Theory of Irreversibility in Quantum Many-Body Systems

We address the longstanding challenge in quantum many-body theory of reconciling unitary dynamics with irreversible relaxation. In classical chaos, the unitary evolution operator develops Ruelle-Pollicott (RP) resonances inside the unit circle in the continuum limit, leading to mixing. In the semiclassical limit, chaotic single-particle quantum systems relax with the same RP resonances. In contrast, the theory of quantum many-body RP resonances and their link to irreversibility remain underdeveloped. Here, we relate the spectral form factor to the sum of autocorrelation functions and, in generic many-body lattice systems without conservation laws, argue that all quantum many-body RP resonances converge inside the unit disk, highlighting the role of nonunitary and the thermodynamic limit. While we conjecture this picture to be general, we analytically prove the emergence of irreversibility in the random phase model (RPM), a paradigmatic Floquet quantum circuit model, in the limit of large local Hilbert space dimension. To this end, we couple it to local environments and compute the exact time evolution of autocorrelation functions, the dissipative form factor, and out-of-time-order correlation functions (OTOCs). Although valid for any dissipation strength, we then focus on weak dissipation to clarify the origin of irreversibility in unitary systems. When the dissipationless limit is taken after the thermodynamic limit, the unitary quantum map develops an infinite tower of decaying RP resonances -- chaotic systems display so-called anomalous relaxation. We also show that the OTOC in the RPM can undergo a two-stage relaxation and that during the second stage, the approach to the stationary value is again controlled by the leading RP resonance. [See the paper for the full abstract.]

==> anc/HaarRFC_L5p0.01.dat <==
0.032072449324245626
0.02877236249312599
0.030990464314069172
0.03210494846376133
0.02889065040222697
0.029255799455533867
0.025640589991959048
0.029579759666567392
0.03214430516387529
0.028261219278362344
0.03149849089733932
0.0304240343240636
0.03013073768332166
0.031084641554965486
0.028772187637620412
0.030711287596267265
0.026298628314209323
0.030370231071307055
0.031235179934323974
0.03156843414767924
0.031628117661054736
0.028944866747076883
0.02749543155112034
0.03106155730081726
0.02997859789397163
0.0262053788992902
0.030381556484695052
0.03240702472066368
0.03050914819462271
0.03253180982441585
0.03228238139723414
0.02809982267589519
0.031095761158414347
0.032747688848938444
0.03119205836794675
0.03185934553163854
0.029923766292264033
0.030137787615550155
0.029402873611714297
0.03219008434893456
0.03329008259469156
0.028547097492277483
0.0328126762192756
0.03019521042913286
0.03152582297382657
0.031111669435752227
0.028839258913717365
0.029588127547165617
0.032538570470719556
0.03199075732104207
0.03231566583033575
0.03040441682620962
0.026257330604158146
0.02591517571785433
0.030928571957717182
0.02822281731590737
0.03153558061155957
0.03220914750585149
0.025508404069206056
0.029877030103432553
0.031034432630415346
0.031806962327895476
0.029223302619624858
0.030862001891254192
0.03051006295661321
0.03128902754459395
0.03208253532039672
0.03166679010831611
0.031446653072063485
0.029208654321445406
0.029161412754108045
0.032218323587130976
0.032311506729029736
0.03320167177004676
0.032629324373400194
0.031394476865286694
0.03140148062481479
0.03162953214826307
0.027623785076598007
0.030280917263848878
0.0304239332402896
0.03013487133648135
0.031796277580112345
0.03300915668561794
0.029593693246953285
0.03142933973290635
0.025155673012932377
0.031195238264049015
0.031207837287716055
0.03188977210477172
0.03119629296282989
0.030564453197768692
0.030704840526859883
0.03251503584851926
0.031972102360134196
0.031016300065704133
0.030445869105178498
0.030766428102074483
0.032187973229317886
0.032473804626412965
0.03178086457735016
0.03185101683065184
0.03019125524547835
0.03306202210476558
0.028879424384002737
0.029344645738466596
0.03241826321213245
0.03125993930493028
0.032885910879358785
0.024080649384607845
0.031869357522866695
0.031339778814110326
0.03198035194190613
0.032834039812014035
0.029288672405045655
0.03256216852332045
0.03243868831117088
0.029386159333963154
0.030989069988409695
0.030530889714495326
0.0323805999349933
0.02748842825635123
0.031066919794266557
0.025367810692836203
0.026368040390908495
0.033082148358240644
0.03251251444766333
0.03176537377955065
0.02884065850858036
0.028751345676238434
0.031194353749039602
0.030302156020133673
0.02756809825972654
0.023533653707120173
0.028719514759791412
0.030497813968955043
0.03057349516368118
0.030724051479145427
0.029401591777533268
0.03048048249781108
0.03232021838382801
0.029339869723232628
0.02732455852300831
0.03100155136922787
0.03275708675754101
0.03237163988884547
0.026325051998004008
0.03233322174011856
0.03220621036662834
0.025866536373926913
0.023630143600529955
0.028032020984075295
0.026107588625214142
0.02971770886036638
0.03198816106841603
0.02579145501392286
0.0278379531355804
0.03248756761153839
0.03093071107120976
0.033049199860231096
0.027917571069419417
0.024795288372779875
0.031401279715560344
0.02628032164742036
0.027976381687713662
0.030948105608375655
0.03313510060874673
0.027959335112788922
0.03285673395288171
0.028181789261981647
0.026696629769088286
0.03338409076483682
0.03125793263271839
0.030057790710251022
0.03166189591386898
0.03084500804399974
0.030013846655690804
0.03146453748534677
0.027594953698051733
0.029505030420403085
0.03210362807885661
0.03253961719861112
0.033557321019837036
0.026710223268567226
0.0312907397933842
0.025927785966271936
0.026980481924521186
0.026078888709791834
0.02978176945578245
0.030697389221389832
0.032323326909469395
0.027610113393807496
0.02905688824484358
0.030428335406144192
0.029282458531291102
0.03206374753979587
0.02662234100734651
0.03178821664912129
0.03250952362545398
0.025667240325150352
0.03164045376350675
0.02643651316444756
0.031903141913198305
0.029707223586191867
0.03300682033506487
0.03121509095763531
0.027233731463853782
0.03090757774264476
0.03351925584286387
0.03095659836628201
0.028739654557662912
0.02735985314443942
0.03097755205390623
0.03028397579894576
0.025504498132380884
0.0317125845338597
0.032603707562399296
0.03267242717788623
0.033698082407855816
0.030888662754043554
0.031827853197925526
0.02821841802909051
0.030590162396488402
0.02838527996355476
0.029305995315712433
0.03156566902483987
0.030034869321355087
0.03228640491396657
0.024041801974782673
0.029320523024861062
0.03338594683204112
0.032605799762868155
0.032040495771423566
0.028993983011157815
0.031131220910585365
0.027710237921037148
0.03247076744364867
0.030281789607673835
0.028762331987060814
0.03181428400515537
0.029182557406733263
0.02994426817725359
0.03053996820775219
0.030861507172495462
0.02802586336236565
0.028515422086212234
0.03006080519558399
0.03060420289901447
0.028719495585701724
0.031321706667476086
0.030657386910145957
0.0330045078662674
0.030985658452433586
0.030910441177567128
0.02341413019170667
0.028185154621404123
0.025946043925745586
0.02927127337463959
0.02935725817973194
0.03294344470712924
0.030347617004320964
0.03129238759842789
0.029910596898470553
0.03073983758712531
0.03120975376405283
0.030233097013014548
0.03067489579396471
0.03257405332155326
0.03212923042310301
0.026739244919921957
0.030664421054443586
0.02794772817857859
0.032778526920267705
0.032017158779514984
0.025226352980148095
0.029456955550834083
0.02835372369345372
0.025947748584331784
0.024572780555983404
0.030636986034174397
0.03162538180507583
0.028468468410823553
0.03193227285736276
0.024057834990470244
0.03030909976220242
0.02877044616840411
0.032216982132534946
0.03192082813432304
0.03205236275352675
0.0269270511859204
0.028921931377026474
0.02457378717568845
0.03035432776182383
0.03177101434008139
0.02973775839430815
0.02505199973381913
0.029090942548555772
0.03073337586709514
0.030194317909849534
0.03036293251170646
0.03177957651033146
0.022328132324332502
0.03118022829579101
0.028998787560851037
0.027407235880487008
0.025866356235825467
0.02939013329526118
0.030180083821518735
0.03229948774513841
0.03350548891061922
0.032878200313385265
0.03283630019392398
0.027930170889449435
0.02812048637642066
0.03178429174484932
0.03136411497235828
0.028118779057703606
0.025220987164343563
0.02376926922999959
0.030240520176371674
0.03343173058553674
0.03146630253462447
0.032078745211040885
0.026863315115299338
0.031372753087239684
0.031468439097369
0.031359586201151805
0.029211208464584887
0.02816747393720519
0.03031539201789069
0.030397118879298708
0.028714227402338213
0.031801719878005605
0.028340649108533147
0.031098599245989483
0.029731876428263616
0.03265329379785738
0.02909151453985232
0.02230626780250278
0.03215577112034412
0.026782021990149094
0.031516074443744414
0.03173280155749744
0.03312310399004806
0.02826092924454891
0.030251957748779007
0.02923683693690667
0.026550161343485094
0.030856849593078984
0.03280054919288121
0.03259478680401733
0.027297893913166015
0.03153266653263534
0.029141661662899426
0.03264173489149798
0.03182676379025128
0.03055763185836683
0.02361391562483106
0.031498689794343386
0.031808827411411965
0.03188884855668377
0.030048402051819478
0.02963882379920809
0.028663955834319115
0.03206676023087873
0.02508003229058808
0.0327689385818293
0.028640620190902657
0.03126612378676573
0.033433738538361686
0.029804736842072934
0.029989446005264153
0.029815899702198376
0.025599531743885517
0.0278495138033782
0.03236009952691254
0.031071279389381663
0.032499073495812235
0.029125872725773112
0.02489841037051469
0.03132590713563049
0.032362778421394456
0.03110887961842736
0.03113297451071486
0.02950263671046184
0.02879463500190179
0.027336017747668237
0.031571090615366296
0.025586888633556234
0.03102464504151163
0.0329866239373565
0.029713547145570198
0.0298457913203697
0.032314207190292
0.0325110857460927
0.030390185513683197
0.030757528767264775
0.031011097152828796
0.03085505670280129
0.02780220273927685
0.03285994192454174
0.031007941605551013
0.03180210796203566
0.027520572257123965
0.029927798016695796
0.02708035665640265
0.03328380618074622
0.03172692994098165
0.03264538507276681
0.03281710399395385
0.03258665511650888
0.030676610426501955
0.03202374427714137
0.03018658427716042
0.027543896127118904
0.029535046779616138
0.028406432045152565
0.02953293932646987
0.03318276320801312
0.025571114425530814
0.027432346122976032
0.0309942583077165
0.0327167897050536
0.031123729294622395
0.030314679834341846
0.03151869329184034
0.023204292775846583
0.03185749177224358
0.031014131190602583
0.03017039701729302
0.03164669092211112
0.029616032818484468
0.03136653568087559
0.030591466319040788
0.031188702244824312
0.029260030963352602
0.029265741524099522
0.030744457482423805
0.02944597082304418
0.031218202534617844
0.03011201405892965
0.03049791074863227
0.027954650836677697
0.03142134873763662
0.030602927415811474
0.030749510975628103
0.030109626543464614
0.030289681652324513
0.03284989260835077
0.029526206429701992
0.03026827076367391
0.02713080326370474
0.02905241503941149
0.031348900015848516
0.029882584667628293
0.02722731297048662
0.027641306539552695
0.025255253745790802
0.031420963922318156
0.022680674233379147
0.03104409686051676
0.02495367343569982
0.029767133303473876
0.029390457807425885
0.028580393287736858
0.030385717139471257
0.02990666806561347
0.02396200367478931
0.0323276217495588
0.03245797111792096
0.030144325085197543
0.030070324098942256
0.031415557208478044
0.0322368122507688
0.0293996745265186
0.02671745509962646
0.029791487656241702
0.02969728604294347
0.03232846965620416
0.030569117076910176
0.033465634087251145
0.02855499378614311
0.03137227267177678
0.02674415574871947
0.025897876524730072
0.03202098080608181
0.03160751838892308
0.029476468999003785
0.032202101511016955
0.027609965431153478
0.029118704136816005
0.02986075354925164
0.03238339361980467
0.028812267630572215
0.028718250961077274
0.03017623917805203
0.032305810489131
0.023255143272087508
0.0300322812240385
0.03133061269858309
0.03332270867933808
0.030126901907293314
0.03107853690734969
0.02610051101660165
0.0317602608640608
0.023840186591922757
0.03268746697626527
0.029127400829873484
0.031252785205002256
0.024546142515124148
0.02881195337645489
0.03354949741865097
0.023692377103295487
0.0330013320900753
0.024583682496524158
0.03117670625296507
0.02647023023060736
0.029507658976660585
0.02894961371796347
0.03285717087186521
0.02968443724830745
0.025862031046629774
0.03201125746924139
0.0324337952025211
0.02887712959039463
0.03324793194435158
0.030549867858979247
0.03285128425723949
0.03076351108323747
0.030995394661995863
0.03278179745761877
0.031235954614915715
0.03145994778291811
0.03170357184673905
0.03269294377855775
0.031035915738795446
0.029437760867974297
0.0297909533824309
0.02801840284423918
0.03159468463379754
0.02942934576428551
0.03140062353801125
0.028710198242566203
0.029414330724319
0.028369472847573893
0.03173786633339811
0.020585625131220305
0.024403962052611302
0.03132820792552066
0.030427607694124843
0.031091082635714057
0.032314825142610366
0.030141221239868017
0.03112042490158792
0.026769358196878184
0.027074977523653104
0.02869899902687151
0.03161471135102807
0.03196136210980037
0.030508316170049742
0.02914406457110382
0.026085127100474736
0.032675016549646885
0.02911957318987771
0.03322039397516465
0.025110552453157617
0.024908232408940002
0.028828161872958415
0.031765336793190393
0.03268047156087819
0.03053607420025085
0.03201514463664888
0.030347450847496082
0.030306042989267496
0.030344891791802803
0.024096331846435462
0.030371450215295977
0.03000542227677608
0.030356778832102606
0.031005246178992557
0.030545807984176578
0.02686869225485069
0.032571661195067894
0.020225091413424816
0.027553712419224184
0.03315767757498758
0.028984580349906364
0.03101451771365578
0.02647157260188125
0.03205363817632204
0.03101120936355165
0.032946953195091715
0.032180228194548334
0.031824483281750575
0.0317943579734955
0.030520870637654924
0.032226495937665606
0.029959545975061962
0.026846582704639164
0.029582564689952927
0.03177319795427002
0.026126330844842383
0.028605158542509845
0.028374665336544556
0.029765003418786774
0.032377591570423525
0.02950943188544719
0.03192588225930511
0.031052179373026983
0.030618302239085887
0.027651764305274343
0.028491997506739333
0.03142331020003807
0.024600979319363947
0.031962747013467754
0.0242293032995925
0.03080384882612135
0.031385218862271226
0.03244848292893093
0.031726324567294725
0.029498977947643227
0.0300154709139456
0.02920199052776671
0.03170833927179747
0.029775234510231882
0.03154027658189423
0.03158727197024841
0.028808461196008498
0.031434283619670794
0.027981437209927087
0.031914769292959146
0.027685343435867798
0.020885304496988222
0.02797842264317943
0.03169783378776861
0.02975800746856849
0.029494043882273724
0.03225834292480906
0.029849668172074347
0.03132253908112296
0.02497616259562147
0.03384693137001984
0.0292771323899847
0.032365771084362414
0.028087385914946396
0.026394741385481514
0.027320050822166462
0.028415207522435693
0.029363856478014434
0.02948789833693528
0.033653603178001534
0.03222963466468198
0.033310017934929104
0.03030999057744591
0.03240175638442236
0.03060795646046274
0.03287779274200946
0.028482163526243415
0.024158353127083403
0.03329332493447021
0.029915615656093894
0.02827076794096762
0.027746502992134645
0.030308703110333783
0.025351982239481714
0.02964386293637765
0.032700162441266174
0.03253299772815664
0.031009738949372978
0.030831493826248016
0.03260633466809049
0.0326188186230082
0.02754129263158319
0.02796274678191643
0.030830351631079847
0.03145278198927194
0.03282580962802169
0.02845353703010916
0.032243364473033255
0.032160270224559494
0.029287308094920556
0.03335906658777767
0.026436087944551812
0.03157800120511121
0.03293683426319994
0.03218382078720032
0.03134856473272884
0.029675166345502425
0.032685326331178675
0.030669524455858528
0.02810184936835267
0.03270450460088027
0.02426413866668277
0.026744103097057558
0.030428178078451006
0.03072601414883497
0.030747577150842084
0.031283711601996826
0.029698519151025865
0.03230224823170356
0.031747719044912144
0.022038576544021183
0.031397495306179884
0.03119720942966276
0.02961772918295213
0.032819400683265214
0.03178504818830776
0.031345490696658256
0.03027032205713413
0.029573378170074712
0.026220860000490624
0.03161299088983245
0.03231228800070284
0.03183169655068281
0.03247825490251786
0.029573816025073325
0.030301347338495616
0.029674453620862528
0.02954220810852358
0.028992692534360008
0.032448119571046034
0.02828915399330846
0.030335811294801347
0.030177287454289197
0.032824384689122195
0.027562069715561962
0.026953985033642127
0.025364660136908895
0.029098058835571282
0.03190070982635545
0.029079897402994256
0.030515888097601526
0.03210662981271234
0.032092856350660684
0.030002582581146606
0.03199784518275966
0.03016958659576566
0.03343999546623385
0.029623611777176897
0.027707471256730738
0.029446893338275403
0.03210814227843797
0.02734652063232809
0.03249013625879619
0.02821022856795084
0.030260592178675088
0.030346456150216354
0.03311129248937743
0.0313971613243472
0.02888643342605337
0.02322920734005141
0.02342067432243466
0.025065205350629925
0.027260982263574346
0.03247048443637381
0.03009653705568489
0.0335080377643836
0.030683373500794475
0.030718098819708436
0.031067099732570626
0.03221686523586547
0.0178659064453125
0.028520712921145993
0.031206472802069327
0.03128578252338751
0.030857109503367446
0.030186638179201745
0.029602392198771012
0.027902440359586327
0.03239964863449455
0.032301164907070815
0.030966419078170375
0.02926349242243945
0.03346784713280237
0.03193201752895775
0.02891844729323465
0.02859732346642146
0.024782500557272213
0.026283877870913994
0.030658110424102335
0.029801386761438356
0.029702875678077768
0.029127900668687066
0.030994657873655983
0.028963104199099338
0.02999368961510601
0.031081720658713743
0.030371324173437377
0.02794848236629715
0.032799901574324254
0.032104875229506225
0.023271556752401324
0.03248357063774163
0.03195471323403751
0.03200237804852537
0.032407164720008215
0.03304026939177944
0.0323122400299867
0.030985132209352746
0.03045479938946827
0.026894135319531665
0.03061588062001706
0.029116756890569768
0.030292464783106172
0.029649163698699684
0.023991383643172926
0.027958520691171634
0.023646125044504022
0.031463485878175435
0.030068233610790432
0.03194780898388984
0.03259505171667559
0.03156347259270772
0.029058180896485385
0.03329220358900215
0.030998164177359757
0.031058946570942415
0.031735115130384565
0.028726775542228657
0.029228012836256388
0.026928365173844997
0.029167329085628368
0.02957040643746879
0.03159730678289424
0.029820877612001216
0.03182686298949917
0.026079586048772873
0.03261095158577229
0.030892400549336386
0.03180462888233851
0.03001375364960382
0.025359337917698906
0.032326031052678714
0.03213356011056922
0.03150125760390012
0.029937514946308908
0.025398224660711573
0.032052004358548485
0.03030592534460122
0.031139766773605363
0.030824184356458482
0.030309205635526488
0.03110986451407004
0.028523833519962617
0.032483399314033275
0.02621516530858025
0.025507018431553594
0.030753288074780318
0.032749574117093984
0.030680807011494834
0.02853707394903177
0.030104541434927082
0.03218091252301986
0.030773350461055414
0.0292918682569667
0.027463101028096047
0.03283315575411753
0.031224064949057963
0.03264935025230104
0.03237783502717745
0.0331899941175124
0.03086541764227572
0.03089284690980931
0.03097063759640874
0.029868808802679322
0.03219598324816415
0.027398816128626293
0.0291906096886544
0.029303180836997553
0.02877139803083482
0.03172891747308657
0.03166480526858361
0.03234468699611839
0.029984264163837683
0.03068069032133608
0.03251035320638205
0.030996259862610714
0.02561102655354477
0.028471355475596656
0.03147302803832232
0.02887661371335994
0.0300878351987768
0.032381524983739834
0.03184145224814282
0.02747118546476539
0.02305629745495192
0.028126971356040715
0.032253336476325535
0.030921587780537094
0.030645270962846277
0.030911889812927914
0.02710250043033617
0.03354082518760025
0.027213531256413116
0.029870928155006422
0.028894484074002
0.03145104514399588
0.03095381633554609
0.03004823650931812
0.031151653461149707
0.024660197042857938
0.030437001362417195
0.03189997781519058
0.02988077930983795
0.027230817976317087
0.030248536623585388
0.031045757269574103
0.03126415809721958
0.032237296669600686
0.02993569973932213
0.029308146678966075
0.02717862384605324
0.0277762175878173
0.033450880842889025
0.03120105911057183
0.02831886321617462
0.030068077264943403
0.029667484330602675
0.032696015209719376
0.028919989802939923
0.027910598131134702
0.031837908809400864
0.022232608674634908
0.026759953900817982
0.02969142725850553
0.027730755152328264
0.03204176701287068
0.03051732103609557
0.024911278113410516
0.027234890475549754
0.03086320736109903
0.030299763753124775
0.026845940877001914
0.03121513625828775
0.030054182460038135
0.032079380188193014
0.029121289590711922
0.025689761340265755
0.03217961416027823
0.03179734700629914
0.03225897493943359
0.025493798907485047
0.02927170504312756
0.03132829815058457
0.027706881591098236
0.027790157083029968
0.019490446762897184
0.03156186911402957
0.0324338138248261
0.032951455536567885
0.02851525711367612
0.03153272782184947
0.028798565560148946
0.02986090900159033
0.03276008904952126
0.0326083173281252
0.0325779137157881
0.031902001599590925
0.026567364847816806
0.028919465484067736
0.02960194566632146
0.028372407996779012
0.02716491262901698
0.031908682776257885
0.028979868634650678
0.03204704693353371
0.03274023320146053
0.03212813295219753
0.03194214289962446
0.028768801151061497
0.027598193590930506
0.0303666024058962
0.030955736814983217
0.03325793717135997
0.028221057299821085
0.03100380501618502
0.02794085614900696
0.03305000265766989
0.03090336353345143
0.025349905234606507
0.03289513738473373
0.02989900515053652
0.03175499321947237
0.03214384241347869
0.030428607980417
0.032459794076767905
0.03044728810063279
0.028705059085438415
0.028832748993635162
0.026849436254110726
0.029316566880912262
0.0298792826685116
0.02528253944303188
0.03339634376645491
0.028841508672034593
0.03244060900904843
0.02539607515210171
0.03201692081063137
0.0274988785189122
0.03147971207738159
0.03224778468355719
0.027915166578870294
0.0210351906826947
0.03344954224230349
0.032013545439799604
0.02535913651307761
0.031343962962170194
0.027908845571861546
0.030999111499456625
0.025253943912160855
0.025831536481157803
0.022314680552535302
0.03004733554928112
0.030894971186185817
0.026720382899009482
0.02947429188129816
0.026383339099460265
0.025531458484288408
0.03141866491027532
0.03045873136217889
0.03177147744483708
0.027623133275547197
0.033042856920891324
0.029603689029814546
0.03230930536398729
0.030355295226901093
0.02988098241756782
0.02695033672938856
0.03295214020878688
0.031189277720830057
0.03144814017061555
0.030905917163300822
0.029671460928655573
0.022260370358412523
0.03263934329067489
0.027058009806688137
0.030000470632744528
0.029242713562576177
0.03224708918850164
0.028938340616005916
0.03159366490958616
0.0315280749407017
0.03130154849074543
0.029499454903506837
0.03075918484519565
0.030538526863154756
0.03154292347345214
0.032707973679050845
0.03152184934467365
0.03284058166386492
0.0317087661466739
0.03097584962583416
0.03016317173964878
0.02861633463807527
0.03208813294389055
0.0325429011839847
0.03307143721339262
0.031752856299323305
0.026341297047778146
0.030547602608886722
0.025997302282022808
0.021307576924997892
0.027696057629659817
0.029535486265686615
0.030796344567989492
0.03256622899015985
0.029347425417487725
0.030635723680468494
0.02950371258908992
0.028895638020274853
0.028788132112487392
0.024112252444265077
0.029500354109073052
0.030427315293055035
0.030788037166830026
0.030715276865753288
0.031486066802114195
0.02987143828906729
0.03260671841481903
0.029421563534025693
0.027488937689842407
0.031339284339706466
0.028785295287342774
0.03083205331952417
0.03402646110763364
0.029024077348818438
0.03248779502126575
0.031615763674992595
0.027293990774412222
0.026603759636355313
0.022672343079136268
0.03042663581084513
0.027331649463248845
0.02897943433098471
0.02761041124247756
0.030930173040254316
0.03232740743086268
0.029024165522833156
0.02921291435380013
0.03267599531213014
0.029164576990714314
0.029730962610632992
0.02453109472130925
0.03132106929287828
0.028926249592452616
0.029831659704417077
0.032384479985824756
0.030315200914111985
0.033000281070318625
0.03331257679832931
0.030727016679605805
0.031127863204640543
0.031620398876674984
0.026544963094475287
0.02855296822097367
0.028415615470248713
0.03108125199674879
0.033134064453088634
0.029495920651729332
0.028444233564064506
0.02838282525574763
0.029364567260875135
0.029342443467646664
0.028654615309927637
0.02965529609756226
0.032535676793992226
0.026643811365829006
0.031795155328862804
0.030189219412516687
0.028944086138828623
0.03341197229409211
0.027187452295372255
0.02989215852113828
0.026873798245205274
0.03300435335350804
0.0304652574729668
0.0304661587235966
0.02558155344479641
0.027658682248369617
0.03199924651966894
0.031270928931833315
0.03219574875038641
0.030244770431017
0.02999557946430241
0.03331721589510126
0.02971674821020365
0.031944526900056606
0.03194631044395799
0.03168564082754869
0.03202844035915135
0.026709076163820573
0.03169631710515366
0.029760376197679354
0.03195062643434146
0.03228542092856795
0.030793020976176245
0.030881348917999638
0.03145748862895862
0.03330542728898371
0.030282938585491876
0.032560754008159706
0.032466670688491274
0.03136340835551435
0.02572759604442993
0.03099825219013559
0.030950127089506847
0.029805041138777556
0.017829483108868643
0.02398436293254657
0.030634255155032448
0.026310378829146937
0.030750942096840737
0.03365958983905135
0.01604836062400952
0.029314510365374913
0.026002441574216977
0.030386616142338986
0.02774686640609397
0.028311368241750456
0.031381097233874514
0.03175990908434559
0.02957369828279829
0.029189647797808957
0.031176072692166722
0.0287773274335714
0.03309155854928113
0.0326397153636028
0.027201168972630984
0.026195925089833035
0.032040540430391444
0.030848047361227777
0.023450621470074342
0.029719374430021546
0.03275913899485053
0.03127872210627713
0.03259760470626723
0.03180924899596337
0.032243173855229554
0.030748599279130977
0.03226449497007488
0.030840058116710766
0.029595600957221968
0.028480825295207506
0.02822238083406358
0.02849644915961181
0.029427896730425205
0.030810125665388873
0.03063437255845196
0.03152391150265514
0.03096435509801683
0.03139808212261628
0.028987658354724437
0.02622367724763131
0.031008399841160304
0.027325798662516988
0.029204635941574998
0.028122825238651884
0.030595965007950535
0.031217294392214365
0.03218491820004724
0.029365663220195428
0.03312542128257182
0.031016828341481388
0.029388448537477782
0.030052933326849048
0.03402883140158263
0.03053298856552077
0.02826934671679307
0.03211216848669357
0.030457820404220643
0.03274521970391111
0.03269308575381602
0.03084888011821385
0.028985389039653295
0.024368359250479244
0.0315197178643635
0.03238402386086183
0.02791446603202581
0.026810688672037737
0.03144453951217089
0.030203440833216248
0.03288716951579162
0.032822977616350314
0.03375637753658789
0.02857945907328733
0.028143206134152474
0.025446710786609636
0.030376666449064806
0.03140600992036051
0.030222851917046756
0.029678139820991795
0.03080935270242714
0.03146089069417266
0.030883999521768235
0.029405271225059173
0.032340533727718446
0.023650439618551608
0.03075361813084717
0.024993651169269184
0.02880883314536844
0.033778120844516736
0.032247183191030114
0.02824516271969195
0.03185146429334258
0.02998823072570038
0.030927579243348612
0.030899856590633438
0.03129484503762909
0.029453032239532217
0.03045618244241741
0.03310616168411216
0.028025873931968825
0.03054985516450856
0.031044433700535223
0.03180208048941218
0.032345686531484764
0.03160395505319407
0.028374134257743565
0.0316113368862488
0.031140856524951188
0.02112500707270719
0.032356144308610064
0.02989666138829657
0.03175252177409688
0.027684480846718772
0.03019427479307753
0.03239396045800522
0.031814049394591495
0.03169596939049711
0.03138282907301865
0.028429739729612043
0.025735060560309095
0.030338641157325166
0.029323541149807952
0.03285670500774594
0.02710606956452019
0.030473024370320827
0.028533461260308163
0.02718521029541147
0.029209831432259217
0.0326380535766049
0.02840525905275795
0.027795234594983006
0.028684627978684738
0.03255603999826777
0.032461806041061164
0.02512488518314765
0.032141713814872463
0.032612382365647445
0.03302208949338322
0.030265270707245568
0.032504861807203925
0.028918248347496022
0.0299604834652406
0.026264894868274578
0.02710127108190315
0.03120917751131315
0.029431534511559
0.03219314044509128
0.031070904247991072
0.031566140789471224
0.02571765550118042
0.030913560508338805
0.03271590315730646
0.03031796313930167
0.027887117764668512
0.03130572316724528
0.02939098496305502
0.03231838879582068
0.031123759877999993
0.02644238475848718
0.030392308862086815
0.0297412125284971
0.031635982427437495
0.0321674123194821
0.028823636984079266
0.029954869868624143
0.03044017247075088
0.03276575055060304
0.03208103837453438
0.03316478121026734
0.03265607828609527
0.029283504487533026
0.030012354147102745
0.03202712603234341
0.03285685929178308
0.027899063535339098
0.032242207751852825
0.03164053599147593
0.031775657326852454
0.03107340897836897
0.030361449448431096
0.029161098432425498
0.024586552917764022
0.029063163344632992
0.030212115631082843
0.032648421470907615
0.029893081485914578
0.0317274850968226
0.03334047236937881
0.03127045229310688
0.03209734137559733
0.02975833235650335
0.028964959831591006
0.02798044879554097
0.03245424692509093
0.02841877759780329
0.03083856453563605
0.032219016165532834
0.029954758939544107
0.029253588954710908
0.02996604733941714
0.03133181861782377
0.03172748985843773
0.0267774664576735
0.024942465692009606
0.02596087391374979
0.028847361298575406
0.0313048178513187
0.02983676421128967
0.03125803849543646
0.027084483084732002
0.021045969852146584
0.03117657463611697
0.027294621689241513
0.030577172384248424
0.029199228825014717
0.0313791587624732
0.031696767704904726
0.029415777605588802
0.02478783640568402
0.022242664815849765
0.03035257734382727
0.031764900239340796
0.03202833407063557
0.030121157235785238
0.023320376251931042
0.029316189041921525
0.02737453204515061
0.03177406373833597
0.03141664597324553
0.03024582742292122
0.03168815200194936
0.030264604262848473
0.029463411572936693
0.030127973541766835
0.03292114767271976
0.03267337967572093
0.02434938010306207
0.030236977631542244
0.03091191628015613
0.028378721260768205
0.030849921758800403
0.030670334592376527
0.026858810976882225
0.027410478920348123
0.022414216932049657
0.027502615950582936
0.030178320291733205
0.030836303362070716
0.027754545384136357
0.03190616634201084
0.03281721568019615
0.030354335667435933
0.021612964246192218
0.03188806468892276
0.030532570126783284
0.030699042279538055
0.02940666705177048
0.02980111230024814
0.025838302896804152
0.032815759238676384
0.030956910599965467
0.02971749019781362
0.028890960039780506
0.03221356018241775
0.032103543404372846
0.026936968023322207
0.02837808774645636
0.02949636584199872
0.032353100309840226
0.031823061658926344
0.03155483381420393
0.031689747857321426
0.031856235210450196
0.029681941591892986
0.03236615735494966
0.027464519922794174
0.03212698619177854
0.03035909257928203
0.032853218383792994
0.03284879552055846
0.028447206915107475
0.03249832363287773
0.029924507953449506
0.02922771113919536
0.03103129151084075
0.032215504317589364
0.03007842619762382
0.019599868309620253
0.03290280464775176
0.025388731682532802
0.025323352915714786
0.02479627882625726
0.028369218066091887
0.032653339983839895
0.029111827633958042
0.027890363889695676
0.02535867732449549
0.030382376691000607
0.03218876822020443
0.03137817491708193
0.03319088859285977
0.02504556599016443
0.024717242050750248
0.029715616322488248
0.027194874458239194
0.031808164587492437
0.030413431523640455
0.03074407914996293
0.03036846673818675
0.028393124884362065
0.029425968240955804
0.02632142494686595
0.032426576227040746
0.03048710103427958
0.03088639359971649
0.0336456495028324
0.028944479582776045
0.029314765764165744
0.03336969908183503
0.03204108593543637
0.02709460576648763
0.029258565575480202
0.026533538423714573
0.028134693829711187
0.03168561525951348
0.03277632531317808
0.03090776901646016
0.028884166929005622
0.03307661679799956
0.031058992316414825
0.03046241638118579
0.024850957257921833
0.030830176291855117
0.030969316106222576
0.03315297037253748
0.03145491137376719
0.031068281470567175
0.028043125349531735
0.032093138251823694
0.03360928753470477
0.029072390566853613
0.02815600994528115
0.028466949334564232
0.03151148980640761
0.03306463932514516
0.029233541053442242
0.03068358212812732
0.031283155679882775
0.031691832509257625
0.021466882993844503
0.0318826716835492
0.030709597655244694
0.031764481907310835
0.02935120223928267
0.030468183252568455
0.032293932631645504
0.03169452593120565
0.031587016653248264
0.032785536724198636
0.026038618942009616
0.026392831829485028
0.028003913514163314
0.029649188515779308
0.03143744405266471
0.02938733600209088
0.030672434434869094
0.028685397428199536
0.031736322863405206
0.03149024296489491
0.03133193340499963
0.029159349842763454
0.03179538248559199
0.028176405801692766
0.031057452902720478
0.028736777528326502
0.031624984639228026
0.0320583650706385
0.028422613704873072
0.029076731310489948
0.032023313115450217
0.026790127083181414
0.03341740770808347
0.03162213583986349
0.02833910064098901
0.03204782599259386
0.029863271930552347
0.03222686973807228
0.031824494466474194
0.024952937622222775
0.03173080548751708
0.03184373100504082
0.032458472635621384
0.029979648287145937
0.03068474108683661
0.030885983281923778
0.028021809786469138
0.03088066994762144
0.028818937089635045
0.03297659664419983
0.03069442329946582
0.0290829177938685
0.030046447640677185
0.032837769064620374
0.027202929784335656
0.032206203370328486
0.030348878931306115
0.03162167848997892
0.02530600294994103
0.026211454385310622
0.03320887559947683
0.029737958037089052
0.030649691131231706
0.028506410102597083
0.02884197704808486
0.030711551065699255
0.0294313098415902
0.026794824166289064
0.030577205554432194
0.0307160937042874
0.03095165214682625
0.026034742840050126
0.03162782875055563
0.0299279370186498
0.03201373658493138
0.03397128090745268
0.031063729289733617
0.027080932878362322
0.03313676821101816
0.03259808323152625
0.032714632458144335
0.021334454419140877
0.03187459729312614
0.030621992646065018
0.02810511468222241
0.032767271338612965
0.023926539592851258
0.030241828342086437
0.03170563808419585
0.0288975473581029
0.02992779713502759
0.02917884483209187
0.03183073528931169
0.03135283326237981
0.0318515057183212
0.030647887169207192
0.030166229875991997
0.0293797844019436
0.032297754082404546
0.02959062128995438
0.019515464230953173
0.03139629311264326
0.02509379859519961
0.030343961146211858
0.03160116450626885
0.026465792881710762
0.031709694891344904
0.03077802194421456
0.026276130626396315
0.030947355756234276
0.02729883860858612
0.03094710147788896
0.028904581305232126
0.02798476556044101
0.031156518367253843
0.031529058922553796
0.03305720298318448
0.029084453522817043
0.02874471256401128
0.030120284589899037
0.029828068001306326
0.02931646271257616
0.028719030326273525
0.02839411355027123
0.027503649916831276
0.03340324135799377
0.031528089669212125
0.03157907568481654
0.03208571211542544
0.03082886297935935
0.029307183413053713
0.030048169133023547
0.033006527683736436
0.026093829020366183
0.026475113057253145
0.03209216522074665
0.025477320537653062
0.025829494451193338
0.03227449176123238
0.029505441695896487
0.0247152643693469
0.029671477911896223
0.030296237524990773
0.03152957032394721
0.028323338063635444
0.03156903431471568
0.026465749616922326
0.03294273240061716
0.03068225705780585
0.03318695988140038
0.030354693862001327
0.029031103261133066
0.03339474001772313
0.03199326827828841
0.029687073690809335
0.03243945730044505
0.024488578681123488
0.02645009444203743
0.030920066327477992
0.03266104430206305
0.027906505868276144
0.030685689805050063
0.02834310532374753
0.028171986838868388
0.02891650772082822
0.025487864081938337
0.0327051986572511
0.030463909896055356
0.03011535411293958
0.03247808435190732
0.03022018836591762
0.028721488937502693
0.030447585533584
0.025181076582172453
0.027449674480688305
0.031365727070432406
0.0279445012056641
0.030180932464633194
0.03166790800941107
0.029894560275757275
0.0295997751666529
0.02872518482858791
0.0312069056881819
0.028106435031736064
0.0327896350153998
0.027442293813349474
0.027877435981587807
0.03282036809371822
0.03229501821229875
0.02776670087598701
0.029677359910401935
0.032468323300197804
0.028450270066549373
0.029804453302665918
0.02976108403871656
0.0303540899853078
0.030214660816223857
0.03162674481136836
0.029803669040531094
0.02529268865063615
0.030735412039214965
0.030394181584392065
0.029423676084023177
0.026715228736245038
0.02970498713830796
0.031100951572080905
0.026884009353737543
0.023865921571067136
0.025019074411637313
0.02998992460602208
0.032668452703442645
0.03304102386904459
0.03357752338986764
0.032562416616303706
0.02307473262811892
0.027721847190781135
0.02750765619750481
0.027584619863960012
0.034123292630857484
0.030723997081522583
0.029547440698844567
0.027244096765915455
0.03224876651813763
0.0312742894033565
0.031486577883706596
0.031262963658481156
0.023606201660092068
0.030228495371550066
0.030959364347853385
0.030113556330737652
0.03194430571899743
0.03218974803129164
0.02692446594451262
0.03255969996575114
0.028531911099727802
0.03292459064408141
0.02946741606922995
0.03009696044272322
0.03276449666633648
0.03061008918472321
0.033106908281197715
0.029734593517677068
0.03299531151135778
0.030691042753309
0.03273915187745321
0.03093162883806249
0.032534660637796683
0.02858870526083956
0.030734032366175737
0.030951836075703114
0.032625575756311455
0.02820764820734991
0.03091883001449358
0.03253554964580855
0.029100237392888317
0.03092596170528406
0.03136461265847708
0.02421487261266355
0.030270589974215126
0.028799204770546143
0.03380206492595748
0.030339958967524488
0.027968809314106377
0.030316034339071405
0.02883938876664619
0.028641450072400237
0.030044715375129226
0.027508396975616297
0.030369656365059988
0.031223833759761923
0.0290886769103499
0.031721335295599444
0.02725768640859458
0.0319379517779138
0.027937139633701116
0.0253069607586464
0.032029193085432596
0.028439496083923533
0.030428657145190205
0.03191116172389104
0.03306646417160716
0.02709130810970267
0.03257652297123051
0.030785430403550224
0.030459139356583242
0.031342590872841136
0.03067092421856888
0.030021625428128352
0.02747629450318236
0.031409990166389276
0.030913182847475226
0.030526279886139252
0.032018587867839204
0.031362352222254954
0.03140282291277539
0.029162652327428124
0.03292366401635333
0.030650209202037863
0.031995232741552415
0.029372594274817292
0.03220786498096874
0.02494823779574068
0.03063663954775807
0.033638248503517945
0.029375444173560084
0.02797755472753679
0.03017731423520917
0.03324846645861558
0.032430334795081624
0.025992780527960953
0.030925313805484113
0.028993904259450278
0.03041976809587761
0.029026895791261328
0.028252573572447183
0.020556031195479007
0.026174255478044577
0.03056118127804713
0.031056686163335505
0.030199914426619467
0.0330159950846982
0.030236762288039766
0.027767581387231875
0.027669157601751912
0.032933641013773385
0.030832814405855755
0.031231499953928203
0.0329994205103356
0.027470653413296426
0.03148131489226414
0.030543154659615795
0.027447929221754156
0.025522860210394856
0.025841423524036768
0.03080793853873982
0.03206906624542214
0.03017944910763069
0.030848110085535684
0.032520033585521434
0.026766910796467605
0.02720632579363498
0.02948085250291792
0.027941752680107845
0.03046055037359777
0.026609315392567744
0.033988326362555554
0.029863067818514957
0.029545166314029384
0.028764074222797077
0.02767379718244422
0.02739754009565758
0.029073280618748414
0.026773319469804466
0.032841928386884996
0.027926413837191657
0.03207823161635658
0.03080375911508338
0.028173035378695786

==> anc/HaarRFC_L5p0.02.dat <==
0.06263125236190908
0.04630232632985586
0.0652941531259285
0.06234774071873696
0.061921955102255614
0.06305735634115552
0.0530515823595745
0.06202499641563867
0.062465612013334545
0.0527729139972917
0.06071433439158764
0.06282084214372055
0.06496693820530715
0.05902556016873159
0.06460827425205845
0.06188051482407812
0.05796897947960514
0.06027727405350291
0.053388990556690136
0.06730812887350941
0.06573712389613057
0.04499576414989761
0.06286714177668208
0.05808778769718243
0.05812258831693968
0.062110510860314744
0.05936756146516908
0.05598660798189333
0.052213430003360393
0.05602964698321104
0.0580141816931691
0.060795780630912157
0.05972432740839411
0.0639688571242805
0.06136079197943626
0.05896196676988464
0.05786795812476923
0.056227917006809895
0.06677641397006225
0.06270626582381165
0.06302341014160334
0.054308722575707506
0.060687824871128525
0.06658512892184511
0.06043732662098933
0.06669297983935862
0.06542732150892887
0.05718118814605325
0.06290740765635254
0.0614345317053336
0.06442400270892815
0.05987330177449031
0.06553222373263745
0.06288509003644395
0.060445162901613364
0.06573865265959541
0.059738114811202746
0.054461623985072566
0.04615271954019453
0.05502304598490977
0.062259045410381145
0.05929768719323219
0.055275879717927995
0.06420691446303356
0.06097198101469179
0.05750820168230737
0.06279010298065817
0.06576838266504062
0.05787054733164457
0.06536218527328971
0.06598075606550229
0.0662085766084566
0.06226678970880251
0.06434652840764707
0.06288379766150384
0.059565308069757975
0.06123840900420026
0.05199395430262243
0.06503378202030805
0.057725108874572585
0.06645721773642843
0.056894516523993896
0.06270671744767549
0.0650117928629848
0.05235893084807829
0.06510776972983214
0.06378189897076203
0.0614362654287745
0.06343649222145938
0.0654345557408223
0.06392284098789855
0.05226998348501193
0.0631131480973821
0.06088160493540234
0.0565642693297147
0.06483703815813534
0.0663176425857228
0.045300443697086586
0.06095607425984012
0.0614499012227793
0.06162977790637005
0.0636019879517315
0.059247144251014426
0.056846250241307586
0.06144274151891272
0.0639867757096275
0.06028116363385125
0.06478321037488245
0.05922035932273308
0.06482238548467345
0.05682930941468937
0.06386266673929832
0.06628623457642967
0.06536579585632175
0.060132158542635566
0.06364740516852925
0.06652000906527912
0.054427616019413365
0.06214101666668467
0.06445454050998221
0.06429365685440445
0.06329517333388528
0.053492530696591045
0.05414342520795483
0.06483418373491831
0.05714450160914679
0.047590746790574144
0.05933184568827724
0.057373160066818155
0.06163390325073876
0.0637632588660474
0.0653707637878971
0.06280770237167813
0.062475925968500406
0.062148377193059094
0.06087421677633545
0.04482029605828644
0.06645528205511476
0.06516636005688446
0.06427022784273238
0.06092329026157224
0.06270968761863126
0.0664053646090901
0.05570122633263465
0.05801307772840613
0.061346335058793375
0.06341559992722126
0.06409623660156422
0.06133159340651397
0.05490575128737378
0.06260990614164087
0.05559690450878602
0.05176811518523567
0.0535727296763121
0.05288990653869602
0.05809495918736191
0.05054518915695126
0.06168121226977713
0.05687032907305166
0.061082663998915154
0.05653936833443219
0.06298357943624193
0.06084389952940554
0.04113271193962004
0.061693789975793334
0.06011091513211204
0.06307815455014924
0.06020526503399915
0.055508351030934044
0.06486905043619651
0.061580350156616746
0.0663973535107593
0.0571798493316709
0.0647978391466404
0.05489196538775829
0.060418086801293645
0.06618861346048215
0.05912913842435897
0.0524383981625955
0.05488494979352274
0.05635022269914845
0.06218985274125998
0.05336175346521738
0.05613859100986829
0.0659066039484204
0.06274392876129525
0.06475511664638557
0.061518863823165786
0.06362237591328261
0.06158984501130164
0.06510350830566955
0.06511408212651182
0.06612368284223809
0.05809572101635417
0.06445235611302134
0.04998904071174791
0.06194982276788224
0.0636939783297483
0.054919599185858405
0.06463513395683865
0.06526705141101481
0.059736595097151714
0.06384254011981469
0.05750275167200312
0.06124965633625497
0.05635046345631481
0.06161482282361431
0.06391350110526077
0.06253410653021081
0.062326913551165285
0.05647508158256358
0.060964881282073405
0.06598920396726171
0.03813983300341711
0.04936029636274255
0.06099051514671249
0.062235222971200134
0.060917847677765154
0.04776767439364172
0.05759623012691352
0.056589793002310824
0.06044965356394117
0.05531140547735548
0.05483836866448885
0.0583177349394179
0.06053971940413111
0.05913506355152806
0.05965656049666182
0.05549392250601919
0.057936275995078286
0.06401552524494361
0.06375879433115289
0.06592367968053148
0.06425519700621223
0.05989104075437341
0.05157399707853866
0.059878190782773164
0.06330368288366278
0.06506751726150063
0.054935790278640456
0.06416669683824669
0.06275650544475675
0.061031702137895064
0.06253938907409631
0.06314188984773829
0.06411262531599876
0.06714318672536931
0.063659761053166
0.06228206982031673
0.05957382854775656
0.06672342289430595
0.06563948170797035
0.05635950636978729
0.06143278250894228
0.06011298308544958
0.06467937301739365
0.04714647089845487
0.05658253855851883
0.0633422453613561
0.06035160576106929
0.06030079349480821
0.06129935860222742
0.05094576587736024
0.05841441760651946
0.0649373819680704
0.06378940367958164
0.05368724053991504
0.06102830086350607
0.06617808643507833
0.06260034003042464
0.062762565268016
0.05692363229654089
0.06462343406162804
0.06096962852240041
0.06689834973479815
0.032281178112597425
0.0584670990804588
0.0627569596106129
0.059353575678972516
0.05748554133108236
0.06247827953041702
0.05983998314440734
0.061578929647922144
0.06549248467685201
0.06560682344473862
0.06432672431438177
0.06493656803316522
0.06288430451975996
0.05935445575439539
0.06343810931925789
0.06310955830028153
0.06605545933984397
0.06215023206597993
0.06286095467402916
0.06375334983650581
0.06205835684931122
0.06640548559263165
0.06433446549807145
0.06355593557923843
0.06294351821075596
0.06318336110830873
0.05895310826997329
0.05599750318169786
0.0593757512499095
0.059766858732073845
0.06512324687075235
0.063955228436274
0.058999858681015205
0.05387335444568071
0.06580162798148322
0.05970589811250863
0.060867822644350957
0.06380319045062935
0.0558586137369101
0.06397818415485372
0.06189811416009276
0.05677559303174872
0.06577478979575391
0.0669772148986386
0.06425264907771354
0.06438786394747226
0.05436929904847958
0.051074898500494154
0.05996004660553724
0.06140369770237645
0.04743011759863299
0.06435468730668112
0.057885109746234745
0.0641981322052155
0.06275430039935907
0.06568338072828658
0.056162349683501235
0.06395892404921025
0.04659109236471803
0.06614071129166095
0.06702134356685902
0.0660932872373052
0.057126645407222315
0.06561237968397156
0.06747223855297482
0.06399309259299128
0.05981536238630539
0.05366968250442003
0.061224193913241944
0.04747207711020412
0.06440350752691869
0.06502446692492066
0.055448532882456714
0.061133509857092455
0.0658098169050631
0.059323474933632776
0.06250383626901003
0.06495242877604043
0.06177606845161811
0.0626000086112752
0.0641648827361489
0.062240970975553304
0.061747814115553246
0.06472417773729527
0.05386125816973277
0.06750784990048112
0.05017128551882094
0.05687163480341649
0.06353689218001914
0.06292107291594465
0.0666647258989095
0.058677205266542715
0.06473837645890307
0.06014903112173692
0.0585910547157847
0.06552385766063104
0.06088501907061737
0.06006157809995769
0.061397333903695596
0.060947420364361696
0.05969350340627721
0.05319361475089048
0.05041955151570518
0.06245399000604253
0.057616285794007835
0.06669302216382346
0.054706986798813
0.04784191724389862
0.055779690840570065
0.06408226680360919
0.054903299878877314
0.066284359433269
0.06532733868677226
0.05402215679875652
0.0642421084821808
0.06259095074386252
0.06347413682191345
0.06627848211870047
0.062492067827137426
0.05801573067028213
0.056198986246761694
0.06234271937779074
0.0603088630025502
0.060067762661412706
0.059719890837514056
0.057099386540217956
0.060588896897231535
0.060394726056723705
0.05986546781857477
0.06597267128507625
0.056019576037673435
0.06614497053735982
0.061968355396280844
0.06497653411928135
0.049641656827698395
0.05939870810666278
0.06259650482533488
0.05530837876724901
0.06355701043463191
0.05973933461913867
0.06163070467429631
0.05922568875433389
0.062467588994873195
0.06247022953299468
0.0565643615477747
0.06369328015058766
0.059318048559903504
0.05757992458620392
0.05245038583001576
0.05869865477680844
0.05336289551221498
0.06022286284063735
0.055578227904432266
0.06104618774473036
0.060357104901428205
0.06585190945788874
0.059175096090876046
0.06121381361774249
0.05379619278663941
0.06727271586188174
0.06662827112816151
0.0507692262966397
0.060651970627476695
0.06674535127072073
0.060361339641589094
0.06510171946573202
0.05562392563382706
0.06302753478238902
0.06593878341602381
0.06391781645654475
0.05867702830832801
0.062081664205678275
0.0555644017294478
0.06319977016493762
0.05693868983559777
0.061672624665013956
0.062096517925367974
0.05530710768527594
0.06431653151287839
0.06527657304863477
0.06058050686276373
0.05456189466539789
0.06540474006049461
0.06534138072749114
0.05663316949571258
0.055151712544280605
0.057817998332492786
0.06303321532914585
0.061341547411236916
0.06499944455065407
0.05860730973687896
0.06750528367460643
0.045547545543542095
0.05060943634263802
0.06671272974347825
0.06330232542188785
0.06328614012626652
0.06166897035580668
0.06386949709785458
0.06463628672310766
0.05528543506243737
0.06379275871492081
0.059459134384948854
0.05427476025114627
0.06061020212239782
0.06250347258481043
0.056324550748948495
0.054877347734724864
0.05852096826628551
0.06389571819974867
0.06606909046575458
0.060813590221346914
0.06141187087751057
0.06599557871931214
0.05946733586123631
0.06601933984322503
0.06661137091986269
0.059202032584929135
0.06491860334739642
0.06443287326228091
0.061913312834693715
0.06278574942534403
0.059373239024941765
0.060175325973032656
0.05212275649012598
0.05911397910337016
0.06453465416911945
0.05615285604749582
0.06389281949679856
0.05373749002616417
0.060027356396366784
0.06220354249451345
0.06675262841204781
0.06093182344322908
0.05353445846371672
0.06735180643054141
0.06619601407415568
0.06287437383128099
0.0546032988115979
0.05995647601507467
0.05919108488311724
0.062392583531524964
0.06439675397372246
0.05895510879093295
0.05665136229337588
0.054119175520928584
0.04547299242212978
0.06698664919142638
0.06274610828804358
0.04778052248180353
0.06473160601954271
0.06036725948718124
0.05950495233043444
0.050175941809860236
0.05549692346915962
0.0551160557846189
0.06157413376406069
0.06228358631820886
0.05970779122726225
0.06399275344912801
0.05536271359848443
0.05637220052893567
0.056215900371573285
0.06195983828024034
0.05250397832967245
0.04592552327668784
0.06302841415946836
0.06458395031383511
0.06059762870015355
0.06211098529355404
0.06417041449250703
0.06573950355315981
0.06110253411562194
0.06421295937679551
0.06059735667422857
0.05743404662464475
0.057302096976210734
0.064770459357445
0.06829988784541248
0.05569067949579376
0.06264944181744916
0.06232831158326911
0.0647739597717957
0.06054953499278721
0.05545551506980492
0.06179056305793841
0.0586676519962415
0.05581207079506091
0.05949328084495073
0.06417619724593891
0.05710549079874667
0.061124570490928495
0.06467297272988717
0.04923951743112482
0.05374989380056081
0.06128804644574815
0.061405875536539554
0.06332419738078711
0.05597492402843895
0.0650156871234453
0.05510422320318764
0.062442564010161024
0.06509436253776961
0.05972672196882475
0.06744710078308976
0.061147068064268915
0.05815339847820254
0.059553375314381256
0.06122471063638504
0.057604127852716104
0.06522833948631351
0.05980524976885705
0.05347591654942696
0.05334089234274124
0.05575196241896343
0.06668896570314684
0.05881270288856263
0.062236963607744056
0.059053191179176755
0.06420635936945833
0.062015047673517606
0.05977910056781235
0.05605938439574472
0.05646992954144523
0.061216690852159555
0.049231499043764136
0.05983450008715143
0.06386058838702854
0.052902876749118324
0.06321213045135862
0.06512078045677695
0.05327787613211795
0.0521942872528701
0.06309665393041726
0.06269436158420535
0.06221897819520511
0.06075990162077773
0.05907056495485043
0.05913370734534097
0.06265091807000989
0.05843150886308452
0.05496564168595662
0.06486437209144058
0.06161548274877105
0.06462986204861154
0.0653535131389535
0.06649926735942126
0.05575893401820948
0.06423436847346214
0.061221489058101985
0.057374351127875235
0.061934297875282214
0.0623299615896867
0.06618816202648131
0.06766700762823591
0.05533729529899811
0.0628353452391971
0.06000853161336061
0.06253567313827701
0.060800298274354736
0.06660387176657594
0.0639374234005607
0.06546676205353312
0.0614454986422294
0.06103066736194011
0.054712323034702526
0.0536774725601802
0.05509168251373297
0.05517901073154334
0.0628418835460245
0.058360573395849095
0.061561272140176086
0.05843050039594611
0.05903942660875348
0.04912495245651191
0.04389247133003665
0.06620741233376584
0.0656399008085659
0.04544620225925026
0.06228220456155126
0.05797483116302627
0.06281141515914596
0.0609988774372972
0.057008591939082295
0.064960620883215
0.055192359018549554
0.06392381275788746
0.0651845712512481
0.0654283705642663
0.05915380300524534
0.06399296953201071
0.059894847437270124
0.06388073080812393
0.05875103549010455
0.052322957500635245
0.05276402062387855
0.05239759927930987
0.055915688011937005
0.057447673410804
0.06759319629590288
0.06049559602136798
0.05006004574159837
0.06316560295435529
0.06422624316089713
0.05742472079166311
0.06468537072901795
0.05018705584076374
0.06453551404033532
0.058604047739110196
0.06222804649205446
0.060104358182021235
0.05978627302558703
0.06126827475405412
0.05851440127646871
0.06490830117488337
0.05953064318894237
0.05440244549107365
0.06376849185618508
0.06127712673665589
0.0634372348410992
0.05891108723322496
0.04803753870832953
0.06679905593880962
0.04670866036366502
0.06265592103088269
0.057881612551956466
0.064335586073301
0.061708138836907005
0.0635376951346662
0.060629018946137335
0.06547701790614316
0.06081405615801113
0.06213131732518091
0.06314355027564234
0.06424562771056756
0.05156676950521543
0.053557385109682824
0.05957819718339727
0.0670678196967227
0.05504237241292261
0.045198244635480604
0.06283064277565993
0.06305497325533528
0.06257918498593124
0.06272666178734275
0.057517436719444266
0.06693813568968432
0.0535169593319605
0.05759489295916745
0.05858422995193931
0.057283962366303565
0.05963328798885176
0.04900715787564777
0.062206938469305716
0.059893499535479254
0.05058985299359848
0.06420341383168163
0.06393982655993968
0.06272802414541549
0.06702669268424445
0.06434645604669612
0.06219393274883058
0.059310122163065734
0.06412954128815607
0.05829529452229428
0.05930296429755708
0.0639895267871516
0.06278465694566521
0.0594558785052778
0.05669905455548517
0.056457465151676815
0.06683105156897222
0.04496239880639663
0.06396642357253782
0.06715818416507552
0.06232701406962845
0.0650222277813308
0.06114557978067226
0.05371983793601164
0.05349991999653602
0.06186486755014057
0.05492520652899065
0.05858381357297857
0.06699164588884922
0.05881043053491528
0.059722692398966916
0.06103331290130627
0.06195113431250069
0.057873798374955
0.06029691994116066
0.06599049267011069
0.0625310033143851
0.06038903991654235
0.05432419287478585
0.06025162679284984
0.06306861514772402
0.0663473155195138
0.06343403700143624
0.060378605448952745
0.06745043743772
0.06408713357033151
0.05985575928758049
0.049897053206672745
0.059805470128239654
0.0633787988569655
0.05627614128559062
0.06241962402929906
0.061785947044908016
0.06021388390538878
0.05486109810612566
0.05034798752051232
0.06450291135450055
0.058271311868743916
0.060857561311567464
0.06054111972935404
0.06390535253273734
0.06230969713824304
0.06238990450172877
0.060710213593033927
0.05911946014512771
0.06840782701213326
0.06281703856420895
0.06594212430188859
0.06537629897229785
0.039683000795415056
0.05933545572306995
0.06560314329193927
0.06300958703433829
0.05577641417581302
0.06467916784891943
0.06138394420180791
0.06326803189896862
0.05799629740583681
0.06177474403917396
0.06359905133920353
0.06387375472788727
0.06374441865755046
0.06135113132466525
0.06404190584246264
0.06270228287965092
0.06384724829917894
0.061782716398627216
0.05945813226128763
0.06355716350314265
0.0659820406317535
0.05952840153145714
0.06123620573250285
0.056000004145568376
0.06161953729868501
0.05641409562196044
0.06164759609965795
0.06434698373316342
0.06721414318386718
0.05736538339197581
0.06308268631914801
0.06425925804074113
0.05995580217948564
0.06249636757346641
0.05961401633893357
0.06084109379288749
0.056387571722811426
0.0651185914367383
0.06347849708459445
0.06487032939249973
0.06262875228987125
0.06504910602664597
0.0592233351636632
0.06155948778300163
0.06242295756930968
0.060978713061063075
0.06630646751881487
0.0658062347573595
0.05521161055885193
0.06678584275180764
0.06186409879235749
0.059585428192016995
0.06507918377013859
0.053746204125275775
0.06463273204926005
0.0626085138981239
0.06480980286416106
0.061883757064374184
0.06576975549131142
0.0634600628133661
0.0621252320955395
0.062420254255038894
0.05956979311385181
0.06209093488831142
0.05955422051608737
0.0636774010955643
0.06332808194459036
0.05863664826655275
0.0650996883821874
0.06332795686032408
0.06408320569527706
0.06536487535798234
0.06565371875748471
0.06434183738022461
0.04661886349398689
0.05690866158844485
0.062087175579270015
0.06315831869579731
0.053856107443247224
0.06211117727223585
0.05855288676824273
0.06245906952962268
0.06357328253295225
0.05761547974151337
0.06467771760062392
0.06377330296263034
0.0673484005252001
0.06290464179035449
0.06194156474390709
0.061147027265677015
0.06324346765979257
0.06584258094207876
0.06425629519306253
0.05785202367992033
0.06165897161730118
0.06149833235740949
0.05507333424511275
0.06178264133624676
0.05819453654462639
0.06577313598658804
0.05578235894389609
0.06389121043059844
0.06723543756124672
0.06247233570681496
0.06576497249802571
0.058533131418426705
0.06526453632118988
0.05347428084294669
0.06080014589721696
0.06409080002608467
0.06580534002899789
0.06032790930324783
0.05905027866878498
0.06424061178390135
0.06311127722953776
0.05981632124861038
0.06463101732280739
0.06482917292369089
0.05585972777105794
0.058123401303146666
0.06191478032147193
0.06335987149409025
0.058656176725248706
0.05568544867497598
0.06364936664273277
0.05682452814898428
0.06507651961081522
0.06368756270578654
0.06106476467045262
0.061598306104751754
0.062396531951249584
0.06637533731835563
0.06469953955376503
0.05505880601029706
0.06086660541186934
0.06715890116394894
0.05878445269337637
0.0606876435093541
0.06295666097254848
0.061813735396692854
0.053020584224820186
0.059411640848251915
0.05908506218572496
0.06308115500664699
0.06508527604758403
0.05808036565867017
0.06516357600155814
0.06206218986367379
0.0588691670034208
0.053334161399593114
0.06322256212837535
0.06293238346123614
0.057375744075843026
0.06067617611908269
0.06090284789440752
0.06012280393110466
0.06630224884712145
0.06302515208475214
0.06193999071009476
0.05837459913716143
0.06772099317989257
0.052101414769952455
0.05299190009870886
0.05748443835276027
0.0595535662833906
0.05265512738478532
0.06271183507998807
0.05462628320833547
0.05445857683456247
0.06894107823232705
0.06485953543127267
0.06336595443499381
0.05370817846585523
0.0656469453014771
0.06670991990778123
0.05032729487586974
0.061730891140783874
0.0636538138529354
0.06404997711200029
0.06260168600137728
0.060846201799742275
0.06617454302464414
0.04568986530819659
0.06098705573931704
0.06589964291346333
0.06339950323805414
0.06606503818405467
0.06792132827543683
0.06840008705359138
0.057953532332901354
0.06347316535515471
0.05871598005629895
0.06375923266170437
0.06490308873680276
0.05494806470393407
0.06461481497976906
0.0605335052070243
0.060871436137570595
0.06467920650250053
0.060703572463366
0.05987501172252084
0.05694716528734522
0.06292559299541468
0.059863141058981835
0.05863371475651385
0.05629090884117762
0.06307060698383508
0.06266709427416788
0.045954093730807506
0.052576883729371526
0.06604338045095143
0.06383029619722264
0.0630354668975497
0.06410266004031805
0.061818275198947
0.06115220554740101
0.06078233692095951
0.06412458680909819
0.06033827668550896
0.06195646422313754
0.05775496866485751
0.06509397202406147
0.05871082705641453
0.06632713789909064
0.06315427545594986
0.06391343205156508
0.05689402763281883
0.06878417580935853
0.06040213466334867
0.06581957299500436
0.0642589715446893
0.060229330354654075
0.06051295781900871
0.06055413047555151
0.04252959241221791
0.0664473697726015
0.06243463032359766
0.06081063965821405
0.05815283282481244
0.06276227302799456
0.05579457117308835
0.05792712198707583
0.05326948868092198
0.05293355639659874
0.06221629056283725
0.0595918202195498
0.05848283912212782
0.05031615925163678
0.05969466659992726
0.057881713524111714
0.06513779814368478
0.06456427256934023
0.06426489483705503
0.063505350796465
0.057996204011813546
0.0667150778141798
0.06579521595659582
0.0646870089640726
0.05963672102832011
0.05391579149320707
0.061405273634793964
0.062458734528409075
0.04040245277718675
0.0590045699378714
0.05778475359024487
0.06067438783846907
0.06666938486651465
0.0682896463830338
0.06357071212626858
0.06172104458178734
0.06723821922554354
0.06221465760864905
0.058992168381268806
0.06575597031753713
0.06408730075899668
0.06552991488812938
0.05912734795006571
0.0636409914519153
0.06616386331433725
0.05604366409310014
0.06184295245202793
0.06550928109767443
0.058572148117732724
0.06567047405877455
0.06364702496774105
0.06684389485487387
0.0382214206483182
0.05677711913398763
0.06007786414914658
0.06480123285717705
0.06210513670804185
0.06235295055567191
0.0673498850373176
0.06461173149647316
0.0599935487022132
0.05726109312819889
0.06412691952827719
0.061132053032074335
0.0548546674721548
0.0657639994000182
0.06003863395662745
0.06162900487514253
0.06084750090446734
0.06651665031700933
0.06203325576296267
0.06397660552260373
0.0585271040246849
0.06583983086460567
0.0631965991216527
0.06621229186370906
0.061165372849790435
0.06381350257489919
0.05388790661942648
0.046742145688647777
0.05808426510184685
0.06463687861383012
0.05383516722319873
0.06321808029360011
0.06276309005240692
0.0616873982135274
0.06476900052295476
0.062344370611626114
0.054914945381684184
0.060068059853141904
0.05224393367128652
0.05351614092990962
0.06577498268717477
0.064162822638104
0.06467401129924467
0.06620491693569493
0.05482874478884876
0.06493432782095895
0.05414476059883322
0.05271348900410994
0.06213920606040577
0.0633872911578486
0.06337407429865125
0.06028395154695266
0.059958989157563036
0.06839347023930294
0.06662978695290575
0.06095393377012186
0.05926903401929438
0.05978811797642207
0.05734344304225526
0.06368178413584374
0.06126673208616281
0.04305639069252463
0.0635044285027209
0.05805867284517678
0.058826505518506565
0.056752677139354904
0.0614253686787782
0.059360538228064995
0.05847279287361279
0.06464088092680055
0.054073769679638936
0.06342512291081745
0.054359827161660684
0.06389096702088086
0.0591734827376378
0.06027311361056929
0.06388121311901555
0.06056325168387095
0.06251787666107202
0.06614085928246684
0.05849488448534339
0.05565987344429589
0.0586253514982245
0.06382009384642914
0.053463409605703165
0.05923385919171932
0.05695170704345853
0.060076475045478764
0.06676661699521261
0.05088664855111156
0.06655903813891093
0.05754487796090839
0.05586846822841549
0.05679676402649239
0.05874916565641923
0.06528322172729442
0.06437680997835063
0.0649605548722242
0.0608643841704066
0.06237590740266429
0.06762717152213531
0.06613013198260893
0.061604540980001975
0.06083322699448572
0.06243206748492545
0.06279483692449211
0.06353420749472766
0.06406870822454035
0.058655925637412655
0.06155610961081289
0.06680809682783116
0.06459419755117773
0.06140185734245754
0.06349753546099159
0.06674469840161176
0.06300184074555543
0.06732480114920428
0.0613926053583527
0.059948464694457845
0.06291761851507824
0.061890444466597395
0.05148773309771586
0.05536713449942736
0.06386470818356511
0.06694334402396827
0.059470651787147055
0.06178695753916763
0.060970713955660547
0.06393746766623155
0.06208393631476986
0.06319284264904426
0.06363488097908124
0.0625796791461029
0.06329185671706328
0.06106546802199593
0.06240713707501515
0.05652961507283169
0.062141487293708546
0.05791304494808876
0.06482680292683099
0.06394565655375577
0.05903032609530769
0.06704331087102272
0.060910352768384385
0.0593155456021722
0.041119284074374825
0.05967844393388221
0.05205133953055413
0.0566364535244749
0.06575337513951476
0.05949497694258105
0.0527763005442488
0.06518186341525099
0.0666488779669928
0.053840970448172785
0.05671776804719383
0.059891087530188666
0.060169691477847356
0.059855941356009384
0.0677265139233635
0.058906139174333315
0.04871031250350265
0.06267541362881517
0.06656038364562282
0.05755101108210347
0.06325920382172379
0.061376176231943975
0.06279456822394
0.06541964306397353
0.06551878082929093
0.06618420372936643
0.05856972963574148
0.06585522108534933
0.060685711859281344
0.0654559607390793
0.06736229672753744
0.05021714398998165
0.05183826249016108
0.064687495100123
0.056301753219760726
0.05603306029242255
0.060453309170765676
0.056821354297967086
0.06230289043719022
0.062268532764112455
0.057154843035134295
0.047667821735733786
0.06362215912142943
0.06170217903160946
0.06713802079189475
0.05920862048158848
0.06452928470471585
0.06029237475892402
0.06684338002563484
0.06571223002880813
0.05523797044165964
0.06310428666304711
0.05383394958259137
0.061597394364251636
0.06442783238804951
0.0659556609780921
0.05049157579894187
0.06461280727250583
0.0636807732681969
0.06424494884343873
0.06399031426786131
0.05948001700129796
0.06476332834462968
0.06333629419830886
0.05913071416832278
0.050811671095117
0.06250602652182385
0.0443335957195912
0.05725809250745085
0.06729813264934649
0.0633321308286817
0.0515474034449826
0.06639809712272887
0.055158046081830545
0.05104636312128462
0.059351901741771386
0.06069386272076221
0.059494606427796956
0.04560656637426353
0.05717686906540275
0.060494700485944394
0.06394950003846
0.06555935905445956
0.057688405281421974
0.0598000530421655
0.06226957557504655
0.061546787866463296
0.05893213187559126
0.06588198096118543
0.06493273209874754
0.06227509959670491
0.06089149107425672
0.06528136133056363
0.06642523692196914
0.062276577142700615
0.06735474631462506
0.059893449430694364
0.06439773175402061
0.06171170703947425
0.05676824980320608
0.06081609187462998
0.06720302436596656
0.06497628415599326
0.06409930914922453
0.06677182278374366
0.05280223855262682
0.056826876216445624
0.06197491158919867
0.0635659450345705
0.058433865184781525
0.056934202446640166
0.06141413037448893
0.054243441476325184
0.06469033650649869
0.0672115279518121
0.05781744058433307
0.054536349612148996
0.057923364679471186
0.06312240000224702
0.05259458319061389
0.06543074864193613
0.06422112204808218
0.05269296819833325
0.06381373036171871
0.05905341162824697
0.06438185745440154
0.05530088519893321
0.06344994177228613
0.06373474343893269
0.06435838365670467
0.058588412601619705
0.06324580905850574
0.06216120963232272
0.06076567807522877
0.06070543308762041
0.06533611730567339
0.06242087114295431
0.06198075037247088
0.05598403507244002
0.06682624722118646
0.05296924173088321
0.06529287676357624
0.05910363439711392
0.05470949319732771
0.06517728929213754
0.06366273789035025
0.05913999868582922
0.06284584219993994
0.06608231742741529
0.05999065394594901
0.06059338789560814
0.06147149551798798
0.06152981762451777
0.06374036701931031
0.06311970077124021
0.052146546721716196
0.05003221660970982
0.06619246005838393
0.06501615317276108
0.06461013103373066
0.06369185777247441
0.0621903072112418
0.06494407974533901
0.06217920550352771
0.060330251263501083
0.06675172348937615
0.058378010598768744
0.06000110059037087
0.060020766744716104
0.06721171902725864
0.05823864115833988
0.063342331192144
0.06521808685112299
0.05663578965349831
0.06620604849432359
0.05004798073811155
0.059310817511427805
0.056738546429908825
0.06132350144986587
0.06219219772246969
0.06478221567773242
0.05792423295991056
0.06656331400598808
0.04913085605451124
0.06447374033318319
0.06310459317026018
0.06484565496468794
0.045219199548541006
0.0546515869821348
0.049963102319199655
0.05740720415049392
0.05067635232859785
0.06026737320242012
0.06224485936375062
0.06419274231781914
0.06311870359499482
0.05644781949709239
0.05937333976699718
0.045562666459119314
0.05980622261933993
0.05260211556685888
0.05322598445500465
0.051136923958986634
0.05749234342928866
0.0641267309657293
0.0653853567370728
0.06564070911264408
0.06392640309907881
0.06334769238488289
0.059402691218311765
0.05981800084956379
0.0573901224617993
0.061049341600091164
0.05914874363306929
0.06022378730320011
0.057977881078733175
0.06762318180442106
0.05932834535399438
0.06257909434566832
0.06310272327355652
0.0655936937196587
0.057926815217776796
0.06555432379398696
0.05051807772025518
0.059589226152238606
0.06299447250308095
0.0642148591457986
0.05668195778205171
0.0677242038605805
0.05783149581336905
0.06134038787873948
0.058742861275857636
0.048914075107345835
0.06606543405374038
0.05716376376995958
0.06058088630476932
0.062289149829191294
0.0577073803726358
0.050144205847989426
0.0641024319942059
0.04737405161952872
0.06273565989815898
0.06364146578438479
0.06010762186305313
0.06466922056320734
0.05474069024510751
0.052645023434729044
0.06603383893732462
0.05885699895422605
0.05814026770731778
0.0602663152929778
0.0580102286635009
0.05905283668137682
0.05350282829561133
0.06568386169785648
0.05440333338644248
0.06072070563504533
0.0634181413191229
0.06226098275764132
0.061424786997793766
0.06425849937557003
0.053269877179077066
0.06093484608362133
0.065145985486812
0.04737990291939097
0.04827389950650966
0.057354747872078754
0.06326954786932937
0.05813768956519453
0.05688989675629664
0.056478961569024586
0.05643748282235585
0.062311190386179875
0.05238624307376155
0.045286117691643944
0.059383465805918224
0.0670248417615053
0.06692856093477868
0.05193581919400477
0.04645699069268158
0.04723907280826178
0.06254618203978878
0.06127630639265872
0.03634489511047861
0.05447821398947566
0.06145791070212827
0.05305181361206145
0.06310538111751385
0.06082522621874396
0.06474888373916746
0.0581117029390497
0.06324006436130324
0.06592699378727787
0.06283861900949679
0.0638906803536447
0.062217364771157455
0.06707257118509365
0.05656470518354923
0.058557413488777854
0.06398011371620639
0.06597560815901309
0.05903152817187861
0.06480902023332517
0.06529634379476511
0.06487535631880277
0.06208462058726707
0.033509366746214145
0.06347739679245851
0.060850635187636636
0.06006272878557221
0.060080335530741304
0.060387713985516074
0.06458923835358356
0.06322963045310187
0.060139914649249435
0.06239802580600259
0.06206044793035925
0.05824878821961901
0.05503989590976197
0.05642590475354742
0.05858407460628818
0.06154756281571886
0.061536095385946024
0.06497321985085261
0.06480706429805101
0.06752727471482299
0.06062725612580873
0.06443728619156557
0.06133880300838577
0.059799625486313686
0.0627198382956749
0.06200377993928444
0.05403479298084287
0.051308590092192616
0.06251483995248655
0.052502818080908266
0.06202826600427241
0.06004018911315659
0.04215955589060433
0.061149262197191925
0.05379203814122921
0.05778901830363619
0.0651636883318166
0.0600640159985973
0.05421260864913399
0.06593920105806926
0.06033567521735822
0.06192030026152052
0.06448475123320106
0.06214290377953369
0.06617612968427174
0.050089994207463635
0.06232462133590713
0.06035015867708375
0.055970334020944645
0.06245917194816427
0.06846640700938866
0.0638240215392523
0.055275665112608216
0.06072688498885292
0.06396893673190428
0.0652821108134988
0.04976094535076346
0.05207943582045121
0.06441685461963872
0.06274438735683592
0.06671626565976482
0.061672431991033685
0.05670387212691314
0.05809940915835914
0.06268602875777474
0.05886109656580204
0.06531550620601217
0.06670201578261438
0.06234974326846848
0.05451445022109292
0.06395929783705777
0.04801814689645611
0.056518160491180885
0.058773666535059
0.06346104224546838
0.06555603655291975
0.04574861256544824
0.05503309727611414
0.06159148832892133
0.06485076746572682
0.06446010385277202
0.0657654926449448
0.051658274084339484
0.06278516998536225
0.0490460560891755
0.06316286277628153
0.05526509399388527
0.05504822311232142
0.06452549865882805
0.04090064499080852
0.06378740590986536
0.06692235854544623
0.04505369966681776
0.05300877405898862
0.05458498638291918
0.05622485317616293
0.062270248717880186
0.057570450741891856
0.06154289959961141
0.05419955226899434
0.06319527152925566
0.06525896364078469
0.03731448800154309
0.06593917591707525
0.05557655607784804
0.06781166467120439
0.059403692674500075
0.06277085875437054
0.06568979436650865
0.06087679312163602
0.05702390058771635
0.06454844172745688
0.06659598086313313
0.06720157658878681
0.051134287532099004
0.04650529894803498
0.0522458707761364
0.06417753272283455
0.06021448240421111
0.059009949398789056
0.055851568064617066
0.05551170329043121
0.05145434205428911
0.056812623511484306
0.05447178431268909
0.06279267312340056
0.056089296718687905
0.04566740259892186
0.06234363062922179
0.06457849317096576
0.05332519925373851
0.05689788135700498
0.05646232808485476
0.06432271820062446
0.053354425855122845
0.06293663646457273
0.06382991324376128
0.06221686625405144
0.05788775270516662
0.055309192677709694
0.05843334782301736
0.061333471208034264
0.05192045445048411
0.06446640317259601
0.06391196725620896
0.06789330217747915
0.06292181924960533
0.06594011589125671
0.05482917662391863
0.06598093863957108
0.05824447471430226
0.06459538377735223
0.0638112591999649
0.06634761422477792
0.06243644246128427
0.06335056137114414
0.06274498929127874
0.05981393078532742
0.06268069212872346
0.0640033809984068
0.0544403246303258
0.059470232365423
0.05860139909516373
0.05464878424942282
0.061015117466870154
0.06744370613511767
0.06167988454188528
0.06555654431350244
0.05912442108872235
0.06587156130928581
0.06327207807607105
0.06125061142292447
0.05739108480228807
0.05226844148959339
0.06206227375499704
0.058234674002311075
0.05991501569512302
0.05476788673466709
0.04200579921388851
0.05915445648845704
0.06765113462678744
0.047757232603680214
0.062410885705132355
0.060777931320145404
0.065152876509695
0.061025626182216554
0.052171682173055754
0.06142032555300307
0.05361712651439631
0.05766078660158905
0.06313914683404721
0.06126053268334033
0.04856883248309919
0.05858189670817665
0.05379609305102511
0.057955603035959286
0.06597904632781158
0.05045354048975203
0.06332376495585436
0.05624760145464334
0.06076011095566794
0.06525364066978126
0.0650133568705305
0.06566949166999489
0.06260585343577302
0.06155381278771786
0.065290524687604
0.058963168291755144
0.061054357895664456
0.06414727461781833
0.057044679040782545
0.05970855592733925
0.0603371401261028
0.055120425891980095
0.06306939940829973
0.0626460299142715
0.058736523449278696
0.06788123763645357
0.06063203436833314
0.06067916729304707
0.05586546657522852
0.06288572860300988
0.061098244309895876
0.062364533424157355
0.061014454773118884
0.06287258906429752
0.057752311021141575
0.053403292417248394
0.06409887342260064
0.06705243991013704
0.0550267276006803
0.06387094808941347
0.05630670594471549
0.06523201747691945
0.06455018289415133
0.060695847213360694
0.06368776638751408
0.05446111220719629
0.06430744046370891
0.06014371629361488
0.06408390400039
0.06012079233580526
0.05503202436233879
0.061590916696240824
0.06242735766904286
0.06457934095774598
0.06493092432325408
0.06184810918528914
0.05337192870158384
0.06551352126695809
0.06333146493097969
0.06584468084223416
0.057844755361002795
0.05131179873677023
0.056806466950835334
0.05948878502123394
0.055813223715371826
0.06201842559923931
0.06337882952724191
0.06430307148779348
0.058550002784849835
0.05158925342261292
0.061944946069963404
0.064029067040345
0.06327987776311125
0.04209751496262005
0.06367062813348323
0.056659597738141255
0.05399969274656685
0.06583678265668536
0.06598792241044156
0.06571289556255294
0.054923402101730814
0.06160587636057106
0.06201594410928707
0.06344486606633629
0.05842793959021201
0.05926291600013815
0.05303383666494621
0.060032805460183414
0.06169011272881305
0.05742354344685219
0.05084775057211587
0.06522797081406877
0.060683257432575737
0.068203007411584
0.059898540356140124
0.06386394291184531
0.061541685371690705
0.06481352705682258
0.06540837538534973
0.06309441118564042
0.057448101023352786
0.04833454600314949
0.06411417170984175
0.06434639480641331
0.06566295408254089
0.055189741903129835
0.06851632907913931
0.06756535933884386
0.05397685081464388
0.062077557194623954
0.0653509139496395
0.061840793181583045
0.053839046149313466
0.06291043238783356
0.056345800912337374
0.05798691244206233
0.06803886564174738
0.062211575965453264
0.055525877476614194
0.06495716373290213
0.06266144399831058
0.0600344790150566
0.06383638117799913
0.059079852604800906
0.0657913791403642
0.06652177404287012
0.05374173679545558
0.04801050251214378
0.06062272141614764
0.060438629435821685
0.053521102201185396
0.049901757771352404
0.06505118832895607
0.06579700851885562
0.05718650389749914
0.05722870774425848
0.05445822773797848
0.06692590005933047
0.06013483863454756
0.05910759381042453
0.060705584628310404
0.06398445323893022
0.06357481003751493
0.06103971137781548
0.06527340135240207
0.060152322926322735
0.058637087341037716
0.06389571997448212
0.059623282572488216
0.06471405892186019
0.05698749893756997
0.05105175919415206
0.05057817861728013
0.06060846324930938
0.06458111782729932
0.06386133755119133
0.06690045836268248
0.06140408703939797
0.054832446998839914
0.057016803116171154
0.05337253931932263
0.05455332370993419
0.05507852930430389
0.05739676888036518
0.06627457323604793
0.06648470723679725
0.05711168386354561
0.06311166944821045
0.06368898584824885
0.062490032038996106
0.05468239810770761
0.05630734768702981
0.061054770225657834
0.046016793893091185
0.05505238346932005
0.05498194090502452
0.06241394602512676
0.06539867180883559
0.06604683878979539
0.06358306485409847
0.067049755747054
0.053596760422680016
0.06466653986142269
0.06237135256657261
0.0672234229306988
0.057717433856367836
0.06224425696113916
0.06209323827609125
0.06616305649627553
0.06246110261966381
0.06550913676815814
0.06479374978304002
0.06344884855658439
0.05619836352921117
0.04800802549648354
0.058791640228353696
0.06348058084396146
0.056182542739747765
0.06247996484159381
0.06461023683555384
0.05555542266031628
0.05034263805433791
0.05079876823917582
0.0598251388421035
0.061906013155483275
0.060315816854003876
0.05849402925320808
0.0635494193411162
0.0649359375945703
0.05505286480598131
0.05851587518050156
0.06035578518215939
0.06618976554054852
0.058973110238296454
0.05644802974807781
0.06297621591691087
0.057245483375781024
0.05771241210839728
0.057756828392332316
0.06041041730060895
0.06052209164409882
0.06313796324719395
0.05941475953215952
0.06402892749999936
0.06359791723656348
0.06149025951242214
0.0601981697427639
0.05692026119824806
0.06158079141357406
0.060190044877028434
0.06331198108793636
0.05641735610697446

==> anc/HaarRFC_L5p0.03.dat <==
0.09129080186860332
0.09970315749490696
0.09212304522913191
0.08779032692508303
0.08824924361126005
0.09230192500668591
0.09758046032414024
0.10105526149256144
0.08314780357226335
0.07904083901379838
0.08786166034756773
0.10023127078306177
0.09330907089034268
0.09821270439651411
0.09979506420371473
0.09321318498240824
0.09667827207736865
0.09615857887740623
0.08646663552474775
0.09804286297481751
0.10126868531540623
0.09280697998376196
0.09738319539223161
0.0919404282312372
0.08099358808400302
0.09984602705089149
0.09668281192341438
0.09733707193089926
0.0993984301182133
0.09911936986248175
0.08207943934898938
0.09988950702886343
0.09088267419213451
0.10000783779546463
0.08237646629875633
0.09620618426529295
0.0913471436691121
0.09983988394531373
0.09063656355405235
0.09854235204725618
0.08744228046333194
0.08303138991991833
0.05078132190461415
0.09731661741607558
0.08807300933706887
0.0902849305061015
0.09597058116552971
0.09960759684406165
0.08811995705644399
0.09589324450453741
0.09305340664589862
0.10258097354754221
0.08272043333041526
0.06362759147724203
0.09935608061690178
0.09674204109266538
0.0845372935643137
0.09760290697612733
0.10092027818545778
0.09652743195693089
0.07285050122740012
0.0993518821539835
0.10067582086409556
0.07795933456426007
0.08840829091135695
0.09770631146718356
0.09686607050386371
0.09811177396665775
0.09621295974311178
0.09840337977040774
0.09878041399026408
0.09517463784643009
0.09580401790762358
0.09104208938305267
0.09243536389558689
0.09822389379800249
0.09362452669959677
0.08300227474933253
0.09989002473455953
0.09038468588787707
0.07488300439667352
0.09521965603444166
0.09952083299806547
0.07984574012174422
0.09176579554794134
0.08948517832624625
0.08624539398723491
0.09445355924952588
0.09533503301647016
0.09618701913001892
0.09591873488463695
0.09486107613837541
0.09540045563394715
0.09352306356767179
0.09971933371724982
0.09034968468540307
0.09410091831764095
0.0915251654696529
0.06042205547355745
0.09536264205736253
0.09310069578267152
0.09330629663138497
0.0833335819731422
0.08749082157334122
0.09457281051613026
0.08911603575668033
0.09657159419426192
0.0919311764271208
0.07132599234529112
0.0855522327950407
0.0948035382294456
0.0736741322944123
0.09456535104711987
0.09186479800404251
0.0992065335366864
0.08361042169813075
0.09179108156872139
0.08654211571014485
0.06861989703261366
0.08330065926279173
0.08425627198498713
0.09946840776410858
0.09620977010886067
0.08245259237118092
0.09294382818162324
0.09504618350561958
0.09565512317325237
0.09599111911506146
0.09890672615998126
0.09619419150465629
0.08205768970792107
0.09834762957831938
0.08524332617083433
0.09898823254000655
0.08693374616963034
0.0916483345722633
0.08945950046445507
0.08594924749590471
0.09886883054823216
0.08142415017099003
0.0939777059801912
0.09722499742223918
0.09521205711980578
0.0942099260483533
0.09415092269811552
0.09378963895383542
0.09499491689436776
0.09316894306962194
0.0907103138787048
0.0957889669742771
0.08193776684488245
0.08855129157646989
0.09816457955415388
0.09375421586737794
0.08969365664157099
0.09641147953060436
0.06119209207841917
0.09451573728246386
0.08524064585131742
0.07678911319465381
0.09686571884033533
0.08350083295619558
0.08399996483632478
0.08858609959763818
0.0847620420578759
0.0830869037899302
0.09652249060702023
0.1011823754753425
0.09228863800451027
0.08420784413598432
0.0831882698234843
0.0968211058351057
0.09280174599052435
0.08844482593117532
0.09882137936060671
0.09231455689724069
0.08872988409806955
0.08502419714298279
0.09552024859174042
0.08474664090310383
0.08101852579509111
0.09706182159134881
0.10117390677436341
0.07374466714261199
0.10135079318127506
0.08342552008794653
0.09085148818680183
0.0911547835874969
0.0911781300628776
0.09672279312078705
0.09379280764552661
0.08764096069326018
0.0931717723117372
0.09075088098109438
0.09273498921964823
0.09467429404059959
0.09908774922939444
0.10067681697508152
0.09045249045476429
0.09303712018786801
0.0954683588241596
0.07710226861866563
0.09243491953584099
0.09577492110365432
0.0984047767229067
0.07897998578527331
0.0983992057885204
0.09354881902430051
0.09566756295649596
0.08400430322046941
0.0976328432384202
0.09068394270097434
0.09384631197910462
0.09734181922594665
0.09812181814525579
0.09002074092880355
0.07870859394864145
0.0947951546234689
0.08902822529485546
0.09249774557225451
0.09526338015645247
0.070128522915079
0.07467247950807078
0.09523641255334513
0.0829806329610442
0.08389568731179602
0.0915840388165736
0.08894786048853616
0.09761626649244941
0.0977290739819956
0.09745498874492924
0.09640208473858358
0.0976711903546048
0.09783914416299225
0.1007813926287214
0.09497222862251971
0.09298599907708319
0.09381724435310645
0.10069001282074172
0.09757546483311295
0.0797250307845443
0.08882512874274304
0.07125860180951407
0.09423562491690518
0.08779271476639573
0.09304638265603331
0.10312690656398342
0.09147978673171449
0.09699823321207512
0.08685959404019937
0.10065448495963542
0.1000277618957447
0.09067713019252768
0.08663319387019175
0.09284910965980521
0.08933978681700276
0.0524884464899084
0.07827764803452501
0.08270777409848847
0.08007520059424847
0.10137347509185249
0.08291590254895943
0.09448525676908123
0.08800817862097868
0.09803040174931438
0.09070736836695464
0.09906062655450129
0.08525962433890866
0.0931903283993899
0.08296859435615003
0.09791149431551022
0.09667182168291352
0.09350854130402077
0.09703889099637901
0.09153436227118267
0.09107722212198417
0.09851758083168206
0.0894865748365004
0.08626002109579323
0.10182109405804833
0.09071377305958511
0.10142449249011412
0.09749052784619096
0.1013264677841589
0.09095932416938875
0.09151976929723497
0.09519115090082372
0.08550132096637367
0.09658439163807687
0.08645212670237018
0.09300408456964801
0.10031587250172935
0.07435424570177969
0.08888161259568848
0.08912686086786975
0.09988195151548962
0.10074052434326526
0.09648035778592912
0.08172250547691007
0.09219597095102165
0.08561367296744106
0.0946366656607313
0.10122997782415633
0.09584408758808638
0.1001920953119432
0.08858244725090705
0.08720486058666926
0.09759495648279191
0.10110270512085025
0.0979527580548557
0.09078878677308125
0.09214525152006288
0.08529114940103771
0.09455106357362822
0.0784337824675682
0.09449729963169932
0.08978441590615197
0.07723413548271846
0.09462609747780992
0.07333512197807088
0.08941285598113621
0.09048774473183928
0.09294996634765768
0.0942072343733698
0.08429409428153707
0.09576885441364244
0.08346015344973999
0.09296060138780925
0.09803354624473862
0.09785317823008458
0.07955859960880705
0.09834554416326897
0.09374553118432662
0.09379590440450408
0.073632129299517
0.09463100454579965
0.09927234752077643
0.09089285325077083
0.08888399840933102
0.09549958481078197
0.09479267956202593
0.0915196716253651
0.09509316865175987
0.09545232348923374
0.0935753906561487
0.10053678913694541
0.10139421513660112
0.09755915908089603
0.09613196179085895
0.08818010634156072
0.08887197442762501
0.09690580059209
0.07187541340505212
0.08930236780192774
0.08720250961038772
0.09975730396838454
0.09494223447774461
0.09489419282016506
0.09133001268990541
0.08718508518457962
0.0943217051002074
0.08818392788125642
0.09550044130007367
0.09720737487840735
0.09434201114091623
0.09298431314957606
0.09558825407447616
0.09108769626209663
0.08836495132174976
0.09879707044518839
0.08520678599319664
0.08484894348376737
0.09463465361910336
0.07921360407741966
0.09425088494693475
0.087906051855813
0.07999063920116257
0.09272551730090971
0.09907608000029136
0.09866764177742032
0.09915050019826169
0.09367565015633614
0.0907755348915377
0.0861838160247235
0.09749346849173576
0.082155121222062
0.08815167084416213
0.0746672818611546
0.09787902105760687
0.09622649178751438
0.08958216613463185
0.08825181988957784
0.08080906101208488
0.09076677275080179
0.09321455042790004
0.0920764965543645
0.08487685928102288
0.08735494894793422
0.09900448943581824
0.09620875233762441
0.09476821214846445
0.08507013975968844
0.09935977295922921
0.09747356881165799
0.09493759987307333
0.0722639971115824
0.09314301430861768
0.08852552039911295
0.07978772159366455
0.09206627219668445
0.08457315342188004
0.08865158463917613
0.09581337422056597
0.09919814589497554
0.09888657399664535
0.09478456632006353
0.08109407991737477
0.0891468567920162
0.09908307614650223
0.09121230195760459
0.09983394870443973
0.0881341244259734
0.0928511865522521
0.09224642139846723
0.0873220324730515
0.09507308703352252
0.09422404000295266
0.09531920744129421
0.09840567937365577
0.09077667824031234
0.08203936918094697
0.0876721944140718
0.09906255989455219
0.09996764592305676
0.09362129360696411
0.09735433770059625
0.09416322407035602
0.0873436294013353
0.09756539491710177
0.10195018087747575
0.08484487191366331
0.09378046922014913
0.09177542736738742
0.09454122221898668
0.09505972386489367
0.0909922211056389
0.0969061415454264
0.09908813265986759
0.09404135675298908
0.09442908794587417
0.06881229432878912
0.09129977320827408
0.09187406530178217
0.08742620541488967
0.09801819221690315
0.09931544381918861
0.09535920543493195
0.09878039959313
0.0757238896002262
0.09621637490726279
0.09453310697772123
0.09621290891502943
0.09863332409642711
0.08187696933294138
0.10070698251298
0.08918070547818599
0.09794826960728525
0.09394323446811688
0.0930502752394784
0.08072427989069214
0.09348506716868715
0.08716814954652215
0.0798506140358825
0.0950635464783234
0.07856382349618286
0.08529016636434439
0.09697179582405113
0.08276353811276001
0.09887140550082518
0.08725127402751418
0.09339110742805165
0.09468139911309881
0.09494289912674067
0.09601064122028644
0.09423966720920658
0.09458409738681554
0.09109199495185079
0.09213488161759244
0.06957866088474216
0.07112198222044276
0.10305982167768692
0.08824984984776915
0.07362129466505998
0.10055345368089993
0.0938954771367825
0.08997421580455585
0.09385228320212581
0.09034675555343472
0.09607844132638053
0.08252328000815047
0.09969552668306664
0.09117428031576037
0.09590041557510982
0.09541628613614278
0.09759647087372608
0.09639053538699117
0.09053349883469508
0.09297775836955166
0.09074604694054007
0.08633221210398688
0.09672725296356768
0.08566015395013024
0.09107617908138324
0.06601340468559924
0.09718724087621242
0.08683520990801252
0.09054864602766662
0.07735062786065777
0.08370179666208508
0.08025661153817995
0.0902552402613348
0.08639382251742701
0.08876487492373673
0.09474052109647164
0.09363710885958355
0.09742423887888849
0.09935083050736966
0.07937108611719383
0.10116125863285248
0.0954660081076621
0.10240112321316358
0.0958948234017833
0.09371941242874908
0.09052798356168217
0.0945549268396312
0.08968775391854772
0.09314255251545196
0.09995858578571822
0.08228837928555771
0.0998462085559507
0.09158267425838976
0.08284946365944242
0.09966864592027787
0.08966006516586408
0.08527924954658277
0.09278982126723878
0.0785114864432506
0.08151959838281314
0.07921672052547825
0.09732079711647894
0.09822636357241038
0.09886635086688889
0.07343116849146401
0.08534607738369414
0.0842825604314109
0.09110087596649374
0.09203378003933535
0.09558852422676983
0.09332720902513078
0.09808910370375333
0.08375021107862693
0.09809339795959306
0.09112018952222313
0.08951366746188232
0.08527337094985725
0.09898559976522249
0.1024495646017043
0.09583732714781573
0.09316491340700778
0.09724546926323678
0.08892136610280521
0.100491870740338
0.09652072591802477
0.08858905937690167
0.0875032001625266
0.09645828194165884
0.08815029404020738
0.09676333465871786
0.09299276660045244
0.0911784839383
0.07802973958231674
0.08096316686864777
0.07770455713865838
0.08813347527412704
0.09201908995932875
0.09091833708745087
0.09773431313737244
0.09381704402050733
0.09851716050830124
0.09770945130690385
0.1023856572890913
0.0923841248758261
0.0756141853680165
0.09692339395704805
0.10040447634208763
0.09348084416844293
0.0923516584621986
0.09859869812119318
0.09434965117549518
0.09179201552657458
0.07916244060825302
0.08757376090963288
0.08972783100616517
0.09547950265414619
0.09372215797946727
0.09643896340749465
0.09065273890981615
0.0824603673888268
0.09002942081483034
0.09914491658850774
0.08110035920977236
0.07766590236624571
0.06533615828245337
0.09225908025511713
0.09228405128707527
0.10071781913551746
0.096669643758677
0.0947204762764159
0.09548942014896178
0.0940477572741203
0.08535104152183777
0.08649727833541107
0.08796577293708836
0.09755018171743202
0.09432545698777244
0.07797660884993562
0.08041871031231677
0.09475454495820655
0.09802987081232288
0.09348762505778004
0.09550801808089643
0.09272285171852328
0.09546077540906618
0.10131969743395373
0.08889854345945526
0.09857443675455078
0.09652458027412773
0.08916150167310548
0.08931751843504582
0.0897752380707297
0.09932573895593082
0.08818410471023626
0.0839481962346309
0.08630711773100415
0.09457803082961411
0.06962406644345649
0.09342028965097822
0.09362978026223202
0.09497767891631628
0.08564422643357407
0.09770634102763236
0.09131362877834263
0.09367009540727281
0.0932206918233138
0.08850207648092125
0.09863377977299705
0.0959117860587826
0.09301851427473008
0.08793743045674626
0.0821817801438897
0.08529587296715592
0.10037461528800531
0.10143668172027039
0.07791073373258568
0.10225870734731922
0.08712289356906086
0.09074850609242847
0.0980139606909003
0.09204207488602817
0.0814912877431665
0.07747163225750656
0.06222351653012411
0.0814912814296818
0.09952084915026613
0.09148028183453008
0.07398419126193764
0.09442648317534749
0.09067542676403469
0.09915094762003385
0.0940753447266946
0.08797316560851344
0.10069329248002759
0.09025667613489892
0.09399485620981157
0.08441188040778107
0.0873076789994243
0.09324176066506656
0.09327150662443659
0.07923977497397307
0.09763595088984471
0.09144269395939329
0.09509070971427967
0.09581800823368858
0.09544126634809243
0.09946525183849991
0.09443139911596052
0.09357041876943967
0.09204462867539152
0.09881392139134748
0.09601513334872354
0.09283682696146311
0.09742377322576264
0.08660161470023717
0.08210341293187476
0.10310770715379368
0.08328903328315239
0.09616639852426262
0.09339003166910248
0.09211237208738242
0.0806179779746456
0.07904732135443235
0.09155203085716698
0.08559170534783317
0.09751315716036962
0.09870225424341039
0.09659130009268754
0.08444720030588636
0.09141678501043136
0.0950320384258859
0.09459836899799533
0.0978286648904411
0.09923392781213876
0.1004073974906197
0.09203087347852845
0.08842701092709798
0.08672376467816575
0.09200305983765597
0.09257795781850976
0.100675917383286
0.08805184423241774
0.08935444641197218
0.09230659803709997
0.09740990316299128
0.0890634259871608
0.07061835844049219
0.08789995783345522
0.09263172362863839
0.09827628899138478
0.09596538188832388
0.09588591303041331
0.10304324151413564
0.09774665297976959
0.09621242595208984
0.08659493886372707
0.08688185436085612
0.09717219604002475
0.09370380225755427
0.09344927865805752
0.06143824024581506
0.09578942061417359
0.0769333773284123
0.08141801075481495
0.09635960415095665
0.04953914046417469
0.09097354501697767
0.08797400584803308
0.08789026094869629
0.0981993700771173
0.08575520305287891
0.09847362394668469
0.09408487176404749
0.10029657827861171
0.09247970868307603
0.09691070949265929
0.09715870166459342
0.07969058618134074
0.09535336616692373
0.08678505908374577
0.08820721965658616
0.08606625889649502
0.09152110331753595
0.09522907187895968
0.0980529630274432
0.09195347221468538
0.0780822321733411
0.09420172566148731
0.10138485065770113
0.09833723764228569
0.10218790751308814
0.0954023488030656
0.09918098220734187
0.09277177383295636
0.08126677668973997
0.09812464436944876
0.06777070706583323
0.09256203964665963
0.08995345136991242
0.08306597895541845
0.09425983644445478
0.09361549450370334
0.09252785222884247
0.06377123788085136
0.1013090314109754
0.07949737371601734
0.092452182773115
0.08828924363172035
0.07202152649430535
0.08999361345677509
0.09491020124312144
0.08426467908578733
0.09830897770179578
0.0876035082313733
0.087517986297222
0.09489759829941999
0.0915546937016328
0.08468418126366672
0.07172023712492123
0.08726178501699061
0.09112038760599638
0.0804724370478614
0.1027086575055767
0.09177744394158079
0.09158515366505222
0.09963163924031669
0.08352602217537475
0.09672873819397901
0.09681651113890918
0.09006423646506262
0.10046210439471494
0.0974778912942153
0.10072363230828496
0.09843415354317465
0.09900097519128528
0.0929954374487864
0.09086430411704624
0.07757418950602968
0.1006301824305608
0.09592256228108632
0.09262757750790282
0.09724158650180911
0.08743475761229545
0.08312791770813319
0.10089990609538213
0.09399167391752841
0.09056736619563323
0.0741650394428655
0.09138557887973431
0.09634662638816831
0.07891991047590315
0.09784004100018147
0.09683142071098948
0.08595479485200515
0.0917048668431159
0.09270443754198822
0.09427550983261328
0.07652960887844815
0.07960901490832262
0.09996039001968152
0.07332791767034223
0.10069262833602421
0.1029700299824876
0.08502355887458475
0.09303249166520346
0.0878478690539745
0.0970785286224408
0.0963886104457638
0.09740420517333154
0.09665877051721032
0.09718952088766035
0.08561866393773508
0.09626192459683029
0.09822280299018366
0.07503078530804606
0.095304353630914
0.09784690596748627
0.09767623923164834
0.07797929951506073
0.09121839043234146
0.09806848453159116
0.07318301859139624
0.07797089737194578
0.09227014297377903
0.09464284633991132
0.09244281845047962
0.09586994772162888
0.0990977436677782
0.0998158900919518
0.09522803498151336
0.09755766612468456
0.08560511332792103
0.09494760345057968
0.09179066077588528
0.0978277708355242
0.09287362444594816
0.10159328292681175
0.09406317953005537
0.09883075925340214
0.09352620341258998
0.09056492798754566
0.1013320875282247
0.09059067091274008
0.09280390273205552
0.09808364183375377
0.09763734711318682
0.09047578280234328
0.09799615892706426
0.09385857383127844
0.09201361433318753
0.10026546409218831
0.09322483227365626
0.0942044166755014
0.09180569330801851
0.0849428979522129
0.08567472240027779
0.09552537125934715
0.09399370590690562
0.07653128701333897
0.09871416932966624
0.09536543248660394
0.09430683065226451
0.09405949702298803
0.09226877402340482
0.09912067328100349
0.09579303127413702
0.09156371221428586
0.08996732983977801
0.0782097280194068
0.08733871448908433
0.1018209675260226
0.08236548637756881
0.09357034053928154
0.09264094930710545
0.09613667443845127
0.0829926276472067
0.07812358942328874
0.09082912512843723
0.09396520542034978
0.09980788401572586
0.08550622062569292
0.07807731439110713
0.08583749216523717
0.07731615001993011
0.08255431850046838
0.08100170841245619
0.07827475855584684
0.0829536581206827
0.08924637681257654
0.0815715645165959
0.08873670025189885
0.10211955003504189
0.09630818890332359
0.0762257889708825
0.08723112774652372
0.09558051384202015
0.09702276928600083
0.10019895207970135
0.09384831684213647
0.08505259195630689
0.09779093946688011
0.08597339631832161
0.08946616246341435
0.08445953560444575
0.09535519757706279
0.09277484808784879
0.09073229195514056
0.08022093209596017
0.09317795092433091
0.06860550154363129
0.07820595309878403
0.09604733427701372
0.09854250006615287
0.08583783426360933
0.10029510888386471
0.10128435888510905
0.09648729746725197
0.07946348937680525
0.0755900426953111
0.09480844542869026
0.09064810064027085
0.098882356275656
0.09467402323630594
0.08489902877571118
0.0824468196991463
0.09365517953533783
0.09795529347953473
0.09747819633126799
0.08400625575335524
0.09962810577164023
0.08931147778799524
0.09458098317096386
0.09862458120883955
0.09244962438230844
0.09508945101528736
0.0918502249090178
0.09645193632659674
0.09238659259976467
0.09239017165936396
0.09654810026830696
0.09200026519428185
0.09735511620804423
0.0888633675556258
0.09113791963304392
0.09544564088724813
0.08888892074315169
0.07889237956675889
0.08878920481777615
0.08386593441176099
0.08392116113704232
0.09281803916962775
0.09214650595146354
0.09472900658295182
0.09882581389270158
0.09607604368817853
0.09786518805337988
0.09092304680109906
0.09765868011326377
0.08028141620217377
0.0877020673568257
0.08421011975037847
0.08664753329708254
0.09367898458250966
0.08948399176232354
0.09045797180307974
0.07201870781031523
0.09970682264044628
0.060659354967975844
0.09664698907464422
0.07635361692097144
0.08586089583196561
0.1015736950139018
0.08888728115529224
0.09184028219624181
0.08175365808975209
0.09788907260744817
0.08777488091033187
0.08572195277697123
0.07283576683865998
0.09322439985283845
0.09445787455809337
0.059835204437644715
0.09809906762657249
0.08752922900858649
0.09964743762627741
0.10189829153466284
0.07471535989177334
0.08338669079467018
0.08616410755581108
0.09404030210974547
0.09096607570542115
0.08940912731444037
0.09398055551663023
0.09005751938056178
0.07709427095624174
0.09427167818689439
0.09456703079467438
0.08743508012648442
0.09165233925918063
0.10340200726080635
0.08250979886544278
0.08550939634125974
0.0825016073853375
0.09901853916981498
0.09399283829910761
0.09184032736172011
0.08542580115601989
0.07978433705188996
0.08156624809922254
0.09825451664834835
0.09767972562977707
0.08992803902704845
0.1003707954912355
0.08451659884929891
0.07288418822104609
0.09753596408420216
0.08932990425061894
0.08208002586696396
0.09534335329785769
0.07830514389664282
0.0980974814693207
0.09099740432576546
0.09476123987545262
0.09160948767662153
0.07904692809287334
0.09172536500787527
0.09642571874708054
0.08995539736101377
0.09831575748015872
0.08916168311230505
0.08834336603532035
0.0903257411887961
0.10239934554309393
0.09926173656055869
0.09204419953703456
0.09932363109351236
0.09054924235658669
0.08139987595194881
0.09815862230853237
0.08550408631028979
0.07971987783632549
0.10094966393687343
0.09379042276862046
0.09897960779433801
0.0688040980168236
0.09562719274447805
0.0988370546829227
0.0954292031872427
0.08246080254827445
0.0894825989726026
0.09680084983148171
0.09839869809880507
0.08771367760954983
0.08293753504842437
0.08535292861705882
0.10031866086099836
0.0977429808821499
0.09633404589380368
0.09344219614831024
0.09605628402126518
0.08209269591695298
0.09439491487496335
0.09887484438021851
0.0931514137633456
0.09661402277523692
0.09736340212874207
0.08076819156888684
0.08858211485086621
0.0829504097472913
0.09754090322093767
0.08702536823839878
0.09592469101195311
0.0958753839216455
0.09366143648770306
0.09876524158991648
0.09374315121633113
0.08703078993690476
0.09751575756130765
0.0777038272010994
0.08702584005180548
0.08779003565549744
0.08274557192818448
0.08938627837833596
0.09607098356969468
0.09713470009120796
0.08765007965028514
0.08702500553384993
0.0916324299764022
0.09838714452599912
0.10105923261416612
0.09244464684123065
0.10009528526486355
0.08512795301940684
0.09737148605256929
0.08780905106291811
0.0950845544223286
0.08903075878091303
0.08065417482534486
0.08325932213588563
0.09223983875269431
0.09006829925704782
0.09151528941392495
0.08709465664867856
0.0951345725672832
0.09849900674756946
0.09510618607550027
0.09106286792081268
0.09601028550758686
0.06769991714957108
0.09129119682488555
0.09547728438047864
0.08043156038690699
0.09710906654497342
0.07918081018757912
0.09490821918324902
0.09082487292495608
0.09125753702438723
0.08936494480352786
0.08982172041258897
0.09366427252447011
0.09814865810918455
0.0923674774402705
0.0748952491772457
0.0988422519997638
0.08401293673448694
0.09302496316142322
0.09572358851492471
0.05886332945076329
0.09517583571475437
0.0969755006198668
0.07997556837464044
0.09971496767945931
0.09533888142930658
0.09312907105498643
0.0911094016681499
0.08990181177790645
0.09018994529286638
0.0964460677631178
0.06867262089152752
0.0809259366600331
0.0863292183919106
0.09753863780126204
0.09617540139768288
0.09135309807045765
0.09779561075745166
0.09824361702387875
0.10022650926973074
0.0917947258204663
0.09771221667666831
0.0932762229500609
0.09256428408163937
0.09992044782092052
0.09701384154187652
0.09383167047821522
0.09769481953944566
0.0935221667209374
0.09300778876397386
0.08126714889397112
0.09953842566949525
0.07508007978631571
0.0878767266037649
0.09179446700241471
0.10009291608374345
0.07149429561413012
0.08354899165467772
0.09319482675954163
0.08907911951430682
0.05779899056413525
0.09720743036144816
0.09325482464838876
0.08360427699831315
0.09640255587673573
0.09767158221474208
0.09134158563259083
0.10163584751277316
0.0968030757501194
0.0880743384093018
0.0785759051508108
0.09454007079033958
0.08922342433736978
0.08447394390679641
0.09582167300959098
0.09927648958903018
0.08277413063320427
0.09883736801425763
0.09469038856589446
0.08758949147006327
0.07529274813907923
0.07699069162795258
0.052380460548336207
0.09271332272387292
0.08586418543693264
0.08442513202236991
0.10251961993485763
0.0960481976410087
0.07860431545237917
0.09549598220525732
0.08916509292168472
0.09283704060781843
0.0910195995220714
0.09686546723036109
0.09438466103232454
0.08967193887336909
0.08368549596387992
0.09444681946279472
0.09490325957463377
0.09607661994343374
0.0870309446764738
0.09275811656346661
0.09458254469409738
0.0965662561168855
0.08162643067005669
0.08784806009043647
0.08670718550551565
0.09430347052318637
0.09546449293405558
0.08909606728953393
0.087479715168761
0.0840934856086295
0.08916135165723986
0.08577395727275265
0.09047717511241157
0.09902995274845353
0.09672343582217813
0.08640685261285427
0.07940532693820189
0.08912613700807727
0.0798593335827591
0.09170326004580125
0.0826152566852249
0.09354070005718537
0.09697797321203715
0.08699706101898036
0.09596132746377063
0.09708621499624111
0.09815735647054709
0.09718846497056916
0.09080965553228348
0.08627895615839751
0.06656579294671022
0.09188210208708816
0.09859630256264758
0.09108715027864105
0.09228668128727667
0.09398654702280704
0.08384465746037231
0.10092563652702556
0.0800072592006702
0.07860398145195101
0.099467634046221
0.09282302447352139
0.09596583174474956
0.09625019240597923
0.08156597900456655
0.10060849093848283
0.09222532998032576
0.0804235305672407
0.08991318324808788
0.0764698780695235
0.08556684816546747
0.0987637372227422
0.09801009593871356
0.09351293930499668
0.08261851961519998
0.08181479078216819
0.09668584547816494
0.09213776568962873
0.09471318421504357
0.0994102855396924
0.08390507679578862
0.09028631890244362
0.09740221249145423
0.09334005962927176
0.09437610822647334
0.09571442259090088
0.0912935733729293
0.09059734319019497
0.09126691929533592
0.09029950712103164
0.08141621245601255
0.09704167612718416
0.08847158943110615
0.09876623155240301
0.0919559674332833
0.1009817959126378
0.09415780189330365
0.08990516226416025
0.08073808769639865
0.08569743474301136
0.07100773838250508
0.093037216869588
0.08260695154574903
0.07503076286319466
0.08988302342012335
0.08586889402391648
0.08450621798815651
0.09118966369937913
0.09445764136664625
0.09138162788829475
0.08977095053460016
0.09113574825759892
0.09336620938641518
0.07623399492898797
0.09466001830494998
0.09697321293273452
0.09293437331996744
0.09037174139230678
0.09679006730311626
0.08401938764133907
0.09439496170348279
0.09584176575740858
0.08333086169646028
0.09441937826188153
0.09592999251385623
0.10165726284473532
0.09574576876480823
0.09056457811017606
0.08840755962678931
0.0872773148601803
0.09836840034417607
0.08737316923332211
0.09276287324567682
0.10230825122296489
0.08087954034793264
0.10228022908037376
0.0835328817194962
0.09919516823063351
0.09739312835330606
0.08408663644249412
0.09634215395939978
0.08287323604249468
0.0996791655284379
0.0848395720837997
0.10097783777214307
0.09079503163737591
0.08181091734609594
0.09617836206994596
0.09310205177083179
0.08727435132825456
0.08981570248853474
0.0995536592658855
0.09351166529591655
0.09472513394112175
0.09719768256762816
0.08901564613926846
0.09521274622071663
0.09170486887378325
0.09068330277322202
0.09498417947162753
0.08773102072196219
0.09560826182809634
0.07993240597044862
0.08572464494297727
0.09019090576292753
0.07184081143042104
0.0951244516518967
0.07766007443424708
0.1012842838464822
0.0721126173700927
0.08624018560926582
0.0809268362164616
0.08772747577146854
0.08236510846949412
0.09260585668220228
0.08475030700130584
0.0930215674634683
0.09806290538943935
0.09756276698418694
0.09962427960886282
0.08074669945376152
0.09367048925425232
0.060571815048398654
0.09639848505092156
0.09623876246326618
0.1002354270784618
0.06789336436118283
0.091807607116787
0.09872098474528669
0.09796524224814532
0.0883765189643026
0.09763945657840077
0.08769923741950178
0.10130704525150534
0.07286323839242417
0.09410109293933697
0.10363427006189409
0.08644499357716089
0.09690178463745734
0.09233650404582465
0.09227534564789576
0.09152320876391992
0.08914604690115999
0.09323707773178742
0.09326353615025967
0.09392541160743573
0.09074940637162597
0.07810316264227579
0.08514766686905746
0.07934567799175525
0.09237886374435911
0.09846901894849054
0.08975540489174363
0.08838308503765262
0.09597592316475882
0.07641095469562781
0.08625465905013284
0.0904185199070292
0.09571101217721406
0.0882926665352278
0.09878159553599637
0.09144577766050806
0.09791758903354689
0.08317528636798913
0.09682766850070083
0.05736286530419713
0.09754371286885932
0.07973363110693697
0.08644488635637783
0.08414200680112723
0.08568423899819147
0.09076288748040047
0.07707233286578466
0.09118993210704807
0.10223106677692555
0.0988527430564826
0.09449256271427499
0.09086424328288827
0.09321433728725398
0.09769347108596506
0.09762386812883575
0.083662861288772
0.07779844310636218
0.08921257253880799
0.08107416184716244
0.09319148415764913
0.08471909758937779
0.07982010351594726
0.08873540328107349
0.07176598931771389
0.08617277586921059
0.08654787210101615
0.07389987768801942
0.09628065388990928
0.09006457243142477
0.0882842461343993
0.08604913861480554
0.09541864882982246
0.07800228772362061
0.07984013088458007
0.077830595637449
0.07953049062557195
0.09883850095874197
0.10126403754943991
0.09865858908864823
0.05883177282508381
0.07915854237062617
0.09546216375198868
0.09140244642806933
0.0896584389262628
0.07813336403915239
0.0724979040045674
0.08585700709393052
0.09582205308153295
0.0860253072216527
0.09701202668300327
0.10241630884342005
0.09987988423317073
0.09774919784880716
0.0946295809232991
0.08987348316786847
0.08950219386159727
0.0967417525601214
0.07962750519954145
0.10075869609094498
0.09978819235582043
0.09784873283018056
0.08721793966095354
0.08366253443984738
0.10027837551748288
0.09211386960371529
0.09899654286534158
0.08608697067836285
0.09738043417655926
0.08708143793468016
0.08814690690201565
0.09120645999104889
0.09960693582897076
0.09255745701518268
0.09184520908146153
0.08971962412232279
0.09566447481229105
0.09018825714252092
0.08955221139120922
0.09079324782346679
0.08420204989288438
0.07783643318007281
0.07601437439980759
0.09687315070955076
0.07885333830021068
0.09776001659531877
0.08939672216410538
0.07831166403807967
0.10215341800712395
0.09065093480172894
0.09846180692882782
0.08629883285967782
0.08649695296896255
0.08425019582242628
0.09493307469172504
0.08476994460788179
0.09413207595128462
0.0976492242405071
0.08620694149379514
0.09764204214300493
0.09964393415354605
0.08845125666529954
0.09627037326403175
0.08775960789683634
0.09133276671071237
0.09056246862727184
0.10052348446200071
0.10007968407724065
0.0959271630367826
0.07444279006698537
0.07677211921546949
0.09070855231557182
0.08894935228999293
0.08793551244189256
0.10049393450216652
0.0964820205997695
0.08257116925172102
0.08759640191926536
0.08377569212540442
0.10155609136036121
0.09503756408712011
0.09601524992159914
0.10144436492058133
0.08888737299426545
0.07469891438039418
0.08944746122566502
0.094245809601884
0.08436425865543336
0.09875630528313756
0.07848123287774468
0.09972463312909743
0.09592159423150451
0.09221118746445052
0.08994552994073986
0.08776002999317914
0.09187237452578878
0.09898023560889183
0.0884767473362866
0.08567720483310728
0.07522804751329712
0.07798162380563248
0.09327629081739593
0.09175161424400788
0.10123074371133145
0.10164707796653003
0.0939963442943328
0.07503592245798159
0.09311438313752377
0.09450091385153282
0.09579199218194215
0.09781242506195488
0.07939644087219327
0.08879286195498769
0.09608714669425318
0.08846916731111071
0.09582449043424353
0.097153242294566
0.09910671764438873
0.09297741335610621
0.09627828802099016
0.09496136100160762
0.09961865070247879
0.08812843497007121
0.09342186914550975
0.09537392379379339
0.09553162885200502
0.09689536058309259
0.07601884634619197
0.09586466926352191
0.09483772630008752
0.08961021678211896
0.09489750519642243
0.09754468943387462
0.07082358858289246
0.08018744440961775
0.08544410558305378
0.0912001690294626
0.09280547401227628
0.09344589477509606
0.09715613325084885
0.09323118445057019
0.09386531176648395
0.07603257988171339
0.09296026094501765
0.07440526152779571
0.09481538666005082
0.08059597914174513
0.09647549327528732
0.0867279362992494
0.09581990148376794
0.09676516724441038
0.0900280417771201
0.0830875521605238
0.09657913621227097
0.08948206987820233
0.09054328407780361
0.0963067706673133
0.07062084159672649
0.09552655866613369
0.09878179430499939
0.07979550382468592
0.10124248354754374
0.09610423117782818
0.09894512707011294
0.07365002919590738
0.0924553371254456
0.09978376329137863
0.09766888962522656
0.08530420805426711
0.0996190702528794
0.09294429515635573
0.09996437806886666
0.09947620656280594
0.08816820265904997
0.10109696703915316
0.08807524583563482
0.08826802242552885
0.09193346807993774
0.08841317034567214
0.09757373010731489
0.09198821678549514
0.098260673705941
0.08495265541203866
0.09728857844710424
0.09147299914399325
0.09978591356112475
0.08711917785435175
0.06918739967598574
0.08511079543353797
0.0975307131397622
0.08904360311765797
0.08740845446606466
0.0953407324492479
0.09375459120612817
0.0925793684661182
0.08111348938963095
0.09113478915365023
0.08607366474805839
0.0868301641590261
0.0860436680617815
0.09554709009935237
0.09366038524439768
0.08463251811991757
0.09728251186962175
0.09027967054356306
0.09107132230630992
0.09836235473183938
0.09705837355733908
0.0877188729555166
0.08653665307229565
0.09121546251664887
0.0905833487426136
0.08637535504162042
0.10339799363460511
0.09153288177093451
0.08959706678327653
0.08272546981345426
0.0979665927949788
0.09489877500317985
0.08707658549073118
0.09391735599942103
0.09853274483616555
0.09653170157029968
0.09711570975701908
0.09243762259478241
0.09792891289919863
0.0898338855229415
0.09952600986290663
0.09359712543405735
0.09397060308724263
0.09196958198160364
0.08596304114098108
0.09056319867873712
0.0741554295982777
0.08751112141576052
0.09234267168521842
0.09156874394257368
0.09394385748714314
0.09265264253629019
0.09325102620723488
0.10140678840925878
0.10109919285728258
0.09864874696922066
0.09482843614315602
0.09922718394651457
0.09813669528037751
0.06979734365348471
0.09041377671210268
0.08143340210290569
0.09759522067675962
0.09439655096743658
0.09918318091767211
0.0980796743190056
0.09305104661135066
0.08623157170819538
0.0750103526688987
0.09818285326740742
0.09385536905409077
0.08532535615844308
0.08726774425991574
0.09944349442093037
0.09698899832837339
0.09772528391750251
0.09926831526456333
0.09864343218286616
0.08938001983586871
0.09463518187486347
0.09763751423399726
0.08681145087224515
0.0633601762027529
0.08883053935967468
0.08257983604871033
0.09982959470774648
0.08519042353629402
0.0813267897940811
0.08590198817110685
0.09329215603967629
0.09700409937430383
0.10011790141097927
0.08854005583775253
0.09463945734723006
0.09340783224587655
0.094918534185129
0.09702110993530058
0.09298004494304028
0.0960680400904854
0.09644583176003743
0.07731644807413983
0.08204347486586956
0.09270160337059075
0.0800462789253063
0.09278764023455228
0.08109256123176999
0.0980514661057405
0.08438963567424809
0.08704166407580427
0.09065226914920015
0.09942872065952076
0.10245197438972166
0.07825090624052636
0.08515513106332995
0.09674573669280231
0.08662988507327529
0.08658179892657028
0.09248939963186166
0.08389669647930618
0.09960803551790039
0.09589576303267536
0.08815562549476273
0.07551079678386838
0.10135009746636019
0.09318175602625631
0.07721232713948915
0.08187110096119166
0.0946796039488023
0.09097263984601509
0.09545523814298339
0.08928587469541467
0.09629085525428144
0.10263377383883293
0.09337027548096324
0.09518061099893994
0.08800453828200515
0.10246079164920478
0.0961712054991908
0.09541423452421015
0.08868524206023172
0.1021197590583733
0.09320103054370416
0.09032101351658751
0.08582420188887674
0.09518919311328108
0.08632845548214384
0.09396560636513511
0.10249729150509747
0.08837031601637799
0.0812235032013774
0.09386759318852204
0.09779021322448894
0.09002105184563372
0.07519472398484651
0.09454691078038852
0.10119926610046627
0.09850467805355279
0.07869127022504127
0.09481929250504488
0.09413321870166154
0.08905874239892937
0.09912145618489762
0.09479589927186044
0.09029020960237687
0.0947199195644453
0.09056112911661987
0.08139176000793814
0.09682447112142617
0.08930558301947149
0.093759522206936
0.0932038050502275
0.08721393336502996
0.07947432160715742
0.09513511761295135
0.099637736752823
0.09632101805583056
0.09359547377199333
0.09914414774046745
0.08731447819692491
0.08701461908553709
0.09366950786908478
0.09162549775624969
0.09775163364107885
0.0869865312903816
0.09467917369688211
0.0946948480804402
0.09842475204477609
0.09735277965265438
0.09162129132725834
0.09300202723100917
0.07867038318405775
0.0997234385419106
0.09301312859477535
0.09368618126482321
0.07351828168729828
0.09859453954078727
0.08985401306766329
0.09734671569936544
0.09581649726170584
0.09694107764968238
0.09569846146371441
0.08011891602461153
0.09683963868607391
0.10133423796444818
0.0919693147975459
0.07401995007360511
0.09230981476971684
0.07293483573909111
0.09311134658888066
0.09188436224853151
0.09310811137594062
0.09004738740944615
0.09201184043749916
0.09311558660820579
0.09786217919784604
0.1001462752653613
0.08466890198477284
0.07995621537784112
0.09107455568611712
0.09522222234999307
0.09330668537195877
0.09476262087855784
0.0981448977458235
0.10100602077564706
0.09934160252357922
0.08930823291856663
0.08531614790629906
0.09489369263058206
0.09585327386830407
0.08466119456856322
0.08985787219652205
0.09343151880403924
0.08464379488591735
0.09707423279683948
0.10291670656565197
0.09814671758080495
0.08998514437261232
0.07976786682794128
0.07964588079841001
0.1010187012703754
0.0797153572520551
0.09626758664979794
0.0957769731547036
0.10133830801275782
0.08985497374601607
0.08310650964881615
0.08565529247833878
0.0939164303638551
0.09525685653970704
0.09059228056729673
0.07931880237780076
0.09708491706883789
0.09891551202207043
0.09664475677825128
0.08108578114813651
0.09278968324413285
0.0985453257236382
0.09093611704205572
0.08608607383010189
0.08860315852712729
0.07369937237307683
0.08937517549679846
0.08812162492850878
0.08730539867018726
0.0967506298200749
0.0898629180123992
0.09774335538618185
0.08964848481817833
0.09728486350964229
0.0888798295870303
0.09542933989215242
0.0938684942396984

==> anc/HaarRFC_L5p0.04.dat <==
0.13534533025246465
0.12187956254304382
0.1297106727544893
0.12208239082804634
0.1325274118828068
0.12997837767856313
0.13232780023131877
0.10910016693905428
0.11211139602665383
0.11700277060805696
0.12675021569306796
0.13600260256172134
0.12914583387560472
0.13499083696950454
0.12994562359329975
0.12877872500557017
0.12028351469372378
0.12856225325515624
0.13507793027975193
0.12345176008456545
0.114193724393806
0.13563646783841957
0.12726271323151117
0.13170492966731406
0.11906000008660814
0.13357196268757754
0.12334922359850643
0.12138342199223433
0.12940538281140532
0.12918325055796792
0.11189393129372192
0.13266946389876322
0.11863016051636485
0.1100579754907601
0.12842319522422946
0.12425035517162972
0.10293574341442988
0.1273977484226531
0.11749467390513631
0.12917312660834424
0.11791700870547096
0.11220265823352064
0.1316878288213299
0.10045731930123111
0.12647808979644623
0.13579634968374035
0.1177880052213603
0.11842182003720342
0.11111065638486753
0.11176397531118802
0.1264266360127695
0.1148578284371654
0.10789486934046547
0.12772736874827792
0.12630421232843114
0.11830789971081178
0.1277681833295601
0.10255816792669338
0.13795559304465277
0.12378382952857923
0.10603076572331673
0.11458577171559285
0.12554154645340965
0.1312064354741656
0.12894237249595167
0.12441444103193604
0.11976597316788778
0.13268380791278422
0.13211406388214075
0.11385924331489809
0.13537313348082636
0.13848717037354125
0.11485078213971203
0.12867100349397123
0.12996526248821683
0.11673894889090254
0.11719250065627798
0.13075227970656902
0.11888141796493089
0.12631141472334553
0.11194769051188827
0.11918049859133839
0.11752070564135601
0.12790543217575318
0.12249465056121125
0.12770700943060823
0.13189209672198868
0.13118217061158552
0.13098402202349965
0.13054229605745887
0.10228758649927243
0.12346652974550044
0.12239649000314734
0.1222153582775043
0.12821028521246453
0.1307529654189404
0.12234971945503804
0.13215132811603547
0.11765996356162203
0.12093238913021427
0.12619805928998726
0.1284355346864088
0.1086082188347789
0.10822762371020869
0.13129791039542293
0.11995311338615706
0.11317497815117719
0.13385790202825454
0.12995607062924286
0.12855188104083323
0.11419288064496516
0.12865176717983234
0.12184838105413826
0.12319229174764613
0.1300334699051711
0.1286909350506352
0.11602926131197899
0.09359542814347402
0.13089956639369646
0.12326007176520042
0.12480727985574616
0.13368273886486173
0.12824354909351304
0.12460596167786103
0.12495376601554495
0.12484763994562584
0.12551798676488615
0.12893282661805455
0.13029863587217652
0.13095604102871983
0.107792722728846
0.11230209090150621
0.11605531295557213
0.13732293719208888
0.10823756048078212
0.1100985672450502
0.10806510345675165
0.12187788036961311
0.12866645785784045
0.09725803110621453
0.125198476364023
0.09333639500095961
0.122399715565596
0.1265715211559004
0.12634864174953442
0.1355006065659133
0.1271090865384616
0.12321463626752245
0.11533643190763616
0.11874312131361268
0.13330092255914885
0.10457199532037048
0.12588445372149545
0.11626188018811333
0.1311421728319897
0.10660982428886066
0.10229426494438087
0.1288941123189859
0.13045608624920246
0.11103133280112726
0.1260956410635667
0.12940570550815697
0.11588574535685164
0.12055795979132669
0.10453085103539092
0.13324503322318407
0.12400012498093267
0.12548200867295725
0.12305571742899442
0.13233246881513375
0.13182929706095117
0.10726019718840071
0.10126510477319389
0.12790859907385624
0.1285049563164333
0.12304981510583808
0.1308696419477602
0.12195975261785973
0.11124725670230057
0.13517331311697464
0.12128596011924495
0.13040469097433735
0.11579629153843643
0.1165234702339333
0.12081521819254966
0.11909882968804328
0.11887730955774169
0.0931450074692847
0.11747114300030446
0.13185344521984046
0.1104586757403009
0.1265642338230942
0.13506922709709504
0.09177946246617222
0.12877377292931488
0.11660304340043433
0.1335517893721935
0.12443289954643229
0.10278668020142008
0.13115077436825834
0.11643677094945457
0.11852428754395711
0.10178325174261009
0.13815453164771563
0.13337717187966414
0.1291038133255973
0.10783090134589604
0.12088870915359495
0.11480374301032838
0.10383033006390315
0.12518721909322944
0.12827675974262834
0.1258805628202336
0.11408010658910499
0.13195507271133103
0.13057968239157408
0.09496548803428352
0.11546442816797109
0.12942401387476146
0.12568279556994336
0.11574614082129601
0.10998692675687288
0.12268886822259639
0.12521199342139266
0.11419822369517432
0.1285970282811305
0.12364036630364868
0.13291413719492398
0.12048040764494346
0.13215193426840074
0.1306941181247204
0.12244090612862825
0.11539251656660761
0.13293422744765387
0.12944396327403196
0.11896699523882663
0.12474046240188764
0.1202534545598244
0.12239327033363064
0.13805090545650744
0.11418911297483451
0.1332089022741019
0.10030761687361506
0.08640471817750113
0.13508880129994777
0.12924550278537122
0.11351726871519921
0.12976530410613987
0.12833057710642615
0.12664042022804392
0.1274925485550058
0.11391561039839014
0.11109269257730903
0.08996292197457695
0.11127052723707377
0.12084502204386503
0.12847583801241824
0.1283898864547574
0.12802080955771242
0.1150368979829791
0.08842080638783949
0.13322462244984604
0.12561447707250967
0.1221688560739587
0.11672096934949001
0.11987056307026361
0.1254391570281913
0.12800490333668557
0.12621594911482903
0.13665178253478225
0.1333853011334744
0.1291649840704863
0.13751796695100393
0.1327510931332013
0.12231790070545198
0.11184110082096768
0.12250980789319195
0.10767889055053964
0.12061698981090281
0.09202280762310827
0.11957076813306818
0.13152775501286162
0.1314913081965271
0.11570804187569254
0.12844050078461153
0.1276202185775291
0.12408298880005006
0.088595305955089
0.07206062776505001
0.12683126044885187
0.12810211589457757
0.12896930074552548
0.11447907542214247
0.10669485323735765
0.12916776539533012
0.12273722442309527
0.12494491127943569
0.12606916741836915
0.12922624305570807
0.12953129209928557
0.12107345346583617
0.12942558603427207
0.1325492313046341
0.13435193212096444
0.13492740612814436
0.12782458085159046
0.08576980875423612
0.13333618959895632
0.12351550396058109
0.1299429736578193
0.13121022666126841
0.12783317527576346
0.11271837938126356
0.11069116434092886
0.11480887289547313
0.11225794709577257
0.12878830628917698
0.12547934083535772
0.11507309514161734
0.12375236476318394
0.12456105760793364
0.11582191920091688
0.12063457732093291
0.13180947887048464
0.12102267087791814
0.12653365336831562
0.12547025818956398
0.1365132062739608
0.12933175423798166
0.1263752202047092
0.12867114141204888
0.12238403900109181
0.12210263210881461
0.09698326095549988
0.1265852215432809
0.11855447803710484
0.11504669902172995
0.13648653574824504
0.09340388551679821
0.11386152584685132
0.12334145810531265
0.1276041896454275
0.12027091397761443
0.11972327049365977
0.11301491952391848
0.131165870855761
0.11008575709170047
0.1283683778353518
0.1257595491425304
0.11073874641807949
0.10892033198849706
0.12804589252871246
0.10965897966912103
0.12773967799399202
0.09572133216806475
0.13374424376069297
0.12909470045876267
0.1273695937477724
0.11523336938761208
0.1300428369590056
0.13086747427610126
0.13038676085248974
0.12806507108681378
0.11884546829372213
0.12830264996871688
0.12266239943381323
0.12571557762012578
0.12361338543196657
0.12692869823388353
0.12071661335811262
0.13355550989928003
0.10644284012499136
0.11779922902869715
0.1190034151069999
0.12700611133002374
0.1292354340320495
0.11368819226843511
0.10707835690734209
0.13543081451381245
0.11150298700979804
0.1260479180134656
0.11639773138385168
0.12318226359609691
0.12087057262124143
0.12835234184622904
0.12960649469592808
0.12069982821437408
0.129163189872516
0.12798809757844898
0.11390379845099588
0.07612654929432171
0.13447407530696473
0.12852372800146603
0.12011895924665535
0.12850148922912524
0.13278751442346906
0.11488723670605784
0.13090076921665408
0.1299159672365313
0.08621303315301367
0.1349272500383119
0.13000507631144842
0.13197946631304475
0.12504794999806493
0.11442680019641799
0.12274405004453125
0.1296872179599121
0.1283398636861241
0.12204903741708169
0.12583405337489723
0.1309495382096002
0.11386981108230271
0.12692906419596836
0.10406690325223236
0.1294680391463119
0.12227089745232811
0.1314537431908796
0.1260746166328802
0.11388311544911348
0.1328058341921054
0.12775447468746945
0.1229095264599375
0.13533782630557512
0.13141987036727948
0.13603803425088018
0.1357945314140559
0.13194007060949145
0.13420227706606352
0.13307217855855363
0.10523489103227542
0.13110788931079598
0.1342664949065439
0.12542906496061912
0.13442873225719745
0.13438917752339
0.13188301174179148
0.12697653725785352
0.12335264036202752
0.13039965935119613
0.11208441071856176
0.10517989288252703
0.11767057837652958
0.09326848938784085
0.1005370079536423
0.10889415185759586
0.12309465948799471
0.12254879349780536
0.12745701723954211
0.11379237653629179
0.11507266134113593
0.12058160108017293
0.09643968056275869
0.10791762930081182
0.13257434092532058
0.13123765242359967
0.10961061210090521
0.11989128101573249
0.11552007643849771
0.11461112748295223
0.12150891575084033
0.12157681939197504
0.12521625503324846
0.09077126803452298
0.12839885362501205
0.13190240280262716
0.12072471655913564
0.10763081546592877
0.12253486434925778
0.11464154112822202
0.13169356528914117
0.12673054170815357
0.11889758402074758
0.11164845373643384
0.1108298279485431
0.12696166216761068
0.12834213816205922
0.13160739628704934
0.12589254871375105
0.13760293126518572
0.11919567714134266
0.1189883636771812
0.11864845330589308
0.12096999688432258
0.107716228858484
0.11516530688641027
0.12252956064031725
0.1293958893129058
0.12884133081901616
0.10311458743398039
0.10671946581273857
0.12048933263122595
0.12911482636139757
0.10091501955254005
0.11584425613982162
0.12730813452382253
0.11378013507226858
0.12147663928141654
0.11127098669630478
0.12790005022854403
0.11162947740258006
0.12812232394313647
0.1274485580131565
0.12375451045210402
0.1263195102149014
0.12050837137885523
0.09786225354813231
0.13718699983897267
0.1334819875263174
0.12097349081421549
0.12383286487952984
0.12801717060831927
0.1325399761063647
0.12629303915499868
0.12170206278158345
0.10682074419179936
0.10600303870921193
0.09489347263271676
0.10471204057089027
0.12748900765524462
0.11934115780963193
0.11002369929885762
0.12870466182722307
0.118526372876554
0.12310105683441629
0.1280785226125285
0.13275444528182212
0.13100810955502812
0.11041201793771521
0.12725403943914365
0.13216022472608968
0.13019426871885545
0.1296180939575473
0.1319116274123419
0.1232714790040946
0.11231150306643516
0.12988490038948153
0.12526958235079863
0.13347119793501466
0.11607028966492931
0.1265363015925495
0.12853810364548662
0.10158165078648519
0.12507978300916966
0.10311675793966199
0.12625725613765296
0.11399556305817843
0.12163876323503173
0.11041923225805375
0.11329177194739616
0.11518333842800126
0.10524129189414211
0.13246328552032707
0.10706001676970359
0.11794867053339518
0.11481210051322334
0.12247963947698774
0.13374787989086864
0.11756624354887073
0.12855767819121347
0.11256604820803004
0.10312246249374458
0.12196129181785392
0.1265342363925495
0.1215086075954154
0.12528912406986345
0.13430145791756956
0.1247907703067211
0.12629872160811198
0.11574461077388461
0.11922946870757231
0.12642069616455973
0.11752744617762935
0.12418753351788768
0.12455094387153307
0.12724109157346636
0.10418983002980588
0.12889944511032717
0.12572534262536011
0.1336138223586809
0.1291115546446531
0.11488383610679982
0.11704925766974271
0.11840010007222317
0.12488918884062357
0.11029209270829672
0.13437599378043255
0.1148626428466151
0.13629588810971463
0.12439372460003555
0.12187283549653956
0.10544132326165924
0.12185050431996548
0.12517835523471485
0.11266297946084175
0.13194503388651227
0.12706040280300152
0.1324428479550683
0.09732954147207154
0.1154906420850267
0.12937246469967728
0.121722436550449
0.11811391931616529
0.1312094728541355
0.12592810518815903
0.11244865759249735
0.12369169562588107
0.12488570921908795
0.11424341867547712
0.12286119061611486
0.11589245539163415
0.13305712238860354
0.11601087634462008
0.11481699377489185
0.1300947431285508
0.12074827751570388
0.12253756564721482
0.1344540516082913
0.11726248394410056
0.12803387153437468
0.11002966742555448
0.11826903986817626
0.12820678724560014
0.12557472985842127
0.12915791692426254
0.12891923241871459
0.11096983760006261
0.11316809917916887
0.12958999516309555
0.12350992627156153
0.12483691018939846
0.10096117106604836
0.13464255875074038
0.12718542902574817
0.10735490608861974
0.09602829723834676
0.11339421696405869
0.11695530854574988
0.12254936547725562
0.13077442735579922
0.11190507655801381
0.1132664403848225
0.10568084650385422
0.12730642141919998
0.11995121998017906
0.1324437657143836
0.11213144157266162
0.11880969438649844
0.12532093672007075
0.13351764928376525
0.1157202511463437
0.1258469192194466
0.12717387184909967
0.11283783163012794
0.1177850933893877
0.12360141124911476
0.11615132657452464
0.09933800097446986
0.139368759039067
0.11864218066419202
0.10802405303839019
0.12043500487837698
0.12424298283440165
0.12767674569663023
0.10335385391199033
0.10425847273805025
0.09571528531594654
0.12718932832286592
0.1149496437661719
0.11132869314837388
0.11759193751522201
0.12969076629483106
0.12569820520403416
0.12383804067424628
0.11399561397055913
0.10394281531973293
0.10943985056564617
0.1150467538870894
0.11613549688656667
0.1220920851411817
0.12271928343759946
0.12534496772912418
0.1012606925305942
0.12294880197849438
0.13433341381358938
0.13006313321992016
0.10589609256897833
0.13167601597406722
0.11101796966320951
0.13156950572255674
0.12494337143860881
0.13160975700473027
0.12510561521174782
0.13093269827276838
0.12159733907139512
0.12692109056059708
0.1293744305070547
0.12393090875893012
0.1145035773435481
0.12248162762356113
0.13488445823449405
0.1267255637052214
0.13398626709271608
0.10736778114969457
0.0759968531751374
0.10547933344068365
0.1163029392358798
0.11290948311429265
0.1127021840616865
0.10994907903153392
0.13010572485127175
0.12104734163265096
0.12651964107276387
0.13120296145646718
0.12662554282125202
0.12548124844205005
0.08565122293651956
0.12406199940375609
0.11128868486014211
0.11651582748555663
0.1264227180295581
0.1264886764287239
0.12915132070506163
0.10250568921323788
0.11098848376525661
0.10966207971393947
0.12716991522884163
0.11849699834886952
0.12241255919098258
0.09095079777258068
0.11316752728798625
0.12071471461925298
0.1155516125288183
0.13040893778213894
0.11858364380005448
0.11256828519335824
0.124184267185577
0.12497252073985181
0.134068486729982
0.11403632467855228
0.11282331672928575
0.1269859084862289
0.12799599779379855
0.09936830905618908
0.13306163176766328
0.09400500036003284
0.11522054616037603
0.13630624261439278
0.12251178561944948
0.12177288864560117
0.10974365182511224
0.12223604725987128
0.08895195488448401
0.13070058307374197
0.11780994951205415
0.12914944318737487
0.12598203224811788
0.12386934368563923
0.12813698120123299
0.13253500081646952
0.13192978502427066
0.11487951157355099
0.13437912870338498
0.1291983656614531
0.11789341479033305
0.12051441898107983
0.12585918089579806
0.09129130132170574
0.1331644088393702
0.12573859271188176
0.1268529042399515
0.12655077506224197
0.11871093569577072
0.12379121535794682
0.13067863689875925
0.13635792096528737
0.09494786061610587
0.1265785385461598
0.12203900127999848
0.11582664291947284
0.09858272792163113
0.12966694948774918
0.12252776642243604
0.11691316532690642
0.1366271984075155
0.11691525660002579
0.1281003606767058
0.1231787894373713
0.11053944916490448
0.12420191251932872
0.13581264190644865
0.12147548633499365
0.13023093546587078
0.13064333855439397
0.12793306123270798
0.12668493850678705
0.11637931773633421
0.1205200571813133
0.1216911815192943
0.1292748357324268
0.1147919197401002
0.11664545865929585
0.1171959942390515
0.12097186573009669
0.129029731892857
0.10179324994032699
0.11254566429297645
0.082652263672903
0.12731788878819886
0.13516164789989518
0.11965867001122182
0.12398301173532751
0.1281459802313606
0.11685338653692973
0.12682494168673833
0.08505393037776954
0.13500439569123074
0.1293985399990687
0.11595088998433901
0.1210701707109393
0.1233542537532823
0.10796433997875862
0.13311580213836985
0.12233878180926624
0.12730276407638014
0.12068972866426315
0.11259912317184559
0.11765389980821896
0.12052784756034694
0.12858142339930628
0.12015846313751065
0.12090580979120216
0.1256444053539728
0.11741394092099551
0.13027512632005525
0.1144895982580069
0.13245906793787324
0.1130966900996754
0.1304732429436671
0.12045123802247194
0.08706365843774014
0.137061851046406
0.12751207465384307
0.1084209987958785
0.13691930542058017
0.10284080585381475
0.1269047061546053
0.13583471920472026
0.13015207028199427
0.12330747939395074
0.13481446987065168
0.1311837916112332
0.12453651021600212
0.11575248743581434
0.12592860472894424
0.09285589539370646
0.11911519962140102
0.11539696379673946
0.12508312884637274
0.11292013675402213
0.11223495469202126
0.12931882342781503
0.13734431133249145
0.12147668455562187
0.11956620283684674
0.13547646319287496
0.12872055672583835
0.09275908989945596
0.1349956979634489
0.12351588646621664
0.11517554429292923
0.13119990773553322
0.1286765598576395
0.1211429762564638
0.11557547186955104
0.13072925054126655
0.13235447633537556
0.11332292636251831
0.12955786598034075
0.12179711610940994
0.1203491504604558
0.11523370830028129
0.12502250619743913
0.10552625829422994
0.1192545818542523
0.1290684480350936
0.08832564527043124
0.12034981358830459
0.10094465840087033
0.12452556384740708
0.11171123677950232
0.12819706487510552
0.12433040034605633
0.12588737629921803
0.12394908753634841
0.10715627613898318
0.12006580621994145
0.10585575564928577
0.0973271353653199
0.10469630083255119
0.1266891237614076
0.12293717259781693
0.1351909516953648
0.13488879610167687
0.1280496038862528
0.11831146370497775
0.12355250830706674
0.1004381221600555
0.11357246659016915
0.1287946876188221
0.11574384307108516
0.11896501504840094
0.13310948442173512
0.1189501019306153
0.10988821812193353
0.1272637455131829
0.11713273711456966
0.1139999722259463
0.12403383640535177
0.1111756154264312
0.10979688850089796
0.1311712289869865
0.12955245329046278
0.13423741209220466
0.12209587985660118
0.09673486309734436
0.12162429088083318
0.13470194371631802
0.12899512612422787
0.11343711350049308
0.13512067045834428
0.1244849506427406
0.1284141728408268
0.10111704736330815
0.10621243800517383
0.12499849552881165
0.12382042829434345
0.13210886781772452
0.12807338449367273
0.12785513528632553
0.12000322422563739
0.12414156200279694
0.1209351798896761
0.1141713213948583
0.13333655116485857
0.12270202619806088
0.10652906082415096
0.12152029272703069
0.12929530305613532
0.12166413769445533
0.12796117004135688
0.13069253502650452
0.1136073555745933
0.13050762586550632
0.12947166359311246
0.123502044945041
0.12574548763720406
0.12759340289539386
0.13181352887346504
0.12126950467068251
0.12931759359493716
0.13471889882163646
0.13044541433399595
0.11667457912687129
0.10678136776851098
0.12723071461205054
0.08538086804385586
0.12861269224530017
0.10424737930660777
0.11951243791789727
0.10943272550146069
0.12819190356736532
0.1246464552964656
0.125783756395447
0.13430326761834357
0.12346971285407997
0.10001788580330047
0.11844303885425332
0.12346008025935998
0.13491975839395043
0.12560319747846857
0.12863069387447315
0.12822359590822166
0.11080271864931003
0.1242038901168815
0.12275113151054862
0.12955646618480096
0.12895502199398207
0.13230999787494457
0.13424120489005298
0.11504083973406544
0.11692729268598875
0.13026724338389134
0.10968167682194276
0.12437317028413576
0.12093611451650703
0.10971516889544289
0.11657482348947908
0.12886724807534247
0.10601477438973952
0.10976846459503126
0.13028945731303498
0.11396831170661989
0.11798000064502744
0.1068757350664257
0.1320447091872365
0.11005475454802582
0.12609238904282186
0.08090436050465692
0.12172800163650735
0.11639579671365319
0.09870365696015336
0.12247176970420269
0.12561202048982525
0.10893308511214561
0.12766189878710363
0.1269337731926739
0.10954824288655915
0.12696304193980623
0.12147613233811409
0.1256706160147315
0.12407366479403262
0.11720141925728135
0.1272646311524681
0.1386637633045186
0.09900587109422193
0.13499282576180388
0.1009390419680204
0.12361836444314511
0.12156075860506237
0.13362050203903564
0.09675832839507559
0.11643202249726531
0.11264337002033971
0.12420920432844268
0.12062910658967468
0.12615706061683382
0.12751979626661014
0.10792948711258948
0.11992177983510219
0.11744130767383196
0.11323355393835394
0.13569122684192103
0.11697705104948525
0.10740607975355412
0.12853263525965403
0.12139642620383315
0.13431081032500336
0.08672895405478706
0.13851379842702463
0.13501011881355182
0.1150366095688065
0.12987766723147082
0.1301433527203689
0.12388337427767204
0.1345443194827301
0.1170589283871567
0.11520510160962592
0.12738389914934792
0.11514285320953226
0.13409304186406396
0.11789349502379497
0.13508133642707362
0.12412421979320215
0.12789026441986392
0.12145737201638851
0.10916389150492745
0.13543348374564196
0.11146951870588365
0.12388206554541766
0.11123740816699297
0.12877742656418106
0.129975859007697
0.11705271092208218
0.12606184639489373
0.1254135743293122
0.12995091132095316
0.1187821120117345
0.0990155463729948
0.13414493239984765
0.11296277256207361
0.11836739117621603
0.11883817919283174
0.12387965063288904
0.10675705446808306
0.09468418991726933
0.12231776259794436
0.12463232545521337
0.12397661760566182
0.12176753405464148
0.12840027068630722
0.12490382680548674
0.12386721688708131
0.12949112531626908
0.125139920614015
0.10357159859671174
0.12821993194685916
0.11781476428530535
0.12423421630400694
0.13522265183893087
0.13295282830134741
0.11078767986688298
0.13252811298130215
0.13314827123914869
0.11961983199297768
0.11413370122923497
0.12476826529623512
0.11307697917841052
0.11755963519206204
0.1295505968580744
0.12073639496572171
0.1339354371070486
0.12105074305762441
0.12190666486833358
0.12323201821974895
0.13499841132131327
0.1054284928193668
0.10833835483470293
0.13395286516924643
0.12924069439730934
0.11076194553410226
0.11234314774232257
0.12301904035087613
0.13250665065804673
0.11691331004756664
0.13369281465441388
0.11452211175914599
0.10795150372530703
0.12836790844492746
0.12637971006794202
0.11518574396819423
0.13036989404863356
0.10316332682727375
0.1205853672760449
0.11265902422600572
0.0999407397818863
0.12404626547346174
0.12403184620606232
0.11283309379121322
0.1245834476579892
0.12240225741898962
0.12015251619611877
0.08215692303831289
0.13167078776437247
0.13232208110893448
0.09959240078426503
0.11030410891730662
0.11688008415377604
0.12158616442732978
0.13373293845857306
0.12745295678179935
0.10887892610858493
0.09068086309345075
0.12166140608079558
0.1338745229553639
0.13266148211038067
0.12851621710180844
0.13452590123648775
0.12513561090535089
0.11986912188845517
0.12537777779982903
0.12650082706161533
0.12988350764253703
0.13478513124581676
0.13128990009360877
0.10600696844261884
0.10242555324182824
0.1290651303492139
0.11929853113385663
0.10192874387889887
0.10852746753318808
0.11589401340773293
0.1151533859793756
0.12739511050232025
0.12357362941738606
0.11286560441821761
0.10738248910726556
0.12944290116375887
0.11490217017750169
0.12966501275435074
0.13801440687486363
0.12403871513571915
0.1278609624795798
0.11700894631997164
0.11814997723726324
0.1195996320738261
0.11974874565549473
0.1246948902858777
0.09106990555530323
0.10803047188340742
0.13118824269957943
0.1143361979313304
0.12130218804504904
0.13244065055726706
0.12117207105418937
0.12929636471125314
0.113163655051264
0.12808044064589202
0.1200136079916131
0.13332517260218327
0.12868061606380563
0.1279698499641867
0.11661466034028337
0.06911100643327948
0.12204133567091821
0.12195101660708393
0.1315083172771301
0.12541232209335576
0.11561688147011491
0.10441933294290345
0.13140629827480796
0.1163233646435212
0.12342787747495576
0.12186525190741998
0.11536984484349101
0.12952668546079932
0.11705603997148227
0.12056441507704307
0.07103234958017438
0.12588705941566417
0.13187406013219993
0.12227410150722384
0.12784236351584663
0.11936801256343577
0.11403550013702844
0.11271042041958809
0.12156480807325085
0.12996304248899082
0.11532301468944668
0.09328992282131018
0.12975371696793284
0.11480305099743933
0.13247737980082422
0.11170494861188761
0.1327737340104297
0.126854780422868
0.1320274149132571
0.09711695120082144
0.12365087490475309
0.12460588145620102
0.1254112013689706
0.12788202148009253
0.11988072063306601
0.12122833612428371
0.12552529777073196
0.13063107689058062
0.1091140388567005
0.1278455700156795
0.12673019410569705
0.13063183274908857
0.11645503216592296
0.10509783954821192
0.12366034999662116
0.09712411164329401
0.1324010160068106
0.11951390067166151
0.1252357068053448
0.11923744377933729
0.1279001303811681
0.11672217141033554
0.1225324129986357
0.12430293393634957
0.12899247327071323
0.11269452847578636
0.10966509283522843
0.12783217727265914
0.13478707848900767
0.12243309978705486
0.10692201534443674
0.1242791810905279
0.13076489403680852
0.13259757337727937
0.10266400137159837
0.10644391114160308
0.12783483866090184
0.12410632284300413
0.10421171870288379
0.1290442585104651
0.12237345680444743
0.12361116815680498
0.1195824876160716
0.13203786990707964
0.1252970706536668
0.12953503901117663
0.12693995486523615
0.11223295067174974
0.12895016814450438
0.11770649554604891
0.12758737978541929
0.12011111816533732
0.11797734354360913
0.12862496961346398
0.12016744243752799
0.1055061945667335
0.12844734879409708
0.13411913868497638
0.1263539285951893
0.12252532080897356
0.0988579523916492
0.08761583965811899
0.11534927834892249
0.1279234776852442
0.132280755638234
0.10095651704891377
0.12979067967477464
0.13224261169417903
0.1279238601647246
0.1272929473124028
0.11798478655113802
0.08974463241871546
0.12172807984658746
0.11936646201937064
0.132925109218799
0.12367489499481038
0.11964657872870657
0.12852865473609792
0.10260357213691952
0.13567250058114153
0.133101778549802
0.13902107389548837
0.1352657097903566
0.11119093008166674
0.12410565601142165
0.1333873681660348
0.12642781354113083
0.13215625227787103
0.13108735501343854
0.11268843555893639
0.11879344150551414
0.11619249641524844
0.11312000738728159
0.11668359717292587
0.1245650648664492
0.11879482515425262
0.12401306956470819
0.1082948172089143
0.10197315436477462
0.10757974269645583
0.12339772213222744
0.12127450304404187
0.12781043211996365
0.1196903198644945
0.13006757016258064
0.11660904918859191
0.12034164801089357
0.13059990335084945
0.11684296063895175
0.11820675893842458
0.13611326126329445
0.11348968833413346
0.13386907361880665
0.12807681607513358
0.11072375941781866
0.12566252851624843
0.1285599481976184
0.1254730258907627
0.12140119821400912
0.10476967212046386
0.1365181025676813
0.12599257000654565
0.12366225466847017
0.12716780335046757
0.12493401778457458
0.12467182951440839
0.11015674132014233
0.10784543660932347
0.12181842495656499
0.13073192402840664
0.12269999880174569
0.1270498704398334
0.12695307982549422
0.12880430092580952
0.12213341401894343
0.11320574176301028
0.13606708520765698
0.09503937426223101
0.07941707260706415
0.1278400297794943
0.13241194678645068
0.1336187164565847
0.13473456712202794
0.12748393685677387
0.13040039914887874
0.12926956061825506
0.127042102324846
0.11692386913389216
0.10863740388847543
0.11292841420772914
0.13086935639052746
0.1321273983213761
0.10857946192467297
0.1297655631681333
0.1346742889019902
0.1219997072863831
0.1143492440159839
0.11438849721824562
0.12290879549778488
0.13650410989116446
0.1287489639583568
0.11721809853250544
0.13100610102038598
0.11595978173557785
0.11331321536712255
0.1175737404415394
0.07804607435785019
0.1017151967847731
0.10148912185258047
0.1317771773596709
0.11559652536224296
0.12976000919687386
0.09284775809015038
0.13468478604249406
0.12170687234704557
0.1283836432618279
0.1301836882542594
0.13177615834869447
0.11463232312473323
0.11493932052118794
0.10983794955562504
0.12787505485144082
0.12270274177358738
0.10665741605299979
0.10795410075612467
0.13469791391948857
0.12597426988046315
0.10877157860142672
0.13317785664043172
0.12952824942708174
0.13425110827705425
0.12771966005157773
0.10829904785438317
0.12185001805705996
0.1308109539202219
0.11566238533758612
0.13450315671196406
0.11399824656838896
0.12952815212145177
0.0935348362965358
0.10817459660861964
0.1266399159152339
0.13139192395101112
0.11816014674226945
0.1046459802116792
0.1251755589539511
0.11877223061957211
0.10373318867990014
0.09812970711644052
0.11606897290116544
0.1218153995833919
0.10903522706404914
0.13284346983815834
0.11740927980879881
0.12819388114401312
0.12299803700936476
0.11991607447555779
0.12764754238354714
0.11449859880403945
0.12442992171034388
0.11395233121492392
0.13098740591685756
0.12905201832558696
0.1353440960447859
0.12773574852533662
0.11230518592279556
0.1327400674974429
0.12414181205491612
0.12640089683833725
0.12043149575013999
0.1261937382941369
0.12489271254027737
0.10874228820605986
0.1342300236627803
0.11772998585273864
0.12234375708120214
0.12086806760160158
0.12756309220590092
0.13042346525748605
0.13183042752664684
0.11552866915814426
0.11731809328069744
0.12315419210084508
0.1088551063664415
0.12277204724713846
0.13127119393103662
0.13166624111441552
0.13530415731914272
0.128153443030863
0.12983456765055257
0.13169429489221102
0.1331646973758811
0.13739630177181944
0.12707185336656743
0.1291486996720291
0.13309027363777146
0.13053290599678685
0.10901643922370935
0.10506080693601887
0.13256475910347268
0.1146071989419612
0.12267343180204346
0.12189512037545101
0.13243723899117485
0.11486503593553779
0.11252803010880634
0.1300112904821082
0.1349515257615852
0.13028975334387208
0.13156931773264582
0.11681661317788924
0.10175964633392932
0.120315971944302
0.1312118384177181
0.1199309164890149
0.125506779905918
0.11924631300849933
0.12763597567257054
0.11042647574327333
0.12345250076988795
0.11826002694294623
0.13747672712571682
0.1277807102678437
0.13509772669049053
0.11561038090219747
0.12009248108514241
0.11414023823699035
0.12065893541534904
0.12289076296202381
0.12872381795840956
0.13057845685036928
0.12377725945479752
0.12898033148391544
0.10073094041036391
0.11519521859015035
0.11240915155143731
0.12788130131452707
0.12532856753928598
0.12887071637568762
0.12906840837854458
0.10987400589770036
0.12650472321014794
0.1262765862902898
0.1196610680574907
0.11740027493528744
0.1262630245892164
0.12854548330706617
0.1283536281897788
0.12162330805160883
0.12395790392853338
0.13272085075853085
0.09141482596099601
0.1291528601100514
0.12153636281050535
0.12722142101437503
0.11647919970749993
0.13287172895685762
0.13039298434833035
0.11631610320649151
0.12689793489357284
0.12393243098463809
0.13189287673521288
0.11006471113476839
0.13671904576577476
0.11800032761933683
0.11796103412235742
0.13611419216802648
0.12578819602591795
0.10536852168829952
0.1316183036852361
0.12808830090551768
0.13089957259380164
0.08890193879427574
0.13477403723934558
0.10748712828799448
0.11641969756731695
0.12619057599281092
0.12843465911712662
0.11441651194412429
0.11251433336106699
0.12528514386910417
0.11289736768634515
0.13604753707346706
0.11873696370903099
0.11346633289833434
0.10915195050050697
0.12843938688412157
0.11811161815497496
0.08535362418379286
0.13081557910499356
0.1102950429919133
0.13246772611745858
0.12142844940998081
0.11949411744236549
0.12110571209159678
0.11034070197958822
0.13260143086758416
0.12486402783459002
0.13428229751278553
0.12613993914762775
0.1327911248424382
0.13392140900930752
0.1342962171648641
0.12645431083135272
0.1275148072123565
0.1306974258971229
0.11186568338712395
0.12804415361810556
0.1303542294405903
0.12036945485959849
0.1215378008740744
0.12910213658469546
0.10180736484587072
0.1185314752240226
0.13656143949069188
0.13506027696565845
0.13159052787493117
0.1138658806969039
0.11112047712325952
0.1287839647366583
0.12738342566483957
0.13642974288711973
0.12674015278219464
0.12360800812168324
0.11732334637792804
0.11571898620278606
0.11101052071408826
0.11468426513720598
0.12700279455574753
0.12654778817113937
0.10480673566546052
0.09740842795048381
0.13273428354976485
0.12751860498983
0.11906094699287856
0.12781129070550057
0.13432364419712706
0.12756336333972204
0.1265605551688522
0.11652144935539162
0.11822381504147231
0.11481314425170955
0.12772069006222156
0.10151641330745087
0.12459547346166101
0.12023910790384772
0.10168612598375243
0.1261900446376073
0.11770895469417753
0.13035117335329957
0.11778335489451632
0.10727727192091092
0.12029524690258693
0.10433642741101086
0.11756609784633042
0.10243244725802164
0.08464823003655295
0.1095407093331947
0.12168080982943132
0.13300028026311064
0.11284182597707913
0.12031840043205982
0.1262175025763487
0.12789015663143158
0.12803008657779047
0.09909337053456918
0.13354922884394535
0.13281014143579323
0.12738582515230684
0.12731051245491334
0.12731562159345247
0.12885056539247733
0.108095468304714
0.12740182557940377
0.1250634710822043
0.1264392363664166
0.12363781184943183
0.10568976674818617
0.1098495044648912
0.12930794148975105
0.11985094791725301
0.12702435423062577
0.1269137878659541
0.11827412399781563
0.11711834061157997
0.12880349934225283
0.12909985093926174
0.12616320373090667
0.12249283375589379
0.11841892675156701
0.11864395340507151
0.13345578403589695
0.11951943472312873
0.12934512993935632
0.13398074603189303
0.10980692461552677
0.10209060146807442
0.12449153002123883
0.11938146350853858
0.1285407679650862
0.12711230559425027
0.11005742372455876
0.12197354043817568
0.1179805728800718
0.11496747345675883
0.11859601354035196
0.10858907291440245
0.1291685326602929
0.10602007763966192
0.10841875937213188
0.1319127513356111
0.11984170841277537
0.13133141271385773
0.1314148901229264
0.1374138081866092
0.13528600835595803
0.12115551097772104
0.12476313036831221
0.13302189058181602
0.13307452996399707
0.13031826962099816
0.11306243501131018
0.11937425151901687
0.12017202910562713
0.12938045057541292
0.09816874586210615
0.12884903924335614
0.12604059337902218
0.11640757846743442
0.12761327529628194
0.12827182868737202
0.13318404267918107
0.11691211406783647
0.12838657248988486
0.12750704118107756
0.10547698067941998
0.12692138805496214
0.1303120135927936
0.12456100660242705
0.12701908456514419
0.09687867904459985
0.12745327905675646
0.11697220054759146
0.12709148274824034
0.12791177796903225
0.12677059229286075
0.10880573357170717
0.1206684886470403
0.12694520157718098
0.1175915026044872
0.12261827242271531
0.11828982301033879
0.11448513149839948
0.13184487588791963
0.13455465416517784
0.12926038957581687
0.11895114170940553
0.10194580663447869
0.10969096338270796
0.09836613828542719
0.09327052812395711
0.12643044903917874
0.12336598400272693
0.12688384806062086
0.11257510100014202
0.1232898287919698
0.12684898907861014
0.13331414182843954
0.11331281304808
0.10828292637539372
0.1239255352234863
0.12364432126598132
0.12315981861180302
0.12569703975757046
0.12456619890849947
0.1277685726048353
0.10922381318070531
0.11307419579481459
0.12839340681212802
0.10530398761013006
0.11375196382463136
0.13390102065241755
0.11314557195720151
0.11472378518303857
0.11326603575651727
0.135263589412711
0.12633734618005515
0.10599127701755567
0.12706602050043064
0.10297546555034413
0.12307923636654572
0.0919643189962126
0.12933090357218555
0.11600595022943556
0.132126493777974
0.10395938685936909
0.13062707177645932
0.12799256835560865
0.1311628544173694
0.13328724904758646
0.12174543721290372
0.10238336879676325
0.13399491603111915
0.1222138259539249
0.11874542014903824
0.1357802799543634
0.13063860331649615
0.1238090031731133
0.12764192408196642
0.12459320325705911
0.09919550137440607
0.12782805822934928
0.08250178071908494
0.12033639637515067
0.13133345226387425
0.12760162276561676
0.1295323336734742
0.121216382146754
0.13076032856655903
0.10902503285031258
0.13248611119133147
0.11991974667435293
0.11912349879950831
0.12966257075683602
0.13304380999368884
0.12807661922159325
0.12475024426427132
0.10523433314495884
0.12428010709044111
0.12073154225545996
0.11623546867649763
0.09580538170726452
0.1178022760352566
0.10172733969534847
0.12267235452883209
0.07923847260976276
0.10217938563780085
0.12831704927712054
0.10080196224555757
0.13239567641811803
0.12448700240276114
0.11912931861197702
0.12577250010585045
0.1289521238846079
0.09818191139375579
0.1299505781196365
0.10217965464590453
0.1215488674092582
0.1250213282639944
0.13373871171596693
0.1351652185501395
0.12617258100496975
0.11842073995635723
0.127016966055146
0.13476125357196866
0.11555426662342314
0.09655471407031845
0.11036858994426058
0.10187179817504458
0.1292274638036056
0.11255998606817283
0.1282287285967243
0.12268601780526533
0.1251555760224034
0.1316305200448511
0.07211145816138533
0.12692295962998945
0.11184001342430411
0.1318598557531931
0.1329954876077231
0.11734849653177173
0.1202919505211862
0.12196877909484345
0.12755764685799584
0.11339938720729281
0.13260119604424098
0.1322107150411515
0.10777879687162412
0.12378174173966358
0.10142750039448448
0.10853747092208763
0.10522840589143331
0.11924683294655776
0.11873668294513764
0.13028291903468214
0.12090286206579363
0.12117854801223238
0.12736929982049253
0.11938951715925324
0.11115026213601097
0.1317934522383497
0.12466290463226573
0.09649472494966467
0.1198653391582369
0.127386039743627
0.11047885779470956
0.13139686147101007
0.12237222101046669
0.13226199970558267
0.13147217475083764
0.10234451708744512
0.0977040804220728
0.13012382223488386
0.11152459570743622
0.12510738850502934
0.12810106626403217
0.12541006591450862
0.12279768271662857
0.13191496686907342
0.13014910985845105
0.13384846485134091
0.08968863638060527
0.12545318466920075
0.11511740116516596
0.13458105253197608
0.13167263283459188
0.11178919416198745
0.12421413604247768
0.10302692705873785
0.12757300380674805
0.11146894471862206
0.12427744345440443
0.12938708146165245
0.12439615207759043
0.13113414730199527
0.11790729940818345
0.10144395995722884
0.13536095997789305
0.1261266767499016
0.1332138634707053
0.11962343695013376
0.11132887946982677
0.1277800500184904
0.10438088143351394
0.12125775881501089
0.12500445032777077
0.1304530157720596
0.1287681946353135
0.12780858942108805
0.12327587667427659
0.12936707674323442
0.132801625506547
0.11637490830261397
0.12228923018046847
0.11943197952849546
0.11385788095579029
0.12784681010101684
0.12373519581045529
0.11714430567863555
0.1291319118383261
0.1179254123148982
0.12726022822060712
0.11388953920922765
0.09297242378493768
0.13402017005620584
0.11973425761517575
0.09600109249342217
0.10216876968781169
0.13034490577893712
0.10338632698931118
0.12199497883333354

==> anc/HaarRFC_L5p0.05.dat <==
0.13592438273802684
0.1551426493685841
0.14413254123778582
0.16311402129241498
0.15454257287096498
0.14198847864617428
0.12612493431417132
0.1611010422799573
0.154583801842446
0.1403650951776043
0.16097405308603563
0.16462038048009792
0.1117227411095294
0.1386477183395012
0.15096442810507998
0.1557070001911359
0.1339154480431777
0.16047538626542202
0.15591626536534248
0.15113043937468984
0.1539256381873618
0.16260892585994674
0.141627902138282
0.15206017255600277
0.16034248735560716
0.15599429909872087
0.16994743798842912
0.15904170704968348
0.15970279412172028
0.16612916126830438
0.14350990654563162
0.14211159520329267
0.16550801940373208
0.1433839484345652
0.16452130698869868
0.1362752727313618
0.13475978837435232
0.15573372571950014
0.13647554887041094
0.16473433982321134
0.1574008011649275
0.16958621269066873
0.1495508406653812
0.12199813826008327
0.14692863411925272
0.1681405461003816
0.15342371349486814
0.1506622779336386
0.16125720149032516
0.15259708246573997
0.15839715927898237
0.14948873053974956
0.16829514241835908
0.15368348361101378
0.16123798991515803
0.15572432014358462
0.1414530567673208
0.12287733354596811
0.14668126435045825
0.16497166889472678
0.13082237505631691
0.1567982258398324
0.16386815911764105
0.1632471279450797
0.11140488263294167
0.14688061450587941
0.16529572163044262
0.14614431196098418
0.17074800119684513
0.1475059524694794
0.13719340883421008
0.1443070344108213
0.11560476764400777
0.15221877737940273
0.15784311853108485
0.1467692787602561
0.15366719406904472
0.16193872629148198
0.16041306821737977
0.1509373569926857
0.14078657835808092
0.1593228513506747
0.1470723709796684
0.16148353935348636
0.15298863010074334
0.14485959590341768
0.16432616955454882
0.1335678584875348
0.15364706602544104
0.16125753775349935
0.14965580665313916
0.13684556401125958
0.16242721263421048
0.14883850445444793
0.13500705744608435
0.1454301667377844
0.17244288914007122
0.15672595258595848
0.12866108447038563
0.12736832674536974
0.1351960470660954
0.124554835759576
0.15730836544319016
0.14557556631373192
0.12434217341727925
0.16456063276620453
0.12759561179193732
0.1334774249411493
0.16044253152482904
0.14900801794898294
0.1558885016482496
0.15523838509902338
0.13805504870889948
0.17260996605242981
0.16335780171699008
0.15243857647012127
0.14887008802633725
0.16893470567109217
0.1348957183001859
0.1553212576721564
0.14759019829930123
0.1623602038028241
0.15914710685037362
0.15680596257407656
0.14506859996054172
0.15665607482839924
0.15385427051801917
0.12258117106471657
0.15873545532558417
0.1459537310004112
0.14940743005639473
0.15332998215846347
0.16102312374309866
0.09901154868331159
0.17201347726986352
0.14454105082566168
0.15301827233076754
0.13831520326996105
0.15054773143627703
0.14527073653806602
0.10453262601471223
0.14814099987925164
0.1582960792458236
0.14684528796110521
0.1507587729150881
0.16856435620208396
0.16372801195410033
0.14921890670256377
0.17119342917893213
0.15621625705872189
0.1578903803316358
0.14132729629254157
0.15110535519150878
0.13110622277730705
0.15151957199459667
0.12486197861712092
0.1445581290931529
0.15408698534598694
0.15655721108271053
0.16783024751117392
0.1590765276815808
0.16094086886154993
0.15047136440407183
0.15937304087760107
0.1652888168801601
0.13777910493080336
0.1315376348664067
0.15059481638587438
0.16376320300614536
0.1442731946564997
0.15076937303184093
0.1582698851498602
0.1251514903978403
0.14487011548602036
0.13769452549995462
0.15063994787324056
0.1658976644608533
0.13200062073518934
0.14342133823181838
0.15636776266579575
0.15576162636101712
0.15569730219849265
0.15722339435726856
0.1531029656683544
0.1380433136983007
0.15500050766062115
0.1503348239224151
0.14649299072791158
0.1525552383116753
0.16459951372957224
0.1668837556027618
0.14572624767771886
0.15510362897067334
0.15510436919807194
0.11287308095611825
0.15722513891416334
0.15195794463286436
0.14161049153640867
0.16027131495935026
0.14010728582173557
0.15673610900027857
0.15513146385871768
0.09509536298264086
0.154261154928179
0.13925056637669891
0.1494713678312907
0.17237502352485692
0.15359893251745624
0.16288632919333348
0.13998936555905475
0.16836039440722692
0.1485688240609117
0.1571000135601432
0.16692628029538178
0.15522799774432314
0.17235562483533767
0.15238068895188542
0.1514636649573294
0.1601929633858303
0.1381268078855316
0.1379441955680972
0.157579790384051
0.14285461239009958
0.1511051322089196
0.15855525322693145
0.15743739407276933
0.13162106259840498
0.13847962858230017
0.14152521957958242
0.15368987074908272
0.14805935733963502
0.1609998793279494
0.15975456916179173
0.1284260409515417
0.09711442499192942
0.16588395838865513
0.1554881404299673
0.165926629214598
0.14688185989631278
0.15971928723151244
0.17111158773713958
0.1575126915427976
0.17036406304166485
0.14280746714002468
0.16638717312812795
0.1624581402462473
0.12035427623692946
0.15639837834418316
0.1657478419233752
0.13679290162774926
0.17030736672330432
0.17059356168835824
0.15484360186374968
0.1338635270415901
0.16344164807100658
0.17193275399045013
0.14534035932083575
0.14654614132570742
0.15276632110958305
0.14414904900106287
0.12516762050017533
0.15801149719474092
0.1586507441854502
0.16750241611559016
0.1647162453379823
0.1566453722391774
0.15899083274899414
0.15965232480564467
0.1515264065117181
0.13845057599734503
0.15923395750808805
0.15113210150956297
0.13084144558144517
0.16398098230288644
0.1601620933514487
0.16703198748937914
0.1561760958968414
0.1407843241888949
0.16556668374712455
0.15696777112576543
0.1726305548859648
0.1570802289964338
0.1725956529792877
0.15833787477900427
0.12590575102297905
0.17165219453142627
0.15094991926382992
0.16459432585359768
0.141407324560388
0.15884574743999105
0.1269585018978062
0.15753132836810047
0.14625448204453867
0.1531305151944461
0.158385425418715
0.1407032457998103
0.16008285137038122
0.16128691650632931
0.15411193192680678
0.1545812010681399
0.14677421628258377
0.15765106210810262
0.14624412725660754
0.15886641177220262
0.15454751453394053
0.13058724255740922
0.16541344909521874
0.12742637777045898
0.13491386847341924
0.1670843056405817
0.1552811700147592
0.13960741328161752
0.1353700394961412
0.15862608938381034
0.15982257818091683
0.16751540585528157
0.1421968200368544
0.1523181442040578
0.16085114970088768
0.14910831269857042
0.15526684852547015
0.1390461546270235
0.16614554433782436
0.1369245209586678
0.15310816802370036
0.14916959703304
0.15350977889610012
0.1549768862033939
0.16434219780078177
0.16169794558303255
0.1569080328641725
0.15084636840924653
0.15905998651569586
0.16290224853525315
0.14478901546026446
0.14911071813141472
0.12710311834674998
0.15628005611879822
0.10897357309508274
0.13186499973164645
0.15184309185073175
0.16492789488420834
0.13031145285693518
0.13738428282610052
0.13858083295167406
0.14638935758358107
0.14363777628512314
0.1645991135463626
0.17440018359433584
0.15108587572667803
0.16335078249385082
0.09186808318221015
0.1538869406502864
0.12761819307748953
0.16639964201946417
0.15591927162872715
0.15495735805371283
0.14843367940581528
0.07998567297973676
0.16586979740919738
0.15290114845944838
0.16394048392625873
0.1430380077515828
0.15021766484394672
0.16416674532665995
0.14899332578733973
0.1723080180600867
0.16295853856742284
0.12386850019996448
0.13146344070729168
0.1383631903547644
0.16144185304411915
0.14817906223283644
0.15086210725652915
0.16496885904028444
0.16786423662037384
0.13908480501523948
0.15214748861996605
0.13849140821924258
0.16662468473873857
0.15146673410584924
0.11842077764398233
0.16688530376985916
0.13967208295745812
0.17183214201554942
0.16653157638197147
0.16855045386182033
0.16338571799179816
0.14807926727719223
0.16854072936158984
0.1529044814766725
0.1397466609410016
0.14219813064857104
0.15286340078380317
0.16619456199470511
0.13168436550498852
0.1563717534561826
0.15166361557943597
0.16886582824236387
0.15940901034737012
0.14880209916166248
0.131925916737539
0.15922046454134778
0.1586312199127387
0.1451062300010296
0.1287316841861749
0.16701852444504478
0.13375908234879652
0.1662877591078541
0.15167117225291274
0.14976522955099
0.13109358771538365
0.1688172624689542
0.165005937951987
0.16737858079802523
0.14809195164413888
0.15036676281885583
0.13257425874486486
0.15526921301319294
0.16324175605691446
0.1280331834160851
0.14971501022205655
0.12921224546912008
0.1446200503612618
0.16177048403933406
0.16417526654341888
0.16557983628555575
0.15643984027307006
0.16900660812061002
0.15043166328216864
0.16194147860070135
0.1564878059303619
0.1398548089935617
0.14135011619678373
0.16566014836922213
0.155738907483894
0.15621720178240553
0.1621451651506038
0.16088818104804162
0.1473070119864304
0.14899605879095013
0.14777916181705478
0.10439279750208018
0.16621672949441432
0.16144536251147953
0.1464066868596681
0.12118437699869881
0.13894581305582168
0.14923864664963754
0.14502089337750904
0.16757780001642378
0.15718904811890477
0.13017288408596742
0.15134596082684826
0.16655636755060801
0.14188134386168488
0.1552556511603735
0.16985894181931727
0.163958408948284
0.16823819773074633
0.1658235293147393
0.1600153136575485
0.17151405492064867
0.12614581765818242
0.15248528154170052
0.13564961000001444
0.12846366384712177
0.16074879438326037
0.16583571561421678
0.1500975851608922
0.15759931678741576
0.1526845314479922
0.14685208602812277
0.13780523732080643
0.16132802799041443
0.15640663355664222
0.15625202420137344
0.16191119448141564
0.1481739234263409
0.13957543470711267
0.1464629793944709
0.16517956970769127
0.13146133513605773
0.15844234980251265
0.15325192870229135
0.15728499776343016
0.1432795917756254
0.12647197754267453
0.15210942834946806
0.1559115712423364
0.13930586528489408
0.1298025499228
0.1652886588669767
0.1583378366352427
0.17010221544348741
0.12373587048708289
0.15141903981541646
0.14367613179704303
0.13052635236811994
0.1667002389148888
0.14755346309593323
0.13523027288373887
0.13148889380260695
0.15938371952460054
0.16052074922120746
0.14740421093907952
0.16454831695448363
0.16620214317422427
0.13931997226382656
0.15387014425842718
0.16007735213646315
0.15782427948884695
0.16077497657532674
0.1540305360271434
0.1435326207046028
0.13271241071660098
0.1626092636124295
0.16684215184239307
0.15640822412282523
0.1019850732941811
0.16681120725318307
0.16521239890959655
0.12611254020371457
0.10289630019960307
0.12474104362358385
0.15838882971749144
0.15172618640521193
0.15759872305758943
0.15362991759643127
0.11882943541987522
0.15555553218659793
0.15437650263774283
0.1562326613717173
0.14432701542215845
0.16421631057618752
0.15932689105197176
0.15034062917541538
0.16047790586371252
0.16681327965443418
0.1396722284210643
0.16243108272499626
0.17430605563145896
0.14360267232627377
0.14896487128984925
0.14306245805217366
0.16759877643362048
0.12587208937188046
0.15399583740192627
0.15625806426389777
0.1434769083778658
0.1614469597635328
0.14189752995917548
0.15787492189692864
0.15523899079745557
0.15577823290226883
0.14098037388341828
0.1242496655616838
0.1556244148801436
0.14675581473111665
0.16461153814715704
0.14176002370989713
0.15718499850491002
0.1473354807576314
0.164457823424085
0.1365327874913932
0.1727417021845608
0.15850838579399332
0.1682560939954367
0.14732597136956566
0.150972614124392
0.1638018618927211
0.1522339154199254
0.14964059698403104
0.16345398075430517
0.15008377858162564
0.15901309972082675
0.14087652723820138
0.16498487523840574
0.16779537805464315
0.12431376769783564
0.10906661617231679
0.139975408555201
0.16306524845409756
0.1582170881351379
0.17564007631169404
0.16137143035296325
0.13917552767524666
0.15170996329263695
0.1619899378539439
0.14148422941007657
0.1681372396916256
0.16450092740703293
0.17339867581343124
0.12495656187042871
0.14782604751707426
0.1652679307568586
0.16278518162566985
0.1640218692490983
0.15159332041318163
0.17103349061865433
0.1121358743498959
0.15514479369544296
0.13836299567785718
0.15793687348421556
0.16085411999434443
0.16744589704482737
0.1311734762161451
0.14595473162299388
0.15218663331668636
0.1530709203134787
0.1594813000588002
0.16104600597809576
0.15507208349192844
0.16642986426239598
0.13795861410757565
0.1271733050278453
0.15372422907362093
0.16499660355006732
0.14131166122452346
0.1493523493217319
0.1598978092832529
0.10241935663850144
0.16276656180098598
0.14957357524266157
0.15767013841919425
0.16407343410709446
0.15236449493484416
0.16002423124186163
0.15021395583720168
0.13385373054286967
0.12656368864008802
0.15860396145465058
0.15985095339936448
0.12332415681282552
0.14707794884959344
0.15156539992388599
0.15316292546414478
0.15128568109516968
0.15666315358549743
0.1310544683214401
0.13737246674154852
0.15046593676612882
0.13415011470370658
0.1601971924487509
0.13760829439779887
0.13549090256605925
0.14145021247189374
0.1542689669231716
0.1678859413379469
0.16421011459518264
0.147305228731215
0.147570512620002
0.1415854077482624
0.15672389325711328
0.16381349106777895
0.16826956781785626
0.1537501036731422
0.12275895379355369
0.15414938972475473
0.1524415782777046
0.1448360580303635
0.17149276694062413
0.16767885469798885
0.16983978696533417
0.1552344348157333
0.16334854757867825
0.14151491245437528
0.1635055568088899
0.15190104769693885
0.15414445354401055
0.1561946666243698
0.161243265647696
0.17245611451886336
0.16882613460856777
0.15854252954963038
0.13778192129763642
0.14624498309828213
0.13573884945045175
0.15885540184713115
0.1581565939487862
0.15238152205716013
0.13031006359434058
0.16548054150157684
0.14206353017913068
0.15817375766881042
0.13467610384706863
0.14052783794513485
0.15491038957243267
0.1594363841415116
0.15248872842270453
0.151553134402603
0.16723945435298262
0.15388430536168665
0.15288869471196562
0.13728139183630625
0.15981602523742194
0.14191382955511234
0.15694538086364265
0.12279313918691863
0.12465830743258613
0.16758185818506804
0.15487519922349272
0.1398412426012651
0.15345268753315583
0.11636320081123297
0.14956428565989321
0.1556192720400576
0.14800262796924654
0.130794356965632
0.16340380767103688
0.1538611067363024
0.13434099712902212
0.15233754381179776
0.13687974371040534
0.13807635462975862
0.16581421194904752
0.1639361283670058
0.1680930943890083
0.14882350578884346
0.12580743242169384
0.16668782923231534
0.13609822891619788
0.16698996403953378
0.16000961797965046
0.15579771364331368
0.1470593220749331
0.15483949133907496
0.16016076091862522
0.16605426615357777
0.16506811602753518
0.12606520296578272
0.16211065843984013
0.15761542242481044
0.15665535580277684
0.16284153855280445
0.16958689969757648
0.16290383798960834
0.09793047744076572
0.16230612786326254
0.1669387369092493
0.14375246707513478
0.1639801994877113
0.16058798576526206
0.11811758876603617
0.16131325803958937
0.15526198743963515
0.1328865802194306
0.16427408391546947
0.1606191686905857
0.1648128087183184
0.1643379472640199
0.14841791062496434
0.15192073518807897
0.1539061527813028
0.15344890914927053
0.15669718045767056
0.15388945376498675
0.14777978616123782
0.1512098967678015
0.14608740979085177
0.15336240765951625
0.13870706196074295
0.16045616968792017
0.1630417818470717
0.15757835658121488
0.1582621853555013
0.16862327930074272
0.15294658733482328
0.147842696121109
0.14918702275072876
0.16080544367568153
0.1712994365561861
0.13710277826202943
0.1692925186317335
0.15643177395758007
0.16399097730951454
0.15676544915792087
0.16433275108602827
0.16688346231864015
0.12163232304964698
0.16022678732981616
0.16288827085478202
0.15577062677267756
0.1553018166399094
0.1611315831245981
0.1680643451858413
0.16067763891608092
0.12382892646771991
0.16777406965533553
0.13151123569087642
0.13916277824977338
0.16319671998384433
0.16147883604919988
0.15708321983573675
0.1430234435017883
0.1594421147145062
0.1510540308389778
0.1351062233077808
0.15875685951512025
0.12570669547093927
0.10064703941861912
0.15835380057049483
0.16832543241736891
0.16569805582564073
0.13626535627684713
0.15997624514256384
0.13352072891505218
0.15235153134697635
0.1494147724146397
0.147862113883307
0.13530468233464435
0.16859310617742135
0.16691802344556048
0.12338313784424218
0.123349463753493
0.16308324623159146
0.1308582485012636
0.16024298049111071
0.16333217668312627
0.16180500993468155
0.14941820512459555
0.1613731431045109
0.12319734838153315
0.1469351296983902
0.1314294285617954
0.1652653646102865
0.13150827865545273
0.13791587239166658
0.15867164846838733
0.14155561650376688
0.16819780746650007
0.1697226032874625
0.15595511110932742
0.16793540653800923
0.14408420750240036
0.14604105376703486
0.14388375145872526
0.16313253943749584
0.16570994378063592
0.16772324669206817
0.10965930379181985
0.1142239682669586
0.12041037488707011
0.15451446147719025
0.1584696466316787
0.10543565319428835
0.154185812307016
0.12478799930411552
0.1643614907223373
0.16630997227720165
0.16229224189646296
0.16809488162566788
0.15729377891249466
0.1380130996737418
0.15139590090293562
0.16246292294860643
0.14019340301768493
0.16046046614313397
0.1702119318976936
0.14731057869744507
0.14894455432108195
0.1460395597662668
0.1474343345417483
0.14082241358071657
0.13299822708631645
0.1547502722524418
0.1715163754997773
0.1297316862706436
0.15829614635215297
0.15377802101166513
0.11856738988891521
0.14558831081006807
0.14885601099731988
0.14564588800376418
0.14480491758485453
0.1583657687299467
0.13861228975515286
0.14612758838375411
0.1664167923333567
0.14031655442039234
0.14233735420030358
0.09264273208631628
0.14660620763738566
0.15200955835302513
0.16553119682576353
0.16164577202304684
0.16929437914618076
0.16483502147328338
0.144546232276681
0.16579453336217229
0.1564795795414387
0.13267867223973523
0.15542148527016486
0.12934076718381082
0.15461843734804037
0.1551669064488575
0.14296275681610732
0.15583687328460916
0.1611743937553686
0.16217044461735627
0.14537449369717395
0.13497488161900653
0.152385635464899
0.1650144972631693
0.1681652446588
0.1582153009699787
0.16497716209796182
0.1318308720856902
0.15023362913843055
0.16255468626670463
0.1369182461664323
0.1632041685415143
0.14745138192752263
0.1250629990087709
0.11988607563433226
0.15636818265089467
0.1609699045012439
0.13529023039102883
0.15924669173970918
0.14898753781899998
0.12286959472729825
0.16764785266352322
0.16257886362518734
0.14919605754920945
0.16349155901354692
0.1592226159997982
0.14838137819348096
0.16374048980606629
0.16728444494323041
0.16811435530346627
0.13628259783445773
0.1644618243430832
0.14040333943229208
0.13811441255947965
0.17022932242389519
0.14312346930221212
0.14772793747591914
0.1645723340997607
0.16452662169267773
0.1420860366919426
0.17069497900606234
0.10800510239435557
0.1520814465871225
0.13795167040627968
0.14524460749524276
0.1559110371809921
0.16964416184192502
0.16394700825488248
0.15053244215770484
0.1578138670709496
0.1319783881615489
0.10080500613501425
0.1599970721454776
0.09939940808216871
0.1423348280038151
0.13975174497919027
0.15548205753612615
0.16491038858108584
0.16422159713991868
0.16443960929534351
0.13180942462525516
0.15800955711515074
0.16150973201923477
0.11537691186333728
0.14172020571655977
0.14292202979227212
0.1598232613872587
0.16880832671875795
0.1611538526559132
0.1482701057575652
0.16151085991372016
0.16390792762662507
0.15262581758543878
0.1498437208342921
0.1604277539113991
0.1735756888875134
0.13858853335097318
0.12671828344919608
0.15827191906544605
0.1468301500533477
0.1514500842283131
0.15534028832030095
0.1614820846070953
0.15715850750181345
0.16817158393767717
0.15165760867380546
0.16754056176125576
0.16224452066640985
0.15994741536643062
0.1608676840380306
0.1528150599590546
0.1515799174493058
0.12988828478958825
0.16678966697114211
0.15326377930382046
0.1376233094891432
0.15343132595901857
0.1699600730785115
0.13784951417084337
0.12610824981546925
0.16793069512844733
0.12844994069460713
0.11862509685666484
0.1565673055847277
0.153059530386436
0.1330251919941853
0.1582172145663779
0.16236599255274395
0.1504951032763891
0.16858597214261006
0.14220589311810522
0.14347985108331904
0.15688844952204264
0.15760968094192457
0.1415585335420557
0.1030562780516225
0.15151086784282064
0.13590661499635515
0.16271563822781113
0.14650164220021172
0.1717135698065285
0.16927083669764187
0.17018793186840164
0.15370168687733884
0.1672534672113502
0.13579016911684094
0.15201775357325528
0.15768020741779368
0.1433872139078371
0.1438714535035556
0.16149693000954388
0.14675767093672776
0.1721394767201035
0.15018442893283135
0.1716416492073033
0.16566178399459108
0.15899725181328017
0.16133926679852192
0.14890710164848073
0.16008442743439394
0.10816064892691585
0.16449182490375489
0.1402866221384097
0.17108262274135788
0.15582756304359055
0.1495218520533178
0.08544164630554779
0.15834051839002006
0.15610896538482108
0.16482106115904435
0.1582433132769258
0.1682129834030304
0.16588610668306789
0.16356078011135505
0.17024624943339445
0.11684747045415643
0.1251853061831758
0.15405355382195063
0.13671601245276527
0.14824937521803488
0.15007681677488346
0.15254472870571412
0.15246223841819911
0.13867348872881302
0.13979028117641645
0.16171550656316408
0.16819329866669516
0.16491921270142276
0.16485637817374704
0.14662191648387324
0.136430241688705
0.15763596133883054
0.1509013599903683
0.13750393907588426
0.1547969569753777
0.15981376401891498
0.14153629675200427
0.1654335786636424
0.13320450978301474
0.12098376563939975
0.1639379316557453
0.0939244503250364
0.15702371227835626
0.15627465809679786
0.1418961917020501
0.15501499970468086
0.17521568294471418
0.15521710248777287
0.1618464624890624
0.16197210309329502
0.13722022265818903
0.15665863847728773
0.15798531169750774
0.16418707896337367
0.11956996011812464
0.1562899874234213
0.15827356254321975
0.16889597164724976
0.15653603823823217
0.1590636433414358
0.16554892868135937
0.15578038989297768
0.1448218752997625
0.16422069374675438
0.13197419125085047
0.15736297009641995
0.14932122858319363
0.11896149904973977
0.16218074964734736
0.13617948482807943
0.15432544095725284
0.1531521369856958
0.1429855417435005
0.1592336587407105
0.14013931637475538
0.11839564476108098
0.16455756469862085
0.16415857850054022
0.16140766435016413
0.1420955918729662
0.1664066976513877
0.12587861083793744
0.1665482566703233
0.15863264716387532
0.1600648876969901
0.12946122353029252
0.16231641836996755
0.16092688767805857
0.16363637371871734
0.15721401534570148
0.1304498039442481
0.1507024915832431
0.1582891667119488
0.15494469851459733
0.1357566460889607
0.15827761925844822
0.16499096229429583
0.16937401086921425
0.11021072075131744
0.14378258853869771
0.13553677397579666
0.12019812182522058
0.1594933005748436
0.11875291598560055
0.15715296021801856
0.12820652197029864
0.14802632635571977
0.1552285790527045
0.15341598650048105
0.16240165253850786
0.1413217137089272
0.14386668208641998
0.12858793918931047
0.15892776675676087
0.1495799289776951
0.16099117188531104
0.16233139882504802
0.12554507674730223
0.13129605313049475
0.13983891214173005
0.16228758806918248
0.16702629310700315
0.1522342999823873
0.14478449893353376
0.14307895496530804
0.16153178741816623
0.15807806843078712
0.16998472092082276
0.14774273962155118
0.13191731331166145
0.16807393690209702
0.15640763948302328
0.12639679588542002
0.15921514129702577
0.16159017122172198
0.15621031341804
0.1503169776127716
0.16375296067872386
0.1628365577082203
0.1459174062153538
0.15533623855659676
0.13922131240401647
0.14770768247301355
0.15174007440917794
0.15124500942193345
0.14953413226652443
0.16509840279817045
0.15981136951195818
0.15332818674369464
0.14322450768353415
0.15918905925106247
0.1497657193478388
0.1392931384865113
0.15487394387873532
0.1590457060062153
0.14996837908989716
0.14935690281464928
0.16251068645284386
0.15606860441248122
0.14754626639068977
0.13900338916862454
0.14836681366181556
0.15648736770403077
0.1569798061027732
0.15291437624439583
0.15087647865598855
0.15948983258376756
0.15332390010880095
0.122726252546823
0.1610420638723631
0.1369647717343672
0.1662058937512111
0.14441620099371585
0.1637088503595843
0.160553041828816
0.16290935073095786
0.15851447081754794
0.1379380407373571
0.14023040854198351
0.1586161058000116
0.13888840793498866
0.15562267222012616
0.13854377518939184
0.15449786181682879
0.15827795635027875
0.14907181997666302
0.14806010776691012
0.15357084460488563
0.16960075073603412
0.1638886035616952
0.16941451220211173
0.15805813526797158
0.1455521819884036
0.137904221181495
0.16113187518424088
0.14238593247876488
0.15922605532998835
0.1426462113858027
0.16667267047696901
0.14590191888375248
0.16118601929836626
0.11461720012254921
0.15207361603223546
0.16435100016828777
0.14555059350067523
0.14288844203768422
0.1505185521332374
0.1504469175515856
0.1427418627161069
0.15958038366554822
0.15088130478227618
0.17007353500946457
0.1170827581271925
0.16450357062563858
0.1362113594798453
0.1552418634023057
0.14457317183544877
0.1478640352374143
0.16213612828657348
0.1550476143101161
0.13435928613742612
0.1472142951658417
0.15650061502457913
0.1492749880276504
0.1357092722499669
0.1682826274525382
0.16383358071975163
0.14618800928194386
0.17137990791572083
0.15247101820040138
0.1429025103411912
0.16003109143818314
0.14954121362474446
0.1555230199798695
0.16509746800047642
0.16777251087952583
0.12918374281278178
0.14703014032388295
0.16291178115799265
0.1556843267332361
0.14571126169906232
0.15319400105402303
0.15809113573673636
0.14669009025944718
0.15475361187746275
0.15166097484913757
0.1588010329076449
0.14147776384229552
0.15314755989910606
0.1614526856916557
0.15954105718645992
0.079747868456507
0.14557306373898019
0.16261361974628177
0.16025197953455203
0.1445390895686543
0.15862947825454454
0.1675097153822942
0.1507680848664422
0.1448539641736461
0.16760312359067425
0.15223007222479049
0.14406987084993209
0.15738404480759322
0.13922823171568552
0.1386264352661076
0.13875039430402478
0.14915705408705673
0.15263528668767162
0.09900132727928136
0.12515777816549067
0.15756673509079644
0.16974468343931995
0.1459945166992597
0.14946152429123194
0.1577758988741152
0.17470811354198065
0.1469137506522799
0.13727129808992025
0.1655976400968496
0.14311571028268558
0.147701655192812
0.1637035162685404
0.1691969085301003
0.1673882449354547
0.16520114338486747
0.1645628237059055
0.15925778112684888
0.15645427427000894
0.14684295897606098
0.14738794151663456
0.1271044083789751
0.14598399351554006
0.14427673109157646
0.13555210450160743
0.14157569356790367
0.15303839015482495
0.15888180992202244
0.1357946250560234
0.13831893696589484
0.1504877499132042
0.17007505507526785
0.16235934750046022
0.15841491914672703
0.1482156212410402
0.16562760139249355
0.1411615274154623
0.1623235661618348
0.15716086463985823
0.15693807029145287
0.17027223341552514
0.1378917621965192
0.15322057621218138
0.15335306923647693
0.08957959720294768
0.16463247469166528
0.15622336409202514
0.16239650847939158
0.16571021451817283
0.1546422058777026
0.16024896015664689
0.16546800256344388
0.14752164861708242
0.1322137080433999
0.1527312977331323
0.16495508409753062
0.16382796182788756
0.16072073585751187
0.16209363112573397
0.14591906068045724
0.13197041312412033
0.1354472691893097
0.14454194733688527
0.14768273057777043
0.16095176151306084
0.14149071842947025
0.15908042807705688
0.1607290143478226
0.17392808828385778
0.15574863443808154
0.15463625898294864
0.15509489861625134
0.13588981589461133
0.13906351428267133
0.16150837360140918
0.1454240049099689
0.12140795952411827
0.16605051591445974
0.16316670647955123
0.11422906957300719
0.15833564785265355
0.15509391730035574
0.16172738644287502
0.15851201939147902
0.15597657121316083
0.15918644690170305
0.15860700277660808
0.14215753192779326
0.16087920882703366
0.15557852798852748
0.1343212250716578
0.14728959984186615
0.11584460320666631
0.15294452251311674
0.16005090708372785
0.12795355185473564
0.1414094063093545
0.15220648430183392
0.11903817434975962
0.10904829813785079
0.14871335705792477
0.1612259440778622
0.12552347400592737
0.15656166257738083
0.1563596063749494
0.16100501421747318
0.1511100441796197
0.15254763650201572
0.15768109303106145
0.12608611097503847
0.16078434432468755
0.16603601381374705
0.16343221254072873
0.16378883342109984
0.1383277429818866
0.13868652772921802
0.1595893641725892
0.16076680756620212
0.16185775129663155
0.146474749538583
0.15525955964703786
0.14340164955801976
0.1647096879483692
0.15704408482493093
0.15952045835186074
0.15947519447595357
0.1589209308842266
0.1277616537453797
0.15487865451593258
0.13957399672718748
0.16844168031521942
0.15919350099078455
0.16280253234496853
0.145023974114904
0.14455675928673306
0.1164137526088581
0.16331693956708487
0.12586105768384512
0.16267570344588572
0.16342567254342388
0.13651830837211312
0.15086802604280775
0.15711164929015706
0.15022890622016027
0.16513452411014
0.11926228423174544
0.16839772627588173
0.16659815107733603
0.15207325570254468
0.15286865177172537
0.15265478520468834
0.14218427942039194
0.14942922912006096
0.16388174277322173
0.15347147124197533
0.13292831325060497
0.16160803335454893
0.12721792066905577
0.1554471639596095
0.1508977961923891
0.12468688762289266
0.17014254335838871
0.16156644829036643
0.1515806837682649
0.14506882921976447
0.16159201300808418
0.15574483702223904
0.15833941697771767
0.15802385633917015
0.15423443076320434
0.16974837913966342
0.15103717840098513
0.15008173641276068
0.13803812676793953
0.14462121946678974
0.15629715134809744
0.1458730366460157
0.15872169861288107
0.14417096079228553
0.16910407294270025
0.12970281044515147
0.1502335401174441
0.16710057229138855
0.1460226044428639
0.16058655611632128
0.1667891775080343
0.1570143678551189
0.15646234558231095
0.15765984783966613
0.1401036930407793
0.11124075821890538
0.140191220439639
0.16667707840371102
0.12952661969708934
0.14966275229110723
0.15722314172821372
0.13793474191667138
0.13728083041755726
0.15357692661896624
0.16043128364308012
0.16047237373234782
0.13856610138957218
0.15151658144983446
0.1452539879429105
0.1527285460150103
0.15598198441071606
0.1604955064769908
0.14999123013875865
0.15621206146513064
0.1399022881807049
0.13941687956721527
0.1649483557373818
0.15443478902973679
0.16797194592824666
0.15133489446502857
0.13212493022878094
0.16326573806474756
0.1477491434883347
0.16797209498978374
0.15955241884444651
0.1477227826098631
0.1527495575174592
0.1305949401514491
0.16519297696271804
0.1433305539122579
0.15609593619106854
0.16235854102388694
0.08847253268086165
0.1646031376440652
0.15713342001219904
0.15625556462426335
0.1453338029114268
0.15974604294693934
0.14160662615339137
0.1607949484386223
0.1296826942956084
0.15041122101856857
0.1618182803268777
0.15988506181686732
0.15577840435228507
0.15863725891489938
0.15071583193044935
0.1640675820834992
0.14120656458623843
0.151738908468358
0.15739069046772727
0.17488135620189604
0.15815976287750652
0.14080225460267495
0.15691533070639704
0.17027318930435645
0.1404494357975952
0.13473132825960332
0.15614180329420554
0.13540945114000888
0.15939473500799162
0.16336881335765455
0.16257246073078518
0.16415596174962752
0.1486664350625874
0.15302871034547572
0.16660520589559066
0.14685365547742146
0.12946021382716746
0.1440569920481704
0.1693702395878961
0.13620515952372744
0.16107013976679221
0.14025929723586758
0.15455457291299127
0.1666202599097707
0.1595688028897402
0.16266895216998456
0.15891650752539402
0.1647905259859917
0.14295087425134628
0.12765367581562712
0.12706102431171618
0.1535834922690685
0.16741156779922373
0.11885834752483833
0.13642560475045717
0.1396589679062385
0.1645714654774552
0.14020653857170126
0.14590932595525213
0.1558836088629416
0.1681172640446787
0.12322769593315483
0.10620310310456131
0.14326096238897335
0.16569585585410596
0.11135720438436375
0.1652204376936436
0.16689496925876998
0.15056881446021197
0.14971783837457084
0.1468063670859556
0.10764272237176606
0.15511090382557774
0.11176318723304379
0.16597766110427067
0.16805155227352245
0.16217160629090302
0.14005163111043517
0.13480093047148925
0.15236526981964085
0.14667374209445033
0.16763090802682898
0.15144834274401292
0.15462572936179092
0.11836838761523918
0.15197704856167707
0.16574944946003178
0.15188018660259822
0.16645216105359162
0.16094375026945992
0.14530694408456105
0.14068601264748568
0.161021933494181
0.1581601605367906
0.1595674853100786
0.1704987013647963
0.1388043983166565
0.13755986823417615
0.1335575990475641
0.16002338096667917
0.1571583890436325
0.172653818492335
0.15443173337631214
0.15031983100730706
0.15778507674944042
0.16358443038378354
0.16317482963065003
0.17050440945727036
0.1691432791780467
0.15088995041993802
0.15925769347244637
0.1563730452550276
0.14361534830987902
0.1664942660866496
0.13508038621794258
0.16343710169270084
0.15894950663198937
0.15760729029922574
0.1550255428653404
0.16758164470690778
0.15852799630954909
0.12406545685944508
0.16738682733479882
0.17027155803749153
0.16181202327049926
0.10633277230299873
0.14358878740796538
0.16096289715334777
0.16265225996717556
0.15161588457345415
0.14747111554883485
0.13565645501778417
0.1272042164085722
0.15244214319130345
0.1478019346609965
0.16631435755117216
0.17170349559948367
0.1549114708152878
0.15369979795738484
0.14664258001379238
0.16404974616104645
0.1655952069298473
0.14441431643177904
0.14362060533987203
0.1416011402030976
0.1683974338544699
0.15604163833681306
0.140988484612085
0.1604489156798235
0.16423771043389063
0.16595107657585353
0.1650282040188143
0.16853060354919402
0.1598466559936349
0.16320221834511137
0.1507666968177237
0.1273135939529067
0.13140148120602715
0.10730281543809395
0.16509579830184815
0.12252007675305915
0.1662102619478463
0.13874647852750208
0.13965939275274714
0.15366728375734573
0.16368773799126932
0.1410516721188137
0.1655099411046065
0.15239274995440902
0.1507532073594093
0.144228138327483
0.15825537057259612
0.15234538824698898
0.1674824776083028
0.14333608249467508
0.14592251121059052
0.1585769053746217
0.15314480058494592
0.16058146146073438
0.16692159839924275
0.14229321054387004
0.14340982078490286
0.16906657723237764
0.16318963707533043
0.15460780358902781
0.15278273537445944
0.13958145297474875
0.15815001757840272
0.11727546706748278
0.14092866461004877
0.16638050088815104
0.16115307219231267
0.1144386872033205
0.15650779991283498
0.15879077075588968
0.16250732228335585
0.15574779216814394
0.1341763336991836
0.15567728943966044
0.1690302850590961
0.14792220109767726
0.15884621797703172
0.14127917967653728
0.16925940895458255
0.15459338414722507
0.15184031555891728
0.15816192365644666
0.1584524530399814
0.12305227085418556
0.13016266928252385
0.16343726157344834
0.14347322510405985
0.1370572301057022
0.13926690327736052
0.14446480169785555
0.143299226950082
0.15846809955305366
0.15745650705284162
0.15078972568378415
0.13851514745692167
0.1650915130369872
0.15125374215175108
0.16304929514433067
0.15512474739862786
0.15545271950735312
0.14897010888442042
0.1630994886331418
0.1614604557437963
0.14611271728559636
0.15638814558544212
0.10847878265489345
0.14362021247057974
0.14138931003245503
0.15558323124721202
0.1477417669429928
0.16936300829532647
0.1526116560405925
0.14520926897757422
0.15698171384236362
0.16310466967749374
0.15922382038548522
0.16612256115436455
0.15693575096498444
0.1437909118177644
0.14302921622345643
0.1405785623189522
0.1526681552483064
0.159259135425945
0.14454949430034242
0.17213801683517851
0.15488922959360776
0.15059836547854447
0.14311436734209193
0.14826723203284828
0.14603147363439756
0.15272309289147615
0.1491452777525227
0.15116441982792264
0.14901268661553763
0.15944804050471534
0.15877533379100459
0.1571642866568923
0.12728557776660382
0.1334034535528976
0.14607459911884774
0.1285959694103646
0.1604324953924076
0.14653490546726544
0.1607041329804161
0.17114202758980263
0.1345043019968412
0.11577341753450442
0.16404999317815983
0.16532954907481645
0.14182153846589507
0.1683288209514209
0.11673749588133017
0.13553352490601336
0.16038572865211945
0.15600520017188588
0.1405873436537824
0.1447383470134548
0.13983073795807754
0.1639837160479207
0.15916318895960957
0.16981435045081297
0.15380173208954143
0.159300792384085
0.1619119107412404
0.13096709607358215
0.1547561083873929
0.15631911380018843
0.13872934274910972
0.1372933423412938
0.13284693929492253
0.14809219638589508
0.12266115445699897
0.15582302053925648
0.16309483720595852
0.16690535621567293
0.1583821133714424
0.15906230272974967
0.16054282900796055
0.165170780784018
0.15104138988521623
0.14908022675334698
0.16397842651849212
0.15593604282368168
0.1664443210593145
0.15291564922900147
0.15995856461918045
0.15881261559849086
0.15875699385586733
0.16022853386988295
0.14071414227260848
0.14167679135626002
0.15649558745668035
0.14128946065442557
0.16263845013306952
0.13206335455930604
0.13604721732110014
0.128201667307286
0.15875165610000747
0.16283153476656828
0.1546134507515738
0.1580241888160619
0.12759395457843803
0.15444980387125756
0.13855050124003246
0.14327383231078292
0.17063253478398824
0.13931681289791387
0.16769808427057212
0.16176872879062784
0.16026188803661198
0.1707927260411821
0.15949339759629094
0.15892782367916614
0.17148277342738896
0.1640631660910656
0.15495669748425078
0.11412753555907752
0.16491264331698652
0.14995248317515425
0.1519451963735493
0.1668860173362861
0.16053677782070322
0.1600412972900181
0.1585916981904824
0.15713126770638086
0.12686850719685341
0.13723588000354145
0.15499926542139664
0.12626508871051265
0.14622186624987324
0.13960642891253358
0.15974381998633727
0.15785045793390765
0.15026230528088236
0.1609811808692114
0.1408380862723999
0.1470341667978987
0.14264585972210939
0.16356839602801038
0.15820550806001907
0.1593037826908513
0.1282353202395363
0.168760649944786
0.1386230607572958
0.1743119810250615
0.11471371788721697
0.1656472245420681
0.1311098200423839
0.1449067971806427
0.13500157702139634
0.154087862462483
0.14701551992443382
0.12709263403290258
0.10920318128422006
0.16489532347805796
0.1454936887579738
0.16220466348291085
0.14624634724609376
0.16376470960143472
0.16934522896600154
0.15042839939041824
0.1581382868323051
0.12001196978658649
0.12016000601472612
0.13326005059192156
0.1665806456959851
0.16057126808224167
0.16664024732425264
0.1309368389628781
0.14775799865705438
0.16997648687898073
0.16993594044060306
0.14899426008815944
0.15766530147679286
0.17186104575313782
0.13302288055721054
0.15938012683014172
0.1591707134412934
0.1230206528822071
0.16077148586126375
0.15812302303524967
0.14810327404891177
0.13870427243182662
0.14467428474524516
0.15651690945297794
0.15000210928069596
0.14742470872998703
0.131302395059001

==> anc/HaarRFC_L5p0.06.dat <==
0.18080765025774537
0.1892738476981177
0.1502006596822541
0.17345862510985213
0.1953589179673696
0.19206567043307013
0.17968975995866887
0.1651969862697178
0.19204951056776878
0.16801694735883937
0.20193259345675604
0.16381923612599888
0.19546176992502307
0.19613833302527955
0.18774412329004309
0.17781607399156452
0.1937383432583079
0.19237378991922927
0.17510241105790464
0.20035551299097512
0.1691611931014115
0.18041347006175087
0.19568141544533202
0.14368026930207176
0.1881125463461625
0.17213476978871103
0.16841752866266047
0.19858212407403866
0.1619561221589233
0.17938209736466065
0.19010518880169835
0.15946273816033335
0.17682384782341098
0.19505020403929765
0.2009885376471932
0.1807128905927619
0.18673481332222266
0.1843584723893146
0.18645871607720596
0.20476806272109088
0.19317916930750975
0.17515922879609555
0.16167275953378393
0.18496883023752178
0.19234486179569724
0.15532564342264962
0.17430492564644
0.20052169410407197
0.16451982415360944
0.20224630201773203
0.1990851187178004
0.13989633619455474
0.178134509072106
0.19474382435623397
0.1995861875854082
0.1963801327383036
0.12748939227217057
0.1719666716610278
0.2008396334120526
0.1964287460818838
0.1780169647438317
0.18048871436766836
0.1997799320976029
0.19688437098492226
0.1878915538279141
0.1828047831081203
0.19402349438519081
0.17823684538798365
0.16394811457906297
0.1898597110022364
0.1466340174186649
0.17809623779878977
0.1735440728626622
0.17234999718237293
0.18958572652803682
0.1531664865523782
0.1341016092895768
0.16866410972897194
0.1919720242054801
0.18606233209962883
0.19395068279346112
0.1672470016528883
0.1647787661909427
0.15580487498727827
0.19357485940008543
0.20121578557624134
0.18433460398321797
0.20301667128534012
0.18179778654378242
0.1938395098628455
0.17969796150505585
0.20266996781443378
0.19561108857040727
0.18288783678957193
0.1916213218966946
0.1910955597209505
0.18017620144956836
0.18408144908516721
0.14988593065865002
0.18221179425242345
0.17783241102634256
0.17333575448573982
0.17580366355838503
0.19872259283679594
0.13393254760819046
0.18845531768701174
0.16203492691521207
0.1947488488544961
0.19296004929599114
0.18253397899617038
0.19140920545945198
0.18624251912283693
0.17558590391958956
0.19417314124169752
0.1867255885854447
0.13954549388741094
0.19699117187913615
0.14916425252149568
0.14580974537959732
0.16253642168020743
0.17113230300738094
0.19040492132736286
0.1854271416985691
0.1759025687477814
0.17920431012702867
0.13542049552291502
0.19111971882501327
0.16062419059589572
0.18189295553042334
0.16575465558463465
0.18080292299263745
0.17662484355944003
0.18506405373540624
0.14497827802103885
0.1929311014793147
0.17704320356394723
0.16311126895242886
0.18931221551965358
0.19627324671158525
0.18019233972777407
0.18968725456335248
0.19890852466231487
0.11873364166879326
0.18503372341955981
0.19305146094063116
0.18380599206680423
0.13742485902156648
0.1605928939934966
0.1614320095229262
0.14506499350733493
0.19210075356590045
0.18849988014940527
0.18182046944755312
0.19604520382429663
0.19983871259565403
0.1818107797551937
0.1651390912995931
0.17414388784261906
0.19486563015917965
0.1990051210927492
0.1839287045581783
0.178864252798339
0.19087969161197368
0.15321224225936725
0.20282880108573328
0.14038037959821958
0.20216627207479734
0.1894266056662263
0.17596990458834696
0.16026864914205186
0.2052222078996448
0.19547460690900667
0.18459124469646943
0.20060622159920682
0.1566092823801158
0.1684320732089258
0.1903192032206122
0.1805195241626062
0.17660214388563308
0.18385388429236776
0.16184407904024264
0.1895867676809611
0.1804220098706553
0.16560524955313094
0.1841168936194499
0.20243035719828256
0.1799866835981053
0.19361958516588385
0.18414991830165434
0.20452519410093198
0.19483638282928104
0.1700349659451822
0.20118743479492948
0.19123150296402136
0.19445881291085435
0.14323995537590767
0.2024060409428678
0.19271319087414043
0.2052894614952485
0.17842817807629072
0.197419824454296
0.195477479543694
0.16687777592776953
0.1968189026058242
0.17010700118421057
0.129443056344758
0.1925790179136688
0.19021204233057445
0.16968820532662474
0.1743213074763562
0.1963443997776091
0.17058832187865144
0.2060841623634963
0.14569057721189427
0.17964351094525474
0.1607956578817731
0.19045512937828038
0.16480875538967318
0.20038335836742904
0.18689984122211206
0.12804045645589276
0.1932776870025275
0.15143981825200195
0.1903920126097225
0.13403134397692876
0.13696838692110647
0.14199916758921685
0.1962933253547352
0.15397486023117454
0.2000544026068198
0.17679373031402154
0.18977761452877567
0.186867645000354
0.20194905335101795
0.19429424181417795
0.18074570225651207
0.18413908237460958
0.1609790486308505
0.17852818350232552
0.16438842006154766
0.11166549207778702
0.18994067428987016
0.19888530050537154
0.17450514442588988
0.10115562146063913
0.17563760303220427
0.20163195026686007
0.18457828086096636
0.19178246443921632
0.15343267746646672
0.15427936024513478
0.1911148566712115
0.18954634255753297
0.19766298664994983
0.18590412586788668
0.19467422914557472
0.1866727970437724
0.19904061001537748
0.10775526888850515
0.18463712445295208
0.16671078140982062
0.1966451261387335
0.19753750750989743
0.17684452753443283
0.1422117410734199
0.19006111603606904
0.19292464056420813
0.1882324287142415
0.1251748897015368
0.20087094256738694
0.1725766710378551
0.18914779690863714
0.1868713260218569
0.178385220592402
0.1981041464767585
0.19170588712638262
0.19924638558121288
0.16601499110503276
0.19963217328850516
0.19121183169055633
0.203595746510728
0.19503264952429203
0.1873257311539871
0.17576771773655378
0.1856705442145911
0.18391891636549065
0.2017888943818152
0.18113918406067467
0.19506375189601022
0.18959883807923764
0.19230893109423525
0.19872833039190058
0.17506545064515958
0.16528335393381793
0.1622800277941138
0.17414968009901205
0.1683286445416896
0.19034802703559173
0.1956817559906863
0.16857514719571598
0.1961414707702986
0.16224881582720618
0.16114163114546373
0.20223775529433133
0.20055638310273116
0.18308572078506816
0.18927408842994967
0.1845186603160006
0.19354324396048606
0.1921139232607659
0.18724265905365783
0.15831256370424732
0.18974839859712836
0.19947256645630684
0.20661330967798636
0.14833723107202712
0.17024141801049744
0.1637030098994969
0.18741487255528008
0.19716336702258594
0.1999337677663767
0.1730845756430007
0.20296780023942665
0.19472310801059456
0.20139903465908798
0.17610594122553397
0.16088205553857177
0.17831155616850172
0.16099058178460599
0.16298672315436455
0.1666608867386354
0.20369889302330185
0.20039735493010413
0.19298569950166472
0.0766765003665105
0.1354144218013953
0.1843774380251316
0.1513077182230707
0.17674214178016467
0.16064987008239628
0.19177683823550662
0.17750362165909345
0.17769657939613204
0.1925478889630934
0.1807115307048027
0.17501915332572818
0.2056377454018223
0.16180005332168518
0.18526257778612992
0.19602719094741639
0.16187219409010892
0.13932525606583354
0.16992651508823015
0.200142652170436
0.2046975907131872
0.16072275619901366
0.20358399629434584
0.1420115366191999
0.19701760801935544
0.19586801091690478
0.15193703381568283
0.1674680134228992
0.17597556702745182
0.20864790663009083
0.18223735724094992
0.19777641635291562
0.1881021639022763
0.20032688028880527
0.16253540660394664
0.2038252884944348
0.19618083563375754
0.15732216416707048
0.16883396633541484
0.17308941809042577
0.1685456382885636
0.1638488916794333
0.2022950979512185
0.19491919400415733
0.195962824277485
0.1778673825215939
0.20118104875670076
0.18911960057530014
0.18930700556433386
0.1977501635693784
0.16171326908218955
0.19888713592283963
0.1542063353932356
0.18332194412440495
0.19944839794751323
0.2004851821999086
0.14819072630610824
0.1855651607422754
0.1842115253432493
0.18464314627744408
0.17752231416862818
0.16592862071882067
0.1711926169652215
0.1555580242241201
0.18949314948183818
0.19525315308561422
0.16300349926939534
0.143584559316235
0.19435697925354448
0.1756290721494737
0.1584713054704246
0.19578726062062338
0.1646642163093731
0.1854392212467815
0.1979137088452648
0.16691494815974858
0.18322863753722787
0.17940969157297246
0.1841130562353164
0.19377775409514345
0.15175399217177085
0.17875686160705198
0.18319467051354876
0.18764985411453944
0.1495436024178504
0.16464984871646507
0.18043080299224043
0.1774925102529366
0.17305905281390382
0.14810719355336927
0.19292882687896534
0.1728985652271131
0.1933938174120963
0.2062383292397422
0.1624557172987668
0.19378908382899632
0.14581689833340578
0.15067096860762424
0.17275954172369748
0.17100390047058897
0.18656787520546167
0.18316628546723301
0.1765630047509988
0.20034826647364462
0.1752017049479311
0.18814940734491578
0.15590883945278936
0.20182918427821023
0.18734966919923032
0.166759752354197
0.20467768807452966
0.19704976960192797
0.14785601697046297
0.19896077047890012
0.15736638702078592
0.1906628872543345
0.1808509621918441
0.19863539739561886
0.17745721634870498
0.17849045412846115
0.13151898052814634
0.19451648283678988
0.18972947982409044
0.18215754144861868
0.1916131374739795
0.19968528750611556
0.17300202954947858
0.18346988507209136
0.13434302351580932
0.18839514199580923
0.17982252478630786
0.1463432354729937
0.16701455566784115
0.15797994479131286
0.14129784633264336
0.18599925603043113
0.18576895891301123
0.18697718604752353
0.18849828945950625
0.18194575508019584
0.19168198156180183
0.20145157515309423
0.18572477213880934
0.13685880126467273
0.171335842998134
0.14896738756371827
0.17140953365061154
0.14312940241700767
0.18107981130221798
0.19658481102195166
0.17305299270080648
0.19359676027036848
0.14718224772503186
0.19240036296247048
0.18156578331878528
0.1912950804976042
0.15650552492934428
0.1863871319364511
0.17863861633199435
0.16689059619854069
0.17298741535803983
0.18526121230680534
0.1521440294921156
0.19470580977056184
0.18243903008849047
0.1806346948609442
0.15886579612190055
0.16602172038281154
0.19390806172725994
0.19029985536724878
0.18368624201166278
0.1469697104260234
0.19992673854152127
0.1832841306406613
0.1879357018989993
0.19690118577672944
0.2019343588591855
0.1588494111097517
0.17850332336788471
0.18221670592037098
0.19680217117598367
0.20490409115996225
0.18996240281527613
0.17940800502218723
0.20086168583507033
0.16691677567691515
0.1788523458117761
0.19623036198177785
0.1856918196093531
0.17779880498583658
0.16734209698914093
0.19078364060047065
0.17142965260180393
0.16915737382598373
0.17889138745163005
0.17925933914195052
0.18571341922594495
0.19194864142258408
0.20343686776656178
0.18239234886691083
0.18417531125284003
0.1757976995671377
0.1985773430886839
0.18746880293508172
0.18012181283006193
0.20058106941643175
0.19317478066818572
0.20154825001499882
0.17967242557544283
0.1921007500053186
0.17868238487986735
0.18105993905384535
0.15013600132494445
0.1510021929159689
0.2029800421286317
0.20741146461372884
0.17721329825440904
0.19699515906845433
0.19466900025793046
0.20246641972860707
0.19860682442217004
0.18269229535110643
0.1800707232331541
0.19870019530441557
0.19810455603378513
0.20077628223751734
0.17965258152174932
0.2069822890132293
0.1127400081191861
0.1861526295082929
0.19082366463611952
0.16630356669650564
0.1755854809838145
0.1900586636130269
0.1660658055939352
0.1819234214585366
0.1984965230051946
0.19080693747382857
0.13690438197020458
0.20363453262910555
0.1697324335656325
0.15995071895178423
0.1665120710345563
0.19600646054610643
0.14350972254403782
0.1944762300042461
0.18075182586446073
0.19491482134918783
0.177792679334167
0.14440130482922625
0.1357955332031392
0.20165996002958672
0.19074774276928314
0.18514096226612337
0.1947262152487546
0.16298765122608433
0.2034548307493069
0.1720189522994508
0.1801373365340671
0.18041715995845212
0.1798178090344779
0.19563885693096714
0.16903755517880772
0.1811775381600401
0.17116442013743993
0.14275837623657894
0.17514801618053155
0.18831111126821043
0.17056733954801964
0.16030684629603423
0.18459438384838953
0.19891335111882824
0.19561668083115535
0.20127214491547818
0.189523729576456
0.20016775348284968
0.17169045081124354
0.18593004209133346
0.1720697931753595
0.19330474624999877
0.1997612860832715
0.20371823537159353
0.16952460184872203
0.19816174088939997
0.160512743946325
0.1566631438018325
0.17932582849325096
0.180601588563002
0.17189007614007584
0.14645270551531964
0.19378160785541626
0.19800770137614085
0.17942108995295375
0.1975169628710461
0.19172404354860453
0.1586925608598278
0.18166928305502703
0.19987054885377464
0.17574576130017663
0.1833358650061141
0.19658591324566768
0.17041113982981815
0.15995109987127085
0.18795784011138378
0.18855190556804058
0.1720210984911194
0.17873623115832335
0.15762561787622353
0.19181295353771935
0.1719698999158054
0.2018799762887761
0.18501959035465407
0.2050487005132867
0.19316488689697184
0.1329042484252948
0.14922081568483694
0.15170662969476378
0.17816549217358327
0.13971372757874012
0.19964606084901176
0.19371651306505147
0.1891908996221555
0.19124878443691595
0.1834535269074111
0.17480610436250724
0.2063349402089034
0.1723550174656658
0.1961514969615979
0.1735806342929446
0.17329435678507657
0.14864456340032248
0.18582383763124127
0.13929863825717514
0.20175303328807795
0.17926133354468185
0.2013775135543114
0.1767358482977019
0.18700414059083764
0.1931451191060909
0.20299200126533562
0.16575268213675645
0.19719102772102318
0.18721616992327536
0.1995246053035618
0.1858778363217617
0.1800415830332361
0.2037907388727982
0.19322481947083855
0.19306129600228647
0.18368557256797316
0.16992438660024417
0.19420958623077708
0.19414710085211095
0.1771458961238994
0.17616375712462773
0.16074982268339652
0.18179815722619616
0.19208831822628086
0.18342672592975384
0.201445987004715
0.179968055512107
0.16899721769938428
0.17566220845290328
0.1889767311192372
0.17483169985905492
0.18575243686511167
0.15952500780333498
0.19205540451609737
0.1980868944577223
0.15611941465096965
0.18309548128536943
0.19896430636573068
0.14595988478446884
0.18463871527923614
0.17357429513029526
0.1920888170164508
0.1862041453802749
0.19825027106382004
0.15635449679036922
0.16651616549480233
0.15441105529433166
0.20245230816383109
0.2018753046744019
0.18541637779844047
0.19373770504463528
0.1948648412765721
0.1844395154466475
0.1966118417574717
0.18440637345463545
0.19384407723648156
0.18135247555358625
0.1928986093362766
0.17882946870208216
0.18938595773784042
0.20213597797008026
0.18188646195470776
0.20345443260413013
0.16758942055090717
0.20149211769541608
0.19756460713009052
0.19340021656304276
0.16376053134586954
0.11227450557717479
0.18952712758851603
0.1977734396805913
0.19289279444223867
0.20353442023981855
0.15919977752919684
0.1289080214285636
0.14239656893772032
0.18351972698097466
0.17268579249338642
0.19876468923296797
0.20752338051368452
0.18596391332670695
0.190058270969953
0.18233192990709343
0.1687811747231349
0.184839935246081
0.2064104976227967
0.19278118527935037
0.17665956762347446
0.18927437013326606
0.20040770850523473
0.15875369368544584
0.17933934125276474
0.20396693418382694
0.15836636988747885
0.18273062819222358
0.1836002567184764
0.19076544519718072
0.19252076850652616
0.19147169179821544
0.17528517008542155
0.17333699215281037
0.16302437640653403
0.142201721854534
0.1943812621844153
0.20510181334426947
0.19643469234026362
0.20271579246071914
0.193293879439305
0.18959557410545558
0.14251155628968007
0.15927128000568702
0.17769571874575246
0.14656407582180456
0.17663185141632842
0.18531283442315652
0.1924885808520124
0.1971718027747193
0.17486420202655475
0.16174322388283793
0.19340358630923205
0.1879614727709705
0.16786642895025636
0.15768340492756405
0.18538908057152156
0.19609398816402823
0.17221914592692733
0.15212017176367906
0.1874390699774312
0.18866066261740372
0.19667545504637135
0.20187469645625572
0.19956967818514906
0.1535899458316745
0.17126809765040873
0.1950174769722697
0.1252118686923202
0.19625401494852035
0.15822591453800214
0.1591790263157017
0.16717508421684824
0.16823062107326076
0.199008450702089
0.20025260056963212
0.20107375625636903
0.2025993104353001
0.1927464832311585
0.1889639879609187
0.1703025681165052
0.13736823778115057
0.18563023082724733
0.16976398294600903
0.17736517881394612
0.1667666193419985
0.1701036705579918
0.1812897584599464
0.19971353878944004
0.12023469132456469
0.16231955705746481
0.17822281892914105
0.16610811990943225
0.1978474435890416
0.2015127610570685
0.1922294179234466
0.20093204298273448
0.17098896480800294
0.17350203455354088
0.19424457294849728
0.20101649590967258
0.19318456083486846
0.18905172439913603
0.20171030730643186
0.1664718802606318
0.1826048063704032
0.13141773534700063
0.16902115292305062
0.1733750206530721
0.19769153233454906
0.19468199918439638
0.15671399977318193
0.17723133527399662
0.19223549881296617
0.1887095704135207
0.19103347693006792
0.17459593789640546
0.19983139568237876
0.17447250257260663
0.17198725891191982
0.17987117297818692
0.16722429197332062
0.20482850380677775
0.1656519668651842
0.18926735326458347
0.1366454417321977
0.18733112995029919
0.14549324791890514
0.17437618276068723
0.17714632258653515
0.18706342380299726
0.1604486421167875
0.1209829471078306
0.18883340206966098
0.19906953567493366
0.17684389055276192
0.19282568813880951
0.1754152811481918
0.192717568035147
0.19551574076323583
0.1839352154014937
0.19144464797934516
0.1564674485454076
0.17759488386646535
0.12448703185781115
0.19535401802698202
0.16947884082090822
0.1781382816720424
0.19101213373501455
0.18358376635127263
0.18582821815530037
0.2020648157988819
0.18120404746755572
0.14444507137129578
0.17953727035845166
0.17625549883620095
0.19055228506600214
0.19179402678569807
0.17762147786578125
0.1810228405685032
0.18913898467946277
0.18047192739933796
0.19983260611274026
0.18203329619876607
0.1980905583671098
0.17764608033772528
0.20020728959485376
0.19830233089755647
0.18589808743473135
0.18756679149555822
0.18852780654360635
0.20176001358581458
0.18029367213383043
0.17752403297499758
0.1918328888382801
0.1850324139071555
0.1821822787242717
0.17761323641711235
0.18489532256184546
0.1722124203110272
0.1707286725822811
0.18021699393883384
0.1992992089801477
0.17788397787285
0.17599599662313417
0.20461346986750614
0.1564891186847684
0.17990806912957477
0.1700077946986834
0.19042252215531275
0.1618194153094003
0.1925682269104774
0.20386426145811587
0.16535748642701414
0.1868492419847086
0.1695071711551831
0.19509099540744138
0.19971737826229266
0.19760992596468616
0.1963692800949095
0.20331856744468282
0.17537616899903927
0.166532255048054
0.17946215906178947
0.1834123361392872
0.181629128177609
0.17023488295490677
0.19096310027740968
0.1899716095331343
0.19766319064491758
0.1904611519747126
0.20435439526112031
0.18949069032828922
0.17759361724714592
0.17800676318590863
0.18196183720134151
0.17942459837624802
0.1923415851262166
0.18481647290570669
0.14877641806166733
0.18688467751224774
0.17282685046497642
0.19310026838111624
0.1878675216204657
0.1705863163330128
0.17230323508978276
0.16913056977085367
0.20404450536984473
0.16025127218562782
0.15366005108489403
0.19402305574293569
0.18373009082243322
0.16926090308022732
0.19214982596874264
0.1814365227709601
0.1630588688889244
0.1628565393129467
0.18130819631030048
0.1543901856988402
0.1930154045851545
0.17306484172946043
0.18769300225238741
0.17916384802394217
0.17449365056291619
0.20141582682078482
0.18876481249358332
0.1736921583149022
0.19898155975606296
0.18566892847180175
0.146318889902182
0.16099248026974147
0.1908982973389355
0.20272862856933332
0.17443256636695761
0.15048908942149944
0.18235732535609317
0.17735878195649762
0.1449526372517846
0.19843622649129097
0.1957955663629397
0.16913238552721616
0.19845900903566527
0.1995239926854403
0.15860205595808943
0.15814487379063055
0.17055794351251707
0.2039903426684259
0.1594516919172012
0.18629566684333382
0.20200698988051324
0.18995242148839675
0.19019270559318682
0.1920361187293521
0.20370260056811632
0.18376702130051817
0.19201667075322465
0.15644808962499057
0.13777944702264971
0.18261459812611733
0.13682374381071294
0.1864459402363323
0.2054505758855347
0.17955685005609848
0.1723846148343517
0.20367941186846616
0.1694015010330996
0.17515217439662664
0.18608504102029622
0.17251762345391042
0.1734623247610308
0.16244602647693987
0.14916254204772855
0.17065959757081006
0.18735509567329384
0.20004113601579945
0.1634404438076932
0.19431601876527133
0.18941913511232458
0.18676716660130835
0.16677772214970452
0.19303876355482727
0.18955043893129206
0.16926070454858944
0.17956526607297613
0.19089268877247068
0.16247214954805259
0.1596686408420056
0.1773261808901608
0.18517146130585665
0.12449492010867981
0.16225284241197413
0.14344864769196997
0.1540044618045777
0.1948993912625943
0.15127513302373502
0.18394015084984297
0.1668868133242056
0.16514257696143267
0.19707628088131612
0.18677915709935988
0.1672472407430795
0.1708822112789085
0.16634427390146025
0.204817802273291
0.16313328557086176
0.20393659639848094
0.17781864651038243
0.18682961022382857
0.1979141963848573
0.19604012737629334
0.17741867647806658
0.1851987155297996
0.16753593671939762
0.19541522809044373
0.18192257315659846
0.19402415219974845
0.18671775141159036
0.1943662712743054
0.20697130471283665
0.1905581015238884
0.19773071957390465
0.20833098587289217
0.20571528352168109
0.1627502093778684
0.1919088319239574
0.18320580643740675
0.2031306892935514
0.18419933683729064
0.20324604783648376
0.1887389315719234
0.16025319864297788
0.18208902867847854
0.1761453957542162
0.1320365782981425
0.19395201652745966
0.18301590589754188
0.17732912589132735
0.19611177920263062
0.1816916548864129
0.20143598635029167
0.19539355393244828
0.1994143580009017
0.18616228836905033
0.2058100934951769
0.1894393140743862
0.1500835113388928
0.20663265894533045
0.19041520736703932
0.1924340405758946
0.1979901664549402
0.16021018251668404
0.15364436122313613
0.19172731441874058
0.1570884848358969
0.20454444961261403
0.1580405100830399
0.18193839963645012
0.19274918459491178
0.19232849924674358
0.1747492646199059
0.20024441801135778
0.18524058825606243
0.17099542162976153
0.19140943159714582
0.14245325052511976
0.18837350016776663
0.19898268366203292
0.19973496926008572
0.17799825419414106
0.1744053366282606
0.16555634687836066
0.1539530814032194
0.1777220501350876
0.1519890938723955
0.18410549798159845
0.1860313385262242
0.16242585476482885
0.18660286541746016
0.1896677486103848
0.15742865267536682
0.15851208156185237
0.17795132332021862
0.1892661946379574
0.19982060203418128
0.2048359186532939
0.17007625268241525
0.2018998882756697
0.1953521506386025
0.19429258457318485
0.17701900136486742
0.17675914595063083
0.19645442811288621
0.15987336730190485
0.1873751996853343
0.1752013106476184
0.2000787578494233
0.1895998171133013
0.17350389050256018
0.14492143510199684
0.18172855017331155
0.14434192862945255
0.17607062346565724
0.18785022636859325
0.16462864555090037
0.19542312894644637
0.15120819630518834
0.17021246581962107
0.18571552528022045
0.20260635416512277
0.17454382947536848
0.18349460912779306
0.17392255043985205
0.20113064640665207
0.16062359830342388
0.19662687565656217
0.18193099876941893
0.1915312887096716
0.18860337853673592
0.1754105274217027
0.1860731448476035
0.1932495024252321
0.1863728417623543
0.19822384448916075
0.176702267822058
0.17656275402464944
0.16632030419767957
0.2046566145936194
0.17621635809037087
0.18630187805301623
0.18936469943346343
0.18123514855661252
0.1766028624654902
0.1939282882831138
0.17484262442368276
0.18673227622290586
0.19269930597225826
0.20259122823367115
0.17506250202205476
0.17180143635202685
0.18959219491194065
0.16282434513402483
0.16523848992481535
0.1747677612550184
0.19114334341547745
0.20294466171183198
0.19627187069337762
0.20296113537838384
0.17152879137577967
0.1687103229875208
0.13999314060093923
0.1588943954226045
0.16759932961685697
0.19454969459890814
0.18475723099103716
0.1945573546626273
0.17386710323865884
0.19753997574099968
0.19472910359535414
0.1959149642914943
0.1612473935352766
0.19531990458959292
0.19296832729181937
0.18865713827940767
0.1951236365978396
0.18355761555705105
0.18276791283628263
0.18770144016287074
0.14025626914323397
0.15034270681820214
0.17714621682044165
0.18531487936483226
0.17792300171981115
0.18694695869383768
0.1976263850485813
0.19552585680231283
0.21151940072087896
0.17608901772534938
0.19415404782653403
0.17611473051808868
0.09941283331774892
0.18263177064342456
0.13479546300117928
0.1557164828390843
0.1840801621815933
0.15583581068908473
0.20424907612397533
0.1871113570950087
0.13021473108385645
0.18692982030809333
0.17862598970648694
0.19093552881946957
0.1847824265755653
0.1880248641120843
0.18897837792025277
0.1648392997210807
0.20610961436039066
0.19801477703318404
0.1500003857208157
0.2044226753244269
0.19999216418898846
0.18394284169090813
0.19194226212840088
0.1869484951416069
0.14672205578306113
0.1801759298179963
0.191511458960481
0.19762756377264495
0.1937410794532516
0.1513610651796261
0.1891995932305851
0.17941336966315705
0.17334233517571793
0.17614744363327786
0.18669519713806668
0.20275472523911067
0.17834960957476173
0.17676438215197277
0.1820790179533273
0.17972586588761935
0.17486476248213711
0.19677120773593115
0.20023664932566385
0.16871034978434754
0.17061800840699737
0.13702516847925378
0.19612636837276018
0.20188909257040152
0.15014054458309148
0.1936393683495199
0.19863707557824214
0.18893388580492626
0.1716281000793493
0.18612030213963932
0.20062583180470397
0.16722414820431433
0.16116321871232236
0.17854864983580032
0.16760254102516217
0.19299311276261133
0.1928130112537778
0.20482021788614568
0.18449469755721368
0.1835132226742608
0.19130420593735822
0.20207209079619584
0.205300345146581
0.19782849584542117
0.1973415599478356
0.19444632050374172
0.19057674133964891
0.1862118231546629
0.18620835708582148
0.16424248264721245
0.19569840608382386
0.20133354260530734
0.19080824224960505
0.1974167074504257
0.1889678743634888
0.1635808244442925
0.20344208900132602
0.1906335212328916
0.16366424229856283
0.193848279497341
0.172841403402763
0.20021088841927287
0.20264710202111122
0.18518168396860737
0.20313618398514974
0.1911615019391522
0.16942960194970658
0.18966093004904844
0.17338077488562945
0.16355394336498724
0.17281112840380214
0.16608630837838437
0.17829207261892355
0.16845946495517083
0.1996077315099689
0.20029232834157892
0.16520761033470424
0.16475727112976313
0.18962086672483713
0.17026533987929243
0.19915807006997194
0.20078940470276785
0.1916975370041679
0.19508306319407517
0.19057421027382607
0.18252449537552062
0.17329184968477362
0.1723702992764509
0.16137616523169207
0.17785158157541678
0.18879852109489997
0.1985781180854213
0.1956813563043849
0.1719952046495719
0.16735664038896164
0.17663016370486487
0.19179965430330054
0.1560539215726805
0.19492957344442394
0.20224299134638993
0.1414735271946947
0.1578430176600372
0.16971255066407914
0.1895935721427115
0.18616980557671334
0.19702086677432346
0.19132606919262785
0.19527502260814777
0.17971096181658225
0.2006256562428691
0.18687573051228556
0.18195112303053057
0.17966622005087574
0.15488733082903156
0.19014860931986222
0.19009698902957503
0.19588277748251937
0.1946592162461594
0.19931304802994101
0.18365266579010442
0.2001551966648789
0.10712911571359053
0.18571195988332473
0.18094675474255634
0.1894603739791616
0.1707496872704401
0.1908343602271935
0.1827406085860548
0.18871143624199785
0.19424430706965196
0.19076180259158906
0.16514869181555666
0.1630866678833572
0.1876190971129945
0.18862225106812566
0.19173622998959394
0.1709846306822662
0.1787217299349465
0.17586411774637645
0.17326273179148177
0.18541768915997686
0.19367365794775862
0.192368655413251
0.20627790362376056
0.1868287003828058
0.18718771340457965
0.12320498199987069
0.18453795034516407
0.18944307581245617
0.20210519971755472
0.18026141544895596
0.1863883774957405
0.15828087232437735
0.09340016930202653
0.18426080151331636
0.17672831801385505
0.17499507784004195
0.17252266957375195
0.17879306377199042
0.17258269196806264
0.1800488344646441
0.19620802884160282
0.15216241103891068
0.13019609754438105
0.19880347063391565
0.20476846041950855
0.17582216902052433
0.1781106421792849
0.17219114869980692
0.16317095822648106
0.1854872596369697
0.18129043434717873
0.18473547786896527
0.19625771379609588
0.14906710923610206
0.1740260607651271
0.1513953803033362
0.18796167734334718
0.18842510224262535
0.169724777936537
0.18506130280286326
0.19374609681153632
0.1995246735352077
0.16988173829147693
0.16205493613144203
0.18406958649646485
0.20348780444640943
0.1850315420924418
0.1398972690299836
0.19038431110822848
0.2017848861487423
0.15778942546772154
0.1754485977246218
0.17947039139205923
0.1804415288892186
0.19128503247860665
0.19207028061379106
0.117611543576232
0.190419518783671
0.17499658404933774
0.19360680632593752
0.18180840219153038
0.17750269273275912
0.2068115577872781
0.19488129329557752
0.1951592659462093
0.19977233794388582
0.15007316732025913
0.17620156967033565
0.18230068587622453
0.19538297520747014
0.19097751777735375
0.1731740682290163
0.1989295816578198
0.14239967158479128
0.17193920239979918
0.1670702269161048
0.17329200173950893
0.19583574917804708
0.1965731430332415
0.183260273925378
0.20129852042167912
0.19954230670872156
0.1901203150369768
0.17868872378797615
0.1838813789806627
0.18839606818106638
0.16986919402162615
0.16924774485825814
0.18353174217578314
0.19475120243213
0.16029666341760312
0.16189010350061211
0.17895532680868545
0.18734666555906498
0.19831628836481413
0.17499263634288229
0.17093749620544732
0.18524648282458278
0.2002794918130584
0.1978404820830437
0.18754844049229288
0.19788050513470362
0.17010442424396996
0.20216439987471244
0.1805616842816268
0.18703568701295104
0.1637884423557528
0.19026450895496017
0.19422325403619814
0.20482269120513383
0.19312148506784807
0.19522466995656285
0.17698222155650514
0.17173202781900795
0.17503139841249032
0.1968414338064862
0.20686910145669865
0.18031813799004645
0.1842784926888599
0.1666027714342122
0.1863277631621244
0.19275234235730926
0.18717998661925483
0.14870622284378668
0.12756024382323122
0.17701615369521945
0.1587735146715737
0.19051456503438058
0.1754611507250704
0.1747653996739901
0.18901384516537964
0.19493001771345866
0.20249950273705108
0.1852115664062558
0.1811671166932132
0.20797998120187994
0.19210372439747397
0.1775925545470857
0.20095061467175163
0.17747006526490378
0.1868931557254465
0.18868682065571016
0.17362580528202987
0.19931177718994145
0.17549272265743932
0.18773497927118246
0.17681823246454623
0.1678590175751448
0.19569681675254944
0.18479762918209536
0.20193213368760973
0.19730410109554866
0.2020978560713527
0.19816883330964966
0.19557312959581727
0.14334586923440917
0.19507472085800528
0.18397187642452903
0.1709987128487174
0.18902380894947485
0.1952491205651364
0.19493508174052285
0.1650116734028952
0.18090524937880942
0.19023297609502726
0.19639519585755236
0.1392028943025573
0.1939914991534563
0.19326204532282593
0.18976971196497502
0.20491120326454235
0.18786259929957486
0.17843168890775357
0.19744780129223471
0.18929672446365423
0.18403297464631915
0.19026420136760983
0.1758285154221254
0.18005256538383158
0.18645005433359307
0.16821761817329436
0.16674362944352664
0.18639794812291466
0.16612053903464014
0.19996020738551756
0.20085625082970926
0.1510436772635874
0.15524002483039775
0.18622857242484941
0.1869801085626212
0.13097426465476658
0.1646380301131693
0.1794827729411538
0.1630037367665383
0.1904615157650192
0.16360949807256978
0.17595632147255524
0.19631834821170016
0.16307997216174622
0.1749644598733591
0.19297119107266122
0.15353953717775023
0.17874294075763464
0.192389872148201
0.19443315704703729
0.1898422279860124
0.20181302155554834
0.16659181338298065
0.1348407541360075
0.1660180542326539
0.1873013203555423
0.1920666975912827
0.19743958496020117
0.1904895386537463
0.133037103797426
0.1658183736270715
0.18666562813680163
0.17802917080591713
0.16190539529239079
0.19047377821314185
0.19921582915355024
0.18202677462654132
0.18763404003788295
0.19237482562590355
0.10280555551328649
0.17741647173892514
0.19585759724586638
0.14930503681846163
0.1780219573996129
0.16408531397599152
0.18233310285733936
0.17929192341038602
0.1183500880995216
0.17964623274583574
0.17715797145549075
0.15460483236464442
0.17294882033544628
0.18358824840107316
0.19319820379626035
0.1751466304390237
0.13724712272898135
0.16938214583428388
0.1768178637968512
0.17594126221817047
0.19280131239618384
0.19004954533390805
0.16706171907679077
0.2059553016263692
0.1506626618913308
0.1808645258555516
0.18979733634658377
0.19912704128591793
0.18556569894346528
0.15627056822661298
0.1523954953366032
0.18323858349930125
0.19907386549761047
0.17751303749108518
0.16750449483342092
0.18025831982417745
0.1982769521223139
0.1501563035684395
0.1769283291444391
0.14793341084463843
0.17472327013406352
0.17164739753619032
0.15746023500617717
0.19596872334103163
0.20295011271841248
0.1872304143624559
0.1400020375188167
0.19157556772159676
0.16489938606084403
0.16218586100729884
0.19391334658380432
0.17730632188546958
0.19894632446237767
0.19339629580223014
0.1273653018456943
0.15730020238753378
0.18852188096907557
0.18003801715203457
0.16337942406859823
0.1923971289250823
0.18022460387281714
0.20052859637349904
0.18867258482554985
0.15850567341672372
0.19260360011307523
0.18327564427275841
0.1915111487662544
0.16229126809756111
0.1708795856083841
0.19272113424243478
0.17472439650829483
0.16057323327384965
0.1777259776532367
0.1911333298546519
0.19106512554498373
0.16553937700244528
0.16641471909466923
0.19196383742634526
0.17292401473128155
0.18875725280957106
0.15276428994383268
0.1857119726754565
0.20727450776722292
0.20195189168220712
0.20174200334095063
0.20642742731404884
0.17611514445787657
0.1783119429592443
0.19049998397914708
0.1965288327250595
0.19750500900658244
0.17747726314423526
0.17577772589060664
0.20016822848680765
0.18769873809109897
0.18696871373291127
0.147414280030154
0.2026083784672669
0.1786073973235908
0.17330193300420807
0.18335901804152016
0.19634488530733693
0.18657563825978252
0.18988499417273377
0.17518627133436554
0.18329476338501022
0.1998397782499175
0.1790771246656367
0.16601454323117995
0.1821383673735569
0.17342393244638032
0.12939979503213234
0.19621965929583074
0.17636827050665282
0.15853661652986803
0.19037848777919245
0.09534070198214202
0.19250551733749338
0.19114812341694398
0.19033059879010406
0.2004216575764085
0.2016697278148688
0.16735921484117844
0.19268364360878706
0.19624131420571927
0.18718189215704284
0.1974098503115639
0.17019986119884642
0.19592276580220164
0.17948581939793967
0.18994930683465075
0.17051988813655622
0.2066704355171922
0.18729024782453293
0.19748868196156738
0.128278527450782
0.1861885504957728
0.17316949318214417
0.20004182981339227
0.17741780874274474
0.1137925735759185
0.18010266517147955
0.17874713111372034
0.18132529079972626
0.19231752016225712
0.1524355102167773
0.19543537326897786
0.1898458821555223
0.15623836205357985
0.10216162382031554
0.17671303406345298
0.19179610450310247
0.12158311209791317
0.17945789365352696
0.18809957215659
0.18854477539777004
0.1736774742584471
0.17005762864617366
0.19044835967019758
0.16405035627510475
0.15127193205911915
0.1950884448613609
0.14934444250007564
0.13724671239599634
0.20232092329484855
0.16804998226801496
0.2006554078275775
0.173719526404423
0.1830630861677968
0.20536961668225537
0.21095367517035413
0.19972709493092738
0.17498584047182628
0.1912213710431281
0.20348248191104248
0.1734999806450157
0.19638476898185753
0.19264013843552302
0.19178614145290182
0.17313627660305794
0.17809220782976634
0.20920992069122712
0.18962089603055005
0.18181183693711514
0.19990716924304863
0.19601512337563345
0.1931839333515204
0.17158731767909072
0.18786095110765433
0.20250075425363
0.18676784242738892
0.1623709042387226
0.2015627511761629
0.18424976065410043
0.15864415976324153
0.20489972749924426
0.19015834046779936
0.17840026171466752
0.18974460406959354
0.1983084778236676
0.17357130524221895
0.16743838311725961
0.20469453711712313
0.16998242100158567
0.1969800194312115
0.16854229628299008
0.20378194515117687
0.19341270869318655
0.1831914780123994
0.16878598530725247
0.17663903194827796
0.1807820982211344
0.17839216088898
0.17826459320760657
0.18889567474421504
0.17801717432387146
0.15635801493817025
0.193392482707059
0.14749998911760476
0.17206632339454625
0.17856619410389415
0.19451303472466341
0.19047822285604266
0.19353328461483857
0.18825330706618174
0.19706490837599863
0.11735218628015158
0.18597848081167745
0.18336459069124056
0.19786253751691446
0.19471353488767096
0.19865733917456554
0.1818373946846576
0.19868932136453724
0.16676607681050568
0.1443893622334749
0.1874007372914596
0.20121452848785676
0.1927685563395679
0.18365409660161466
0.18010910042200606
0.1617501927849464
0.18766801312639272
0.1857616426157192
0.17053869962444268
0.16393272028373695
0.1957448801750132
0.19485328316082576
0.15623415484650055
0.1581225285352359
0.1830055420038233
0.16157998090211406
0.18451849497810652
0.18266431264589875
0.17990076416704423
0.15811502531165889
0.2021776489339867
0.17639993206377613
0.17215752571031415
0.18760603076582152
0.17464285139244198
0.1735583917011495
0.15635839580211286
0.18903440303884042
0.17573574930852767
0.15369374477665018
0.1581774851806901
0.17376987998558913
0.2007665118112034
0.17452827691551429
0.16686518225931138
0.15291727313999712
0.19573960288627704
0.17669336550789574
0.15428676281007359
0.1906664319180092
0.20357438764306143
0.16912635692315744
0.18469437823647353
0.1504616156874066
0.16456248956137295
0.17944373679649314
0.19785531165763362
0.19939022705119042
0.15867164159131886
0.19378778885909986
0.18904896428890675
0.17979031029858658
0.1900460891603931
0.1888884214835009
0.17888471741535739
0.15514210119151267
0.1886762728617786
0.17782481701407452
0.18496062801165863
0.186429490042565
0.1675072039138556
0.2042004170623053
0.18214314765997267
0.17961434702877876
0.19135380286990353
0.15926627348588887
0.177224657105948
0.19063524735395104
0.1833198810569306
0.20496977891712814
0.1994013999205135
0.20659237162213026
0.1671887021042809
0.1800051117672087
0.16063652074855309
0.16715624688571157
0.19858116156472064
0.1678828971008142
0.17113844345830995
0.19721702670380784
0.20196610024336836
0.1854785727870949
0.17740743789087887
0.19292221262399592

==> anc/HaarRFC_L5p0.07.dat <==
0.15129231774962681
0.22089961217587667
0.19872333360902467
0.2204318097197379
0.21179704731381885
0.23778972315374647
0.18362974419664407
0.18559754654834384
0.2328191872072108
0.23361725408916237
0.22473396630310247
0.19025901338336998
0.16925153814202967
0.2262729748546297
0.1707578178193291
0.22686444693417698
0.17543322937266473
0.22877777447558334
0.16804190473173
0.22885098994050962
0.21162669581594407
0.2111468350610274
0.2327446063833233
0.19336807403347814
0.2293608574222497
0.18928914088230764
0.21577818836619075
0.17438629140290746
0.21618872289953414
0.22290874321138623
0.23091420781777308
0.22806305043673586
0.23705726024271112
0.22891383079511124
0.20981084994485777
0.22703127128263273
0.19558860304678402
0.1809801311833303
0.21331244484404158
0.12717960298093228
0.23508304498479848
0.19926960925342596
0.20794875888989572
0.21876933334523235
0.24252477682915907
0.162976153091995
0.1989329164583612
0.21686509657083763
0.22995546565454533
0.16227785725890034
0.21345061392619977
0.22410976583549747
0.16732480047778317
0.22731874531542212
0.2142628362946741
0.23266190239653298
0.19366380139698022
0.22392916718112804
0.2128252392934
0.20472685602847948
0.228193005789014
0.17136566513898938
0.23086395542987928
0.22904382846369362
0.19032892830416592
0.2348525002070335
0.21799185385461736
0.21343116890380043
0.18838992973543373
0.18594948015684432
0.20690143961200871
0.21924486297072432
0.1832668722954408
0.2193038810398389
0.2010677788949681
0.22467303227581262
0.2198247181784707
0.2211984622989629
0.20258649306600693
0.18337333320257554
0.17979237133848527
0.2464072065702464
0.2207256737730176
0.23371594184082223
0.20421686171642986
0.21701755559121724
0.2026787760036099
0.21766006784207617
0.19927942143444918
0.17968582892155652
0.1274829749252545
0.23847898922434102
0.20017783368650163
0.14919668616714696
0.14674534175648601
0.19001196332863335
0.1867588491105023
0.23100829931591893
0.19175787520939136
0.2138874207930133
0.20197120351982287
0.21387138467053765
0.19919318652965426
0.24105505099872246
0.21126891406327114
0.21048369071041226
0.2116089177244544
0.20092980752563377
0.20244193465266516
0.22196690638499164
0.220291606621022
0.21657447520395054
0.1739716679452797
0.21418603554169188
0.24397957917182383
0.21833247246826606
0.19032146658287571
0.22383243501305286
0.21296192665221028
0.23049177522487907
0.2170824101891731
0.17413015813589922
0.2019246282365792
0.23430826538864122
0.17903956240314142
0.19566921890913136
0.21499224198096883
0.23801623505277075
0.22401077356862464
0.16797324868679
0.23769071023097835
0.18125672483854102
0.2322106128143394
0.23895690729748717
0.18874717116820908
0.2152786182398477
0.1716469390513361
0.20527068863117415
0.22864288048033188
0.22594582969909371
0.20466327077891872
0.2032291730638597
0.20774985881198005
0.1642019231589898
0.219100967773964
0.2347895432159299
0.20045486696878803
0.2362820017195521
0.19712869500553992
0.22363773736065146
0.20080125982637936
0.2313361065079638
0.22501146438739353
0.22022477330240592
0.1850975990660021
0.1903972080355992
0.18177729763962536
0.22641080886814918
0.2124439916773623
0.19027327210821615
0.2313614560775226
0.22901856481860994
0.2227327986155837
0.20943388405121896
0.18315333740916986
0.21794961232742108
0.22949992623979448
0.21397452984119836
0.22599270744054897
0.15957988280167404
0.23078188971024333
0.2081270238928597
0.2348180569600119
0.19091783888936348
0.16473796318270925
0.22387973336230824
0.2161016536182058
0.20781022591328827
0.2168959886486033
0.2042378855262593
0.19858611915027186
0.1864245582070533
0.212551789969194
0.23422870332366394
0.19110997667306434
0.23434333187402343
0.2322327104274732
0.19548600927218712
0.2196681724578268
0.2146235955829425
0.23805712483346808
0.23052738000270756
0.2246550126196471
0.1989318135647945
0.21579794965896576
0.21108007177950278
0.21406925627054982
0.20179535029003934
0.2252495020337324
0.20015063460163965
0.22300934828312646
0.22153525435849042
0.1570831663296469
0.2093171413335043
0.23247886500984988
0.2220512557226726
0.21140547327548667
0.20812591620902404
0.20612395794733912
0.17453352188565366
0.19690482344026516
0.18366624248077873
0.21299866127030187
0.20590958670859
0.2277784998020342
0.20395516797120986
0.21815441989164688
0.18913283066663114
0.19294027751893653
0.20729330773122906
0.2267098702559285
0.21469092622127314
0.18738788692391914
0.2339873525827182
0.22198647842569233
0.19833796634230946
0.2196974464801504
0.2386908044984774
0.21077704336597675
0.21065556802282662
0.22215242626572265
0.20077316699188813
0.1853961835224265
0.22250924094772254
0.19270731756928602
0.18350782100618104
0.20454935286160492
0.23436523311710752
0.19231665154584998
0.1947373992597725
0.1622392488738201
0.22587510125924873
0.16115446819774928
0.23312693361203224
0.17660812008779617
0.22299846698747003
0.22736746770239222
0.18800585378333795
0.19458727164513956
0.23698409060919876
0.1377641227963988
0.20871708589039667
0.21353538935726338
0.2188466056919514
0.2259348287102222
0.20780318493224462
0.2321515587603549
0.21698412579540033
0.23345548550375847
0.20520714707661208
0.1444087224603177
0.21682374155794965
0.23437786200029026
0.23439190096481444
0.2207564908853762
0.21691675595527668
0.10190083595836805
0.23053959840996505
0.2064842065369895
0.2100364236173672
0.20238886042167234
0.23434228231425328
0.20485952833041274
0.22793429909735263
0.2300177280495145
0.18963208134731294
0.22569206844632891
0.1745055508867194
0.21027120758978818
0.10670506600546964
0.21078463458208627
0.20714988084495775
0.2013947866766118
0.18040819013618803
0.17386940435812978
0.2036750915564748
0.2201774096256415
0.13581035236986208
0.2190697726018009
0.2236261222539179
0.21479389111526084
0.22368957156140729
0.22619847743812954
0.22435647215381316
0.22561542564710885
0.23847773678486486
0.22350254207491393
0.20988087340763895
0.19114897981000784
0.23124635917646477
0.19031941998474958
0.21175284743107478
0.19162566077836743
0.21252795454611306
0.19918037173756728
0.2071807253547235
0.21694430472758605
0.23681223873011079
0.24306813921459688
0.20555941605541575
0.20646738944199342
0.23510381276018463
0.2442964867365334
0.20388427270251935
0.2400580020777334
0.23483951304071798
0.2118407998451051
0.15591801432546415
0.2321317966639874
0.17287771187523462
0.14294975162725834
0.2371769906027867
0.21124926079649647
0.21685024071415726
0.20898132324121688
0.23162485947729364
0.2306406790969706
0.2364278402711799
0.234562430616903
0.21329695735122273
0.2055102862786566
0.2262583565785883
0.2211301439856011
0.22777201372994357
0.20194012654282395
0.19663800903819234
0.20083935182529708
0.2135895292914271
0.234245852297489
0.22839321062375167
0.19201863731194807
0.23247980347780234
0.23553948601025745
0.21187891762153552
0.2206191469304511
0.17111302163893297
0.22048799949299494
0.23000072754757675
0.2384919976812813
0.22657330435690523
0.19659796934516793
0.2392461626494959
0.17447834132442397
0.20653446736379766
0.21964587866507645
0.22359784786284448
0.1968342020864302
0.18741333353897274
0.22969997003325895
0.2072036070153055
0.19761369303588425
0.22227944345728154
0.1997764371441081
0.21715601583711738
0.22563047357896998
0.19823398951760515
0.19912045418018923
0.21674390591709145
0.2383091425842747
0.24005970392687476
0.22310061212305385
0.2227149136301257
0.20428995675750597
0.21195399189522912
0.14515134138189978
0.1918325036579261
0.2094877069557315
0.23627676773237108
0.18755711055098148
0.22020160097607488
0.22101938652009442
0.22633530270502428
0.2072807455910261
0.2039014723863257
0.20871778363480548
0.20467658370706365
0.21904579756565395
0.20520593702082898
0.2143464016208784
0.23427019078421138
0.2134032696358815
0.22940544625235634
0.18618290837022938
0.23211628435336093
0.21660841721513513
0.1653864176369183
0.18719125333877676
0.20892916443410137
0.2264289786438772
0.19021026091425336
0.2404882504111825
0.20140020249181972
0.23361689728620358
0.18682420037464662
0.21963375678496602
0.19498024794637336
0.22260100967015173
0.2295842381361203
0.20423006815486852
0.23003216572112295
0.22020302007410852
0.19926293253331817
0.22756392244910276
0.18381915199217597
0.16598624491149086
0.15142112695393997
0.200849441300569
0.18983707200182914
0.19934541443374545
0.18864289942839724
0.2252491283901935
0.21728399261199782
0.1683744417206749
0.19218271472637277
0.2141214671976704
0.18960165676492094
0.21409573626408399
0.22360898325558679
0.21387973067404206
0.1797547650071303
0.21266567692659616
0.22543239541383303
0.22766604717255523
0.20455042223104364
0.2136272575877533
0.2076709007821569
0.18911831019041897
0.22715566690173514
0.23003951097282213
0.13118545725779096
0.22316747162885284
0.1394232700222758
0.22628983836969713
0.18933385780213188
0.22495826427446172
0.22381453340918306
0.2218737259112846
0.22640618205999538
0.21075827834225536
0.23250375581846652
0.22510946023133882
0.23276457501166575
0.16580944687924376
0.1861089409696761
0.238598986541935
0.19702438815540427
0.14680870693282413
0.208295057881451
0.213796889980753
0.21642825202685748
0.1695052666385815
0.2232066364848585
0.21142172715027122
0.21813509456716587
0.20753495514330644
0.1944372149719996
0.21617425185738595
0.21795180944055523
0.21573029250671458
0.23658961859242952
0.20486743357528608
0.2377387720628828
0.21152824964116224
0.23353777679993115
0.21676000418726543
0.1731925487622133
0.23392444116005454
0.2164384959393602
0.20946153332840706
0.2352287776242296
0.2058991725732855
0.23090526567660843
0.2242564327900664
0.2146762707276714
0.20713163597928172
0.23114324545528836
0.21291893725737998
0.2269421118047417
0.22199294776588754
0.21311634518938977
0.22321945557853104
0.23815250299333693
0.15303575981480552
0.2436478725223515
0.2195998367903646
0.17197406411249377
0.22218635384969196
0.19706894159137
0.23586108087053656
0.2117570438887765
0.2096287726064885
0.21624134659395955
0.22486207172402053
0.21276235868943635
0.21204983156793308
0.17896897049392088
0.2289962604460806
0.23917417457325232
0.2052442971966461
0.21369439761192852
0.20723670687540774
0.233073039516163
0.21598991727352257
0.22729628425804252
0.2299493613422647
0.2286476342806482
0.24022311787213516
0.19071231969885755
0.21346132214417424
0.22871854981637477
0.21668979475104383
0.18401474851253902
0.16345838916897434
0.2168933492855537
0.2203784956358449
0.22892996006748143
0.22667700826205464
0.22931487447455937
0.2299777253349344
0.13143800543734172
0.204111273076901
0.2399676480516838
0.21565330128597662
0.16833333287893473
0.18491462719356636
0.22837775251491038
0.2162776218970516
0.20725068593387613
0.22403876838401202
0.20586056992543086
0.17021603696138254
0.16810332807465464
0.23822386786024458
0.16948120989301738
0.23579934885648252
0.20284656832618933
0.18326419609151565
0.23691538749126273
0.22630196763844435
0.23123028192084288
0.2294950695113203
0.17303738608259722
0.1817492518903462
0.2373640845296692
0.20004637757004715
0.2190764280949855
0.2366363967305445
0.2263730183891645
0.22723569967376325
0.23035540676412586
0.19805175523211285
0.22745633724530792
0.21755835008712224
0.22850490993512998
0.23056654667300647
0.20005979484927236
0.2369278285101926
0.1663348195986235
0.2236598094898159
0.1722091405643404
0.21195008838888424
0.19416710985052818
0.21289507836635213
0.19936471709815842
0.20576752684694508
0.19456686267683387
0.1513832194711364
0.21695123812511732
0.22784018464232506
0.21284923287646146
0.21760444225586703
0.21814877977218927
0.2172159367617108
0.2414026110047996
0.2047168937613879
0.2337492604122551
0.21199582407203368
0.167500673322045
0.21114134994012265
0.2264904861359407
0.23322284038288316
0.20725428465147894
0.23914385343034616
0.24269888225249608
0.22824141126673334
0.2123423048499745
0.229124601280503
0.23646944944807605
0.21840278147512698
0.21384336623790381
0.229263533187488
0.22289328285655655
0.2207754243970126
0.15924718283624864
0.21362970455066047
0.21393003008154066
0.21891292331941425
0.23094125619804065
0.22872825402349453
0.207523701233155
0.21840263395290202
0.2100229464006353
0.22919714811893632
0.24367765858106458
0.22653292715857862
0.19848745885612498
0.20800498410874002
0.22611203039577024
0.19097096655672494
0.2308007930918988
0.224500224396095
0.1849949639603729
0.1520417846148605
0.22651290042915853
0.2071377654709235
0.22464555421420646
0.2399422323112803
0.21554104319951847
0.20514001014061428
0.2030582855102458
0.23478830368087622
0.2321149132594585
0.21498546881244224
0.22660089872672587
0.20065659466657026
0.22035631559287755
0.205233939143067
0.22423465234738968
0.17233028345854728
0.23059394109023468
0.2331439706002764
0.20519942795202453
0.21194577219077604
0.2198390228648802
0.22717373973299504
0.23190934320238615
0.21295636894529804
0.21468363698643295
0.17806126979014542
0.18968364744000707
0.18985205372094008
0.19613304611020602
0.22097958457242617
0.23494204068789598
0.22325970278153
0.23207912752970697
0.24033644674859364
0.22645782990917557
0.17395922580750953
0.20932427048887958
0.22098836951861425
0.12732199944955747
0.22737717576295885
0.20165242540780007
0.20467685754408588
0.23057606411246184
0.21273166782746913
0.23265334131262658
0.2216957857931457
0.20636059755206912
0.181588414476199
0.17381855958922698
0.22883180157780053
0.2331428648717969
0.23733095571318433
0.2077539825776892
0.22344665809254075
0.2087604479897557
0.20053666744287463
0.22800932173710747
0.23617658891667762
0.17880125217849666
0.2025911585732118
0.22114559779898124
0.2251884721436517
0.22938813362671162
0.18135838764707848
0.2270178607369003
0.21779175374059026
0.2427429774299664
0.12957756616711708
0.21967295545130985
0.22614561024268554
0.23039485130036505
0.22149577274787885
0.22572512523697114
0.23660507241016668
0.24208647422169272
0.21681438205681156
0.23037215189491186
0.22171744010354125
0.17718392469512553
0.17116731227037696
0.22298987182381105
0.22076926638089858
0.19910205800596678
0.19601942909730424
0.2188455025496949
0.22064102496892704
0.2262616521262193
0.22949386756686813
0.2372106972766613
0.22626361699486436
0.2250332799443808
0.22068760620781588
0.1707704698503005
0.23486411136667731
0.21442282468872095
0.1833964670275915
0.2385380565692713
0.222349333388638
0.16683735367748528
0.16802291268472666
0.23013018592553125
0.24040179806562864
0.18343142696697015
0.21821004160732155
0.2277229619111336
0.23380897507228593
0.2069191352584002
0.2137841705539554
0.17728864673298939
0.23319821240598496
0.22982744160523258
0.2252804468912012
0.18538076664399364
0.18821807557732695
0.23654246594825704
0.2160786598655059
0.17665028211906658
0.2069951627208989
0.2263470084767875
0.2077977422492583
0.22136836109449975
0.18365185004299234
0.21309327963452335
0.2268386839856264
0.19370646880605383
0.20082476354746995
0.22557146755196503
0.20418973976225643
0.18353199145883273
0.2315286935944793
0.18370518907944614
0.20566251730742613
0.18086489496869682
0.20785995253348874
0.1978854839334686
0.2159595701158514
0.20275990948791117
0.2377644865812051
0.23769057160889548
0.22154557689932455
0.21184083105058985
0.2236341479717717
0.166374254302101
0.22874222428636184
0.22896427663962116
0.23928273999853383
0.2221533576744944
0.22317193705930008
0.20393870163252545
0.2060708927996972
0.22802298109732827
0.17354976968094524
0.23377948477942934
0.22412080939159307
0.23404992729788487
0.21072642255711735
0.22516442647125692
0.1999085819257794
0.17363725815460432
0.2097688575542098
0.1676741931935581
0.2095091144347964
0.2371393807388603
0.22310623482822745
0.2223458584760221
0.2253652659291489
0.21266888241348145
0.2275224839174302
0.19901297690454936
0.22817250917030743
0.22788300977891918
0.2272694308020487
0.2232810950427735
0.19664061814422687
0.20909484192699068
0.21671068362669316
0.22718701431938995
0.22473896045713962
0.22227449615228367
0.22221113483907912
0.16773894632471978
0.14181045161759245
0.19819935260552024
0.19799825844032218
0.21724614820577332
0.23247921480095435
0.22183232352140045
0.19568923124678037
0.2245331594198833
0.20805246763469992
0.179952713625472
0.20941793691680638
0.22789661902271252
0.21987034272839262
0.22343581495789303
0.1688672299836347
0.21568502082154442
0.21377176478928853
0.22672290798012187
0.23624379325259773
0.2176654544370511
0.16208800364546605
0.22777494776969254
0.2016601593761857
0.2350074242462431
0.1784357213781202
0.21215908785310447
0.1272380411707183
0.2194537161800013
0.21584164366326664
0.21688169199294685
0.21884907426676473
0.23246249225629273
0.21628964588187424
0.17694936332833064
0.2235020896309355
0.23712627388862528
0.2162362943609917
0.19566876972488156
0.19520860613590263
0.19739348825673791
0.2235148648078222
0.20611604743796463
0.22235430059971628
0.1718281966958707
0.23521471247879797
0.2189887019801552
0.21980335740795678
0.19524207955595607
0.09134559651357434
0.24290337774973525
0.18876071691728596
0.1953501911323759
0.20532976552940096
0.192006729939259
0.22301069918546307
0.22227751073147967
0.23176291575645186
0.19050143550348297
0.20557214118476708
0.23625188969855968
0.20176126843574482
0.21225574247330234
0.21062703648660192
0.14165769894147454
0.23833800631297564
0.1424006755259512
0.21808709485729397
0.2355838641101073
0.21153798878196808
0.21972286941249067
0.21317590975655423
0.23332245902172238
0.21471820019144425
0.20690120222709105
0.1051624387958819
0.21736815304958454
0.2273336787025818
0.21769863890597208
0.21668049486010577
0.23498625729562453
0.21462674399419568
0.21795115204610035
0.2233761215398929
0.1784265469834282
0.2176238283983356
0.2193533112991879
0.21582542578414013
0.14911831953996377
0.21548321005367654
0.1828335104734099
0.2300731491446255
0.2118520494359149
0.2074430223117911
0.1912571051029335
0.22993939519976173
0.19937577477778032
0.21616090410538252
0.2114112520055263
0.23650087555208232
0.1976381521247277
0.20297007041752774
0.18555490726364268
0.22424241808583512
0.23042530372070943
0.2162942700971803
0.23401690926309815
0.18684041843617932
0.2159011642789786
0.19798733146328407
0.2254609155977516
0.1687051448688426
0.1921634392161459
0.22090124240425488
0.18792254491748242
0.1897565120829715
0.15710978341068385
0.2261081689724757
0.1942678254109369
0.22164188144522132
0.2371852301788592
0.21938777984118363
0.2203118901358764
0.15619057877247583
0.15832169818470773
0.22734133294142933
0.21866031850460196
0.17527271918354295
0.19784439283960414
0.17562040073229543
0.15710602781330707
0.21806781848734053
0.185677027836613
0.19639964558925033
0.1772439346930416
0.23182985960307953
0.18178876459789095
0.2168480841951996
0.2316919968731589
0.22396247928573246
0.22805169553002333
0.19303359444325796
0.2263732438996531
0.23540289882043855
0.203907123118243
0.2132434993265448
0.22683811277929922
0.21076934107617862
0.217891038010531
0.23197537794437656
0.2117444176349265
0.20892716201435066
0.21356864580455465
0.1986672588362857
0.20962322474325432
0.2249251649959982
0.17508947093981223
0.23857017178751816
0.18863427230838087
0.24261993839123702
0.21225697329446583
0.22704023209475127
0.23495215981210907
0.23130018775057745
0.2365856801346001
0.20591295920980943
0.236593379927325
0.19822498197586433
0.23238590930529673
0.19685082594789563
0.16714746750265452
0.19938172646158744
0.21890375093780454
0.2160563283764555
0.21734790748493446
0.17084157721744217
0.2150706702709949
0.22701514312848278
0.2194921454237387
0.20811520954617838
0.20607708737812674
0.19287761778890403
0.2337643592922289
0.20617418168452115
0.1968625900484101
0.22607457432726763
0.22095351394385446
0.19873921026097943
0.23328509554737437
0.2053645291457375
0.20731854040602415
0.22501677958300992
0.1765735466027615
0.19844060576516884
0.238494056125584
0.2305773190668101
0.23561942963678179
0.1993325318021092
0.19457931467209455
0.21669600142150913
0.22507381072828894
0.19281947372305258
0.22596477745016869
0.2165907332938543
0.20100287991597787
0.1852930007417056
0.22030319370170598
0.20758103210161308
0.17314483958676105
0.22304008796657201
0.17048984702064604
0.212456536954646
0.18095448371264727
0.20047572165898028
0.2080234091345038
0.20038289460666364
0.21970568589781014
0.23603469456971649
0.23103494497018823
0.22704835445445312
0.22112741628697807
0.20997448911218541
0.21666564123670165
0.2028017024149411
0.22080772277383057
0.18832395159739782
0.24196153112334312
0.18826739181856558
0.22697669810710952
0.1974315662685035
0.21388519902786582
0.1911524101953083
0.2304874828646655
0.22360155161080578
0.20274399215415315
0.2165161781553267
0.20474321924512393
0.23984339355331102
0.23926342091166708
0.22799680173842968
0.22024432768881758
0.23427524061296368
0.20779373858781747
0.15409538015317206
0.23161441013087627
0.19251968646262213
0.18929262517724404
0.22061432452705448
0.18021340992597412
0.19221828590915002
0.20081688707386075
0.15852424726460193
0.2070285869941627
0.19877301761081814
0.23537399037778015
0.21856115822128921
0.23430295705654722
0.21890222312612512
0.23507561021849088
0.17765795984127802
0.23662089861212682
0.21172036313435894
0.21225420842329912
0.16746975525070032
0.21823582897327856
0.20589952533637193
0.18382807433122964
0.22550088405317353
0.17194155177549494
0.1618452245687593
0.22430773974466603
0.19522556360487983
0.13269958022753242
0.1837849732322405
0.22774911003164575
0.22659735470739253
0.19954264340000497
0.23116826111027614
0.22408376241386127
0.2167782925347585
0.20729320767329554
0.1945965536771031
0.17220385166909374
0.21517371347684175
0.22682509980867044
0.19541056427460254
0.20531840256394088
0.23904421896391506
0.19834276844818777
0.21765786848362365
0.1592846128315535
0.2007609342896673
0.22652860946133846
0.2168501990012787
0.21482628507101123
0.1594782275250494
0.21771414328330171
0.2188257147007796
0.22601321405116565
0.2202126331863325
0.22572070272910233
0.2272300319579562
0.22831117032860984
0.21516037576377905
0.22500982940356853
0.2182885245435909
0.23089110305838118
0.1893870847616487
0.2114062429232622
0.18939595600988027
0.20718258842240772
0.21859392798229663
0.20943577061044813
0.2161700748303306
0.22561945301392214
0.23600792383750985
0.18530067852064777
0.20876181933630572
0.21792299317535116
0.22001458084607803
0.21697038014906608
0.24119742968816257
0.17919072309750256
0.22162362139788105
0.2271250844423983
0.1889205886211019
0.21706729105866912
0.2236815025559778
0.23128216742953456
0.22413573404640275
0.22632705101450903
0.223516195637319
0.21472660164925123
0.2003739321177912
0.21594061761650304
0.24121182389907486
0.15110543575447585
0.21974202980114774
0.2313879840030867
0.21963524601256904
0.20803995870954103
0.22381402463553293
0.2372162271259875
0.2366253778380652
0.21755053700399093
0.2356990045571789
0.2391248008192199
0.16506520482901013
0.2178341252510268
0.1993523601419995
0.2269919374484671
0.23098937869414915
0.23345476373254948
0.15553927190795164
0.2332982379056337
0.23878389635759853
0.2307179226393288
0.14827996599021293
0.186595430087956
0.2031837250192381
0.1688083220737437
0.1315859938409662
0.14841688085631266
0.22138515407142112
0.22975540965744315
0.1716080903219479
0.22028936030940718
0.23302781774827278
0.23320316959299245
0.18990480635698365
0.22136030841950613
0.21110660783524085
0.22210482062340572
0.15108255578745292
0.22345036642018107
0.21605718544242522
0.18839925847551098
0.19008267850685326
0.21603595920178303
0.19184857798831703
0.22453341324734769
0.21473926816755345
0.1954801760123169
0.2235030351744585
0.2087467377307312
0.20845013763947706
0.2000042234508363
0.1696586260164534
0.13861679065146648
0.18763933335558525
0.22189488987870187
0.22937760739299998
0.17300177445780449
0.22674504086513403
0.19270928956271197
0.21960882941945936
0.24071506226091985
0.23643216267085126
0.2292191483426557
0.16048578732307908
0.20213626036570106
0.2191001571876739
0.18646136232511565
0.22668235380189772
0.23293203648871708
0.15520262878127702
0.2279792854887854
0.20216292299147984
0.22191234999510026
0.21318622246172642
0.23307514520643985
0.19547054617372625
0.18936101622964185
0.16300705696429904
0.203834117047754
0.2257090971137689
0.2140950317691439
0.20403253641126126
0.2377344136118966
0.17809405307990198
0.15012019536340096
0.1885468726149526
0.20588693067970174
0.22333553177364326
0.17867193511215224
0.13488247519930893
0.17967755804787547
0.2165418684270091
0.22757912676981223
0.21456734554433368
0.21071694265996152
0.22612179058000909
0.21938425509583845
0.1848557708436005
0.23611650968749145
0.23364303368980222
0.21747804006965712
0.23656323042732846
0.1640258649966963
0.2093137268378585
0.21219878314598115
0.21690972500883243
0.21308070627138706
0.23580303191982302
0.1945765796763938
0.19710846368265023
0.22351309782449066
0.16343132612482358
0.201877842217378
0.2309839665742796
0.23348295401465893
0.21685162553555806
0.16261189402423654
0.2288255273854248
0.1806361024227694
0.2191182382173887
0.22109317335042364
0.22231397992171856
0.23355428581127513
0.20842978568634737
0.2211051876373089
0.20889332665510485
0.23861073528576046
0.2113827761568319
0.1974943502361906
0.17011795185088402
0.22633444921481632
0.14082727289009309
0.23716183845666264
0.2010816273652469
0.20130454361207353
0.2208436602890552
0.22287272643392178
0.1270342844404305
0.2030182425203868
0.2071094855809188
0.22701027957625053
0.19427700691213834
0.2364977793013132
0.2266728970950406
0.2257836697820183
0.19446323036689844
0.19705672907731986
0.17760909849426082
0.23358744135874127
0.21076876885394
0.18612895839098856
0.23722666340248735
0.184298488683746
0.22833145608621105
0.2120949338848075
0.15668606869976837
0.2151272939534034
0.23211244829761904
0.24199633071033538
0.15814803981890807
0.23272905931781648
0.21607487763884053
0.22679979668263986
0.23464081869327674
0.21074817377508331
0.1895539055342066
0.22767163983346245
0.22601698399510006
0.20131201432847895
0.16918293030545975
0.2380023371167254
0.23038297906469288
0.2170872453232776
0.2029103939991736
0.18651519113601933
0.2301086433553566
0.21050664449241413
0.1843777216021031
0.17068584502053677
0.19682260075469682
0.19971725339234472
0.21158255172375645
0.22378603859276788
0.2324366717158726
0.19364191317204799
0.23180383082131012
0.21395661637125749
0.22836650525067262
0.1472048490340163
0.23644448116030836
0.20912727985608662
0.22715591123613527
0.21679557656781684
0.2236155175457167
0.20566951095676136
0.192713960760054
0.19031413505994363
0.17917281374411317
0.22405229680181957
0.22109184976082905
0.20924833747889382
0.1976504898606906
0.1682836720995196
0.2188100630159817
0.21991244750942213
0.2189446891709639
0.20903795788653104
0.2154382309063368
0.19259597475116363
0.23471024836044993
0.214979641729219
0.19845812209855737
0.22781529970778178
0.18434583242719443
0.2290852012464874
0.23497669674983446
0.2210399349919093
0.2172127533012559
0.23069137926995725
0.20787387812229505
0.19563491218072437
0.22070048744323037
0.2242778565218833
0.21267856249052083
0.22674986911446696
0.22713929103919495
0.2266195066685697
0.1796645262148867
0.20261244772779619
0.18038754533466542
0.21927772072205376
0.21858534154222667
0.19146549763798665
0.22743722516573703
0.21964676028036742
0.22793682557400013
0.19336256641500127
0.19238238073561828
0.1961913412217114
0.23681081703080156
0.20997737565508204
0.21224774868586507
0.2322479866496245
0.2178927167546608
0.19478764021975628
0.20445142015170634
0.15379901274910654
0.1884004372009494
0.21231046774238413
0.1876297874671686
0.2035849655495335
0.19695023302043316
0.24213653298970764
0.21428327201028244
0.22452167570840284
0.21346892417082497
0.18036537036291214
0.18737537178047434
0.22698257254555254
0.19568942677565773
0.22931204654174223
0.21185315546945999
0.22192783535274915
0.2456552404049734
0.18567121639495113
0.2051045498543684
0.19875805764261484
0.21111922531965913
0.20732968304349525
0.2290684090056069
0.2055064474543661
0.24130279118686834
0.19839053613891228
0.18624404626689595
0.15923256971895766
0.2144553982339146
0.23524984914593144
0.17328686869590712
0.21870069171708367
0.21891552878845244
0.22234716176964106
0.2205422198630238
0.21184700312704485
0.21839858490171926
0.19699641591539208
0.17931198388274833
0.20312955063600802
0.2321285645805963
0.21885182896707175
0.22181674347385208
0.2115527204621558
0.2223446867041232
0.22218270695837494
0.2151900188367024
0.2241508935809364
0.20104370605524297
0.21205641779741055
0.23627555374096812
0.24053244387032882
0.2389244739657885
0.15263286897226863
0.18209661102468022
0.22897561460879304
0.20722041424991
0.22425713551227916
0.24056462972542672
0.23436146866739946
0.23198438887363734
0.18949724831348788
0.16056618678735185
0.22762310744737427
0.20009053796531834
0.1910783120320852
0.19525995511290448
0.21508303904385584
0.2202834173686414
0.2288043441984691
0.12155751247489122
0.21660234853668112
0.1962532750521109
0.21376399185542327
0.21714741842429275
0.22692736005495956
0.2295610126325515
0.22114478239634405
0.23607196196451072
0.23648124609222446
0.17344852788758838
0.2224337650201237
0.22823531612275813
0.20109936013549712
0.2426951087960899
0.19398909945366613
0.1717680598340638
0.22451328842939985
0.16515061744413181
0.20417677701065765
0.2140073654791279
0.2001411102768483
0.14446528246936674
0.22695230808858202
0.19278552145630576
0.2140746881275592
0.2242892880908172
0.2261220396716427
0.2051406674152989
0.2121139083404518
0.1981919106127969
0.20029678859763525
0.1976718335344071
0.20299965280828874
0.18741307984275307
0.23257507641816177
0.17260376898047639
0.21641136431056882
0.22500028063819602
0.21869084655049845
0.22440775310346675
0.236491755123203
0.20691602040423682
0.22855355232082056
0.20730166941790754
0.2143681498008834
0.22821274251897677
0.22910882299265545
0.21565823314570132
0.22094987597069715
0.23739567491467548
0.2272877577586309
0.2326964597633818
0.21321617438368773
0.22985693902452803
0.21470580312403328
0.2135368293925082
0.2380870523100623
0.21195202621898313
0.23532252836149184
0.22070936240911687
0.20002960466865172
0.2315693102477712
0.21667435607170907
0.20593894733554943
0.22600491053198443
0.2272061124926093
0.22615439029717538
0.22358282457947254
0.2024795393276985
0.19158525565493031
0.20259152538327796
0.11471151716163154
0.23462217500473484
0.17090998276255948
0.21084137047402263
0.21456349106338118
0.20306058064346943
0.24033527938234653
0.1863957536175545
0.16326951404784878
0.24131798619731182
0.21651015037278393
0.24062903321842366
0.23145476113679855
0.21094288253658272
0.23085890188765865
0.20360718829187205
0.22750624383180118
0.22947419353273538
0.21125166678988533
0.1880295794499587
0.2115367070699262
0.22514298077498915
0.23510631704936572
0.16768216606151587
0.1742876252892582
0.2094314385365281
0.23230684931351134
0.22804572270444498
0.15473120275211172
0.20914174551054185
0.23966777155793953
0.22432254098683752
0.19838236872377576
0.2365842045802886
0.21769899369810025
0.21634954146090574
0.2224465228811594
0.1722519565529777
0.23742171019574052
0.20029697718460004
0.218960132568968
0.22743334030026263
0.21672269757965973
0.2130648661590203
0.18435294344986872
0.2022932127063211
0.19536173159105036
0.1907409674119982
0.23166387211944175
0.2277370708477428
0.20269046045187983
0.20461309418904947
0.22423146771652971
0.22631706615070124
0.2338062155274376
0.17781612471078806
0.22897718779772802
0.1980150221499433
0.2080716241716849
0.2474677531102059
0.21672603810640356
0.2212667830941676
0.21933567504356924
0.22464019532309554
0.22030359845148526
0.20581708615109234
0.2335206509071499
0.2164454542631807
0.2069184945206306
0.2238004566291066
0.19993211674834693
0.1962295961789392
0.17334906905574982
0.23246712282104118
0.2161904496842842
0.20388717861841363
0.22631699819801301
0.2363912414091865
0.17946648290615902
0.19065878780744494
0.22810141172060042
0.2130887188149237
0.21441125412531678
0.21915739628507516
0.22189556915079944
0.1482603157444128
0.21407086830182817
0.22607854667241192
0.19447931745190342
0.2221200779608177
0.22450586616410317
0.2198507056761037
0.19435773053032213
0.22824679568045414
0.21402629124911807
0.2389705714811954
0.2117611264052448
0.22746963178808166
0.22676827754749135
0.20825590430098334
0.17141847842984884
0.12106356792904736
0.225096589472103
0.2303266075983565
0.14966547016396625
0.22842904973421577
0.18505955724300283
0.23785944136274645
0.18512708905524436
0.16566471540341474
0.23452006467428752
0.2302073190603403
0.2000984293952758
0.22468053577666236
0.2298775830255372
0.17753837492287441
0.245869072493367
0.18203924452145392
0.2058926032437138
0.2210827830569573
0.18336748955674426
0.14912279343592716
0.20416306313550672
0.19177043934175858
0.2335466334952408
0.2220947079116934
0.22982983445991717
0.17336071730048655
0.23530292140636686
0.15601140221354726
0.17930267142556902
0.1877736872443605
0.23175818994694378
0.23805352102453273
0.24337212384182036
0.20164852944187409
0.18435458984959688
0.199922380244118
0.2345835685544452
0.18890251610762568
0.22627152903675432
0.19766764554584043
0.2138277234973744
0.21046548981990182
0.18328439736205382
0.19574667289417125
0.19137375894750916
0.23215439485555683
0.22398610590019288
0.2229443479420111
0.20349311290470345
0.21259494391345482
0.22796933540855135
0.21680676138332536
0.19116941788429084
0.18970036122816317
0.1969021799230455
0.2107046554797694
0.221126501396465
0.23148293640990855
0.19700807775744406
0.12856409414457365
0.22050086301281005
0.2356947643550925
0.2190296678169434
0.19383744016097149
0.21477733126614762
0.20576059808270977
0.22038727597387658
0.22091014188625135
0.2084982876754916
0.2377457277824422
0.187350982153445
0.21818147656332354
0.1634260009824228
0.22478495216817657
0.24435896054388936
0.23344085776627704
0.20739717806798835
0.21696201627058237
0.2382191554288041
0.19306035320131462
0.16795862026580183
0.19876206906974653
0.22955266602374538
0.22814460527177588
0.22649855276140338
0.22596603160804077
0.2159048796768393
0.18608000097064417
0.22332611892890541
0.23954842224226955
0.23542180270542626
0.21092869013751925
0.18330662396756364
0.2174722645875304
0.2402310403056547
0.18559329042613318
0.2253065239634281
0.21133622478582917
0.17510682937373348
0.20334203075060528
0.17401836373548837
0.21474177240926343
0.2223585005689687
0.24345017287803822
0.18837603376939346
0.20517281110691998
0.2370239710895989
0.2269576343936273
0.16733012348954462
0.17074813430666602
0.21564321427896632
0.18627785045115927
0.23669293210801012
0.22935712108298456
0.19918656244642635
0.2226783663620189
0.2001408607431357
0.23497422287788927
0.2297875292846844
0.18486153038740477
0.2160464308137137
0.20609928886152745
0.22557614449256141
0.21510314157264251
0.21440079161036113
0.19517121949637306
0.22553993894828564
0.21357367285971707
0.22864579941522115
0.20661843477178796
0.19082845902511728
0.24071516826142475
0.19654625660088615
0.21309883554943784
0.15024733769152188
0.21855195695417406
0.22441559096017305
0.21216644121967207
0.20948890181418264
0.2195447714656721
0.1900067918677023
0.2096570737499073
0.20811992641343185
0.20041482927654364
0.16502893402620922
0.23009887757319206
0.22430844867744634
0.20414470051762482
0.21033206039234428
0.16313945176308184
0.22984256437177925
0.22192024551538025
0.2104080996568029
0.21793000324254133
0.23127114456956585
0.17420296163826166
0.1611845193952045
0.22023317599659453
0.22913267019162728
0.2043750248387439
0.20678536937027966
0.19979116226480959
0.21139119866722822
0.2394920802465756
0.22426431425716972
0.21791647258698596
0.22170349705246528
0.20135709490058945
0.20070711635994795
0.23037580820412729
0.17535660866143904
0.15992326160445197
0.23110765203916597
0.20410272134339302
0.23861478069214978
0.21877530204626347
0.2325099545896528
0.22998538071170527
0.22930759139043386
0.24298680245966528
0.2068156741239939
0.2171286371786753
0.2188707673228399
0.23441393882252126
0.2283130022482709
0.2294477744177409
0.23772135423785318
0.22329923653685863
0.19014705401081175
0.2235464947283384
0.21543070509203177
0.15286347485828974
0.21716933622352716
0.20258024240839784
0.21800016426850283
0.22529107599745649
0.23946202377558776
0.1771260586004901
0.22378537421729863
0.21664936678603494
0.220079244227137
0.188212815723756
0.18136635641369198
0.22618673161866318
0.2328335331515411
0.21320140568213292
0.18632039701612305
0.18055592458990852
0.1739750273927893
0.1517474192162002
0.21183611514390785
0.1766867151404046
0.21005569138974511
0.21656909919866604
0.22389774802805296
0.21028889499124895
0.1877551575325719
0.21565845163850156
0.19748872100020193
0.12686562175856772
0.22355007109705693
0.2376328317723581
0.23133969811340332
0.215866469817337
0.23774264457593092
0.22734487595363595
0.21755630848044438
0.20818125532144108
0.21295002580427
0.23599236446674338
0.18537818752924795
0.23407797168155112
0.22742334041062215
0.22286241479516253
0.21867847668992155
0.20624044320598592
0.22058134980106234
0.20729595851895732
0.19611541235376856
0.19555916552151115
0.23549769289026168
0.19694748298514578
0.19421709147281707
0.22716670441418443
0.16542545632136274
0.22860064969290314
0.21644675478018072
0.23215978756640568
0.1895100812145361
0.19475675001095707
0.2242132738569817
0.22106370413002915
0.24107095021331926
0.21143396875355966
0.21630527303609165
0.2192062165763625
0.21299323157735803
0.18954625196179012
0.23539878554012977
0.20533810497447494
0.2148865083874842
0.23440769442608103
0.2028487169822118
0.18274020723724008
0.13979285659453097
0.22876453895279933
0.21209522706876227

==> anc/HaarRFC_L5p0.08.dat <==
0.13329304484678567
0.21047723219516193
0.27202319121787266
0.24221714217095344
0.2765545256750067
0.19722593771359592
0.2626306952511546
0.23418763958776992
0.24304842369903074
0.2734821743012463
0.25835079129971505
0.2491803042624192
0.17378896615663447
0.24407208737122615
0.2525728416224555
0.25551670713669794
0.25752254831278576
0.21579649530275088
0.21068700068223292
0.26818335693652606
0.24399450475972922
0.26112982959558145
0.252383174187121
0.18404137651208197
0.2403298734736046
0.25840037877623423
0.2505426904816874
0.19380031092843072
0.22777823096918728
0.21916846980508778
0.20467681301354818
0.15815496532838338
0.19332256057364325
0.24030650361278408
0.23045352148721837
0.2432900023447088
0.2569663790989241
0.2451549145430675
0.2468474462436432
0.25761506406098117
0.2660932931100631
0.22007611532042579
0.23852581094281014
0.24379485380483085
0.2448398612714999
0.254822922752174
0.26516193195846016
0.26584406469350863
0.2329479768990855
0.1888333579608019
0.256543481043142
0.13706230263669703
0.2119936085587102
0.20729036656228197
0.2729613036578305
0.24927888560067193
0.2597596058056745
0.2587400118222562
0.2596813975729265
0.2570085208230097
0.19882985607212306
0.2400405999164076
0.1775263580184157
0.2750474145066507
0.2515206850580804
0.23875010794799698
0.24142429088939255
0.23738919468074024
0.20024501234064268
0.2542889842415728
0.21422517676925548
0.2497929407769144
0.21472793460585185
0.1572483887650405
0.2652537940833901
0.26615473707733267
0.24477618271185655
0.2618484555413632
0.23894476490849104
0.19619347596756054
0.23766236751822317
0.269670139261597
0.2370874038836034
0.17373112528380646
0.24616895966393193
0.1812533810215335
0.12926496219694208
0.217439775216429
0.27113657620089743
0.2365109738241184
0.26493040346014884
0.2719190176611206
0.26251568332576153
0.2619776732333711
0.19186100342601228
0.10823566731509779
0.23595162803083597
0.24128357458661107
0.21222484647485965
0.2641366718287482
0.16889512608716498
0.22678840455183497
0.26711808298626954
0.22762864135089805
0.24369640225004816
0.17597371031709694
0.20200327759706416
0.21090932182974137
0.2299492114214929
0.23199696205357012
0.2641771755400301
0.2553504801857167
0.27383055274944107
0.2645142193182586
0.2687576576542806
0.27011743232556573
0.24036466256159175
0.22486115966411296
0.24646711685917186
0.2300115259403417
0.2520477438918636
0.2547266464382791
0.2553026621141138
0.2588646754898265
0.2618465912750968
0.24414946091736917
0.2421312903527579
0.24092710773357517
0.21853405037841833
0.24628028485149797
0.22342332354124847
0.22671119250316044
0.25019916320562113
0.21546751596297498
0.25976668764841837
0.26045991472946983
0.27205456330520333
0.25224741725709554
0.2417555711785708
0.22708548690835584
0.26750023028851544
0.24773854495244244
0.27810442960306697
0.2247872054092135
0.26890254271887976
0.25985803125631696
0.20150062791116943
0.2595093595241561
0.26283802559095587
0.2534505297520781
0.20998077584125954
0.25942952689245385
0.20063690522933364
0.23504220324718553
0.23493724460061943
0.19925006747129959
0.2412818661373918
0.2368902336495988
0.24534301060906621
0.1969195484366704
0.24918284015079922
0.26512433094254506
0.26188335193340184
0.21144890591686277
0.24124680954669261
0.26071933610050485
0.21928705669889148
0.2570125281665638
0.21209070728771207
0.17307599877359775
0.235568289340257
0.16176446304144354
0.22217795758185258
0.26158349429563094
0.23179382723622935
0.2527624713908263
0.2557429302651781
0.27450318618998787
0.24201508793547913
0.2706364934253375
0.19544540699843904
0.2409337290544267
0.23440913308605685
0.23572324016353888
0.19871064210345935
0.2636148895446283
0.2626613990099398
0.2771037429123712
0.23081078592628088
0.26560151009472155
0.22941102690894294
0.26431856499604567
0.25721787140715685
0.22102407822327533
0.25010347398567057
0.2643547613697335
0.1966887047766888
0.2445843071595167
0.2625283969028416
0.2194010697968872
0.1627995623412948
0.18316878057402744
0.26139027382509006
0.20712230795169972
0.26555559599249745
0.22077948986868384
0.24259706913133275
0.2648145877756907
0.2609555299938945
0.2505920927462337
0.2193945401200342
0.25137671740376294
0.2743534721925052
0.2515761359812362
0.267680486429526
0.2245344023147591
0.23136392907261025
0.24961716495025532
0.24973902721532165
0.2368795244148258
0.24793992822245065
0.23045288448397946
0.21249725386869767
0.2302067658041384
0.2561448888031595
0.24740682814115478
0.2511027071296453
0.2709763990252429
0.23075745488066463
0.2372991223392582
0.24529297404157063
0.23483413055826444
0.2510488190442302
0.24958253605486994
0.23524070854461318
0.25483443116179433
0.2616464483815906
0.25804080834701976
0.2018715977376176
0.23660668116638253
0.2554479179708499
0.23306913790250713
0.25985271252970343
0.18979649259322762
0.20148540220819755
0.22449566794836034
0.23121443006622666
0.2709033730090662
0.2322947497590136
0.17202766187369517
0.23349951982883965
0.19650515624347134
0.24962700371121496
0.19285079914744196
0.25727430264751494
0.2297719557849577
0.2551113366362936
0.2618436966816302
0.2068406741950492
0.26661664051070594
0.2679636772446965
0.24854000285941613
0.2121237742378734
0.25155569242959996
0.2450803320905303
0.2630564900182408
0.22361905393831358
0.2220250660730464
0.2639783123818754
0.24519223397773543
0.23886817944208402
0.25198207805460815
0.27258864922417686
0.2634416093282922
0.24711157126939695
0.2558837772055498
0.2467840551464864
0.20716667611794212
0.2242968038753105
0.260754737187692
0.2308129485616925
0.23997642633659866
0.2187058512736541
0.21977493569842824
0.18957769542903724
0.24585077366854338
0.2634702710345198
0.2413904164623002
0.19477780477720139
0.27212992775815736
0.22700790204627894
0.23745663755834415
0.23262573088316674
0.273860616990322
0.25013101721089753
0.22278709588487278
0.20870910552664004
0.25929958773311285
0.1833861607997227
0.22003896342569645
0.2546907253301874
0.20543236633733994
0.2566362497792185
0.24105655496077913
0.2621403319283239
0.2264430584242192
0.24304433784591992
0.24394914626476122
0.1757986458105981
0.23105463888512326
0.2714715032863171
0.27609878654045006
0.2441681339911448
0.27758017525813977
0.2613739295809379
0.2523276271238354
0.2519534828632135
0.26674855644137696
0.2530971369326029
0.24908032545030878
0.22955789648314542
0.2040635735829207
0.21952901955267293
0.24655724782644736
0.22833664931904216
0.27634234418871423
0.2585747890296699
0.21737489690948808
0.2648611887459913
0.20763468997352053
0.1872626775458841
0.20341054421159524
0.2738384680604504
0.18298249817161
0.24808861086422218
0.2087999046788509
0.25687786443656
0.2503987830654474
0.25155949062463717
0.24645999020168938
0.2523649978514977
0.25452535509256
0.26265358605590283
0.2541027222968651
0.2779882827396946
0.26318765140113337
0.238950614074468
0.23775312375630142
0.23565916543490031
0.2691856473393107
0.26135174518931
0.257838134832822
0.2583972027334726
0.26756111089519324
0.24427181522941865
0.2531746786068548
0.2812078203737638
0.18662674829384646
0.23416757464872565
0.17526233674853328
0.19271278003709938
0.26935613816519105
0.24936338138422517
0.18349325097768626
0.24100119327839284
0.23586207492724187
0.2511454455639573
0.2608467304103843
0.22860934502282917
0.26429388437369905
0.24722383506687606
0.2695468096041414
0.22818623225606585
0.2637814875931466
0.2590627931880617
0.25793832871762784
0.25104291164369863
0.2588115425278828
0.2580516582881492
0.2588189363839952
0.17434646571071222
0.2633439829048639
0.2336171455020031
0.22314553329567477
0.19612728709964472
0.26551564296461316
0.22021304682022197
0.22125065031158087
0.19740959555500803
0.22524434266617605
0.23566743493661813
0.24959463434727835
0.26974146878785926
0.15703543733202083
0.25890119894500524
0.15392519909783348
0.22518978706193526
0.25762318622553165
0.2265750904481583
0.26259652944599876
0.24726570941678577
0.25846698966627446
0.15035800765851798
0.22868598684172506
0.2255480544515206
0.2501380270238756
0.2666357821689713
0.25242385793037714
0.251268071462487
0.2721184645790737
0.18081901087998045
0.23944655294082454
0.24842973248437983
0.2262983103254646
0.21270542577547916
0.24235221113852326
0.25446029600166126
0.25923715002614395
0.1668547765061118
0.2733055580300784
0.1998159605076512
0.25372903566581334
0.2422029125119629
0.24930753568154207
0.189936211025125
0.25681796285830055
0.20265560303014155
0.26766298725441506
0.22833528531745506
0.16654107098210538
0.2696243623028782
0.24763254667933063
0.20126349776965413
0.26224347501339007
0.24457200324141973
0.24984267245135242
0.27619294361212937
0.27207127365123046
0.2184180419418448
0.21956511301958942
0.2672184433282574
0.1461365845406652
0.2003504659874989
0.26627577621850157
0.2526378250041599
0.24971149315912827
0.23204712061974295
0.2426989942545537
0.2600386833201287
0.19413459749421744
0.23386939329234177
0.24510404452721643
0.25201327464002504
0.25258287134790064
0.24766799992815036
0.27902957145611296
0.21840193287158596
0.24753534845865885
0.20003030956826853
0.24413794027775557
0.21210889578071418
0.25606590996186435
0.22316522170050268
0.2743321023572343
0.1844877908495554
0.24917991415455004
0.27310559774866194
0.263391897110277
0.2194613240361763
0.20994423220387498
0.25628801629720754
0.25980940493504406
0.2600658199870404
0.17710048014990737
0.26447925492389596
0.18581723814293943
0.1907089331618203
0.2439249873980154
0.22637233571916904
0.19233511785398505
0.2468498008062481
0.2358921787547575
0.24675638777565712
0.19309413876981105
0.18434419573284758
0.26373358918384276
0.2441052523241844
0.20353739563800596
0.25465232336585764
0.22485671930096346
0.24177293315699724
0.23263236657947506
0.26336527599971077
0.2532783001951793
0.24749903025261866
0.18423817509816787
0.27245965178774
0.24680153674323324
0.21896479835547838
0.23042714154234528
0.23844121140990288
0.22639485477634774
0.271729395924758
0.2745663467003725
0.23373908845050353
0.23220194866495908
0.2623000712088386
0.25119420908586904
0.25249456617246707
0.2481633945556901
0.2510144050463277
0.23466255107035422
0.2776281884135284
0.2377588330259781
0.20739207303137347
0.27014112475261665
0.1957504647375837
0.20990045326827367
0.26134975713538583
0.18496749857450867
0.25992047909897054
0.2042558999881357
0.20132730087776118
0.21306876068615038
0.2578543669686724
0.25212872861531943
0.2677209777792161
0.2495674971124195
0.2609512022547758
0.2136401367776167
0.22315799557149257
0.2052627281639596
0.2644335546927085
0.22473960430013123
0.2510484720924252
0.24947512183034842
0.24405375912629723
0.270830102467074
0.2594244306869986
0.23584636895609165
0.22428461145491937
0.19852442772288545
0.1900632786337216
0.25847334817161904
0.2658897046054228
0.26931673864984634
0.2584628548809725
0.25243275427675305
0.2672968176023809
0.24455613205331375
0.2641185850047639
0.18834361213789896
0.23216325359875173
0.24076128680550166
0.20225927632705076
0.20955761973497014
0.22105976742655148
0.2602824919189146
0.26887703575916544
0.23616550096825195
0.27244687603620105
0.2657300207977105
0.23161625925618753
0.2344680003652551
0.2616440070470546
0.2534775589595579
0.25861093583535016
0.23710203756191864
0.19562270713006816
0.20921935259103489
0.2139574267684251
0.270548748646544
0.2561485071232941
0.26278777532157443
0.2235222006066746
0.2348952148298895
0.2718463961623139
0.25646016487338363
0.2735756979019876
0.24848494545654487
0.2102282581919991
0.2573511373551839
0.19247914769301874
0.25406293253874757
0.2559043903734637
0.24706039014459077
0.2517475538400597
0.24952910925651453
0.2595992651747049
0.2532947034402382
0.2535774207885032
0.25715558297835067
0.26898310149113674
0.24847269967131927
0.2421161337599561
0.23998356185212838
0.2550663479303138
0.2682953110147888
0.2558187018268034
0.23298697450537692
0.21796719483814672
0.20766876064007275
0.26272011557352437
0.2436513834428757
0.16626917468749522
0.24967995376390578
0.22387541694536967
0.25406098493854173
0.23785944048242239
0.2215475132777673
0.22240998704344286
0.2224474089382822
0.26045735207787385
0.24056045232354345
0.19857904978392396
0.255709422151035
0.2502161677357821
0.2729543930252468
0.2243605675303219
0.20770061383539515
0.2454628466199215
0.2565966798324161
0.24261650585286712
0.21559973237515218
0.26527758207378804
0.23971979083665013
0.17860384680081318
0.17187601308539177
0.2283736474616826
0.25273045155095725
0.25287910217999277
0.22171430672577355
0.25358399220886757
0.2698116357451935
0.2625854971611796
0.24853250814008426
0.23150064095501374
0.25400632205794843
0.2447758219386905
0.18842009126061524
0.25762539631156883
0.17293449517737663
0.18191866488370526
0.2550460297800257
0.26054091413122904
0.25926051461709004
0.23161345654162716
0.2537757515416225
0.2584413821014995
0.2618813661166498
0.27405056342358136
0.2754305162673476
0.24799175885427502
0.192837261751491
0.23945013189543457
0.2050930157928425
0.26960993724964144
0.2047754288515139
0.2621400701540747
0.24112631903224932
0.2768958833857744
0.2138756472032353
0.26945379567060235
0.22339021941246626
0.2281464976382318
0.24967561458802828
0.21996495751315479
0.243147274964983
0.25251938065927587
0.2568961529581872
0.2793546699818471
0.2079495994593588
0.23963650050254431
0.22156465365313166
0.17120249127260664
0.24550749391741136
0.22951422147793896
0.22473553850303463
0.21639101052683019
0.23606083010624054
0.1951211859532706
0.2618654423488293
0.271597915839103
0.25613886108192024
0.2078904293209175
0.21781515841159863
0.2361711021590407
0.275876839033002
0.2726052904028176
0.25051035727233784
0.2577995631764568
0.261710617102527
0.2502576641618068
0.2610879296658803
0.22995514194716626
0.23081947936083244
0.2659796435015439
0.2578889712845228
0.27184210598258524
0.20698830046809696
0.2558172761266856
0.1991463135078743
0.2154396346875401
0.19447306090428074
0.25501112001258935
0.2535576519520093
0.2559600086679923
0.25682194207091624
0.2709846102156105
0.261383378466464
0.24440535234603394
0.16205096178187064
0.1985935368184339
0.2545878393427314
0.24136639045843383
0.26413156880204025
0.24163365991110097
0.2494520160979735
0.21191026632130033
0.2496597571035485
0.25897642771354595
0.22205898731599197
0.21417210646640125
0.26232117672032235
0.23277012976320943
0.2610999085682129
0.24707920815163015
0.2622263266942767
0.20007857518399386
0.25797962108115685
0.2277255950685902
0.25538767246248967
0.19641033547698503
0.22094385425239235
0.25797145336205995
0.269855875026199
0.2430345196320737
0.23797931855721538
0.2778839181521291
0.24283299219102022
0.20390013996580283
0.24341735538468476
0.2028887177505071
0.26070524163458375
0.2753292546050056
0.21389247405510353
0.2573681970270609
0.25198483676359484
0.2654732074306736
0.2072540021779019
0.2561545910038048
0.2498862705022458
0.19699045049796216
0.26317122680403904
0.21098125525752756
0.238520605591262
0.21592628761511048
0.23635311264181816
0.2585953915714235
0.15594699416030597
0.2406760136462265
0.27317474839633515
0.26245032524785594
0.27395358450189294
0.21708480900027752
0.26663632248055374
0.1982845513164496
0.27213329495402944
0.21220754549444784
0.2608012985907763
0.20624556370103259
0.1757053857216524
0.21845927287206546
0.21649248382811212
0.26725582655139374
0.25445207656996427
0.2595168882468658
0.18022100548817077
0.2661863667799022
0.25276788260912825
0.25290001382793376
0.2432061983525922
0.2608817390055063
0.26023621953956433
0.2351173237699795
0.24579334750294843
0.2492840832299019
0.1588994222331448
0.2612382407082586
0.18538600811387576
0.23175563047377074
0.2615492089538753
0.2197537857250095
0.21079406673640771
0.2050082240317835
0.2603603529493534
0.25069194931934585
0.25935340825342246
0.25386971045026246
0.24627273865519192
0.2696220673284494
0.2751205373519317
0.24360148032194243
0.2223239669539519
0.267682484441766
0.185814223856633
0.15622517800903624
0.1992949593764171
0.26195812817938946
0.20829160368943608
0.2427267760946163
0.22485067400309322
0.2240958284716383
0.26496125446347385
0.25989889790097853
0.22930536032063714
0.22309119257420806
0.27113121200571283
0.26444986386948743
0.2601862578595925
0.23839167899983563
0.21970569603940285
0.2168344990864175
0.21629490336866758
0.2022457447163791
0.23386207849200086
0.2508496374381055
0.26122007637101946
0.23289968697479682
0.21091214147262072
0.2542823583437514
0.24144078029950936
0.2571496964110756
0.22158216577871345
0.24533132382088407
0.16013137727259727
0.27915091612115034
0.263079819171175
0.19927009550496827
0.26077149810037636
0.27540350991983514
0.2250236312387043
0.24184863668445078
0.2346814969601099
0.23211438632141684
0.25487976507163224
0.22731668689157647
0.24658733008598926
0.2531639521141247
0.2324305536448812
0.1599220113554386
0.2556668479468086
0.22508027857613586
0.20289689500954067
0.24800586512556896
0.24904439965074762
0.2576256253251191
0.202152064691781
0.22786493864666094
0.2404332872010255
0.2594954375227359
0.20671907148891844
0.2568883057018872
0.24540070217016957
0.20328779673211417
0.25215743981188526
0.2444885656497765
0.22929904274066978
0.22458897135040576
0.2545991994910633
0.25344050980056
0.2040101980801883
0.2445094210992798
0.21798341152059722
0.27723592030850275
0.2667041447035249
0.24992967650415462
0.24174565338691925
0.24435970019214442
0.2769918888303466
0.26885245045448286
0.25293586999074713
0.2407636422676548
0.23934738019488827
0.25953522344918434
0.2515689724143149
0.2299111861648188
0.2433334351127985
0.22533239719425852
0.2691545296172451
0.12971765402429986
0.253453811950925
0.2404548986738497
0.23457661856413153
0.25882425759521965
0.14302630361087793
0.22122371728912263
0.24300878423435063
0.24372183030101507
0.20798900139955162
0.2225432927659225
0.23439640392570613
0.25671512726374085
0.2578708070051046
0.26702112870679756
0.2815523763456521
0.2179503627383157
0.2739226356870946
0.23541391389416033
0.21138665718816946
0.24713719180468804
0.2646732386146174
0.2710401053185774
0.22011105465825648
0.2596971154068023
0.26454236372460643
0.1851860341590592
0.2507331911071645
0.2276301248592688
0.2730202971743713
0.27378655176288846
0.24689547384957516
0.25262022521254573
0.2585335134836804
0.18626055352033988
0.2592651818911885
0.17365201267445773
0.22785900491635458
0.26414110773508676
0.22559446000708505
0.24695686272924788
0.2711185839469339
0.2571933792371779
0.2703007693245842
0.21646640372825082
0.21988035078955775
0.24504285669270406
0.2212246387029608
0.25839202710185244
0.2600244118716981
0.17455668270512992
0.2432879491819266
0.25308397565354995
0.2479947020924018
0.24745890533078363
0.18792879666486584
0.2042975561388607
0.2409246807097394
0.23875771922817007
0.24830523739366775
0.25713802856525
0.25824231696585054
0.24360431507431077
0.2575867573191376
0.22558222281327286
0.2522057199134893
0.27187060356704185
0.2696148769921406
0.26125322470500234
0.2156626345116275
0.24945014149660028
0.1702017867701749
0.26632341349903976
0.17668911729007586
0.25628934464190384
0.2506373360158749
0.22761063278440755
0.23656764640557043
0.17785751246624773
0.22117986745990986
0.2531026386454093
0.2593992505680153
0.27592060918347616
0.2512762602021718
0.2140111125942831
0.2603268376240101
0.2423041492754405
0.22946410559795308
0.25078451190037926
0.268158046281677
0.21898623066229025
0.22519475772186592
0.2479235832965392
0.1986416273354325
0.26641334055389576
0.24965118233071032
0.270066099301699
0.1951047605181516
0.24408998300221357
0.25631745926688093
0.2415648866271096
0.1972802277734058
0.2656115683231719
0.25367009786905936
0.27568947091026375
0.22384959786698644
0.25805674966766334
0.19289324229169458
0.2082201797156553
0.25200396535841696
0.24287060749367725
0.2749855107916632
0.24848645013625767
0.23323742610981965
0.2631572627042846
0.1782757476227806
0.24089927733413646
0.2725844065566532
0.21906705218485034
0.21948826303075275
0.25547485545176024
0.17557592377419567
0.20202985445676494
0.26124169740516207
0.23530964385423098
0.2601062620296368
0.2426840660371797
0.2643155718670624
0.23179403880958804
0.23790168558456676
0.2626986014645566
0.22280432135762482
0.25176937224841417
0.25357673241758416
0.26578484228304733
0.2547818117193029
0.21734806343882862
0.2267746087768841
0.2538035835919192
0.2339583801363749
0.25160064975470375
0.2462899382935135
0.25396930218202424
0.25387910107830247
0.2617279950655966
0.2663266530846349
0.2208395977374006
0.2695116647456564
0.22503048091279348
0.21841552813764206
0.22106658966376058
0.24484865720356355
0.17425587081851052
0.2611803309940411
0.23643449898849483
0.22749138602605798
0.2525514924646186
0.20487295219011975
0.21399862183599808
0.23450275311252586
0.2588152650363621
0.21989619972311825
0.25115252469268984
0.2556903893693201
0.24850604205942886
0.24051598537038912
0.17541325709700334
0.2605449308550503
0.22365869420025838
0.275483624813347
0.24434454446906564
0.23840758103581403
0.2545236031800142
0.2659926494322862
0.23322825409023487
0.2619216636575001
0.2743040923865911
0.2639008524531057
0.26583197078591936
0.2076498733269399
0.27154733960281774
0.23076912237336195
0.2660937506507469
0.274631181448076
0.2540531887345311
0.23259666758401923
0.23857264109430554
0.2425084191216932
0.2377450903317914
0.22841026466224623
0.22844227528425223
0.2751974817043488
0.2541790916300212
0.18471498153705604
0.19162478077456468
0.242477067268042
0.2099982432609923
0.25767310877043753
0.23032680181980728
0.2555695998785007
0.23598127323544818
0.2676993793710721
0.24340572447348224
0.23682722969513167
0.26029848080652584
0.24390426554781847
0.24027116331530168
0.2291242227222687
0.2563007715549148
0.19608398778733996
0.258039870007927
0.2461464570267893
0.23868573502179577
0.25448589471008315
0.23941972632543343
0.2527973899727378
0.23362281887413194
0.2419698208566981
0.26385616553183294
0.23269276823384866
0.2618365488517223
0.25666731368972584
0.2514297407643765
0.2535775990359772
0.23812288823492583
0.2253276884742475
0.2554386945829417
0.16454176644307114
0.18025644844347916
0.20941746644580933
0.2495629787308657
0.2751711868314795
0.21676361101368544
0.2249349282099275
0.19455420316008815
0.24635797893302525
0.2293715865892827
0.24734401751284793
0.25082421909445296
0.25062423198748507
0.18616603133005946
0.19750816964464524
0.2630792975199454
0.2408424113431084
0.23082906199484213
0.2622944608474814
0.22432939722578665
0.19723990519283044
0.2461017062239341
0.26614549559341233
0.17877566821698412
0.24281566884452416
0.25884944376405294
0.23418761124177212
0.21817991924734656
0.2527948317433216
0.1916257055747118
0.25179353983930797
0.2278729268473472
0.25284650282173005
0.2089870144862469
0.27522207952208083
0.22207541629941654
0.26796824172506434
0.18103440383080321
0.2553728991187472
0.2732968592118431
0.24877432661954324
0.23546329649317008
0.2191551408573628
0.23546930204740527
0.2346578567687114
0.28311687364197247
0.24748525893349915
0.251807619670838
0.2621510179022391
0.1989595103567455
0.22415089912236832
0.24414736792854233
0.18315388178768252
0.26475614031277483
0.18904057636235505
0.1830938046625614
0.25339795046258856
0.1963709005264867
0.2770396273105659
0.2194028272341913
0.2654008325732766
0.2604733644615599
0.26915803728457127
0.13871284617131596
0.25643253531052507
0.2477377896961281
0.22725453938776471
0.22819663363706089
0.2427197975146666
0.2128441962413621
0.25739286344221357
0.21139192701155532
0.20774572781814107
0.1944274882106317
0.25296749942047564
0.21372090200659072
0.2612279843960373
0.2609547671628299
0.21722140494591138
0.19894793680908324
0.21715920950645345
0.14791635718140078
0.2191668396776985
0.2539194613077807
0.26356294769756683
0.24035333824283045
0.23320763838630318
0.25952684222163547
0.2467877173074007
0.24471456432096508
0.25542003579885675
0.23916782156493804
0.27072758646520234
0.23616191565006328
0.2666643450233986
0.1598005706107904
0.21862822977027657
0.18350822246987147
0.1839296287061009
0.2473209397427067
0.25153867494618093
0.21948765898541306
0.2622594001221809
0.2596432655931878
0.18516299437699374
0.2642390349116103
0.25633102596888724
0.2683438335726932
0.2622315609080886
0.2670508843713115
0.2641988895819974
0.23764652172139178
0.2547235672335678
0.26447108991898627
0.25084500237723445
0.2740604391416018
0.27273179058524166
0.2247429357493079
0.2511314773236312
0.19663862158856005
0.2497322707473067
0.27538186588645536
0.13860741549961256
0.2515181398190007
0.19407758260578642
0.23815414456533138
0.2661348852628514
0.24559091498070038
0.245370687455861
0.2066868090964187
0.2638763426207014
0.1783111688181648
0.1734731136382404
0.2617401200275489
0.2481301594110265
0.20114661910501067
0.2523941541104236
0.2602810802563558
0.21530459548094422
0.22317817902108122
0.23709851091706613
0.2798948749334314
0.254001062355836
0.23559260545645908
0.2294311741736601
0.2617119613226179
0.2623141239588301
0.1932935430256456
0.25273605364947216
0.2536136536993638
0.2717631905574295
0.21566046336043107
0.2265192722198051
0.26147786263137723
0.2672047157989954
0.2615295331503739
0.24014580021580292
0.2497499874984428
0.2647864925495496
0.23634642500684633
0.23757602632840796
0.24609241197225443
0.26704663256095507
0.27819753613025344
0.2459544733404522
0.23593420839908633
0.2088388238892879
0.25934446445459475
0.2688193996530503
0.2503281638831554
0.18343646243955386
0.2462176158776773
0.22668600378054785
0.2305047259126238
0.25641959632598504
0.23186225474663574
0.2612465484122848
0.2581719112837945
0.2391461450242666
0.1777693993679951
0.26125327722162833
0.2565349578437769
0.21780065331625895
0.24897283103855483
0.16165972497704473
0.23289246649178658
0.1706394276365427
0.27510002801180905
0.25384873825390597
0.265872446748898
0.19738529497320126
0.24186934077118008
0.25783911870017173
0.24266191618888458
0.18697061696431827
0.211325351436676
0.24182922952416347
0.27202466765564115
0.2522092093709097
0.24545134665371637
0.27006452874078574
0.2638884246606657
0.23215941132803075
0.21256548197929226
0.23977672435803285
0.22573595856281134
0.2508247659972141
0.19123631313048328
0.2656103409469896
0.23024438315093107
0.23797613394189523
0.23895449745926098
0.19459554835115173
0.25651989251807156
0.23396532153476626
0.2243854067378861
0.25559391236549683
0.12862094578240227
0.20801549288232404
0.2600429662603995
0.2438021115523397
0.23423952009281537
0.2108712092181224
0.26200571608547996
0.21501973087341067
0.2566002066314806
0.18955954449411824
0.19266668602452625
0.22915683258155237
0.21430248321047202
0.25861206492848116
0.18754202995125227
0.1758748500089384
0.2607809965189807
0.24299789951054523
0.20716975562216014
0.2495364180572949
0.2486990532753161
0.24484068974942658
0.23836730921609922
0.25931300505968086
0.2655820811170424
0.26185363507164805
0.19257846849632732
0.25996992983693507
0.23914519308850257
0.22533096840409994
0.22763115410369408
0.22002738351324025
0.25544436742315135
0.16587136101856584
0.2459459171284545
0.19751378764494507
0.1802208136883328
0.2672955425598859
0.19789177672068092
0.24492792656073706
0.23715703202560268
0.2436835015222625
0.2588656821458845
0.2732477154524812
0.24557412855641594
0.26865722382010143
0.27420329246028097
0.22862222205807417
0.2514201678786759
0.2585455602629001
0.24666117547505687
0.25146310485193824
0.27644322643938474
0.20269986390203498
0.22973317818212227
0.24978019107878366
0.27010867870833516
0.25084859017394273
0.2572400980875969
0.1961233568389791
0.19311273004525842
0.24877393370317208
0.15298104186908112
0.23688049704968187
0.2673417260261722
0.1977309389909265
0.1708249834359332
0.2489349033565373
0.20650707337324156
0.17021844912351922
0.24280584871136857
0.2531649910107182
0.25242077191000817
0.26867248635884855
0.251522035449637
0.190267404153257
0.24630013940986184
0.26788669811210114
0.22089449783320558
0.26213825164926574
0.24508975660007642
0.2418781836080652
0.21504860290242664
0.2564987760116035
0.21368795949313335
0.24285882449842025
0.1600227377894491
0.2579299082328411
0.2520800125254008
0.26418863372550666
0.159315910633289
0.24669942749235263
0.25171800650616355
0.2542727641471136
0.2175823243006818
0.25366869680398607
0.2468028689756943
0.22115707863603284
0.2539429813290627
0.25827428209840503
0.1978177282709736
0.27369436873740033
0.26211460044073076
0.26525260719300214
0.23198227785874484
0.2632766753372439
0.2403323254894809
0.27296254511533147
0.2207782482177593
0.2282376746970537
0.22411173512837768
0.2607906857330854
0.23197276212179826
0.2736329879654234
0.26864631496055996
0.19858954151034855
0.24747912757953147
0.25893221108802505
0.20958894799452188
0.26549796291805305
0.25907435279410984
0.24287447212573587
0.25375457306364185
0.26979569520753965
0.21882420028583383
0.17754764115007632
0.18843603938071452
0.18092730169385293
0.2611708313460009
0.20727852658015156
0.23120373324718146
0.26192174333267676
0.18506844359076807
0.19568848868927732
0.2542641091727303
0.23996759303138301
0.2628776831667636
0.2222571231374896
0.2781869449949725
0.2490606540027075
0.23314600724747114
0.26420287556958977
0.2036107016412415
0.24017014354273708
0.2608249221586072
0.25819196642567194
0.2053855093070467
0.2532813984884866
0.2623265188820948
0.22342640715938575
0.24647202285454864
0.25224729865113205
0.23538483646457736
0.2533929597659137
0.27124772408914705
0.26490582723157663
0.2617614085476797
0.21494623613483702
0.24854298237428282
0.26187878108632723
0.26739172791860555
0.24156600708652912
0.2651085628920893
0.2634593997579746
0.2561355251397041
0.21564559576768366
0.2680888451547015
0.2099972519589263
0.2767093933206358
0.1926453149314235
0.23519484935909313
0.23782388188871825
0.24812663183535527
0.2647157684341774
0.25870187363635444
0.25152657516297194
0.25405546403663365
0.17557106745733722
0.2708354694364229
0.24784540929000975
0.22076701885213385
0.26885343776290016
0.2555399193909379
0.16769888941438615
0.23046005085699572
0.25836966172459797
0.24232779412210503
0.25878682682365634
0.24020210334391565
0.27640242184206754
0.2792783932226966
0.2676012424172909
0.22746211554289908
0.21818531025577972
0.243357028879141
0.2303764041694464
0.2624959990419571
0.26710578153664083
0.22196471244639912
0.2300185891370236
0.19887477234304535
0.2448590827648526
0.19653304540660507
0.2739429810763397
0.2248140547701996
0.26582688329858783
0.25489664013258306
0.2549883623921036
0.24404459871623047
0.260327992055056
0.24929678984473458
0.25200567416510333
0.23550512221570497
0.22411883937762075
0.2414101602233715
0.22583578488169367
0.1814960660924375
0.23334791584581996
0.26328812642385285
0.2060103464457453
0.19275044291132465
0.23879985307552407
0.24385994610860182
0.27306831647435686
0.20640289912803575
0.2019208151332655
0.22179640996831962
0.19262193205181855
0.2566405116367725
0.20426253853410656
0.2584515942583555
0.22835926440286425
0.2356403646060118
0.14882593476529438
0.24584142312997007
0.26641349828640143
0.22411704666486318
0.16342323325518116
0.19427863382549238
0.21671089253932024
0.23685414753337247
0.20908350961915503
0.2523829611102408
0.2567069182042618
0.2647390747243204
0.2658702316414979
0.20688960177638163
0.23094206013277022
0.2359320859110368
0.2049319378877626
0.23732788755701253
0.2327838539726536
0.2605241672101519
0.2205002867283072
0.13684409296529454
0.18639554395648836
0.24156649088991636
0.23580529570360587
0.23038770170650327
0.2605045152585468
0.26658206420251773
0.18256692830844978
0.193618029089939
0.2562181805788142
0.25694126748136675
0.2618241438691233
0.25539469344607646
0.19206806835560047
0.23632152140349588
0.21422063680664755
0.24535625864928665
0.25409194542147584
0.2708128825589308
0.272268687535709
0.2429665534742237
0.2670197592886424
0.1075604386829846
0.2659781883097653
0.2159200522199287
0.26788065922916054
0.23834267077522936
0.24097178496685145
0.24340021480923232
0.2249226159299575
0.2559964633888657
0.23219458085662015
0.23369257267894417
0.2422645165390896
0.24467070273651775
0.2635974730891191
0.24779774918177597
0.2522033199534776
0.2568179360215112
0.2150858543774398
0.26434411682512443
0.24245973854258482
0.20791336123522608
0.24053302726022516
0.15750382258807785
0.2669944230264921
0.23084511813121464
0.24212487691193663
0.27614035195443537
0.21097303194166558
0.23272774407199057
0.2571268432494237
0.27348592595968113
0.26001076417290686
0.24551798910819686
0.2769661380398608
0.233038843119902
0.23487240729166262
0.2582898990355495
0.26994217638741524
0.18063444505376172
0.24179805291801
0.23388771268873598
0.2484271259105054
0.2608397171832869
0.21592830309069921
0.24079321215009145
0.25707077621517743
0.25800321489205735
0.2492531231004547
0.24675741411635993
0.2102906542091529
0.20925866454664116
0.23143456080126748
0.17208119995014848
0.2501032045789333
0.23505541552760062
0.24994474857949797
0.2217078383606787
0.2608608662939664
0.2578790189174001
0.18560828418747446
0.24347951098677245
0.2051270302388885
0.26495408495138173
0.22467855746774557
0.2460375586196159
0.2648607789081237
0.23399403425030565
0.229502962770121
0.2506221068577731
0.22187404767764787
0.251970388628206
0.23571270154949683
0.22787448751719389
0.22884894927251326
0.26436180029526696
0.25682493508229004
0.24610486250015484
0.2163202882462354
0.2625475063566439
0.2501346029791535
0.20650892524515532
0.23145614594496158
0.2520258214848341
0.15962894042093118
0.2186032837309034
0.23611388871295283
0.2539530494491739
0.2548263357799294
0.2723809414446643
0.22341376031939256
0.18577770119568038
0.21195805575402413
0.21242337144822945
0.25907815231528714
0.2601809303340878
0.22715056239464615
0.18364397847804642
0.2070631333416602
0.17599438795957711
0.2732431612851579
0.26334896562675686
0.24643546577151534
0.1460544816498475
0.22240913181722236
0.26875038645731814
0.27059213899567675
0.25012408294497906
0.21541500476240558
0.22014625780833916
0.26036948483063427
0.22926095096110197
0.26547098507703376
0.18654489872246394
0.2548265809786333
0.25342475895081384
0.20744783310308976
0.2569855688387196
0.25664072043294134
0.22411634550476262
0.25704041569392716
0.24136556585201005
0.2439367650213895
0.24040558289083236
0.2398742726309567
0.2747130382509502
0.27084371957872605
0.23946562404074043
0.2282511390767935
0.24257343780029014
0.27218677544326153
0.23812333445723755
0.24530592652498023
0.21807374453954265
0.26166443205618495
0.25670133826100233
0.2747584350358422
0.25952061068178783
0.2717500201825294
0.22728261665108962
0.26786138482430993
0.22560478141882437
0.20539448375099964
0.19279847221620217
0.22099444887502048
0.23632540908632185
0.25907083481154797
0.24232470083222835
0.25814548013122995
0.2154408447602069
0.23412276734907841
0.2596440005389169
0.24658000498652605
0.26494680565733325
0.24876788329606692
0.2177430740427597
0.2514361075824451
0.20065030529639857
0.2521953391958498
0.20769465112745802
0.20759274209066014
0.2747175013355891
0.24029469113389157
0.22550294117817574
0.23221355868832505
0.1666056585768045
0.12493143057701789
0.23130015701477305
0.24821326461625318
0.26346409686716216
0.2392855326315916
0.2050942412903991
0.2596741365150655
0.22417640306590977
0.22347656595491
0.2440634580913027
0.2282011957549879
0.24945045417892367
0.2459988414657809
0.19288351794057776
0.21650994909717475
0.2597871328106703
0.2539140377441139
0.12453872569332017
0.21625548891321864
0.1842293694532598
0.24496982071608112
0.24047325657871693
0.25254492172467363
0.22701370794617076
0.2503750171153156
0.15093518712323267
0.2675501312091212
0.26739966288689393
0.24074927631342544
0.24770249844315947
0.28184776553695334
0.2294222198776637
0.25722698566058827
0.25683394560196454
0.17318531170888357
0.22596917995231566
0.2628733700566234
0.23251652978188295
0.23634056148913934
0.2596004932767153
0.2040342884467934
0.16415433770520954
0.23207038545234435
0.24770218183595138
0.25468371103436166
0.17015909317319208
0.23992971097241766
0.23154122631429216
0.17056000419854536
0.2517853886651783
0.25245895267520857
0.2358481737067138
0.24844518609170274
0.23691580126140951
0.2518584605701345
0.21878832733918796
0.2773679397624894
0.26299000142592943
0.18385286881669996
0.2372411219647691
0.2597660625061274
0.15568746656005777
0.1985596544437816
0.24229668763891443
0.25511015968323425
0.2495191973435175
0.2238049233331569
0.23397212366329298
0.2609038135078139
0.23768373980594118
0.2510997641511775
0.263339866996638
0.2091743119673494
0.2408127991055979
0.23813302037184653
0.2505776445087444
0.2742149009417637
0.20007604486023498
0.25454510964174887
0.22560183216652865
0.2494211129204542
0.24932073445901026
0.25787936889451296
0.2453135042582733
0.23822772153400334
0.25984890652967313
0.26745454222580733
0.21702901506894737
0.24250715777668785
0.24547359023772433
0.2699047963177556
0.26828446520294635
0.24871374682267555
0.23922152708993552
0.2031039739752126
0.25486643096340034
0.20323899693392986
0.25916159218579365
0.16557203339710277
0.23334937732951358
0.21275196560008594
0.24833992940932384
0.26266094970688586
0.26145259617302086

==> anc/HaarRFC_L5p0.09.dat <==
0.27178191390614875
0.26197923217272673
0.2764807411252277
0.238031876682478
0.30032025593282186
0.28617311581495963
0.30282153528259165
0.26969817024512166
0.2755361988202886
0.28386749853313475
0.20979410775310353
0.30821484251952047
0.29131977151452637
0.2824344165855469
0.31593381168590595
0.2766682325719371
0.27165276475024697
0.2930010056462506
0.18151836381303194
0.3129466934055195
0.2632112554271479
0.26374430038284435
0.2334623402384681
0.27621954797267256
0.2831832557059907
0.2799374755253214
0.22072885144581406
0.28609020377874933
0.295830868064998
0.2721165141723366
0.2681919882324558
0.2559348611861854
0.22019946459071008
0.31665897378067326
0.259211180936868
0.23627260177499923
0.3116984046046636
0.28985420403317586
0.3036096287743517
0.25569999182479775
0.3003009130826105
0.2788834144619504
0.3008077755163995
0.2969580142098656
0.2715578306048143
0.25463736381712937
0.2960557669427472
0.2930392554656062
0.25816216781826024
0.3176521944908988
0.2361784098632081
0.21454413174454565
0.26790431612153304
0.25933843211305996
0.2681143698226002
0.28598665573877935
0.2733969493854546
0.19250483399790258
0.25330774105267223
0.2840249099334573
0.28821468490624175
0.3054266048546085
0.25911910828784107
0.2784402512208407
0.26455981843277404
0.2679049175171018
0.2971089416144659
0.2619090134736412
0.2556966427086938
0.2724264593325461
0.2361118883703758
0.28386852824290465
0.2715725972159922
0.2571710453552765
0.2822481977715673
0.2440140725647848
0.261280816321964
0.2454791497180712
0.2174732353354872
0.2516305739662431
0.24467416953655824
0.3028987383869151
0.2794273120827857
0.2702318855883831
0.2500144557263088
0.21239097695352652
0.28849233623263665
0.2757282610740712
0.2936316551568006
0.258575805862173
0.27233040703236455
0.2931955502642053
0.32029826214658863
0.2928740959555967
0.2814088203771518
0.20531077490990388
0.31105695803752087
0.21683619980563715
0.2910808509261351
0.26880019954767076
0.2396343933046934
0.20081281290421013
0.24485023299857858
0.2934766176205701
0.30864483207081844
0.28860116337961167
0.3000376090522661
0.26180999302827845
0.3044585370718304
0.17426087385672404
0.2767824230701267
0.2878991265777154
0.30296998764111766
0.29504853803392833
0.3026905158282032
0.3024501424389807
0.21988617561580676
0.2432236966729918
0.293915612803485
0.2635866456582352
0.29201364622996195
0.22044953167138262
0.24974407932629114
0.3112083834419307
0.3191786937915505
0.22158870872804792
0.26373169861584345
0.30290638489289623
0.2160967123066441
0.26370464698964485
0.22151514106353004
0.22971385950146972
0.2842163918327978
0.27472295302717425
0.2642363797420902
0.2977526108857113
0.15607963218472273
0.21685326842673214
0.27196860715992394
0.2818673129355257
0.2712121577656514
0.3133764549820294
0.2553035619853016
0.24426153295594172
0.26007098639888954
0.29945866048907055
0.2791743486351592
0.2637743007228087
0.3003311735144217
0.2723064680551229
0.2006772420407852
0.20329749281983897
0.23105254486822643
0.14734468826247032
0.2866000749002556
0.2692536565913296
0.2830613109124051
0.29813561160880797
0.24766969468708966
0.16832705556320188
0.291557612352131
0.22982652617103833
0.22132034245180296
0.1773967035400032
0.26761660404974263
0.2788141042083701
0.21912708441867013
0.2605321705466155
0.25391298486111824
0.27403453349908846
0.31137119171431615
0.28405466783764993
0.2830608799341533
0.2859086734395731
0.2464746274471892
0.257366158620865
0.2511545876665232
0.21708200920343984
0.26569711815277886
0.29542170475763685
0.256885904552708
0.2845309951106897
0.27522861558474176
0.2537730385062195
0.2574374050165516
0.24485356496966154
0.26359084206442723
0.22797982574038958
0.2584291250155338
0.2156313656024127
0.28328426309073373
0.28447075327974874
0.26973384631526476
0.25811335527311363
0.305001889876302
0.26730607705417114
0.24642058670595102
0.2200133778832919
0.17558269564680315
0.28542081761632054
0.29186810158674165
0.2833254212019126
0.2856999414521075
0.22981509183629478
0.2495652712663328
0.29559405712621256
0.26154087384285524
0.31159828777483095
0.2991977915137205
0.30077512011317337
0.2860767978374028
0.26276267121588653
0.28736257799806664
0.3070038852280149
0.268235256607548
0.2577535792193066
0.2848064166054582
0.2575357373531717
0.30530363341456246
0.26845324213886057
0.2459489209506936
0.26459165532458645
0.3041150585048504
0.27553352750240256
0.3062344703052392
0.26617194789985255
0.24330287567266146
0.31121291176928234
0.21971628101256885
0.26495613824602876
0.22570075633878012
0.3007015858909147
0.2617619711150311
0.15256450214040995
0.265788957834278
0.29445672455295707
0.27983915105046375
0.30243414037485067
0.2700203184199272
0.22085634510953178
0.2748340380403772
0.3155194283735728
0.24344258078918135
0.2666955913078655
0.20990986897623273
0.2796838840663107
0.29734801400611993
0.28797158314097604
0.2644950884200074
0.19761835121473656
0.26641767163519586
0.2823825573063701
0.2689220392613961
0.2875065799735664
0.23710893234076397
0.1954992147673471
0.2517162731810409
0.2751521416124538
0.2593155657427419
0.30531143746252914
0.23278657314552545
0.1703872380653331
0.28236712028616706
0.22565466369782558
0.2918120590692858
0.29446449739982067
0.30366720602279695
0.3039237267678528
0.2628275939571591
0.2893085843669921
0.2124150856366198
0.27455904362803124
0.2470545729678335
0.2536249569933784
0.2581027586969881
0.27345836346899743
0.29368108426026557
0.2792376761753886
0.27377878150807866
0.2154555561798128
0.23724919682866982
0.18627861889425384
0.272355523798025
0.2744286557990467
0.27592553416660354
0.28343117629922127
0.28169049438039007
0.21473941973090144
0.2564440832170267
0.2425630547705497
0.30210411815513394
0.2507101992313058
0.28693439791738945
0.22181380195114214
0.29467609236550174
0.25674800032262524
0.27002949671548954
0.27018887655771195
0.29585015889307
0.24130309105815165
0.2852024233263099
0.3015193430000456
0.29729211677478273
0.21213869299248392
0.2608904499834019
0.2146879700812908
0.2042836314313234
0.27191498721321
0.29284052716295694
0.29041346807439455
0.25953986991096833
0.2088899395671828
0.13237598236180284
0.2625984998417216
0.2586386271221141
0.23427310490799483
0.23285748271033962
0.2081815500878217
0.30454568402700194
0.24181373776612317
0.2742050652140217
0.22618825126495024
0.1963363519958124
0.2783076705394811
0.23072685623037956
0.2382134479610929
0.2612727384002745
0.29979671593657453
0.28683469522370986
0.27098770806628864
0.2792318801252957
0.2944175526200733
0.1403746558314538
0.24669093177354834
0.31322247700808176
0.2296901223815546
0.29475495127593576
0.2737746045903879
0.2614549507197337
0.29837749337811337
0.2604540736761404
0.25736160252276263
0.2872580838267118
0.23278877255922312
0.2446433636730547
0.2655001984258756
0.23277689861507692
0.21818394476015437
0.2763365408236787
0.2787925995694122
0.28628973461321794
0.28454126848547445
0.2959202724110553
0.19465208187910638
0.3037195676615648
0.28499569838864236
0.28482896329319296
0.2508640305253935
0.251308845304186
0.2730246707347846
0.2783792415000421
0.2849012216135291
0.2840544514203127
0.17821020010744873
0.28874160116869324
0.2329795356639889
0.2692459835124956
0.21200925698645912
0.28459014018247514
0.1999229504818255
0.2875609685586192
0.28532337697263477
0.2556377478164307
0.2446286896577321
0.2630725661342906
0.2741596842372636
0.28946241533648925
0.24129211810458104
0.2838484786467637
0.26065199602235173
0.2888126835778745
0.29428497321943065
0.25453548735951326
0.26797342571283705
0.24641859820719442
0.28312540524875973
0.2594641866804546
0.2970762363348253
0.26558606901655596
0.2949965986536636
0.2729392051930448
0.32008589604819027
0.25865737932253696
0.1975728378927899
0.24826491076345933
0.216449501158008
0.27269138611658866
0.27355631689278553
0.2267549416372566
0.28906872313240684
0.2433800730495478
0.26104326385956883
0.2711009833807857
0.29842642379067486
0.2813876524749832
0.25660128654258885
0.27786807462274693
0.19610300237311587
0.295254635192121
0.2857438921803263
0.2821778768081775
0.28223653458305004
0.24997095491031585
0.23459140254966368
0.1829427349189408
0.2402707569883702
0.283548931293813
0.17152119222272666
0.25846290979555747
0.2682246705070554
0.23122630484082946
0.2499572910033562
0.23189678371897368
0.28090691523379735
0.2881794241762881
0.2923899445154619
0.2927765269856572
0.2682844641188782
0.2732848298069982
0.28108648225211874
0.25638154603459623
0.28706505577828945
0.26829487660642853
0.2879936995265513
0.23229993643264005
0.2782207526937208
0.25686348131553577
0.26227463741854645
0.3083720269905949
0.26693951915802827
0.25014310818391267
0.2835661244695097
0.28105248027609164
0.250022101666051
0.10861623754673332
0.26086516459498277
0.3080890926280411
0.21621118274082798
0.3000779497338536
0.21094919524539757
0.27296402743484655
0.3031475914770768
0.25940952178358173
0.2565199746793117
0.3016328823436533
0.22186312358346882
0.29364251850831435
0.2535613247610459
0.21704608454160373
0.2802230713668221
0.2246617102538219
0.2752706827308731
0.2803550083303439
0.27794134486041705
0.24947413313709021
0.24160098748618677
0.27986210164538644
0.19099035165428532
0.2267609012970908
0.29092161619603163
0.26132763434672346
0.2942378865168254
0.27957824800242514
0.2648881061701958
0.18461289859125768
0.3000647930373903
0.30639229764204834
0.1700463579696221
0.2420388835935312
0.25301532195167725
0.21357888577416081
0.2768499748630647
0.26281929670182075
0.27439207796227416
0.2906591247457124
0.2483950452435393
0.18943963441573874
0.25980499335724333
0.26810384896146716
0.2888600568170965
0.27003274785364584
0.24884004401632753
0.2123902776505965
0.2104855107802256
0.29056056988831797
0.2747080360614356
0.1764777945820515
0.28455186330414156
0.23826018856080142
0.2920276030763446
0.22736112772023853
0.23226205969195493
0.2841000419980649
0.2486002845971295
0.2859132767820794
0.2598304444110896
0.2994598741284184
0.2830292602271866
0.2751391043575066
0.26436759811848964
0.26110185559248017
0.29970987855398085
0.29923891361789035
0.2552710173628054
0.2773566178863357
0.28172906778806966
0.26311799953251247
0.2684791367035261
0.29877305301923407
0.27480569788635406
0.2194715495793432
0.23530011875071574
0.19876433151396533
0.2410135634753346
0.27337798839444927
0.2887392845684365
0.27760299315942644
0.2840029004348456
0.29924025004316757
0.2902068344016997
0.1749661092522788
0.2828314458755486
0.19876606698782248
0.29627812165861966
0.25808547614574584
0.29778104710513803
0.2679928022063377
0.3072048506321781
0.2447776926825634
0.24743608542512066
0.28959935357077177
0.26847492067422685
0.21045557781882748
0.3074257610537934
0.272030116241859
0.263890948508842
0.2909728433000081
0.2805991528105782
0.26867600831438626
0.25081591776478224
0.30805181249711455
0.2919043674903264
0.2840463883776826
0.23315846915344393
0.27900173829132585
0.2538006029534954
0.24768502800574216
0.28358773362374307
0.26843890555532013
0.28286704927577877
0.21506007046200987
0.26767740817397007
0.239580371871809
0.3043461836257786
0.21305963490899418
0.29015354021946377
0.2866804182254049
0.28658764137246845
0.30548569593301755
0.17340381127257926
0.2825887997479436
0.28682079558690143
0.3118042791451445
0.3071593513739248
0.28374591410317046
0.24684004550448513
0.25646653497707084
0.28172822983358176
0.2806132429648049
0.28312425426772125
0.2909859780886278
0.28616210024853783
0.3112375970422835
0.24026181063847651
0.2067889614245675
0.28439439032423625
0.21787392841515008
0.27908336159764974
0.30451675532027533
0.25892222646748886
0.25417075980795156
0.24691284592039187
0.26112765659651943
0.27016589991627415
0.21068595781477412
0.2943714553369715
0.23523802971192057
0.2748406325556538
0.26133482183587
0.18418956294087852
0.27187833234264197
0.2867161594166286
0.2711648418241883
0.14657239210886797
0.3117973437927696
0.31298545680561984
0.2955146467274944
0.2612625105571388
0.27607923508226173
0.3049529012910034
0.30807698087085067
0.1840391320377009
0.3079168611489001
0.28990931665916014
0.31121256611825915
0.30318021002414813
0.2814441219623453
0.2981461882562984
0.2956419661246296
0.27136855865873155
0.2921484444684859
0.28839901215045305
0.2829470535069725
0.2969619586466067
0.17298207189221315
0.25151265107973875
0.2220976382021344
0.25931471621337054
0.22957694343166402
0.2624867442407795
0.2491819755422471
0.2877108758954741
0.2956585993320182
0.298731584916131
0.2610765634129579
0.2808850796366159
0.2900851864786778
0.295019048494141
0.21961189390985306
0.21979896698724408
0.29732873254155334
0.2669537824665169
0.28922020150781547
0.2587316564418916
0.22484299231257646
0.26684645355343845
0.2775463576556942
0.2608269644030831
0.27077606603614424
0.23102347000968887
0.3011722844170664
0.21522443564433977
0.27638882412141186
0.3027843496508648
0.25849712006068454
0.2928443793422198
0.20668194075776578
0.29317810385842275
0.2409706220691679
0.2700424507122674
0.2983437566642054
0.2850512342840613
0.25021433940968013
0.2365620258565275
0.26281649497390236
0.26092529580675816
0.235896922721886
0.252673893975268
0.2475906820882897
0.2857536817480386
0.2750924295457446
0.30296395876784493
0.2696052156927688
0.23496173771589912
0.2876021076956629
0.23247031112570082
0.24937780702511056
0.2824494260898959
0.2884311193439658
0.28037688624371043
0.30128035885768417
0.2649774669275315
0.28627985324061234
0.28715865900022086
0.1968700514525182
0.2700175441853635
0.20084816412606146
0.2846471641768159
0.17074557582317182
0.2553951834116882
0.19948059197738183
0.2729321713267297
0.27187944445031603
0.2606265938133615
0.258418517035428
0.2833443764537986
0.24051527486493293
0.24505130017859456
0.29907235954859396
0.24870662042050543
0.2576343071115249
0.27888590702756005
0.2522750575841927
0.27334725322181636
0.2840792255095776
0.2290401437411468
0.2782730270682096
0.2635016924500129
0.24178901308214543
0.1948213630791591
0.30636224325548705
0.22114056188037776
0.18175539238497757
0.28510797884481015
0.24736928212521458
0.30019453997923484
0.27030060537352796
0.27746264222224565
0.29839786045707456
0.2105887954779619
0.30093032266003017
0.19651438553734188
0.1787322469561782
0.26236041409464006
0.2967747578762083
0.28428237721801675
0.2778856388242959
0.23117904927302957
0.30420149869553065
0.20617186472646687
0.24541750553216996
0.19037585619406616
0.29224902091912164
0.23410972998813395
0.19667541112075113
0.27767519319155193
0.28286023744588246
0.24800677305292002
0.28916915438930413
0.17096684350686484
0.27926667022229223
0.15006655960760848
0.24116971310699933
0.21501024428153506
0.17966688033391356
0.27537406942660253
0.2978543953499476
0.2942241179204303
0.28779309768101646
0.26334400205591924
0.22869487780881936
0.2709658232073877
0.2064195425703994
0.2619679284166114
0.26307676185115325
0.24910579410796738
0.2440921425049016
0.26870867985164815
0.20724960086583188
0.26571385550364396
0.2422599077620683
0.27042329252699093
0.3066965140324709
0.2897391712016257
0.19800105605984036
0.2802858052934408
0.3146805436424479
0.2599854801607441
0.3155441005572556
0.22463119535589823
0.2629454825999805
0.2989007641518015
0.3076906766591171
0.2855297111851299
0.2951288129179342
0.2815898529104141
0.2612339116697276
0.2500057918099044
0.28426964125325477
0.29154365218251593
0.25329156353696736
0.22033216127678215
0.2686386721534318
0.28768623045003994
0.1897165538831749
0.3053076408012053
0.27553440693331316
0.2032548957108733
0.20904997265289257
0.2778424191214304
0.28947320759375983
0.24944668633735587
0.25957537131332353
0.29349802626362903
0.27797087865482817
0.20988982664406355
0.2856463626020358
0.28370887830328073
0.2697799837768789
0.2545208389866271
0.1879344450095781
0.30033164546229146
0.2810786682373468
0.2384566630047112
0.19754197460238296
0.2945370373905318
0.26511281633761036
0.29867818496165194
0.2666090518205589
0.29186376260271035
0.25017572586033243
0.28442898858148763
0.2705341612097945
0.19138700931483565
0.31682889278238435
0.29793093538578425
0.2760845363734012
0.30923356496261056
0.2763815010082027
0.25433292268981994
0.23606536494418795
0.2875252480635537
0.26165991823113655
0.2929833214748089
0.2996673031675385
0.30268831453565087
0.2560604599329967
0.28116386621830414
0.25125546650224045
0.2611579480192511
0.2983701599277774
0.26985791570103046
0.1753887319629432
0.29805816262298424
0.2985517998110479
0.27404293187209433
0.20986095072585836
0.26806997495144
0.2479446191040871
0.29619442420097863
0.29463338143973744
0.21261445333980117
0.18282642191311063
0.23289708109132815
0.212021475958095
0.26732722954125165
0.26998545639665944
0.29418293585449873
0.259435631447099
0.2941780574870567
0.26730198114781045
0.19743814539177504
0.2746346381506258
0.30283051695512186
0.2851577277244772
0.2693481709397073
0.30071324723876103
0.25530442128890496
0.30434298331764803
0.24078464538308966
0.3086261698636533
0.2811255020174521
0.25929164107307123
0.29597845522195826
0.23694274743416383
0.29394715680127004
0.30207902811654297
0.27759200753859736
0.2602678681093039
0.2944331508411333
0.2763735095886874
0.22394025415402097
0.28330271897887616
0.29069785550055477
0.1907655944248399
0.2954495749875733
0.24933209293936348
0.2001271813524768
0.2847563087639823
0.27096064881382775
0.25763005503819075
0.22050076706294164
0.29142091648281365
0.2547680195959613
0.2675611080035398
0.2883705138081492
0.23070564194443033
0.29229091137207813
0.2859327126474396
0.24306427276882378
0.23876613030546193
0.2866179104293464
0.2962377528169793
0.25937060041349774
0.31027649331330515
0.2916951205731637
0.2545272095915718
0.2593920804838837
0.2710870522769628
0.22809441934305338
0.2822343033260675
0.1857107971614069
0.2645486103414977
0.29170276611523066
0.2890161790898458
0.27741474516803216
0.23162161128628253
0.29335452382367444
0.26303891924486783
0.25429185041473173
0.2729808072098916
0.26343205175438805
0.29069776508305345
0.26214903573006176
0.2659634815963585
0.2519975889804906
0.20984618149114778
0.17303847668428085
0.27757612928888487
0.30301737032129294
0.2481160687790231
0.28315824636879283
0.17112240229547715
0.28765494693512533
0.2778999957424355
0.24374534952724008
0.29869376867269404
0.313649274047785
0.24807042384242128
0.27100243137893665
0.2818896584180179
0.27001153097388136
0.28049911592164706
0.22714343308986368
0.26926262149690666
0.2558839337018236
0.15489553728240724
0.14413598053533747
0.28752638099544214
0.30664537425823024
0.3024205161766715
0.23832318499684682
0.15242752229468898
0.2548377302165085
0.23722749415214703
0.22629172054371097
0.2938804805622844
0.3114011031041163
0.2842077192832947
0.2691237534639035
0.3008687454818256
0.19788520020606337
0.2797262923139904
0.2971927703791783
0.2816524161450134
0.24304389909284843
0.2443957981011707
0.28597003126955794
0.2677083011596677
0.18049748597360796
0.2671197030457713
0.28415019962930566
0.28421391251467887
0.2502151210220991
0.25840024443360404
0.2796178505685214
0.2767756059469343
0.23626627354844104
0.29829838105660517
0.24355831330060593
0.17466484546938532
0.23935763023539222
0.3016252661206834
0.28282889186024956
0.2984537056808106
0.28072242845554307
0.2673708600524987
0.20585464014127358
0.2894831980713202
0.2482382203861298
0.285918220599202
0.3038012641820804
0.23530740453319784
0.22733661793586923
0.29020138210384616
0.29476187042248386
0.257691125146797
0.29041262490522124
0.2901329413537408
0.2989845202238243
0.28181393954621153
0.30935515580041056
0.27545137825626675
0.2869374225813885
0.2628898358179773
0.27295611610221215
0.20622613006793625
0.2542171176707401
0.2806363412159102
0.2641676639843365
0.28351120848997435
0.29883453133687143
0.28555654941812403
0.27052626268751234
0.28468006612568075
0.27949064094929627
0.27006138679903746
0.30229374178042545
0.2680406649421094
0.2914036732530581
0.1956789424144285
0.23924137119242256
0.2598485759653616
0.25024325402584097
0.2887450106611899
0.2521576865809929
0.24943005465349108
0.3000441159365418
0.2326520023989005
0.29924636360216555
0.16259536674310968
0.30119216369120616
0.24009476811045324
0.2709465541773032
0.3019235648933978
0.22096180754156117
0.26790616039741905
0.262353475459101
0.27290853141473564
0.2643691520455584
0.31351628749374433
0.3038502440249938
0.2827142194365125
0.25573448215609224
0.27215554759525956
0.29132823144673037
0.2988559471603808
0.23022223429307642
0.2759441017379433
0.20414932097176194
0.2574250789012313
0.2862181834722799
0.30959365512309817
0.2265652028306576
0.24963532311079123
0.25568946034904605
0.2822579940255201
0.28656798103692727
0.2775982613329156
0.27465211177150195
0.21015361226050858
0.2812562065846454
0.298261709722575
0.2598687081084051
0.27576714142249004
0.30106828337565766
0.22685993696664208
0.28780169146827883
0.2216347307812543
0.30598843828769934
0.26240616066812084
0.28952909400112786
0.2576729318407495
0.28925347729387824
0.29252780067189876
0.17424673672061092
0.2897196694337975
0.3006142942468641
0.2880964219227356
0.2442949744197631
0.2610223736527607
0.2467672757499598
0.27692364679707965
0.2953329654433236
0.2432520263097158
0.2871568269974108
0.29171713264026
0.2585055382843681
0.18840858639055433
0.26135754304395237
0.30006848387086776
0.31571752579740514
0.2538976666223198
0.20519760907642248
0.22295737181495176
0.20955213960683858
0.28549890938808714
0.2542759250769753
0.2899165027910637
0.20307473254517744
0.2818761984900672
0.28983433838825495
0.2946624204587166
0.23021849674069414
0.28857523462205226
0.305882854222473
0.27597098047995383
0.26655407964302774
0.2634709018275328
0.25687152202119495
0.28729057461156376
0.26746129671135777
0.28670263440883037
0.25253398875167254
0.25756822959161346
0.3049515190918965
0.2895939654930692
0.24475955996376417
0.23957638573675602
0.27687430874246116
0.28512659318731653
0.29842322232925067
0.2874145650962327
0.24631134373910626
0.2935865039696309
0.28644010977059253
0.29861825910226303
0.24565328432051653
0.25991804208061803
0.252774774945395
0.27251278286588726
0.20391347387422645
0.28689296497491634
0.19916086333628658
0.30190619884713116
0.23842697181023398
0.2792182191924171
0.30806453844752235
0.2014013581929758
0.25826233218173594
0.28823319209126425
0.27506798905719715
0.2618383513146119
0.25303165382902737
0.29805818990335387
0.28678883553856466
0.2633546794483381
0.2254258046227253
0.2781923823284772
0.30471891564013226
0.23054297647029973
0.2952553734048423
0.19559903014471763
0.28747444255432064
0.27829413860674934
0.2607634257888181
0.25007591988992633
0.303910944426931
0.31204376921713645
0.3081843799143369
0.24566674712622255
0.2808405683200092
0.2909244688543005
0.2072040093283796
0.23414062583118253
0.28708693779133754
0.247655140322278
0.2821124410353089
0.20037498940794676
0.2842676366303123
0.3025362424061037
0.2781518805284459
0.3048142055090047
0.3011563913942204
0.28765606792544407
0.29187788349543464
0.23990002446491382
0.24953042059829791
0.2969529543376974
0.25733227135139314
0.22487877675662646
0.3170980336249994
0.17329350378711414
0.2741447591891824
0.3057863273944118
0.2239348323148509
0.25041696073095165
0.24864844446070677
0.29550200219367734
0.29491192724016196
0.25552238088190815
0.2378445678253233
0.3006498004997776
0.29117965919645855
0.27605512328468146
0.2473125025012475
0.238618418765223
0.24829981246740523
0.26799069036245565
0.25440939391560574
0.24357426654268
0.24658667377289664
0.2689954997142776
0.13551894570220122
0.2923420310728714
0.278125668011924
0.2704335088313749
0.26458105009544014
0.3062547663058572
0.2721706303867335
0.2006194093150243
0.2776674014423476
0.2062436611818372
0.289655048206482
0.27808153715181394
0.26026683244322096
0.23163721989875233
0.2825316332644659
0.2962833237813
0.22690896335122945
0.2942609164346978
0.196326788132069
0.30160127596861414
0.28714839587835517
0.2913566987245239
0.2600913702104647
0.3058166752997319
0.22851140550749294
0.19707780647092363
0.2715336564688166
0.22264998522121196
0.27603281813853947
0.3066179229540993
0.28624666795228987
0.22164891326897163
0.26816505090756815
0.24291922431258509
0.23922903351372696
0.29151390552728396
0.2797463360708449
0.22004221012135855
0.2730976317822752
0.2822564906723671
0.30854115889810574
0.25852592367071475
0.24263567919921786
0.2585825979043124
0.294765449678779
0.23141389020560263
0.20495348915131195
0.20032381116671885
0.2917543663866152
0.2812049541467953
0.28464825053615145
0.2888270452042323
0.18782464361816054
0.24541731466224706
0.3077303476413356
0.2893765289322796
0.2974501862695964
0.26708760008217586
0.25492887501681105
0.2930531020234336
0.21181255442107635
0.23159332567296415
0.2811419210556777
0.2889322890636324
0.16163188371218326
0.27026890365147427
0.2948633913479475
0.2662793752318944
0.3047230881491153
0.19113682548611644
0.295772930159046
0.2563732646150495
0.22133292234163857
0.2760917697552106
0.24480777904421167
0.29409361826328273
0.28524726111342524
0.3153807783106775
0.3208975857544522
0.22296098730399336
0.24637671587119608
0.27328437934941385
0.2893739113902817
0.29035488394177555
0.17995895281244273
0.25411753167680207
0.21946435068403283
0.2723001115174595
0.25894333203059455
0.2749220894238634
0.2748341822462646
0.3075815159689998
0.2977950382591833
0.2760821726870173
0.2678990866569095
0.23616585223731876
0.30012498157331846
0.30932788240443576
0.20562353643112274
0.2629427335873281
0.21573234621611284
0.2763861624865399
0.29776740674419505
0.27244908115102406
0.2922482955660223
0.29101458288692594
0.2950236936613369
0.2691259130975134
0.1850985072592347
0.25528287469736316
0.17776053584422388
0.3078177210894133
0.21032556005058214
0.21777902288702233
0.2675707480893051
0.19894108227425766
0.29702830783355966
0.30310609608667405
0.2827867513388446
0.2941822465191455
0.29221703505469776
0.3010272948429148
0.30892546796107495
0.28503010006363627
0.20360606874866627
0.19985541228834025
0.20743797895220353
0.30407719990597204
0.2840209412216823
0.18205089265441937
0.266390666807465
0.2464406371469716
0.275428622312493
0.2966855053516631
0.24153340195649853
0.22509042161564438
0.29981568833126615
0.2691997735875567
0.23893012605315597
0.2839009094561808
0.29429637949151133
0.26528164896097123
0.2976057710170721
0.29734507673755767
0.26277823825677243
0.29882519733518653
0.308910136107401
0.24905531363121014
0.2492593149891496
0.24845844598566283
0.28445885752364103
0.26026835683015836
0.29345672220722885
0.30528545257665324
0.18331064533563823
0.30310306042787727
0.29547966043608187
0.23510044173600303
0.30811410979929654
0.27549979242082023
0.253738334488223
0.292028049454529
0.2722494945561489
0.2777539977785016
0.30915225521503137
0.24877366277740098
0.26888764122057945
0.2649873150619403
0.28454439829354616
0.2533597359977852
0.28142023253007464
0.23761473854091875
0.2921035389447668
0.27887010217846736
0.2552485560394894
0.26302197202840055
0.3013689211150561
0.2796808302398786
0.2619268769562922
0.2999615083578263
0.3072072683679979
0.3121887933840564
0.2861129414767176
0.2649101832121435
0.2826367116861514
0.29936668062219995
0.26442355664193207
0.22043711254833193
0.24392169077333084
0.2728996207341884
0.29848488302744497
0.2656961915384702
0.2857680688566027
0.17941039618276783
0.23289965679808547
0.29569901440121343
0.29855515331140287
0.27180113665103595
0.2727379795054918
0.25865184725634033
0.27685465002505016
0.24623822674034984
0.2709718380101675
0.28548826214767564
0.3071978603256593
0.2726287616886984
0.2738982044895193
0.28395751342097086
0.27065100773552847
0.2908621791101332
0.25765574472481445
0.29142870423601774
0.2154119733715587
0.2679485621375721
0.21907369858364859
0.21785383491165825
0.29662678178398844
0.2733054233539318
0.2847944321901943
0.3028586302516648
0.2657323207047537
0.2736905357486209
0.292097710038769
0.2940559175547915
0.24451761660087346
0.30329249745562026
0.23136277561668991
0.28957291430858817
0.2935440758808594
0.2917164105722169
0.3082236838111925
0.2927336621674577
0.2906206382484811
0.28511534688233375
0.27911680062844485
0.2519074037291373
0.2790651050551939
0.223073661777661
0.30458637943208483
0.29134237488590187
0.2825626882673489
0.2875307218775137
0.21739092231628482
0.29546062886423446
0.2733828162717041
0.22282369805690758
0.21883615685019014
0.2551136523242513
0.2997503108222123
0.2729884841082039
0.21315225114778194
0.25030305935509195
0.28884651534006817
0.28108360290849754
0.3019019456567779
0.26666468197004045
0.281787927988454
0.27682819776312423
0.2445677031436939
0.2930875523695828
0.279559530300273
0.2955913560649758
0.2640032940554252
0.2594424355237345
0.2375277296719018
0.26918669747899354
0.2057803018211558
0.28488573071906576
0.21820840966309554
0.19570538029051787
0.296751266934393
0.27778315781186547
0.2632417130335682
0.2976252809351287
0.3052219499706719
0.26682977700550525
0.28212177721355336
0.2482289453730182
0.2597870486047336
0.16158194347829033
0.2900680290623015
0.2542465216571079
0.19899502645047792
0.2727549562898362
0.2771704680303238
0.3101101031196791
0.2903206335123976
0.2676487098537102
0.28139381944249287
0.2321409965687018
0.2892370741070924
0.28451695370626606
0.2805352845299111
0.22536656829940865
0.22150620331485354
0.259241678147514
0.27017148648134565
0.2638880059114592
0.24045353007872536
0.26118751544583074
0.3030883450828449
0.274384973612216
0.21603942965240008
0.23215458782788778
0.28061831076826543
0.2924673646284048
0.22246230404371434
0.24853098580566144
0.2925556636675468
0.2363601820003262
0.28745391863907754
0.29862505024627944
0.24979507702825435
0.2721043000888162
0.23165569450454349
0.26005498144416794
0.24388786530624182
0.2833595290110229
0.28215298279966006
0.2354593273683672
0.2104508017103807
0.2652166553543015
0.28484898351608096
0.29593817704754444
0.2558323844724328
0.24559031370709175
0.2720281899874944
0.2960982389265088
0.23322630839217007
0.2097470165110136
0.30245064766433194
0.26956986486048246
0.2727854398307515
0.28163075909185253
0.2768078170405
0.2948153816422071
0.25383901063045317
0.2820618087723264
0.2846447604167175
0.28094222452872897
0.28764021962729547
0.21403773888690586
0.2223526424123252
0.3073107772516909
0.29745718282218103
0.22571240286599764
0.20110020576664378
0.29177022422925425
0.2620348677924003
0.2724433391583744
0.2934152485872761
0.25213526919383933
0.22779983783105695
0.3042002927523728
0.26537634583954145
0.2739438554657504
0.2605143816161283
0.2651590430660411
0.24551785870634876
0.24624790054368292
0.2647660109825922
0.2608788248021193
0.2949831869891274
0.23810931464199667
0.2932436192358256
0.23321104302860654
0.2819755573719987
0.2648303061956788
0.2616408697041428
0.29472567216307527
0.30470837012271973
0.30045771032304586
0.27995367778985525
0.28489648623268643
0.29394421232270757
0.2938774230398813
0.21595258912444457
0.24618495563287135
0.16340208379305282
0.2717522041423187
0.3043532290806471
0.20387358722909266
0.25020287618055687
0.2983187069869038
0.23957960530766495
0.25025361722801115
0.18305155600563838
0.3023091703128517
0.2656474871536989
0.27421357411359604
0.27862104696496837
0.29308252561867565
0.27634854654605656
0.19856664783924127
0.27786076407045013
0.314879432245465
0.2800043484486184
0.2839620771572584
0.22844100435870984
0.24695258842683535
0.21552640282351268
0.2650574114828953
0.29941042370491994
0.2921369985410526
0.30551424909250136
0.2870906236536341
0.2811352758937744
0.19421101725893034
0.3040471594196665
0.2686323971738709
0.27955020914088086
0.2863760979594032
0.26272711298753565
0.2748134957063705
0.29996619474856656
0.29179549361891466
0.3048005917202013
0.2625324210564309
0.28632674884927545
0.3005367639615426
0.30099548963789485
0.24079497284791737
0.23443479460726288
0.26569548228116197
0.28900032297364714
0.27810104042941985
0.28724592332999144
0.2870066754862912
0.2273454794178061
0.2444040599082401
0.2581817086226447
0.2733213315365712
0.27754842319172435
0.2948672372110402
0.26266269175076457
0.31884501286939915
0.3078698822140123
0.2819648136082757
0.3100442445192871
0.30687141262750695
0.2103223004801602
0.24134913266081406
0.2866625426938286
0.27729059183872223
0.27221237611107835
0.21895179412622026
0.28760820312410695
0.2109678055893247
0.28813039554425934
0.30676436909179783
0.2687882018374619
0.23645880152544024
0.24404798815859996
0.28434493226490076
0.27805740813696855
0.313367353218769
0.2763669903227969
0.2269656353922888
0.18484452056262704
0.2766604729947069
0.27573897481690757
0.25268774720389325
0.2735485507238142
0.3031653685495474
0.2536516819560128
0.23994454213261512
0.30465272429082363
0.31304586535130335
0.28519769312698784
0.29899356607620486
0.23617822690138096
0.25563195764494323
0.3074096192733231
0.24934367554885437
0.21941394207299
0.19579049026257864
0.2964958627669318
0.2752002080169806
0.28743698601657325
0.25105121495726374
0.2343381513379262
0.24531443618135912
0.28490608824196817
0.2209298208754558
0.27871060729877745
0.28327995007101
0.23969175889044736
0.28866697921735057
0.2613301280086941
0.27855465805481916
0.1994081268560962
0.28751039799101746
0.29224988168386345
0.26854712695913296
0.3067547124402697
0.2475167542729857
0.27911372097225084
0.27082044919706577
0.28116180952954545
0.2749441750283845
0.25512491119269587
0.31647209760827866
0.2630391038228248
0.29008790609955476
0.26622578893190524
0.24994257754050292
0.2605608269586229
0.267206759963048
0.2541017131251661
0.2796675712727678
0.21707743273093333
0.284668468228813
0.2476508228071242
0.1887915061778572
0.23026573186683005
0.2546849837756049
0.23941302611666157
0.14250891081750364
0.2515493460701652
0.24357970199841036
0.298189024701839
0.2639848205623448
0.2744194361800246
0.3043707615409599
0.2597250156573038
0.29789652661484844
0.2973036828689785
0.2759764619111099
0.2546618846378708
0.3085254966449743
0.28082621932470614
0.2631001221666413
0.23244097429311422
0.29924996446051416
0.2334497327631705
0.30684440193121987
0.2339233799909436
0.299054997494155
0.2496496848103721
0.30342675582941425
0.2893362027941347
0.30012445287118383
0.17353058525311837
0.1932321721024673
0.2856087398411656
0.20330534541794673
0.2999373139279562
0.25697264088109745
0.29962950862185206
0.2531630695233018
0.3077272024602491
0.2541497099460067
0.276640038846195
0.2355750288007143
0.26209681865638695
0.2864180164856731
0.30578402413341116
0.26970635935638065
0.22853740538990808
0.23597224966486668
0.23208382518989717
0.19087728729442477
0.3082507886159347
0.2945826330459808
0.28730982019664203
0.2952145401217923
0.2232313167365983
0.23702544993384722
0.2944997267570834
0.2782708378608343
0.22822665046451696
0.29079837982686313
0.2607591593796622
0.2680380257252308
0.27476789388560346
0.294790687756049
0.25812067388740445
0.28924613226640256
0.25548682532262873
0.24270438347202422
0.2557091689805162
0.19378960931957462
0.2166588168202494
0.1905267256574133
0.3012714627739749
0.23872904319712981
0.27804644081850244
0.23324974787709343
0.22213877531733628
0.28047508594116766
0.2866551768538526
0.2764468593845696
0.2888214387434122
0.2136133949464553
0.27121960196243644
0.24171227567922426
0.30854748545497884
0.29148723781949415
0.2680413442344263
0.2921953035830497
0.2792026898753475
0.28035192408056575
0.19302143436650754
0.17786936302728196
0.30193937834059625
0.26604191604072325
0.30116692296694997
0.23581291607373142
0.2912390016452792
0.20530271446355514
0.27935641777825193
0.29356098310371936
0.2841668983999799
0.3090860662978305
0.2766091587072914
0.278859501253579
0.2849477940372665
0.24711542449595159
0.3000516575223292
0.2512002344030273
0.26412510303285486
0.30692375684225803
0.2718864330470133
0.29319799285092585
0.3005354350084698
0.2730270968824588
0.2601950800697318
0.2985425511978364
0.30684293789084743
0.3029220265301497
0.13941450864519442
0.25913693248831715
0.29752955902579004
0.29348124744812804
0.22580362595067194
0.23889387772893067
0.30970756233598207
0.3189766316205781
0.2625766657632765
0.2876607244168006
0.27175121223217974
0.3058999309844893
0.2550830966919457
0.2994111396787498
0.2802276014342909
0.2149930236073993
0.2426842587734816
0.2734152450135618
0.24929271535720213
0.14568501089618427
0.2854332686525267
0.1667969032585651
0.24960874295849478
0.25795321245284103

==> anc/HaarRFC_L5p0.1.dat <==
0.33287520094508766
0.2171323704800933
0.21345028170717578
0.2155876585152263
0.3214429120277111
0.28239485620290194
0.20659313911404906
0.3330828250725012
0.24572662842033788
0.31046965506905705
0.262771636999642
0.31672976914143197
0.2820333568034209
0.2790027223005215
0.24700243829225677
0.29848998782029884
0.280546436319339
0.29231032129628215
0.29232819382836966
0.19829921346338122
0.2434421442498189
0.33725697775604585
0.31135608848451557
0.14049153154305752
0.2782778204238274
0.3463959920127732
0.2798331321084775
0.29886034547862905
0.2261845164692699
0.2984708286629902
0.2805045855956498
0.3083418244943542
0.26365595908525397
0.31012733288584354
0.24388144816888835
0.23840000830242186
0.2813669972742388
0.3023865987567223
0.34367411108622686
0.3162825482532334
0.28532405258675547
0.30781242374568624
0.2859030219629533
0.3176970926955689
0.3226661499399988
0.32752169754097105
0.3311513280919715
0.34286326973272685
0.2679897594807739
0.2910678007944526
0.3314218093925311
0.3012089904647719
0.30474466746775924
0.24405919831857517
0.3289533934057951
0.28229192193798214
0.24143748121992323
0.26696992704402905
0.3101396134581177
0.31591680393092214
0.3192068312551316
0.31557143410533334
0.2638519444555717
0.32482880487243637
0.22773935480352647
0.2588620922305398
0.2945822921801467
0.32012959274234287
0.31821955100685007
0.1544881151966406
0.29771697844295836
0.31779708150903646
0.29822509211858694
0.25256414402685173
0.3423584285543017
0.3408395220767597
0.2709870887173959
0.3095896968716194
0.3057632663128918
0.2891318152651688
0.3076537485708538
0.25498105454120606
0.3125376444150321
0.32156334068637865
0.3012822506294875
0.2633635616101795
0.16989818642163415
0.18190000616143454
0.3251512330433677
0.3331690781573265
0.3116614605539339
0.3040327396545104
0.26000939741931406
0.27222654527758966
0.3452700371003316
0.23069979671151072
0.3133965584188534
0.3064892970940947
0.24515293796963303
0.32979657044843896
0.3088691577340079
0.1924871703886383
0.2762450249792701
0.31067724852648776
0.3322206367259765
0.27371038385788593
0.2924944190156796
0.3000398697136059
0.2773384915594439
0.28480506200837113
0.284071686621722
0.32035551324942285
0.19170159734197348
0.3341158943693518
0.3250709224309284
0.33318446298378895
0.3152989864351504
0.29931853482706106
0.32096269275903055
0.2987631319086103
0.33091241622982676
0.33561137178618133
0.28712451654280396
0.3162633440444695
0.2777030564167347
0.34238105947550357
0.2912788293686848
0.321576228699664
0.2181726559714357
0.3180466343618239
0.16904694574733264
0.28049407048564406
0.2967893834266536
0.25858605804326984
0.24442537743319656
0.33516811204597213
0.2579260306293247
0.3132224175061494
0.34241624812287147
0.33134970418787163
0.3379819694527805
0.3314553206408504
0.3440481290840681
0.34130414336006554
0.33304326281331026
0.2785212668760948
0.3229588030565292
0.29238813910604594
0.24716968474529877
0.33216521680586497
0.32956632644004974
0.21823358968874787
0.3450415379300148
0.3245031015982657
0.3158977402009606
0.2165000807116007
0.3386828539369653
0.28889152945812896
0.32161641040407174
0.2596572454305029
0.34203989473798263
0.30253464173184424
0.2969617601846398
0.2857453923987406
0.2626300294363407
0.318856161665915
0.26330776359298846
0.24814041893054928
0.2346088649272981
0.3097546863156491
0.21663166616243829
0.29366611699080186
0.29021298155484726
0.2982010543854519
0.2272088205706544
0.2974902953426615
0.23870322937794392
0.3063862563011355
0.288027422129629
0.33530533463685874
0.3442348083211735
0.29382064977709216
0.2682234388112602
0.2963908223705144
0.19549862876058768
0.2943694103071476
0.2316384982198448
0.29680322817311294
0.32693087625599393
0.3256137149244318
0.29721974224036324
0.3171095419892797
0.2670816663254437
0.33162696548105586
0.3245428585095188
0.301310008804734
0.3313561681206979
0.33073703379308816
0.29511945622913427
0.31350457766586026
0.1993129024655166
0.3296230084925872
0.19626823611370706
0.3285042262079825
0.3455746993694453
0.2977140662127332
0.32841302894769625
0.23852510210772226
0.278336402737418
0.2269945221211693
0.24478754037830835
0.31797900349564395
0.2854194838799252
0.28084832745984206
0.29562796293995103
0.22527181731159077
0.3174813009471695
0.32484769595698115
0.2995710349275395
0.33795921503940163
0.29949672312260894
0.32391879000242985
0.3153148328360132
0.29867858775279754
0.2131653107455005
0.2143933694510357
0.23178087980070028
0.2627532209314905
0.3336151168261139
0.24889463176414986
0.24329136136555352
0.23325222575366714
0.33841290163635673
0.345746705177576
0.3402776659085147
0.20139947546717712
0.32362766950740446
0.3375424588778557
0.30434987849745276
0.32031744833933773
0.2960760622645793
0.29508457118181575
0.22086668876390278
0.2728055293091566
0.3241621049569975
0.31406811453542527
0.23809690968611014
0.2953308735410913
0.28752234876249083
0.22633102710813496
0.33395484033961215
0.2900663521714991
0.3343754621118186
0.29798991850092643
0.3137090688278876
0.28149159966748927
0.22757458335392425
0.2844595462770278
0.3003567563994743
0.3288441549089288
0.2551057967081279
0.28983268202018647
0.21937858534676724
0.29289721426081355
0.314824161881866
0.3330408960379717
0.285155210319172
0.3341125190317435
0.30212413553189954
0.3030500953623665
0.3114122422105568
0.3027239190487679
0.3155262643155389
0.2905716884516402
0.20282128196272806
0.30927436842771244
0.16998868873583786
0.17571475528447533
0.3148587063376369
0.19768733771371477
0.30979854515630423
0.3271024742040884
0.25383018405194135
0.3132295881272535
0.34311129553056985
0.29372940247863444
0.320015241823395
0.24419991708235816
0.29493289771412734
0.31104758645423003
0.3012581169457494
0.2794685374632681
0.22972766858384502
0.2942375911449291
0.2756980727692058
0.20787598980516822
0.30590886891119756
0.2981112676583984
0.24704906162305262
0.2878965452342805
0.3419613024822964
0.30890627839678797
0.3060416324805511
0.24286898418519917
0.2985014199800896
0.3374312587011807
0.1969279710613628
0.20106131017511453
0.27004178525422473
0.23754911302861265
0.22896373398767086
0.2989812907869569
0.31774651104246665
0.34320896450855837
0.3350109347025468
0.24980226415423948
0.3383748875622751
0.2494008987165011
0.2813813183459764
0.25397661684273354
0.2542694064673176
0.2673855730542691
0.26120421336516303
0.34175597058999657
0.2645207149001851
0.3328106378480049
0.25960284426612745
0.3309933576300523
0.30293938130589665
0.3181331469585084
0.2920729751451134
0.24478431962706723
0.2518285246119645
0.26520569572179087
0.2915444664171348
0.29834663617605506
0.32216871652857776
0.2490450349282123
0.33727937140711267
0.28251780748542926
0.3422389001523932
0.33406532671382716
0.3166891857452364
0.24109397717715533
0.20280715612834413
0.2987122166283342
0.2997613266894631
0.2655129647990477
0.29153221432279297
0.28445797678677087
0.3086157612340833
0.3085888011182791
0.2733971809433193
0.33016067284257317
0.2687120741758812
0.32848001382223263
0.2933602348574551
0.3290443974525248
0.3006535722447399
0.32120792033526685
0.2818254526652534
0.3172407994337676
0.3057347446321313
0.3241479389908235
0.33405966305018503
0.30193415146328156
0.2685972882883186
0.32441307525157365
0.26069270578448417
0.2988345749444799
0.23762563955809682
0.30893884743673333
0.3366374423029734
0.2258156445467827
0.2561432819306167
0.28840665490137524
0.2851149367631853
0.3507608311422541
0.3246211271714361
0.22209206252648941
0.2763816398303722
0.2694705845421637
0.2651657916803027
0.31762594874995614
0.3095651374981233
0.3107704304172001
0.24109006108379788
0.3441162066019424
0.317344249928796
0.2432065259228876
0.3102323519787659
0.34231022908320663
0.24043829463841956
0.261281134204204
0.26304472866424355
0.2971630921631333
0.29730575463373604
0.24965010289834047
0.3078682954083595
0.3241633671736518
0.2846933152905476
0.27252570583172536
0.27412513359008506
0.2893543024747093
0.2894399535628455
0.3242672439132949
0.28004691010388755
0.2782383861095935
0.31709261403232736
0.26091651946578764
0.33014334975102655
0.3428649540431704
0.2733628374673696
0.33955770972913635
0.3071640427776403
0.3454713766153511
0.3095429393005456
0.30011853417507245
0.3141249040424791
0.22154476085435904
0.23780404019980667
0.30975677994362977
0.3394817250129177
0.2807519264192202
0.1735697819061972
0.30980816595159244
0.23338866845337408
0.26633776130662795
0.2978889031977439
0.3033281956443372
0.3112989385046823
0.27317604524292377
0.32525442206113636
0.3152735572902166
0.2886064364099832
0.17516683517553186
0.343772712747372
0.3426933204326012
0.3053582738573354
0.22208749695870447
0.323009217541789
0.3250077818907983
0.3394489426379329
0.3013264346697386
0.3216585639357567
0.3056153027908959
0.3098325270209751
0.27434231032167994
0.3284516605372735
0.314738606424542
0.31446622478100117
0.31204565626380654
0.32431801166853363
0.2594069478481618
0.31257242762701726
0.30943620339654043
0.2520632713493637
0.31510315615461343
0.3307230069538248
0.22853533299464535
0.3024482701683707
0.3315244242638081
0.2716141488454451
0.3181401095765329
0.29794336509691643
0.2660891360720317
0.3003881620643914
0.2771734528133007
0.3479592498140847
0.2980307695846344
0.3274676914744686
0.30763365019487204
0.26207109817890023
0.30013212221779045
0.2535817558765105
0.34003725588442557
0.3380779390094537
0.30513309927835175
0.22536635322682547
0.2568331731118987
0.29325395673659366
0.3112595678885518
0.33449709660937926
0.3381091504658423
0.3122272039786035
0.25563005248254667
0.3025653133524835
0.31941335632886475
0.300976497720942
0.2773197198526111
0.3117779048484409
0.1891248768159316
0.32795902743076843
0.3410021611240493
0.24224610434879
0.27815565457514696
0.17963476158586814
0.29635396316642393
0.2723955154654793
0.3030554406479802
0.2762941281672769
0.316004659337859
0.2998375098770646
0.337618693194935
0.20835799494781235
0.27159116118536375
0.3214247958980502
0.33939876182664347
0.2804776106116399
0.33755991382965134
0.2532269346760117
0.19407905830152872
0.26678160725560596
0.2934212176362928
0.26190164452917597
0.18408031641144287
0.29183114438242835
0.2957123425569185
0.29985567500803617
0.3382282108051434
0.2994109073022016
0.30047139991050764
0.286936087803884
0.33072053584012695
0.313977655541945
0.27442121637702205
0.2937692325019682
0.30219876886061275
0.2747016975108543
0.2595228163623998
0.2505219632275666
0.28918344167773363
0.3060521842817788
0.3399945528579329
0.3298900298290112
0.2210161891865736
0.3191424413633478
0.3425074562314989
0.31190858007144195
0.2558688366628053
0.30061443579665126
0.3326677386116599
0.3061505613104275
0.27259636339342125
0.3068272201710019
0.30906052329057127
0.32868320254420796
0.32300288936886346
0.23814458260716379
0.3491693302472655
0.23634779108243031
0.26894274651622607
0.32617619658802505
0.27971764076337946
0.3343833362353179
0.2742231200918817
0.2669184505359268
0.31692983006940517
0.2747836149337793
0.31100863405003615
0.3290784261866237
0.20698775605954536
0.24471407638703668
0.33814847317521446
0.32976114728392575
0.30869640810034554
0.273170524964622
0.2041663993876697
0.25461039960373
0.2670804080266907
0.3457728668691459
0.27662163136331
0.24213730702065706
0.32093265357342204
0.2892416441239127
0.3017885885170245
0.3303969065497341
0.22883795372465637
0.32660873202315605
0.31718957259768477
0.26084802159302156
0.34451565125176925
0.3220075428764344
0.30765369509892276
0.28258186093027216
0.30202329172008496
0.329438551153355
0.3046415085319311
0.31772402005168066
0.2538301182706867
0.29328703271933926
0.32057210490285465
0.2544281124960534
0.3225346859340038
0.3159468215554695
0.3194907605751803
0.3027396964693569
0.30915796801425127
0.2722040063189612
0.295205440730694
0.18626014207541003
0.34645252384809977
0.3334962521065846
0.2745812949460998
0.33907347372655305
0.271975998061736
0.33770304580097343
0.29705746685270634
0.3329585888275808
0.3111355009124204
0.3162836152272381
0.2737601460249194
0.3283931437855793
0.3450393107645826
0.3290873225850386
0.3257624645043194
0.3160445689670628
0.30322230276558765
0.31112866304869524
0.2628126291294438
0.23524636666859722
0.24609331750131605
0.19649660538070918
0.28272037929211274
0.31724112062121446
0.2390694000502621
0.3389752324784095
0.2620815338831547
0.23169063521196492
0.29014583694127916
0.27205537555034104
0.3339529288850194
0.3418991398590536
0.2624680336978792
0.2194582622609803
0.3439122925441891
0.33915296151221985
0.2813021269711202
0.3341017297548343
0.25265548367212104
0.31172891676452186
0.28316231099820094
0.2848993797070329
0.211670691754471
0.32556609566806793
0.3025010844557743
0.32905868967025353
0.29974242703163667
0.27806205169503345
0.3267114023609971
0.3278747441321903
0.33389310834555924
0.303055941419396
0.2584741699366782
0.28604514758576066
0.2565784323388201
0.29502432439832055
0.2889099514851629
0.32790215089115216
0.3450998849871372
0.3352829158091382
0.30370585449008325
0.22374913190184056
0.32388173231750206
0.29078458121576267
0.27358450437645776
0.3266310047991714
0.2739413642322561
0.2909972287908248
0.3426996913813999
0.320335898739092
0.21862437465657159
0.29971171734684887
0.3358413174085111
0.29827601517357266
0.22584762987264667
0.18625152675951873
0.2757289089472816
0.30408788207600856
0.3240901333931418
0.2988788060931369
0.2493057707354112
0.30783327839183194
0.3424246024529421
0.3272617926768769
0.2968575867531706
0.33469088506512085
0.3424653955541819
0.33028919074629276
0.23973246659202774
0.33720834915440734
0.22587091153120198
0.33417827566793884
0.3189612472324009
0.21862775325160883
0.3332914468308203
0.32992735084452457
0.29416321075535423
0.30565236332597845
0.32942309249473667
0.3320078298686599
0.26155325853795985
0.30874395222216755
0.3130590574253881
0.3171425435367822
0.3250045332428497
0.2669136008537485
0.26092071774827336
0.3435284804588222
0.3268164397796733
0.3077146692859834
0.2732631092038796
0.3381724160339399
0.3153990306082423
0.3166925593963574
0.313837157050527
0.27663710775256717
0.34163931045391727
0.25835639416395456
0.24896954006751856
0.3341836246826875
0.307649921263193
0.1954148312867933
0.3180146309439393
0.2573015291834374
0.22162925215677062
0.325376953510458
0.3408834877015543
0.24886899755180927
0.32272950001268325
0.30264542020696367
0.2527916259818832
0.3272683089493406
0.327748354275843
0.28329459696128506
0.3315587158862231
0.3269010061715464
0.2489339530368224
0.25828066615868267
0.29752109772009133
0.3411369832712913
0.3291366747535734
0.30904837850106015
0.3128042437546751
0.30160584005072816
0.33195518909464494
0.2863829175991635
0.2918286832488316
0.2459720866420014
0.3041196683636856
0.152666740023951
0.3104326192389662
0.3228235142458745
0.30417496550611894
0.22937552122573268
0.2817626350310708
0.24848309651146186
0.3177450811290971
0.27848729234113767
0.27081939922321085
0.2791651229920633
0.3225019665131145
0.3127124274137922
0.30593131750167846
0.33663561941484854
0.26560343851374113
0.26219760983919144
0.3131684518804601
0.29803884672067077
0.28274918273780464
0.30534601421784513
0.28250789637667484
0.2805301929058345
0.2875135188880308
0.30104453535442827
0.2723835542941203
0.2824205945690311
0.2471776918094009
0.30709277610042796
0.27833566402479887
0.25416497969449897
0.3227749764396717
0.2818082563712306
0.2704312052580532
0.3155251272974592
0.31416984499933615
0.2845001976302868
0.3191268698476604
0.2963420235541749
0.3189248598836808
0.26662114254027947
0.296914161280471
0.24628711419403762
0.3119443085454834
0.3299233950065201
0.3268193926025605
0.29376222753912695
0.28349798170807133
0.3005522177265359
0.3334491593418865
0.3133570694013607
0.32506978399461817
0.3090322525833764
0.31768981621774417
0.33241478388913237
0.3042393924446258
0.2464235141725284
0.32201035814219664
0.25114382627186316
0.25605848455172137
0.30462285963308705
0.24890857630395613
0.3288256775056122
0.2998067868603031
0.3298043236255689
0.3125092479214851
0.29285385476196846
0.3199613031544679
0.31721254396121135
0.33421973313722997
0.30393744610256274
0.29138075194758506
0.3510519842412316
0.25580583351624536
0.2946131237786605
0.2957858301822893
0.2817750167114067
0.164230688312291
0.31463324156130806
0.27042490355918564
0.3155414257556417
0.18965625764971145
0.185700442031354
0.2983093582250123
0.32531623991837705
0.29130512476765513
0.3204617325298477
0.22593392957338967
0.32842012595670067
0.2611946655817113
0.3208940309495092
0.3049239750862968
0.3357510843172955
0.2596804156723474
0.27795811066807385
0.3218921850753021
0.2648931283911325
0.2410976903120995
0.24288354407587368
0.3224137024092638
0.33031459843611144
0.3437105179960691
0.31865860880545493
0.3399515716950664
0.3243517079097236
0.2870792247707247
0.3164843803060531
0.32614894054358456
0.27541258244431827
0.26581325308027215
0.3068955465780409
0.325664114781841
0.3206336236809623
0.33665366410580594
0.3341582122246834
0.3214676910146457
0.279323115335045
0.34032258417777866
0.3472758728025978
0.2510932084744556
0.16286971039064016
0.3018459104851637
0.237612880641303
0.33495191061050444
0.2528710382684817
0.33278520535269973
0.2918872920336728
0.23601474548043286
0.2668813469968781
0.30533315145039824
0.3087789026685971
0.33005826025878743
0.31395349910273507
0.18235910082064644
0.2713443776786901
0.31477338956035616
0.2534652397265754
0.3290650281491878
0.22577644362378715
0.3271155462291774
0.3147102711190173
0.2725430659734259
0.24041963374337808
0.2665560840634142
0.31351497142463114
0.31915911306809497
0.32884894969777473
0.2100996621790528
0.3461993990409953
0.2651280469486502
0.3261119310258576
0.3234941499322123
0.30254872769946445
0.33311499069055545
0.2952268322478028
0.3108384646593061
0.30800070107981564
0.30700606623270776
0.20712275614504927
0.2852223645281733
0.32231952422466015
0.3473210342616861
0.3120989455963421
0.26232743016213445
0.3318876703683306
0.33144871884479843
0.26223388380677387
0.30527166184134347
0.3140845714540348
0.32449521308792467
0.282642281672483
0.24669629678361027
0.33077793192654265
0.3351077343000489
0.3107103673088372
0.3157237706799154
0.22464382833777463
0.21343541021667578
0.31357903606043397
0.3104163662756604
0.333398753730175
0.29822584404016317
0.3174503423418618
0.2849021527851666
0.31202594885781215
0.25377315056196714
0.3181175115078673
0.2650584676838363
0.24895836715942687
0.2972163549570107
0.28562021353973915
0.2624148762721459
0.3073073633230622
0.29425914927206237
0.2645645543707465
0.32515868416508015
0.20708624505014528
0.2933025299868575
0.3045239939743952
0.27701925978625025
0.27905841190593716
0.31388492492048675
0.2731651372303637
0.27920261722623413
0.3457625238102301
0.31652617868846605
0.2946159599909463
0.3172630085138507
0.34343966158898326
0.30674788620990606
0.31641564279058165
0.26800443930559653
0.2872886190259677
0.3223974217460311
0.27593212678230106
0.33430151052599666
0.2351268201262691
0.27611061861703623
0.20177539803710026
0.3332328440476011
0.2541498836415477
0.3128861201193884
0.3117783537268073
0.2835059324303096
0.30866214777759643
0.3387725907015255
0.29474776120131824
0.2988661649302166
0.32673424153361563
0.32015536384050075
0.1942476923711688
0.27411032492522147
0.30023663311240756
0.2730774315262712
0.27118372826095766
0.3217175452341736
0.34026322780681845
0.1900407239942945
0.20608443469520465
0.3088865075712667
0.2339954169034143
0.2667998662054365
0.2794959267328041
0.28110717956013087
0.3322334055331894
0.30545225291128736
0.3254136778752368
0.32301984669492667
0.34672092827051226
0.3184872829734758
0.27373366269807636
0.2772601464031807
0.30402966015977906
0.3329088171596375
0.29928351009132803
0.302338891858761
0.3129842368156226
0.2777683568841623
0.20189118317607907
0.21295719286481446
0.31292595393281836
0.29746534875390884
0.3198552807449804
0.3278940078992744
0.23229534880582958
0.2695979579840764
0.2756218125559912
0.2998029429979963
0.2110586692169
0.2809852782602189
0.2583142272673762
0.2787975278990877
0.25734980774786814
0.30043341866262474
0.2772663276379028
0.17473502045833086
0.3280267724304282
0.2899322288059612
0.30079961515861825
0.20273329859069802
0.2508671903509318
0.33594510766040225
0.23625848736318966
0.249269711424481
0.28474962818016064
0.3040369707247914
0.32427048045123924
0.2570825264803562
0.3184072098853548
0.1941992142109146
0.3170174758001209
0.31744055088946166
0.2819811515254571
0.33180042703091084
0.2882562537717678
0.320466617141749
0.2967234904228354
0.32826858868126263
0.2885689996948126
0.3098212140952785
0.24610583597829322
0.3374247958847125
0.2993751719136856
0.34270784883613997
0.262556878943501
0.3127349074549844
0.26691731327284335
0.2783561363267385
0.32089590038174454
0.3222873171361129
0.27739043023171783
0.2821000859724595
0.2799020109977069
0.2852228682599852
0.30892394881223695
0.3138125596024206
0.3141840517170368
0.3290669341376488
0.3021150372095228
0.3244510038472759
0.27225019619518
0.29576048383419457
0.28338361847532495
0.2993967986797926
0.30923433312533877
0.3265116880993338
0.3178736344379646
0.3246158155960282
0.3070939224747045
0.3090324141257205
0.32778548483065073
0.24259225218822897
0.29707266443306957
0.2910143308502013
0.2502723799970112
0.30264164945190164
0.33171189376205035
0.27061329455481464
0.25406775703907464
0.32640938375059586
0.2764257516120102
0.3270871385608369
0.33804199311100275
0.28227085238004396
0.32248193448951074
0.3236005141117143
0.3227394157587323
0.3237548404888313
0.24767333463102176
0.3268904495623883
0.31266445073853444
0.2724439090254731
0.3230707494728844
0.28778769613240734
0.3290167007091653
0.3313784749137139
0.2805011143008229
0.20933493904255493
0.31333520750697685
0.2452988406836735
0.31981760915875107
0.3003141425712768
0.3394840467704683
0.28731244384766563
0.3356040966427896
0.3126597933560477
0.3211213774518731
0.281162438758548
0.2544113587760382
0.33459267411046667
0.34646368241745157
0.26719893026730474
0.23388785938869636
0.22398968744374373
0.336724041734352
0.3092295779518681
0.2611036546480211
0.2843958312559853
0.324935343551627
0.32288008247664257
0.32289199336305163
0.3089027959949215
0.2070807759487498
0.2863798767664124
0.2279566886028284
0.32874091477623135
0.32165579550468804
0.3147880095340273
0.3207248243487559
0.2739852917695193
0.3021083326688383
0.32044325320520944
0.3320468727222474
0.2630505872104852
0.19280395307186207
0.3257789470624904
0.3070831683998541
0.2924132230988074
0.2643924065671176
0.24769991639860456
0.3232052334820863
0.31856527028899956
0.30062458515453055
0.29090180315962816
0.2922216163311742
0.3023850559706209
0.1919441103938895
0.29396132742286707
0.2515440467070991
0.30302744480457205
0.33895533611722073
0.26051137168669114
0.3353695238390188
0.30972794872478054
0.2816436448546771
0.22787867549459392
0.2805221049214489
0.28356174408039697
0.26672965922082953
0.30880006541654625
0.3007149683713839
0.3332629153536401
0.3297618439916342
0.3074268820951313
0.3361475123137526
0.32680638378634713
0.3386183657163522
0.26977400095565984
0.25006186604590763
0.2645641110202272
0.29294308300618443
0.18603971807842118
0.2685444688517601
0.24157786170190487
0.30841124821248017
0.3165858422868765
0.3230325380490592
0.31045463209077967
0.3017329392151991
0.31320164842200576
0.3302383349680183
0.3002138995485568
0.1414480942889109
0.20992416648830858
0.27126198370436677
0.34339653554165767
0.26942378880928103
0.326568610978491
0.33664639233183524
0.3192655109358962
0.3018302206295072
0.2619904023961836
0.32190763205409256
0.31748377704721586
0.2966497010928179
0.29217179709709495
0.2747774976444978
0.3207923311930162
0.3316390552386198
0.2831911374164737
0.26975432372079045
0.34788652494970823
0.3084285027649321
0.34360397701495393
0.21918704043673695
0.26457021118653123
0.30229083568529
0.32944100345582
0.31285654217037384
0.27708577756237135
0.29070454113418825
0.33043148775767883
0.30916373866576685
0.21038522114310737
0.3066952059789556
0.3208666444667718
0.32001543631895224
0.2701799273532602
0.32818663385320346
0.2065232550796205
0.3514144428744606
0.27895550292921156
0.3396327197726355
0.33478368870359787
0.2916795060653912
0.3317057326689455
0.26864378649540943
0.28241934837339894
0.24175359166618682
0.23440778803017726
0.32364596488165864
0.32742349002825644
0.3208399903098005
0.25901634753267194
0.33251414704228366
0.30706000351163654
0.3340077368216428
0.3074384131541216
0.2870696258811024
0.30846285556620073
0.33847607054314904
0.2908721569487055
0.1892370408155245
0.25759882295504893
0.24224759363618523
0.29994158871868276
0.3333441087309238
0.3094699676657364
0.26034550517828947
0.2658424937642671
0.31283729499589313
0.3093142890463631
0.28600935294148416
0.2737014785923803
0.1964893062435202
0.2675713871008729
0.30235437230866685
0.3180780457262795
0.3334469820620392
0.3118316383869852
0.31361524292711934
0.2429659486436686
0.3458780932931631
0.30862673229667037
0.26033008156413756
0.331553657760921
0.3155017488433953
0.30950459666135316
0.2910445528845518
0.323258601899239
0.20300803250017474
0.3139585556462461
0.33400950664546825
0.3194337888397659
0.22109778908284636
0.30882324946675993
0.3291584396953088
0.3230583935432242
0.32106966612625476
0.33356350656723355
0.25477523017459963
0.2765189627761747
0.34274323645815824
0.24718339365420489
0.2846901523586085
0.3317086982910145
0.33474755041148246
0.28857890048254614
0.29575383753635714
0.30512161876472416
0.23957662966554738
0.2572228387742559
0.27810514065403036
0.33663374619208847
0.33425095042838576
0.2885021317721963
0.25812551481846047
0.16066105038806777
0.33394942379605036
0.32897401216269756
0.2927999355574819
0.21906871754780408
0.30020383867357137
0.2077963970743103
0.2579512501203658
0.2696949612542337
0.27089298559999575
0.2977401702736993
0.29567790875265254
0.2947409385729448
0.31389024160308454
0.16509182195852878
0.19585877879771263
0.3038966133090233
0.2751088261982198
0.2923775848520035
0.3394221572990382
0.32351787587802133
0.2686924055267396
0.22660870401038624
0.3022676609692661
0.2090869256044419
0.33912957675095456
0.25622680741567644
0.31869030473298127
0.3315819152190648
0.28021533018096856
0.21466891630235044
0.2916583307220507
0.2520177592971669
0.2877181410254864
0.3077222351527078
0.2774059892671731
0.3226796904162245
0.3173738051358002
0.306275008060478
0.323544719579725
0.2026617569358068
0.28896986326848284
0.330440778247157
0.3044699582045903
0.3044819803207802
0.2728249646685508
0.34339462597732107
0.2586875715361214
0.3139356951842601
0.22473453355150394
0.3300773115395619
0.27285379992198744
0.28207028429054914
0.3131344319506955
0.2606938194923557
0.30088523688104424
0.31002803215241864
0.21234083200233841
0.3165539705687847
0.21324818104186535
0.26321037536880054
0.28361152593646977
0.2667126630548364
0.3226067610090385
0.2688877553685972
0.32566009770794463
0.18591979321505223
0.3168839726531865
0.3378243472044931
0.3307947206013655
0.2854389842257249
0.2522110225257606
0.3308475435379102
0.33922547986607665
0.2966276631190174
0.2118352481549286
0.2662815946976349
0.2992920913165936
0.3094428601685021
0.31832307576107544
0.30115327043741347
0.3178543073371322
0.34125132391192886
0.30453844113120027
0.20988525669889266
0.3478668730872418
0.336083868906664
0.32842645289921035
0.3288100071099705
0.22249763597718514
0.1769475100389703
0.3349116099563146
0.3042169998076412
0.2593400428232754
0.23611601372539762
0.33525338223296625
0.2521051868213401
0.30632875007843297
0.31301155312014506
0.3181668604171741
0.22594962175660335
0.29264239234156025
0.2570147458710031
0.2951206023482882
0.32706294755861476
0.2409046873070683
0.3072451114414271
0.3113882049182058
0.28812492831127956
0.33071038616248244
0.3154568473028296
0.2376268628929986
0.26269661678805106
0.30770879959116204
0.3447071061989127
0.25805660172676465
0.34550218710953445
0.3349488326848915
0.29038029088307804
0.2980472021607611
0.2823743630729715
0.25433324279474734
0.3125733259415844
0.3389683680628717
0.2763992194159279
0.2582101502233449
0.25764919063180786
0.3331364609385431
0.3287202422789174
0.3414861982039801
0.28010020938365143
0.24106255312213884
0.2803310803083323
0.302540721728297
0.2700684305419128
0.30201441954066116
0.2587013291653022
0.2787862973509846
0.21265350750887377
0.3246115123757385
0.2852365834102444
0.2889806818711561
0.3176455901018142
0.3176055001967067
0.3272829951663012
0.2685158177527705
0.2635881342949541
0.3495504988645696
0.27603310386764845
0.2354650466459438
0.27849612539417196
0.2812162363824907
0.3108904061829906
0.2771979558451366
0.323514235229312
0.32336292968729
0.24192817037374345
0.3308476377417117
0.3256986387300068
0.28027448399898514
0.3372717741854046
0.31564535683888434
0.21602969917647832
0.14749667013614448
0.33154945013555187
0.30587624123518253
0.31956783844727127
0.18415561964018945
0.34592173125789216
0.23541553478828628
0.30963455858046635
0.22983803961312776
0.25907451519808405
0.3057068037244815
0.24136734940618684
0.3301848516621946
0.19971072330327266
0.2978276449091923
0.31498844722700553
0.31114812482605253
0.3254049866003104
0.32940393797955764
0.3193696428681907
0.3315403810572186
0.3074630407056431
0.31343283442849634
0.320915258052061
0.1993567798739249
0.33274276869519875
0.23389372629130395
0.26233236784108993
0.3033797846824573
0.34056870441017884
0.2996406034540299
0.24730007927803935
0.24622473947821882
0.3482761936135755
0.25109800199500754
0.2801376846321861
0.32508159558809324
0.2506303904173813
0.28576796840568564
0.33653644438067404
0.34141956732838286
0.3224467987988485
0.2996430938082893
0.2965562327181728
0.22353602039198567
0.3208401062927085
0.299228209849657
0.28083325024832145
0.3235924488880621
0.2694025436585001
0.2187640278962673
0.2821471129524466
0.3141157540658906
0.30328293386832744
0.25979537796972846
0.32631399506096714
0.298354709859442
0.31254739874482973
0.2315557940181911
0.3365673604613104
0.3073755479038121
0.3008636335310677
0.33377760768374276
0.32781344595949446
0.3349189713078717
0.28576033571350923
0.29161629578907416
0.3188258403290541
0.29890653667983375
0.3109661563100663
0.33924642388001686
0.32128903282243987
0.34513332900813076
0.288542965263751
0.3129167173320109
0.25636340927735585
0.2101057684053313
0.3205965707004488
0.29104605380581294
0.2300050875006128
0.28811056666026247
0.33740777467534355
0.309526682081681
0.35170089852799036
0.3178818352336719
0.3092271106259558
0.2416996982537033
0.2473237693162141
0.290852365373886
0.29544453381793756
0.34457995543909875
0.337618146976737
0.3226991021571891
0.33681697803938104
0.26460824239494424
0.30033574962504916
0.26131339730576114
0.34072247445767356
0.26454371395685083
0.18493456385078347
0.2840620716393731
0.3304479891880189
0.1885882446786412
0.33647425749898907
0.2787587487068419
0.21812995546326838
0.3230291610580377
0.27546677972992356
0.3480573519782879
0.3236301326174659
0.3388680298866911
0.3121798949570966
0.2619148285555812
0.3367596899180022
0.2875588988724794
0.27650027212787825
0.2171122934257502
0.3377196822987296
0.33370418553490944
0.26867740217948144
0.3232392273234125
0.22122096867051613
0.25685059754058714
0.2580905234555753
0.3433560085319271
0.26229109615318824
0.29335508016466916
0.2788555120755581
0.32736285938791526
0.1924657442176512
0.3185609262262603
0.32369468918885747
0.2650081765336921
0.34935700184897095
0.3311658484131419
0.2873033243622728
0.2522410280537888
0.27600141874919115
0.314665920547827
0.27231262494698916
0.3090349599713136
0.28128476564366334
0.27769956004650703
0.3163767491787809
0.3218924257759414
0.3368262177448211
0.33139242648656075
0.2639791719188042
0.313202021306106
0.288926603768078
0.24863007451962427
0.31245682965528226
0.2571298157062423
0.2869135386113622
0.32935865474361714
0.3166248880913233
0.2733657049595747
0.3251716556481494
0.3323497801830175
0.2991662109503554
0.3201576233592863
0.31053097696480003
0.3058366485131472
0.221390420247681
0.28549450935838383
0.2985126163771237
0.18354113370251174
0.3382421734793002
0.31396700512334974
0.31243932068689534
0.31133897526671916
0.31866070657217255
0.30869083874730574
0.2948971646238396
0.340318599955119
0.2847326259565545
0.3314111963212664
0.27480974606216824
0.2936368309630058
0.2591307507289613
0.2396549213984886
0.3215941510465133
0.29395653939110233
0.32443579926576877
0.33644021648481287
0.26639640201598447
0.29179597542097896
0.2691241277576108
0.31546249216801725
0.2829779222272873
0.3322648122329439
0.31176233049116353
0.26610605009650146
0.2752484029245664
0.3391683545595066
0.33866512995639814
0.3134437130895063
0.3062415669181825
0.33647432330212296
0.3456310421691101
0.313478952229813
0.14604196196074395
0.27297857797850905
0.34203585381994156
0.34186456655356123
0.2645886530344673
0.2329269918926363
0.3411486448314436
0.3408541120061946
0.32268315974770534
0.30885415652294457
0.3194245217335597
0.2584960257160554
0.24244602798141565
0.2671840962272383
0.2684074381103179
0.33345465399463314
0.30784462384556405
0.19352007203512855
0.19919610356256728
0.2648404070288417
0.2646599165382915
0.3084345517894624
0.30821699008515324
0.27026697309647024
0.27157751503347
0.3105141870114121
0.2499348923337691
0.31976579650152814
0.2898407915275286
0.33320911542275494
0.27004029538418095
0.28470094889860875
0.32851318514817274
0.2138325560773869
0.27790399672596117
0.2894005730308977
0.3402954223550253
0.2977150749928618
0.2592504773959514
0.29430744622338073
0.3017683261447354
0.3187822968081392
0.29428971688891775
0.26864528471957866
0.20005616425001435
0.3143415463268339
0.34753038788271334
0.332932849160228
0.23519892024042385
0.30665460038281034
0.3209618697477647
0.272039088123848
0.3282078589116467
0.22837966637922405
0.29654983343330593
0.3255873298282188
0.2862351380062222
0.2736977574295933
0.329164721700996
0.1909363771915457
0.2848523981158993
0.22089131068013573
0.32074929668125657
0.2953938009869305
0.26164511893688946
0.3079026661056616
0.2800507720623752
0.3553618138534712
0.29716988301684233
0.2117186710374214
0.23506649263652613
0.32464501903061777
0.3133065659330008
0.2761756816000666
0.316211382900435
0.35178478508269345
0.28704688717700894
0.3313703312679392
0.268002526558957
0.2341523297229752
0.2948801773816964
0.3095010772579463
0.2137548297071591
0.2496108037002445
0.32248613240007157
0.19987528538624272
0.3192482826937448
0.21437752998381435
0.3228738867384022
0.3129260794564575
0.29724304697165493
0.3485983714444322
0.29282817843505243
0.28692737747645797
0.34217150751455183
0.3117796087334976
0.332707390810775
0.31799763428674005
0.26198955977119787
0.3272955606899906
0.26143665227725926
0.31405741275796584
0.28863020925968663
0.31400976978079076
0.3357946357782865
0.30828292097730126
0.3254584832530609
0.2874532355892582
0.3403797524824933
0.24389031312443296
0.2745990688478798
0.33161351178871734
0.2625864732395419
0.2573652995114581
0.2892813179447897
0.31155172497852035
0.33781168072405166
0.30491324139236087
0.34476464181131383
0.26488792109905657
0.24779108845495487
0.2855621245957945
0.2612545714849611
0.2910570883822708
0.3392259623320557
0.24159288297776121
0.236702020544746
0.31379517255227296
0.20771900754114345
0.3275987814082484
0.2671508341129898
0.30561161003986625
0.28196663056804977
0.18890361986189255
0.27226336945014373
0.32271516155546265
0.30447789048074736
0.2804778533310961
0.34353437752303256
0.3219250977343978
0.2855176924648746
0.3160743496524188
0.2952216689898385
0.33073153511210407
0.323028886457391
0.229750594721073
0.2892528820849351
0.34327532863025045
0.3048343980278676
0.27668989906287567
0.2715661972865778
0.30349063945311666
0.30457975594864234
0.2888782894071814
0.3302057635917327
0.25785547439298134
0.2846123158917195
0.17773401982663484
0.27318441425236806
0.3316934986616178
0.2646067371458387
0.2637437696834675
0.3184116206875962

==> anc/HaarRFC_L5p0.11.dat <==
0.27055704677705833
0.31184965334466414
0.3472628461537111
0.27887824232248065
0.28711629903858077
0.32574445808044605
0.3551327436129248
0.30300287375273754
0.3573910999029651
0.37586521867217165
0.3542200641320024
0.3638579996534535
0.2918332806525935
0.31305781177197056
0.33723169320586666
0.2659713938594293
0.3760203435514818
0.26300997390660286
0.28981965955108385
0.2844900384324141
0.23054010208759693
0.3007099656231908
0.3405531870449555
0.323449732971728
0.36757047877715987
0.36396895610507335
0.23497281247839427
0.34155083492355254
0.3008250688841397
0.36801436464667403
0.2597435030539231
0.27356176736264964
0.37510598365432307
0.32545227514874936
0.3548870842598098
0.3677024225826351
0.2996684743847262
0.31291429037219426
0.2885704475369707
0.3440894044853189
0.3299303435972477
0.2537707720818109
0.24578551067552723
0.29811669430471205
0.3649877331221755
0.3664650575619253
0.34563783480976257
0.37500896535346206
0.3474331877218155
0.3739091556637331
0.25786833686553906
0.3010662448832286
0.20530725652784004
0.33401254521348434
0.3359405503729859
0.24208237964137305
0.3271360361679397
0.2600154594277035
0.348412726092345
0.3613041335803452
0.22456927246687683
0.22328356746139566
0.3296486887460984
0.2798912466395712
0.36498462568388956
0.33403931359472594
0.33619707837885743
0.37984994720283055
0.35779112505476585
0.3349819767721729
0.3684826836197157
0.36625567817856136
0.32920470266665397
0.3554514695184582
0.28625331434145157
0.3088629564452236
0.32755417643758755
0.29193128239003524
0.303665330312488
0.2947801296533176
0.2961587194689672
0.31119696268630215
0.3242987497611663
0.35267210060380055
0.3250363499169499
0.269722394875373
0.28752157956352065
0.35946560844244185
0.3369874901426358
0.3436430088840541
0.30545161480059
0.3140680697793964
0.37317232128429584
0.3525410771024421
0.36154187570987606
0.26748812331166144
0.35853825246992793
0.36016407754754637
0.36722138147862204
0.3103361340835168
0.24330053323574685
0.3404487733843387
0.36381201726978957
0.35836397360192207
0.347837949863959
0.2949271293596631
0.3447786982406242
0.27512479787889715
0.36400417930836515
0.3133075945745818
0.36835256890303664
0.2962050553716558
0.24642538022253987
0.22288894459716768
0.34689439383675447
0.3690369919098606
0.27777297541441454
0.35378074054630304
0.34275960153786555
0.33479636619733416
0.317424853556047
0.3676402857304884
0.3615257798772653
0.3166098720931088
0.295349669548864
0.31044395411983394
0.35343145457265335
0.3148250033904179
0.32318945278568506
0.21700475198163383
0.38011003602581395
0.28626721373002256
0.3009248546516948
0.3787400752499577
0.38321170186206055
0.3487307872176236
0.23885404148724954
0.3730792655406482
0.34848776383195834
0.3127431738934763
0.3565986323887499
0.2862585339995182
0.2791585695587887
0.304686087019009
0.38141512510599473
0.26013747769667234
0.37751237576304486
0.35102350406492966
0.27623438405478606
0.37726078176354527
0.3296495686217599
0.3361188213326614
0.3060160986937593
0.36369427564250667
0.3464370180802612
0.35327180933868424
0.26177390934611444
0.3346049488335451
0.32250167621996145
0.3061100657020359
0.34552262926296695
0.2503058345026112
0.2472825071547858
0.37649119604894626
0.36177044028860833
0.3618746954059621
0.35182279702920455
0.3302588920322271
0.24838168742330688
0.3860586523100002
0.24866189507475916
0.33139930045771326
0.35324436106501483
0.3593421335499445
0.23759518988633485
0.32707730921541917
0.3694494160481501
0.3414739166847875
0.3161200390603384
0.3358018110372554
0.3425722431499261
0.27639173514796844
0.3827425546540924
0.3019330578246703
0.31330663560156885
0.33608702305816723
0.23004548638604683
0.3249626980395267
0.31603071962321017
0.3513122998605112
0.34853358791067685
0.2822437440153239
0.3532176832163348
0.31200642490714875
0.3739936331644013
0.35283175813472933
0.34746341786574003
0.31593356643406834
0.3655899438724233
0.24628016831928662
0.21740028868249447
0.302191052289939
0.22209838270214788
0.3082441427670309
0.31506803287389445
0.3446307387168899
0.3714487369793664
0.36690348170002496
0.3518565793293923
0.21374542585745993
0.3370954413289327
0.29496202288901585
0.3311487013863466
0.37358305017426313
0.26432166086100073
0.2759413510805726
0.35542364169680524
0.3144846320051901
0.31294376505968613
0.3044296283390688
0.35696386520137113
0.3446384949000881
0.30309500559415636
0.37102634363465486
0.34058177666644174
0.24836945335249544
0.3115654469429414
0.38402551886589287
0.36429700800696013
0.3219403275118668
0.2606558172293427
0.3328396968360357
0.21815662488227255
0.3766859325832585
0.3183569599336356
0.30646169761867476
0.2865962294064821
0.2863256605387567
0.19090829583476038
0.3429834615587617
0.3774552334764507
0.3529708417227714
0.25569809983086195
0.3355120279066437
0.3765626463048243
0.27217256585769006
0.333557941901655
0.30463187148570636
0.36372339125367836
0.2942088702007556
0.3591436493637567
0.3589131826200816
0.2868283230747085
0.3007033788301434
0.39382799097781757
0.3520723930122643
0.3465313833992118
0.364663457830992
0.34553681390402136
0.35183021890925226
0.24543867804923736
0.36762535844900673
0.36578799262670963
0.3179158408171934
0.2305695395232948
0.3442159659440366
0.2748826925115556
0.37389111471663794
0.24547066144539967
0.30684013257980824
0.3366700909130593
0.37991093674988996
0.3137569628504477
0.30344344898259107
0.2817666037949565
0.23570075024940434
0.38145216241778673
0.21791113353686384
0.2892161593279733
0.30629242582102034
0.35003686463382533
0.34254881111733443
0.3691331843754968
0.2875480643682194
0.3746199968942466
0.36390321214892374
0.30979349862480327
0.309396193770002
0.2690123904913508
0.3820780964979934
0.3212105475004347
0.3488668458919455
0.3645428198113264
0.33923145323116793
0.3547761877701804
0.3403074563496827
0.3321327116867839
0.271672634090264
0.2669335433154305
0.3786164508015056
0.347220249445054
0.3293868340519716
0.349837468795629
0.36792032415189524
0.3228913412017358
0.3706857852240066
0.3516771309750251
0.29287969591001783
0.2813585573135943
0.3376582301942798
0.3819690448483612
0.2766622561598284
0.34798830792823776
0.3572796334906865
0.28244327337378744
0.3047793279013007
0.3310929031550553
0.3785053193693146
0.3570051820358331
0.24184815307176072
0.37245695875495227
0.2967085649133415
0.3644220686291872
0.36073913217414694
0.3540864371318043
0.3678453218218912
0.2787813630403399
0.3580212336090162
0.34889681650609716
0.2439037900125114
0.35143319809532825
0.3775134783018258
0.2694771802721663
0.3396858433984859
0.34071918944036056
0.29966795866422025
0.2880179536894937
0.2478063682664337
0.366054279387345
0.24660528002344315
0.3735292933487315
0.3698657132294972
0.308411662382064
0.3558480945077479
0.36782022040737483
0.3389178831510921
0.357908540577878
0.28137947676178965
0.34142303761117815
0.28776496950618813
0.351120506596674
0.19469984745738417
0.35635260868434115
0.27507481323985955
0.31704753574696787
0.345562136180525
0.3148411680255097
0.3455983744119944
0.3624615775427058
0.323580669932488
0.2971771134987373
0.30490118001700667
0.3727727225319806
0.35415249931435105
0.2652964706953321
0.3199708937643319
0.26074705998649267
0.38197313685589956
0.34608312074481684
0.34961019322414394
0.3402125592631283
0.3664817509668105
0.3691528329214046
0.3256116060978133
0.28061881163562
0.34718970935817245
0.19574520855840807
0.36950589888400953
0.315903379441497
0.3563401226099295
0.3364644567868783
0.27606483965726614
0.3396090069147437
0.24331117086668252
0.3530827753942586
0.34244150302221193
0.36786581014767694
0.3623466128142471
0.1876189143398613
0.33791944290308534
0.28730169522425225
0.2516029005326223
0.34260417285136985
0.2696744330288253
0.2634819494818227
0.23952145019069795
0.30548449005700024
0.3667536898294108
0.3466884711791504
0.3765028186574056
0.34329279540085045
0.3328554339083749
0.28869863939086615
0.33039458947671657
0.33627538179518646
0.32732492184815737
0.3135221719534661
0.31975433608971043
0.28437494232260596
0.3561414665969394
0.2912134319285655
0.2672385339340072
0.3642272942003099
0.35722781125434144
0.3598536184286744
0.30330847391534554
0.28239092568010093
0.3671229448826786
0.37140267818528316
0.3195759866848788
0.3315151805824261
0.2645255995580947
0.3293610343130255
0.16560751906220197
0.312006239331094
0.3487298787033897
0.3177221592680312
0.29621941412164504
0.3617080356040707
0.3276103461014008
0.3108633789889666
0.3248581179410062
0.29631386689815326
0.3231119314097458
0.3556625701986138
0.36738237387994904
0.32190840880850236
0.21300488224726727
0.3048770156430845
0.28596986509244327
0.27713935331852296
0.3277599644418299
0.2530101615166477
0.280720162043111
0.292077120303721
0.3655088364375288
0.2892270991809086
0.33294995245111747
0.28515008441234346
0.31724887945936336
0.3570689004509269
0.26907153502191755
0.36490322237761774
0.3164036358872371
0.2668775184231025
0.2123994733417236
0.31093165206402507
0.37085763227679913
0.33020850027530513
0.2036237733120149
0.3024524488985231
0.35583891460618045
0.3497005825319861
0.29322547126643445
0.3462977479554279
0.26432500707900247
0.3009221591743051
0.26178834077907087
0.3593405181104138
0.24139586866755336
0.20274325686083186
0.32866469175858337
0.33843889908932817
0.362036344901522
0.3291289974245569
0.29378327576846364
0.384414513750558
0.3241225606721097
0.35273895538764527
0.29863737609795815
0.3061945165055589
0.37328304800037315
0.36044351583491074
0.32871027905920713
0.365950498511374
0.27939814675969116
0.3660261485239203
0.31981095072543614
0.3295270561004619
0.3731732139727716
0.3558381120987211
0.2793886054531438
0.2825004252272488
0.35808588183911677
0.2922627286690972
0.31947103868847243
0.36471913061590805
0.24637524122348337
0.3442267263361447
0.3491569961869252
0.32722165032413075
0.3730343546221905
0.3368960720675822
0.3135117135909612
0.3387076297137237
0.3437438006247361
0.26905038809805026
0.36452029223713495
0.37236621301966655
0.32583361674645533
0.28971740206301283
0.2874536018980381
0.3499189900770714
0.2719079373496055
0.3455501238166845
0.3108801951195859
0.3513988720738451
0.32779304730650893
0.2375501257342422
0.23866724572955733
0.33372597103422746
0.2797789427120979
0.35265002554491537
0.259181091973111
0.2875907219418545
0.33006264038821254
0.3422068802310654
0.32614399561388246
0.3604698995862374
0.34247699800158976
0.2824847961514024
0.3002411661315257
0.26217956479060334
0.2717768880161836
0.3470191125984122
0.3192857133625204
0.29359542295129365
0.29450414857164786
0.3545076826532174
0.2954514410942996
0.3479094591097972
0.34217500528051803
0.3006837540007641
0.312473464443251
0.2662467219826792
0.29065155701881495
0.23325915716733786
0.3530370036820413
0.3471304319328358
0.322561819391925
0.2735790572301675
0.21566114343031054
0.2902885838984268
0.27209385882079723
0.3544145479902298
0.3568184151574308
0.35113212836565766
0.24377442847395603
0.2883536954689432
0.27438709650976584
0.31782295083243767
0.27902440145541224
0.26321109684219235
0.3267430540065587
0.2987774490825056
0.32258528535432385
0.29816995442828204
0.1875921081950487
0.3019852872544308
0.347322846333786
0.29473129105957235
0.3566236762467875
0.36124762073780714
0.280743231504183
0.31123879779111285
0.3590330971477103
0.3606469672509822
0.29672903334924444
0.26876924109383166
0.3115799503014102
0.34563079752014436
0.35986344384226315
0.37297179807231295
0.2763269274682049
0.3175902560162304
0.3615721832970625
0.35174468785492014
0.2893429834419123
0.36096487480774814
0.3160369868991133
0.27817206231341035
0.3626514544209858
0.3701843142180792
0.3019440728388647
0.2914833980298659
0.29335758425341196
0.31120298456692036
0.26512922480367873
0.3312400960641184
0.34430300712170103
0.35315815776456005
0.29922573388281737
0.343648857273292
0.35586628866293396
0.2872312681898324
0.2954021643230971
0.3213743346067496
0.3603839692236319
0.3464578180480334
0.3053107512659984
0.3564579600871834
0.36209694798217795
0.3130496422790689
0.36459401849245016
0.3227488349361699
0.24941841130248374
0.3874551298810756
0.35751571129063253
0.375518344179561
0.3173959761318623
0.3256411351389618
0.30845839318427737
0.27648772808503014
0.3506076636836694
0.346037633397325
0.28599485957082366
0.29408127320645533
0.32257664892168597
0.3631907703422658
0.29172834756914584
0.3012457533843585
0.3167188166237559
0.35170186877692655
0.3203696155347899
0.3247850002364095
0.29681427408022193
0.3038318651877245
0.31854796118738016
0.3859694143067322
0.3678029686734249
0.37497195527633154
0.30302977866892333
0.3040097999956922
0.3215184659309284
0.28751050212121354
0.34529243136935256
0.3039751430273795
0.3033676585442208
0.3741397202747036
0.34279746771004765
0.28953625867521543
0.31880566649169284
0.37147021315336126
0.3010943002792158
0.3404251664253007
0.2924203147931444
0.2565384691378851
0.24177828301063523
0.3401691313788309
0.35746076915022434
0.3681589144197354
0.3377474790901692
0.2363723333128131
0.3588216189884879
0.3576046644356628
0.35503803785834076
0.33632785419697725
0.284485708940186
0.351027765289679
0.3603175158392952
0.3305011719800484
0.35279021002420374
0.3097362574907743
0.3694220931300132
0.35327360831787785
0.31202912759382145
0.337047858401613
0.29707258807571163
0.25712518030785125
0.30564985238173065
0.34632300720951437
0.3298127971963455
0.28740410555498636
0.3663336366921539
0.20189743196796675
0.32711249138026177
0.31428550821562046
0.2450296472801817
0.3222331363124324
0.351253735141135
0.35607113117411066
0.3747368492864765
0.34652090251389034
0.36655096062631587
0.358018877421987
0.37590954867772425
0.30571923812221086
0.3421622829007929
0.3388276584029143
0.33322888614838975
0.2804352580306239
0.38013926526694936
0.30889397667146623
0.3696316037225294
0.36146851745085673
0.20979087046161057
0.33872040653708096
0.3328749657516069
0.3252325851234636
0.3203052318517742
0.290514979181559
0.16887741445431853
0.2799976258263376
0.32744600772406285
0.24838693556780544
0.23362532579091097
0.28289491973759784
0.3139185070334901
0.20138896291584682
0.27943296506534765
0.3305402115124006
0.23500917907976204
0.3385181455303676
0.29423919111117164
0.30883432274255795
0.3095794306172805
0.35241184079663035
0.35656600526168075
0.25068909246677673
0.20418144225941484
0.3131860843477602
0.38518394282363577
0.30684776384079365
0.2938680849017413
0.212804435621234
0.28447595180782326
0.2524197782302538
0.2750736030670609
0.2353244496458344
0.2923120262804788
0.30109702519001663
0.28233076361126863
0.23730781779649374
0.28347306504816094
0.32532467625222394
0.30488412028099265
0.2843764186746331
0.2713767827999106
0.25279236013264117
0.36527676695003075
0.23425610631601818
0.35332648474482786
0.2147101089159673
0.3779809699914576
0.2620532861367649
0.3298865973073603
0.30115701139464185
0.3374342024427095
0.3262218689051004
0.3286751097082745
0.27750824307209576
0.3352837781819494
0.3034449823163923
0.3534400044283259
0.37792356353343226
0.27263281522181726
0.28407774457300733
0.2884386841212488
0.3373458337038705
0.34118669324135487
0.2791800922647849
0.3537114920714593
0.31494101613609726
0.34050129578381716
0.3606875742561097
0.34844126683973276
0.1723906742462913
0.36159445232221193
0.29859637296821295
0.314365752438707
0.2207574269610041
0.2894403030685636
0.2971154411955198
0.19647375920931068
0.35824459673681763
0.2568448423269319
0.19732510582376986
0.31415564217972425
0.3334642302673007
0.2632076350334563
0.27961185626820567
0.27448542512990354
0.3528477964781787
0.3685074863353889
0.34995595387137546
0.3622811817965523
0.35136987009083614
0.3769751595861377
0.36212447778852974
0.34440898111266394
0.3323967502781362
0.3267750874888733
0.3452559025574366
0.31952345864239934
0.16328618358272565
0.3121428360892707
0.31994553731326253
0.2872816220206782
0.3783238255061833
0.293319307263323
0.357992228930553
0.3344518216360004
0.26763050560898327
0.35395761261706726
0.33549970921669936
0.3170600387926852
0.26511787781584323
0.21323856621546194
0.27907146405812866
0.3792228148068259
0.22054423482538005
0.2961529642454203
0.3732878481597731
0.3412729377746213
0.3260190945558036
0.2713697196932823
0.3710266505440619
0.34920601719264094
0.3293151313355689
0.26001535736081355
0.2969960479915541
0.3199230219025256
0.15391224584770208
0.3812038015045298
0.3526576106692557
0.3416062918624268
0.19252929097669497
0.3102972697362237
0.35145097133042197
0.32737440467595214
0.3716989570421821
0.3759311252104009
0.367205410380209
0.285607067168181
0.3679518595699772
0.3016626690021122
0.29260758161154243
0.364172545405812
0.3234305105001212
0.2823057370228462
0.32837727343025347
0.297464226890496
0.2456652569004817
0.3623351173368006
0.333038664694517
0.3368211731727883
0.347135192182446
0.3315550336448887
0.2704709319036036
0.3336981996784237
0.3568054864255835
0.32581538582060565
0.37021362073956227
0.3249577919476807
0.36469944856286557
0.31393345057078903
0.36027633280162397
0.29915859829387664
0.3520302289343073
0.18030141025192215
0.3699052902613991
0.3248528815775903
0.3778858430027955
0.3813973565793681
0.3517906704103272
0.2614516735609095
0.35116781964564936
0.3475959723644277
0.31184594698865903
0.3037962572362989
0.3344516268187563
0.23718084780790513
0.3259879818078035
0.328388538545301
0.29548586215605993
0.35376190884902176
0.3340259168691042
0.33307729186628443
0.32862107145069674
0.3490712671395209
0.38570911716910783
0.24506651998207848
0.31129712818291266
0.26062385743300626
0.37116152616312775
0.3371250491662813
0.3839340848660993
0.3133617096048522
0.3432307713965947
0.2766740102046098
0.28386875339566375
0.2568333817192917
0.3787867122936765
0.2514058373998385
0.3668325643959319
0.3484953381230592
0.3546284839676916
0.2913074636154545
0.3716005282183886
0.3589050994656299
0.21062949317209356
0.29750310663019686
0.3616723233753905
0.3518775819511909
0.17898482289982645
0.30686909661321843
0.27019813614799465
0.34488132961210416
0.3098900569865957
0.3517711809399632
0.36353626779117565
0.30905638690932047
0.3550813832663165
0.27417529557377984
0.22413921018710722
0.2868152482080236
0.3611998704871567
0.3282117708870151
0.29606422458314313
0.3930523115133591
0.2030623681033185
0.32654508516212954
0.3094121335240414
0.28101900925769596
0.30721509233574107
0.3537306387757472
0.3730362536576837
0.3669982706205658
0.35895466841304446
0.32890833258712776
0.36868942192537246
0.29179739093404494
0.2634174642265206
0.23512543599404065
0.2605768400550647
0.35840486881390327
0.3520096946642014
0.3298070120053434
0.31430966308809083
0.3420160459699557
0.26042491811389923
0.3906105644728441
0.3134457645487782
0.2856914699216385
0.3021065018495668
0.3096738810159649
0.2611626250395069
0.3624490329977369
0.34292907567323805
0.2347301114112024
0.31708729090552906
0.2723699125528759
0.38282207906660953
0.3514426853025036
0.19770512275418567
0.3177542186752663
0.3316895652926367
0.29091260747896946
0.2793563112985956
0.29682759998565744
0.3059725823200808
0.3217120037215065
0.3623315086745523
0.36450766461353656
0.33109619056997625
0.34994299652573413
0.32471956590940027
0.31452288486387103
0.26993133768803235
0.33182914220569215
0.2776174755187292
0.32198420875532713
0.3293579191606169
0.37667890165149504
0.3643277482230769
0.3090757351249494
0.2616935081497322
0.30866335479355306
0.2333659664639813
0.3155471910886951
0.3630350171710208
0.256708556735974
0.3674406959245558
0.2842890180888215
0.25138590951121675
0.3560626686655927
0.3577451943154007
0.29953005739083866
0.3167493183163454
0.34272466787172
0.3818457827470736
0.31565587495458497
0.352442063176008
0.3324776867019805
0.3805548815955716
0.22818981635288071
0.3291091553924516
0.35411488343919933
0.319005390858729
0.30223599279361435
0.251837211466414
0.2981845568847942
0.2897089824063011
0.28188331822288115
0.2738833805221098
0.36593186542110906
0.36084563955755306
0.2336750954731042
0.2607058271816945
0.37724989265189723
0.3014790745449497
0.38035941460288525
0.3192106846967125
0.30515777303866537
0.3182859666991504
0.3155769267112678
0.34498411846164284
0.3563730705887077
0.3637435487333573
0.34850649203243944
0.3567221937453385
0.2667750364932674
0.3494317574951773
0.3693453612548693
0.3731968206278726
0.35913090215890336
0.2883154330206024
0.2846744697283968
0.3600342272699797
0.28312678269608516
0.3726547704696464
0.2748833667062571
0.2507041005089957
0.35275464288206426
0.28530949242290177
0.35258440633953225
0.32564054921762464
0.34059401141194867
0.3319888145935074
0.3305049211160755
0.37814837855717626
0.23461530189593338
0.35121514773627216
0.3377410671933392
0.3422889494338303
0.3002584505182594
0.34769207373320554
0.26247113551590373
0.35200264928303715
0.3575320779800604
0.18090428674896478
0.35975668497089264
0.3381488544584276
0.3321269245316992
0.33486391174197605
0.246795921504801
0.3790767185423999
0.3210345624180418
0.36428793522038033
0.3414970057315906
0.33149826123029424
0.3231573600196679
0.35605273923985364
0.3389213357026005
0.3390566009725605
0.3748078190170637
0.3810821083985583
0.3849503836620598
0.3460828912029077
0.3279113322105119
0.24992237999269307
0.30475949666229735
0.2813414720285812
0.34900116962050687
0.2822052431929411
0.25693164209835556
0.30584639335767905
0.3305878020402619
0.3677052638490243
0.25732168685144574
0.3264680360794153
0.2625478674764931
0.36211455871091874
0.19742450203764433
0.26910231550786046
0.2724863543533662
0.30550811383336385
0.24845347968213238
0.28110765627276485
0.366621802572643
0.37166760323717063
0.26626363564800537
0.2662294190592102
0.32478357031876526
0.310110628701851
0.2574524981157309
0.37580800974658995
0.32252451559674417
0.29196145333234236
0.3231898943271906
0.2914583678926
0.16362672538580927
0.3249424020902663
0.37784434584050447
0.3546815704741059
0.3606425277475036
0.22549569197106684
0.33675538722961645
0.3522874235513264
0.3583459761558549
0.345283049792397
0.32153352229861437
0.28125506746027723
0.30777306758421
0.26864482638004744
0.3346787765437612
0.25393856026808903
0.32412408522504893
0.3668216254475388
0.35085047295437755
0.3309286759449983
0.3312421492992385
0.373741167012689
0.3177545700478694
0.2664044630433936
0.3418944364639808
0.3111308298944504
0.3430605346668239
0.2558142051536901
0.29015366534794457
0.35909679528479677
0.36158685494059284
0.2896483700016398
0.3492683940341589
0.30851783473291156
0.323637610909796
0.238400730873798
0.31336108287033315
0.3243957571196862
0.3827642494069916
0.3692243325957338
0.35802157420401837
0.3642876661449808
0.2499481358414373
0.35224794234396956
0.3410549222259547
0.23864444940406035
0.3403875812433524
0.26780229001163364
0.3558858283644498
0.34276999506598593
0.35318642232971625
0.35120593328127275
0.32999205504769874
0.29510118142396646
0.34420418499031175
0.28483184715912435
0.2664439453031755
0.3151530783497767
0.37309578915139696
0.3442091682013049
0.2395449057063833
0.320071492794576
0.36583856589039665
0.3360672924256416
0.3160440266271465
0.3061264069072194
0.3479007566625562
0.3683668638781661
0.23309683783713464
0.2801558404400183
0.3677446647648185
0.2696344221329367
0.30417938918652826
0.3228512569826921
0.368169170353976
0.23699445954952497
0.2879379964233783
0.3158543447759784
0.3521813187261369
0.38685748905290523
0.3137678680466471
0.30502178602559277
0.25253361271817937
0.3616382178849219
0.1833180251448501
0.35104029583706464
0.3516041485923467
0.3560819846731913
0.37654157353236994
0.3506474334501021
0.3790201277016448
0.2860241673958914
0.364326809278969
0.29973326179059806
0.2514218460005571
0.20937536782683175
0.29826242392624275
0.2997030116190498
0.3169362409035733
0.3476524929067116
0.3839731521674569
0.2887867435831557
0.36064802606205054
0.3359510687115392
0.33374248307379956
0.3609792642689841
0.36628022034819135
0.3597314752226807
0.3122626462160306
0.36183195011503366
0.34580993421701667
0.29210724645593467
0.3654303732412103
0.3313159384921233
0.3767328421752843
0.29782766165324714
0.34454350177234966
0.3449093667712927
0.28958747317975175
0.257615953636278
0.37514869071704493
0.3606731581355755
0.27528177087261635
0.36666563407885616
0.36620652110934465
0.366728503269448
0.35341206432977856
0.25561972355163837
0.3787249760097635
0.3416601145650995
0.35103129566948893
0.2387205011362493
0.3665803414445251
0.34423587643383596
0.35060101681501904
0.3408243857312773
0.32381548221855955
0.2573987563454881
0.333902184527392
0.2581947117307864
0.24417050956637837
0.3491044778872787
0.33044545867893127
0.36045662326543104
0.37249933480089864
0.3505716600082366
0.3690837410845657
0.2733626395628872
0.3709262272661386
0.35659556253349367
0.31262116682332153
0.2898051045174064
0.3130412952188588
0.31791692422971174
0.3565208553979699
0.34436155652570644
0.2203067389289429
0.29924915510885913
0.3163629599831394
0.31238167960880053
0.3140419489197982
0.28872029072558847
0.36187698713952093
0.27759121884518806
0.2318661125166218
0.2624638747342959
0.29982040776240243
0.3685031093118436
0.3395761212626328
0.36106479682530024
0.2924589207286664
0.32894323798625963
0.21617864582777777
0.3432810792666169
0.34781591184934557
0.2762169570975607
0.35759240664930536
0.33917239388104276
0.3586667635630604
0.3681022031824162
0.2521420172771275
0.36367835291869377
0.26211654289409286
0.23194133267081135
0.3585414290534697
0.1990982882514526
0.34041115609061895
0.32878376578367385
0.35854590650530704
0.34640588703454317
0.3037310926018892
0.3695291345461926
0.3226762344453097
0.2784516512646695
0.2534907241580855
0.25730589870907694
0.36885906857681333
0.28215173578691727
0.2942967530764123
0.3689689290979832
0.2478217781830828
0.25383852876353796
0.282289455321242
0.3718356245355608
0.35896002913246655
0.35820999790203245
0.30182023021224674
0.3618813869994854
0.35215689731436045
0.3387400495517169
0.32288871136521774
0.2373165523561192
0.27339991558069027
0.3142272326677329
0.30683339793623304
0.29547936283001247
0.380150035773792
0.3601463627071395
0.35391480576494044
0.24697738023923585
0.36416404085013404
0.3361830654202296
0.3591440785287634
0.3230439151746792
0.30840482205111014
0.35565320140818046
0.22133508811626662
0.3600579219240812
0.3568973767776526
0.35565504546613563
0.3254482060880873
0.33056177002258824
0.3488434434675993
0.31804624291920086
0.33616192369734477
0.2417105313672488
0.3857200705483762
0.2795491431603472
0.33596929117779856
0.38543698445801927
0.26870003840611295
0.27000094593242996
0.3600820107158658
0.263284046173086
0.3192138256121703
0.2961687038409447
0.35219410444302224
0.3488837647631041
0.31283238153614873
0.3066058689916173
0.31050251990086475
0.3449231628649145
0.35637075781563626
0.3181399406945498
0.1823158167021745
0.3245556619265974
0.32789743874432226
0.3441092171387199
0.2678342866019019
0.35889500928311197
0.34022471707939694
0.3461032867158215
0.3504818500705961
0.3409332569864451
0.31927695250525706
0.2625563184553153
0.32425697720563584
0.340797853016159
0.35034448479628605
0.3500353251379021
0.32623015803574484
0.3347047308504874
0.29210320093145115
0.37471320869856783
0.30182848292627457
0.2948725818618936
0.33824460435776166
0.27722533734129223
0.37466952626501154
0.32902049478997897
0.27703470937304825
0.3056410420276528
0.3663946311449641
0.35124130470876264
0.28773493294421487
0.32992783300395634
0.2725980221524439
0.3118382795450582
0.3695236170721827
0.31588657138216714
0.33446131525636474
0.3036306735321557
0.3372348624018002
0.2739318841631935
0.2518595246122363
0.33832616565439927
0.28236437063428094
0.35987605445213916
0.3654299262156633
0.377699410540498
0.35898295480177106
0.2675278458749353
0.36553285573457106
0.14005854636698883
0.358195722203393
0.337114498539283
0.3031341935785535
0.2337882302443198
0.20595012993120612
0.26474894484594935
0.18586876186195003
0.2814689786775424
0.3746582126372183
0.28713461302015997
0.36128675066557003
0.31913576286883943
0.2836868386982942
0.31413425255837124
0.3205922570431795
0.347004925344445
0.31907457972192593
0.3320417215412107
0.29207099830503597
0.3377257363681508
0.35411344941828593
0.36962871500104216
0.3604244179421633
0.31716339977895125
0.2710383348887081
0.2295367607622028
0.3230766093897329
0.3671741056801422
0.3209028163350122
0.3262410583063862
0.3270948713071838
0.32592339103437284
0.284402531545351
0.29466565190478333
0.3596486088137505
0.25545096240386506
0.37339207544385233
0.29443102981443997
0.38126555922935373
0.18898055236182526
0.3368364986346559
0.31726681923238953
0.3345723550447402
0.3008066527524047
0.20346696164252528
0.3612941493055405
0.2190771654284031
0.2546284090624431
0.3050895312052261
0.22884803124015968
0.32457048083471607
0.37445465387836346
0.34788023171885335
0.29377587911897923
0.26680595242078387
0.3213490959140775
0.3483481307571253
0.3218476886497398
0.37373028217487825
0.33015134593243023
0.3220296559596219
0.3080519832854476
0.3728740582790092
0.3436737529828873
0.37813017447228525
0.2716911482958801
0.36932598558726953
0.30134602001868893
0.29548704838419837
0.36053717140746383
0.3875892252672349
0.20885474003353988
0.3327676475673442
0.29338997996339067
0.3460597811819501
0.3659561801748717
0.21472059618078357
0.3723822421470626
0.3666815670088155
0.3786876120997753
0.33753142715819406
0.3359609617333958
0.27190146662787457
0.37737972880467124
0.31738561064752396
0.3451369483575077
0.35228629611672035
0.33771918707106824
0.3523502276628648
0.34957786972691535
0.35379999350283037
0.3337898636117201
0.33598457865095094
0.2831347496179141
0.2380782585120649
0.34047926555424324
0.3476405524919285
0.3105425683142664
0.32648193335739434
0.3343900404160773
0.33233007698072864
0.3013027266100281
0.3555874162690153
0.2564439808277053
0.3653776457066622
0.3586296775566708
0.3108144900880549
0.36303878601967343
0.3012783816626946
0.34114296025217566
0.3483746981551335
0.33638509279682627
0.26883204435701025
0.3282016490039967
0.27784753835044135
0.3523431463795998
0.3591345397909921
0.34373505851291564
0.2918786167512045
0.30224227368946943
0.29733365921935456
0.35934682558728903
0.38663549809419945
0.28957365269863744
0.2011800787111351
0.32706445346601326
0.2939426995504721
0.3086020282017942
0.3003445486082645
0.33651328058533075
0.36359514538406235
0.274321603876384
0.29032108941906165
0.3171122966649955
0.2324895205810025
0.29560692053021664
0.3176518821061626
0.36844385369883964
0.302151974689419
0.3198665171803863
0.3188627035635845
0.3195486673030222
0.3626107115991194
0.3466068253824539
0.3281383042112746
0.33694251464324293
0.3187913120628122
0.36861072274050966
0.31129454236482845
0.2990776991674608
0.26697982303148543
0.3304971870412079
0.3347534463333857
0.35419092878505787
0.35283974647821326
0.3540502013221815
0.3626300249145129
0.30433137382700287
0.3643985463765097
0.24684906336186652
0.35790061400413814
0.3459236334946833
0.2800322611798571
0.2856791468003683
0.3319641363550491
0.34319733197224
0.23328188168708447
0.2667557247149416
0.2870589818256031
0.38852125575239066
0.2795520057283448
0.2977372339837273
0.3381062218437286
0.31621158272839733
0.3240990940367678
0.30121283681334926
0.23411044248743426
0.3598943308172176
0.35171593543768775
0.3612701726645232
0.360109365835047
0.29353121485257494
0.3076783129402859
0.3643069233444093
0.21828756037904012
0.17312801023412994
0.3538701785903616
0.2849830028278926
0.31935847124230193
0.34854698738657713
0.3146505998491717
0.2934186570708769
0.2871246880821374
0.3106957116322007
0.2738497895567864
0.2964400585855189
0.2793530216422336
0.3682546899732113
0.3599370891398372
0.33955614536191825
0.30569334020489314
0.27385208120243104
0.3183100230273678
0.2963612622714761
0.35912086194501297
0.3620634608506802
0.2606999896163216
0.36975936860052405
0.3426151264461021
0.3276572311534789
0.3338805207371041
0.3185538047734543
0.2311966756314663
0.33604826270009713
0.26524179614744364
0.2236545088052893
0.33147114735521044
0.3376377584114561
0.2580962146856371
0.3237237339172864
0.3432337758794237
0.24768587614234383
0.15342222650057502
0.3110068752211939
0.3465032864928605
0.3500357372941031
0.34120907119979843
0.3585739793398309
0.3247297150304463
0.3710091767554538
0.3586247294065851
0.3819606266222302
0.23472546257007973
0.2946808094554887
0.31721022937244264
0.37335154655290764
0.2807731146686475
0.28005675893774956
0.22599839250848258
0.3051014328033491
0.28778326707327123
0.3761164276256799
0.36090300177354895
0.19834551447533205
0.2725607877464539
0.3339061244390007
0.3343975941708542
0.32041176962512724
0.3367926678242494
0.28874627131680575
0.28409288174890646
0.29166401327021196
0.3148109660346605
0.3217561296603335
0.32367502540421594
0.2427742396452146
0.3666637614866021
0.3129087038934328
0.2641595483686861
0.2955092061752894
0.3714611993614937
0.2294496259593253
0.3408361643066785
0.3600346566583893
0.36945330840221086
0.19159942154973011
0.3717815268878194
0.26092225180699863
0.27871644181357585
0.3031131488350498
0.22373836553190357
0.3237910930572176
0.3759664690407457
0.2845411245052148
0.24627527376056146
0.3245835129831172
0.3298960744128553
0.3325513684853896
0.3693593437929225
0.34132153800648474
0.32460490840716993
0.24349594337471223
0.29682500496377456
0.32776239547108166
0.279725968626878
0.2897120746807451
0.3041786537366323
0.3309762690655814
0.3487425638640221
0.3323939146230212
0.2742113971407278
0.3335134867883149
0.2520551295913756
0.34024225343821557
0.35752800954440367
0.2805615373312476
0.32857558736392256
0.3366956567144199
0.30256721679516013
0.2448671303614212
0.34365610625651594
0.35416440430903556
0.2681995243534799
0.3668208243391038
0.292513272477416
0.3213899537572866
0.2597877550473264
0.33422584622511503
0.36517240976443904
0.27601782548511483
0.3768581234060965
0.34252127833712587
0.31737569599565435
0.3497912817679001
0.25606625386445947
0.20511558591846776
0.35767582540455944
0.387428055827325
0.21724871114990849
0.3386758259282263
0.3190413868248254
0.35997931592288085
0.2855666177488509
0.29799784129503787
0.37353082588088177
0.30205900290781507
0.18016661601280748
0.35510179431763866
0.3341631144970272
0.36508637569440966
0.3118842255771169
0.36674519888232027
0.3206087192783924
0.3139799164941346
0.3641828684808955
0.29267564602437574
0.3739309115947994
0.32985847278612995
0.2646076604533204
0.2675179084777778
0.35016026526375876
0.33315943139689547
0.37938864223280633
0.30925998819144607
0.33247422650608704
0.3323445685664692
0.26317463371264316
0.23542257409361952
0.2714354786578012
0.3592739216809786
0.2895369169104567
0.3677811603066282
0.37553874489351974
0.35090449432027965
0.3176168055688155
0.3219246983163797
0.2757764088076805
0.3348117964079807
0.3283328992033064
0.3155533085221326
0.27681925397821616
0.13976243198053712
0.21702337856819925
0.3671509574730962
0.37179158730961287
0.2828517361393875
0.2992982901558383
0.3479857074160243
0.22998531496098315
0.3519687618217713
0.325505337095771
0.3055960350236735
0.3590483545704782
0.34868473748967943
0.26526077465594566
0.24096936647985087
0.2075036774867616
0.3363576087106192
0.3453549439081639
0.32252644016539256
0.34437932101405666
0.34499577837553264
0.24718314001112415
0.3552083321645177
0.13720663928751614
0.2995632351169813
0.33767238033699554
0.34757510767887173
0.29973186196940454
0.35774428249927887
0.3685752498777593
0.26021569142785245
0.2754072433271674
0.29571290221170077
0.1898570657027367

==> anc/HaarRFC_L5p0.12.dat <==
0.3984550031132578
0.38019173637558246
0.3969650900589533
0.24371042926307784
0.3944397275644633
0.3451371831509147
0.34187278823784906
0.32070320401014374
0.39515092373355476
0.2932115914013605
0.3657078931399846
0.38316407081197495
0.289315537332398
0.34430683310699023
0.39153123848978605
0.391968404695418
0.3213155507549369
0.2539653883905567
0.3938858362008155
0.2837913163587799
0.30065776391333815
0.3929177164981365
0.41404629884729477
0.2900603426319944
0.32301931067793865
0.2534890977986063
0.36874510521098475
0.328735267040458
0.27885928895512263
0.4129474152487662
0.35375931575076786
0.37818897837352616
0.3446569364072795
0.30298390330146235
0.3575104130289542
0.3138984670559344
0.33057065550768283
0.3030959055957145
0.38571292291289716
0.29968015251253827
0.3613054528100891
0.2971900896345493
0.4097423046018337
0.41101558272345395
0.3900250222496541
0.371147147149145
0.3935934042405001
0.25072227707688777
0.3651466299990201
0.20131577572578266
0.34876740233658926
0.35943280746051115
0.31350940491679524
0.37761938139231604
0.34609635779110093
0.3670486243350376
0.3188347841711352
0.27815441751471626
0.25584897007822116
0.40374991857848164
0.35767054319527475
0.36244457699427346
0.4201180784405229
0.37974133334461935
0.35003299295399404
0.36903269178539494
0.2955226725025415
0.34640996078197317
0.17445962673595622
0.29141898347476153
0.35214114626481813
0.37083002719341773
0.3704502519733696
0.33804182421419193
0.3779191863600408
0.3276737590575288
0.3092168053486261
0.3710608601344926
0.2878233549378482
0.32180166204818955
0.3793612336898754
0.30545356413013075
0.26964335563072633
0.36412738764538344
0.2543987207617324
0.3339799831477213
0.34950298581611366
0.4140477439202991
0.31371001163745166
0.3067509704422093
0.3969787161808225
0.33665293804583
0.40066264633364085
0.3630506870935549
0.32731158857108866
0.4087231604350327
0.358006357362668
0.3622296779383124
0.37637850109832294
0.37971326526514565
0.3047152908309225
0.38877243664646133
0.3692614311003003
0.3442576136846815
0.3277508364637585
0.35160887621178394
0.303519321542368
0.302027950993232
0.3883151421417618
0.316060099977877
0.2706145030782939
0.21848827063367285
0.4033167304382103
0.3321589707382604
0.3918801177857133
0.2853641342076344
0.3466102009089199
0.25812125890935794
0.3844075517482049
0.3596200699107751
0.34649030065267716
0.37395392170677616
0.38829044418401265
0.34514178451365335
0.3081414602080739
0.3759055732947765
0.3323649843200719
0.395203862083837
0.3354074830229203
0.32160392055922393
0.3168194816338542
0.391067915941906
0.3480831620086025
0.28169845450404474
0.20759460017847017
0.41781909988893057
0.3228477746285586
0.37698269877293655
0.3244467634592419
0.2839420790881862
0.39147262790961235
0.2227456855862184
0.3428014840387906
0.38866609338490776
0.3951593756069902
0.28453165748128556
0.3410684857891994
0.3922035240505044
0.37112368169473514
0.3282879244497705
0.2732651096247281
0.3065541736939005
0.28790289941718367
0.3905068164368976
0.34929324998991
0.40065020424057196
0.2812400145145335
0.3865481956051203
0.35488092427547463
0.3258061085105374
0.36756299856338503
0.41578682180188087
0.3036207863290647
0.4081808341699246
0.350513222780759
0.3007319748551302
0.3027039422018488
0.36877344250063876
0.3343907476432931
0.2463271303481058
0.2450243385044551
0.3283377231940337
0.39650248698870055
0.29632960610895837
0.38127795730808484
0.3958940045416164
0.3242411876389776
0.3479713659266124
0.38101279016463624
0.38964130510478884
0.32922080330761894
0.25379020015900516
0.2209799392489965
0.4082918744834815
0.389142687368674
0.3876160038774432
0.39492382376938245
0.3393319820977256
0.32903205971068605
0.29547225400414423
0.38440421659461815
0.3850665707146167
0.35570249615833266
0.3941791241811163
0.3978129080554189
0.38501871453364844
0.3940343083817203
0.35304325760748223
0.3497772347343547
0.3690841218133729
0.29061838575939714
0.38975602660764885
0.22227993820831232
0.4021709903606984
0.2853202668432417
0.4033413366115002
0.41167230787711495
0.31515365678383495
0.34412618962676966
0.3632929086830776
0.3123056788125205
0.3867098294409632
0.418015761129403
0.24821330096155136
0.1798345760111523
0.396015116534576
0.37440610129948415
0.4000032509699368
0.31299802719179004
0.32975889102372796
0.29535492342876896
0.37129309813522426
0.264520319767267
0.3337683745097877
0.3536787129061813
0.3061245829135677
0.3676747947043092
0.3466702355217395
0.39483987056524994
0.38470094611064154
0.40603978789286055
0.40003771308585034
0.3599133612798933
0.39828350663125095
0.2191540333172542
0.40985777103713994
0.2855649705496155
0.3228252683753957
0.396088268222175
0.3036986444805173
0.3850629919766681
0.3566464975384742
0.3596900071476415
0.3763317948776793
0.3862320237226953
0.28739231809130067
0.33386261663000033
0.30411958013678764
0.34553894064982865
0.2863637714653183
0.35316726949552724
0.33657692551522783
0.27733911495791885
0.3862342347024294
0.27987957344262104
0.36539366423480957
0.3839298187134269
0.3179651050719916
0.3433489176073008
0.1959040868878145
0.3132174815755713
0.2700127260320051
0.2510338639974797
0.37498914087777874
0.35219465547579704
0.34323149637757366
0.330957540869801
0.3278617764324902
0.3262254147014522
0.4104830546361275
0.353348382159057
0.32646841034943935
0.33513880878879193
0.3268797072952797
0.22214562065064022
0.3357573103027025
0.3047245855730121
0.40761780308776524
0.2939220641125129
0.35254620288772687
0.39770613491401346
0.35826824219278147
0.4035911491161114
0.40316554029160934
0.35725026461493253
0.37653653725532893
0.26013209756863737
0.30884741953249056
0.24235524487258248
0.31377317289227863
0.21424135772021807
0.32631703346310753
0.3911736767713547
0.3626145810427555
0.3346977888261774
0.3395641504484132
0.39631629401629914
0.3669052352042822
0.2294212440065976
0.4147664317882034
0.385827424736714
0.3399909542637498
0.3142438106809184
0.40540927857147785
0.2878291560143441
0.3837186003945956
0.3363296084247943
0.3950459125905256
0.2810029200935647
0.3433986289204189
0.39235944600675055
0.2756517866987368
0.27333785139303135
0.3551008092354756
0.22575430994730306
0.40944624003535685
0.3245623370075509
0.3290335173147162
0.39595167358994876
0.3204455905833519
0.24947177279192007
0.35592679920292797
0.3066430137115068
0.31998671597715506
0.3770591153933918
0.3846476327272273
0.38145195947575267
0.3662305299192951
0.3934645749134466
0.26089628409598237
0.3673924461631436
0.34126015060782805
0.3107449072336631
0.32627302453801543
0.2610927580936661
0.35382771443858074
0.3860927856770809
0.4017485923525324
0.4148722142010505
0.33144413923474925
0.3760848913900782
0.27366255449686094
0.4119728721270297
0.28222729973399296
0.3325736656072061
0.33235280451401644
0.3768918618400344
0.3714740808113059
0.3845964923453163
0.33980922345306536
0.26945818152246054
0.35696116878201267
0.3072884020536517
0.4055668452438131
0.2760405745256449
0.30347995145338935
0.323342017723406
0.4051125144058748
0.4017658427423011
0.36984831193510415
0.26067643673319785
0.3828232659584624
0.2928184207234824
0.378823284002957
0.3489298138299972
0.2039201733694996
0.37699399118432375
0.3767263331156549
0.3803103836950481
0.33279950240052203
0.4215665906845043
0.35800414237423656
0.4120276681333052
0.37627150340905574
0.3925935792756989
0.3035522433631391
0.2707779539471166
0.22749888746111877
0.3235924599727327
0.3298433299204327
0.3787047316543761
0.4114510157975319
0.3901594684557196
0.2676318869817216
0.21662215194592246
0.34391279440182226
0.38378693860046953
0.39046843647290336
0.4002182467194628
0.2693288209341586
0.26309220636204644
0.38462109082338675
0.28929187587867855
0.27283895107564043
0.3346118749492578
0.3550792904527206
0.3873579422530795
0.34126893397920366
0.39967113326870324
0.35162650860809347
0.38138046771373746
0.3763627113715284
0.4156902336458169
0.39750911946656853
0.4099568554049135
0.4291591377283571
0.3676970656941368
0.37613524464928866
0.2828657937831067
0.41532927957512183
0.37478286506266356
0.3079333923814841
0.41796539151114376
0.30584162791465563
0.4080811884138985
0.37345218063531893
0.4007106547932459
0.39046049471642846
0.3594126929684055
0.2613413291940645
0.28517545671199546
0.3712685785182684
0.24934955760105498
0.2472656236973775
0.2570857361913363
0.4128891279041259
0.34407162477941367
0.29886222058895023
0.40956449009498735
0.2730205419288356
0.36656772560120204
0.39878890095421476
0.33571664637415916
0.29585934701719396
0.33792828917344353
0.28194008616636873
0.3480134055468518
0.36215889920410976
0.397877258467072
0.33826574845629775
0.36983100257627605
0.3143456111500379
0.3077327364303188
0.3836641559639874
0.37567371964994595
0.39250293635763933
0.3736554336784816
0.3307805183302791
0.36304407856451015
0.40355681458460474
0.2020941022580162
0.39818907138618626
0.2970922821853368
0.2812647243851396
0.3722034055862968
0.19437456776059286
0.39215711209539966
0.3322510063035327
0.3400216063728966
0.21619973228367867
0.3476314635527005
0.3980899030230669
0.39471412143343027
0.2495494352553218
0.2975470919447323
0.3480358087494725
0.3388980389090742
0.32815312428508403
0.31252457349301976
0.24764196224158233
0.3053901793048224
0.36437257923927957
0.40984957692215523
0.31249342721406764
0.4069721007966451
0.3887370635493207
0.33265294165956144
0.33693225100458923
0.2941942882932915
0.31658060291026435
0.350636049025605
0.3277339816784112
0.41354073808883535
0.33999651455043955
0.3987404233714447
0.3593366131094612
0.3860966744152397
0.3323319406329587
0.40460890845226966
0.3400773567036165
0.3968801147951821
0.32874706376273916
0.3419619652870793
0.39559407228300214
0.3574856380734962
0.31113136166498245
0.3522915586166263
0.22604453752385126
0.3607151853855496
0.32856937193696206
0.40842808836163363
0.3375902842046539
0.25299523113025457
0.38469964264065815
0.25376337163714574
0.3938155328852757
0.3680242795906058
0.23981237050255874
0.3596932862494066
0.3070683817180473
0.2820751997793547
0.4102718984232
0.35807108892259687
0.17815902762984437
0.3131768137805764
0.3867042608978585
0.3302297629366063
0.35638468449611715
0.38153011194345965
0.2795635027974626
0.3956290519909481
0.25380096066601526
0.2837630337459834
0.38178298185186327
0.36545307983041364
0.3573475136665954
0.4253432498924951
0.2902156160465459
0.3980791974101969
0.28602899740145904
0.2755515139927521
0.3645502401942338
0.343373707682284
0.37355297144246247
0.3734555692205683
0.226680009043836
0.2983411330932643
0.30618042938787826
0.3351318217170521
0.37778931823098144
0.3764159072582835
0.3135261939813328
0.2654876264183434
0.3665976970828664
0.3734346395989892
0.21925753844206589
0.3247887124396321
0.37423936168433425
0.31868038732521053
0.37897002201312746
0.33010297067645494
0.3883479405308866
0.3685007434098356
0.25784998164788653
0.32926217987853407
0.2813107706970601
0.421976420683351
0.19212112102244797
0.33642595219572313
0.3507299308822256
0.3162873196207852
0.34535597758519726
0.21877833283745313
0.34982822272520103
0.3871752818113716
0.26417745648618707
0.349188323202199
0.2011175802596208
0.32021245815393684
0.3391215665684843
0.37072803018623995
0.388971094458933
0.3630741682258542
0.393119379665689
0.36446005428900247
0.2421186568559147
0.25931971955825567
0.24953156429619935
0.3667853810391576
0.37384559243196075
0.33330393020798493
0.32552848577578625
0.3631152177846
0.39649091179774704
0.36070706361873073
0.3831987216883762
0.4029102664655677
0.41040775413387814
0.3474231028388122
0.34403059389112456
0.38136635711473177
0.35491916025350945
0.3563698060165469
0.33241412568119805
0.3704217273455647
0.29269899822895024
0.3618369139523772
0.2702886525140405
0.39996373385167316
0.2258495793597689
0.38028335795719914
0.3615035563813734
0.3488745566774133
0.38657242238678524
0.39562139563143567
0.39908813187883735
0.20564820881562385
0.2945398055173633
0.25959643067419674
0.38314391357656485
0.25237187139393524
0.35674775804429265
0.33382490339955456
0.21590438300585058
0.2956411835048726
0.3285264069283128
0.4008868000421836
0.30678758983714777
0.3405477070299891
0.39434713129179516
0.27679808615136287
0.2666772975445793
0.278650231408791
0.2404415453271149
0.3347185638094781
0.35061795532353945
0.41431847518239096
0.32028453179346
0.28249361380728016
0.28962428032539667
0.36579629700130234
0.2989552058503909
0.3602981113033659
0.25974492832502993
0.35678437195936896
0.3934161406811974
0.262394273964562
0.29200121378302624
0.3921887259787687
0.3970398867278815
0.35435559857733234
0.3852905462744789
0.30897843383975687
0.39394512281990335
0.36789477884840677
0.30155759970240575
0.3663805039585053
0.22808934709454914
0.39279876200781827
0.3146513842377268
0.30898387464333715
0.3613784457425869
0.35088281295895246
0.39927351509444375
0.2879820958402847
0.3691071129101858
0.3006422021706564
0.32715094420814517
0.4062960452532617
0.3124718785225633
0.36548101693322277
0.3981828002734901
0.3981317956258454
0.2012805334752554
0.2815519595045227
0.3276930481577335
0.3687842635085155
0.3959494280423218
0.30489974440692424
0.3839435510881892
0.3167452216582217
0.3434844666393634
0.3948271141819852
0.3808403744781766
0.30905437862222784
0.2918133483890974
0.3726919673787899
0.26864739217738953
0.35122140381468336
0.32598769657654314
0.2943090655047715
0.3691710091957189
0.3147140841304802
0.42034039109341625
0.38896080105662845
0.4127072426717057
0.3455745304326946
0.41026538733149337
0.33962443519400204
0.3658979835601772
0.36253927418166193
0.3846772101055146
0.19396996112353293
0.31158663476994225
0.35833953367236765
0.3596475865659058
0.379951283874831
0.3643594047557472
0.3516022025147439
0.2990227997814997
0.31517126540341917
0.3584701004860442
0.35148106165351345
0.3715839537662377
0.3590410419021218
0.31108839874521754
0.3509854969998722
0.3283406170374779
0.30082697265337544
0.27730102988779254
0.17457998000945743
0.3012612395222988
0.30453810365178396
0.34121061111667356
0.37883702509432604
0.3129587572514396
0.3686537152944012
0.37360239475745566
0.34375386102835337
0.39412528001222097
0.35880295862569794
0.19968449298465013
0.35125398144125636
0.39592623701420215
0.3396565787467
0.27623009914318275
0.37607601501620724
0.30995756880218267
0.3944139627459655
0.3330413315765157
0.33619737690469076
0.36850372941411114
0.36171568917796976
0.32401634202877816
0.38207222459934803
0.2863724162079354
0.32789816918195996
0.33117253414470343
0.25025137513332124
0.37067500489644134
0.310832631021866
0.38963744794000243
0.31450742549244887
0.23234103010149798
0.25934741671863953
0.3220775264362188
0.19779050161281697
0.37497822568457323
0.31735409353375743
0.2981518816452508
0.25665511396004403
0.37670326891580824
0.30484680955482096
0.38104382092768313
0.3768068800023273
0.3886893949266334
0.2924516146848392
0.3994373407105462
0.3533771792077741
0.38445158420189457
0.32861932526697135
0.2668850779549013
0.4010588320050334
0.3730920002215221
0.3794556482598632
0.2859548557652333
0.2900747022274026
0.32249960271497424
0.33493034804410005
0.33802039740111944
0.2918085473057732
0.2733622792091703
0.369990043758238
0.3394323393216207
0.28250206695800273
0.28370821368152704
0.34498316537870977
0.29323471304932675
0.29146087043051633
0.3041189752482536
0.36719791500388815
0.3712014658437732
0.31592296719683866
0.3701145144155781
0.3646871470940761
0.32958427090680364
0.3294100549947467
0.3901616721998139
0.38713707951311194
0.37089225332654346
0.35609250627299566
0.2697655060579991
0.28887507983774857
0.3408913247727379
0.22576575131667662
0.27294890973701424
0.32708111751462826
0.4050623408177855
0.2875051215807108
0.4025664429031409
0.324019144361952
0.40155848332598026
0.36815767321235104
0.3344042713119191
0.2254522614059221
0.3993681933030918
0.31808578135605364
0.3437636588746109
0.3895733745198756
0.3495209988430488
0.3493618195220486
0.3025527609806348
0.3912240608793372
0.3028752770388495
0.3848511997772515
0.3288030281904221
0.421008696797271
0.3554673420333449
0.3138175127475178
0.4078240810664274
0.31914776936425404
0.39502551885907633
0.39392121917313344
0.4010233132248049
0.2387210708593385
0.31850641466704155
0.3877997873057635
0.3160317059412286
0.32341944289506974
0.3638725581947058
0.3993155739115658
0.41651475942038274
0.352181348233438
0.2234738315994075
0.34962447798387797
0.3738325635585372
0.30846952607692607
0.29960723759176894
0.38098253322353987
0.37783115392729244
0.3206874632630587
0.39110134299711263
0.3334017361636048
0.24298831686856603
0.22552750212952882
0.3362808621194809
0.40539786002244094
0.26920669985357476
0.20595310656602972
0.38792582563883626
0.394824401389196
0.36839422194024035
0.37270343765231345
0.33773754191237126
0.3472718393472065
0.35750513833913083
0.3192546674570606
0.38949818130477226
0.35784985297989386
0.35417562271458763
0.3005282912194405
0.41646964975756345
0.2785994214628067
0.3782349068677282
0.36844260668252865
0.3341917038929668
0.373656636644429
0.3296744150538907
0.4085602202455373
0.3236154311776212
0.34296608276866125
0.34608637334063663
0.3768902595888662
0.3563127164548073
0.31536312774873354
0.31600898011818257
0.3666379765496594
0.3513207514809056
0.3467859064959615
0.39619049385911814
0.36617603487217754
0.3503485019637073
0.26512228084943495
0.30363389863652196
0.3849090361064601
0.27963005400122026
0.3506843329164975
0.296102345044168
0.3854845827172367
0.3442260955932602
0.36640665426217933
0.35323886993772174
0.36832430462512084
0.3935130947167695
0.39219403534614644
0.4101376163448873
0.3123964924548949
0.35928079137313496
0.4090135949580433
0.38393621803226247
0.29920887492176057
0.4203019050517025
0.329302996476052
0.36343871769310765
0.2512990488616262
0.37808606355650864
0.2554252696968465
0.27505952694049235
0.26131344283384444
0.3751064972953272
0.29185701368305966
0.28745585226942094
0.33673635186261114
0.39195678785053034
0.20434312068208335
0.35724572961085643
0.3487729811588077
0.3801255506323217
0.3231608613005036
0.40767674848259683
0.35998062775946615
0.2333397106962244
0.39359488081652355
0.36463526335092444
0.34404082426193666
0.39725160227752554
0.37283024693664757
0.3392216400674419
0.2702817681993034
0.2905726109513886
0.2949130801986033
0.30642235105688725
0.3763801142698682
0.34461139041699307
0.41568260580240896
0.3335249176797785
0.2223303092820027
0.2223542694083286
0.321858538642719
0.297282058310694
0.36848241144362787
0.39070949088104034
0.26351220654748275
0.386917971122168
0.382189980022156
0.37819074622289883
0.38533162223705075
0.3782722277010348
0.33423394211071317
0.39286087362336847
0.3261249142655172
0.34907790037399516
0.34544423063441604
0.370565153574547
0.2656019039145619
0.40554634572883036
0.3363503436218595
0.3115480040939131
0.3644532837343351
0.4116891000024283
0.20512104975201947
0.32430913300628933
0.38268568027187877
0.35913789533929563
0.37448490986713645
0.19717834513308571
0.18408703616018057
0.2858912983133339
0.32637643921511855
0.4036778630054564
0.2768007317938155
0.3910989128304809
0.37318093959744614
0.37232890563419524
0.32066844802942196
0.3768236272099877
0.35426614234724707
0.2876430740032339
0.3759209765627253
0.20107824182635187
0.3789938748103974
0.27699051597665886
0.39238802269621204
0.3448502641683061
0.40429413766705763
0.21422844011498635
0.3828976130974969
0.33645052215767113
0.3194929330407439
0.3994656561693797
0.3371262547429583
0.37690192024419017
0.3954135592065358
0.37046120567275964
0.37524515529533337
0.33500519175776877
0.3178146847906148
0.3254978974028859
0.36567913645945327
0.29181781700804243
0.3233749323862664
0.2977961344869796
0.34890495709715597
0.38652051370111234
0.34981347045318567
0.37167950639244013
0.35060472422055666
0.39435286011674353
0.3910356257445563
0.38571089707214984
0.3655112687870065
0.297855377488633
0.19861786124763062
0.3500506304241166
0.3225192453846258
0.39945625346414143
0.1869349369668761
0.3113191573795035
0.40847991986693843
0.3837026782676867
0.3385464806192597
0.372709016349952
0.3757378478935958
0.3787285038106032
0.3775237560659215
0.389497835449853
0.30739477334755194
0.3108503263124105
0.4209312582126246
0.4239974410493029
0.4047651917149005
0.346138577630083
0.35835563228969575
0.38978086190944217
0.31647814692695564
0.3875434014282589
0.4183192167163796
0.22777342576179008
0.3868678747053197
0.3402807762421181
0.3886401655464507
0.3338199301122534
0.3541848309354666
0.40709541253396636
0.32310384517210805
0.35856316639146113
0.32435519826859494
0.29582853812178167
0.27151950375455
0.3677984784622072
0.37730495347621834
0.38113004032886627
0.28712153902917903
0.3207473211418947
0.3838540811290941
0.31155113765641274
0.3353904661979471
0.38084620283423315
0.40052000747593813
0.19387534534788176
0.30541486187751177
0.3511808595578397
0.4110097202814094
0.3398383042036919
0.38895235577540527
0.35493673352215993
0.38403102128931843
0.3716694601240009
0.3602989190318714
0.3813576539966331
0.322499960358429
0.3623244579045888
0.2775086819739189
0.337540388215142
0.3234021565417744
0.3824275847097487
0.3933596953324047
0.3678538331906497
0.3793851595761212
0.28014003831887385
0.39344667582967957
0.27407697662691677
0.41062764211230907
0.39001561198761947
0.3552216229714804
0.3949692631470887
0.3291959763489798
0.39769943409622954
0.282718394984742
0.3514737703021872
0.356544500287916
0.3128061287633754
0.2995341262199274
0.349684151639195
0.388812596136302
0.32705899035270575
0.31436857043613176
0.41821381674360464
0.31684449776889745
0.3336532479501406
0.295140119204759
0.3884728353217721
0.398515471990404
0.4076399663181995
0.22632807218862383
0.394824933968381
0.3392440418911656
0.36438492493745683
0.4232170775614418
0.39638607464677916
0.2692878079823567
0.352528279698923
0.3417872705010856
0.3985392166677666
0.40584342842001897
0.2689232894763299
0.36954262123285736
0.27703585186786034
0.18167221869642453
0.378953363349666
0.34236074715326015
0.33832774687227
0.39360431453269956
0.3958958649986785
0.36188983034297845
0.35677428645084347
0.24759640392495605
0.3326236222347042
0.34255921737234496
0.39396153175053744
0.23090942239408205
0.37088434114080465
0.3860375007056807
0.34810258195022425
0.3465983080220345
0.37448266804050334
0.35720855434554927
0.25675639725685667
0.2933619455091142
0.39630425809061365
0.3702328090222411
0.3327887954325269
0.38544658322708847
0.2838381234793612
0.3103048804292622
0.37360203983033113
0.27213055845116085
0.37882686184968
0.28493179894174064
0.31790787100365786
0.29629458921081625
0.3016639968980091
0.3990497327678061
0.2725567026920645
0.3876415219775908
0.23049461357451378
0.36407068010420873
0.19994461657562798
0.3905476590943287
0.3099484807425453
0.2695183170092534
0.41347343249229196
0.3337000954559447
0.409928134490354
0.2323644983413498
0.2525413052926958
0.3758633406116916
0.34678973192625134
0.38285548822559595
0.31541351109581506
0.3682728805712025
0.29727609055703147
0.3464986801336253
0.26037702716377303
0.37481375837148634
0.27898347390866335
0.3330177240354191
0.258701497414149
0.3720925927718852
0.40265361094287405
0.40292600063025463
0.27384190023701993
0.3995116454109823
0.41738731279304525
0.36938277603777964
0.3307335079516714
0.3798653023021759
0.38293791866035914
0.35441347097860704
0.35988508419675774
0.32980635878285897
0.27783293616625143
0.37852793003855517
0.27990722654423944
0.3537771289440751
0.3779852337313646
0.36428772456600483
0.3107737274482441
0.3415903854597681
0.37910843084578116
0.37641327008335146
0.3443482807788841
0.3853028817407546
0.30886634691388
0.41190920013864474
0.34967081120144894
0.35895318044978536
0.3500494538177036
0.40618490654488654
0.30797278452968346
0.3042302832908219
0.36456242205208705
0.3142252887430277
0.35558883363331606
0.4044121287457008
0.32214962858295165
0.3889909571317635
0.3030402969580618
0.4069920048771458
0.2568788070600497
0.2645407558255972
0.3795263185491534
0.4059189234908019
0.384807396963152
0.3943287147653056
0.33586958669373623
0.4041735004492352
0.2999197470653982
0.34758892245645634
0.3186847843847367
0.17637622034769868
0.3782729100827539
0.3216328797038877
0.41155188465276127
0.3549119839209164
0.31215604746556613
0.33837053780474385
0.3381120155306187
0.2762110498316401
0.3432006153036948
0.22739171627953567
0.248798342760108
0.364149535464209
0.31696320676257
0.36629887853490256
0.3601854499754894
0.2824180576147296
0.15205313624486097
0.35016092812995364
0.39075201494429007
0.397292422945899
0.3995699950865372
0.33748068074111115
0.2909942505281163
0.39562090057888954
0.3391301446238867
0.39239959344798475
0.34518047196964985
0.41912717040519587
0.38048406666006496
0.29851923969625216
0.3556092990181683
0.28033539874199753
0.3268907358866406
0.41644987406897055
0.42055955514818344
0.38282531925429564
0.34942099176124364
0.4053549037283626
0.40254960040524257
0.3809598078678084
0.41522258778888504
0.3510070531651836
0.3452152545936877
0.23273125853495105
0.3974418850313209
0.3427555816615688
0.3511554323520654
0.3413543107476647
0.34730012734636057
0.3362518615133565
0.3791913958861721
0.33018959120966673
0.2759261341827961
0.39515988088443715
0.41543525127674463
0.3507035361102412
0.3016705543486611
0.34129136108740504
0.3514883715747955
0.3843535184602703
0.4216696097697908
0.3840831475934608
0.33569894878174317
0.35396661909580285
0.2923979954696689
0.3129502547292005
0.33733958022658905
0.2903768475086447
0.3118231199898737
0.3581493850172914
0.32517828584819974
0.40586530272342364
0.3285181566270197
0.24991475809492186
0.40675343880951403
0.30029237616785465
0.35962343443369915
0.2968715587589958
0.3354203232486863
0.3764862543119087
0.2979631189058859
0.34981042581210897
0.37012481268420405
0.2969950962097546
0.30427652565516444
0.3059432848284913
0.2345248158246868
0.24192472682941332
0.4017895384991636
0.2522316160303756
0.3312455702822374
0.37633103260071044
0.38575201022072586
0.38969553583530026
0.31437167620113216
0.41387911859856247
0.40878389733306175
0.28231937251425665
0.2520860707587037
0.34031806442233037
0.19136305253215966
0.4185661504569628
0.3477423438955177
0.3360249304028279
0.19307032482421765
0.2737768015466062
0.3517054032374424
0.37487973158435606
0.41043742996498556
0.37944959435442427
0.22939717181703795
0.36182394000624885
0.36774788417360543
0.269062871385514
0.39016436198942084
0.3593254216830272
0.3652546277516332
0.3796224427117847
0.3055492652591296
0.3008737249791214
0.3347054089761093
0.38292290466931045
0.3414258706534766
0.39970248969849365
0.40968541575372297
0.3426967988361844
0.4064972045783919
0.34257767262158967
0.22460254011019454
0.2928106091251448
0.3598678220999869
0.4255397807499897
0.27137523229814897
0.38849240200322377
0.4060513256802267
0.40897222534360084
0.2214634601742609
0.29600692965697273
0.3497765024756261
0.29790922168609263
0.28952665374502534
0.3133834735976055
0.345966035800216
0.3518275978349908
0.38412265965756787
0.2993847219281415
0.2929662378529801
0.257294244482951
0.3049250241973371
0.27634774999882294
0.3602055076989625
0.37155168099817176
0.329316649042965
0.30834015249863156
0.3877318890361657
0.40844498127154016
0.382548242648061
0.39367442945726405
0.22102102451279504
0.34524932860688123
0.2523907391516335
0.3378551206183192
0.3919672160508595
0.3050598346792067
0.3650591149022727
0.3297258497419334
0.3464655266446457
0.40088023786869015
0.2436686439667401
0.38396236434030423
0.2788184721232774
0.283666804043333
0.35166637024454667
0.3486961460392205
0.24907967395610806
0.28200461779516933
0.35076114499339184
0.20525385695852025
0.29529727502797415
0.23394790250863118
0.3853827988158403
0.37810879458722707
0.3892764716678684
0.33110164774677797
0.3871126583976239
0.27619579945028094
0.3917571041364458
0.3449637269169864
0.4043923518924329
0.3377437293249541
0.34309093268853263
0.32329616059541627
0.39712189841423345
0.3058938170729298
0.3984246814486123
0.4152826140869977
0.23955463393252438
0.3827118166934906
0.39479554683862544
0.29864129482940394
0.34033729131900015
0.2966890051882073
0.3140681940780434
0.26591665543676263
0.3456951486175926
0.36967110796804287
0.3586445677173757
0.3326456642951807
0.24877163685285356
0.31641874580772733
0.297270680588513
0.2612120819979924
0.3471427600200489
0.34895472836053515
0.36171820844878694
0.3650786167190492
0.34382947050517065
0.32991268195520085
0.3950482519056175
0.33887566872018987
0.26263382320373907
0.34217073260415337
0.4030340359635642
0.361715363441743
0.3152565661786953
0.3770559152275291
0.3515470080381596
0.36575536725507474
0.41915369026749166
0.3529476574897718
0.3974454187435237
0.38578660572739365
0.31545095533142364
0.3852864985940597
0.29109865653494277
0.3836244791887381
0.32924192240393113
0.3772047591227169
0.3635180974077085
0.36178336737013833
0.3384747367475667
0.3833073406761785
0.2311992636442633
0.3597784099455016
0.41765870904394753
0.37881130193709034
0.2939385700633343
0.27680499579099277
0.3391180914711192
0.36753145828165473
0.3507409001947007
0.38538289222256555
0.37281202896639626
0.24472508382078229
0.29689531730301183
0.3312944655208112
0.39885606461245876
0.3569344177884923
0.38313737251103414
0.2962694305424142
0.30070708452763323
0.3289594380667931
0.27312693573102165
0.3526615429203424
0.2815710572142509
0.1981693847956751
0.2599110611434025
0.37039960035709485
0.32745349596098583
0.3623003374356898
0.3111155210636853
0.3100235753389553
0.30742146589189906
0.35447231455115874
0.3962317573930526
0.16569273323104117
0.38148446626141597
0.3877560856397399
0.31577203660080727
0.32579818536202493
0.3521017998043801
0.32731721291570254
0.35496959574129106
0.3950341567027644
0.33940089009239693
0.36496666975973074
0.30861021192042076
0.3438101668180756
0.409073339297728
0.40607076482011456
0.339030685156343
0.39864548272847744
0.3626700046168565
0.34914111982897345
0.3643029139759797
0.26271175957144144
0.29375556728787844
0.3365597185255383
0.39604514429513227
0.314886881553591
0.3549997035730171
0.41736020656582695
0.34281494880955254
0.4080671346963251
0.2279132237235418
0.37510742392184443
0.38074194507938464
0.30742293282726024
0.3392380797270598
0.28421746429268374
0.28617490493836256
0.2881781881296949
0.40461687349899367
0.3771321062006578
0.3480415788306774
0.2765828346235381
0.41330584509560175
0.37216496275231253
0.3595023393557966
0.29280416742858256
0.3937373294099221
0.32509771694664763
0.2511116310674754
0.24895200910651918
0.39693741043063235
0.32941809888431367
0.2973199281157179
0.34506725046285
0.2813189995078787
0.2350933128480825
0.3552573572486101
0.4164206449561025
0.3530971421657201
0.32708097312426687
0.3545604325565034
0.29782410193696246
0.4241427971160979
0.36703611106252265
0.39864793791561204
0.26711564353138806
0.39412069998585814
0.3677844065423972
0.28059721747045363
0.39006330326443817
0.23245546763754382
0.36414079863695004
0.2438722348382549
0.3667118493944044
0.4111152149241783
0.38172865653936194
0.21550996807742742
0.39744136437592625
0.3568965606071999
0.4155466620896837
0.3235606649037549
0.32731856226918105
0.366561353666611
0.3374428715014521
0.3647461937788325
0.4215522181965205
0.366479956539282
0.2512153149741951
0.2802285961023523
0.27903772880446265
0.33025822917291764
0.373629390207642
0.3536580154183806
0.40176983405393
0.3217096817476363
0.39494004341739775
0.3380393011212849
0.41045609610504186
0.28134861452285126
0.3848686224853647
0.29385069535111186
0.3318756655713187
0.3959537686524701
0.2746063799995972
0.22688071828587303
0.35802660529673624
0.27017467449880767
0.362103245977548
0.28746897817012523
0.3741005753542035
0.32270286202317955
0.30765301766865755
0.1780324347242944
0.39037811284823465
0.25682251885259555
0.27739064199851976
0.41129449555917447
0.40026565937992853
0.4027523346992061
0.39631723814958136
0.38833977320751717
0.3862291178497575
0.38569926683155037
0.3442614830878346
0.2776929968899734
0.37149023483294796
0.39033877867470196
0.3858836428092456
0.29223959003498123
0.33968611555083067
0.29149222545132225
0.2759429899111616
0.38627172940863375
0.4060295204630192
0.37636851050365955
0.32417120759215784
0.34979244441359936
0.3873874789317246
0.33824452182989573
0.2826694083569022
0.3395265042032451
0.346384158162845
0.38255475166142544
0.38022678151868394
0.34759927578705235
0.2891895499563627
0.30162946007002533
0.39135879207295754
0.33850011371936517
0.3464007130308022
0.2897338940756757
0.3265835903105848
0.36775558053645835
0.4196316862749182
0.27556837175305227
0.370173349925403
0.32298577109046045
0.35434426977224875
0.35118375889559966
0.34899874379115003
0.2532896262852848
0.3790436652404901
0.3463582153032998
0.3541601883220485
0.35546968184477457
0.28248726976360017
0.3477098148167241
0.3637090081356393
0.3628345420611953
0.40629576833711073
0.3683044174753284
0.2532549539966119
0.25151690277706934
0.29217943385053535
0.3724963196483274
0.30798453860862673
0.3696590521484863
0.34800724782467174
0.36686179460443097
0.35286003492510626
0.40889292722685566
0.26893492154353243
0.3037063614560637
0.37400077622594147
0.41538792162871585
0.3814650560096383
0.3955855775191474
0.35826146565556366
0.3763338593927052
0.3841527220621582
0.30844958907515385
0.26369875621165356
0.3882161770713106
0.3247676931937276
0.38793189104462067
0.36794931322258656
0.3636886217293565
0.3949748867073971
0.38354631480982543
0.31558775066243894
0.3094040142695919
0.3923799927727647
0.41472854341564147
0.3049936015052837
0.27469485108915304
0.40320946185435025
0.2839812205388097
0.3534712525503523
0.3643025994979193
0.3242522665953787
0.3838898209459157
0.30163880604763943
0.34419900009877996
0.3557166151706878
0.34256085686592447
0.28012067745337427
0.3012526315883356
0.34902726052356403
0.34208490462372726
0.34628128121064133
0.398138348970312
0.3766655130604761
0.3788233176798086
0.3313534141755573
0.3769614212098305
0.40014028364522025
0.3613976073434559
0.28503369644442206
0.3997291309325153
0.34120081103333305
0.3012112494590809
0.3384682592229891
0.33961188810958004
0.32839495347323466
0.2903594055123646
0.3886803295617194
0.3089195809574902
0.30747225005877665
0.3644409893495583
0.32050417379353424
0.2734578389508988
0.3548485530342932
0.37594589139234275
0.30182963707079613

==> anc/HaarRFC_L5p0.13.dat <==
0.38838312900705435
0.39009882587863715
0.45127940928119314
0.36991930560003533
0.3306648946910928
0.3482914564618855
0.3720818528006466
0.38967919497712294
0.42917471218800834
0.35064531913046726
0.343568490706543
0.34383483120775243
0.39242421205225797
0.3354016509130379
0.3945447162426226
0.40552138076365063
0.4350256795895407
0.4368149377121039
0.36556944283560583
0.35972097263450836
0.39877188569178257
0.395517575921271
0.2903155024742063
0.35576696343216585
0.3636019463385723
0.42393710264922213
0.42692987869552207
0.3904229709673835
0.4088890395293034
0.43158808067331816
0.4032109741977307
0.3788144693926654
0.4344203883583508
0.32652906222223715
0.27440823025896627
0.3861899725877924
0.4082924675511733
0.2819345512861346
0.4273608906761096
0.4112645463054203
0.44016950853155956
0.3116883297542376
0.36372408284202934
0.4128026009011315
0.3410181656353877
0.3492268158785469
0.37684219142398784
0.3564277458352509
0.37751141891142254
0.3737010774555889
0.26842104982565085
0.29451909336903226
0.29540386148225667
0.4012828065561398
0.4464314186863271
0.3320787487713012
0.44350424132415295
0.364413636531515
0.285843628449711
0.20305614544233888
0.3785544018121489
0.33904379235765864
0.38839578264333896
0.40342003674725063
0.34018160341122644
0.3751549718377085
0.3807015741813711
0.3530875779087014
0.3974080991364771
0.2553496033635386
0.2640722569054892
0.2677859378090515
0.3248173024948836
0.3680869871196616
0.3645231003511641
0.3161618308965472
0.31080086551318303
0.3901539403961886
0.3635750232064199
0.3343511995957459
0.46266233277507307
0.22508975398391348
0.42105961441413836
0.44038313596556106
0.33862984237765825
0.3831737088299135
0.36033869926397766
0.4453215631299219
0.29643875744025744
0.40277732022494883
0.3987665457711369
0.38438007682494446
0.40064805361405514
0.30341419006742
0.40571412384418304
0.36229394537318677
0.36529543914215773
0.2359157645931229
0.3986166533792361
0.4257886553251345
0.3245201821764784
0.4160940788372929
0.4360395911051547
0.30213495849794747
0.4247654921924724
0.3517213892393308
0.39037235447553714
0.42906831620971553
0.25513054602945007
0.19390299007954842
0.31789663699620396
0.40490784029799515
0.35457166594248063
0.3822860367829973
0.31277171599299575
0.4462347122061608
0.42344304524913945
0.4420305389761782
0.4262708070388314
0.39498820746490004
0.35081431647148076
0.4374802164210865
0.40305854537711017
0.29238274907701345
0.2999288475335003
0.34158912472059144
0.3291398043452128
0.454464876261291
0.3074504524913305
0.4123721295032064
0.43296733395805587
0.3997518286252639
0.45220215462518837
0.42622671178282273
0.37833526653160426
0.38490403955669633
0.4291559573856934
0.36877307118020836
0.41521769487501675
0.24603132945868403
0.43124254129577644
0.4238903944572838
0.2575685709135849
0.303870463684763
0.35184707552219835
0.4438792839754869
0.3815204316586668
0.310127770641772
0.40966065322798306
0.40290330957445813
0.388410219563118
0.3956885030503658
0.35605574468401724
0.3604054059963012
0.43121003339416814
0.44378989815519054
0.3684475407693259
0.39578771685926817
0.4024446381684585
0.3772634223346037
0.34293886967581494
0.42726354507425146
0.3528199901122868
0.28908250119724055
0.31549369451624576
0.1783077740967404
0.2806103635119297
0.333131843640239
0.41446978998652095
0.27780398960017866
0.2596789896687937
0.4523245091490611
0.29094071410957256
0.2770136484759166
0.31464694741548926
0.3633812228791784
0.35541960265146155
0.36860600824185336
0.3770052222021436
0.37843571710251517
0.3880243381150991
0.38652303507397423
0.3460618763876983
0.30293248882330664
0.31613501797557697
0.246679029367247
0.3796632790022109
0.35643209549255855
0.32985569350280647
0.32880557492038043
0.4164167394664831
0.3517990230827731
0.35229973571752543
0.2551137199669523
0.3724142431839072
0.42605917609604993
0.37033230901200886
0.30154535068673904
0.2835878311127803
0.3335211767690312
0.2885780768008506
0.4143275646062849
0.2535630491318539
0.3233947511415694
0.37115860652852883
0.367093146717094
0.311769676157903
0.34599576161896306
0.34186623748550193
0.2730633926499254
0.3840135108414831
0.40148428037522865
0.4069867133629793
0.39067379193685486
0.26718658973312914
0.3075444054902034
0.32986445667798625
0.314817427047607
0.343065616516127
0.3300413164469287
0.3303109621575782
0.32925644794602144
0.35535676536368443
0.4208366320979955
0.4091280322414119
0.293021910303182
0.34295927588411185
0.4109165503461233
0.28544842011015503
0.22353409176306896
0.40552757378033233
0.3882384621438925
0.4002780474113871
0.3935681233873523
0.408891885842597
0.4180110928839706
0.3961561648172003
0.2497339774564975
0.35578804683984816
0.31924895253464675
0.3004853634332063
0.39930089798185414
0.37483096222621504
0.3011619145931954
0.43026469294488123
0.2743316637215292
0.40834608269035083
0.42946547536599905
0.4305485713162689
0.3964458231319753
0.33501210262375725
0.36159852493953365
0.42367795629433896
0.4226389473288349
0.2954110804671083
0.3692333698006904
0.42181956508904983
0.40049258616301636
0.43757953048870907
0.3671983923768629
0.36656894073595236
0.2379099719732775
0.27457646243288275
0.34548046793171494
0.3025082213680527
0.3626139523907589
0.4044439300752219
0.37665709768632655
0.29077888610104585
0.41037861204492937
0.4134410684219196
0.405614608897266
0.3129363146875643
0.3231299312011932
0.3982093366538796
0.3106898408066247
0.43958469869097805
0.4042656548955967
0.39523245360501924
0.26346908201116676
0.37680733554176044
0.2499414439681292
0.31116187635410353
0.43566734846629884
0.3557358279253829
0.4287823369045748
0.4170855789588411
0.35796934345985004
0.42621576025048713
0.37587613603412146
0.3003277017990044
0.36673208744988306
0.37997205019624875
0.35384445998419156
0.4334225613492711
0.4006698311230661
0.38999796576055207
0.3559368859418993
0.3566652051610304
0.37139251026006165
0.42533929915143637
0.3693307410658222
0.39402706512099295
0.3830225240992273
0.4155577923784887
0.3621747431063747
0.416086063448624
0.30982224541069964
0.4153107717020036
0.40104779023042725
0.3469935684313465
0.3284196995894914
0.34502895268005884
0.4352464656316114
0.3464361790863401
0.2511360057853177
0.4029033407409449
0.3810094840904706
0.4074128502907397
0.41414541445594705
0.3895320753206297
0.33077039671374703
0.29471337756122207
0.35962692528704115
0.33749336456949247
0.31509459217001723
0.4477711442068864
0.4247811816320498
0.365931136853635
0.31615415894268656
0.4088120740905708
0.4415276136564373
0.3107770275687157
0.19711992562518652
0.4485179021460645
0.45667448986178694
0.3878288775759565
0.4077797435284766
0.34205314774913564
0.38403005233444953
0.2519636510317441
0.44389980344014773
0.4536599055864446
0.3972720158450451
0.28995512151842545
0.36625106093973303
0.384857768960626
0.4007082655381386
0.41534882119910926
0.36662833279299506
0.39377053161595305
0.3602917504472952
0.33935771562678607
0.35367658342214014
0.3727894619972427
0.35630716047903854
0.27347467384109064
0.3300342450980929
0.3343280007732108
0.2959768207453595
0.35728934112616473
0.4171036176214582
0.2910831917610199
0.418440281440532
0.40950802575913803
0.21724999213289167
0.3797454639775977
0.4357219012651815
0.42052038549317317
0.37710125226911845
0.4307706013894117
0.3575926016295544
0.4376064741211266
0.3652322658453894
0.38150719697773056
0.4306831856800662
0.42730245113941295
0.3707408331339012
0.38402802291589067
0.23113423800040384
0.41908637040301533
0.3439835696819957
0.413099779506246
0.29879535166502313
0.4235927961286179
0.28762951428641953
0.28433105779841794
0.39948577870477797
0.2973369042025529
0.4488086901302318
0.2714251131366171
0.42133708959601274
0.394055615118139
0.32092444511173945
0.3279413844246161
0.37054652989978026
0.41651224690370503
0.4216999996916091
0.3887880926908883
0.3470232920840031
0.40175861053146733
0.3146983117389848
0.41194703305424607
0.34169933345325865
0.3792558172485268
0.3799146611776646
0.37927875710961656
0.422763955162162
0.39171224858860487
0.3606465112379259
0.3697524370755925
0.3813932498997056
0.4039017723971144
0.3014525395405796
0.3639921443345204
0.40376483354960696
0.3583057070934302
0.2120525365147044
0.29395965729754964
0.3830491134959983
0.25792808782049376
0.42291805912343006
0.34336934925987433
0.3404394157571359
0.30312197012107633
0.30612857478578487
0.40387851128459673
0.3164742823595877
0.4492057409167929
0.3617362891035
0.3936625461933013
0.4059344879945129
0.3145673402248995
0.4230481366252309
0.32262118868522505
0.3636345256608969
0.43224725614521714
0.3994303591026346
0.37525036365393416
0.40524356282940677
0.3700497785468121
0.22243125849631104
0.4153841245202311
0.19802360791102155
0.37219530027477055
0.39084820963769057
0.4040413229279479
0.38634817305863
0.38590574491253216
0.37204903619530827
0.33027484415195085
0.3957357957368699
0.355440834771495
0.3995377622799136
0.3495333312317786
0.23258064464409348
0.2910340512225362
0.34300776631496416
0.32172187705290023
0.36706977800169044
0.29452886050756805
0.37488797229159143
0.40961364787013077
0.4289809295276834
0.29234892543613483
0.39867127094738575
0.2779209552866026
0.33328597212107974
0.3466631353495167
0.42698501728298255
0.36593206236626963
0.3911685435147925
0.42161208460074284
0.2851792293527258
0.40292913249564694
0.34242981021282803
0.39501011924739365
0.45108123268504224
0.45080140438144706
0.3285396352290818
0.3759463818013169
0.20258139089974633
0.41386754365907186
0.3824148128055758
0.39562434134931407
0.362901937755846
0.42696010598878675
0.2782620897101566
0.3508576495138143
0.3676555356322705
0.3019327414796549
0.40962308697971117
0.42548908272438696
0.42367753728869073
0.37843243682049305
0.4330626222059381
0.37580738947057285
0.4290467319533277
0.2807659590917185
0.37687830497784713
0.2719484276490195
0.3645881340091356
0.4091588222680717
0.3984409294973286
0.32762722970731206
0.3698323841947505
0.42853034579452465
0.4181162904069098
0.3532206100599912
0.4353441243381312
0.3199853576778818
0.3314829774423619
0.2756853100529662
0.28553594046641606
0.3697827726857716
0.3645677178172778
0.4137345705474488
0.36864940649080663
0.41535604408902066
0.4031629233420968
0.39567841432222345
0.3172075452458509
0.29989600991479826
0.42800486099379587
0.3073876207972457
0.36844182733395225
0.3328964443801717
0.29619899138868677
0.430728638692192
0.4193101849213694
0.3757880816103345
0.27395788574107177
0.3728366535231682
0.35994943307816885
0.43860572128193986
0.44453460542534745
0.4489134591269124
0.3255437610129287
0.35457350663276965
0.42092669799172294
0.3458196282237569
0.4046291027630971
0.3741520711933976
0.256324809261199
0.4258195061313701
0.42152536239465566
0.3264113971723633
0.38156202725823324
0.38248890231873645
0.37468562303456016
0.29376959427465005
0.42168776394320834
0.4241483130116642
0.45292061936539213
0.2627683522312585
0.2997991402461342
0.43568566946135384
0.4206916980605216
0.39053445450852436
0.2700326612299005
0.3668235015681633
0.31020848968198866
0.3998444135959504
0.3479424533301008
0.3604539469323159
0.3305052029375903
0.4016467296113703
0.3742971685835874
0.40749989480008125
0.40446638785146677
0.31313323550742733
0.4077917302102543
0.3466343275948524
0.4238240951167049
0.387504894491751
0.3576721265649051
0.2825479326132005
0.39283770528187484
0.2267185174075147
0.409069912066072
0.2204372027823577
0.3626087717345916
0.4011367085529048
0.28281065833115854
0.3673183894973685
0.25216955015372616
0.4390034430747948
0.42075137094587367
0.44865757687471214
0.40596006634173726
0.42838388048882686
0.434256871913834
0.33907793664962205
0.2940879499907253
0.3283642282312465
0.4036119111257062
0.2586216316884973
0.3978850431831321
0.34776290022839984
0.3417191434272472
0.3809204596646817
0.38698547166688513
0.3575446902675897
0.2970481957502267
0.4279687615424617
0.3183538198984505
0.44110517711832176
0.3607283215989199
0.35762557111697646
0.3734229457244833
0.2783992233918683
0.3425927533637698
0.3964491982965852
0.38603507718972635
0.3077735037589979
0.4103431610431797
0.32830524522305293
0.3673144448061974
0.3850160909452303
0.3789171966216945
0.3490904439870265
0.3597621799554549
0.3943955729827753
0.2937785528362579
0.2596061466030222
0.3838400980034037
0.4057896283207448
0.27654230464073937
0.2756575675033261
0.37602403700217674
0.3127044505886915
0.38638110738664555
0.409691649039866
0.33095168283384196
0.43825086102053706
0.3826995905070538
0.35303249047627494
0.29859498850312644
0.4350154020245935
0.4228602252346993
0.4139139030922143
0.37067684405692464
0.28697098495880125
0.29378063789096814
0.37677805242680956
0.4110521872925194
0.4351820497472899
0.41779370681025807
0.41837197276992016
0.4118709451715306
0.3317004052504246
0.3221976360386989
0.4296632836932827
0.3458894223263051
0.3806723911505127
0.43139276415626826
0.4134253237020904
0.21477297971038672
0.4195826836840755
0.4371871580806213
0.39863253665645487
0.3746180967250802
0.4285984978079141
0.3752187025954969
0.3174944136693946
0.4288348110252587
0.2853493470321849
0.3772794744024969
0.31743415315287155
0.3328678715262304
0.28786788591928303
0.28072233315721956
0.43953761953225795
0.3170005515842223
0.42402240569314426
0.4452669004666347
0.3848594544375736
0.386362107613159
0.3349057401053827
0.43865828393502376
0.3875895969472461
0.28337232189069117
0.29765918350986903
0.2951999035830436
0.39379570898337374
0.44802267272370727
0.3676635359561802
0.2778426031532909
0.40987357013943404
0.3759726889314487
0.4149060974546055
0.427753433352716
0.4111453885238601
0.34723287728257074
0.4277443989107304
0.33911476406212954
0.2206117478965063
0.36613883514660117
0.359963254321305
0.4011195795078432
0.44134869499623414
0.3360367479212554
0.3083084142698412
0.40371601490332537
0.344475030001556
0.36930299694867325
0.4582281012011841
0.4029949245392085
0.4116931626548117
0.35550875752081906
0.3007702891090923
0.37747634657286766
0.3923452685125665
0.4410287007113111
0.38038158357248675
0.4526298007535858
0.39753939372607666
0.257403184178541
0.35133163855257427
0.23527106102431689
0.39566593543615863
0.41669451601801505
0.437416343724092
0.28971341356191727
0.3375305442134353
0.38026021263672244
0.2672667651201842
0.3844361872582899
0.23417822322208748
0.3579385983736178
0.33278487747913005
0.35493674109043616
0.3119151896709672
0.36276248566179864
0.4250643006161174
0.4461411928897752
0.42320354187762416
0.4413860900638554
0.32421234846770214
0.35425886933953
0.4292909888409133
0.4249120854285034
0.4516764974344368
0.2574298391400022
0.4027264609138012
0.3373667464616848
0.42735838927354153
0.3790643860580976
0.19492209872523633
0.3748632912326496
0.4108684363825478
0.3392414489775768
0.3273356687034786
0.37024803869961503
0.36069420370730626
0.24104251184325162
0.4260902002787327
0.3342294088719167
0.32664017174845805
0.40982481596940856
0.37525370183267404
0.3377293395579495
0.2731135506520108
0.42913540676758793
0.40201106958566774
0.43054235337236363
0.3795441660797985
0.2569388210056918
0.3379048217290427
0.26042671996903194
0.42450043781710817
0.33643789021090986
0.409006044211378
0.1746381934162049
0.3632003806367223
0.3699228639347503
0.42435523867515784
0.3852584616400982
0.37611629104307026
0.28732055749240826
0.21510032868731374
0.34169028696928233
0.35602145102274535
0.3908330279489737
0.4483285472840205
0.3426648270445341
0.451304646125921
0.43585147077756653
0.40613381812463806
0.40175870773884137
0.3649133157559043
0.32533999737108427
0.3739699049887959
0.40308166202130086
0.23316964416327826
0.387631216871876
0.40412575026559305
0.41090755816112173
0.403014216463641
0.3641004007913274
0.4166798613237608
0.3948363247780417
0.3381637786573813
0.4188185113279825
0.4434619122789233
0.44509922388657625
0.34218115572010616
0.34407543901903237
0.4501285561439036
0.35503182996577903
0.3526341382132821
0.30409874968908873
0.35919508340648404
0.4177955598149515
0.43119753048921644
0.4193674890109017
0.36063678685064365
0.3647638764396875
0.2664519313063136
0.3785714235908728
0.2965220223205107
0.38373849973451446
0.2825684853034582
0.35593534832755996
0.43775820907834
0.27700823722208323
0.32651916037615164
0.36255415226609394
0.20940044743303338
0.39263795712087984
0.2320282190646817
0.3821022828362102
0.30644346962609087
0.35481577521373614
0.36207796469853726
0.38234640846963197
0.4173120212170782
0.36593921721680706
0.317573786413826
0.3813021934710206
0.40435688373417783
0.3384496439895121
0.22323121018741693
0.4066301123445354
0.42753982826714
0.19550886536949225
0.4334832632760453
0.39724425037771827
0.4119321180070152
0.31010729052346814
0.42272258942264157
0.30186671608509097
0.35629914448768685
0.295430856125299
0.27494742325569294
0.2315605803508161
0.40376831147044057
0.37203511989841237
0.3084597007887306
0.37270486208598763
0.42705413210629084
0.3438660645374503
0.36659226944346596
0.4004447492159032
0.43184747167389176
0.43543871904992515
0.40281083719076755
0.4189824616180291
0.4374079223739818
0.2974446136642443
0.41015489774963476
0.2781772511956676
0.3778998612954704
0.40587831256532225
0.2544075905640284
0.43935600005027114
0.3563554591149758
0.3431713528890058
0.4461567452991437
0.4449089701556574
0.40878363819052177
0.39019773282008735
0.3218185224927582
0.43156306801993416
0.3493387793696561
0.44309674272061245
0.2783351438259058
0.41419373222416256
0.2794040112481136
0.2969896051210539
0.35289872731592886
0.35996213032715996
0.3808272939134998
0.3475862597407942
0.37065056791133827
0.3024814077610598
0.3362168183807425
0.43539173146025445
0.3513069862181116
0.4132479306212249
0.4207085199525977
0.41723718151611805
0.3728725639549932
0.21896012110108187
0.43587583537729935
0.3045026113195209
0.3413041915906827
0.3627963516372798
0.3833489072115876
0.3743283873444684
0.36073593595279396
0.3220510562465917
0.397272176304274
0.44153103071841393
0.42590913951454623
0.41763841916224603
0.33415500234149137
0.27795726014924665
0.4202240762571875
0.4199878020270006
0.35466680079399454
0.3385149044053232
0.39694181851969895
0.409494949547206
0.18470066965891122
0.30411355153866526
0.3672390820038556
0.36912035639058444
0.43280488311545046
0.4136715933410876
0.2875735226217663
0.3255042963013083
0.3503867176521042
0.2781438860548546
0.4023219259571885
0.41612015240151606
0.3622889474662445
0.38885600364013406
0.38647937643411995
0.39331872860902956
0.29246543199049935
0.4576983869099885
0.4166026007737546
0.3566212013258581
0.34038679683434514
0.424587187936053
0.29756522562013604
0.3591225757617191
0.3862771899964262
0.3692307925262327
0.3833233361007
0.33236320416424403
0.4376595769997334
0.3357199502401471
0.34368142614864167
0.3248832223899092
0.3729652085933263
0.31911006938893155
0.42055973305027666
0.3563658356672651
0.27544165794558245
0.40326889545177136
0.40230343309871136
0.336071567926717
0.25405091689148857
0.1876698018703176
0.39191644795890246
0.3597576573550943
0.41176381323736677
0.4359185841014292
0.2884014492420791
0.37302499024042457
0.30559155147941053
0.3327981089201704
0.4065270549667213
0.3868202243906771
0.3372587383384682
0.3858281229618008
0.29733171145935205
0.2955954077072622
0.27819736829519287
0.35520884908786154
0.31096980811380504
0.39544722730764365
0.4023997072948159
0.43026796063015654
0.3773120954306766
0.3005515602686768
0.3798721612021414
0.34413136495771557
0.43360603107387236
0.3905775378240613
0.3426787633298305
0.3065293430859074
0.4327979121365171
0.286617902649177
0.4309255881319469
0.2628363604832171
0.3810571849572986
0.386494468892949
0.3841013416313295
0.32985497812610165
0.3744905212253514
0.3396520871688714
0.41987636141060974
0.4153310740170861
0.40566473414113713
0.21919628190380025
0.3856775869213087
0.22306595464002815
0.3792405234266978
0.39467538791875134
0.23672055001493672
0.3635950259639977
0.35125907641723436
0.2814437295922905
0.3845477921515624
0.41340899901824046
0.3338287292299082
0.37385396648389146
0.4410774962819621
0.33646890884789443
0.1865363098625841
0.3971249054186464
0.3567904252207296
0.3713003136688759
0.2514302822145281
0.2863609737878582
0.3983834173991211
0.2761288802922724
0.4193647785037568
0.35921292366950597
0.18131503001589974
0.3051040371472465
0.39906769693321104
0.1646323711649684
0.38776589708275205
0.4333411388969305
0.44857263831090016
0.36103691219359224
0.2354486223360157
0.3208976868276497
0.3686906358845207
0.35044412736128516
0.435054598963856
0.39716244645694837
0.434175861146264
0.40552384456835733
0.4242426029954101
0.4174011133687975
0.22376134923220237
0.37780664566549144
0.3521252390125984
0.2181251329670418
0.42868690081778593
0.2955886048352002
0.4012653007557734
0.3902950547308274
0.3839869053501408
0.41854074309000805
0.40778512924867605
0.41324756240595617
0.4393910941675135
0.38370512339142754
0.2960076861418849
0.44802153876690415
0.2460237628272521
0.30381724140475325
0.40823505426162404
0.44470981852589353
0.36778094814428197
0.33610482410277437
0.41407068281416587
0.401945216421026
0.282708279799113
0.43364011622729964
0.3472731196845454
0.38682513518883405
0.44390700862390053
0.22367043050226573
0.32354734676600366
0.3856561427180173
0.36771174497701786
0.3987250504361928
0.3695800024070163
0.26784827247606735
0.32019996060165207
0.3322418826432463
0.40437038803639924
0.18701092007849918
0.3997937526000713
0.32595244033816356
0.408071555398102
0.3551832655404353
0.41639734049517757
0.3626523589977267
0.35865728886875936
0.3772792655062775
0.3169737653169025
0.3463534550736198
0.36009537404515535
0.39125853112182224
0.35033550678001096
0.4170362864532762
0.4399583715565348
0.4067629525345155
0.43289218441163724
0.4006473957098207
0.385391620614047
0.21801394838672528
0.3540733951743679
0.4492265537128345
0.3734479008481893
0.27798592634318775
0.35012703044731947
0.3963136404321415
0.40985888537421783
0.4455819300163534
0.20969734593653475
0.3674317171626429
0.4567199960586481
0.36537472969691465
0.27326772141762423
0.4436137665752257
0.43407367496659116
0.35455451190535137
0.4152935497443026
0.3424842478837025
0.4006719104815179
0.3799833345296202
0.3287146525185978
0.37658744334223265
0.37862965199372156
0.27418703564969776
0.4140097945710627
0.4201601132163601
0.3321309207153813
0.36254066223379966
0.37406180131663197
0.3704679816591965
0.2603936453680913
0.3034094407377073
0.4199389784709703
0.3662723311543441
0.36285792830122543
0.29771082219024675
0.33571668097487484
0.4262164676996848
0.35412258396822877
0.39604480812772014
0.29387003744273343
0.3594421065216016
0.29936913323526704
0.4102126864697853
0.4391411324772769
0.3818330803566165
0.436248937910038
0.401467209711392
0.3875380863539685
0.45006634076584406
0.4255617184150185
0.29188904149829065
0.2878685983249249
0.2903683183002795
0.3639952405516327
0.3764601905128075
0.3344918877173028
0.3906233866093886
0.41378218144808737
0.37780713465437293
0.35752026131080084
0.4345645159831083
0.4228448476174526
0.43214155789054637
0.2762934679859785
0.44684891692325296
0.3486557908511056
0.36707933949010413
0.3658871495007096
0.38007214667007133
0.43636683996842507
0.3024718029269693
0.21617421386893057
0.34219728284018575
0.38244317238034625
0.42047489380353453
0.33785435700988525
0.3416730739519278
0.4286582467809379
0.38802174933947275
0.2559623599826442
0.33491672282447965
0.32446239140179045
0.2496550138364582
0.3532363482182075
0.3711079538599367
0.3167068289325638
0.4106973150977505
0.37550606196360004
0.36691078485713
0.41531074140999874
0.3150678682507478
0.42491657904156127
0.2788490748394692
0.3670051868192698
0.3999362453837113
0.325672539734643
0.31921596000745833
0.35874816466998866
0.43587371501271965
0.4033036533501944
0.3798359694541562
0.4171893510467244
0.4297237738363058
0.19336836240135133
0.27035438667669964
0.36934930090676116
0.35093199267766945
0.4097861145605387
0.36917508635731766
0.36432346869048243
0.42165260402175464
0.41727154595771954
0.39182919737452193
0.3677303204893832
0.31434367768620164
0.41268134365377196
0.3365230111608626
0.38589235139647166
0.4083438902413011
0.32785366283989875
0.4237402593372817
0.3872523712560903
0.2693654257603482
0.37396050979100137
0.34434863369337
0.3874463623432871
0.32232872010594454
0.45053347350967227
0.4093680211572024
0.4169181082710586
0.289531488313682
0.3857334949244008
0.43864081857558734
0.25949953559681616
0.2641226812035957
0.23821246505179844
0.33471526138356755
0.40315066112328574
0.27283786500536306
0.45289021607387153
0.3034967549277805
0.36019931544061196
0.29775237240056696
0.3924864382968616
0.430060011916291
0.4104891310891433
0.42488296193362757
0.3875858911753383
0.28900825824993687
0.4133269291546555
0.41189383881328323
0.39994090068342847
0.34089629822634976
0.4271036402565052
0.33188634248911286
0.3129113084626085
0.3612565495853711
0.41524465618267287
0.3308912054201584
0.23215787031010063
0.23341106065354553
0.3293051569380753
0.41288314355886113
0.3482187187032442
0.41588015940439876
0.3096099831263169
0.3105808128613196
0.3931878117192872
0.3179935985709603
0.4024748627719442
0.40390223835335043
0.30964976325574833
0.19800988504533618
0.2945764019324493
0.3559946466121805
0.3566404526151613
0.4138722499639915
0.35361508375282946
0.29060628709216496
0.41464562548474365
0.37972316841013803
0.34299945106233964
0.43246268689241835
0.3816402237342677
0.40645358633535517
0.31151120690938194
0.4289855724873821
0.22814115345559982
0.2782279234448947
0.28910669083083185
0.35821639531105187
0.43818496389852296
0.37276151761460474
0.420384394456612
0.4363732237644719
0.39374745034670633
0.3263395885910487
0.3165775413899439
0.408818105533362
0.2983891801425199
0.35148056180363524
0.44352569071828446
0.434724403063704
0.2904495590607915
0.40644693394729897
0.27740637198674667
0.3645742502537859
0.4205552401625624
0.3578210267023057
0.3214000644107606
0.3340797524224037
0.44304756699981873
0.3104781106003676
0.2983522471558083
0.2491986114564591
0.25315528800253334
0.39434422582173134
0.3915914069273601
0.3750617768461448
0.38042283271325494
0.3592636883843235
0.32201295580063427
0.3044168084753232
0.24896334957889854
0.40153806911208706
0.3477307067639937
0.447133965014078
0.4578261508129039
0.36508146567404254
0.3551836772980374
0.321355424722322
0.36039481522216466
0.37805897684015777
0.46363190846867475
0.4390095888520384
0.37093082811703104
0.3920811468582761
0.29514510674099387
0.4146647339878191
0.38552987635056446
0.3951384761080166
0.4159240980919917
0.30321649407125206
0.3795320540061169
0.4275768645200564
0.3863660271760068
0.328149751590605
0.348950374024534
0.3633368382895101
0.44389289984938834
0.3007347659852065
0.30916355708707044
0.32259128985274976
0.4540013254575605
0.41544524402137023
0.42674363419684597
0.412305162583269
0.40102579928488286
0.40003640947721053
0.36435493302011507
0.3429591612478407
0.3516707774104999
0.29842366874016113
0.3970074604345398
0.31320256154237425
0.34051633709981727
0.3049805648394947
0.30116874136294486
0.37796081390577535
0.39124717422409594
0.2649504243236923
0.439243375663244
0.3815422261256455
0.33927497678581087
0.3549948246287309
0.39033165409273596
0.33968489885526026
0.37517178274207713
0.38483597853799373
0.38114090150805285
0.40581275833164787
0.32146650891865364
0.33530024653719115
0.34354182569962854
0.3764777889244175
0.3747896622634546
0.3380892752393614
0.2975491441619765
0.3787126479018568
0.3685941056585405
0.4100540296005897
0.4201460023645906
0.4354841127872212
0.42574367754869413
0.3958544093968165
0.25982422442612907
0.351567707606751
0.36306630733953954
0.3651075018953214
0.3898587227176569
0.4302803489176519
0.4289481636821578
0.3017061498636535
0.3812384698980155
0.33757124309863895
0.40613025865887875
0.3814223335694868
0.42872551630194283
0.4277429820620581
0.4032178436487197
0.3049393391788514
0.38454591021104073
0.2932657290620251
0.41267389382191666
0.3699777674223406
0.41396796187217383
0.32698216019071175
0.35392134306919937
0.31278006452632445
0.2390456663252996
0.3395754451909535
0.4128259572093406
0.4445019021878364
0.3433581391384349
0.3429662947951687
0.2592756573570645
0.3598853024234682
0.4052069298826644
0.41234723035837667
0.30737658277288016
0.45498082990704036
0.42748790945419984
0.3608931477017353
0.41224371518254593
0.31492089425894876
0.3994507400547197
0.36888676337504
0.2930284667304896
0.37112585572175566
0.42178073395208315
0.40303356981698635
0.4046385857023213
0.24897689903193773
0.35799186205856165
0.358628767395781
0.29166781799196717
0.37349546774419584
0.32015419545248347
0.3943669863496415
0.393379423315636
0.38739573848274833
0.19744061329218635
0.3288604240317108
0.29628154347886504
0.37943336373510334
0.32956637820817597
0.33411238256775216
0.31062467663617854
0.4148169871282335
0.39108025928139717
0.3677745163014255
0.41479013060517145
0.4326074668692975
0.437092708232594
0.4227740337995052
0.4351581565264245
0.40106751092628895
0.2514663757189858
0.29493342739508305
0.33473999211035477
0.2613026389919626
0.4193393812992012
0.3376267857799299
0.42705159515907665
0.41000073048191715
0.40071016970802037
0.32603010360799306
0.24823357980305777
0.3660606535768365
0.37993954541650315
0.3489501542707806
0.32462428865342197
0.43201586787529156
0.3301001978877617
0.3044150929606474
0.3955634148705658
0.33594006979702207
0.3398603028419319
0.3595968543082544
0.33373534891430157
0.344804710756316
0.40256876858822727
0.3944731229225366
0.4236729314835196
0.4427069371868552
0.31537151852711504
0.4567357887275052
0.3203804528650838
0.4209809671100717
0.3507242796972763
0.3862153935844625
0.41283845992022133
0.3867692610881605
0.34359695402577367
0.4265556900062203
0.4118737028503298
0.3943030326958504
0.32952417469597883
0.41504974285525165
0.3713854585681972
0.42323508174461566
0.363803819090178
0.40190115948458177
0.33430140445768763
0.4045131549098128
0.28049399203533176
0.41566637360329994
0.40642402685750717
0.4494024648788319
0.21780053528432325
0.3427091639215541
0.41954910198989354
0.2558123215914114
0.3386385537073096
0.43015696126530867
0.3219103937163739
0.3731551210512643
0.42337552247379984
0.3031946959513506
0.3567924859876637
0.39233603382137444
0.41616761895877724
0.33463142345277747
0.3690070444604628
0.38912536617991994
0.2644427216934489
0.37937805511969847
0.2173112244575829
0.3907747028374756
0.31857461956406885
0.3556543161069798
0.3619258672770699
0.18305232960201162
0.25101590949690983
0.36585901049313097
0.39748101067635283
0.4137628750815754
0.4420293607739243
0.3675177266993965
0.3700138755199641
0.33505882693298095
0.3355154923346203
0.378742933663692
0.3047543625624922
0.31545189284794156
0.42247177830537275
0.3665990401507877
0.16440128743597113
0.36878584425620414
0.3779061647185771
0.3726856630858546
0.3841423182991038
0.3938322347064462
0.40301171453287843
0.4268182970756726
0.32226043016503664
0.36227778580867936
0.4271595011916265
0.2902441022074059
0.29940373550543564
0.3566956962863506
0.3901410594920206
0.4024179901883415
0.39684632603201825
0.374514515905972
0.39818889923223194
0.36067347952490525
0.4230141468121943
0.31702719539389146
0.2204612946483822
0.44545510683719236
0.34984443683967514
0.4047521773593483
0.41973599853004695
0.3108131842240722
0.39782090490066296
0.3966635515566576
0.2620252473253836
0.2485299683371182
0.3172252718624634
0.3889636331125248
0.41744362249875866
0.2913998012815978
0.38284078585194364
0.3840427535975532
0.4043471734899454
0.3691171584222661
0.3329667865600054
0.3808893280549439
0.2967225537743856
0.41643109870877
0.3555842359526132
0.4220819384058544
0.38651158252115797
0.3375076811985363
0.4033100683144241
0.318368439793479
0.3989430055583083
0.43414170926352597
0.40626228360510336
0.2595243943240086
0.4223045195350453
0.42827111654130273
0.39641008407402084
0.4163457785012348
0.3101953652869702
0.3560014965776927
0.20186484836320043
0.3476174812143486
0.37107052470094243
0.3718907416772324
0.2977894790392623
0.4445694001976989
0.3799620874003973
0.27442176774106747
0.41554976816646955
0.3649356698284539
0.42800458683652864
0.40085682953299323
0.4361783021988464
0.45598524914871946
0.3820468184756935
0.37057870608608406
0.34763700696591715
0.39367635019176545
0.3739695590373565
0.33533724621685895
0.3429445181589769
0.4165474033337475
0.32790292467072324
0.18310526363430146
0.4063710932718405
0.28747903894871246
0.3223377136776772
0.3948048816274303
0.40413449692120673
0.3766271805027571
0.30623501834766587
0.3834342768159835
0.41405067733152284
0.36899829805173134
0.3621987068930621
0.36872502376334154
0.36214117797466255
0.3952617253817803
0.33531401553937684
0.3910774304104914
0.4391917403569057
0.44314955163295183
0.39839085226069154
0.35516381936079566
0.2779958796179843
0.28796287982075347
0.3995248127618306
0.4435104876678439
0.2979413695847121
0.4510445251076743
0.38145338605703744
0.3210480361516938
0.43143153020414315
0.4071756255978309
0.4024860474235923
0.2251925309010346
0.3493070731881001
0.21889027346559445
0.33651513248377607
0.26519567165569813
0.4002983606251519
0.30796412424426506
0.42940595437893225
0.42022434346696264
0.40453676997352767
0.38558461710639363
0.4500938169805636
0.3923492421039621
0.4232222128925314
0.4278022874898763
0.35039324106001646
0.4434658601523773

==> anc/HaarRFC_L5p0.14.dat <==
0.4046171700885576
0.48041532421759736
0.3391722762349621
0.379943858957487
0.4345784759769606
0.4912212798390366
0.4002069162146022
0.3626300715094553
0.24045571892605225
0.3631453852366363
0.48260519842155386
0.22758294679403965
0.453997852198083
0.49595606436830975
0.2995281956732744
0.4297331576055103
0.4072631950829169
0.3541095025016541
0.3917063319375709
0.3436322283069281
0.4217547304712724
0.4129176738005022
0.4250406562763188
0.29835618256116847
0.3832381112035609
0.37492089134197526
0.4333458021449392
0.41511948786196506
0.47437161287820173
0.3576879684032754
0.4319222050033764
0.36545377939447704
0.47368808161778436
0.2662204089306222
0.42526753508240356
0.45758901139245484
0.4815458860267545
0.39722437008160116
0.4353283298075347
0.3316780624405035
0.31452960496051424
0.3089286897507912
0.4673465062280027
0.4029460046448762
0.3264639759752293
0.47311896101248874
0.41844739384918683
0.40266772097500164
0.4583315438577285
0.28183752526524297
0.38972485299609383
0.39470318945615684
0.35578241802950106
0.3082554181248825
0.39774025767274346
0.37650350276227706
0.4780808671779527
0.44843439644995187
0.2620078419854356
0.46433999820223737
0.2772404282512556
0.47374480198932173
0.30463209414980424
0.4080637447660473
0.4117907825695103
0.43409719582703954
0.3637140833820402
0.45256285074240993
0.4259625308699162
0.3590040206698291
0.3468784986301596
0.298521958117531
0.3196337209176427
0.38224564785449267
0.36027691902828307
0.4005428667617755
0.4024886777466932
0.3821364399751426
0.418530512187279
0.4631219567306461
0.33703730205312293
0.4290899591799994
0.2083400411771572
0.4194084903978524
0.4138400972532562
0.41443695883688025
0.44274208524565917
0.28590655772028295
0.30449587235121045
0.44406169930399436
0.4152636858856106
0.4799565049999779
0.39655008352223686
0.37635020048611045
0.309027488344492
0.3014496725281487
0.41973720835368666
0.4249715633632615
0.3382051904110775
0.48075326548411823
0.3442073184742471
0.40240704698126145
0.35170650666945635
0.35840412301561686
0.39410360592528154
0.4189818189511171
0.3362330199986994
0.45359019967154307
0.38182951038260077
0.32346862750724104
0.37239284852324606
0.298809737973566
0.3046087408052066
0.45633526069428443
0.26677773993324
0.4317632185746602
0.4745619256298062
0.3403339596997606
0.422583895659368
0.42775336433219385
0.37471913995821016
0.4163387241720351
0.30808252185725993
0.3498755855378246
0.32260402569223134
0.23093254390992185
0.4702831838197432
0.4054170464042598
0.2898258391903172
0.4659626130337993
0.42853320174765497
0.44526178931119226
0.3128265504087519
0.395902985111324
0.46937810506888455
0.4758506662374422
0.42057555623923304
0.4038085271500405
0.45336016934165196
0.452920708475484
0.317414614470682
0.3451015826768717
0.4090545685603718
0.4387517067943986
0.37568447003965805
0.3766476243062764
0.26575288282866444
0.37900451415651465
0.48044300506848037
0.2685776009594952
0.3749852590786847
0.3133516973409843
0.4089503319442706
0.3155903972639722
0.30920807212281354
0.35591082934649027
0.3874721348714571
0.2847433124594862
0.3491261594881331
0.34565700938705635
0.39393099827696043
0.3748199797200912
0.31129889251004206
0.4617188812409042
0.4573848545089407
0.4336220472596704
0.2725100365831758
0.3679923704058712
0.44431749399065024
0.46709140219928863
0.40044256170340864
0.414668250038842
0.3744948440072787
0.44793305155389973
0.40257249661517647
0.3746212463097585
0.341094253424426
0.33983787592746884
0.36722419719665733
0.3112359907781834
0.39966720446181686
0.38647314085679285
0.34570462404618124
0.3777175708632114
0.3567131453572627
0.4189160313044963
0.4618983367301368
0.36089031478547523
0.3724280269512866
0.4759098537628462
0.3694353633815728
0.45552243468215065
0.42364473428978433
0.4607806360194788
0.2815379885787088
0.28883288160247417
0.4406821618239943
0.35706874409833717
0.30844654339028765
0.4822748357478087
0.3145674876095953
0.4083141456056311
0.3878585927571116
0.48745883348704067
0.3996623391231495
0.35484041994094595
0.3668950426843673
0.27499993191704336
0.39608566855835664
0.38605280615676996
0.3182347195740187
0.401485381058829
0.41001347941800864
0.3814693785314275
0.45448445815618477
0.39761575038043884
0.40915736740935
0.3548290338508012
0.21413285738416007
0.48964170927256995
0.45041739466223274
0.35395223493001204
0.35658996080402533
0.4326242532230133
0.429856352396834
0.4013833444513998
0.49647514674742255
0.41133780591119196
0.2892259670132969
0.4665547472304883
0.45260350690968887
0.3963922142379385
0.3552257101566213
0.3333499954662934
0.3931511840730751
0.4213433306058884
0.39287905762293196
0.44434604196103156
0.40116579415819026
0.4629936643434881
0.4364435846860612
0.44716833006938933
0.3534174920381344
0.36172830725805094
0.441003612213285
0.336419336364965
0.3478639234333596
0.3310043330758659
0.4242138421676017
0.4089288333145642
0.2603044595185514
0.4545964566420247
0.4116520341354444
0.46947107677783617
0.43484949175767157
0.41057666732474957
0.31703273629937756
0.44258588481724165
0.32146199044935087
0.4283646576719874
0.44437122378988486
0.36158042476588886
0.27307183920618355
0.3581159481085164
0.39187974260312175
0.4215580007073255
0.4225279534917968
0.41631255961802316
0.3807395089630234
0.36582052185195835
0.3698189248198634
0.3696303161032133
0.4642791224341744
0.4118942737882236
0.4506018225730706
0.4333325171736269
0.4098507469925777
0.43403058484219276
0.43792727128490905
0.3708505823118913
0.46955840564382895
0.36990828334039044
0.31171425161708016
0.40803793389346715
0.39382394946080473
0.4440410482221746
0.39690386220858226
0.43404771613720416
0.40932297724699007
0.4129120634806037
0.4807857932286851
0.22126589191701182
0.4801301701512992
0.3786523882710474
0.41413809772457755
0.20825763695519972
0.3754583385033764
0.43593316599029563
0.314641251302242
0.4902202762364452
0.3656071144695746
0.4910029451347761
0.3270302364415262
0.33992352867340836
0.3798163803405552
0.34431967259330853
0.42916106715220853
0.41889364646929805
0.38704473271814227
0.2321796835856944
0.43013489995984566
0.2180437285046065
0.4750064661474897
0.40876917991458905
0.3854473951205471
0.4259376967530245
0.4054950037683423
0.22420317581045093
0.38285582670708085
0.358845208532148
0.4629612398634248
0.4032611511805421
0.37443617210473706
0.41480262802663787
0.458957456730137
0.287965937807715
0.4309198862778796
0.4378968789345952
0.3691623331867668
0.4599189321908415
0.37749886220454
0.43345199845503785
0.3849018861302304
0.4620367283893624
0.42017174181011524
0.3903953546015517
0.40365013436858693
0.4510684253363798
0.3908414753869431
0.36169708381756516
0.4451708691278822
0.39050022406945883
0.46220712292895977
0.453932863562073
0.34119020527678995
0.3875129709616002
0.3148440718293966
0.399316097744554
0.4089414744192459
0.38817630539455306
0.3931321603230415
0.4211854290223744
0.3595248346311848
0.490776926494265
0.35791486680227375
0.3406428850420807
0.3928368361668102
0.43113277170657305
0.39591117734872233
0.26020198649901305
0.4329541857963195
0.4025659756985429
0.4210231378888299
0.32476492439752624
0.4690996523594266
0.28168613965496697
0.4327521202492308
0.3344117249114352
0.4380985115863312
0.35945626373732054
0.32459475257102854
0.4054435526652962
0.37761665917694676
0.3048978790229672
0.3839102832748074
0.45685742095168835
0.46565116197297735
0.43156060365791077
0.3801734206042765
0.41530645390349574
0.4489630824030238
0.47554487171104753
0.4170981560517133
0.3052703891338489
0.3039611483325951
0.314642660230968
0.3492997807947448
0.32873900385109084
0.4580436876218222
0.3572635679910459
0.3989027601207461
0.40539138199375346
0.33492262537579137
0.4640337143322894
0.39499879488035056
0.4660478533993852
0.4640780869690802
0.3846721070030873
0.4421792914520816
0.27321587504872186
0.41467752847266265
0.3031669389237281
0.44544474988222493
0.3061128789893463
0.4490166897569834
0.44158539469396674
0.4143258458173559
0.3452937500476688
0.28830426180951496
0.3797291660790128
0.4186683413465546
0.43271021322581504
0.44675181577474404
0.43971395276905
0.3789851416006779
0.40707270937114354
0.3137291954268111
0.39167960010026176
0.4032464410309427
0.4667550352625399
0.3233197454767456
0.4243539793211353
0.41452779669714884
0.35586578755454495
0.3093572533801021
0.40569586323599477
0.3861181813059663
0.41792929930638373
0.36236072624445453
0.4414798216193092
0.32968960401583347
0.37099290511509597
0.35593493018697486
0.2856278196791252
0.3572521234689686
0.46022359201710766
0.40900602700478994
0.45963849867535794
0.42506272937653256
0.4664462264847019
0.3364080699774117
0.40230115919029746
0.4540299236591808
0.2610274692750228
0.3884476870482502
0.34563149886821126
0.3112188507230392
0.43882023664354086
0.4249137069622124
0.3064914219513303
0.3274490026341502
0.27140180445009315
0.3286728685289104
0.4252036012221385
0.3825841993568458
0.48084190769223717
0.3357489795652502
0.44933755835106726
0.43758621359547856
0.43422540875605486
0.32291152923820926
0.3604439863321549
0.33928421319841023
0.4711548561675648
0.39816278276463113
0.4477171155389237
0.46597007047849603
0.4169409536553329
0.455985622786576
0.4384051001811195
0.48000654563084094
0.3989369131450404
0.3006200182948019
0.45412999752127503
0.36821460076877716
0.34397308258576864
0.27163413510508355
0.4077680072532591
0.3482984309147421
0.37679327519512923
0.4033748853869562
0.27514691970735455
0.3980873977723805
0.39721861377928375
0.3330846094427506
0.41837681872670107
0.391641735718415
0.3365298171618494
0.4223170004748069
0.41549794909209886
0.3357103634825591
0.42396400785327387
0.2653880350803696
0.4245653866868901
0.3469494268947167
0.3212887290524916
0.43892921373600563
0.35936469691031153
0.3000638752057878
0.3439065021542528
0.45704557097809
0.44613816974072884
0.40210847025363966
0.44648528074832466
0.4912424808572333
0.3525785182112424
0.38482795279961085
0.41418960589153553
0.4229518340080774
0.3426104431258129
0.4032184203322981
0.45307643137562537
0.4818605764923383
0.3873752426195246
0.28630304086323644
0.45611856406847046
0.42516593206625636
0.3995320121120542
0.3187668281340736
0.47425941222851015
0.4828837547499296
0.43719882957612305
0.4543976870283852
0.38021297941548227
0.30850765075199754
0.41818383575408496
0.3222140058412982
0.3320068820380489
0.44771218011618485
0.3522842104218916
0.4261648609020646
0.33480316485502104
0.487752915229354
0.2647430770774633
0.31826646626864386
0.46834031276630417
0.3779008230704488
0.3468237002550848
0.2784169336552086
0.419068328846692
0.43757383337366756
0.40583884938052
0.35142647783232533
0.4343489675994626
0.3626696199518682
0.37245546130592266
0.44283668706791507
0.3868984613853068
0.4559802445805902
0.45389650038290025
0.4085216784914531
0.45206337934313845
0.4166849775790618
0.400997220560537
0.4178992549144558
0.358483891946146
0.3685611249800562
0.4567566535576232
0.4410294565586953
0.4722255673573318
0.43059613051838297
0.37195728644768566
0.3606065061324104
0.4346118372260168
0.40789231653865343
0.38958864541965954
0.3174065507098144
0.4496273148427888
0.3879040232818967
0.3379187122917275
0.3136529171226749
0.4473982348207906
0.34372657662110556
0.2565780812106931
0.326785358749663
0.47088606320184107
0.28252356158884634
0.47757510507068296
0.29859237927226473
0.4309345926175347
0.32221236037040957
0.3275692690418758
0.40508644821019485
0.4601585746260042
0.4424298313191856
0.31799600465906824
0.3296338734219635
0.33880991290439644
0.2756744812997712
0.48091823963297065
0.31815820395350164
0.3513542118003854
0.4305576522857087
0.3871824037683528
0.4044323171357529
0.4458370576881694
0.3090317389685343
0.42992017901047413
0.28480425965542816
0.40886858752124966
0.3448280973014355
0.3707718568792443
0.3534876548132228
0.4268013328286669
0.2508440394394387
0.3594665347761127
0.4653441117827433
0.4089463252804554
0.34826990520126705
0.4619183453110149
0.4041968516774714
0.4846326104381312
0.36203588662289077
0.4629841922220767
0.3947689871566027
0.41477972976485944
0.3248162534130973
0.3729866523126022
0.3925036296949439
0.22356226851071137
0.2644898115957791
0.40195580682879256
0.2717573436413757
0.4618022612131853
0.3188598702627334
0.41502571309346803
0.397437216373301
0.39804644575126846
0.3801463010221659
0.44877239771364563
0.31346099743067
0.4505946535156627
0.4721266234358977
0.44851702725219206
0.40799621419039933
0.356536688665186
0.44762279716469494
0.3704278637387657
0.38581151531265445
0.3323606210019265
0.39530499544799674
0.44738356038436833
0.31489638004392284
0.3271953533614701
0.40724314224640695
0.4667621702325131
0.4679890950898773
0.4227572671475774
0.380012341486411
0.24705528973561042
0.45676998560594056
0.38363675628732663
0.3239604367729071
0.366127114881594
0.3382744570083943
0.4345265109212138
0.30754966739874623
0.44403511778406063
0.3182508422322471
0.35216573551898067
0.35597888324631627
0.31503480599199124
0.40205020761797977
0.4523602819462878
0.3808851684097245
0.42111050331749683
0.4109766496064628
0.3282658818275246
0.29044890066755097
0.3884260290168715
0.48833222224920864
0.3859922871542389
0.4313420269125224
0.38610808567066474
0.4218278637693932
0.28588322761768875
0.305231404253003
0.39268509549649605
0.4859802563431392
0.45256198566441014
0.3874600460163105
0.4671861392557507
0.3769451345374782
0.4130905297924375
0.43049269341051594
0.4104180840340941
0.3458507867526622
0.33295232768990196
0.435971552459862
0.4030831059475022
0.4573197469295138
0.4660059533601744
0.39647201820595535
0.36433884738826344
0.4511090426917222
0.43509323581763093
0.4480291473819361
0.43367402479603323
0.34603229783173617
0.41755438922944144
0.4077248169720611
0.3209946164598691
0.3867600725716102
0.37987418595751393
0.4536386541852872
0.4050870996432252
0.33096572552423154
0.40356353000921635
0.4682329762720463
0.3314503718040061
0.4323882913949165
0.36915283485149764
0.4307068574217941
0.41293076350447655
0.3850848986743837
0.45493783047143077
0.43355456899701433
0.3174579114807227
0.3519151262196671
0.43196422349582136
0.38083583936603344
0.3889452016859062
0.38114958813983735
0.4392940336201803
0.3387991282309451
0.4033443913530527
0.3958193105793044
0.36143943239612625
0.486491116634815
0.42830208474919396
0.26111908353128443
0.40614140422393613
0.3499719417924198
0.3738880818226808
0.420891299748296
0.4655327157057042
0.3152320459483122
0.4254279495052878
0.39164740103643264
0.3839243322630169
0.32856688499312753
0.29269247046250024
0.3169503900085906
0.4074886071051559
0.44156782288106555
0.46882325227565724
0.3653813430073374
0.4420182813300685
0.41006063915073837
0.46632985153493817
0.3605578308554018
0.471643256099081
0.30936668792309857
0.3678208395023456
0.41581622790416545
0.44260126446374604
0.44717217571308737
0.39245381445384114
0.41322750714275763
0.370013008785937
0.4186620405747578
0.39964093561746833
0.37032668592141915
0.38706114197408775
0.3018554503728173
0.37418156021692245
0.3663841460950358
0.3843299262505002
0.33040120835848946
0.48089871265193834
0.2763027572767066
0.22902933096837483
0.3339531244462345
0.3996983558409236
0.38663180370011085
0.3202862461835677
0.4699733245271089
0.36209988379378394
0.36169959770001053
0.34829646856884316
0.47824465355289464
0.3163196314370647
0.3896695143594198
0.2952162544704826
0.41230924047216133
0.42935843149894065
0.46882503378756246
0.2325440755317161
0.28601167069808037
0.3520918133314119
0.30573688343627925
0.458118894198821
0.19594031198177722
0.41234922173526495
0.2771945042469692
0.4336732875687143
0.32568103561674516
0.4400557462115024
0.3921881521376101
0.44722248561810374
0.332899119938694
0.40767219623517553
0.46635390980880315
0.3463300246865232
0.3862811018229579
0.43258125264490765
0.4689825744812999
0.42028778323580557
0.43287534943971806
0.4265999027615491
0.2889395914830069
0.2856299050650229
0.43528789870707674
0.42093346838114454
0.44205087913820174
0.3615876019713078
0.4068781651103706
0.4487202421872136
0.44280918683712633
0.39265562580656493
0.3484120349771745
0.3263584569369581
0.4374803150293593
0.49685528742834484
0.41495638539685875
0.37117253885452106
0.37587488568075733
0.4468306066350938
0.44261866895133684
0.3510341943624144
0.4068984174929317
0.38078009585359296
0.3720153610853211
0.4454843472285576
0.3913485749153221
0.27951135631317037
0.42353804967578873
0.4272894113476035
0.3935117318789566
0.44984027440694974
0.4118939916461564
0.39668026675014634
0.22246103292887273
0.46111322995500464
0.3483034222955841
0.42077261428664847
0.3900664089939091
0.3897688715952312
0.32402810383426445
0.43922169014641665
0.38202208729553316
0.3940778709793455
0.38225261090458273
0.3163420532455628
0.4571182829722186
0.31630338668523805
0.34523466273562026
0.2980231584055914
0.41811753198864404
0.35933580276263677
0.3881316022800034
0.33457881408890383
0.2976644921991555
0.37943300595970025
0.3463673216792633
0.37775341824939224
0.314212125174537
0.44534512835871054
0.4125601639988554
0.41100039782153686
0.3126572761014726
0.4238037562880082
0.4262326224491796
0.42307184867082964
0.28951430296101044
0.4336313754684691
0.4469473563976429
0.45526295968231845
0.41752331015791055
0.43246738643969124
0.44693344159980825
0.26367499597495136
0.36964682793311365
0.48301419293142595
0.3950484650900356
0.298483084752241
0.43538075382682545
0.4036310176221815
0.4641367987567339
0.4627579217200551
0.32512593759393327
0.4396879994152517
0.2625694782895741
0.39310498062523813
0.28409785784796926
0.32260696838861297
0.42863199543471725
0.4401311021783706
0.36553700696976554
0.43002339378670806
0.4248820952512806
0.42349926184207676
0.42429919131722876
0.4506527880703503
0.32872405155465795
0.38190875990818124
0.47686514366374144
0.35973536094302916
0.36151988384828354
0.2707502244762556
0.4566744842831178
0.4510074190049844
0.4508579509865334
0.4267999934568842
0.30643041736074367
0.3651187477651074
0.45110667005672744
0.3118192276833293
0.4567333877577757
0.33611255773280724
0.44081281587943993
0.4480472438764549
0.47221826699171154
0.29169366735035424
0.447110377625879
0.3790812265894871
0.36662221954415997
0.4194401593033824
0.4345612893237814
0.451404832428369
0.43518618231414835
0.42750571879990273
0.4719579390411475
0.42874510706299807
0.4369585616289732
0.40569561498789314
0.3682826304582095
0.44969375641248227
0.3832579240399262
0.45308550995891284
0.2854803368041837
0.45580087094356
0.4256409401155644
0.2486774318087628
0.3823660152642501
0.32898099372243605
0.3984805699520504
0.3633819178918852
0.4569995771481059
0.30592615256535066
0.4057057521780382
0.39153281352078634
0.3240598641982456
0.42585036248108016
0.4353593734630048
0.4794055845651048
0.42903905478609716
0.3292603862958454
0.4097743296092798
0.4677599962582134
0.4420343212203443
0.3114667083283671
0.38956505389019497
0.4617112341328778
0.35681947673377257
0.4432805591911852
0.4356237739801003
0.3547003115010316
0.4045371059331931
0.29598170066797186
0.4038328036236269
0.4631545694588722
0.41324548788385723
0.3992719041026115
0.3207704759526569
0.32507020067216846
0.4258491444244764
0.434575487490206
0.44529497916097033
0.38996459080775236
0.37827131102657396
0.46111078202217354
0.37474456445163706
0.4225120451429041
0.46404549334087064
0.4133469831519783
0.31592640561074725
0.2885856633551107
0.45650935237726775
0.2593301580096742
0.38289438977467605
0.4546730390713781
0.2560165461605597
0.37004059990629884
0.35602886955592866
0.40849005532175653
0.41382504574214746
0.42461109562587357
0.3400410041419105
0.45098709951305904
0.3832160371225979
0.34915884723487445
0.469888673127455
0.2762110770231051
0.32283857645583786
0.4128614369313069
0.3607466065607245
0.451146260685445
0.3371160105306781
0.24245200084964005
0.40521637454247056
0.378174616286337
0.3200214945798058
0.3383273124117389
0.4175603363688161
0.36919206163619406
0.4255075995064977
0.3553830225193342
0.4125771271524691
0.3737703091914009
0.3377893838017077
0.44421415083308596
0.4407051004102633
0.4187069320842621
0.4663385400241041
0.31514155866721344
0.3818375211645273
0.277949533895582
0.47665473580992
0.2929391257768788
0.36183170517020047
0.431157646383575
0.3882583732878009
0.33979331019422676
0.3669340701964426
0.46327071516712043
0.4457571123250603
0.4534150925122375
0.426874331660278
0.4361672342138671
0.33338599883247105
0.43141535469642184
0.32457212144905756
0.41131897446369414
0.27741942358295935
0.4053563800657369
0.39496083930817816
0.32407706175046647
0.40319643542629163
0.42626936325379183
0.38733755735513936
0.3299193375704929
0.28439750359634214
0.4132013645017486
0.39406615146255547
0.2940296260131475
0.23694658192676094
0.4806208003334423
0.40896535222105873
0.2516748608286277
0.3292952467759338
0.3437539325095364
0.3935447914028361
0.28832374432760755
0.32370387954229746
0.35855949153058336
0.39184306378008005
0.43353399997202186
0.43918319063788036
0.4215107321359005
0.4274391794358309
0.39353603358518496
0.38785591159407684
0.289521898872262
0.4306111622641533
0.2099520264432304
0.39294583238147474
0.3039242592900709
0.40921448786083164
0.3744230302134678
0.33605777110662205
0.40803100592104863
0.48873837480532184
0.4483933095345202
0.4348768655000588
0.4127812399841808
0.4601152753100191
0.41226179301580596
0.293143921787119
0.3264860960549339
0.4635089171220048
0.33855755212675304
0.38531355579676685
0.1981947801843674
0.3125361583772772
0.2727829435154449
0.2788682424608827
0.4188625853459786
0.402383835314455
0.4467684573061454
0.3857396003993954
0.49753000075294707
0.4060825666028355
0.37777722848839734
0.3536508155945842
0.4117568774346207
0.4757760913810094
0.3544846160377574
0.37520764621300234
0.46167176075024385
0.41180795304975937
0.3673863944519571
0.3007663737439577
0.45811869022560275
0.4077870141563294
0.412125488111239
0.42628358292126173
0.38755414686646283
0.26570481423161746
0.35527978317531894
0.37878881092953587
0.39750680960180373
0.36187389630981215
0.41382887272000807
0.4021667549444208
0.3365181555937119
0.43470476153719373
0.42185080156857213
0.37885819555399275
0.31552145076164584
0.3894001238428699
0.4511820943692408
0.43016533982339267
0.36606034743689186
0.42811479099796806
0.423922273020478
0.33366568812676717
0.4267018800001262
0.38007434990923733
0.35274483407228924
0.45205487432949704
0.4587225193631833
0.3844806912370963
0.4342686778702316
0.4586482172391539
0.2898736362312647
0.42290394546155924
0.3840702961755123
0.3716476328325711
0.446072449982572
0.4389986287522993
0.2493893138621671
0.4624973382740928
0.44145720753579354
0.342888143870737
0.46382346555763015
0.2412476982160945
0.3603790061816296
0.4252589794505069
0.4152451144633164
0.32705274392909656
0.4150541393311695
0.4056162262436783
0.3763699892875774
0.41064025188661785
0.47380186345134906
0.2763314359504338
0.4440478009844161
0.3825695045267672
0.48467081629088893
0.2923432711848891
0.4943321611064758
0.37895312894804056
0.4021076146556469
0.25515168975251107
0.4285769459828027
0.43698791656314373
0.31251679900350904
0.3471852088364609
0.4236897078738869
0.3300626706117537
0.46266300881809186
0.43879014973609437
0.3899343251582358
0.22514729211277038
0.39445145566059225
0.335158528451457
0.4533487672856157
0.4523748871325584
0.35013111290098897
0.4071371237029295
0.4395125980367714
0.34397765395936997
0.44820042247424163
0.3131717081329081
0.30906241191934386
0.3142818462142539
0.3446865951449786
0.42207039967006726
0.415751589567326
0.44908867887340687
0.35636135155439347
0.39963644141315485
0.46097921010867254
0.34244448808178657
0.4443964649643079
0.47707174872952035
0.4373998610017972
0.4281597785023628
0.41472557049310316
0.4750695933198467
0.3756104111865423
0.4370027686205078
0.359445473602403
0.3347505996928683
0.4675716353681189
0.3203953899113949
0.2830913204114066
0.25397412996047
0.40600297070811936
0.4034321692248929
0.3950301830254567
0.22793514270481743
0.3597846839476459
0.3064839342778497
0.4487763628156539
0.45524486563154054
0.3267601375982793
0.22528401282498775
0.2574813239493327
0.38919510994805573
0.4151077168024972
0.3157895931167553
0.39672640623127736
0.43380988144264976
0.40399836285752383
0.40188996987324954
0.4142168152409997
0.45549397416692894
0.402022415261775
0.38846279985946436
0.3732601202656165
0.319108320139862
0.25261756934009894
0.38984987169761215
0.33234632083945603
0.4021315898770367
0.3114947791741494
0.3037707200220053
0.41254185883174654
0.3765359752197397
0.36098557585924607
0.408056998668317
0.28852885617784574
0.46673150070199737
0.4092235534211251
0.39345473550953086
0.400118293948199
0.3298042977842819
0.30429776916105916
0.3501748750630163
0.310261317122322
0.3680477157270149
0.4630237203656531
0.31143428847405275
0.4398974390506087
0.2963216102343424
0.41971097337339575
0.39041446445096323
0.4263455727362758
0.2527194806677334
0.5016305524904422
0.47270407543328863
0.3944429415984203
0.3307463560455706
0.36473005127049735
0.3983863189096341
0.29593295156627963
0.39035953992636363
0.4767785905464609
0.47015576829770606
0.38515394619558546
0.4006058638382043
0.4437284499394231
0.3103331170223414
0.3593300710027383
0.273719066197992
0.4262482459890512
0.3850799828231914
0.31828785563653716
0.4267533615909637
0.40923544230815734
0.4488772511724521
0.4070558679699094
0.4442294481243082
0.3384087799768954
0.4627747022146362
0.3664129224952969
0.40318577898820285
0.37423528945891665
0.3988990391084095
0.3147338766261736
0.3445206091031413
0.4346538104582132
0.3512855448204646
0.3705934469128581
0.37395497643760056
0.27608970303727376
0.27056432167928035
0.2996803090700839
0.48249850560732777
0.4167783255570994
0.32153192775224976
0.4217189736001758
0.4102657514062958
0.45452768848484076
0.42812301304973654
0.3280973235801871
0.21948382913181963
0.4071837640290547
0.34342988437658195
0.45951492679237044
0.33790120330056744
0.4077623753567362
0.37595678883960576
0.42086176689341115
0.35834581798489334
0.3187373562931028
0.314777281869115
0.2759890598781423
0.38574475024432464
0.43560421584457304
0.40116520862734895
0.4414221054558735
0.4220073015681407
0.3388617606073553
0.3201567131867006
0.45271209073859253
0.2832331217389444
0.3960803399148871
0.45445332871414423
0.3255005023895747
0.4154214367828073
0.43954779598811355
0.3283127127132314
0.31095583584437675
0.31695128690972385
0.45175931230838423
0.36278088306488204
0.41089362269481694
0.4496433034109943
0.4054728555288256
0.3705901481881758
0.38174850920195036
0.3288966635875382
0.448640962670046
0.3406754715542763
0.4146508598207509
0.37425572641923643
0.30004774459771644
0.3415673158128988
0.4686596916640512
0.3813670785397689
0.3506248659851094
0.39435245581617945
0.2188638508213528
0.38044210248453936
0.44515659174118116
0.44998088507468037
0.4756215152777998
0.33725232895436746
0.34952112653042905
0.4980295591623365
0.4294400939530807
0.39379297179035294
0.4501865956976163
0.45795955320376813
0.289027085593576
0.36660014673312913
0.38366265236800945
0.25547309579389016
0.30885950016636576
0.467164648209508
0.2901321628431856
0.4106660026160748
0.45371141877575893
0.46753489754956834
0.3271733777676105
0.451675028139659
0.4963914920653603
0.42335624569200186
0.4297929920026816
0.41604003637652925
0.20600201101501853
0.37355816294054484
0.24122752472085215
0.43474207928933944
0.3558140539451576
0.4764414508879838
0.33468458086943076
0.32303763700860416
0.4155088453550125
0.3781711507473227
0.26707618368038344
0.400972332904468
0.3287915345010377
0.25584039908281736
0.4573418520774465
0.4221029650752098
0.36775340023447967
0.43802330925531247
0.4998305840779423
0.37178619111933425
0.3671181590473892
0.4448938570689951
0.3823542358290987
0.4571833592717997
0.479408318799637
0.30122857653360596
0.38941286647616646
0.3340880864501994
0.4506507106021353
0.43573620596550994
0.3494483229501208
0.39747278951358267
0.4408197016333116
0.3413782026545926
0.48022520619339626
0.3285004177606806
0.4598853666656436
0.37440201806439133
0.33732284608315505
0.46009835776589303
0.46989403745659714
0.4169861837542196
0.43569041679119846
0.39022488204080513
0.43970619711040076
0.41954383383031646
0.29575801776625
0.26452259450397514
0.39396598997618437
0.27303517306800323
0.4617743783759845
0.37754115661068743
0.3751581291631785
0.39728412613330155
0.3663009227886782
0.48861463455728493
0.4115317209165372
0.2453206248924639
0.4736277928460864
0.3414175372376597
0.45415526905282644
0.3097972453102314
0.29912643032056774
0.42604219754790823
0.4677538124305176
0.3665287414937163
0.40489250121809983
0.35844345907937536
0.3823575526869338
0.466202715711917
0.34871331284774665
0.45543887713025627
0.29184957372039017
0.3379061761356175
0.4373656973026547
0.3365386356460001
0.3342485006504225
0.36950307530311066
0.4674941756131248
0.19697262495725648
0.33252194190412865
0.4189188385677872
0.41208098101765234
0.4118796855643432
0.46796097977262047
0.4483327390565316
0.43219614459344124
0.38325706307245455
0.37961464768926906
0.44160229045889926
0.3189368690116663
0.4641018001393137
0.3995358003406518
0.4461078470177931
0.4550146465339219
0.4127093512986017
0.29865396065014116
0.3242265466712014
0.28061926988823754
0.40852075446832653
0.40558451788311994
0.2521975195865733
0.317611028851389
0.37477361671898046
0.42862035693318085
0.3469973569259736
0.39819131460154633
0.40284638623580793
0.39494410145254577
0.36821369448734526
0.420592857042505
0.2741039164579933
0.3869360458054976
0.3497333774147326
0.46560681477463645
0.38158703788974097
0.36793472981580994
0.43240168988003697
0.447416787336915
0.47362953306070316
0.3186438588801631
0.3998580406065205
0.4307543451092053
0.38562186594823444
0.37185300802349114
0.32814485182294584
0.4768130724511979
0.46273984512738464
0.47839218440629655
0.46522901371720654
0.40391119680271315
0.4510342565032939
0.4313375114146329
0.36835340189572446
0.3523000932345881
0.45515576977928246
0.4106899903465903
0.3902147513292513
0.4306734354895855
0.47273424078387805
0.35040808543038726
0.37729641571745814
0.22773939754318473
0.45373559138946706
0.28335188651270227
0.4003687836489621
0.3998549500373573
0.4106013893946987
0.42446047472224546
0.3143727284279731
0.34195050356698503
0.28613534959498915
0.381359806402415
0.33400474850995965
0.4422238006601258
0.3800496041660711
0.3252601266691733
0.3931312618650248
0.2791286070618721
0.3580663000296319
0.4778453620059334
0.41891570672204026
0.42380779831432625
0.38082074529306864
0.42086941792923077
0.39800973811582097
0.4196631861543813
0.44821187068042645
0.30262885196284356
0.39383684542999636
0.44964280514500504
0.42723232132794875
0.37936150531229346
0.38537012796055414
0.43969593680315805
0.4430407807228543
0.404391666017486
0.4010735077984823
0.4343136734321287
0.3903705510432206
0.37104434127050967
0.4526432839066795
0.46591615977943784
0.3107018348301616
0.28248598117841206
0.3355577643354349
0.3355242716530158
0.2644227041207722
0.4323835490839503
0.4413924113283652
0.4040152065394158
0.4109968059820648
0.44885386582222003
0.41809119604216866
0.38324331923561916
0.4084296757034415
0.48099962123497286
0.42867765403357666
0.2908711584443867
0.37075995507342224
0.3296114098810744
0.3546846366131586
0.3417865670259529
0.38241375820925394
0.35369503478413405
0.33363773039120587
0.3453528571276763
0.38490428912725466
0.417107762718417
0.31718449163044343
0.43216079377562044
0.3887950033433279
0.44792022261197756
0.36270478663260464
0.33985330866519253
0.38018608110050817
0.3553586532915812
0.427234662134658
0.39444073830892884
0.421773113626932
0.28567220337801075
0.3485131618298672
0.4239491055884312
0.3775679947145308
0.3168141233737966
0.4575709284068717
0.4402453454328053
0.41355305525638464
0.20800770814546543
0.37861098377113545
0.3507974789253993
0.32865225071527815
0.44872975330264303
0.4278848076415571
0.40424893040000587
0.41261756025280083
0.4085106624973838
0.35478206054367817
0.433873311082219
0.3662536263741908
0.44735181714348554
0.37193889153802845
0.44691634981599815
0.3672668708315793
0.3296558113054561
0.3438089273795795
0.30789544144398656
0.36810905901157215
0.47019517243078096
0.37900631357911396
0.415424406148075
0.43539941157384143
0.35784841593957867
0.45518112460747123
0.4326754030239905
0.3318474163255059
0.3655371746893882
0.46466762992989774
0.4275582470739208
0.38387714805786244
0.34072946241453106
0.37376934970324655
0.3240091816822048
0.3854842151416343
0.3941069842989274
0.4622011601680162
0.32571592459080667
0.38836217656541683
0.2837116239285668
0.3650259472035068
0.46133167711689443
0.3859939617530074
0.4280590869030118
0.3946201732265868
0.3940340710086233
0.3644475849981788
0.4577802532531789
0.3285998849713718
0.43477121225135135
0.42528836122892083
0.43540304934781604
0.30042909351082114
0.32454908476666267
0.33742227166525973
0.23580864642232838
0.41145110567001186
0.3381058735458725
0.22739429970369904
0.41061281096951296

==> anc/HaarRFC_L5p0.15.dat <==
0.3467456194605883
0.47745748970902263
0.34697278757098354
0.41312685587284775
0.3698911051492158
0.4903057767248309
0.42246465895840546
0.39817660818066714
0.33585314656029724
0.4175408349714321
0.4031753494246122
0.4817370943133787
0.4693163291497162
0.3298254147560191
0.40061266374074783
0.23919901328374243
0.4387203907313568
0.4974281649217381
0.3010289544777379
0.466606461404655
0.3841935760039086
0.3494317794720381
0.40357513828402447
0.382796236804534
0.3803998991560258
0.4382835732024488
0.462308257937752
0.4995163505871183
0.38918533100962466
0.38472435020567713
0.4655173207418407
0.35667519474168424
0.3746649573818801
0.3832365090826876
0.31853245857935797
0.5033181621726921
0.4692187351686785
0.35694121831744835
0.3827551123662769
0.4645296365995323
0.3636553248263839
0.43817806969097933
0.4828595198542648
0.3278051641026373
0.43047445532721595
0.3754739199995968
0.48524039190735907
0.4762895227111017
0.4441144928671774
0.4984805560800505
0.42017032838382035
0.36723632076780366
0.3384871208630304
0.47688890510874216
0.4664166261065514
0.2561618417634924
0.46356313709805413
0.34279225821067427
0.4585458932535417
0.5248956238246943
0.3638580575161267
0.4695481852553478
0.36864348519957285
0.45819383120422763
0.4969714251488598
0.34229518883670274
0.44250709663451254
0.41655777109398473
0.4558850983102276
0.47920783797184346
0.4212423422107674
0.411434088575212
0.43267653483929597
0.36620030033524914
0.42735704957576426
0.2630461370013839
0.47927403919511263
0.3750167366168635
0.42640387455747847
0.5283076168575179
0.3640342968167907
0.441578763337363
0.5004485658047965
0.511467251160125
0.3642287992995027
0.4061544806413723
0.49839773749762206
0.4396500129937356
0.4412600024387908
0.428584655984602
0.40754866477693774
0.3960048930523083
0.3416453799261004
0.4118792291141529
0.5245240653098378
0.46297952078281296
0.42042635227109815
0.2663209495890213
0.44865030509292303
0.5233698560845149
0.32390486779480665
0.3667834819353138
0.4919417464942108
0.4770250635053746
0.33076373131987347
0.40180038092713277
0.4033206315942548
0.28367589137122295
0.46761762288402
0.3293792871564435
0.47417704152179424
0.3813695094329672
0.31272263580399856
0.23421719767017402
0.3611473689621049
0.37459083991617725
0.46384762446232686
0.41892369344145197
0.456254189114142
0.32078076011982215
0.41454174487517664
0.4266738403314904
0.4927578543715709
0.37196303943780157
0.3135927580253079
0.4593822676140775
0.3245503665994927
0.47554542608027345
0.4172258931747731
0.3746025949624852
0.4357904512884526
0.40521331180953074
0.29949343915054116
0.4238214089475187
0.48041218567545135
0.4409700092640345
0.33141995251135686
0.42347254432185116
0.39710149402647343
0.4326925427387652
0.3715326969702075
0.3876066951895662
0.39365365156037063
0.42901779479482266
0.3514015959070733
0.39960931946415396
0.45915361586513503
0.447335632398462
0.3208524628264199
0.380814803511724
0.5049065213629716
0.49392818361180935
0.40474155248432114
0.42179276990126263
0.26626755934660595
0.30051362232294326
0.36111209873072825
0.4228277179122768
0.4706963834124847
0.5115986466837694
0.4189575892114368
0.3335016424773976
0.44940287700220716
0.30723637285258354
0.26353493618665197
0.48603756611623994
0.42147459596837017
0.3859884025365659
0.39167228097221457
0.5179559529967851
0.43529291718260693
0.4188681369401729
0.30076985775223747
0.49538580701549867
0.3975058200121256
0.3418121523513335
0.4010783833025893
0.44248572385935125
0.45202664789361036
0.32942828425274656
0.4822276593792805
0.4500426400507891
0.3917999951765999
0.2890284409175917
0.3290385415217467
0.508205754137962
0.2850664400781594
0.5010492571769849
0.3661182533326783
0.3972642338188509
0.46996143772956767
0.4605886861949765
0.4137674530877286
0.3888298839738859
0.4687338671526707
0.4531038069165129
0.4930637265797736
0.42191267755833817
0.48890457240422985
0.4005145556864388
0.2744221116216384
0.3394085210610722
0.25471456080124927
0.346839925488841
0.44720301397688567
0.44340683942658055
0.46645570198188363
0.4385836661738037
0.33947870886787523
0.40948459319393893
0.33854671500987665
0.47711747751221234
0.3846219518361821
0.4768800069742013
0.3460153450466019
0.44286049663499044
0.2866203721883832
0.38399769829720426
0.3256959843837826
0.37429341180972564
0.48323922876454417
0.4367087495796315
0.44914228042844134
0.42443041720713365
0.44143041880052064
0.4341673152759408
0.33591401975901874
0.45915635332057614
0.45435969461644554
0.45957256479934944
0.477987165399607
0.29225884768554844
0.41788485188156377
0.40656785582228755
0.49819214326582656
0.3628995518926873
0.44737524478490154
0.3652984479690964
0.4017887175010457
0.3559180988059451
0.48445995630381206
0.35584102990088845
0.3665192044196707
0.4834940977548821
0.42825693563627165
0.3753487935760974
0.49887447794877954
0.427831982147746
0.40232312611557974
0.42474456770871727
0.41554319894145825
0.43994743942715503
0.30739827801855285
0.47422727184193864
0.42734730743070215
0.30502682127090147
0.5179144862327697
0.43422600415728535
0.42939998350168723
0.3480890449776574
0.46526874340000635
0.5191885575177366
0.24512865564827227
0.47388153344274486
0.47610536821342675
0.3631397333114723
0.27748931319689824
0.4384188652591326
0.35728289404012786
0.4390483562138017
0.4226838184843015
0.419012873790047
0.4310819729837368
0.4787955703467039
0.472044434444149
0.4361483294948444
0.5106002629792502
0.3169454760427693
0.40173820978292724
0.48852208407787934
0.4793348120651614
0.48551195609434
0.48002971033940045
0.4184274764893034
0.4861933352235371
0.2124867423520105
0.34771707603677965
0.4875374622366092
0.41430007893642706
0.4983994466129308
0.4698329136286271
0.3953476258118893
0.4440933830789797
0.46860638083598793
0.47067683909917307
0.3094644775716542
0.42880518005561047
0.3522678972764677
0.39237738324400234
0.444183540928143
0.4362898692313624
0.33483633894140397
0.36478334162815257
0.3177219470625718
0.4021792017743712
0.41287092586684604
0.35879012753750206
0.46628574981625476
0.3568791390156003
0.4491285223648699
0.27889976898443153
0.3434142790117783
0.3726775159566007
0.31453185815075946
0.4456396754443958
0.3506583844358194
0.3071665399970205
0.38777014236631246
0.47795322231734205
0.32240643270611735
0.39207182172638744
0.4553857651296746
0.4542833929656393
0.4330527730821222
0.3962031762408895
0.2485663662651941
0.3905082335199154
0.23864673506896672
0.38037952487197685
0.30131825742626467
0.29784480073281705
0.3254699064434779
0.4638140383354041
0.5077700652753353
0.4870571387500119
0.4845407567638259
0.4878368142818511
0.42057324488561365
0.28369191207455097
0.4331394899958529
0.43360184946164854
0.4042442612347646
0.37025793436328835
0.4599810541537533
0.4259503103081028
0.4546043156016398
0.5108631552736861
0.41187084220131065
0.4507756334757056
0.28352702005348
0.3318905652120205
0.4416182269684179
0.3577436089026687
0.42233492548686574
0.4669634115684559
0.45090942358415265
0.413234652278126
0.39365818729946844
0.5043012833164309
0.49146757891425774
0.5046490397074873
0.2236763314697001
0.502617269892909
0.33084587505057983
0.4505337754385039
0.4971002316432612
0.44529879453943694
0.4249646840930607
0.23126160744826635
0.335041469324854
0.4767278028604136
0.5139872985354229
0.2887795369824511
0.44732068413625653
0.4835066474506665
0.4841218362157387
0.37650112917747014
0.34540111188311373
0.48879068376307694
0.29018573989265695
0.2359667512268576
0.34002256035202444
0.4660840749687037
0.461813557449932
0.3663063717055719
0.4813009858601837
0.3441984294014316
0.39036387382730203
0.39967705687021166
0.2929610132329231
0.3246688707586666
0.5024484808572118
0.47724731854076996
0.33830241693015084
0.31044364685049547
0.4342994289837102
0.46451735944225636
0.2848437899035707
0.36154123951499223
0.20865006125730223
0.4199616341801405
0.4039302289943058
0.4702647837088287
0.3696905970911346
0.4265586321561908
0.3868738538029361
0.5074566143718607
0.23962210255566632
0.376265897478064
0.34940691809819047
0.39387472949855895
0.3942580848570149
0.3919157417087555
0.3949267000778261
0.4043219558637778
0.47735130912579604
0.29484180498912566
0.4445447177032754
0.4328510307681902
0.32310543823255766
0.33489494512185985
0.4294972089912232
0.38105787009240916
0.2833299399448875
0.32467783632646996
0.36712264335880085
0.43948845678698367
0.34362766199770833
0.4395157667268728
0.49733838539022623
0.46931666452952603
0.45751001321338797
0.3150385153258787
0.5114988290959499
0.4525161066362387
0.4330278788473645
0.3811753005454392
0.4565988880686518
0.457160156601067
0.4343912183929886
0.4478060505933415
0.5038804741312386
0.44692289481983843
0.43352547800979296
0.22309915289198548
0.3473743905092158
0.3975888909849454
0.4892886711278759
0.39839055813763236
0.4289527399878848
0.48461504576067194
0.43765938479669453
0.4049322120482483
0.3816141929664947
0.33139735512856044
0.40748305896229464
0.4006361361257826
0.4426736824144499
0.34053142677735215
0.43194331974901806
0.3713973389902289
0.4716899782182748
0.3519597377180668
0.37323802117460636
0.49345097422502515
0.33553570512787595
0.35947536399418006
0.4298207490889677
0.4180708669142409
0.39551785854563704
0.5184884666357553
0.26124207625181833
0.49820014437410637
0.3974809697268749
0.4726898644090601
0.4515014871841268
0.33361670618383094
0.3995985691466838
0.47071365612401644
0.38149018205426827
0.3151065582645726
0.33279933799533495
0.4261545094126682
0.38166638706629896
0.48253897186948397
0.3910411887197553
0.36508333142507954
0.29982405719509136
0.4581326913738365
0.37725710491824843
0.4154771404127424
0.47032877428589304
0.2901883353871886
0.5005626028694548
0.3640228495986658
0.5019369860564804
0.520816954371957
0.26240150835773385
0.38935247903583575
0.4745073192427197
0.42043826316891814
0.5082189885159482
0.30413288739273014
0.38070498585722007
0.5078938732123525
0.48954870219978636
0.45869122969911186
0.4592333813178971
0.29173751232566725
0.3217433865860938
0.48877107723390895
0.34613671213355085
0.43630803414070923
0.3786452480110305
0.41431949752277836
0.425629082627509
0.43460657207108205
0.4575792511945862
0.41791278445768315
0.3320625780978141
0.44286392757876364
0.5159640743256849
0.3941839833072012
0.5047741851312427
0.5198841055426875
0.4644215184368482
0.44533272743130364
0.4388172608459576
0.40260808907943524
0.4684947314528038
0.41543258634884983
0.4440035652342722
0.39930234105723306
0.37501432113289246
0.2965705084163963
0.38398185007900126
0.4313613782264208
0.32763204587296585
0.5095859249395417
0.3868562617082463
0.43861693572021543
0.3711720243015624
0.38596036475285284
0.48860723597770034
0.44189699504444896
0.43477068838389893
0.4688353620393392
0.41413009171423143
0.43531763963296677
0.5095348425491164
0.4843326002691564
0.35749387732344323
0.37860044366726464
0.471104651190414
0.3782279366888711
0.47817051364348706
0.41703689449517883
0.44115120062402374
0.3203002258954902
0.40958350889601935
0.4624419166111559
0.3470523768293398
0.4182962164644164
0.4061697939508355
0.33879900190319623
0.45604533025476046
0.49523137454259636
0.4139477875917017
0.3434000826303557
0.3044344169551171
0.4484978871042178
0.49737586320510585
0.2762974260663828
0.47965517094897026
0.36951345983211314
0.5052388193193673
0.48738582841318123
0.4427028121332714
0.4481842284057591
0.42604337696860345
0.35846580404900913
0.4698844159632306
0.4512058884783717
0.4307293073534087
0.44523445210407264
0.2808534674454254
0.5001380765802357
0.25906969553243303
0.4922719827075428
0.4969272610625133
0.38343658260179814
0.35272042119991426
0.36207552868800796
0.40491950444588426
0.33742397047405853
0.4406799171338472
0.21975605228992448
0.41533829234299446
0.3099322883089459
0.4489557443381698
0.35756337260540233
0.3711327084059358
0.2809970617296386
0.4567116676949575
0.28361509494687226
0.4957685118058921
0.3769960677861908
0.27707460153726343
0.3539057296584992
0.42968473470880675
0.2242719461835346
0.4734685804456992
0.312123218005383
0.4946602050420248
0.42656002932057147
0.3718191343592876
0.35325636459825666
0.40351008971280505
0.30324546199004154
0.3580303750300497
0.47340345444235926
0.40378468641913146
0.43841497000633867
0.37302032955082604
0.3903500661305622
0.38692591307515123
0.340515238969992
0.49462610161839177
0.3813599737764719
0.4759378990220197
0.43273104844477683
0.40590185088321534
0.33073741679865926
0.44365699441392425
0.3477405305525985
0.3160791084451189
0.4295022683609278
0.36723224083454553
0.4364998498050592
0.3495653429747568
0.4356338949692825
0.521729409047336
0.4349973027629641
0.46786022178034303
0.3843322721279509
0.48831686665261365
0.45347694901202296
0.48216047686702584
0.2995985974745064
0.4230783766371586
0.2532568132837778
0.3759919240034508
0.324785857448956
0.418927995424286
0.4824549186210584
0.4420957878072925
0.35564997472347687
0.38563417393446453
0.3175001397033456
0.5035489313748085
0.4221538433836874
0.48987228036689323
0.45454567330934814
0.4037757995443251
0.3462603901029345
0.2435944431253998
0.4711481767096947
0.37751505954563247
0.4516819227539643
0.5232671216315175
0.39597222562478085
0.4118767835429578
0.3787902893153365
0.42742871398209387
0.42189284989320835
0.3758916551369613
0.4845068455303364
0.3393533368581268
0.3179710852557413
0.4042686768901413
0.3811024042002973
0.5052087964173253
0.474801620996389
0.33568118732132457
0.3619329109421456
0.4447933563132279
0.3214394583355376
0.4239750009398678
0.3284177302606884
0.5194210249441589
0.34911074331464403
0.28448526871049284
0.4991943928980927
0.42400922396276025
0.43912051921545026
0.46425404848458734
0.39544609101085176
0.3382380217850257
0.4282897767528981
0.2708614996077916
0.3929111811302975
0.43771983010309845
0.45427505109346855
0.21606616053973635
0.26570502822255115
0.4592335544819027
0.34164385992967256
0.3490029842963289
0.4302607101277312
0.4069938529419044
0.4482308119974731
0.3414976681530748
0.4590437609469407
0.2860128985931384
0.22622310565355247
0.3419785004690852
0.486171351852375
0.27974029749102675
0.47165063076675157
0.4167217740955375
0.44364874851140873
0.5100493504508645
0.4226314491462673
0.48922347120083937
0.4643905929186117
0.41295777102255343
0.47141098054396474
0.4149481129915873
0.5061557931924198
0.47680782279919354
0.43505567847043464
0.46593779920544265
0.48889697522268105
0.4439838527435339
0.3951277393296568
0.2672990448192981
0.42363008576869987
0.4773778654746738
0.48621104193185843
0.3857902994318764
0.44243119659431823
0.4490367170759691
0.4104394532667792
0.44840839956804474
0.5167243173577606
0.4447984677711881
0.4452253888591182
0.4339464715742763
0.3158487968981399
0.28999801123339275
0.2738200956775628
0.44675029539893263
0.5030478977791708
0.20218806173990114
0.4056801196790584
0.45458373760178505
0.3548779120101146
0.3082773540039707
0.4455246092993508
0.44469304587287506
0.3172254800875913
0.36194793688165877
0.381538887566938
0.4988296713570464
0.4320411511634348
0.37369129004477264
0.48205352792690404
0.4222213957856944
0.2572433165876063
0.3234783372765448
0.3509178585585603
0.38469589682302385
0.369692074339022
0.37934897095748393
0.3141307128589739
0.46603707016052875
0.4223166362302918
0.43552683726502917
0.5034787829230053
0.4397762629535759
0.41194511988433824
0.44261959250989064
0.3202820067164218
0.49601314391284695
0.4950013771083995
0.4301282887679078
0.4868466831471372
0.39161408476452375
0.370892645166231
0.3683489083212318
0.44422880166968615
0.35823921664150604
0.5156222665441249
0.3715100320714721
0.5025143083712732
0.3808519532517948
0.41399120356948477
0.3127868974780653
0.47300089686947383
0.3719816486597417
0.3073024186643464
0.3861744343737126
0.3518608277562418
0.5122877643877006
0.41499784134203754
0.4922072605373868
0.4482277985532911
0.39099823843406817
0.494221628505339
0.5312575120252444
0.4892332206969076
0.42264353595201515
0.3993228581200924
0.3590591485706362
0.3291063624054515
0.33203216967332194
0.4480073394368977
0.4496760313189196
0.46168988406803196
0.28675363451414265
0.38679525112587576
0.23535948999403364
0.5079937652547449
0.4273752787529752
0.4283702566243276
0.4677505378451885
0.43840534373953355
0.3131316320072115
0.25692867053843876
0.24545167493793185
0.36912712635771106
0.43545753096239054
0.510056082703218
0.4813084094656549
0.5131954993750835
0.37227943193173396
0.41867030482163686
0.44869005750494906
0.40594630242243634
0.5143379085056611
0.39912509790761425
0.4411332795533881
0.46264590563470565
0.2988972116352161
0.36535894765195454
0.5047088318586151
0.41522520113768274
0.3382727485802407
0.31601828051830044
0.5109373136875948
0.41198034184413135
0.5101108815872386
0.4026802483102396
0.46531855619722917
0.37787395429503673
0.3976727741112258
0.4531541425070851
0.4725137396735256
0.5009492835737407
0.4537338860323165
0.3791492351757475
0.3027482541553457
0.4051991608098458
0.293884936748544
0.4733649732226818
0.44818790287477955
0.46996471020930597
0.4602765175141677
0.36492617833049146
0.530965759830052
0.40118723824949937
0.37425125193385206
0.25338111088598364
0.3323568061904842
0.3056040769225375
0.29058203737667454
0.32794130774002794
0.36866738885028316
0.4900645657639402
0.41456510613906467
0.39082059350414217
0.3328971792584925
0.3268608378499862
0.4588014689823308
0.38296420818316534
0.3614130649774379
0.3747863423020558
0.3652606675778407
0.3633696747562096
0.4908558736154133
0.3238547933838652
0.4837784257874815
0.40384469004692103
0.4575817520651338
0.4690373079407795
0.48932718001588854
0.3538270901347287
0.3992890301908476
0.41904335181396785
0.4059177893746983
0.3887094644391164
0.2676781998932378
0.4168973601790977
0.4152925677394084
0.4779944960342045
0.4356423717134423
0.38251545517544355
0.3984124928203273
0.30442451898608086
0.3853130062968153
0.47094460055385085
0.44762256940975287
0.36373765397498686
0.41273798700444625
0.39343705687462105
0.43224362146972384
0.2618471049960214
0.41454908384065775
0.4083530720148214
0.403506406872809
0.3101596549931155
0.40038734696980616
0.3056026555961681
0.2548207414741542
0.3355607456590671
0.3974740745664989
0.33778049704548185
0.5203552134138408
0.31316157781744813
0.4733626612187462
0.4534531503889685
0.4691068403443301
0.35259351647233683
0.447836211106056
0.45380170471906345
0.3397092536990474
0.49858988208239874
0.4275760456350142
0.3393811014909827
0.5147745874161876
0.4267430288057118
0.4773130866228415
0.4087154993297614
0.462522125528309
0.42505809375610826
0.2686266295327827
0.45055286005910944
0.5098529635628961
0.5118697395379641
0.4545788226200569
0.36103094931042995
0.3412896706552228
0.5046149951388147
0.4854946174169515
0.35959249381602804
0.4320978868206487
0.3522171666053169
0.4441174104360464
0.40306335059175374
0.4652754822790866
0.5011253290582223
0.48213760631635694
0.4550547786129503
0.38333313124904933
0.42667161672503956
0.45337147755629076
0.4551700290025801
0.4300859337865625
0.37718022626428027
0.36967055595287646
0.3651785860056032
0.364217415487284
0.3278796098592044
0.38588098749321514
0.2665529554063761
0.3832651346136268
0.37160786370728355
0.4387524269765111
0.29246380883545764
0.5178008087435236
0.3489249195892206
0.4446543942472851
0.4275346149516579
0.39790291815789924
0.3950327881255732
0.36308181398410594
0.3749521158130671
0.45620486196174453
0.4384581364751747
0.38486943441952726
0.44180652355114536
0.33392327523438897
0.41456897025582845
0.3937068568609664
0.3898162936574195
0.4626799754374548
0.4717249419486449
0.37923955424331507
0.46733719458710765
0.5064691852127964
0.36989580482902007
0.40134002289092074
0.3603698922556128
0.31873134599118813
0.46566998199770854
0.3290650690227002
0.38139638233236683
0.2802062698805355
0.40838954287186463
0.44308715942413535
0.40665961112324633
0.48392135338193987
0.5210975389422517
0.4264335863474
0.5264521351484243
0.428650395132429
0.49749499152712745
0.5063357235930206
0.39514642640646086
0.4537917808689598
0.4286387984351122
0.48257913589904566
0.5093283115757291
0.465071047397975
0.46387234713293973
0.36450603467586706
0.3295405940561933
0.5102915309659044
0.4125593710765511
0.48631284309784345
0.42909568031578327
0.3158071743629045
0.4105018123395205
0.4302177059955464
0.4310996070709324
0.44230305741297576
0.4350342431553468
0.38858398427311447
0.44945082317211216
0.23884490237641945
0.48980901331937726
0.4650162131159732
0.28212034221646753
0.4693920061457305
0.33485915312454134
0.3649001373361286
0.4464096676569705
0.4316838420116917
0.48961755973271537
0.3856079597909064
0.42112281557296555
0.5048987910249071
0.48561355072216517
0.4862619527263776
0.4768285181550127
0.36965460863392285
0.3745163764261205
0.4056993820922784
0.4831221954191134
0.38313140599582646
0.3503940857649328
0.44129709531113526
0.46277839453889325
0.39876018110678524
0.38728348671544655
0.306331388293661
0.4806927806812074
0.37524988409944776
0.49916805670835723
0.48697441255768054
0.4373115557570851
0.46579993304782846
0.45059516242223807
0.3419506198911557
0.48916418423161795
0.46220634485498713
0.3348263781861918
0.2693979148907702
0.4701560064406835
0.4891411618224016
0.4818140185101348
0.43135251538764363
0.32504013882385996
0.4634860082437601
0.34027369710818633
0.3959407353112013
0.4243933035290419
0.4440860710023878
0.30450097135163867
0.4607183971590241
0.3388841691313494
0.44805266080073175
0.43043997187574806
0.3129527425622874
0.29611859578106137
0.3848639722172289
0.43474164749481964
0.3761882109418603
0.3217090976657897
0.37504634554151745
0.40872268054307087
0.5058370637702979
0.2953430793515485
0.3822895211702882
0.3108232809442917
0.4413839613019415
0.41613565384198153
0.4031353257258687
0.2718935540996941
0.48579638977947165
0.44100438466047315
0.45760887530710703
0.46539439641659164
0.4816930375409809
0.29928777789707706
0.4024356586479863
0.2669977304416663
0.44031597994587823
0.3392373374163851
0.3296327496614565
0.4473802489585543
0.34391409764398634
0.4088040876103381
0.39540549998901175
0.29061365311595605
0.38739235564498414
0.4570650823624533
0.4169220064974312
0.34076722181924196
0.4544690677626881
0.3667142729838713
0.40331915371597293
0.520037614462429
0.37348063529810216
0.294309066952887
0.47060431283467513
0.44245503620133925
0.5173707234408825
0.48588805778561894
0.4961623440235298
0.45674279363977033
0.4078946409758284
0.3128389611367622
0.3431720128999369
0.4329920731523714
0.40362582926934915
0.47277802389283013
0.28886020215302394
0.42545285127695825
0.36284156283007185
0.2798064724083131
0.2699320130423121
0.31896622795996094
0.41686789653003764
0.2943494066495923
0.45716792243512383
0.49650062041294357
0.3739768383632186
0.48643069683468554
0.4099283793522101
0.4002469761103088
0.467410783838731
0.2872517654954056
0.4901635251569716
0.5174708205162813
0.33767156455432296
0.5012385330357397
0.403719659255144
0.36627644623851036
0.4771848305034392
0.4493667517936714
0.37904956678674817
0.42500762311524165
0.32527950755563656
0.40184637421533187
0.34546516163307156
0.48800951116089425
0.2927812314294972
0.44763542629788966
0.5002668588673687
0.4582776094677067
0.405659549189219
0.36913769726895657
0.3593781445286124
0.4194027982828407
0.3388342645368323
0.4579355806325333
0.5291365291926239
0.37221184627265835
0.5001732465886722
0.3827355029419467
0.43741065254971634
0.35487836222004915
0.45995235706103177
0.48424471404974506
0.5008346434189449
0.5015214964404611
0.47744113241227215
0.46058162261012625
0.4486811505246835
0.364397762949964
0.4520004475553669
0.48333968001748634
0.47020472495744564
0.39889384322631943
0.3341558413761333
0.44348931587662477
0.4586897802943122
0.4785572964060528
0.4900251067097633
0.31993917957920115
0.4751514548677797
0.4686821642989223
0.33137925949525204
0.34553841878577823
0.36234854510134745
0.3642096915922352
0.42459076512219074
0.39973409924180714
0.46359309094062284
0.46291584160881244
0.40622511918933935
0.45050630841034667
0.5326827970952521
0.516316063081449
0.38712748246044876
0.40898099965954654
0.48552216197638415
0.28240691869788254
0.4503660743154542
0.35411827193235706
0.3222498179809491
0.23380631085864034
0.3581997651869692
0.34509017008383325
0.36936848401077615
0.4364153270480335
0.49632028669602396
0.4536195496857523
0.4490591495001129
0.3656643249602312
0.45500718087143444
0.4352969852025176
0.4144925885167477
0.3955290647439138
0.4029906282540274
0.3114921079566699
0.26789245078459134
0.4234380800154648
0.2587690010611436
0.3853304018666499
0.32750030558695303
0.2132894377124266
0.5178224942441679
0.505416465537125
0.430279733785453
0.3915860279625556
0.3586917427731186
0.3025935530077796
0.4737012532829247
0.24454149370435344
0.2859615036322447
0.43134236284068667
0.28303691791634
0.39219478667524516
0.390196130757112
0.4668247960951769
0.4501623066976043
0.44000334505651106
0.3847112636680437
0.3679867891637193
0.5190140928987871
0.41871154668082633
0.4419226695342754
0.4330873575001343
0.3211834906530783
0.4863781230649503
0.4695839254227862
0.4817532456475893
0.31163235092269276
0.4990698299404308
0.5105261096316661
0.43682114574842035
0.40417133628503216
0.4513328800083185
0.47552551805363785
0.4044861091418278
0.39897042674425937
0.4695770577340816
0.4430190399973846
0.3393047343175639
0.4918978266831942
0.36516527729364545
0.5267096386903055
0.37759068107751664
0.44445701555015094
0.44617583749181355
0.2861373312716393
0.49744773075463433
0.46042191923742015
0.3638766307213474
0.33223566852788544
0.41388404962402064
0.4879303754331894
0.4828662511373908
0.3739357227128282
0.5145711043486381
0.35632501199271593
0.47930689309157215
0.47320917851459626
0.43123611043380494
0.3108948636451365
0.422962101059183
0.29332177163152884
0.4014761734304567
0.44814223711896917
0.2784781056501991
0.42064354434829027
0.49812135192866
0.40084612483403104
0.46232483199892754
0.31586116773594014
0.29149536633036083
0.36867881496883725
0.4423764473027651
0.4599144226294004
0.3801393793738211
0.45425356793963434
0.3744287423243764
0.4660289148583378
0.3161467130287425
0.4565832075909425
0.4343017433427163
0.4597784912571301
0.4784088179591587
0.3356009800742865
0.4600276410464666
0.5103637691140533
0.4124046566035434
0.35862172734605313
0.41642398890250437
0.3498575224097039
0.35370432210988667
0.3537913541031392
0.3016526718566261
0.45788974496265905
0.4411545638587458
0.4676783615835598
0.4956200716633585
0.48359206538636756
0.3101946200834981
0.2993726530985705
0.46375387919709127
0.46176301642630424
0.3515236116246416
0.45204959970314157
0.4543910376992817
0.44651138138803853
0.3819928577371074
0.30825217357216556
0.4946942869013466
0.3579683043142675
0.4291208993141592
0.4482752227414429
0.4985282428531523
0.47583953325423656
0.3186072184745957
0.41916419983867037
0.28951761797735226
0.4568895169680997
0.21734652801911505
0.26259664866330207
0.29667874116005793
0.3727863839480929
0.39209301738182956
0.5005187669787111
0.487554691167021
0.4108522144461361
0.5011098010919269
0.41333592785350154
0.26368394347543755
0.2199400351498042
0.4176114454795481
0.4795574108595965
0.4694833995544646
0.34748164555857036
0.4414412905661743
0.39894838116735715
0.4433512060901416
0.44371133125547885
0.47485667140620474
0.4010514449093903
0.43040899116741566
0.3714749891666757
0.3893581777544319
0.43768050440398615
0.47776421096823385
0.3441419612354168
0.3986123193874214
0.31969679793501415
0.4772483862850856
0.34976744821146416
0.2575210785324348
0.42933607975611654
0.3212421458857387
0.4608050667515998
0.39071489732512726
0.3182776051413457
0.303933145173122
0.43932825795905783
0.42680793522166044
0.33188044048325677
0.36206464765761215
0.4641494563878209
0.2605131238188314
0.3322199881756944
0.41684512641484645
0.41241055406573435
0.4147227138189591
0.46310465013824215
0.342937463520171
0.4740757746070957
0.477106712656726
0.37609330862479134
0.36492655571417
0.23731700714249784
0.4597498839364994
0.36660925931391924
0.45343512925237167
0.44044766353247256
0.3623781840394995
0.4377449754219446
0.34931083075781194
0.4828086948747342
0.4890439501444367
0.49926857658365575
0.4102536455439758
0.43125858400604783
0.34267996443116583
0.43377474928780513
0.2252169088150031
0.4765177241262759
0.4459674063224267
0.35907797958147325
0.23626457060992323
0.49136998120335396
0.30068879485182975
0.4472353640854153
0.4588405678519547
0.3014533535648026
0.31825057492183617
0.4105510125850238
0.49291650092247147
0.2735615939009311
0.31714655981174883
0.2795983806766252
0.3654090386406128
0.376134549805663
0.3919197811025438
0.402968242244017
0.35651914128001594
0.3902329703812583
0.3734586727641909
0.24586321725458946
0.3758177055902562
0.269533591062889
0.38966500784001457
0.4514685412100441
0.4401759902371701
0.44794296823954055
0.4137248956838784
0.43100711631977673
0.32258475502764355
0.4286766899961761
0.4161189111349454
0.4388559708549258
0.4770033314588284
0.4442383358763986
0.3293134675223948
0.3933619179734386
0.22884746491370406
0.39443464752689644
0.3635622302716472
0.4879504334550146
0.43961321851010554
0.3905612271584419
0.4516911487214327
0.4532107635139521
0.2703556143456179
0.40674635872961346
0.5140219700183344
0.47958219726561846
0.4261546482614652
0.4330771881386911
0.41100633010034004
0.37937619943633355
0.45880024065035596
0.4479177215629193
0.4794177034937431
0.46906597939268957
0.44565110306862976
0.40001066475832603
0.3720499877986056
0.4347723122141272
0.4902514890613808
0.46204532336491017
0.46803298450414593
0.4018079283179828
0.3245213446758776
0.48115917351544546
0.30501228384681855
0.4000892367871055
0.3660743957915017
0.4330267718001978
0.42117643104273655
0.5018765237542754
0.4137597306671995
0.4225993611007497
0.5187460435849927
0.4367394374539703
0.40527175605302873
0.35423735733929756
0.4295222946709199
0.4273896389757021
0.4461243926050322
0.38613016195106487
0.3795363719125918
0.46672538757320686
0.442473210215027
0.42296741773359164
0.4554429087320283
0.4158696628782077
0.4895301814543642
0.24603463221771832
0.5136568544792327
0.4694149506003916
0.2994420947370823
0.3859811548012481
0.351899414606003
0.4753139776348205
0.4177075969661814
0.4408343726439113
0.4942196738021098
0.45231702527554046
0.45415845775050284
0.4247930056484016
0.48824795354517314
0.3658996363229133
0.4181470339930221
0.46981930987888315
0.48110871618209766
0.497583029167282
0.3714565524501349
0.4133371436369153
0.4100987562923224
0.5254927961320871
0.44718223771525867
0.2992570344319734
0.4882335654903346
0.4239299511231731
0.4891624523912926
0.4760989669767898
0.4889537896163784
0.44331416294211284
0.3718547598440493
0.4461529912976914
0.4653533428724953
0.33256166843021506
0.42454431557982764
0.3986684997500825
0.29686436902819546
0.3920911887325072
0.39809499086359484
0.4769188049203235
0.41672779381487374
0.4290799014928006
0.5064626293319511
0.3559056952992841
0.3299990188908036
0.30003879626110497
0.3234642385734838
0.3509235896046589
0.31472485018117524
0.43672747794833655
0.3811497824475727
0.43106354090607024
0.33631170435873936
0.4990087270609122
0.4458784542389113
0.3719049184443368
0.43671483174547127
0.4366308162358766
0.3791178507054317
0.45467900034577075
0.35250621474801125
0.3901975861787946
0.4865104655663865
0.4282414216549462
0.36578210280427875
0.3911162984111155
0.3942719655667038
0.3563816425429575
0.4742755713782577
0.47007807410872704
0.4984401765617264
0.23220751800728315
0.4620233782562023
0.5025400349044866
0.47734990579944997
0.4909158089543624
0.24376319142356828
0.34559952559431006
0.35418531253154706
0.3999236859315209
0.42394360070159476
0.35537485493168586
0.49194916504871156

==> anc/HaarRFC_L5p0.16.dat <==
0.3505827314567202
0.39625463753842644
0.4866945295302831
0.3088333662847834
0.39586261909575793
0.54405436748025
0.3961812019233938
0.5425034498179877
0.4690444735046306
0.54707598391852
0.36486303526012004
0.37883583620444233
0.45818378240848745
0.4351021135387405
0.4469597053539959
0.4568238036209036
0.31312431292803067
0.46616310916461823
0.5359945701115043
0.46703255162192153
0.49392128312812944
0.4603934100360748
0.4709447680133863
0.41591914533557206
0.42289465048755187
0.5162648113083784
0.37536972859363843
0.5440828413805977
0.27694656500160136
0.49683292942805796
0.4177154782203086
0.35963929455364235
0.45651488909418375
0.5087255592279873
0.5466983891451815
0.3189050314148718
0.5288453245502373
0.5319740896382555
0.4600550041865899
0.4060474282902867
0.44755607351646076
0.4039039853706278
0.5360501746135365
0.5128499894263142
0.4975256975518369
0.4308689587001085
0.49371061549984024
0.28269262660994837
0.4256523761051945
0.4203238925998019
0.5296399422348761
0.5466167806402658
0.31273435161024227
0.2917961388566515
0.4872187195241214
0.49829452300210497
0.34438735137600807
0.38993430406118307
0.35931765994354825
0.4607577134482411
0.45635037090767594
0.5038559799209844
0.3770790731453374
0.32875478958132287
0.4576954895174182
0.4987954675324757
0.3823066783363598
0.3832627089036043
0.4843887646910694
0.5142453866000354
0.43983493356335507
0.3689987152831543
0.40146688110383444
0.5474985262842448
0.2751306885995669
0.4215541122390062
0.41202613940937294
0.4058768495795158
0.4998435157596736
0.3480249927196418
0.39577169769008025
0.33527450519604934
0.38058046460557127
0.34304769087301895
0.2714681636794797
0.2976148289767982
0.33801114697418877
0.47157817458662815
0.453190256806461
0.4430664033038601
0.4671458245204282
0.44730381538280023
0.4482554589042898
0.2726253127559295
0.26600643733050167
0.4704733790917964
0.45439109672500816
0.4338469846822656
0.4922099195214893
0.41300340870964264
0.5208690396174864
0.37326783481618403
0.22169516774605422
0.4432858324768801
0.525031798752416
0.29724673728973605
0.41501237727351237
0.4955991537636685
0.5005996100538496
0.5465314613174644
0.3706451368105271
0.38640097247563726
0.3605938570631505
0.4971050090194638
0.48677750235249934
0.41121319068818013
0.5395820641780537
0.35211823449018986
0.5410191672995583
0.38041535272500027
0.30234907110351467
0.4012890612216692
0.49744240101121484
0.46425881784133033
0.4193772051350749
0.3723845531193966
0.34662065236479833
0.30680444501968623
0.5749345951851961
0.49529273632244336
0.3149967738146159
0.36039055564547223
0.33443655835522657
0.5038551676050509
0.3152583847145441
0.2146302901301158
0.4079188166190669
0.4585745363695818
0.426425132264566
0.47782972233565285
0.46442939694288266
0.36804447474118157
0.32822006894998723
0.4462048461377058
0.4372435565840138
0.49446512490045835
0.47999612179093876
0.488631746404938
0.4088363382173743
0.42726168047625906
0.42952910426798663
0.30266915743718525
0.4159615965887228
0.5094999136492988
0.5368312160403987
0.31209699580623324
0.3511866664892096
0.44688452324539435
0.4932755958861315
0.5029039400001396
0.3358998032413519
0.33038360259549343
0.42920112975910635
0.39450048002719956
0.48973888921209846
0.5612429392939391
0.4773858204873686
0.5237246616094569
0.24435104393352267
0.5444286527449196
0.49533338132880583
0.4028368542932054
0.33690523675114936
0.4523142359423839
0.5048822607611464
0.3976344905259362
0.4585516186125939
0.5367447336528809
0.44279093835819894
0.4900028067324321
0.37893866331356535
0.36920020904217565
0.3818962226541611
0.48577679001655266
0.3445029373687526
0.47769608512172423
0.38663418859732773
0.4764512677733877
0.33485448787150607
0.30357460919776935
0.31173771158796076
0.5088300748535061
0.4839526331033533
0.5129906335009166
0.3865494071016714
0.4474029024417728
0.46988534084701283
0.27818914141071327
0.3319740136994358
0.393619454357933
0.4285735130475428
0.5375660395122015
0.5067655338187934
0.4186347329520545
0.2848789198375253
0.4801382659865261
0.4190220102316553
0.4869951945080891
0.3336531980466179
0.4289789439180949
0.4463241378411905
0.4883144473548758
0.49221196652691407
0.3121029946101392
0.5635672270315202
0.3199285381689544
0.5226370834200293
0.4729170360316117
0.31676254328660425
0.4976853164626077
0.4799691358471817
0.4948035959722101
0.4421627141645959
0.4770362086457457
0.4121084884371893
0.44519510094607695
0.3740489782059092
0.4336752279758016
0.3456509331990601
0.49060340911375117
0.5678261041788786
0.5032462459603712
0.4750176165098222
0.27841898129570314
0.36408256290406127
0.4399078521068595
0.5284192613513435
0.4421500063335827
0.5018772246414877
0.37538127856974585
0.42728328403925664
0.39747034348784305
0.413349809082387
0.4857853497785134
0.3253594643453835
0.33309112429795834
0.500947070349459
0.49627096017556505
0.4386919442120256
0.40413549333585924
0.4580610410423901
0.44856571607093454
0.44629114704242207
0.40224343552447744
0.44713293625089806
0.4949337329780548
0.4722715731439736
0.467894548331817
0.40491924216307956
0.4708597790908154
0.5048720594818384
0.3010655400732786
0.4495305098725813
0.3923822272522819
0.5525589728123937
0.42169549476073476
0.4356743929440159
0.44158266786610656
0.3599893996360423
0.5133927305383557
0.3675200370228954
0.462605986565409
0.5665127909234045
0.31372075079660955
0.4312157968833694
0.35766344260639865
0.4629144629870131
0.5599101189832886
0.48961493935955097
0.4340652620226873
0.41539398336662015
0.3941337819541793
0.47861099352636527
0.41868055233201457
0.4615380339889943
0.4908538742958525
0.4389630404329791
0.3594136265006261
0.36007686808073724
0.36580706129751217
0.5402186626854726
0.46202047947639835
0.4751035210048343
0.32608315401105836
0.3988751511025025
0.489975725911085
0.3931330975377499
0.46316484159322613
0.5037741347678123
0.4313664217791381
0.3536883578870547
0.31411614927840126
0.4008256308184408
0.5452726462309518
0.49722884872502277
0.4742646799852724
0.4762043689706238
0.3896782998868387
0.5096108226709282
0.4989881203899868
0.5269297216183025
0.42852735667129754
0.404822772850351
0.5180501309519372
0.4006140628465119
0.4594629447959528
0.5274968137838485
0.47302136865263544
0.48968560686652374
0.39708423112110525
0.413329713393365
0.47350762231829374
0.4636529836812155
0.4895917556707909
0.5334934647898428
0.33957766307501247
0.4293646049428895
0.43848947622150297
0.49098531807470597
0.49048110761025737
0.37556792624488783
0.43357371621120716
0.45161281583218155
0.47414920747651135
0.4853013342502146
0.39897047775543787
0.30387371064914803
0.41081992931557104
0.27182043920207066
0.3694077323029931
0.3787276476903938
0.4910051253217715
0.4078487404106044
0.4225221160048986
0.494277576698573
0.4724831885385536
0.46574202933633485
0.4297337717661619
0.4077983143686456
0.4454419003820201
0.5195408420882777
0.36542208332122195
0.40592517315471666
0.3716285145764655
0.47365758720697343
0.43097170654691436
0.3736095511261282
0.3544450876477651
0.33043279761343625
0.3421690611676738
0.44444478787711345
0.46452913731119605
0.49889492646632333
0.3363257799646797
0.38770651625109326
0.4617648183514371
0.5185747648228282
0.368102126845959
0.39246301717619364
0.4147105778881556
0.43835276708356974
0.4741961009130813
0.4813337119277806
0.34184990347315475
0.4398744116234039
0.47615826297823505
0.5154953794692508
0.5159263321655819
0.5154071528020335
0.318120365500327
0.46992701324218766
0.5565891286407734
0.5101531223348554
0.27750643046508217
0.40214719000173044
0.5429146699210483
0.48393208178827835
0.5143685466462472
0.3856108266034899
0.35352066356982426
0.36815492256791393
0.40102425921220897
0.449553850422905
0.513098801358051
0.4619113104013232
0.4466950083979096
0.481688013930476
0.4100494784268252
0.5496032675183874
0.365815935072292
0.4642760987189166
0.48007058757193094
0.5143970069835964
0.43734987398440955
0.4917050647867432
0.4844531885084921
0.4387415249383103
0.554509755597379
0.4391351473533751
0.36171016520736904
0.33863120992908696
0.4240543471668739
0.3929331139349507
0.32132967206799
0.38282018419950925
0.3965574077751842
0.3709040619961816
0.3792460161244532
0.5453059302434565
0.3994417234246159
0.2938007475469665
0.44883382868082866
0.4490371437667551
0.46633248209576494
0.4959213523682102
0.4537039930016858
0.304592812385797
0.4760408327177207
0.47609620144100917
0.38230374871486694
0.468340898701061
0.4488280088857551
0.5211496218712252
0.4366712037886634
0.5275924554920092
0.37996229604778475
0.5080238751307726
0.4771846746978084
0.5035304553372237
0.4530369063433142
0.49901335430515276
0.47451005443239636
0.4599992466290752
0.50973460018215
0.41497644415428014
0.3958265147312499
0.3866477635575712
0.5394554689686841
0.44370380774799656
0.3185943529922376
0.43624805500753305
0.2940567289060437
0.4868425026380488
0.4063274686143928
0.4124845835005695
0.4018671348347533
0.46637859419734157
0.48971932325195044
0.5127845793028208
0.47463103200896234
0.4264668239409164
0.4065536963702823
0.38936627294148124
0.5090618797040696
0.48164563456517656
0.4170684484809476
0.4783184119778026
0.5458317134183568
0.4818442585498499
0.4755003447227027
0.4951782107582009
0.39076396929814505
0.5509097378573977
0.4444025605832514
0.4413909795167699
0.4493965818980732
0.2887241435051255
0.4896219427801026
0.34599640873384885
0.5252849427552668
0.4897490460485813
0.4624245500442595
0.38415055229820877
0.475984779915285
0.47247066281379413
0.41820466029109704
0.4701991407905824
0.474870588694768
0.5398266703176172
0.45776450645666866
0.4495515535768031
0.4109436835422323
0.4827234852329363
0.5427692547383938
0.47196592546740807
0.3921267727175828
0.3861940709483229
0.3202882060960908
0.35566802408345755
0.4132977237000092
0.42808170787282673
0.4170041795717727
0.2519236843394741
0.2864842824869306
0.44824465316596285
0.492644507213252
0.45484570196786556
0.5309183571442412
0.3884377963852485
0.40102883456496796
0.5225988911981773
0.37470248641994663
0.5098239683469834
0.5501164907189765
0.5102455637041129
0.47024762558210376
0.43434319645268504
0.3860795280372915
0.38827151975533986
0.44510479407245823
0.44364750498725936
0.4361583765047794
0.327886913939709
0.39624868408369346
0.392261488099684
0.48825741730443395
0.2929371882097027
0.4361748482020269
0.320714797532029
0.37741862774040674
0.534117203445191
0.4198745119060097
0.44555498648310043
0.4424473645287732
0.4617080932769642
0.4221908566737839
0.4105661882865046
0.4763033791337319
0.33272862118290053
0.4968692027325159
0.26951463415395527
0.34297937236469916
0.36592207814178207
0.4110668365146316
0.4063005771124805
0.29233271526492477
0.45644258860476017
0.524288284515246
0.4610677461543481
0.42724336764823345
0.42878375548765785
0.46016506837595095
0.4757080880810507
0.5204109760165796
0.274124493731316
0.43577808327671075
0.3947922874150253
0.39813366912280984
0.3796305401140875
0.3493592060026587
0.4633611357531836
0.5061689875972498
0.47689208682426576
0.44783079237673296
0.5614615564696118
0.5303665162844243
0.35857585743065273
0.5414061437088044
0.42771603953932547
0.4798331786755163
0.41284318617229165
0.570738890211036
0.3453513209462897
0.35034218705560966
0.5449375525773164
0.4848977553931701
0.42646126592917993
0.4690768912527089
0.3866493749680466
0.4922292136924199
0.41366449092601026
0.5022070185074984
0.5314070019914994
0.35262298741641723
0.38490128017605285
0.3959536027142571
0.5187121268751789
0.41269764705237544
0.41758723866146286
0.5065947138369729
0.37042639985391507
0.2435430783729191
0.3636938813703383
0.44108582310246514
0.3941604957157175
0.482207077170465
0.49101907725089283
0.3802766836551954
0.43371492362260367
0.4355600319170725
0.5313861970437394
0.286524050031302
0.48683788113993826
0.47763319174245034
0.5074950408531129
0.44275511732350664
0.4207730701767549
0.481787290979532
0.3746726468649557
0.5313950372059094
0.5426572587697277
0.4953467952307326
0.4307983956276086
0.4899377578164015
0.3512750918282612
0.43919425811498236
0.4867308097517567
0.3843837593258672
0.4394892781505845
0.46546521885714415
0.42708624046257376
0.3577511033722914
0.510788771159581
0.45238689238085183
0.32890136985989293
0.41514133094342853
0.5233299499080041
0.3318872563817178
0.413171267426415
0.4678586183063209
0.4528011741127525
0.525653680928683
0.4580050315495168
0.40466134344059174
0.43955891484175547
0.3280888672806572
0.45759810516000493
0.4967637882712161
0.473356758566248
0.47699718568430377
0.47323392496530786
0.3683109645752933
0.5499307678648213
0.4552374178365261
0.37725779715853713
0.48889466930281694
0.40438105266974383
0.46432843626823644
0.35379093273597917
0.5497660204975856
0.38471792006028366
0.42910924587062715
0.38280225051465117
0.4021465392198681
0.446284973796674
0.4614505255631101
0.29061933652426314
0.48019569504736465
0.44052099010923434
0.37003923997818944
0.45112026925530607
0.4270324504247037
0.3613266383007272
0.5075223570604064
0.4259262755349063
0.41000749521447205
0.5198064445722443
0.5157404975859903
0.4103684789223106
0.5250904613158901
0.4950794310126069
0.5010774414282486
0.2563729838541358
0.3514711113479263
0.4220488980091726
0.5453477724348547
0.2989729181925579
0.47655026993240457
0.4184438947113216
0.45099197518086337
0.23743363678563448
0.5139274007828672
0.5187995654976932
0.5144460668376336
0.43562549902430275
0.48141950303162334
0.48355951072582326
0.4373055748321922
0.3036200433527861
0.4002538686729831
0.4608107972206947
0.4417038278058937
0.39454538149892737
0.3413035278896205
0.30949683531621475
0.35608336269600327
0.32789240165056216
0.5340214112196887
0.489205080854178
0.4038661980950193
0.35967374800562824
0.48329156920020006
0.3195666635627948
0.3584998582947829
0.3385888761222232
0.4396787308764702
0.46492521847546187
0.4780770981804004
0.3384788761343455
0.4283879524088449
0.4684492442820309
0.30714486599778
0.5254522920377652
0.34525772976169433
0.5290866303439802
0.374934302940651
0.5346584356498136
0.4739677535053893
0.45714640157052644
0.265280577191942
0.46435598898537017
0.4684130219267554
0.3882393707073015
0.29248095695851756
0.42896583880946926
0.4674896430724032
0.39840493668401206
0.4486172602762796
0.4977975555217377
0.3643879099692454
0.5301504179022436
0.4821933278323496
0.49860102467788714
0.5375313296794236
0.4673752657591224
0.5137845023351154
0.47903375387047215
0.41408403321879467
0.3588106145392678
0.33327464941429635
0.5076271611022118
0.3998493152758291
0.5098547243379415
0.49501477798753685
0.38259325497555935
0.46106607936729077
0.36117771694642226
0.41990480800382407
0.303957736217277
0.41112071386698806
0.41265924191816256
0.46425378121532823
0.4729413429897908
0.3789370274590312
0.37931898242181766
0.4603151633737507
0.4443977934186739
0.564875614457434
0.2523588383027204
0.3534356906972018
0.5238404915362764
0.47778465781217655
0.3782589683898954
0.39278831967939126
0.5462625292632052
0.5146565077638685
0.5110424476558386
0.4771565868257844
0.2577820263970971
0.5247283655633929
0.4470099975693467
0.3563907527918924
0.30438434661922226
0.38260643022714375
0.36105188626226137
0.34000620195853226
0.4835511528295011
0.494139763141203
0.5040187215990691
0.44476313291075353
0.2549247500047555
0.32712908534002255
0.37487391231045436
0.5313219570119873
0.4141589259985812
0.39136949852763697
0.30647748681544323
0.33359494361234543
0.47457622650540043
0.5416461640231461
0.291193600169042
0.4064015767782134
0.3657065642501585
0.4150294226650775
0.3059135506113276
0.3722322179295798
0.516060376579335
0.3512340411944623
0.46275440428390424
0.5005085935597331
0.4421225493966556
0.4426818641599427
0.5070717627425905
0.3956793988206983
0.5234333427299701
0.4480621700174685
0.413747060425374
0.3913274614082884
0.37712407660090647
0.39250715733470226
0.4405224442674791
0.3305187700780698
0.38873093317479
0.49667256766384116
0.42537617714552367
0.28937364604647003
0.50324546547204
0.4046908960420266
0.28620232671407686
0.44894543479677257
0.43765279091832293
0.45351514023174355
0.5087742329817271
0.5260896171228043
0.407474756024657
0.3449169351409732
0.5190429808811009
0.4354307732927698
0.5390526785411024
0.4238595827512942
0.4303046108333306
0.3103313487917665
0.4797018044133288
0.5582877723593209
0.5045328544704757
0.313533140191692
0.4713332425066558
0.5105846558529308
0.4863539808345768
0.28731177768051547
0.42756677334106497
0.3982457709725247
0.48479992298639935
0.537504335405973
0.40927341753109364
0.4782815554394845
0.42422591226026585
0.35517451509746406
0.3981807334527782
0.36326881575930753
0.4642441055087518
0.5073082513250191
0.4537807570119025
0.5114222965704691
0.4594516260720624
0.4667000313972735
0.3454349236331879
0.2287399162933008
0.4089685328978217
0.4448743900710764
0.5047067543941003
0.3591401611209062
0.34139702680498313
0.39995763704596105
0.44386134475738015
0.2681804562462605
0.42733753738037095
0.3679223117961359
0.4760802412416716
0.431320523498372
0.3716295515840347
0.4907439085079108
0.38369602024741073
0.4901613478385704
0.49736884925495994
0.4295476888238338
0.24814064039046901
0.5261424358210327
0.29448698912170773
0.3572981495081331
0.40583805960737207
0.3115188732574884
0.4529295508602703
0.44714884225185586
0.507024192852622
0.5050627377363238
0.5386138574427137
0.3499748874424785
0.5141065573743037
0.3435588023236214
0.47879473514317483
0.5581941863723598
0.4122325713392708
0.35168159405916466
0.39483807000898963
0.3815649454207663
0.39688554909260537
0.3734317607418587
0.4711776935343633
0.4323585476238524
0.302802572948789
0.5028680572060931
0.463335275149629
0.4684118979716584
0.39964596301359767
0.4765825427648712
0.4496206304559418
0.39774421856409187
0.5421657846887312
0.40430675215840056
0.2560116291989372
0.4232889403872407
0.38750923288586503
0.5231642274138482
0.32920686721285736
0.49363495005195424
0.34676371262797956
0.2394041069010233
0.47223855315489227
0.36644155882741314
0.40855916602748427
0.4109719707913385
0.382790069660597
0.3359304299135916
0.28776405554740536
0.4828075030193218
0.44657157628324995
0.5015305419698265
0.42397291025154066
0.45342945397770174
0.3912935560622279
0.49758890425045266
0.4123556312688961
0.43449499828891397
0.5118321445587828
0.4034068854059362
0.4160642775116427
0.45598944317410683
0.45282776209695424
0.4742352702591955
0.5519244985209996
0.439578663873949
0.45058304012398326
0.3389709111481905
0.4295944672336437
0.5081078797020971
0.47245262225656315
0.40836162748139015
0.3657316305674282
0.3490828123837936
0.5235505670634606
0.41556439012992513
0.42248379881187537
0.5265183698534305
0.4960102674377868
0.5026835719360685
0.3190101792303846
0.4412619076662867
0.45448392831004136
0.443495960521309
0.4620176991030275
0.4618665505873962
0.4663832140288295
0.4598513314506749
0.5302495320859606
0.2711463822084211
0.285294004567093
0.48931752279574064
0.4126350573986455
0.5054578009362537
0.5441580148516632
0.3993080993454836
0.3689805491704431
0.46771171882512225
0.40480354445763467
0.47948489336658034
0.3306000623005851
0.42730340122000393
0.47054439532495157
0.5204328353307068
0.5275294676144293
0.5020015936689597
0.3943482938821313
0.42483254392291264
0.29206010194591553
0.4719838776763681
0.5285572922081109
0.4803462881954533
0.4441732931338253
0.40583463326074526
0.5074524858045378
0.4750355246660016
0.5031269884891619
0.3027367637914844
0.35166932333079226
0.44862509982542886
0.31131833189208374
0.494158731463008
0.34570892446864915
0.3716478103647387
0.3830757929710788
0.40966212536209884
0.40796965583486583
0.4252514503342949
0.20969718369037693
0.49216534263340495
0.4051050915397964
0.40586116097220276
0.3622864936860851
0.46328480572468395
0.42831149636350535
0.378632663712103
0.3635599540880679
0.43856392957253176
0.41974774091376665
0.43938648022319704
0.518392988602241
0.38283667495978524
0.4348953577856895
0.2934142729967155
0.31234246770780083
0.4871449097378683
0.531726706968561
0.39930956897949055
0.44509394685818615
0.3635081783805064
0.49308571755567226
0.4147225254154274
0.3973633524418848
0.3067699776313998
0.4360627761422537
0.3505634071369515
0.4540529288219843
0.5479987000907471
0.5085152733324538
0.287446444064277
0.42824712784588737
0.38157252042581724
0.5089106983607731
0.5345757020577019
0.42544273814679795
0.36487600310559987
0.4096921663019507
0.44294746395901036
0.4790675725781408
0.4404306926062549
0.33873506119347163
0.3651208746030617
0.41894885268705323
0.38047145577390173
0.3066537796596474
0.3471847868898369
0.4122072281191191
0.4105837517524623
0.4223866858677456
0.4989652671745442
0.4712653004675093
0.4589447012841675
0.4268599495863276
0.44694145287529585
0.34392858369092766
0.5108095926458986
0.40505000930067053
0.47698765397542064
0.45303367610798806
0.27551567168531865
0.5152786993759275
0.49490369406881374
0.4706868838089874
0.3846992424660657
0.4355180390094228
0.3344638854915105
0.4319810766376338
0.4974215196660545
0.48879664183894805
0.4208926264813156
0.39725174837893534
0.5520206326724736
0.29684855280283184
0.331442643770009
0.32743817985723817
0.4098847320984763
0.2845961526563724
0.41372633473789644
0.4744115703044571
0.4013772499106672
0.4117810617782368
0.48337995461534
0.3333056743955027
0.45614337007217143
0.341722396889786
0.3309177896145501
0.3505171958011866
0.36827901310295014
0.37465151898302207
0.5034516009635239
0.3212812391820393
0.5171959961900933
0.49407514092524296
0.44717496983348987
0.46762957176656794
0.5017180234827506
0.48216390720302366
0.4078819763726401
0.42368847762433526
0.4861947797124359
0.4185144165677408
0.49950190747256684
0.499976913907251
0.3125630499197561
0.4878401820824331
0.5187694017397063
0.4733334658512693
0.45526713175271116
0.33555678370715447
0.5260954670104419
0.5128763446849374
0.43232733246332034
0.4748889077473907
0.45357832050202773
0.4361420056647628
0.38716911010693433
0.44885934229245344
0.4578565180337852
0.3428229711703531
0.43776331613695524
0.46528789914954616
0.3953260706267566
0.3876654197322287
0.3196318873061935
0.4456475906987444
0.5065575562774967
0.4095502147955492
0.41850288389701984
0.36594522090025167
0.3664481387035794
0.33104301310605266
0.3625704589496806
0.4099070810760135
0.47314278829852713
0.4446876152577421
0.3162511186000009
0.5004888983731708
0.327926472520219
0.4308299152562096
0.5206477958825846
0.5148752792930225
0.24133177547377252
0.4737052365387094
0.35324951042026687
0.38103378128850435
0.2938048676478093
0.38102669372624587
0.32004892927783735
0.43333757613227764
0.46389684785648183
0.4751316841120717
0.3211081533928826
0.46320076145234956
0.35392699452398235
0.4563074163935484
0.39745453631041955
0.48608397527905783
0.4892912160612891
0.38797162039516864
0.5309766967886319
0.42536183479943257
0.4560338712011573
0.35032671655420883
0.3814429057562269
0.5066441507167816
0.36926054957055665
0.3268547256845307
0.469596351952053
0.2642608012475134
0.4275751444625842
0.37679482430989436
0.32361818192317415
0.41964008423132276
0.5036477353577583
0.39850494565303907
0.41350728047087926
0.4535542248137437
0.480189718618502
0.38532475483466955
0.36205094672187377
0.505031787269548
0.5049990604757434
0.31915971423712003
0.46399660222045697
0.39987391626465557
0.5032817424063118
0.5122680481696105
0.40105366485195076
0.4355922428720139
0.5098441344644161
0.4411759403324479
0.3174925409083775
0.3766700605983673
0.3440422234296836
0.2887148986467849
0.31077889315558693
0.4143237562693988
0.2600268212055759
0.3708173664745232
0.4577121195762636
0.5038257644802766
0.44455884203417756
0.3556244522919172
0.4644241695896223
0.5303039213119581
0.4050008505807144
0.27378676744817626
0.3452230412976452
0.4840377435473088
0.5246014745822022
0.3708036761965791
0.3014442370198145
0.3372797100043485
0.4868628627762113
0.47303183344926725
0.4019181458390268
0.255402805615251
0.5075544130513249
0.4491594244809734
0.4790895272883505
0.48563624291497703
0.46398555327389324
0.43894720354435024
0.44379445762302566
0.35262079060215645
0.2838553010140534
0.37783665119256055
0.4489866819885222
0.4269279859776049
0.4219995704312645
0.35507267638072454
0.5210268186623088
0.4469249085896591
0.47981978032171846
0.49059396434020175
0.3430771200247077
0.4087155246588167
0.3264797643459019
0.5399287885019929
0.29725845434328074
0.4215294426291366
0.4214438257775209
0.3468354143073367
0.5325033049692439
0.35437512732195986
0.4986260905113665
0.2936143189487027
0.5098668844249086
0.4614316202565737
0.530299597865095
0.49022530624329075
0.39964329217744693
0.3880913128217859
0.2802488176981259
0.5040847860555762
0.41829996911228573
0.5074806920745296
0.3777559494320292
0.485731185784336
0.44827648387791214
0.34752719333299953
0.3833958479607591
0.45426114235380194
0.4632755170488176
0.4179219358450366
0.35866595819277947
0.3651342712108137
0.4094227757024717
0.4442053040586791
0.4458866368551534
0.4248352297507111
0.3769522818289394
0.2542268765377736
0.4748213109422164
0.4935180634960836
0.3173619421417289
0.29308966916825846
0.41384403582483986
0.40678345013785255
0.3105686976694672
0.4162453607552445
0.4606512936377973
0.4899768712195921
0.35768958869893563
0.3442369755454476
0.5156370814338938
0.34589768733165965
0.5331790986414807
0.33249359167283316
0.466948683048744
0.4412960905408359
0.39062666862706075
0.4616284373220747
0.4978620077476068
0.42449241803358767
0.3063794120765393
0.31008542645933634
0.5086869755507697
0.43149056356310445
0.39652552682042036
0.49432874518217407
0.3762002789742066
0.38089346482081377
0.444774826555009
0.42233352877672986
0.28250360675963126
0.4460643826071369
0.3589940599296321
0.48213356203830865
0.3844293060965508
0.5431658533328658
0.44589855583696103
0.4219258971707777
0.3549891899068871
0.4571295400372359
0.514156718710647
0.3988099536029059
0.3064166846519465
0.27238014277943695
0.5377018174881769
0.5031876898807975
0.5517585076777982
0.5292477568263523
0.3434420404732368
0.35362786517036227
0.4050969267502449
0.48280768585032063
0.4452401143375691
0.44127886593725413
0.47416289075727064
0.4833160283835694
0.42759762788666605
0.4935721645755496
0.48408126951484937
0.37554780241368974
0.39396981311992824
0.4632081368768588
0.4160901340885198
0.4670751917830787
0.5215939014318011
0.44501945546576116
0.32624898828891047
0.44389497028485825
0.4554847306771702
0.33767992859491774
0.37047410932187197
0.34490015069772195
0.3906559512883418
0.45731536563674163
0.36768922853425356
0.5348191331750557
0.4402881412061103
0.4628479337493211
0.4995882147415533
0.4584289521204979
0.3705810053238218
0.4582412765691291
0.3124195148050923
0.4060790720898094
0.5400750307442159
0.2892623526997653
0.43818462489686516
0.4851774502283569
0.33558116261073706
0.4649684624228114
0.5070683578912881
0.517000638901933
0.4763105037092093
0.4248889578530907
0.4799086421380773
0.522594054700954
0.48791962731629196
0.49356288785666713
0.4028041849731755
0.4227132215816596
0.3718620927935123
0.3484951846122189
0.36982536479440503
0.5385606103133596
0.5502823857893184
0.36852857648116966
0.3668758419671352
0.4695149724532846
0.5257683599194826
0.4470730202956013
0.3937499195976315
0.44392608882252965
0.2822527648052057
0.5316135436685154
0.4884838159061096
0.36093850828229235
0.4551102286129457
0.31005820277549534
0.46711265094316196
0.46790517489157324
0.449819889272859
0.44996493036554625
0.5193642268754207
0.43584722106793644
0.5366943161038166
0.3506363435368496
0.42303703826940653
0.3679349316110481
0.5066928268492836
0.37134108909725483
0.41832942907956944
0.30133743669325175
0.48424353659013536
0.3770703483353073
0.42487190415875087
0.421742211759796
0.38224111443980074
0.2803066324400174
0.40983031275723725
0.28864476653489374
0.46141228499913206
0.49023372848382296
0.33507132668880485
0.4122618363405897
0.5469391339740336
0.43598031648919744
0.33650695309310785
0.41797394646692515
0.42073906604801736
0.5081665204091379
0.35177649400808403
0.38903017895478165
0.3911015242935076
0.40603639938619485
0.35016795157593456
0.293377401993716
0.5182492450222722
0.4644696695835539
0.33548767204484015
0.23061024338010877
0.3655941441108164
0.44744246838370244
0.40793965975906993
0.28486519612032263
0.4343667823789172
0.5186564522314316
0.3356933303064038
0.45216485000093937
0.5015594903500382
0.46698133048460844
0.43800576914450895
0.3781242025123234
0.49384541220352063
0.33253133408060737
0.45438560391058636
0.4802389562211111
0.4705827602056549
0.5202615973292194
0.3744828325019061
0.5254591718775057
0.34500214436560533
0.43991750593802403
0.5586938439926109
0.410352452227976
0.48750080395490963
0.4849808027436353
0.5157733305997212
0.3601986088766649
0.47680992377156584
0.44413872537624804
0.43106380886928825
0.5163620030387455
0.34532762143676143
0.34339498536592217
0.4338782350835282
0.5094077062582653
0.31029805414317213
0.3838902908958834
0.4431373769811804
0.3816024087754232
0.43622557928106925
0.2923313837474028
0.3667627396261065
0.501262785257138
0.4508550725667329
0.4456697685176936
0.47917787843769366
0.48738755026701486
0.4250650906386734
0.24363681946101398
0.5136726523392274
0.4907457690605349
0.4622351038400923
0.46546443535006204
0.4643433385354623
0.3672705180332813
0.32467371905546116
0.2855453046812852
0.4474609006394341
0.5075503477345362
0.4690015181560862
0.47031136581614597
0.38900351214137685
0.477059667040252
0.43430854043909
0.49382036714727956
0.4138929584714628
0.3103951397015319
0.5348165392325158
0.5320853773959967
0.3974882321082312
0.5509231702103992
0.41749899401400853
0.36313511914138874
0.4843487006220126
0.4574746758838557
0.46940054543470494
0.4627422854306046
0.5313392840682141
0.5088130146355553
0.4317201512852036
0.2584753818038754
0.34725911429214845
0.39150878056960814
0.4663951792704843
0.3836850530010873
0.4705616459613966
0.3531962518283461
0.23306352032252606
0.48552439102573813
0.3658972936725086
0.4804222950392272
0.26129417797854937
0.39234115686296317
0.4856386577358702
0.4188208093544125
0.38012710000054817
0.4356515643207141
0.39819751745447535
0.5381348551292034
0.1993347911409965
0.4945133113779639
0.44797606844353993
0.44064145545655875
0.4115731874248276
0.3927354724449351
0.4937762802970941
0.5140507712750398
0.5230237682452943
0.43515336286972134
0.4990115884743276
0.29033242304541457
0.5359106083007389
0.48350481574216964
0.3218184244925455
0.4706488537173331
0.4916843681801821
0.4401649625490911
0.4185359081136154
0.5330217234395783
0.43312307572777053
0.3812513191334317
0.5645213412889243
0.4863883138042808
0.5196017789280759
0.3678723946156022
0.43231279667280376
0.4059915755648528
0.44268079134998933
0.27996065093784195
0.5066578133900161
0.2743719237646201
0.46844530327203504
0.509803281516482
0.4146183805720111
0.49445589691029684
0.504762743702133
0.47323141519906636
0.3745260490203458
0.3684830876997163
0.3818227567060931
0.4988682390823319
0.32262412536684143
0.4429302894828313
0.29981425549069685
0.40789665338759085
0.4880357750816686
0.4673658926025509
0.5189194502593305
0.4397587599072958
0.39435443223535166
0.43950716196796935
0.43234577156153414
0.5199436614180923
0.38597608265202193
0.36425889816758916
0.4578041097971982
0.4938838461765014
0.44932347437802306
0.4611473901349911
0.41781752709119935

==> anc/HaarRFC_L5p0.17.dat <==
0.4952351522034401
0.36070267282854873
0.3750177763285021
0.4508147777496984
0.5106435663761277
0.4724838062162937
0.46734331011996155
0.5617896008348584
0.5099807228618601
0.3926779607661019
0.5275687567566906
0.43588715720482424
0.49388948115232806
0.40258580732429333
0.2524144269702009
0.4914886543547524
0.4080718114131757
0.5015411008364652
0.5180555016421694
0.5235171640940752
0.38124918712656697
0.46650156279079996
0.5076684614645659
0.430252516196482
0.546883888728342
0.4338912446497291
0.5577961552185465
0.5454051859658522
0.4775460937241418
0.43490314156228077
0.48168714535798235
0.4454096203770483
0.47437572864637395
0.4965201770893325
0.5263820714756958
0.48530171267465977
0.5443540973731278
0.3953689797371642
0.4511711465938135
0.5829878514447921
0.41778836374167966
0.5966547572799514
0.3377174781367568
0.3993026781409249
0.5465854417003504
0.46506986718827875
0.43490083392836154
0.5020418243627361
0.5237159707387902
0.42729359278827184
0.3504592871722671
0.5671200404921153
0.42185184800795433
0.5212739754768939
0.46645042854730767
0.4877796545294563
0.3958735545580222
0.5039695465210999
0.47566898348095993
0.5276418492323106
0.46214673173598264
0.3172766571068015
0.4881590655842271
0.559440713414953
0.5187081327917098
0.5099028211497085
0.530588207016235
0.5529649804010964
0.39342227782966094
0.448764303306711
0.30315998976652386
0.4765715163492708
0.4354162189035385
0.5757732910235159
0.4417760567406723
0.5245733368271673
0.4434685162789297
0.49824028711852736
0.4410027098731188
0.4488542872019315
0.3353423791656941
0.5581420473142946
0.46527058500190116
0.5630332624810925
0.46249056975735614
0.5098145436595052
0.2622138279053762
0.4253797045525742
0.5293899844540921
0.327682010373018
0.48884765467321184
0.5240378430204465
0.5298926554961535
0.5732905489948303
0.5386775315014172
0.401709376910172
0.594364297982666
0.433808290945802
0.4037866369008567
0.48005124925082626
0.3947123904229302
0.48313154838700023
0.5117258435027922
0.5205418243312308
0.46386820330359363
0.453386963796857
0.5462795327782619
0.43543216280189395
0.47947557650767125
0.5845395448681243
0.5194496186595574
0.4468597283531585
0.4597557799180506
0.3644984431198131
0.5261484443142272
0.5450605036105671
0.5201601561312046
0.4149267519991683
0.2880491518721193
0.49612267937722127
0.5497269066865804
0.38765355762185943
0.32232548137101413
0.47902496018382645
0.4160021595470928
0.45985132447862087
0.588576862303023
0.3860361320314653
0.39708793404898346
0.502320049666747
0.39689943077835876
0.5790001669476773
0.4887881073818756
0.47964519241871806
0.39948958941410384
0.5125926202046455
0.4306710809047661
0.4341755641465031
0.40425322561321636
0.546221233017286
0.3707096405400161
0.3741463036033869
0.4792134375150721
0.5109577216464841
0.4674837311727641
0.4349462058849634
0.41408205817663185
0.5335059107357765
0.4082625932299819
0.4805029345400413
0.4363392212468957
0.32816338456480004
0.5724358738859485
0.40929441817419193
0.4051179702697838
0.437122053709053
0.5652808305736053
0.5130404426251255
0.2935646220289825
0.5572429055086517
0.4986797529352855
0.5248524573980194
0.40086535795572364
0.4617619458920986
0.5935203032418283
0.4753374946007216
0.45164699933826224
0.5160696820673896
0.4955883459855695
0.49958631859205227
0.3688918480423215
0.4123279260267048
0.4857775606650304
0.4558596666975121
0.49543566316933085
0.3984695377859046
0.34653244533002725
0.5749644391082517
0.3984911747666672
0.5223056938214427
0.42187849143913503
0.46314460973294896
0.3880780704604532
0.5276459297171432
0.4358755290502688
0.5037446928156063
0.40339825739117013
0.3728523261085395
0.3452341943891658
0.4127926673059695
0.316310722119254
0.46111959445221934
0.358372540223559
0.4671190721702017
0.2327835814100574
0.5875490653270162
0.5053291321646808
0.4391541616809499
0.3889143664202375
0.42755980861831017
0.4811073868087748
0.37235700341831995
0.363025827144458
0.5127831171948491
0.5385023324563826
0.41193597890902306
0.4334051962589485
0.47200818188381355
0.44743744726507784
0.5076052925730701
0.49364362168215703
0.47921605646277143
0.3810499874220396
0.5702518519306252
0.4216602081533852
0.4929536544119384
0.2761304066461289
0.4324688354003785
0.3670911397026741
0.5058499512161324
0.4014182119589079
0.342636126676452
0.519187110764552
0.4547732055756158
0.5207468475959807
0.49415435899429727
0.5178986381790291
0.49404326439377066
0.34723369733730036
0.5516280186941851
0.4326704931907464
0.5375469866276863
0.478371175367092
0.36633919256803943
0.4940227825803569
0.4422028949902903
0.5255516716957215
0.3968622070487473
0.5236223106017661
0.5312280569533625
0.42210289934642253
0.5057177080207289
0.4962598100567335
0.29376377857056596
0.45146092879681443
0.26433112386534413
0.35712538445042047
0.372744388449481
0.5278870888094351
0.4388869240683879
0.3902295413180607
0.5625064234709596
0.28900388222018497
0.26856628246452885
0.5338078278418368
0.4976585288997398
0.43429295945724244
0.4150293031594378
0.3247686124401274
0.4712999117448367
0.4692215392772157
0.32818548820650956
0.5350318595321744
0.5591812636082256
0.43111711165069316
0.4585641494310027
0.5036603749226735
0.46768401636659584
0.558506244858413
0.4907428618846224
0.49994873526652434
0.5537912750699878
0.49053344730703563
0.41056322781252846
0.38677257597181636
0.5189024062766545
0.4367019870759124
0.513541725838058
0.5469844961364864
0.43413965758610645
0.49491788026791794
0.49387000885495125
0.49844887949995625
0.5343693130809984
0.48340665078972683
0.4286540862196629
0.45504279051999263
0.43977338505536123
0.37921913222897485
0.4798402390394353
0.5343806312146635
0.5033330160723782
0.542306792251414
0.45085953405206625
0.47409381993701943
0.468448982504221
0.4381015605586998
0.477142231275076
0.520013908965152
0.3168057573076994
0.45127370830594965
0.33324686982671214
0.527067729983589
0.5507716863902357
0.4750799922466705
0.3617635528715535
0.43631786324614397
0.3333822698001626
0.4987726098201357
0.29837766668774107
0.4597698276639552
0.3597820352094385
0.4778262936015585
0.5316260562565477
0.452463134959574
0.562251608929868
0.373681242415482
0.3654984856023477
0.48255428798145356
0.45989045168390325
0.4302150814967861
0.48246151691928874
0.4562212308391943
0.37782464299438806
0.47746138652907727
0.4051385737342499
0.4375322423600024
0.49381787474521766
0.23819838347095718
0.42054570896251037
0.3104605207194669
0.2663743018307104
0.46210809243246803
0.35767510334357444
0.5713644024624596
0.521112873482245
0.4703118627486814
0.42898556501603907
0.5395862044539678
0.5139683358512613
0.32715755424441945
0.34543519838792175
0.5317871624084066
0.4730010921010005
0.42345648972326466
0.4940966069838797
0.5112912960396142
0.442603550928671
0.475675109827486
0.2845019798745232
0.3736893391565115
0.37758026559079827
0.42407332961232685
0.5433170761817275
0.3020586631562065
0.4696806387302266
0.4958256420996202
0.4448187308854801
0.3903028606783806
0.5263259289441786
0.41042325605672664
0.34269428563206417
0.39954974784104647
0.48135498776991337
0.4160885138256761
0.5193285885320795
0.4298521466982249
0.3462928750358868
0.480902057931122
0.3254937979857584
0.4251802843483426
0.3320572251486335
0.42611427786136374
0.5182744358758063
0.349685313001502
0.46439699117259264
0.5206471440749612
0.5298175370332305
0.3805033719212445
0.4962637871501
0.3552031152007633
0.5298727554690997
0.5018284419933201
0.5723264147303744
0.5091277667249708
0.5718473651250098
0.5258220238098555
0.3560325031082283
0.5140228065641914
0.38267555482917914
0.3753223710759822
0.4703768819735158
0.5059781212854918
0.31799376050522377
0.24811481530729387
0.3099626139610092
0.4652935881324934
0.2454064555229062
0.3520743956125441
0.44943101252795464
0.40792478330224774
0.37916000577129594
0.47953967975052764
0.48555113391376065
0.48536102040439033
0.5209003085265385
0.4176790110383757
0.44198795621696785
0.47497053440547027
0.5141809416865913
0.31385090767556506
0.3295502392544909
0.569332952368769
0.5056311686463926
0.42313245025954555
0.43003412120421175
0.2500531896132807
0.5434246855145791
0.29222605519061684
0.5644651261187659
0.4275803430627984
0.36778903801297297
0.5273121063588836
0.36495364893801796
0.5629670185438047
0.441454074853994
0.4205354049463244
0.5533150857811949
0.4101631939684154
0.4012923971872159
0.579619009273548
0.40121330140577854
0.5687604751369837
0.4235979074125979
0.463276727752287
0.4882163703359482
0.5401282693099995
0.42120340469864065
0.5125857464781334
0.5257356416806035
0.4883979919532087
0.3869469904509818
0.4552804586281595
0.40512911981048966
0.3094147124494766
0.41084679264175006
0.5437601092892457
0.47118991879447086
0.4659752447441933
0.28375114636649906
0.4018007403011459
0.3767053655620898
0.40461613382073536
0.531775208165745
0.5022507529161332
0.32164283903234586
0.5339685918662795
0.33688015603709426
0.4139280513679547
0.2754788282325956
0.5807246933215374
0.582950302941142
0.5289643311049506
0.5386434981023562
0.3425186918011411
0.4215876866491551
0.5070206070547653
0.5245707111309245
0.5424724974047979
0.33171340158581425
0.45060650245647266
0.4836152286774465
0.5344018462208034
0.4542057701461874
0.5148894141405511
0.4527380865219254
0.3701842395534869
0.43988001414965505
0.49641785897361423
0.4186119880523712
0.5774825343675364
0.44094169522813
0.4331438908373237
0.45453661735953804
0.5471203764641781
0.36799111822548775
0.5297012834287138
0.4314954567438668
0.3136819677992266
0.40009591938523964
0.5417988838885673
0.4644109461245192
0.4816116603933275
0.4784635326777262
0.4694360066908849
0.30680407132795684
0.4624243468859558
0.5808631948481905
0.38129760164857174
0.40006900222172376
0.5504189040107855
0.4970446904497615
0.3615916801207839
0.465493061091048
0.43691516028344335
0.4154658339971545
0.4546489933338449
0.43633846959483624
0.5280748216405401
0.4640757989535477
0.4191569807326147
0.4995932350709399
0.36485029214911374
0.5344585565025523
0.5040636350625796
0.21968627206882924
0.33119595874601315
0.5613631935410902
0.5567777689718388
0.5657052481880335
0.5066831398008447
0.4957856195555307
0.4420888242893558
0.3494976896387165
0.5564912720743147
0.5443197209712044
0.3834850627395053
0.4861168656075746
0.49671496559709855
0.39284558081868337
0.3149623562307968
0.5345612959271238
0.4281125306221096
0.42483918292564554
0.4353620069122821
0.5340523505826125
0.46121685724566835
0.451989667867689
0.4759879693763903
0.5027331878608519
0.501123624921103
0.4701104778201906
0.6015522825196145
0.45591816205808944
0.43981645052103246
0.5000711805306327
0.5422598569714684
0.4551197208936208
0.5023181904388081
0.4556095811901487
0.4389395380173756
0.39114884015942686
0.4844076536342089
0.5159444393346958
0.4525713587149682
0.47033005343027084
0.4752939874586908
0.5442547392880743
0.5304152752846325
0.3924071318914677
0.45773691714318104
0.5398860371509415
0.3885709616416306
0.3166678530805685
0.4026047210397671
0.578318921168133
0.3991452395278189
0.57321729618899
0.5359269280591463
0.34752719485635863
0.4471724409776499
0.32239651837189637
0.48283607056117905
0.42134227605917685
0.2872488301419652
0.4307466224299471
0.4499325125332753
0.3289887728079352
0.5331167986743609
0.5276743887566256
0.44436128234158373
0.4591332618215437
0.43732107448893975
0.4347076311699134
0.40739753394643397
0.37147703815462235
0.5083879503025599
0.5383930463690434
0.36345877120527803
0.321747249246205
0.48430248000210735
0.48862727398464595
0.42445697260952564
0.5421621960195113
0.5445846725147815
0.4431389540252641
0.43999656978079627
0.4885674247683515
0.4192627221180608
0.44038784834143785
0.5308776279129873
0.3945037621765466
0.4370794818018983
0.49772168146857365
0.47266599609413057
0.5029936548465537
0.26238293508597327
0.45825078336271313
0.33764462179534743
0.3722842883153006
0.38252814616818526
0.452914673364785
0.5047582826233169
0.5226640074505002
0.38872624159419267
0.3166992012581562
0.49685800924965556
0.4928702447060847
0.3556608345379214
0.3708280122642475
0.5229734934213315
0.4082501795296959
0.4726692431347109
0.5489903969256054
0.4305961998200033
0.3498799408275623
0.29914494729908825
0.4750922414220428
0.359282180518889
0.3548651991244619
0.4485573821882891
0.5066641272354209
0.5218148660000432
0.422585691286711
0.5361518663684828
0.3151809837235567
0.4653013186644627
0.3958104221641412
0.437660445458298
0.4635839974734572
0.4223940671600265
0.4558260003978578
0.2866361362709242
0.4893853078778547
0.39548531502411616
0.5289546268370626
0.4235179919296695
0.46868021790536546
0.43502275244355765
0.4632922633421769
0.5011358379539345
0.583168829011135
0.417180415835659
0.5043886411142811
0.5353112327546128
0.5810184210891796
0.45307855577117534
0.4101843874390379
0.5446192473018687
0.42937008049283026
0.2864009545135863
0.4250705299752715
0.49774728154489045
0.4621026695854393
0.5277371633041155
0.24436595081291448
0.41740813941572186
0.34501228627313923
0.36484890074329723
0.38630252724955216
0.3500604483469158
0.5061883637118103
0.4984802976856213
0.3913610352254637
0.5466262294098941
0.4166661999308964
0.5363685686731055
0.44250161178364006
0.3302197412374203
0.4156175147242359
0.5115687814956521
0.5868350581558683
0.5036259152524734
0.33759077820960065
0.38961466413008466
0.5123181489660085
0.3679711557079068
0.4570115888269023
0.5119959653476872
0.43298527103815476
0.40194299800569777
0.41059844527740724
0.46744784798244116
0.5540208103181291
0.5200761545564716
0.5212144548589126
0.4372033919138419
0.5170619646829232
0.4675012993315701
0.3492517824717773
0.4851138921371765
0.5355285738407397
0.4234765585153736
0.3880822089938264
0.316977400066021
0.4076343729062395
0.39200108528107425
0.45757924974630204
0.5327154331448849
0.43889740352426865
0.3798024508101502
0.5291683982092641
0.5428346194393727
0.3847777796787479
0.5302002423825433
0.3908350322667044
0.42585214982081165
0.48394863416523215
0.39783137726200357
0.5317980338670077
0.5248839725504204
0.33759534119520473
0.5270718084221433
0.5739524323462837
0.26777006180659674
0.554943421364895
0.4808058886979581
0.47978821352607537
0.4582694009172477
0.3598473915896799
0.3613285737004899
0.4567342543431356
0.357025661502104
0.4720886846084584
0.4857844499280747
0.3207616138275234
0.3539199797999096
0.40132339527731375
0.46491233576868957
0.3122443029633191
0.5066404200065214
0.4893881567975444
0.5033296621855889
0.47217967410336237
0.5780855368643129
0.3562172939415061
0.3911883307618686
0.38157202258955925
0.5794680524899182
0.4368734322332315
0.4925274528254961
0.5685548767129426
0.5140173162917943
0.4807817269917162
0.4330507619403451
0.397769396597003
0.21185565591360736
0.3880203930759213
0.4147626015591228
0.4787477076601415
0.48012575209319086
0.5496907962423088
0.351603035597641
0.37485183320103793
0.3940152415070259
0.3876251137819725
0.5542222296235049
0.44958605856718625
0.3841555783740956
0.4940297609333876
0.5150374916361116
0.49634005662542713
0.5490976037764543
0.3644551242206699
0.5561634943324308
0.4417283152093888
0.5350018622867457
0.5228804070721398
0.46594889041918747
0.4731481624635439
0.3605202713083753
0.5548541475760764
0.363813099962886
0.3937089723497777
0.4882766311392985
0.38759134458206634
0.43070436295173553
0.5902148502817518
0.41505562591143946
0.365483579879841
0.44396509120635014
0.5249153686903612
0.5059838712125501
0.4636061333728574
0.4699878039883182
0.4738022409930723
0.40272229336943693
0.5514827002685161
0.4343524003159962
0.48991552314748826
0.3244591829093167
0.48364825506712883
0.4080257060120972
0.33688829253590913
0.557792927019974
0.5497615996709548
0.48599551808035213
0.35349408331430837
0.517259351024623
0.36945041110930626
0.4090840160641811
0.3212177587546989
0.5406100656204395
0.4753855410372715
0.36001397664119295
0.46748840068450814
0.31251091025361355
0.4321644338722734
0.3625871546027404
0.4386084402258271
0.365395472729763
0.5211772992859042
0.4887946264009536
0.30069825743622175
0.447810194193613
0.40345255230425775
0.3736765261689049
0.4080808499253982
0.5352886162105719
0.42738838673873913
0.49526798528110083
0.42913519929823635
0.32972840421377053
0.48891433509001003
0.37404392016474464
0.3654971013155463
0.3806235065114056
0.46287531339990556
0.3980393597004945
0.3616323231055878
0.5329692360033403
0.5074376829193769
0.311767270360052
0.45466626576951646
0.34399963989670307
0.3264985606814161
0.5629757297900564
0.5104084985430313
0.4324980105789886
0.5073793084592658
0.4170372560784357
0.381476326869664
0.5685181630907905
0.3491897795336593
0.4991694927996423
0.469502226683049
0.5381353521581927
0.48712047018605087
0.4275130904532556
0.42438966803226696
0.4026282646754054
0.37947540105125765
0.39199768685114944
0.5626600382838002
0.5622977309021244
0.4881760051851418
0.39431727871292666
0.31095388023834825
0.5184519865127507
0.5124665753482849
0.5346478131848679
0.47840085096902796
0.5232375524621022
0.4382934405973259
0.5661797226695492
0.2842401935596375
0.3524652806465919
0.2530702961235985
0.5110760053061015
0.544583661982358
0.5801938482211295
0.49928014391084025
0.560776732847103
0.4117768101865343
0.463644959258728
0.5374062794841651
0.3389769030771081
0.4824430827348964
0.45971146936459434
0.27390823017634575
0.48432126116068075
0.4667650934427513
0.48484019719491134
0.500182121620324
0.49560272588707355
0.4634882372545083
0.3759806889488795
0.5652372375070225
0.3478374386676389
0.5260722791102656
0.4964915752424991
0.43453641018028494
0.38239311717189856
0.44884444480193153
0.5557888861242515
0.4538050827836614
0.5000332974399366
0.5244502417799638
0.4609093693932991
0.4396004031480229
0.36668253726877115
0.38008782243656336
0.49486643332041375
0.300712983747474
0.3695266428659814
0.5193871119457159
0.4105768618058029
0.37341927081491744
0.4724754791490715
0.4620703800251547
0.4395830602433753
0.42147734211776433
0.44031793672070035
0.5673725890214283
0.5096660451239695
0.3873599278972496
0.42391259257845876
0.3085715428893251
0.3745226397889889
0.43744872037909743
0.47764112127337177
0.37940122983751934
0.47651260857770605
0.4310556157549683
0.4642897957705145
0.4036946160962779
0.323323692808879
0.416782632602633
0.5316455440243018
0.41265039889868155
0.5292156743527467
0.421361284143715
0.4600604134204339
0.46399157366636595
0.4455492653789298
0.5440768092101931
0.37592985411556334
0.3962759565522387
0.3397994714331018
0.5528795245240332
0.26973262619062494
0.569774079458161
0.5590444805284617
0.3819669830776817
0.3672610917765949
0.4253912427912282
0.4429350617746439
0.38372287280843587
0.4305802400089432
0.30015190835357136
0.3881318744600338
0.3594583366763879
0.2728732165232328
0.4318304862174936
0.5469482165545544
0.39973978633932183
0.38788269559136335
0.4475938801422878
0.4769481541193287
0.4238088870405987
0.4741676956847593
0.3144814716240086
0.4968473893519032
0.4648152601272217
0.43527779938988814
0.36082499263715134
0.4710903445659773
0.4748919071810679
0.5104933022186625
0.4376196499080304
0.4950938335407962
0.4142681816035024
0.48373060203495655
0.5163161371156043
0.4803608690506489
0.33044423489223823
0.43855342462381897
0.47291813008115713
0.30127919024543015
0.3790205791457059
0.5571513720439165
0.22846601223730187
0.5323968272632781
0.4875586321031128
0.5147881588123399
0.39742066219236555
0.39323428567568824
0.4567173055318725
0.37835924427415857
0.3834457095355515
0.5068342360745769
0.31966545680444536
0.4623110615004609
0.46352418142459667
0.4023429626737561
0.44118401713829364
0.36481174174113207
0.3828367714650791
0.5181396634283042
0.2750950712120316
0.3832403203947739
0.424676691041701
0.4336905194729293
0.4072564226568986
0.4307228111253314
0.33995748850084045
0.3574514710361604
0.4805723585818778
0.3984445082793479
0.2783645347137063
0.47992505218729736
0.39299672847492806
0.3762881992886443
0.4205008713890083
0.34123336660070114
0.4970797026804991
0.4205829128220226
0.5170210229243271
0.4374833369051382
0.4310324163922981
0.5618931113191127
0.34867011411179083
0.37522000495822
0.520861166597953
0.42517225544435927
0.5095722283119365
0.4861780002457023
0.532186600673349
0.3879519238855656
0.3623306444295881
0.40555366821493744
0.30189047463064406
0.4212435344428488
0.547052197219705
0.3588820452730856
0.49512859809977655
0.5014785303541361
0.39124347244802093
0.3657005238377779
0.42999093803050636
0.4352094688365111
0.5370931255255783
0.37191318805740087
0.5225333193320926
0.34768064697507284
0.30120589852558005
0.5625272474622519
0.5228805882737847
0.5232213524068589
0.353629740379656
0.2932126815353295
0.4644333746040515
0.41861101248118054
0.5426804057984155
0.4827117859567665
0.5787167199106147
0.47059793178157
0.40470854837312076
0.5577824860008442
0.4768320281224927
0.491861310817028
0.40333862391800773
0.46888449716941005
0.4527609179398725
0.5340893469510078
0.4646455049482462
0.4449216549938631
0.4309657062681582
0.5522867699052687
0.5258629541935192
0.4053739118843993
0.2767516529947809
0.3573781658052841
0.4301378570659748
0.4063700183072523
0.29610333874203
0.5251875015953826
0.3992828513378545
0.4883067653994637
0.5039341430536126
0.5748969093455875
0.42734439851402595
0.5891728002210675
0.5598293165653728
0.48938970299264667
0.4418503670369447
0.3988152134745947
0.46395467399287316
0.4572608228960686
0.47203327390474603
0.4383656176833196
0.40347612620063833
0.5431645779697161
0.3430572405619006
0.5615545534598396
0.40022677396686795
0.4127824385691944
0.3531298934965274
0.45781460649684486
0.4518493121345089
0.39364306465097787
0.3315998647244818
0.4458265766589286
0.35086482374742267
0.4302247476412987
0.5228906746988964
0.4263007279025519
0.3904830841813726
0.4215964962814498
0.45795433167067695
0.4266793788911479
0.41632833177717077
0.4596440124237121
0.45045461668439774
0.4742975788053433
0.4034611835613532
0.40583852630872563
0.5128418317628946
0.49250274513263365
0.5677376578460558
0.5758625318771251
0.43474625186751686
0.3515254032535755
0.47259668940934924
0.40510392994169586
0.49251139589920345
0.5665177428686706
0.5171940936570518
0.449491471889759
0.5246638384256186
0.4548379399187573
0.38703373995027496
0.3433659070546844
0.4727072851388185
0.339880660073976
0.3988100311781764
0.29763047580566865
0.43147060847281943
0.49968271534153064
0.45621567554757414
0.4722005753618274
0.45373671965391466
0.585659836689104
0.5315437794179534
0.4368533866452607
0.48821869271105484
0.37708722333136
0.486160555604983
0.5299211857848096
0.34505537468636344
0.44879565716285386
0.5516638207024336
0.4879716854870096
0.34426541738906774
0.46765872037162093
0.3737418865058978
0.41919958867730467
0.4480694287611642
0.38483189091481457
0.4777970160306183
0.3297835837735575
0.34182327461390954
0.49390101000051173
0.5191129084718805
0.3097648559350636
0.45517982680763897
0.49594444212142874
0.3244419293685822
0.32190198376958884
0.4442159484181608
0.5036753009443041
0.40379533803561973
0.4149575701585034
0.3199449133814086
0.5342220212029064
0.5023949236170528
0.5350403377434311
0.4472221013791167
0.47259262234153626
0.5228758347759314
0.3683641998757271
0.3499371212309492
0.41466253247713913
0.37225290253211746
0.43545966853777823
0.5152218829149593
0.4880319095194819
0.45695632346432896
0.40874822558602913
0.35548196655641234
0.46622798693681144
0.4104045364675884
0.3610043153990504
0.450512143276906
0.26355291794997804
0.31817809243520606
0.26348230901031483
0.5664818866562972
0.4407629632746036
0.45100782923254257
0.5145466262562703
0.5418884190313321
0.36964994386905625
0.5507368190414604
0.5442202080619938
0.44366196647822864
0.568684898712284
0.5476308836735395
0.5345014506520241
0.4656288464666661
0.4707694697725119
0.3776499817196469
0.5693354396666392
0.4166825003203406
0.47820391458841954
0.4862026323628724
0.38102227590382
0.4675200080531896
0.5200227788199329
0.3766836238270971
0.5713313265067933
0.4182463927477453
0.4136952256904141
0.35991923386267294
0.47775261061846647
0.4727622379687961
0.40400314666780807
0.45362496403442454
0.40541083607832357
0.2680265872718719
0.3425604432064271
0.38717717061388307
0.471509554927003
0.5240100000850539
0.4425249580104436
0.44637511730967266
0.38184441682999115
0.4562786329185943
0.42595074817691714
0.5789431641211015
0.4168210311963745
0.46340461697033375
0.406674757011611
0.413378188742765
0.4611557515763439
0.5710129943787338
0.5389062753261704
0.4459121189789606
0.41436674913055666
0.4731537620760459
0.5434565280552973
0.36918364736486536
0.5428510862549459
0.2542901149206348
0.5012206861194516
0.35533030267910276
0.4555504861782536
0.5729857369087503
0.5293378218676335
0.5322400848908333
0.46131882080027464
0.5812709723626287
0.3773848703964762
0.3877493278824787
0.3119744835016428
0.3395511825203097
0.5587694908499181
0.5716825588320474
0.475690685948239
0.34917847712934214
0.27423401998857794
0.4575876683797594
0.5651585723774913
0.4002563803729733
0.3933019267716824
0.5443186392880895
0.45479747144621974
0.4417749929833902
0.4990802174123125
0.5658372249568445
0.40490425158026144
0.4398494652723128
0.4208740238007905
0.4177173986533086
0.4000071203987658
0.4132145212032323
0.47676999728048425
0.4344899589330926
0.5168086332529258
0.44964140875404585
0.3597893961725316
0.4607374938445161
0.4331354657420546
0.3777956145621925
0.4252020734703302
0.3239665048496369
0.4322646814807724
0.41465427978946384
0.25658912035216364
0.3523493917834387
0.34054855697050884
0.4120707464420624
0.4058310683877259
0.4206241405973247
0.40465167445547484
0.5467931028226605
0.3586631919238226
0.5401585669839795
0.3727475412135982
0.5538438057944303
0.4830916844379181
0.4839194269770298
0.4652036785555444
0.43548940709520917
0.534802730947259
0.4858138941585657
0.4183864093222958
0.42099472708243263
0.5173612066790042
0.45220781912316665
0.3012811969925877
0.3309812101511019
0.4349349540630089
0.41240914868701595
0.41690064383977143
0.5620443171530399
0.42303399192150287
0.42457451276827396
0.4819630169922433
0.46037726568800885
0.5108754868906051
0.4814424719844714
0.4900996381161585
0.4962200274181401
0.5119832959493291
0.5239335825572101
0.5253669106674713
0.521273505124309
0.4402168553942761
0.38216487838846286
0.35485992479998635
0.5042035590369871
0.5104137487709379
0.45334557420743216
0.5474167964139565
0.41506233902069467
0.49219460895652134
0.39069936354051576
0.4735663247358057
0.5148224725524531
0.4370797480298626
0.32408110520330724
0.5051637098291789
0.4711022578966474
0.5180145858538506
0.5190142646752448
0.4116547971142748
0.40181954199938047
0.46040646937528185
0.4743240934637457
0.3237831733543716
0.5081181708276388
0.3619596556411395
0.4683687625983244
0.5288545235488316
0.4783765369031851
0.4035888056364914
0.34442936104148003
0.5334670367937622
0.37448048334529493
0.5382560728874064
0.32534058869159654
0.3981341559095673
0.4893130155192399
0.460525817652561
0.4673973447738612
0.3911557416833745
0.451791192691838
0.37850290902827377
0.35820873148058585
0.3940768224923392
0.49328872566981946
0.3531719553874707
0.4965026442159065
0.4458256273508244
0.49494165196369877
0.5638683111038175
0.5587439679959769
0.37694784131523357
0.38333635658507814
0.4417822811368688
0.4896148532124069
0.4611093130148265
0.5299756948190592
0.40735539709537927
0.5271112837794036
0.49188893963864877
0.48085022789883114
0.4304276266304742
0.5305881765184374
0.40402708960025363
0.37800874818458774
0.5106053357330321
0.46892235880196553
0.41034637038642946
0.4644846676565161
0.5032788486478247
0.4332039315192005
0.3092764524871479
0.3753444355001777
0.39425742769972283
0.4426882847476423
0.5055216732877335
0.44902715588327463
0.550838187094142
0.5146910148857233
0.5138465949907381
0.5445485659176026
0.4391772012261456
0.5711264282804905
0.29678505617057893
0.40951767131265443
0.45998193921891617
0.2597617818712675
0.5414265785162623
0.4955008398744006
0.4764543219120745
0.4235237622488092
0.4788347987566491
0.4639790989685159
0.4891950966099777
0.4873859610240636
0.35501041010919254
0.5538694942515259
0.3695353545966457
0.43796762211331686
0.5145360499198284
0.6054046563575302
0.3628707009977473
0.3536555811134046
0.4972150633148963
0.5316872059870561
0.523969979914899
0.4522550196030028
0.3964239828179186
0.4080610742154336
0.4816488465155222
0.3594331176935997
0.4925398672460088
0.32070275102513923
0.5338138025850264
0.3274369787655107
0.4088998314377532
0.5742219824122976
0.43622507687610557
0.3659370593212278
0.3591030580857765
0.5389282893133719
0.48145624951753196
0.3106325608770949
0.5314482725671645
0.5124386572678415
0.5055514620871693
0.4569898471169957
0.5366277365179125
0.45829353885872126
0.5050625949486
0.4260665890863525
0.4135695042088797
0.34288723872067917
0.3200580610236265
0.4796981275830618
0.3888891377602892
0.43221492131441397
0.3100428099340391
0.4963214695706742
0.5178267311156187
0.5035943914706571
0.5058945459663235
0.4265121150874521
0.4047339705914631
0.4812213414784129
0.5267564165931289
0.31165019825072876
0.5311932560055668
0.3186739788157046
0.5339047274461071
0.27029249994756327
0.33239052989648155
0.37458630230408496
0.5670118024637609
0.3629187534305174
0.5328108333989505
0.41210388184308694
0.45804285937720446
0.40277932459094284
0.5246607090701774
0.34150104231458894
0.42069308947835576
0.2636126939956319
0.5112367450102105
0.559863036022843
0.3550429044106512
0.39392113477914764
0.5181910086840231
0.40905424526257134
0.4162274898965142
0.4149815259279537
0.5380426099628608
0.3433356361162186
0.4356395593664614
0.5161274331336643
0.4644670768605893
0.5824014693818994
0.40168658149611963
0.461991041138774
0.516098441061534
0.3449330681075727
0.3638400154110729
0.4428951236721546
0.22517068982468286
0.5454881053489403
0.5205124402657451
0.561965833940261
0.5307937113553203
0.4581675704226343
0.2573401172732637
0.4788309442903744
0.471002708848903
0.5630064049602074
0.4397754527409873
0.5104738005978555
0.33592661471902263
0.5314425328786084
0.41771943197196043
0.38214956631401403
0.45606563164535013
0.4721083048811753
0.5568334982497788
0.47348996737594407
0.41057303987584476
0.476332585805112
0.3342040964399709
0.5088957926792342
0.3937067058690659
0.4030690503417393
0.42677263200525095
0.2945359796381688
0.4758835035647167
0.4258549264054268
0.4282927508048333
0.26254507978886155
0.5201234981175352
0.502816963832309
0.4311446545260136
0.3112724492529108
0.4924294000331515
0.5735974319811558
0.4991424719302291
0.34774222089672396
0.45550665568070553
0.5113969437836294
0.49674822110157524
0.3380423910752168
0.439987918153098
0.4015563018821511
0.4664794958078063
0.4163381431991278
0.5446976507139306
0.37110211476422533
0.28340461563106173
0.4195817459950022
0.5499598588308896
0.48020344974844703
0.4161722347974543
0.48882071184239123
0.38101657230312436
0.5049617546477679
0.3993021386070706
0.5399452361352558
0.4077693028814403
0.4357947909366718
0.4972228039101214
0.5115109225315433
0.43423464484652513
0.3947711869598317
0.48028183406066904
0.5026672049617085
0.4494920161149611
0.5287863211437918
0.5521155457692617
0.5837118691333121
0.37936284734812803
0.5092592641008211
0.47818445681678867
0.5151218071613911
0.3397641915040133
0.5105659843694027
0.5210756251245408
0.3859435551659797
0.398405499770434
0.38003474665231646

==> anc/HaarRFC_L5p0.18.dat <==
0.2658575973216455
0.3176189617238437
0.48447529813656254
0.4138932796417514
0.41164373264256476
0.5819015138270067
0.3835318440944645
0.30451305077974355
0.4491905081195719
0.5157718974710114
0.5358330815786514
0.5887839585037465
0.42586354806284077
0.556053832909445
0.5951259493884525
0.44588000265716204
0.5560710938839779
0.414141757055274
0.31886410001329546
0.36590536471850194
0.31080172772417514
0.4010315526339512
0.5200670349256454
0.43122970442665337
0.5638506032350842
0.5653871367923273
0.45328945874181376
0.5466579355483434
0.32295726847541434
0.4707285266815749
0.5475587780575016
0.45185728493042515
0.5715307744000131
0.5083672648903416
0.5582187609154999
0.5728331501377742
0.5034494001708839
0.5790845663432727
0.5301140105152422
0.6080648531898704
0.45771002017290285
0.5419549556168481
0.44450291293098854
0.5133962361852228
0.5406076482394779
0.5365203972076972
0.4267318395759083
0.4357224804743057
0.596277483159397
0.5283710480173449
0.40375641308677424
0.5823014258456479
0.5292252165658121
0.46629952572376876
0.4161771912947065
0.4471181316397805
0.5030051195972325
0.4759615952430576
0.4614420408918517
0.5716678132912487
0.4129804479492115
0.5317281629302486
0.5015362700539368
0.33339130338769163
0.5042987972838244
0.43103950068355035
0.5155930468737312
0.5099929063265555
0.5229498935673483
0.47432264267910873
0.48300953754969234
0.3316278814084632
0.5281920050438662
0.4693885862695403
0.43838933675778785
0.6179348998218583
0.4723136373871802
0.48894016536495316
0.4904919941487243
0.5070837843565763
0.28853576969000144
0.4410437758989933
0.3227918451170521
0.44214816698052944
0.5865980638687422
0.5422384638592593
0.43014109395032285
0.35403485061229056
0.5993886479528967
0.4783570679818376
0.29320292333950376
0.49788948693496854
0.5146329971770238
0.6182391633862911
0.4866937206533199
0.4193386287056118
0.49291617513608826
0.5035576559624527
0.4599972057475298
0.5647481622340176
0.5262213428162009
0.29280358708283355
0.43351010251003685
0.42139949059979054
0.510114766958071
0.41947239557707616
0.5021394088322054
0.45186319118340923
0.46637009033006827
0.5539015367781507
0.5759752668111062
0.4930760180239832
0.3858153134800485
0.564300249696874
0.3340631655123445
0.47615505513324485
0.48727297215413934
0.3943131004913172
0.427429612209553
0.47825919364080505
0.48733673745874895
0.4002230736224264
0.338970270450159
0.5574151688898059
0.46265231821890407
0.36253553083226997
0.3692448282687017
0.5123001724276077
0.6388277453208225
0.3836861008657727
0.539590790555396
0.5181432996499485
0.5743892238813089
0.40461438138201383
0.4460619676600764
0.3682418227101595
0.50858186174769
0.475171778279964
0.5145415579159125
0.40545862300525176
0.4279957932480123
0.5194875749969332
0.5336083732271687
0.47598976405974275
0.40638130813374856
0.5843927965613318
0.5467199619947986
0.38843813764350316
0.5246826188990672
0.4585900185039738
0.35067342909294985
0.3956634691599409
0.3686299045066943
0.5583658780775794
0.5163327886322463
0.540563775173083
0.5104014559841873
0.4707465034350623
0.3979902087986525
0.4666498028358322
0.5818171193652345
0.5487424089505613
0.5619933164849665
0.45895410058492675
0.4026107547182106
0.47170996180671426
0.39701449348418055
0.5825045643922241
0.2567339681646928
0.43041338082658204
0.4208757419095608
0.5250663366574209
0.5654570263747292
0.5291894730453959
0.4797990531529972
0.49731754514796156
0.31658371729898
0.4945943382902438
0.42268516039458814
0.4146479788555809
0.46611807010755335
0.5751794856698728
0.4620739840490691
0.423992361672462
0.42712495624583546
0.5418399220276097
0.49108044832000464
0.4403219252990867
0.3139143725420019
0.4550848559903838
0.4596514868528604
0.28828475244682167
0.3884236426789663
0.4910917296643255
0.41418898741330784
0.3172699056558187
0.3714145384645698
0.4937295385931086
0.4333435644386416
0.5754942499677821
0.5598538746418398
0.4912864871563914
0.4996975964850684
0.4320627714498274
0.5144687092913229
0.5581373298425991
0.5061392699564878
0.5887306851614144
0.4778748657462115
0.44728837499086893
0.28840723073127855
0.6150643448716624
0.43337930447149525
0.5191734295045616
0.5054952085512949
0.42274002663708216
0.6010345849454279
0.3992127365943897
0.3776854373297767
0.5224113562998134
0.5702524097084883
0.5415733501694444
0.5846782929958688
0.4338860190494283
0.38695226889100065
0.29300641625854495
0.5289362340056357
0.4453580862496147
0.379758238993695
0.4499551653153846
0.5595999865971644
0.4879299998944149
0.4389852507313531
0.547412916705209
0.3858042732553376
0.4685528721698075
0.5304394915102638
0.4902150537032223
0.5008911442899124
0.4311684997634599
0.5063640053412183
0.4880009581335994
0.3677532696256788
0.3653584569805296
0.38182991275105527
0.5713308635589084
0.5186945390766466
0.5120634752838082
0.49407356244422723
0.3850648519955806
0.4397198274435456
0.5523104240017165
0.5079605846141929
0.5448473211909066
0.435848562178218
0.5000656113946887
0.3540930741538251
0.49603623852727574
0.5456191797280062
0.5751328174913037
0.36333666508722134
0.3539043342518993
0.5281689601223203
0.5036894247630449
0.4484214790754812
0.4024146367440762
0.4924294450203778
0.2792906384958025
0.46793007445090523
0.4620942748721607
0.2748672463197813
0.5899017524051166
0.3377259165863648
0.4785174458055095
0.446983911013111
0.43522280027169197
0.4483204085596845
0.40217915866433096
0.44734496996671064
0.36491994680892437
0.5216326989447496
0.48478355149326424
0.5074423509278341
0.5998987869999374
0.4866863980920569
0.3965927359650649
0.4577301027263285
0.4738412282177815
0.434237664047427
0.4788819343445367
0.4246936005158538
0.5673332219212418
0.5341906323105073
0.5054131433714351
0.42713923454256986
0.5830793710879661
0.5123254202379067
0.4823156938415209
0.5087585084825985
0.414048231509943
0.36259838782039616
0.3814465576673628
0.3580391857028356
0.48910599402642024
0.5713144631988429
0.550410057628968
0.4530746808051181
0.4697091179950336
0.5200019195625842
0.5305545910321768
0.4423244582351691
0.5060705271722722
0.4544363026665627
0.4910917780443186
0.4730725824662845
0.44857122510910924
0.5022585006272268
0.416436857714072
0.45199914386042456
0.455949821853637
0.4135232845654373
0.42677614496976973
0.4606671209674151
0.49737347419143535
0.3939415390814586
0.41882186352482115
0.4941404575589086
0.4516119998610447
0.39952097030118605
0.4265106333793112
0.4796025707506504
0.49776509738869923
0.3919526579696487
0.4365872331565523
0.4694965095133252
0.43249557832293667
0.467574094673916
0.5454000958524724
0.5251419574118245
0.5677394176991317
0.43048967491340795
0.4430379833573288
0.6291543126003625
0.5581354559010413
0.38269007563624247
0.47038633118242296
0.3557833573777924
0.3571004754859158
0.5418552305227835
0.4706903158456427
0.5858998953913883
0.607960318106066
0.5187333901838883
0.5582680399975062
0.48862533007348524
0.5106347075224391
0.5302072845305034
0.3698973749787161
0.4392899077083848
0.2889910457672898
0.42949676576849877
0.4206681291920564
0.5963034376229073
0.48698900947143337
0.4879649618965577
0.4116280867901617
0.5797923963755082
0.5257595124825372
0.39661208362301753
0.35422109239610483
0.37624948656269136
0.4984130579279841
0.37511685323290167
0.3544893069934624
0.45843500346575067
0.4786303883056
0.38314455591241875
0.5377999521997544
0.5392944526121974
0.5796024945326088
0.5404585290476025
0.4476097135326704
0.4967537884449059
0.47147046991579594
0.5455429088475453
0.5227686392857596
0.4662185802581457
0.44393540521164254
0.4639722236399652
0.47304034668319583
0.5490013189962527
0.41045923664313516
0.42713602607391776
0.32725328689833183
0.4104144656542648
0.47887872442266094
0.6135012860818834
0.525956816452796
0.5757324685747394
0.4993484685144574
0.5028773134263392
0.31349508682951205
0.37758547331220305
0.4465696192358822
0.3650139409543274
0.34623312077861124
0.5366347642320441
0.6235684710296642
0.3477970779318811
0.47119575967705213
0.5838060152702023
0.49958428033306285
0.4837329320277534
0.39928530578626326
0.5830079296422286
0.5178802908494772
0.49559921840718685
0.429550726174714
0.3916482007080291
0.5515367826633714
0.43766004063158
0.45350699560179614
0.554842689250141
0.42620069125474525
0.5696833371042295
0.4652136749627424
0.5229573163914102
0.45188280287739235
0.44588352585638075
0.3865450476693088
0.5069936261786161
0.38482894317872335
0.4139012019207139
0.49138195363641224
0.3258511719982967
0.5627628357939043
0.307523387670413
0.5412781251919465
0.5588083319244315
0.46965464742803725
0.47105830024221157
0.5869692291322329
0.35186502090579996
0.6215451465159493
0.5442208365775434
0.4284081247444553
0.5759846720670374
0.4572472740145652
0.38871619344989605
0.37402472650204693
0.4934138354349944
0.4880895071632809
0.3661784277849805
0.49321338005624576
0.477806458003978
0.5831591591678353
0.556315476521734
0.4036285083202027
0.47750712759406433
0.5199481415309356
0.4106877532370235
0.3687986272926207
0.3436258068027955
0.4437575270397659
0.5139805117865708
0.6010307062227684
0.4693803377625017
0.508356871769159
0.4743862136530841
0.5714648419019878
0.4788224635050428
0.6003902955766756
0.5081743074192128
0.3751096853826267
0.5507474239998759
0.5172481804362162
0.4385184578603689
0.2788917275757046
0.4858327005662915
0.506870139801151
0.5084066886347784
0.468840305132827
0.24644947874871445
0.4592556180032415
0.5142559737688492
0.38773047271188543
0.5696614437988694
0.596123286392477
0.5037858793203854
0.36738119901801813
0.5581944811763643
0.4866682691168527
0.4597752264458565
0.550643778602614
0.3509967402106205
0.38752578335139715
0.47661200226189226
0.5933842205543778
0.5471814001737207
0.5380056174140455
0.4361666416102666
0.40987250215595217
0.4330282043180528
0.3579496247307775
0.4798660680047258
0.4284006431972476
0.4822475824933055
0.5014484615214768
0.40306823249038337
0.5442657642647555
0.5284675009431787
0.23871795281374122
0.3255797578355037
0.6186476939531118
0.3996876854053889
0.5185136400456287
0.35348456259771815
0.48658114274040515
0.24814671449468434
0.5153106751149187
0.43989309367260887
0.5153053435309465
0.4253331824749627
0.32840140512911953
0.29827472769155516
0.3588966985293313
0.4433125340990099
0.5288047834141666
0.41336438364025074
0.5432919898989096
0.6033576580873304
0.339582449188802
0.39689101776442265
0.25691130491410014
0.5860499597762513
0.40782748316787204
0.5250194861653087
0.4115370267921125
0.6208533175147969
0.44019232303692724
0.3830816140145055
0.5039589780262862
0.5995000501759937
0.47796684307042653
0.4967434327033143
0.48246627497087147
0.5493775633867504
0.39455711034628665
0.4990060709723041
0.5694565497155998
0.4654813776495801
0.4410550250509746
0.46176717362240255
0.5910987283483079
0.5153527120653737
0.5071540561005741
0.4462091969658951
0.4304121663009408
0.6015086149463748
0.5885248974640314
0.3995277597933339
0.5460056578702391
0.4735760112277063
0.41615997688833717
0.6071086264471509
0.4572896564217784
0.4670746155304053
0.5395439225221301
0.5199928713330277
0.5105869389410694
0.49116686849894825
0.40737326287477355
0.38535839489678675
0.3568876246857361
0.5483259119050129
0.3676358124569885
0.6227265376438593
0.43198284728197606
0.3352295024282892
0.48373519093859835
0.38524602767962807
0.5420120757746997
0.4764722797005006
0.42317636353310667
0.4388662014978224
0.5190130652945559
0.39967789899773914
0.5491084362262616
0.4991173396476904
0.4349325454465127
0.5594800975127928
0.485060152563129
0.4026742417240618
0.5341418179652713
0.47026039323341684
0.5751716682079104
0.435239014821705
0.4514761269771632
0.4050953576084987
0.5494516942347925
0.5890620638510824
0.3618949224571184
0.3021910308291738
0.5161551115881979
0.4625354210601096
0.44105754964272237
0.34788028750444033
0.5157494150305109
0.515693622986772
0.3703616584237635
0.5293129864695684
0.4077794442155108
0.5256145608458049
0.4651823984023129
0.5023915815584004
0.2643913008036403
0.4886918041397756
0.5790871866480648
0.5382058217318343
0.5871044489820217
0.42725945731133114
0.6071472223151012
0.5432573583616495
0.5368441584600043
0.39516901122869313
0.564620775283037
0.5333384140655466
0.5238554698501924
0.5344580852117312
0.4459875243232916
0.4888558044454772
0.5201448733061775
0.5396118635805551
0.3448941440462463
0.5546183837692289
0.43800071495673526
0.5256248481189273
0.5203252429732204
0.48329522264315816
0.5429908554245408
0.4598852086895467
0.44948036252922663
0.588135054360865
0.48249911702784465
0.5620060436539147
0.39865408069880964
0.5128270109936294
0.325811531169802
0.36371626115680267
0.5576233538806744
0.44633695244539745
0.32417688639039116
0.5802874675255225
0.6052518571122265
0.5340078714782739
0.4034447678816642
0.5213561303026233
0.5189150830913619
0.49845657859297715
0.42634324787819344
0.5478097275161455
0.37868767192760777
0.4201185593700877
0.5337155698885394
0.24737743922709987
0.5154382255536026
0.5658259982648595
0.40561680061880456
0.44529318900762177
0.6140543382252002
0.4255057763087347
0.3985340986649277
0.404447986671233
0.5320475782301282
0.4801517589055426
0.43612421409157376
0.5620534096002329
0.5130527924302501
0.584038052289611
0.6129668765504516
0.5146978020698494
0.44331800906979757
0.3266341315452749
0.350632580991878
0.532607870024306
0.4555343037116287
0.48860059965520486
0.5235873536867367
0.51088099620647
0.5457614988749189
0.4522961167844408
0.5375106827962273
0.43842998908491515
0.5919474863974452
0.6122112357333493
0.5156160583788555
0.4494119887296399
0.4378210893747021
0.4483593185425907
0.35776929687758535
0.5174578191876952
0.5235269887588753
0.542156969582518
0.4730450928350231
0.4807848945139432
0.435205953936608
0.4627656731310556
0.3636977082447729
0.38116321041731616
0.5399399788290656
0.5790732525181956
0.4553041896694489
0.39045195038490677
0.6232175700635441
0.559292170254743
0.5364002187165066
0.39407736371298985
0.5185003087069466
0.4007160893226221
0.49939504358688425
0.5332001323288573
0.47995687682542487
0.32733865349578445
0.5882572637147888
0.4223941951913742
0.3215294823098949
0.4675300392241917
0.5373709313569933
0.5328670893721862
0.5313066412912528
0.5761451137353029
0.36076445985879413
0.5008342394842763
0.5558129491399658
0.4302971000949097
0.5419578727324013
0.3775917271196691
0.4481195470670037
0.5148118964472731
0.5616147613463989
0.6068967911346368
0.3666743906313872
0.42556560764305895
0.3929981920146361
0.3633047988943489
0.41529191289987655
0.4061763607071625
0.45686902355397524
0.5982095541564411
0.511071988676309
0.5014143640076484
0.3805769402909082
0.4645972627673981
0.35241472852647027
0.38091578128215753
0.3824457289773435
0.557300417382302
0.279645380288263
0.5922941197840333
0.4474974708591347
0.528871532264716
0.5574928011524388
0.47561880640980525
0.33174871973676423
0.5142587263721516
0.4660917500400951
0.4722788017872045
0.5471738977199174
0.3914016667236213
0.4504363501027996
0.37457516924529227
0.5371587299341677
0.5244141716518945
0.47264479377760615
0.4632632968187772
0.4281421908103994
0.49715415568696336
0.39692097410966865
0.4999472613038836
0.3244456982093257
0.6074536739539335
0.5305931043858785
0.511369010401016
0.48520543886152295
0.52861316293959
0.5847663212976825
0.36638242948508515
0.554974051997498
0.5364822578169085
0.45504239296122473
0.4394431595629944
0.5941198143623233
0.3785874183987757
0.5504700191520605
0.5537408088194485
0.40571268341403954
0.6234141665672304
0.37444670681741815
0.5680893311586267
0.5398292847039963
0.40054245865806964
0.4706153194730631
0.5785282292364922
0.3928637857191119
0.48349383812698676
0.3701057911588566
0.48879471259601653
0.4910892176731645
0.29451466729382514
0.5303304149893149
0.43449692967718984
0.547758654455788
0.4644712841491787
0.488259480300299
0.3626969044980901
0.4905081265201264
0.2628050520673515
0.41068109021966887
0.5949596840236638
0.5000961111301669
0.4388991792938944
0.3918796605223966
0.4099616527580802
0.536764689367059
0.44477491121541085
0.3053958002278381
0.5243314619050982
0.4028375258749538
0.4485841863954053
0.5285099985309681
0.2885630209820081
0.5188593656186857
0.34045730071995345
0.5864853484329462
0.463670511384872
0.4280652225156168
0.46792935752797526
0.4805380744754355
0.5528920696676238
0.47044443124473023
0.38215069739082513
0.44394918105104925
0.49492538560289506
0.5740939845256292
0.5700984912837161
0.378717741536159
0.41168480073583447
0.49709609386634257
0.3968352234940344
0.49610286471068327
0.49891755002197385
0.29359061915797396
0.5055549935649576
0.5612814264156538
0.4888997415022863
0.28156384676020285
0.5253690940439398
0.31373870988857977
0.46079021217951444
0.40830514275104024
0.5490568849592443
0.5204985125409496
0.5238602598895087
0.5087881105050539
0.37112570418355884
0.5383805988686116
0.49639008876916363
0.38136068352042257
0.5149144966024549
0.3211238595589411
0.388178078021253
0.42859940867371854
0.3135060530974871
0.5237469326089387
0.31536942744326774
0.5158451531017575
0.5365617142620837
0.4412744188505893
0.5769516541755055
0.5601752198335933
0.44683894433102656
0.3121308441348849
0.5734879796304682
0.35473043927816633
0.37612373381490055
0.44648055667395625
0.5230636077693754
0.5451187858825862
0.44999751296467244
0.3786552650001742
0.5552654485668738
0.3969757699050255
0.4197281134200686
0.401386825304633
0.43008258232052143
0.5768791599128144
0.47758564595268055
0.48653690261294863
0.610685163745072
0.43888425413708354
0.5457412286517977
0.3813934953315949
0.6000913463994983
0.5160511313990009
0.49367321746511456
0.5898330175245747
0.4548704297564309
0.559779004661395
0.57315504298167
0.48020510974880615
0.5563095778952029
0.3112922405970112
0.3347693506097299
0.5243709452221048
0.40935108255618
0.4970463866061165
0.5287234551993331
0.4115500823900895
0.5420302239923884
0.4741997880657968
0.5219479685995059
0.49437808044324777
0.5275183573301759
0.40169021665867677
0.3908024178676094
0.49822710835321926
0.5714331023552812
0.6084028659395919
0.5367451494013314
0.49174030768280197
0.37730757240314855
0.4195969960615192
0.5456999487722349
0.4384138765877907
0.3866363568467796
0.42632525149587147
0.5473428896679624
0.5846308068260347
0.5272505463297873
0.4410401687424768
0.41620953874309674
0.45996505560239986
0.599381705505074
0.4980105908991015
0.4962897981482884
0.48697257101729435
0.5186046581724892
0.3538209360540779
0.623022029218169
0.5780091705688176
0.4765623277864646
0.36379987570101674
0.5059668939271431
0.4452755918234546
0.5960244090027941
0.4427797638568579
0.5130571219165316
0.5803641873617224
0.44113388967790845
0.40289340459726725
0.5757181254752691
0.4229410626425866
0.4693680787198686
0.4127609866111105
0.5297439999789135
0.5225240406657153
0.531511322016143
0.46975540217038175
0.5130898162254545
0.542809214081915
0.5957249236180818
0.5638781522271603
0.42746017414679854
0.37018475513671756
0.4092947190154275
0.49888245458688746
0.4306833748732983
0.5025323536943545
0.46411304595318686
0.39931920862824966
0.49862350840188663
0.492469228307121
0.5623356794465255
0.41812194560487675
0.4096195709772027
0.4939665183668994
0.5846569411932033
0.45230051686834394
0.45023894134285586
0.35061761598440727
0.545766995000212
0.4737126875790922
0.47288845960995635
0.4068753223374671
0.4147881842693882
0.5999686180487692
0.2825572455656727
0.5308060228795589
0.577436296350465
0.40461384248151105
0.4842211263067941
0.4690073083896959
0.5678709849694319
0.4423167046692146
0.6185987005491709
0.44201340669497147
0.4570637857818597
0.40841250905216486
0.4653331924591542
0.472761110457467
0.48833667948644327
0.4908343703445758
0.4418780854791349
0.47567918730058223
0.3938043854932
0.34691613834936214
0.2629593904637089
0.48172709297091926
0.4507567155269867
0.530086859448943
0.42193601242067985
0.26788702357371946
0.5196181786014776
0.5349896985979367
0.5087045275611385
0.5521650413542476
0.3867127423885479
0.36080333581148616
0.3991907341910833
0.39911999880535637
0.49753561652668227
0.5285691671671456
0.3815684234934052
0.514556610589283
0.5909463269512168
0.4815607397745534
0.4188014397643835
0.30702732552844736
0.4946612600188962
0.5304640084695477
0.5346500088291611
0.5377474413501574
0.4221684641797735
0.33490605163666654
0.5830710114675449
0.362140174199185
0.5866136347490188
0.5120711877219533
0.3701861934165991
0.44765859804269015
0.4712336123360874
0.5089000863405037
0.48072483102594693
0.4472915505242941
0.5745792469774256
0.45422197701977807
0.40687437606681215
0.4151321948841704
0.4768532950803759
0.522018960913286
0.5110711936216994
0.5937687436028914
0.545936007706218
0.43609482909423747
0.45135092351624556
0.48068272186261896
0.5385371130974536
0.38771508656711157
0.5379851566715019
0.5064190902290436
0.3485574906885808
0.39241934406986756
0.4696102189937548
0.585583922439064
0.47708123140354997
0.525619095325775
0.34876309924195203
0.3540199449073185
0.5733347524197683
0.43561568901117753
0.30299698408323245
0.4233373705224596
0.43349864863707954
0.32877712559989375
0.4446673069304472
0.5167569870517259
0.3404394397341564
0.37962511954274064
0.3868497892353094
0.5380546209992781
0.52747452228248
0.47631013775857156
0.5017704111601784
0.5176258315376789
0.3842170060432243
0.5578670400671422
0.5227138695158642
0.55872849739921
0.5351768501646522
0.39739934601363136
0.4255931048522746
0.37062389132694595
0.5074330780244677
0.40388370036311894
0.3104905798407029
0.5012106431257098
0.34414585244148593
0.5681046917538942
0.4173437175789784
0.3304381833344068
0.3699860935913868
0.523615901940282
0.5025739838106499
0.45885237932169254
0.5007767670732709
0.34722914838688185
0.5039821489245867
0.31342427632853714
0.41377680859009436
0.37159966896099256
0.44905505410772145
0.300529883139498
0.48659260125561826
0.6081272384505295
0.56838362015623
0.5570543133198782
0.41892016966939893
0.42374733635181644
0.43308953518666815
0.5165587305914249
0.4850201771795199
0.5028078503983506
0.5375617444103811
0.4840076431870913
0.5808213662254441
0.43796108059000877
0.38149048672866137
0.540016685157292
0.5482199136602394
0.5027471996763831
0.5740310524343591
0.3037113535508834
0.48256141578157463
0.4573100953805366
0.48450824556382105
0.4120780821407801
0.5699232668751508
0.3076189711976234
0.40949100037331015
0.3981978594835937
0.5933217873906018
0.3692520057899717
0.3840844286176255
0.46273187441446817
0.45504960826475965
0.6174060428774616
0.4507898687705544
0.36414028697057255
0.491662851590868
0.4467847601221348
0.6448000784768985
0.4264615173713891
0.48895679129355285
0.5475460121203856
0.44176251129201155
0.4437217369933833
0.40873295502620055
0.47504946276676996
0.5782427962048311
0.4917658164382394
0.5085302025579228
0.5161541396290774
0.4435257474515941
0.4257683322908331
0.45496601919851465
0.532209296315065
0.49087589732571096
0.41999803191409923
0.4038478787696497
0.5029959395806376
0.6049309782974202
0.42647944965648754
0.4463063531733929
0.49538640889159397
0.45121381594716575
0.44851585727878857
0.3875071993534754
0.42973416328032527
0.4274440045246997
0.37447670666038596
0.5310112566468531
0.4528580266786773
0.5365778959252147
0.5123840046567921
0.4346383796394108
0.43934123792807644
0.5036721897535604
0.5218147036790399
0.3650234624235229
0.2963051904284048
0.56371368177892
0.538064920664217
0.516081850696244
0.42926878727218376
0.5072250025092198
0.4677665918701915
0.476525696975485
0.5602760384491511
0.48142163394729365
0.38158938746996407
0.5302138290596385
0.5783541420486665
0.5642455710634128
0.2909149709466433
0.5152911743058435
0.5229694241887431
0.44036292649288356
0.4035015678081277
0.5746623441031667
0.21518754065888057
0.5679426306878397
0.42669877400593714
0.4571561024566537
0.565649325454339
0.48025662918687007
0.4882598971459715
0.5185948210839805
0.6004062390081168
0.5519778612338371
0.343475458776902
0.5130532704001162
0.4649464018385663
0.44938181471513133
0.4146115026689905
0.5343454178292939
0.508810163818326
0.3393345071690176
0.4994893448896595
0.48525497887725194
0.6185860702136278
0.5153981543816367
0.5064331360582747
0.3114689120710293
0.5133349711965581
0.5436456412733973
0.42389064712014146
0.41026542263910803
0.40086134782215493
0.5019492713949133
0.3996392912405065
0.41432338041453565
0.46629003612469
0.34084473751600747
0.35167740222458865
0.4219981854960139
0.4619614716986401
0.42723643832902397
0.486946214424501
0.5069549885421094
0.4074512472700646
0.4864791510699944
0.3258346791461649
0.4113968931910532
0.5633129551966414
0.47066382716061284
0.575855118468387
0.5360815778310017
0.38316484481845575
0.4730354914938458
0.43194536654722093
0.42671006925758886
0.5109858415331331
0.4835770741074463
0.5568132090071062
0.48262354492495557
0.3910326412228819
0.43534589717874306
0.3897666740969744
0.35516013243484335
0.45369522672911267
0.6289712514931903
0.38181918763624506
0.5232742220520323
0.5047665072557116
0.5399010706407948
0.4217585082554275
0.48134745243963245
0.5630705145345012
0.4102378089424888
0.45818865606333964
0.37061057440003364
0.525975481710817
0.4166548089978593
0.575736653563727
0.47994210735508913
0.5275362951940009
0.5244318155164264
0.5369754439571274
0.6190399856839791
0.4492231213515574
0.42612375577196154
0.49613096149939184
0.4419308808436758
0.454849324662325
0.48669797864744924
0.6020918670446652
0.45108464893219546
0.31908482356642015
0.5210636492213522
0.4393795423497975
0.5012360425854185
0.44264182032498867
0.39588294729649637
0.478111842561921
0.3304439114989714
0.4927946150802098
0.4534787964801079
0.5593789606647608
0.5255721487180315
0.5154172279712543
0.44717592463975353
0.3666235087051551
0.35085861438155297
0.4884456389689446
0.41794020330778175
0.35540964960095545
0.5708038182823939
0.3567540041403038
0.6421188678917
0.4480447624467899
0.3925277179450858
0.45568274805504305
0.5026891412602652
0.4946085183804607
0.6147331037150773
0.5070855683743439
0.4985670966969038
0.5060956679021195
0.5736407636755373
0.3879516925639892
0.4851894620031303
0.49918372886200785
0.508864185895247
0.5463448887780326
0.5533043799957277
0.5429747372316586
0.5226441373592442
0.5678655348875677
0.5593826911376392
0.556499241793421
0.47928500407816016
0.5871302091770703
0.5055335606588228
0.47755648777544235
0.3360960792206506
0.5601198522311455
0.5252294757936702
0.3321031155196999
0.5145510441778993
0.4339638184535867
0.5621819302644476
0.5928450230305659
0.43937576782109766
0.45609819780122035
0.5282454238458282
0.3279101307354451
0.3400939629032703
0.5168118381499667
0.5619700343848949
0.5731795752644707
0.34587216187504155
0.5035484566250633
0.4314352758727653
0.5474868192869365
0.30379141991496433
0.6180658730852275
0.4831404744401767
0.38970813473588367
0.3934746037018487
0.5738278328025325
0.2821572243625794
0.4192958011238764
0.4325889470909088
0.48225919597192407
0.4368715620334293
0.4423115222986863
0.5736466655370777
0.4102460504643922
0.38441118779489375
0.3299723022656401
0.5194577666829955
0.47605260758295703
0.5289887955988821
0.4319748492628273
0.5421017466906137
0.45918895213320865
0.49842075375603256
0.4684342861342284
0.4321942647425434
0.5224818009104419
0.5473394662624779
0.4850229754538232
0.5403141584001798
0.3006954817220439
0.3887104690436103
0.5817174523219506
0.44061350450514425
0.5017819702759868
0.4971074566364592
0.5580523816511432
0.5379836238057922
0.6076867613440002
0.3672704940619862
0.3753838092986269
0.555581889270902
0.349271072184965
0.5316820923449039
0.5069682896016221
0.32274978420619876
0.5397253522731104
0.5084011397763092
0.37113432756023623
0.4741684889357451
0.47381897678631957
0.40253214561544415
0.46714677138600175
0.43887185368128956
0.40862193942697467
0.5053509934114675
0.4288040509882113
0.4336674331294073
0.4752384988772211
0.3704738377205495
0.5724164999329218
0.3394996731988564
0.5613061525955886
0.461977838600994
0.42783015729756224
0.4702516502589029
0.4961446125278391
0.4656126216510064
0.5499297432552319
0.5840609173904147
0.4653037532420597
0.28034681501823006
0.5198956191289271
0.4715433265226735
0.5518093405728814
0.442354552911465
0.4464341364030661
0.38983237725849784
0.5128696628853815
0.4749509932361073
0.6022836754941251
0.5429475378657879
0.5131318861045333
0.5216396187728735
0.5168119665185104
0.4765305506662158
0.48167075470843745
0.2859462568554946
0.5020375077675999
0.5760472528396916
0.5828277509983772
0.4895549825597428
0.5925687036756379
0.532129064516411
0.3399271636730523
0.567542012261221
0.5084077829368372
0.3685447853477681
0.49166756644295884
0.41744640491241064
0.42743199522226044
0.4915783892863687
0.43636655478019876
0.3096581989450544
0.5288816514968369
0.3249123068742369
0.5067708269156005
0.35486980956032144
0.38740153475931116
0.5525744042729609
0.4205187145932595
0.5853466534941132
0.54357394025983
0.43452942840023573
0.4542616746840046
0.3251853833143893
0.6051838858810092
0.4671573525178012
0.4521188661057998
0.4402115519328471
0.37662215070688354
0.5818293494150456
0.4264601469455109
0.43979628245307056
0.5566809453444771
0.5494743285692132
0.38905120158272216
0.42880711157263834
0.4697196676538603
0.24105879029083757
0.48144707507930523
0.5427145501696868
0.5168327482344601
0.5611329582417279
0.47789385654874983
0.4740404270192063
0.37862162543072847
0.4345905507960188
0.4698721175296977
0.556263121530851
0.578110053509387
0.3962172438002414
0.3855533455810937
0.4510565497517542
0.5239038032454894
0.4709910472122695
0.44178079485005894
0.40392594327153913
0.5909767208504054
0.3475658411530351
0.4201104879463539
0.5111565344251274
0.4209442230718852
0.5038585732191989
0.6018323355503575
0.44837517955885453
0.30714694423355604
0.5698319338051138
0.4548381043966049
0.35673874559338287
0.4753335711472979
0.4126308228432131
0.5232876571190783
0.5474979954246693
0.4798262001534727
0.4340834019468059
0.5067544226747092
0.48321854722353264
0.477492657954225
0.5405590352738083
0.46404723604240194
0.4536657492307075
0.49954075405012427
0.5191748557321736
0.5662980050822916
0.589498697653328
0.46892132473861603
0.5236386243222024
0.4917851295125412
0.5283382491466925
0.4564661536908815
0.5198306586509572
0.4979297655899976
0.5510262640373477
0.5115023426314732
0.3349488282742747
0.37791959619677307
0.31599333345154895
0.4551229528021401
0.3775707735291067
0.36905825867485526
0.5609960508766785
0.5366537653484974
0.5228094963726002
0.380444435118689
0.2778257106883557
0.270608846609564

==> anc/HaarRFC_L5p0.19.dat <==
0.5087828874632514
0.42434556756176495
0.5001160182829567
0.4834137784757013
0.4432883726699738
0.5039890259796078
0.4781827092016858
0.5882357191015465
0.40504540251650173
0.44187037654738365
0.550648664063639
0.5493849229880349
0.5397066507625985
0.4281870570717601
0.3689747902673653
0.5228876756225439
0.5214870635903328
0.4797793717404211
0.5245621452813597
0.3499619673686639
0.5676550065221521
0.569841657707992
0.6206170335152764
0.3936558745382947
0.580852312897701
0.5100955909741074
0.4005218546744803
0.46103146344642737
0.39376240553868724
0.5499681499543699
0.3981555069715277
0.4008442116729944
0.5631739893768077
0.5130634085950065
0.5159122346959291
0.4823074561700413
0.36736995142123796
0.490912133735769
0.4156416317978814
0.28993517091859783
0.3908177918984298
0.4430506198741993
0.38794346535087637
0.5215673054896579
0.5865286530792648
0.40439426628062913
0.3394894962780305
0.4812686886930498
0.5307740661706766
0.447958295343136
0.47151861192670047
0.5790304639808633
0.3835071503615309
0.5201436200813758
0.4556790522583708
0.5480546163255716
0.4412517455367934
0.5588296142063968
0.6289983212133586
0.4594626572928698
0.4093011482664567
0.54824074986305
0.5357793526019455
0.5382642665489097
0.6226635038543349
0.5384080684105771
0.2549426811467228
0.4020327005256755
0.5543571978108662
0.37768435120171545
0.35052295873049194
0.46465022804981837
0.6333761779763294
0.5304042097199709
0.4079949336610388
0.41289375370074005
0.3640645571452883
0.43771565275435426
0.50127364991621
0.5807658240837686
0.35485365247064843
0.5068117915111526
0.4701336594660012
0.5644504236621644
0.5005212666634384
0.3584075077547508
0.5400141557760471
0.5470703299717906
0.35760185821891327
0.5388033070130388
0.609078631728879
0.4845602429316601
0.31934565945655397
0.3486386712086623
0.354478306404775
0.2446052427983223
0.4681877537684954
0.5591936082084208
0.45947141826911186
0.39202910704473776
0.5343012377498394
0.3876347353422186
0.41866171550052284
0.4552920153542986
0.597749487828406
0.28530757536708995
0.40150678702021064
0.5144662083807254
0.47394980487868366
0.5677228508505316
0.5075377792410193
0.4510350264998216
0.5481056263020438
0.5064309895296719
0.5586455216141275
0.482992259303775
0.572151551887791
0.4262580511066371
0.4030775859036126
0.49420645473797253
0.5114158181089805
0.4471135652174437
0.5404657278105939
0.5131453375245062
0.4222201128969138
0.49275723905521357
0.40450857586068995
0.614229306504115
0.40623218166237746
0.5109391330929047
0.40665473700294624
0.4379164330572756
0.4444601346402614
0.5545020905858051
0.49082095017297644
0.4479849141912407
0.39491161020131493
0.4836489204918161
0.4630935487670946
0.3410802565147533
0.6224851105282746
0.3015906951492621
0.44010954189079426
0.5385229560433412
0.6032502760661389
0.52430113762001
0.6285110246399691
0.5157437378368952
0.5635266123779138
0.3912147605024284
0.5162485283310478
0.5518226885930775
0.43543421445351727
0.3755940807892445
0.4739911012359371
0.5505971749277476
0.3280241978319379
0.5952820892113914
0.41949603204461017
0.3229892617939211
0.6052758175903776
0.4849047541568351
0.5466219155448196
0.5417405832704488
0.5147012315794312
0.40259072354210895
0.6066826289079432
0.6244719720804078
0.6180524024835959
0.56498512553242
0.41759336258895907
0.4146020389991771
0.3909726330259198
0.49326010957674316
0.44515598336443596
0.5247367053487586
0.5299987210207143
0.515285193542753
0.3897771456722819
0.553147797089722
0.4644451973530657
0.5087931045712036
0.3634247187380326
0.5246413958794369
0.4845978792432818
0.4436882900321932
0.30402442968788684
0.4867658303957223
0.4891768142661577
0.551133364766951
0.5075189855578576
0.6015660000797792
0.30839304029650605
0.5713317505285341
0.48890911579940366
0.5871929413785674
0.6142074735962638
0.33922797788904785
0.5125763823143473
0.501369364691688
0.4948262917495208
0.303732504214899
0.32048628595654555
0.44286295779705254
0.30104108422863335
0.5158498053158919
0.43379435876956846
0.37527428837488014
0.4481635302745663
0.4388282520648122
0.4871465797040708
0.28070124426142967
0.40057078928274825
0.41969233077255624
0.4072024540490582
0.5182895846938906
0.45427252214253544
0.5310298822089359
0.5515757318907016
0.5382045884454192
0.31677358531860317
0.4363461583832586
0.5137569423134352
0.584488616634538
0.5125701857237658
0.5450260623711367
0.48245202583990676
0.4171554797668673
0.5367408605081511
0.5239246533194021
0.4983081050704634
0.28923807583908356
0.5702677688666339
0.5194142400560748
0.49380759301028665
0.4501189639540587
0.564805323424882
0.3307765935980175
0.49404895116447434
0.5859156996292189
0.4401064453492476
0.34695783214187026
0.4298965720326002
0.40793104098838245
0.40817666831602145
0.5825549840791537
0.4381951491751119
0.6276419148473709
0.44850020457614326
0.3381500973510198
0.5454584529156028
0.4632335816320785
0.48106864388865056
0.5462621524231285
0.3071114708935243
0.5580601461350001
0.4656769719449984
0.37111379627233715
0.5050879286973208
0.4766656506621932
0.4709311659390161
0.42553538806918784
0.47269279479846427
0.6060596457687439
0.5359107201686338
0.4751947064136886
0.3868366641320664
0.5370894597589967
0.5136424104815783
0.6233919749789368
0.3892014351566163
0.41663725202676855
0.6185996386091202
0.38999200631565983
0.38609130289297433
0.4470845840676138
0.44687463366900576
0.47531114619382847
0.50647949941329
0.3280793323428716
0.49300141161377425
0.43292823670812575
0.4387341876697134
0.5363812001424942
0.4420088945571742
0.41678517457480546
0.4632222020190928
0.5195908752694478
0.5545774743704404
0.5711092450031678
0.48708195865433823
0.5530057760777036
0.5638947916797958
0.646943145305148
0.5770373566903011
0.515106791357104
0.4599915050240426
0.42355153683846614
0.5636907305261979
0.5099461120880767
0.544408368988879
0.3363361257885925
0.39195586462976445
0.5065357456930901
0.5079242207812564
0.4863408646026331
0.5995675758012933
0.5683068491285983
0.3635279224630765
0.6388435106268404
0.5175939023770929
0.590186194399906
0.47115448896547824
0.453097585800402
0.4365293960581724
0.55185119649296
0.388576315425722
0.4184349786086574
0.5717991823834281
0.36102069298551914
0.63959939220151
0.44958319012917347
0.3101595687099121
0.3683667156274465
0.5420024657336573
0.4836851710308632
0.5555062190350819
0.5705738979312341
0.4574382743372869
0.6285093039431741
0.589989480450842
0.545722534617528
0.49447730650238236
0.44903503519804705
0.424478889606954
0.5036259916095505
0.49273730397685195
0.31918746519794033
0.5868927177948354
0.639761478291301
0.455594601259545
0.520209098977986
0.4836939939736234
0.574710971924022
0.5258003058278257
0.4930762865791937
0.6164615735439878
0.46680862276379964
0.5139635254631899
0.4630717132728467
0.5520936063041235
0.3882921292878224
0.49938809762678
0.6160458252860507
0.5016901977542912
0.46892378571760346
0.39919405593045215
0.4454480736241759
0.46769582063626786
0.49115831351428024
0.4766408935412084
0.3151025112484127
0.40066095435994326
0.39348096604921556
0.5585854762861691
0.32662394566724895
0.4207378041146111
0.49729194647723807
0.5336401415980396
0.6080068372124203
0.41663358497295616
0.3297063887364258
0.5986312911329809
0.6086956124142273
0.2770001706729151
0.460591264476612
0.542424459083891
0.6589484504930495
0.5569322902167672
0.5562260638928896
0.5270279261644413
0.40993232181736994
0.595519032663343
0.48635833640782233
0.41477830496574725
0.5552287003635946
0.3601476873980265
0.48914290930228926
0.6307762895815359
0.30487089139524215
0.5401871283234533
0.5577701606728122
0.5314828556374964
0.5251475739853675
0.5357506997915418
0.4413437785270792
0.45962544461168225
0.36976599761074963
0.39354032827918434
0.4436255786642118
0.26476710783995816
0.5200596892465129
0.4688348897468347
0.39031975177767064
0.4814139025098732
0.4626083827943987
0.4119764160870793
0.5963303070863673
0.5853546315083117
0.5508370796883989
0.484268790402961
0.4463465288690654
0.47550511497441805
0.28139582790629847
0.3841016829452837
0.4209400045222463
0.4062133365812126
0.564740628496566
0.5192345671056146
0.5773786984382728
0.333332978435873
0.5749880455081207
0.30473439578761263
0.4063052745795729
0.5175668139043271
0.4578552730057265
0.4970073569245228
0.5157847951943912
0.5210426231935255
0.4695766231633553
0.5627689526073529
0.39306785246574394
0.5782771041252461
0.4619752293134321
0.45837276035545094
0.581038745405562
0.3199504412280041
0.5366130925316128
0.5451918345041098
0.4419185694121446
0.5786288819433862
0.4821497322392945
0.37882019608125483
0.3242674844200874
0.40673432668171094
0.5625095666646622
0.5746631325898512
0.3505870798084903
0.37668416121044734
0.527123815296427
0.6415957161146265
0.4553765857102162
0.4435041505497819
0.4843721853025661
0.48960553158809084
0.36892238273083494
0.425714385703288
0.6175795054203251
0.6634687216924047
0.43654087222595117
0.37406128458862564
0.441822017671969
0.3260722683894752
0.4896635492513049
0.44999147581360477
0.5874984246152855
0.4261381163396351
0.46438910482032847
0.5652433974450981
0.44548116933683
0.4122986638712464
0.48696819638303207
0.48241205378915114
0.45421286390958066
0.6466056006274618
0.5335095459005416
0.32572265385139554
0.4863750780791333
0.4688739114431694
0.45240289567869685
0.6229296428626436
0.37215926208027
0.5344522928377459
0.5454402074573047
0.4981914944219012
0.5140176298351294
0.5596142374725414
0.5161513517472845
0.41875339278668394
0.4404402458639883
0.4933845823937059
0.514842239624203
0.5407313399789075
0.39786364743042024
0.5447323574591384
0.5776081937261074
0.49638174386034833
0.39615438077035964
0.6039966970081255
0.5254542232291268
0.4104408064962217
0.42193418207525485
0.4880372821739185
0.5483961819846297
0.4082181623215724
0.5084420810853559
0.4248441789730757
0.6287029138961931
0.35782896290105376
0.3709748319703408
0.5725527154971575
0.3476390919266415
0.5302125533838347
0.5269287424468376
0.6345677384992079
0.4268036584499081
0.39151507274361025
0.3339285091507031
0.43995364030393763
0.34238581760704695
0.5422849177313104
0.35974511867637043
0.439997176298175
0.4205666575638679
0.5105765792822751
0.511562882656949
0.4034469022014202
0.4502571482611855
0.34131564087635974
0.5350967957842419
0.4569169606332734
0.5071686609934762
0.3144130948254269
0.43974487033709714
0.27960404564797414
0.5176859590968538
0.6024357166381723
0.5839990108444534
0.5128724730022625
0.4340243313162498
0.4057041081440318
0.47121336428006083
0.5237917997689228
0.5144228233739501
0.538958452328316
0.48005630451732917
0.643111855976112
0.5640316186909232
0.4520444426513391
0.486425110031985
0.4268923969625201
0.5289560664682427
0.5383519949387384
0.6778992200834484
0.6101526056963752
0.5220425249757298
0.47395582646820894
0.6075907664515022
0.3999832637750533
0.5718106350953045
0.4648453469722469
0.3921596447558647
0.35435691826627724
0.4312848936384927
0.38476798658023037
0.4311759126337299
0.5746930365241765
0.2578211272071019
0.39760487025359953
0.5200222735280463
0.5430510760626394
0.5191442395800832
0.529566001668075
0.6311350589553125
0.6226325774709772
0.48212684371286574
0.3490658647738375
0.5577688978812367
0.38367467542822337
0.5168071739869928
0.5019351799281146
0.34537126162991993
0.5387380012536457
0.6012988756871824
0.5523981687649956
0.2873184283759607
0.5738361921178671
0.3729085629060799
0.6335208114813048
0.5827004579597866
0.4894136925241934
0.5774402606701886
0.5099954293741022
0.5286131752272522
0.3996484833996371
0.33997260453065614
0.4095916818467058
0.6149110718548205
0.42473268673153286
0.5897571692440057
0.4853609595772656
0.41406735567512065
0.5155349421040128
0.37170073640198203
0.5987132426807775
0.5969944393953928
0.632639271877519
0.5858164184660964
0.58743272679718
0.4985782025783119
0.5956650910894692
0.5086553071276564
0.4720881172204872
0.47884639894059167
0.44480860512407994
0.5458222678804648
0.39455307159137354
0.47772942618436093
0.4985495519341633
0.5899627324622161
0.456759044582972
0.3312971546664057
0.5226608029754031
0.5712895515898547
0.6065183751821733
0.6167596847147622
0.44339854801718503
0.47660796419087237
0.38693299313295487
0.5267788712167218
0.46695768569067786
0.430072035368641
0.4656276829560761
0.5536062643467451
0.4928299144806679
0.5434545772791308
0.6180044737648185
0.34646086458396314
0.5029729160228769
0.34748751415097434
0.5104605804021564
0.5495116857144117
0.45214233474141324
0.32690098842497595
0.48534069984433875
0.3967700619346831
0.44260641333256034
0.5007898331773555
0.5318299709424127
0.4438562861053844
0.40419575158840665
0.4882739206986688
0.24991062644946935
0.36831594603269674
0.5461879358624666
0.5660228189275592
0.5334800853545792
0.502241545007556
0.5404636802741394
0.5498514030579923
0.3406779921887019
0.4963086237408797
0.5218029998602307
0.4875187574702453
0.6356544993308122
0.508901815992279
0.4018520708563454
0.5950339386021147
0.5290540302878679
0.540403657860866
0.5622858863977774
0.3078112837227898
0.630783785884601
0.5868590106745881
0.5754503415248751
0.5340879320554031
0.5477286820210389
0.6253134850124203
0.5714410352210321
0.4990324254556952
0.574934267922372
0.47283770795936264
0.3105303343533892
0.6002922347375558
0.5727536499556021
0.5912202383820337
0.6486172737946813
0.4652733972339195
0.5629716980099997
0.4579341813357965
0.5489198133089683
0.303981878465804
0.5854697281194654
0.40802907092667795
0.3573018438341759
0.46101704245234976
0.43766748922124626
0.5001328158354008
0.5276650989170646
0.319774521475296
0.5797506540355128
0.6075887172249043
0.5300711056321572
0.45496071505569746
0.3884944499142161
0.388554598455134
0.4890787279575973
0.487865426266693
0.6346965614763265
0.5121451390902445
0.3802214011503329
0.5497929434848086
0.5421407426577749
0.40235047903256477
0.2824532464713658
0.3923758249823894
0.5224765751189606
0.3037164748510666
0.4687191590115412
0.5271679594821223
0.5286776878126894
0.5435328122581327
0.4852643836230963
0.4308234237242812
0.31332728989531056
0.5245903257417095
0.502487188159138
0.5673403894550169
0.4175736303862338
0.6055385225654965
0.5262047129431043
0.39944540634595777
0.2655219346720637
0.4690606380405741
0.30641063627861753
0.3662825067007348
0.4209519373525489
0.49258796507866703
0.6052438449220063
0.40741320896983346
0.5108530237347765
0.5355394862437125
0.4564257234422965
0.5534282215282009
0.37397277313751104
0.5046117446818046
0.39826771552129037
0.505543088861132
0.5465402516653765
0.5151896718235193
0.5598648002883921
0.5445040038566827
0.446309670700066
0.4705897641591324
0.52895834899976
0.5363497589816912
0.5718403401301643
0.406537362058339
0.5085949547053453
0.5385979517800432
0.5476763244037032
0.34412253167488993
0.3759117692323342
0.5887041830365524
0.5945479330844036
0.5741209763566383
0.4648856477867993
0.4883447250304184
0.38020529174029927
0.4631570266579026
0.5320892106651169
0.42217323120365996
0.35351667465811315
0.4351334506361293
0.3916947757023709
0.5590641045292547
0.4734233360856408
0.5102380052905807
0.4760844418005364
0.39957621125944676
0.5379190575037027
0.49950645618414297
0.5562960523334496
0.5794705509591866
0.40474406067104485
0.3951432859930484
0.3827839893952678
0.4067931358027632
0.5948370985075973
0.48533586395631423
0.47556439358702995
0.35764598868508446
0.4434874452141895
0.46918622904279506
0.617291975852562
0.5836718921515056
0.5948752934678776
0.6239924690212166
0.5869833978028436
0.5818523832582944
0.49894969655729127
0.42833890369193217
0.5698135139292058
0.5746570251810148
0.41946984525986364
0.3756352605104059
0.4148576201475371
0.49877971631033663
0.5587875765168085
0.5929626435817895
0.48849491458415034
0.4554116210433931
0.38800037831344847
0.5396994893397646
0.43644831901983333
0.525889727155654
0.6037976779622831
0.4551908709333394
0.4119870449609715
0.508778465190527
0.4457418579975983
0.5496351069820364
0.4877372578597913
0.5779179395919313
0.5804874205808794
0.3093244560370967
0.5252041285727537
0.5580166227565736
0.4026277353583266
0.42301940822991285
0.6435250192393606
0.43043396729640193
0.4562377814458903
0.6369406912008747
0.5905976189392298
0.48565569650063917
0.4916633128295856
0.5182412359069477
0.39796974235692106
0.4608077584245399
0.47480511790000063
0.3286148303859702
0.4753507567683614
0.5252855639327134
0.5591358510478834
0.573928924581885
0.5236367016841738
0.5003240875167475
0.3777342793697578
0.6315045162398684
0.4801595442780439
0.3251852816464895
0.5884406470500732
0.4867728503206822
0.4216285889833465
0.5914354266582059
0.5400686086184299
0.3892416804976306
0.6291303821700969
0.5733453295189858
0.4936002588419963
0.44051464219384956
0.5841268471611325
0.5417823704573326
0.6145195237527803
0.41183147051096186
0.30646684440104904
0.39306958933756064
0.4736193804291963
0.39649481428957867
0.4852490982187508
0.5858203138833478
0.5367649311972552
0.3327092247307353
0.5186691266741204
0.5531841712059452
0.5794948026366231
0.3468279586269312
0.39245592374627825
0.5080750490136545
0.3916408379779377
0.2806009306274908
0.45460727465192297
0.49007755239855844
0.5688062812060115
0.4778201186829489
0.43407397157430533
0.6079832547030594
0.37803165437733843
0.38789846221954244
0.4860346985229
0.48652622795196176
0.45596182459709256
0.4402232854907927
0.5148283435889125
0.5915397030471059
0.36641711569963387
0.5384754781198775
0.37947312907513536
0.3984034401888796
0.6046042913558496
0.513672090496399
0.4158590843625668
0.5366487633181972
0.5211282366343961
0.5596872103833774
0.34437404295452845
0.4964241602300162
0.4647816147600374
0.5900599906037056
0.5462153685856965
0.4507529863584191
0.5077512056619817
0.46430650084243363
0.4786316273744404
0.3657778747160672
0.45160910143151184
0.5408141140452245
0.39828750777386457
0.32818049081816364
0.5719965843342794
0.45339115973123395
0.5229128709776023
0.5372884067343416
0.6296046019237367
0.5618649028411784
0.5567237008879333
0.5289242686594207
0.4006179445377422
0.4520708435528833
0.5014152881789226
0.5243538815506179
0.5761308464459725
0.36919507199790697
0.43778823505601755
0.38095480786859715
0.44001570705111615
0.5699001381489524
0.488672705642123
0.5165785408656761
0.47975852973345523
0.35969080779310586
0.39136259023710696
0.3696187058541411
0.44328908080268
0.5691731173237219
0.37365792685461724
0.3497073213035918
0.5686435079416795
0.5279294207150539
0.4538648950306729
0.506648270109827
0.45315275822630025
0.37418919825925046
0.649624774203769
0.46100295629323
0.5101833151361369
0.5839225022188093
0.4708826060302521
0.5198789886713557
0.5191725882424865
0.5250206729045881
0.5112568007167516
0.5525772969457163
0.47126375073470106
0.4738728157206744
0.501195750405365
0.5738896040425463
0.6196070047601258
0.47578796860871997
0.5706705798664942
0.4585740930514448
0.4677008530116017
0.4821046635033416
0.6248307433329655
0.4608144680412205
0.534859616897912
0.5876560828861112
0.5908891373023659
0.42892639584566294
0.5255419651665917
0.37859435832002214
0.5202156258763052
0.4663297740170019
0.5356865896420395
0.5368484357266478
0.4276940558203558
0.4969656958314008
0.6161893082340513
0.4798717966456013
0.503805562995655
0.4942385445483084
0.3752042806789441
0.39102579713405244
0.4006380808607597
0.3579785395348997
0.47652663824966
0.45736567860875815
0.32848192984932123
0.5671374992138608
0.6009005559336604
0.37809149555140953
0.494183579964429
0.47782479063389993
0.3469892826240046
0.3208562732709051
0.4491500325790383
0.4945689001688705
0.3109427471679251
0.5652256756237739
0.46139586752110723
0.30255189459513765
0.4523640166500297
0.472884010673326
0.5070710049448318
0.3416375628087735
0.4201215474361515
0.33014216516868916
0.5507120462258641
0.41826713827595285
0.5737517423424475
0.31925441642202834
0.6312773522833457
0.40453539909005953
0.3814411815730552
0.3062290309303904
0.3317203740144755
0.48175640940613923
0.48219506921911476
0.5282395414326487
0.5304305998871381
0.5799104571895661
0.6026996899240439
0.510184451920246
0.595849393768963
0.49074459426221434
0.3772712778087388
0.6230608488369962
0.5222949276573503
0.5316161173897525
0.6248382941207714
0.570828442862478
0.4724154002116047
0.5491149238145331
0.5127652045865913
0.47834115842257824
0.45034318695934317
0.5658695022866244
0.49721804877243153
0.42679462588759054
0.40930518717597464
0.3717822715407496
0.4822509676548171
0.4258399847623413
0.3239280715680468
0.4275705116806497
0.6022663943081759
0.3302421497048938
0.586267721230734
0.5490369860898979
0.38833221336665236
0.5587847251901611
0.41796045878641375
0.6170971776183796
0.5441034058419447
0.41064765098730055
0.5822262285081756
0.26519204431017696
0.5103226298207193
0.5443583718273192
0.5568050604080438
0.5128273476372637
0.28921689945134965
0.4347504126291637
0.41825020731797696
0.41794782318044166
0.4453180787491389
0.5282479146835583
0.6354336908868314
0.6674563496645471
0.458307264583168
0.4468169786897982
0.4882248763700858
0.44416965749703413
0.5654243873206192
0.44895895800786834
0.5176904661506044
0.48639262593089777
0.5011380036266803
0.4710137627345604
0.6227581899450514
0.5373801659001404
0.4555113386606393
0.5492810495052848
0.5072599184291602
0.562783934993147
0.49764417318757076
0.3577486621586724
0.35376652517738433
0.3791595831714907
0.5881944773970388
0.5490548179813346
0.32316435324076964
0.571593053409282
0.558896535616527
0.5004701509490856
0.5467985663040978
0.5875750254484619
0.3641221117725156
0.6102492443853074
0.47383900774224014
0.5135908305323025
0.5637662690738778
0.4825384800490566
0.44922005762037315
0.43496401283923397
0.4340056613894154
0.4320138035430875
0.4632023023365963
0.4258192287813741
0.4662925396505808
0.5244498675170067
0.45890158529616853
0.5136835697291512
0.40933956537281413
0.5635228719471619
0.49526195936437534
0.5012431570450714
0.44451426041537284
0.43498310915490357
0.5922995950119803
0.5081594054854744
0.5629195690818112
0.5217798173306575
0.38796608544204225
0.457276061872251
0.5294951025081666
0.6094143802980491
0.4860685613587242
0.4811538497507472
0.39560240074398795
0.5881294077409531
0.41485434459398063
0.40109847721653563
0.48360978998010107
0.42992482781230545
0.38248198039440423
0.43601185830813627
0.5653033717964624
0.4296242832350981
0.559949195995306
0.32985554425298
0.5834328941267527
0.5216322766540739
0.4987609327043428
0.4866423579924757
0.5218592322780242
0.5684532214703583
0.5178469990881924
0.4170248408806507
0.5436686377115623
0.6143564060863732
0.5145850741936276
0.4528250132963415
0.4639652110360426
0.599829756662542
0.5298705468573677
0.4942688140343293
0.569016053861231
0.5607811873342033
0.5001845619335539
0.4457919876697979
0.41216920943688673
0.5411750806337233
0.5571979511502787
0.40560054572333676
0.37857211740812713
0.6124460699522836
0.44493343892708587
0.43914437572461124
0.5460756769142318
0.5663730252615308
0.5345880570318162
0.49896917669921403
0.5808401447775979
0.5532835285666049
0.5151996339089896
0.5665038485524063
0.5478377053243558
0.5523881837691107
0.6450490795211051
0.4371630890499161
0.5817424438907933
0.5121659402684866
0.46765797645282076
0.49302436652455806
0.30735782843581666
0.5731374735191562
0.581857358248135
0.40157049451057786
0.36044412227801925
0.5039711510203064
0.5262684052635175
0.4229388874700295
0.4216048243234639
0.5276981585998621
0.472426387066372
0.5430680342736142
0.5593015455004078
0.38975406867916246
0.48347792542768503
0.5503892837974287
0.4350900580783627
0.45325746496652014
0.4962879515709963
0.6030191180167047
0.5234434515645241
0.39399628919857244
0.5227167981003799
0.532242777664093
0.519456842074646
0.5443465096281731
0.48415826892838637
0.4380184235078736
0.43997326944214743
0.4147199845065752
0.2922261502276695
0.477425338454162
0.4514114784392736
0.3639042779287373
0.5498806933050213
0.4363741771103047
0.5786037308017836
0.5103519107353949
0.38962769709557693
0.4517386928148079
0.4772351613645661
0.5372028482471333
0.5726761230872632
0.412655852990051
0.43975793215818415
0.49945565041370954
0.3490385780761377
0.4945757498779682
0.5300089380228513
0.5894540249920098
0.3431137659869235
0.5838912916067204
0.40905138829847437
0.47783458650182015
0.50972841219739
0.5720621505295082
0.42446709382618264
0.606289350102893
0.4608096419579246
0.47692312095996936
0.5150290051167029
0.5326573863282177
0.4810884602428561
0.5767063654656502
0.4470442378650693
0.6039296604491315
0.6108148217613174
0.5834561327114762
0.4563969546236679
0.4616483082996939
0.5630004693764575
0.526936774404635
0.49237646022019693
0.5406335520187511
0.4701025327722856
0.37177349209592697
0.5065466581783347
0.39900464471221775
0.5273234902404705
0.3910218669668785
0.5475959398572335
0.48854329628803517
0.4739866907020801
0.4484223006291607
0.6495930206236022
0.4389088516915571
0.48948343988943793
0.5328737355524722
0.444956137082648
0.5603511688589583
0.5098018397166058
0.3083955843366405
0.4532410914732247
0.5241250347253976
0.4427570495445463
0.5648454951749555
0.42924842836587324
0.4873604837673991
0.5292135703229953
0.39080922012931707
0.4834430723769967
0.513104217232433
0.4890299895992669
0.559837185936387
0.33079309102199944
0.541784811607975
0.32708341859371276
0.405249471580777
0.613929078400441
0.5316272624957058
0.5449987667988274
0.5656688118059852
0.4055778067731873
0.49475862504892587
0.4561183942641377
0.26764536089705177
0.5060797797852533
0.4508514474849388
0.5296968411129875
0.4918553348748556
0.4120749394817881
0.4598333744349853
0.42712816650257435
0.3718940340396278
0.4481409904706287
0.45443649249306434
0.41446431239415493
0.4233933326964588
0.40414399483328306
0.5279756752994323
0.4110971046026871
0.3364505313847116
0.4931856484761503
0.45484421048371443
0.4033054471975749
0.32691324347155565
0.4202048934956406
0.37985393906075016
0.6167220456132707
0.5476210641427921
0.5980806786308679
0.5596722309694129
0.39235566239321534
0.42594090189470474
0.6113821643917193
0.4735842715379396
0.602553564113492
0.49776577714181236
0.5810090961489452
0.35654375207374833
0.5577385399850866
0.5703219543144397
0.5609465272943249
0.5586301993067558
0.45566655281528556
0.358949674322804
0.5347784294007769
0.3445555043630289
0.5196597289840813
0.44663998512728775
0.5030629406142612
0.4833612237091465
0.41641699665675946
0.4772345310501737
0.43035764510378427
0.6282307063070116
0.49887417654895355
0.4923614739350052
0.39583296265228707
0.35397551879649936
0.45862199293502554
0.3899128074691094
0.46736505282131324
0.5590969918100928
0.5510806810168215
0.4219753240909771
0.359065371033953
0.5196104479990827
0.6259399052527548
0.4770414077895674
0.5434579538250045
0.5294734294159563
0.6151936983492803
0.5714543081981414
0.6423188006550041
0.6094440168810668
0.458451830388682
0.571520428094024
0.5366780386229474
0.5510901262171942
0.41715315928167035
0.4719708430245489
0.39361725262508374
0.6388461957860132
0.510231651617954
0.44205044853184006
0.3993627427049362
0.4314356627560723
0.5387254422247958
0.45406880734377303
0.5616228093662776
0.4253042134710783
0.5214490074439578
0.5849292929050909
0.38259816590587586
0.42589367698219177
0.37293314383288656
0.5913373451816076
0.5700553759188751
0.5293649739121966
0.49108914329164266
0.3755249404662974
0.5411162957374389
0.4765843624253233
0.37225795658377464
0.47036384873785203
0.5729939159878935
0.5205398708462179
0.4717202395950368
0.5851796563607293
0.3740373845524228
0.6070154237430152
0.47998561110275534
0.501748246666186
0.5166701339327234
0.4860034634651879
0.5865839904537969
0.5881021977922047
0.4077455896815704
0.4549825123454034
0.40149740308289467
0.577978915452913
0.524439715147933
0.4037972242792148
0.5871501630919518
0.4465240829049174
0.5086974861962287
0.4622704472295764
0.47680551869097393
0.42481095338359365
0.5848617501358919
0.5143405853112785
0.4764404648538715
0.5282977037307365
0.5850590329405372
0.46244703760789174
0.5737620597347729
0.33438391443418614
0.47260208686847927
0.544902639329864
0.576163177620888
0.5632385946608472
0.5947184373403918
0.4147349736897075
0.4727462730914628
0.5610275337358274
0.5784592122150388
0.32251164533252225
0.39352101248262433
0.42263477757022344
0.4889486627211408
0.47907567007636637
0.4705106724181123
0.43602522339671956
0.5840986334893975
0.40548923460793757
0.49312647742900506
0.44906948190190776
0.45512869400014583
0.587613598703713
0.48879192795436616
0.571714695701344
0.4648210658004331
0.5556373717371379
0.5886873109037071
0.4556599857244395
0.6073271908530455
0.6185417119593313
0.47890892437135
0.5097191951236582
0.41327470819523987
0.5651877557390904
0.4107775886170895
0.5646408696788338
0.44037169641371
0.5266492033360681
0.444471694302692
0.5396731685299194
0.5185097164544872
0.5282502932646634
0.5076243258240416
0.5008107085136737
0.5964638004384791
0.5364167410700764
0.6612103272658518
0.40422783476326174
0.5311119240177509
0.48091976902443867
0.3786371817558451
0.5283616684080173
0.5728737752656219
0.42040745652874884
0.4171867340986077
0.4937862176174193
0.589878530398813
0.3474770984025566
0.4936532793285474
0.3164862391994105
0.6096824935740948
0.5317186639139599
0.5920212896746959
0.5809615061059306
0.3955715363484932
0.5337547876914922
0.4757695182532742
0.4982477615295951
0.6168989210289519
0.4808733862421381
0.5814043601882265
0.4883794989348091
0.46379998125997834
0.4973310441537968
0.5159782962100303
0.5258016370059044
0.3287244054548424
0.5451080109810208
0.5037436502912513
0.49160186910618514
0.5638097937667887
0.4263076694608837
0.4857573451739653
0.42837686457524615
0.47173730352932397
0.5049975051672219
0.5330605168069953
0.3687409663508358
0.5192617067164179
0.4654792020597136
0.37166788987997634
0.364976862748053
0.5494377923025636
0.4752386051445393
0.5839120521453057
0.6025849324079947
0.4761714043955869
0.477182908847241
0.3895315173192236
0.40596483102608155
0.42417933398332724
0.49283150619240274
0.4317124665819343
0.3123666808907328
0.3485920437478748
0.5591574104535074
0.5187456785006619
0.4452365852560733
0.43947110024023084
0.5943073179708083
0.5879704603221665
0.5077706799757067
0.6300514022226607
0.4240028818155451
0.5122422607297074
0.5476303933777098
0.6489101002479423
0.6072461685494318

==> anc/HaarRFC_L5p0.2.dat <==
0.44826694348495066
0.36150626583887047
0.519022093743246
0.3211163282334028
0.6092364726237199
0.6311648767820803
0.46814963100966633
0.5111097733344677
0.5955643135113731
0.5424406752196084
0.5201538809489015
0.6451170683205453
0.5473120065700906
0.6120528861301963
0.3249654590109958
0.5122519458734187
0.5424173418701083
0.5702724238688895
0.3866108661301321
0.5271514038592668
0.5284252533491692
0.5311311812833702
0.45124665629149957
0.392140667108003
0.4892173624878132
0.43781139580412504
0.5649100191123689
0.5528863875933957
0.3503675238721414
0.5731378794705001
0.4925000857771504
0.6111545512164921
0.499681275783268
0.5796029781398206
0.5540108661537794
0.4607886937022342
0.6076124723320627
0.6464532389716201
0.44011408708815836
0.5730457002158011
0.651728092869897
0.34483278734730205
0.6111671165070619
0.606202840430337
0.5610511619993793
0.596811472342927
0.5503569654705116
0.5847854924640402
0.541774029412784
0.47862390217140977
0.5179884084347246
0.5566687203644599
0.4200192674355915
0.5565737404041833
0.5218328680646043
0.4263573351570249
0.48011844187441766
0.5972733390102603
0.5180723875303775
0.3883144478832862
0.6301930828584265
0.40440678773623895
0.5560476908666441
0.55522257548295
0.4951352534144275
0.4878988248436749
0.4630232615565194
0.5662148103736727
0.6381941434994601
0.5470019602744227
0.5023870474035024
0.3661997145828596
0.5369767532076232
0.5279796441914223
0.43496924236636303
0.4330683855395578
0.46916523374044045
0.43896877651460464
0.5360440627471127
0.6658805181715666
0.5235616083555903
0.4192798319084018
0.4418338800514778
0.4912574544746576
0.5391742283893468
0.4994058306065222
0.3667600602250174
0.6438850878669201
0.5110372140261189
0.5284122840990593
0.5386046150779124
0.46984372368176225
0.29318577686912783
0.5981282356381062
0.4705520233115453
0.4436605229223602
0.47237882139320075
0.5362727965718099
0.4049344176632307
0.37601743494409723
0.5129808138828343
0.3173893604374634
0.39141952018918597
0.4020806015140276
0.47856951172781687
0.5154926391985
0.38083727932721945
0.38612115825258764
0.39701177500143486
0.4945402223290617
0.5060252432390148
0.6041206792294745
0.685012623873963
0.6053664303715028
0.5918082594863792
0.5426683430603653
0.55991212306217
0.49760060443590987
0.5955986954161323
0.4517932538831309
0.5809736341684105
0.6069265582238614
0.5932611096197647
0.6511789739239467
0.4913737338793792
0.39850293014484406
0.2732501457867438
0.6358504174267364
0.42264165213335697
0.36433335978192105
0.4805306412295941
0.48046451636098075
0.3862502605178677
0.392455662720879
0.5589577770195652
0.5305259889391918
0.3178245518616066
0.40377647905238245
0.5028152472901376
0.2845050038963267
0.6804433149354636
0.665164059305232
0.5547374463062626
0.6081734227135335
0.41216960289269144
0.6732060406120987
0.4573443527691779
0.44599770905880853
0.6080671285888141
0.3828698644586787
0.5324578007107104
0.5387922771708578
0.3755092374264818
0.408359695730993
0.2780220215074191
0.32424025339102636
0.5592963425207924
0.53463199237776
0.3068160350696924
0.40118139056543156
0.4105272207550271
0.5015739706489816
0.4124333063768402
0.6302312074460381
0.5682270704124942
0.5045733887825061
0.5762711981256907
0.5840532634452825
0.5015795502243984
0.6149805019686311
0.39597975319234796
0.4105290184848951
0.40723408006340456
0.5937786696496254
0.4869878139313576
0.5974327872485017
0.43217392401087684
0.36863523258701136
0.6686129805438172
0.5036642251981244
0.5193693717744448
0.325023495830002
0.3321495668966437
0.31806906177613586
0.5375149498963655
0.45949575252387764
0.5925343372637646
0.4774650172991481
0.5037636628079547
0.6426589742651537
0.5504567264061961
0.3072447565317688
0.564654730990718
0.41811209491105217
0.33656846480816727
0.3325684722003729
0.48468950091785296
0.6259400085538974
0.5002751776783811
0.5210031556089559
0.6640305995848679
0.4292980017213355
0.4838792406038594
0.6965794185802473
0.5398545995430767
0.5362843439284388
0.5759508445035559
0.41714856844411513
0.5073040754259237
0.5405119112671807
0.36277041471757376
0.49588354983471183
0.4250527933138029
0.5783912069200312
0.3245784528306626
0.4664648859229002
0.6254939636453275
0.6381751264720282
0.4644977667446567
0.5548674141645618
0.43489588501794446
0.5380017510878425
0.4924286383429714
0.6142066604124233
0.6106481518397621
0.60127718697462
0.43299100710999155
0.5069143722944199
0.5533396808408796
0.46788471419398797
0.3606925819614632
0.45551240574470897
0.45985224437228933
0.6728726692932472
0.5061102494865806
0.41963080325542257
0.48984409452794014
0.563889865995688
0.4380242009164844
0.5648830766111045
0.4411982306295116
0.5237581201165513
0.2771415729303903
0.5241101376847025
0.5989329381577158
0.5786964106666989
0.4199916141315289
0.4394421172971518
0.4971996370480534
0.42404450722175124
0.5639839830852565
0.5582871801037819
0.34437476622617097
0.40639939845238293
0.5273755809700772
0.474640359786513
0.6755596994824206
0.3563233402394903
0.3986069539025036
0.40349240959645966
0.5971733935304762
0.45763232994290787
0.5300180491725862
0.44650222991640576
0.5300569927294894
0.5429589984748373
0.5999872965114876
0.6125772314758801
0.6267691160585631
0.5501222574679745
0.46485345748041085
0.4199562524051889
0.6976669442884254
0.5993094363862705
0.6406844871893365
0.5732842106883763
0.42816509530094227
0.44260827948159215
0.4924663274263745
0.5813201898759154
0.6391980674319244
0.5005093983781094
0.5279883013650862
0.4821169194948907
0.45239202138323675
0.4914297420131638
0.5073064563159734
0.5440368013086714
0.5636165089247236
0.5621961430541601
0.46863326640254666
0.5164777639279199
0.417854824756071
0.3813168018616818
0.6222036043736408
0.2984009663671349
0.5655574963214147
0.5019878000601218
0.6737365879672468
0.5683673720045704
0.47517669632917586
0.5448112086346214
0.3836522508819996
0.49685655055950945
0.4538122204651526
0.39344902749673283
0.42901170704033786
0.437586981220264
0.43692698972628785
0.43523351114148123
0.4185752062645511
0.45409602157969875
0.6540594633769359
0.5310579833889814
0.6064486817996253
0.39851665157408067
0.36235128580326326
0.40589743722809396
0.5723268242226013
0.6910157603591988
0.5142935369971879
0.663437961119651
0.6079278399800133
0.4798881747615281
0.6205115415552045
0.6272171254333523
0.5703886567202562
0.565691747035886
0.508370541801976
0.5053300293050117
0.4415875064807365
0.5979859238496578
0.36292960064669044
0.4981166581017153
0.5956767094158167
0.38363690716407867
0.5327358798134607
0.5646793818620653
0.46782789165360394
0.44586170113653645
0.44724657826792014
0.6502655119692274
0.256145942592988
0.39146158846652007
0.5710585157588209
0.49662160024664465
0.42304601054998725
0.578526449995841
0.5298378907517288
0.2967712379698395
0.39607838639445125
0.6111458946942799
0.3774188150296298
0.6172326488640038
0.32733850294587197
0.4842450439144689
0.5162267827296482
0.4194830405786324
0.5370130870813757
0.4993205646414347
0.4821909189840486
0.6325221627435651
0.5394639930600301
0.34865143079611716
0.372126534946573
0.5274501106959731
0.4805612398608229
0.6320091503836837
0.5532539084307462
0.4682223640605535
0.5427245774393105
0.4829117000648113
0.37766540480619676
0.45754662533414664
0.44502228217351336
0.4602375893774283
0.5941005308593897
0.35251121198996893
0.3937414758701963
0.4507827323279997
0.6191798302558935
0.5097022215731329
0.5438408448445382
0.4683264264074224
0.46686053505585207
0.47477338474605196
0.48223639319273526
0.48279397997673534
0.522015330492225
0.517005515999481
0.5374317643920183
0.588784738286323
0.3738865632987421
0.39034465468612284
0.5081317175840795
0.4064550107155786
0.4421065919315912
0.4724274541483218
0.47449225495753783
0.4082336770051028
0.6136695046027285
0.6745259957350264
0.5180920036559302
0.374017612878528
0.5126540728437066
0.6250803392263842
0.3991520834956621
0.5856476536234354
0.5996623344014658
0.4509289258433862
0.4822939616611106
0.6151657886614863
0.5124244368270473
0.4667126889065101
0.5451433319232643
0.45373859822491214
0.39132207555849313
0.48170471139004145
0.40479097696704397
0.37703657818949765
0.49292040360774514
0.4788891883587625
0.505866987745926
0.456246021341396
0.43526298642555117
0.4730545446891894
0.45884306518008566
0.6054916129809691
0.39534636640380877
0.35025334798326563
0.46912613865924946
0.5846783653084405
0.5394471102225075
0.6203166021486068
0.6417826642084462
0.33884763315327204
0.5435354901037932
0.4412836390870335
0.6700874450572633
0.47945306566748624
0.6157591248098677
0.5453272125638217
0.4972651015906243
0.5045018342143667
0.5544054266070974
0.370892588035398
0.4883087618534719
0.4956006931927011
0.43919425245748706
0.5689795668136535
0.5033464356727687
0.4218088226562397
0.3784768800837928
0.3319972287845868
0.5357414467993262
0.5190116568732142
0.587085635243479
0.4987391665486514
0.6562698882100644
0.49071324040725245
0.624774239300873
0.5989015517107844
0.45514653849820136
0.4912907230282483
0.5976910186710149
0.564872628421907
0.5425320219920141
0.6234215618720104
0.47119997755362775
0.501808169896789
0.4934179028372765
0.5098611322609754
0.6784395775186584
0.47832225331581957
0.4510755094153523
0.6119206135851986
0.4722369009758996
0.38330947156902073
0.37164375456558935
0.5743145890407607
0.6176647196240389
0.3547485314360624
0.3724375831927197
0.47505156832128537
0.6328575067725936
0.4365669772231908
0.4412218830773377
0.46666120894762225
0.4749142130254225
0.47522340891926024
0.42225693211863424
0.5600863379264157
0.5128709262308491
0.4998182640263947
0.6126123882250002
0.5301510005014225
0.5850064893670187
0.5051472908914982
0.6168399441319626
0.503274119507309
0.4270319447111294
0.5403593208968969
0.46743598529901204
0.6390667453444091
0.4425637012075257
0.3722701228308208
0.4099024961351832
0.5359243154643042
0.5475999641904994
0.5637334241420378
0.4596778581052129
0.3149664713236989
0.45275531840678035
0.4774878672208604
0.4115912677676318
0.6178659026368561
0.5972244249445813
0.548932626718435
0.5607982433440076
0.5967402960796306
0.48279483579246285
0.5154060440905803
0.5802232081593485
0.642655635620806
0.6491516074613451
0.6585332518315384
0.4696068808265421
0.5730616411352243
0.5358417880690406
0.4926616179041578
0.37210093545641476
0.49420486486910886
0.6009768127211598
0.5441343601702687
0.47889153055528594
0.586620979675566
0.5104126889945234
0.6814012043895697
0.6623088845199518
0.41448808049265295
0.5784420390419999
0.5946932519330711
0.5386745030087725
0.35228941525680835
0.6046960580017127
0.6274367255614905
0.4770231250010018
0.624462593442872
0.5501616048637079
0.41974456280557143
0.35961899525927166
0.5449055107776057
0.5976827035446102
0.4990030238687889
0.5864306705774425
0.5360102935700056
0.39203965591867596
0.5113944736486221
0.6899775248139807
0.42782590473355003
0.6750940021966426
0.45608560854457525
0.6176220365095526
0.46474925199794404
0.46381342912243456
0.6201876791405857
0.5367896091520943
0.5512845869403664
0.6791652311432596
0.654459434826037
0.5308929973909199
0.40323063307179186
0.40861382518549577
0.6340458308177788
0.4162959209003642
0.502931833132156
0.6320899809794094
0.5059875117151844
0.48052985496416367
0.4953050123549552
0.38908811191445863
0.43526111730217737
0.4665407085831444
0.5802066747669054
0.5512902338666281
0.6287945412772762
0.4877042863105414
0.5067837789026487
0.4923561309361564
0.6406977440824357
0.6752681361926823
0.4115980909239059
0.5487115181082479
0.4299824819468684
0.6121229924508749
0.31801201269035484
0.45545595626788943
0.6271167042942423
0.4961499137191373
0.5503851524173546
0.5937072792660988
0.5579382174217938
0.5460968704819736
0.6177623749070256
0.6425497904023509
0.3725402065631484
0.6524170717501954
0.5866174905784021
0.4158709676576137
0.3701571243382909
0.37438932489537735
0.5167244086637014
0.4827716416610142
0.4950201231726998
0.6874209674510869
0.4758610931913394
0.5422414910090301
0.5415936834164143
0.5010874387824613
0.4798742654212067
0.4004544609713495
0.6697610184114865
0.4652793177100817
0.6024914004589533
0.34288116619429765
0.44224317017639525
0.47638002865216067
0.6276328523818768
0.5649496606051063
0.42643553119429867
0.5182568988183702
0.4360059125243848
0.3268831742187366
0.623500377745072
0.5210445299439734
0.5281020379303176
0.39311145240830875
0.5405487516094898
0.43877757712835386
0.6273732738038986
0.517503946634904
0.6068557279038904
0.4653025076293928
0.5030596456955636
0.6069360994478051
0.5952500085102373
0.6261002255267499
0.5098138866003845
0.535840311888349
0.49616736155307906
0.6001552382592283
0.3148258077807656
0.5723060240338806
0.4050293160817038
0.6294772295494426
0.39113624699193067
0.3785987118808384
0.4195956889265749
0.40751159159964995
0.6836162038262905
0.6325959665379888
0.6394622781262633
0.4812558734056387
0.5128681721921513
0.481500295516159
0.5330096018488648
0.6078633414340164
0.5017399495563128
0.5007742751100612
0.3707887326841306
0.6129993098681038
0.633303678748834
0.44512403041208715
0.585463515001611
0.6401047498540312
0.48809940376694244
0.5922519871763016
0.6500310851530249
0.47508470989813006
0.5132340959404009
0.5609831471792324
0.573077037094487
0.49325690260245375
0.33379249763894314
0.5357983519862798
0.5073490088328716
0.4270499395633005
0.5158667276808434
0.5393372453560181
0.485536549763069
0.453117590818079
0.5292360178764581
0.3213034215440824
0.46171121020837713
0.5612842611900841
0.38591450232152597
0.6075175252279265
0.5665875114019647
0.5416274616100794
0.5047442550958873
0.47948083565484256
0.40853933448173246
0.5195444619998927
0.4933502916068094
0.41100493475259936
0.4548192851015858
0.5616788198778476
0.46945271887133494
0.4286876243560382
0.4661824969515151
0.49944001566893964
0.5653348169282426
0.5052675722154001
0.5660139400215589
0.35338500235723846
0.5067934908405435
0.5389890272562088
0.36022604401899516
0.5477811138765256
0.5845762412604881
0.42416868801320745
0.5458470809581845
0.57674572607598
0.6128240260573344
0.6104104962533089
0.46505201370133975
0.5498821061297322
0.4219119381639349
0.5931608705703675
0.43468680494624595
0.5247677203338169
0.5195761703557173
0.44798390340387795
0.41480123683089654
0.4688925229624765
0.5180875845597368
0.4306841026143944
0.6281616261783133
0.6189948354174958
0.49741781957993847
0.482270952047873
0.4051955800942695
0.6003488349579974
0.5402246912299471
0.4195850888056855
0.5880086419018166
0.5986586723284691
0.4699157074008731
0.39177875659254197
0.5521102400313664
0.4994200476400985
0.3792174810266487
0.4617077128000684
0.5831294947621973
0.4723931324732951
0.5318248234763618
0.4520938984200792
0.5897275839045727
0.598840921684556
0.5271902633737068
0.5852165613371991
0.593988626059299
0.48328333982233157
0.5640082270067047
0.5323110127852542
0.6085440816246513
0.520223393346829
0.4388935138059747
0.5140867010198596
0.3622866510604083
0.5187893942055772
0.6963445962356105
0.6185001017303626
0.3821699171802125
0.5767927939950265
0.5321266562091294
0.34777928091273164
0.4039682948417069
0.5289928040660654
0.53761955278266
0.5436314354842788
0.4425454813824548
0.46097650174689103
0.6531332551404748
0.5738867884800488
0.4348241274587192
0.5848197055821224
0.43447011969262733
0.5482762556033324
0.6239251773716481
0.5216707050646601
0.45951781162285393
0.6213725954740347
0.5192271118790625
0.561967248097592
0.37109567355182516
0.45308005348313957
0.6293729837770425
0.5933952806579005
0.4652557896074042
0.552496842280334
0.46254474535289236
0.48288234272668684
0.46595360363967137
0.3695760821518558
0.4109804183917739
0.5091954310982535
0.5560496112967056
0.5989509902139695
0.38375152915259186
0.4844616608976385
0.5048646922365847
0.5895733820462722
0.520569099840412
0.5617658852621559
0.44639211389073924
0.4299170154698022
0.49821823752104594
0.636523020917676
0.6622035343628682
0.4710849877779167
0.5145245484169199
0.5823072138209324
0.4927665707237479
0.49849726430252883
0.5524468744700451
0.40133815277542284
0.5541650676300945
0.5625122226394966
0.3303487842370412
0.5788657301625346
0.5089534238802573
0.2925520727373619
0.6309105708377959
0.4857611769651966
0.45734281503831525
0.6133835045748269
0.3742883388501738
0.4676498490077538
0.48071069785634857
0.5605258378127355
0.5691174173072469
0.5275605856692139
0.41456818622849867
0.5034609114900515
0.6331279661666391
0.5423614066868917
0.40617067134756474
0.5512105563259663
0.4789958404750699
0.6290647667128398
0.4057488138079126
0.5576716246793231
0.5122671204729228
0.46285263908448415
0.4342107829132871
0.5562863663353508
0.47899839955039464
0.4438171341787692
0.44571590393440347
0.4798770799900891
0.5172003419800257
0.484998878909303
0.4330036377071568
0.5960909157709822
0.5911862016760675
0.34495362272754415
0.4609163670105349
0.624530502216413
0.6340095186358973
0.39874205222277753
0.5347653506963769
0.46357435900630667
0.5510241623634021
0.36238937886204153
0.433928738468322
0.49082534413229584
0.5141048239368524
0.4770034194368905
0.4561655709311918
0.4609768587292161
0.5744444020750027
0.494024583313294
0.3791896403497408
0.3645239177035314
0.5351806045626579
0.5502370725255564
0.589512943914406
0.47745021309023505
0.4266957454948236
0.5429017480026762
0.632699691927763
0.6786647461797559
0.43296570666378104
0.41917276566526146
0.5859660322805011
0.5088353652209473
0.3810762465664951
0.6788613468866707
0.48153801730702955
0.5524857578468702
0.6120815310916482
0.4845066672569386
0.4573844941589908
0.4109437393106318
0.420943748426655
0.45438039888123805
0.47945427320181466
0.41761957569424424
0.5735710800867359
0.5637610408426419
0.5957484982112629
0.4250940986915425
0.6018423606994895
0.5193665559193471
0.41091290772017813
0.5093409066700332
0.5744618377929355
0.4179180977841245
0.5622838021324782
0.43794308962460393
0.5460003243514644
0.5442027658900365
0.49727512465725204
0.4509690719405018
0.4403582791887752
0.6710829205381745
0.4826084319866668
0.43061708543556493
0.39687408718139194
0.38344741973828916
0.4760310090159752
0.3565803330019518
0.5770459044970331
0.35623413346611993
0.5739476544287826
0.45805246195439914
0.47034246062561613
0.6145820937697778
0.5781485699363519
0.38869977173998127
0.4915381002518197
0.6047948604356269
0.5812769427717214
0.30381085071414166
0.6268723018787877
0.4493137723606044
0.49397046024288055
0.5130371116253759
0.4662006707394984
0.5379348195630959
0.5507186379169919
0.5487440885664866
0.5586189874177524
0.5563783834374443
0.47453832745621627
0.4700894567209876
0.38226024053406504
0.47702954448997154
0.3866054099134315
0.4488738410713415
0.36579479214348226
0.5497721450646991
0.5607435967824536
0.6372510774675731
0.5271910481468028
0.5469745286433271
0.4119076260158882
0.49671180220791405
0.6066904741628006
0.5482503833276778
0.45494430829940824
0.5915061346934899
0.49309557456213843
0.6749082792811899
0.5573761955090559
0.5118361020447386
0.6149801384636171
0.6105419644932906
0.4347273068126792
0.6525925952589569
0.5035401129264956
0.5528607027616391
0.5252222015778812
0.5782662970336321
0.4911561107551826
0.6398973916671415
0.39667261560936734
0.6199473786739816
0.5997479070917171
0.5974044353878684
0.4714540946454512
0.5602441626441391
0.3383116508448557
0.4875858958441978
0.38667200842007476
0.5935162830755732
0.5987854674300889
0.6137369083234494
0.46868750559312833
0.389333069993842
0.41802957156577175
0.6140932273081664
0.47823044231658063
0.44321130256682406
0.512104725364306
0.39557156637469626
0.4520739928847742
0.3340246361257407
0.5383882355891363
0.541512629227858
0.4973801110689835
0.44794900922734704
0.33613170460995073
0.565116040579903
0.6583092937848927
0.5376952026949758
0.5305286604769474
0.46501277908467126
0.2916473626331819
0.4635061934971385
0.5059037307603678
0.6016611779480638
0.5644591078300902
0.3875957119526573
0.6559487963315577
0.5813872444569114
0.5830196836261227
0.6227316556164351
0.5037514780050297
0.49996585663377024
0.5484285458113275
0.39937370238475073
0.4455538046415235
0.5088173638400315
0.48871446724243206
0.5417792537832932
0.5798710711978051
0.5488557541874952
0.45386636366617
0.4853689206276363
0.45322040572064093
0.5823379457792313
0.3077855890041691
0.5275917907167573
0.43470167446601393
0.5027072621000409
0.4436561675162705
0.4084177218354418
0.35119206420919835
0.5112304522339266
0.44929773767580183
0.49427163830532067
0.5074818694584161
0.5163419558097355
0.4201022672254797
0.39401182145029895
0.550934709696549
0.4483254013719299
0.4023113512520092
0.33217395045116727
0.5645923730804043
0.5906428252524273
0.5872604932797231
0.6337656450727973
0.48090086408942156
0.6378095545075165
0.32675505908696406
0.4433429712334817
0.5147137393780813
0.44760260551285613
0.6237607148899577
0.41212068652906064
0.6795307923076915
0.5937800362258744
0.5829342340147918
0.4792980297738976
0.43552112571814466
0.4977578853195046
0.5364077092929125
0.5801068755198863
0.5297799393810787
0.5633736296533886
0.5532804528664942
0.4512808209377222
0.41343471957113276
0.6010559907902758
0.45800439455258285
0.3514753540166054
0.4053787920158933
0.4846827243402655
0.4678145184352027
0.46660017421899824
0.4328491681044939
0.6585640616617205
0.6677829987128765
0.47476241772977046
0.4854975729308229
0.49244726198732447
0.5351592493812635
0.6308147354906835
0.5621653211543985
0.5432242838293991
0.5488894537064319
0.417084039522443
0.440685480332536
0.384561290697765
0.3589736567133496
0.4719980753621315
0.39250836838832137
0.49828527982197146
0.4400084957936312
0.49017175058114576
0.34628963921897116
0.4099676421816443
0.6659685762269263
0.5556548199757348
0.48247393839191244
0.46779619582926824
0.4821515484109783
0.5919749343864653
0.4000460157781527
0.5743745545995417
0.4759204141208338
0.5336298730856782
0.5744566851906352
0.5769033782464282
0.44043050383634563
0.4693194213504826
0.47670948478710384
0.6059668020077241
0.4088858019011811
0.4155974474937334
0.42801844318155724
0.6210045100048583
0.5983373794219801
0.6071605099039493
0.4927853837555074
0.6349143020568175
0.4064898352006443
0.603079225175498
0.42572687118388464
0.5039390725524834
0.5464510459423916
0.5235227878561983
0.4373831765498253
0.4001663811323499
0.47190526809612454
0.5091889363824248
0.5350724648089275
0.5184179600003092
0.5179485893010314
0.5797184465023245
0.33791235884531423
0.6565741686425633
0.41933417885445323
0.5806488174833776
0.6478623457922497
0.5834996632514076
0.5188188407971306
0.4968483502951092
0.5373900945624167
0.4221400477005614
0.49044111022713704
0.6210094068533483
0.41092519274100286
0.47731083357688897
0.5004912550246522
0.5712742356384365
0.35837678880414586
0.5159897599987577
0.48755597328678346
0.51208106376878
0.4935246002426729
0.6314623614879505
0.6135574138130485
0.4215207348562906
0.3870792429518714
0.47126959975232163
0.4077445934835897
0.5501327544705956
0.4807483758266563
0.5032690161335912
0.514992152404197
0.34833424105441396
0.5735770067897764
0.4159998816926132
0.5595582293248801
0.5188478638598616
0.44109074914699126
0.35747374080450545
0.6148512445144388
0.30443344941561234
0.5298691293240387
0.6094444763860593
0.4688115131533687
0.5868900570228451
0.5094969985020448
0.4221872747834619
0.4813236813321121
0.5772620554342328
0.5081631835599364
0.5522181320790093
0.4774865378468824
0.6027417837870656
0.6393967623098902
0.4903217191372477
0.5126294649739843
0.5560828690265671
0.5963725532628603
0.5332092083775478
0.3837753135059064
0.5025376994880357
0.5649788568430513
0.45323410351827814
0.5811511141673871
0.6421061553264117
0.5517591138953681
0.47748032962756487
0.6214527307856673
0.3827230673689862
0.512635351268149
0.5620134568632457
0.5351401005082739
0.4793533783794569
0.5128770862064395
0.552581671399889
0.704342539582577
0.4560397182162295
0.5074056272044414
0.5100476518726519
0.3687181796185721
0.38834814782301147
0.44393700270219427
0.5410196401614792
0.576345159849433
0.6385467804908704
0.5582788724814484
0.5101513986014256
0.4825938367454885
0.4937371351645146
0.38125086450314805
0.45189908186575783
0.5792746972904844
0.6295468100150329
0.5012241184997118
0.5542107143519931
0.4945249761792955
0.426695124364609
0.5109262002668643
0.4138280464914499
0.5851331273484428
0.5557274865532177
0.5138977329208261
0.4380243214376204
0.571656404219562
0.5367757872192692
0.3625495493949851
0.6330429711083063
0.29795876735018123
0.5403189287048629
0.3931080084626541
0.5104459841194277
0.5446845623946831
0.3882594201935152
0.3805875514968058
0.5683813486201239
0.5444413118618994
0.5679237638349989
0.41421596233282865
0.5306026910142412
0.4205379935859498
0.5466030346409834
0.4947333594625887
0.5426954996629013
0.6132489896186091
0.5931884198313332
0.5075575403048893
0.35840947799765577
0.4448668029587145
0.4817782408969317
0.585016366862167
0.4747576626806249
0.3401907621271439
0.45859682148331193
0.4256079377143941
0.5002218568030501
0.5431256541263703
0.3409588595728122
0.6413556863525278
0.6229418110966477
0.5767399370793743
0.667023308454697
0.5648565302424027
0.48364488245557774
0.5184236557652726
0.4988652332082294
0.5557153828021616
0.5574581238830917
0.4633810971276459
0.5457300651499463
0.4458669597984603
0.6415795029540283
0.5232850918732034
0.47214271570326694
0.48164681982500207
0.44041150244497695
0.45052433986440643
0.49657492846092127
0.579727595367657
0.4820114845044615
0.5135216810274106
0.5804696616341949
0.4421409611033465
0.5873238266065175
0.5607092042165848
0.38493798291811193
0.39683777878000565
0.4407361292014875
0.5752988664171989
0.3958073920923983
0.45192589868295646
0.6918316928694056
0.6124139202499691
0.5993849401060378
0.4801527574770317
0.5530892937101468
0.6148390804440637
0.5249306911140611
0.5232424798094053
0.36716303769684244
0.514914628112873
0.6752609629411587
0.631404841268342
0.5769552548543672
0.6406352625234712
0.4351466694586646
0.4146839396646605
0.47487316214207576
0.6248073626226073
0.6810700695849771
0.4737039787665016
0.5023293523034689
0.5181139250972081
0.61252927088866
0.590703759453341
0.6425513361350825
0.3952176315537701
0.5576427013482256
0.5065636870419671
0.5913790061488988
0.5592857068054825
0.48850951793657854
0.5563914655718817
0.6183688627607783
0.5109234386224664
0.48296055794147486
0.5394436653477979
0.41656062121151244
0.5202098591547013
0.5043265731556532
0.4541848926513799
0.4244056491655335
0.5365338604986907
0.5551692688068565
0.4872607343576255
0.5420381835368534
0.5628348716093391
0.5543677625148229
0.48980498973967357
0.6852293039640653
0.43308660909893437
0.40152033631373263
0.4327500894059243
0.4783880482281049
0.601470145172515
0.4459193284191489
0.5418938368050322
0.44504910444420476
0.422366101358157
0.587667010120139
0.542878245996951
0.6464178706890328
0.5634654275767738
0.4677407485286556
0.5582862903807616
0.365623316793983
0.675700720990335
0.4381057606865665
0.40934355841659964
0.459294713712388
0.3168180066627345
0.568725082250736
0.47001720162600397
0.3378617512990587
0.6618462093385394
0.6537536416185452
0.41360516646855794
0.45630844505108803
0.564977847243982
0.6213017852650484
0.35815272552804117
0.37589868265780585
0.5549518087263963
0.49698775458328515
0.4492151555829662
0.5151096239045132
0.6531903735355936
0.4686081150680118
0.5388993752528943
0.5650637692533637
0.6004276435368671
0.4188277830537068
0.5636002539138223
0.6790953135005466
0.5945436810387285
0.5010977742735745
0.5300314109419468
0.5905566889803772
0.5520888579224085
0.45028700756514467
0.5128898014007497
0.5473899557797185
0.5097881128074991
0.5554925026684233
0.459702480681406
0.37313667865513106
0.43871009666351923
0.5752846517229212
0.37282835388698377
0.5469144856479881
0.5202017445902973
0.5203205728502667
0.472152927840961
0.6008382609352846
0.47115669825423434
0.5312178229461905
0.6053015424705462
0.5883939283039101
0.5083773754538056
0.32704470778302547
0.44729328547008107
0.4879535051353499
0.6043673956296699
0.6623106880543091
0.34223624692141486
0.4143074369412305
0.3073803846728224
0.6062950317179856
0.5575608811705542
0.6127400458392934
0.520101264119004
0.30484540828327517
0.48578878109280266
0.36433078093302196
0.45518994636523025
0.42881072182346314
0.6265753089501856
0.623616664157347
0.6406594984121472
0.4617363807814538
0.4178238983553812
0.5350729633619414
0.28927499986485194
0.32358238076190177
0.5261793016718288
0.5322577960902023
0.539390704442621
0.400574924296401
0.45323997213517037
0.3764749464993257
0.6103759000832569
0.45075299546624853
0.46548592251551285
0.635756121307928
0.6267647539914132
0.4195452797491715
0.342371337564557
0.42217307307317226
0.43730846998046535
0.4163109579655498
0.4473636838480841
0.494809308687272
0.43564111277857476
0.6347209998644796
0.42958968951801213
0.45870903541250513
0.6215311058195933
0.5427854126886075
0.46141449980859084
0.4135686229519368
0.5111475220596375
0.45962810774250484
0.6136937028974688
0.641318992796278
0.5890132575899605
0.44841321002216256
0.5258037137416844
0.40051723766133285
0.6054926195203408
0.6149315412753263
0.40000036044325094
0.5665631542495114
0.524162759680084
0.4728915695851448
0.49278535781723515
0.2842278850623038
0.4264137392118163
0.48621909916903167
0.5902501543752512
0.5593039667507743
0.5128202108129111
0.3990756942115544
0.589711653271855
0.5049755956255911
0.44500361160050966
0.5887666280443099
0.6008062823653113
0.5373121707838786
0.5413519655314891
0.3278741792064531
0.5238091277748772
0.5016713609482532
0.41753324419971816
0.4355143718583539
0.641827499432016
0.5811792766342162
0.375103099057753
0.45091901725537337
0.661214624576394
0.5772168671705419
0.3042262712877515
0.5896681466354297
0.5126389567226828
0.5067424352725569
0.3759773773771512
0.36274278355705175
0.45976954436467954
0.5798139148397268
0.42535260778243694
0.5007350185596998
0.43706199353051595
0.5505255523795279
0.5385625051322865
0.43397682811029936
0.5074437382350393
0.4822098120824994
0.38313550439660593
0.6102026441714502
0.6215646022545932
0.5975406907787534
0.4583809056431005
0.5308730101449712
0.6196975532990782
0.5147084332384106
0.45077092061917573
0.4873600131357063
0.6561237336741402
0.6033054230912445
0.4628184587605557
0.6242472164673425
0.4837766026900623
0.355897256823684
0.6056305328001791
0.5080971014596862
0.5048485354273011
0.5664484992116678
0.5360814583783476
0.5105294624820496
0.6607822499453077
0.5267665019398883
0.49467250786097894
0.5819075886442732
0.6077985405662925
0.5360752376087299
0.2918886749485774
0.6489350912672393
0.5201655047244443
0.43877956826179715
0.3871797314052763
0.4903851677416858
0.5238444403488112
0.5094579595248881
0.38057941683706664
0.547820439874843
0.6141031923409952
0.5923225106482162
0.37019045012908736
0.4386856894941302
0.4629256442662725
0.48907553154487066
0.5323888319189048
0.5073117959901914
0.4200475607849398
0.6379528982169181
0.27472753449526105
0.5817677164724289
0.5602508454987689
0.3691812852412199
0.35114297384916876
0.493483853927978
0.35540371046275426
0.44170962126628976
0.5938026091580592
0.5387883083192271
0.5968472496647176
0.5370597117993321
0.5780062918483478
0.567793121138674
0.5009123343076395
0.501976258022452
0.5297963951816048
0.537714534514485
0.36632421888775457
0.34217637960661984
0.505640544066044
0.5197071537621161
0.6064751418711842
0.4718281187559399
0.607078425143688
0.5458352101878621
0.599613252407841
0.45139292925504965
0.42010922918825716
0.28615009928254753
0.4988105561187911
0.43945339355596713
0.5568914797903308
0.6278310502220253
0.5297479578397274
0.41920967548717974
0.6720922566291414
0.540083848380483
0.5735604439093835
0.5165950102452327
0.5996572614471286
0.4835566291757129
0.6329330980732447
0.42880612286645764
0.5063136746476705
0.33602259279006946
0.3729163145861948
0.401361072646505
0.4901977172601208
0.5666425786780753
0.5241826825815887
0.4796938139125475
0.4011125305017688
0.4252509402309854
0.5596332782252798
0.42522980775125224
0.5790730771918725
0.5092230050320964
0.4581718190966712
0.5936227196197983
0.41576642018724097
0.5928363053764121
0.3490279445356864
0.6495784735114642
0.5215489618517026
0.5699210738958072
0.5879460400191855
0.663840404988676
0.47012570260114944
0.5030292737433826
0.5229974207483644
0.5405683080696381
0.6576276414753439
0.5334201892505824
0.31372090895911814
0.6068048667889169
0.5304958499052159
0.5327577485000368
0.502565872093276
0.4598917032013877
0.45993547255455736
0.46341281193546385
0.562933250913512
0.6438211360057161
0.3307950050517785
0.5029685251877872
0.5541328056495717
0.36358102293909766
0.43534831415663383
0.5740757806947295
0.3474798966844751
0.5835860822412621
0.5512873159663408
0.5351424798086155
0.3691115587085118
0.5669469153000262
0.5064040303521026
0.4647659079440538
0.43011084381451736
0.5875938680456914
0.5061136156894653
0.4481299360591455
0.4346279890461094
0.3955301735320953
0.42156296930945064
0.4577966561508061
0.3905185290781309
0.5806255102827518
0.6098931546387207
0.5037650465565965
0.5964454061716135
0.38958071377719894
0.3867999613337437
0.48538085016834953
0.6836083044285978
0.5224075374214814
0.35396966154492904
0.6737480048008878
0.471296237516037
0.5398701567436326
0.5268515538549967
0.4834145190159409
0.574268712987625
0.5108354149786283
0.36521451920000825
0.44961549900550685
0.462849406167173
0.5809947283868172
0.5530311744406718
0.5042848451145451
0.5089105749622013
0.5427782226648413
0.5801563779885163
0.6886670900735465
0.6029907739481998
0.3427771390256189
0.6470370748531039
0.5204701608354612
0.4790944773955099
0.46458727183297704
0.5460617121155393
0.5326363063375703
0.4922326072421173
0.4494578394180893
0.4981917310178877
0.44697826395087664
0.47158813880045397
0.4063286428832966
0.4152304658888378
0.5859127859430057
0.5981969937519875
0.6131258938478983
0.4431618099484227
0.47831736781608725
0.4654174192511482
0.4614227338982928
0.41711481077129836
0.557862980356878
0.4965704466858083

==> anc/HaarRFC_L5p0.21.dat <==
0.45633201187326483
0.536678006001936
0.552171254378285
0.5622225059679616
0.5443086550623075
0.6262135420828793
0.5607874174672852
0.40636157120510236
0.5196439935451226
0.3491637437411838
0.4632395777889312
0.3950309548541288
0.6013606842900898
0.5030581682344386
0.5601508998163125
0.47741240496638243
0.5268450655406769
0.5432327688899151
0.4843426761108965
0.7047854577247146
0.4833714045247721
0.5314724711252524
0.3647883165116253
0.6549785476715533
0.6189146271852827
0.4224513550550893
0.48814354518014197
0.5792117799140236
0.5252407073974219
0.5004523709310663
0.5453545189048611
0.5660548807018437
0.6001882369044194
0.28189923153206764
0.3957364659496971
0.39476425431211526
0.5052522277355326
0.4719754515950946
0.5340367202657184
0.5657158255392579
0.5838263577403875
0.5389515111549772
0.5556036576433206
0.5295226811042748
0.5801178671074128
0.42673381538414157
0.40781239433322886
0.6327415036496381
0.45180962250600326
0.4833140352639825
0.49265282666693777
0.5357030135323494
0.5653218530120653
0.49163799385214285
0.6058188869259359
0.46290877934244945
0.6386316201529929
0.49970578229843227
0.36536647701489644
0.5912829062975071
0.5390095233106251
0.44491303174901126
0.5427978416132603
0.6236458430083074
0.5370349237668228
0.5819486370705065
0.5507808040391671
0.5617606424979584
0.6379719653739419
0.477165911688129
0.4376045670055806
0.38424825665682144
0.44371417604043245
0.6110280513600443
0.5016248913227913
0.7002714923671561
0.561983766613162
0.59651103240183
0.6225840511457278
0.4827481543082252
0.551657118566945
0.5002818632967885
0.457247354870034
0.49106800358535657
0.5458898935749809
0.46353960423569
0.4811205780002491
0.4704681050898882
0.5526780079943104
0.4051854156320787
0.44783424178801096
0.40049491252791625
0.5280949716713095
0.5938143776779831
0.5510466037649229
0.40512329325025076
0.4973321657091166
0.5137961748958573
0.6758615801708191
0.4633694890405288
0.3861349439674943
0.7208339620106986
0.46675094313668974
0.6624565866783727
0.6106583462474856
0.5550268051757152
0.5890286415659522
0.4657351229465493
0.7066404442423248
0.4473851526205486
0.47988039275911853
0.5403402908562298
0.5206654265356778
0.4404160886342168
0.5052889570101554
0.447905357829732
0.5859271187012787
0.5495360746685778
0.4258307241607101
0.561655983541132
0.5633923955159718
0.6058950879899396
0.3548188992849963
0.531708915284524
0.4667282751629626
0.36722390599385296
0.5589984697153808
0.5913159027948688
0.3698204332374037
0.6557357799588112
0.4663630515489482
0.6792760511331026
0.5153766102738039
0.42211153390540457
0.6280226136709844
0.5504612594092028
0.6228650146455543
0.6649454365517068
0.6036248702616621
0.6359133691908939
0.5953930367673838
0.3679574234695413
0.4283657338026111
0.5496982077214843
0.48465339379325384
0.5918363635454905
0.5107965894286496
0.6243110274418276
0.6276410356222801
0.7214387554304361
0.554089666545763
0.45400855166578646
0.5275510900503263
0.688722843624716
0.3610978086777992
0.5062108088275468
0.5058008403271407
0.514365671285823
0.4922582575423222
0.5760648790350968
0.32153624512822615
0.5761063439826681
0.6016386449121037
0.6440579933261248
0.6229054239970393
0.5526424983469116
0.3417588537365258
0.4248341606784471
0.5070972628709516
0.5065646996403457
0.6105583085365297
0.5693920964473016
0.5656535606365113
0.5426936975296441
0.48848478459347905
0.4157924153342534
0.49574986282235795
0.658497352408021
0.5363578824954939
0.4522583758534061
0.4216185751590651
0.5222755517731896
0.4288017820923029
0.32202337405679177
0.5767042691076834
0.5598487333169109
0.31094763293387895
0.45257660175249
0.5539727207910827
0.5343117905544171
0.5142057110909645
0.5045748806515299
0.48962589693874414
0.46854739348968855
0.4065943822762903
0.4662707646437676
0.3925063944451198
0.3703440088747269
0.5370057991241561
0.6815090842577392
0.4421311777822794
0.6826623034988667
0.3467042077085584
0.42720320978923
0.4780957438829875
0.5013824859588818
0.5708049372726224
0.3457811148927232
0.44428527235383625
0.4425200606157759
0.6071284843211853
0.5405022123992236
0.5519506043499749
0.3718628766419383
0.4488940607963576
0.4427687980126737
0.6456877407939039
0.3886141102990905
0.5044815294163899
0.5704266909769979
0.5830374794803749
0.6115909392249442
0.6033271741221761
0.3798990797771707
0.5816304787357376
0.6138522059638718
0.3513706098996247
0.47942817802624776
0.33415448303973366
0.41526965582101555
0.42865908795884095
0.6581060841288573
0.5351752041398309
0.6380809515742057
0.524977853905549
0.5630255413434825
0.43063142086260403
0.39357516679569
0.38392168056806064
0.5247540469894918
0.3691101637090271
0.45158232267352566
0.680464811743195
0.6205565482326836
0.43262790145695545
0.6018443797114691
0.6452521710021041
0.6496820636817416
0.5819404599445765
0.4585095053392514
0.4056477845831135
0.5378284616436033
0.5875685641834463
0.4658140895898658
0.4754211522485125
0.5267513763152679
0.47247908019580065
0.5324077277524052
0.36327630390679355
0.5966847261197059
0.5201553806838318
0.5931391248099002
0.5128098124477083
0.5235287042335134
0.493620539349386
0.6957141238975396
0.4850863558819666
0.4585493149503906
0.40676231250694866
0.4994440497870304
0.49934422367614495
0.6435743408451337
0.5314082942825589
0.4906347735903406
0.5495303149640333
0.43756068497707423
0.4977663136865841
0.5065360089092078
0.4367844576080284
0.3204275254560421
0.6692755817885627
0.5276178364898655
0.5794217092422351
0.6002005419938469
0.5527213984960242
0.4869890640311055
0.6607680743113351
0.6526170541921934
0.4587198568931957
0.45095814181765215
0.5167468748079127
0.6212427528127915
0.38693568891992136
0.4585341432357144
0.581316371562423
0.3971490952600129
0.5419302039238248
0.6212910455366696
0.5802117745329314
0.47774511851539836
0.4800326724632257
0.4966331151454156
0.4612910141660721
0.5303000338907802
0.5373437488117838
0.4664582328404678
0.57075940478307
0.5039483858886846
0.5571455840539097
0.4250707740971977
0.2943557612427892
0.6307999102147551
0.5794588621296873
0.5646111129034179
0.4885848672375082
0.5436664195815912
0.4773732363114763
0.5271614021299859
0.38746326876018733
0.3191956835779633
0.5190736338655816
0.46949619971401474
0.6424789035246398
0.4070431750289822
0.4708971975985719
0.5138066061122704
0.5811027203072401
0.5297010867099605
0.45628605026063096
0.6001532215753117
0.39176517403709926
0.6457192477919175
0.5969603820676053
0.44246698271693496
0.5960855457455706
0.45962899626109033
0.592567884262842
0.41639415168658783
0.5012780185108612
0.28946806144994075
0.43936783198122703
0.42126285508282024
0.5927468474757367
0.5077757261785086
0.47901081828258857
0.6622506290414696
0.5087282248682181
0.6442308646497804
0.48846662296055504
0.5768617235563593
0.583015757566083
0.4105177476700652
0.36187623924417234
0.48532670353681656
0.5243812555430238
0.6959781691598526
0.4770399632254064
0.5671981316557985
0.49877396127017787
0.4020932535156108
0.6231193359271225
0.4259604463359833
0.5388365066931133
0.5141460599315141
0.46673368224740147
0.3110407474789033
0.4960510833227462
0.4638583762891664
0.5435884860860646
0.587812003530175
0.6101009330697114
0.4536388238670227
0.5296607265745508
0.6282514236168453
0.5986457413361264
0.7136029236250827
0.4025884095734691
0.5048891142192825
0.5950201505471436
0.5146230273156004
0.5192840010301214
0.48999252628346973
0.4494414932658928
0.4715585413911933
0.5274382811058108
0.4800195630198373
0.5422371176153289
0.6521139535436283
0.4969393879235471
0.4769791819993299
0.39112162588664817
0.5664397965252016
0.6526370616601426
0.4251666304507204
0.4433938501455983
0.5578703541768378
0.5608813016259758
0.49752092362359307
0.3780672254499008
0.5719763047176281
0.6074595570249677
0.4318018194737753
0.4962782723898314
0.5720903685674009
0.4663413189070381
0.3991530213228736
0.5985260694646256
0.43582334022611535
0.5934234190184675
0.6169871013966394
0.6142901821787528
0.4995019638985814
0.6530243956740154
0.49945732968318624
0.5385400100152736
0.4616022402308101
0.3359023240565175
0.6375009752412223
0.4986043782522822
0.6087227810305683
0.620046371853636
0.5180414563065014
0.5319082616357469
0.66115399562313
0.6540305206414672
0.415528549132866
0.6392066019115072
0.32598399994785576
0.5621661385426365
0.6107979853763831
0.5080698206209209
0.5181610401744924
0.5863557072980791
0.6384646175052702
0.609960901330207
0.3702547824520771
0.2853545454843209
0.5476966698592045
0.43545787683776005
0.35892499550346507
0.41537255683350666
0.3459086857689001
0.5551283987268744
0.6265973955986927
0.6472491167724099
0.46728244767234306
0.6396366147772649
0.577034568454529
0.6768475808343754
0.4871327103026669
0.44786722449156696
0.6244898612013369
0.3910735060786984
0.46911083834854544
0.48535016733329633
0.585031136649952
0.520348143242136
0.3649096444612617
0.6601703000925647
0.5285117236627862
0.4278710899560978
0.48220599602220465
0.6553985985505464
0.5176653241315434
0.6207259234223675
0.4711013303246841
0.3747800606953688
0.49247079231363144
0.6204456268008535
0.5317714374275618
0.525537058549266
0.4805682350915273
0.6083374785985021
0.4190997105175839
0.5275954837912753
0.6109734570357122
0.38048784505138306
0.6124941119634731
0.38400275073208745
0.41270305427137927
0.44941453564733763
0.5691792433531372
0.6616109520518839
0.48455023050247126
0.5525802956550546
0.5006838067209743
0.5330140795668884
0.5437057458773404
0.4744057549666551
0.5660403882714771
0.5231419886330503
0.5689738143907279
0.5504909468705336
0.6139316685578107
0.44101745236293166
0.5031321862207742
0.525553003352886
0.3570590716557993
0.5522694120322653
0.4297195593965082
0.48250995470835406
0.5594162191912604
0.3913924916003501
0.46873505998337
0.6051672217338396
0.40999101213836125
0.42610313402652356
0.4721577403781213
0.39195110128810545
0.561392652292572
0.5841345453023976
0.5097130741425894
0.7166346373648906
0.5446715260066631
0.5171167712221532
0.5108495544691949
0.472999065167055
0.4684381653637131
0.3965144050740536
0.3827804689966454
0.4897049266653318
0.5648428968606988
0.5919878582411836
0.5744789130243333
0.4932827413441013
0.48605748445168306
0.4251757937916344
0.5406407320669648
0.6119061941789589
0.46142136598776473
0.4620755545686385
0.36543758942295085
0.6515119484036539
0.6634253246283335
0.5592226581024321
0.5679394913596844
0.6366250128257821
0.527621093952583
0.555397769673406
0.5087705382296307
0.6193708680386945
0.41738697574925676
0.5590461656440693
0.4217565730451083
0.597223030341878
0.6004688519388578
0.49814402292713317
0.6200145584042829
0.5444311540048177
0.4083270942582849
0.5271696617431865
0.44904747455706323
0.6820435172061378
0.5178841341033795
0.5370867094252323
0.6281308566624967
0.5668107674360454
0.5406112938519522
0.42422292192616357
0.634325894767473
0.5042713907051721
0.5842363727049933
0.5342062287579796
0.608648866353228
0.3859085131392595
0.4223399900938071
0.6373725639434205
0.7111591069903085
0.610811245483335
0.6522430832526307
0.45361594780713077
0.5612867127664655
0.4835776317001899
0.5714653629044399
0.5252675245745659
0.5757797625196099
0.46217683402327064
0.5046075793300976
0.5093381021610922
0.3336410627315917
0.32468203122943157
0.39945888498195975
0.6497718841349144
0.32073185100681634
0.6606750051972399
0.5901735165199871
0.6974219593198445
0.5670814921872696
0.675625559350414
0.5025355420808696
0.6006333325438559
0.551161744038195
0.5408928815945747
0.5199223351221745
0.42960137585699665
0.4518496236510283
0.5150710925923817
0.4046844230257426
0.5872854978213886
0.6505919166879316
0.5332509889861817
0.37220466209006814
0.5448758620568566
0.5854375926201174
0.6865825131787596
0.5574533418359899
0.48273157680771595
0.49442871383255055
0.5089333295002336
0.4042387975002967
0.5054358382765605
0.6791643125864274
0.5702252973714699
0.46063784834906035
0.3391523276656122
0.4877568125722869
0.4876264699342201
0.48431618513667424
0.5143191398702421
0.5609003978339218
0.5505715752858528
0.6074221787195029
0.3333356493893523
0.6752204174573497
0.4696544589956288
0.4228305955238871
0.6980892942715904
0.5167118582609028
0.4180178979866609
0.3789550273977697
0.6466355481297978
0.7157617597725029
0.5400306870179227
0.4147176440420687
0.563300282915862
0.46442183112988
0.496988139458492
0.6179945159096042
0.49967770692680386
0.5369701042681447
0.5131390161553512
0.3275870274531603
0.5892286846082522
0.4537279706570143
0.5239193592715105
0.5356960303354604
0.6284056749058569
0.5507414952509493
0.6142029859471815
0.6085256092867617
0.602548666457418
0.5059541504896038
0.48041802832352515
0.33968438050784705
0.7003867722590646
0.6238600460273434
0.510421545217714
0.4661974411970529
0.5503030105770218
0.553459264500601
0.5476513575511934
0.47941797525713636
0.6294030959066046
0.6757030953181765
0.5043647481956701
0.45533695183854733
0.5631712275261409
0.5783239118214554
0.5898286688339155
0.6512128592928438
0.5855868735122409
0.5485465522110158
0.5963288117438745
0.6147467993317508
0.6855209631836715
0.42081143673326105
0.6098631882685956
0.4113396872141743
0.6317539026102501
0.6105863874376798
0.4586984923314335
0.47382732369567915
0.4737623965958585
0.6783457601056039
0.559968919078026
0.3669225518235779
0.4566379276578283
0.4963005166375986
0.5280229169131738
0.4494565002734181
0.6701875162268728
0.5415114180469044
0.6925158957203478
0.44680989117475767
0.5289240882441579
0.4678345907806705
0.5768133253895045
0.603135831179282
0.6044176975023893
0.5984005745447137
0.4094238592623906
0.48438558331554626
0.3783892305309096
0.44634199949808273
0.3959011646643294
0.6224851540758499
0.46413546942707445
0.6147749865644223
0.5788400401791162
0.6184286193917108
0.5777623817625804
0.4338626157750319
0.580735929331366
0.6433897922820715
0.43592057702432196
0.582400402337718
0.6213314146937559
0.6147794833870118
0.43610509394680325
0.5629409787839361
0.5174188041623933
0.45851008415641337
0.5322493367594472
0.4419033690426797
0.5854963623967337
0.5351722153488071
0.5214939212035964
0.39361472917833346
0.47618431439328585
0.434807393129903
0.44846156290689954
0.29460591078184334
0.5525002279953896
0.6219784132859576
0.571799684031204
0.587762077004041
0.5437090107775461
0.5512861168091086
0.699972434003905
0.5137788047642315
0.43597789294744865
0.5119568489390034
0.40884352930815876
0.4355790852269462
0.4474540097519556
0.5351831232981913
0.6516964281030516
0.42767981805573135
0.5585922918755722
0.5514134080240836
0.6064220113373178
0.5131416187355888
0.5352472889894065
0.5863136654862526
0.4326712429844276
0.5559087778179612
0.6022042046983965
0.45598919944910343
0.39559335365125015
0.6321810178812438
0.5819831255438367
0.6024720101866902
0.41106148215452903
0.49241927952454745
0.5517949927236118
0.43763663248189855
0.6779045213684528
0.6062244336413376
0.34785206424561843
0.6047320724930756
0.5321829886927845
0.6297815817900058
0.46373029510670327
0.5792759605978542
0.49229721199370546
0.6982930875354164
0.5286009878128769
0.47510143593507764
0.5353470143313142
0.5620437833502013
0.433859485051869
0.5307941938092634
0.4558048946837298
0.5153596893803136
0.6137785655071405
0.43481543573775017
0.4815640405216884
0.6920180586063218
0.41556442537427507
0.3779490310646951
0.6063092671026191
0.4206699340323256
0.5481086820634384
0.5450192409185061
0.4344126266807525
0.48430490192354636
0.5366681915972944
0.4377050311673547
0.5308916193095642

==> anc/HaarRFC_L5p0.22.dat <==
0.43615970510414026
0.6458312371797298
0.4367808663246323
0.48758746744351283
0.4653715414875412
0.580447886401001
0.6521599671986711
0.5044387170727066
0.5067991063633223
0.48920394908879067
0.4893026849469113
0.33661963589666083
0.7117111849154021
0.5624523026226904
0.5709696460102816
0.4138680552845314
0.5070680331909841
0.4595309885932725
0.43879283379475054
0.4439064068706832
0.5710807448019394
0.48295411010064765
0.5406480304505747
0.6463853001825005
0.516724595435235
0.5366405438937164
0.5750542081160344
0.5656836271600283
0.4794296102164931
0.570381699473363
0.5283920754385019
0.531345988264589
0.4795083510624523
0.583412647024365
0.4767204558889234
0.6053347605212255
0.545807971918729
0.5540965435301833
0.5890886422686992
0.46607828110730964
0.4985505201908789
0.4384799672115721
0.668294783295611
0.653316891155672
0.5964512953597062
0.6178223297091829
0.4004995046714926
0.5788339603000842
0.5450107887444806
0.5640207079485471
0.5304360586774998
0.5189872096056181
0.39285268607110124
0.49237797483709494
0.4768345251120916
0.4385626133878235
0.6197220252793852
0.5905396500128942
0.49372962047296626
0.4974654014750865
0.4095576802050118
0.7033916342231655
0.5915176439026868
0.6024949978856972
0.5163577860985878
0.39794811338047503
0.5348504180147191
0.4721878630048767
0.5216442535031022
0.41879083104179493
0.42139949193487547
0.5536814617323335
0.6267021438870476
0.42089674032672975
0.5737273851175841
0.3235857318422895
0.4347225216266869
0.3959428868627859
0.5915489169006998
0.7125270019991764
0.679981786903866
0.4636576468715903
0.3894974738254476
0.5819548979484064
0.4039922361920204
0.4366896650735685
0.7226469814503027
0.48485100951522986
0.5333465195459326
0.42090487410497246
0.48809673384749147
0.5183392767760628
0.516404390129422
0.46994377205045107
0.49989540758357026
0.5969789705271471
0.5134109673756775
0.38570616311528755
0.6612177000222678
0.7336830239002675
0.5229977966418943
0.5901964799059912
0.4144000631509815
0.6986346010509551
0.5491808147703411
0.5712366717615517
0.4559082229078377
0.674045684608991
0.48943062359747774
0.4356419206718197
0.4198244270534696
0.7324938427738666
0.367780528499399
0.45898481588011114
0.5611243878357921
0.4404058691631235
0.45942961855647096
0.5387728687874747
0.48210133897041035
0.6269187406987822
0.5369278037480879
0.5504171293121825
0.647482357875212
0.5972291067922857
0.3596078227163871
0.5843099939589942
0.6478358274313165
0.5162492927429104
0.4129944110087528
0.5217164722728929
0.5315124912050679
0.49666078992568247
0.4947193402808697
0.5151796701377519
0.6157901374054233
0.5550837426852517
0.48152111873604064
0.6395098120203888
0.7189119825837825
0.44709481046489213
0.5902797497548931
0.6787009046414955
0.5902531618806905
0.428657314300366
0.46523446633750165
0.6374807285825113
0.6410411644095517
0.4602237423281512
0.47195786096904124
0.6048213247382862
0.6573999955531838
0.6733859108336665
0.6857047823793398
0.69148934521648
0.585580169186799
0.5806174353224494
0.4587038189596399
0.43047508790510836
0.6305724109298502
0.5593084226110178
0.6408901538175644
0.509004753998153
0.41909193688445173
0.6176228033298088
0.5844660131139064
0.6104818200556481
0.46781453994938704
0.5342538878993132
0.36706580599480354
0.6805190597937261
0.4671906963078461
0.4842726825393195
0.5059349214950107
0.4138126325233246
0.5991373970227339
0.6329452900512811
0.5531965269395289
0.43524716615018894
0.4705042004429205
0.47429405386789997
0.6314625073301043
0.5578924919424326
0.4910425162855601
0.5724342803650655
0.49334110218013083
0.39837336234369447
0.6997453423465537
0.6462486124742425
0.42490462097709036
0.5421617684388559
0.7085923613638966
0.4221083923496002
0.5286325979949296
0.606374479141678
0.4097957480798538
0.31077698329055475
0.5172904199461759
0.6360962292542993
0.47845116940415366
0.636526586450996
0.6067951679158192
0.7505158556431389
0.6664066713064566
0.5008011145065481
0.6876560738280704
0.37321581307568463
0.40044646157802255
0.46370989120598644
0.48095013974660206
0.708873615131348
0.6437911481730878
0.6205192586826855
0.597606776965978
0.464582760636125
0.5573430715885865
0.47728146085384193
0.6264893271781381
0.7163116858123048
0.4738551366427394
0.47421917339748726
0.47038668609149975
0.4049300276817759
0.6065503564619029
0.6557519478171179
0.5539222228584314
0.7239830031294292
0.45692085299500645
0.6105489469468736
0.49924297249610156
0.6689647274860516
0.5828559693667551
0.5706096405673985
0.5209755647683008
0.667539214732232
0.5998421651429641
0.47806912772161
0.33795048379295134
0.6085369040823058
0.7234062145963636
0.43321803674926723
0.45494534276971427
0.5542220178325615
0.4623415880285622
0.6787152682022727
0.5457557144989513
0.5765990852091879
0.43644836163643014
0.5088647265523973
0.5310962980662267
0.5655322555437876
0.5833840665599749
0.356786009916356
0.559225220024118
0.6262227898137018
0.3408272535762007
0.5662495306300952
0.4532450086903226
0.5553539594634431
0.5405390795626572
0.38234228608484816
0.49161354576784594
0.5229932712386454
0.5070968959266301
0.46575578491917186
0.48716351948456754
0.5141059421339358
0.6582577337393356
0.6350905532227643
0.4201763396926469
0.5544831715262862
0.6482911890003364
0.35565384096302666
0.36622399896990426
0.3702635828452325
0.5439485407947251
0.6134543860700683
0.48739652996164307
0.5508740193547418
0.5360147017482114
0.5206029427699027
0.4094922322595765
0.36504272145703837
0.7327330534158918
0.5449492620501138
0.4537645085358292
0.6083467318936141
0.6472527060099772
0.4520028246393799
0.3915547796844388
0.4502425912865694
0.5541291957923238
0.6026032353443941
0.6642962249662077
0.6621124575320934
0.5222222367616877
0.42093577129287035
0.44369804933598705
0.6277616860029565
0.5166140996830159
0.3922430095585393
0.5448133046047966
0.6780012937606336
0.7329145224105805
0.6630440958121294
0.4403674377676103
0.34272726756050037
0.636531249045757
0.5703826009828704
0.48257435645105834
0.5097114031634125
0.6655819530124932
0.6547511230813318
0.5539505433445505
0.6469625254508056
0.5361195945859727
0.4602218611113726
0.6583362124835314
0.4508891639566273
0.5998354996498653
0.5659360753524734
0.6397846293222149
0.5087293675739635
0.43048943511792165
0.5061280022322965
0.6513502251184548
0.30551579385160554
0.46633879971501163
0.5355548940463246
0.6158105152213209
0.6277978545853804
0.4615980438505169
0.5898331850332167
0.6355764196754985
0.5278499817327654
0.5630854183951062
0.5004478872189544
0.36833387644354504
0.348864199931879
0.5808514684451489
0.6467374268254151
0.4241028952805684
0.39733660586118735
0.6508153441938067
0.5557963246199631
0.3975339212193618
0.5554852902530463
0.5810507153662591
0.4787012177108691
0.4853491989151977
0.5270025020323943
0.605076211492703
0.42909605099428405
0.4809903303235256
0.6248483812743062
0.46575544649809136
0.5349744582926634
0.3271448481014466
0.6114676909572221
0.4224786822291094
0.49358423573108934
0.5796917045060456
0.5066953592634386
0.7450496439160248
0.5736450794123145
0.4645758015107734
0.6837882773395026
0.6478648553314792
0.4054042035154731
0.549084026910624
0.5736488252379071
0.45428209864880326
0.48405518372333356
0.47498740286868246
0.4475213646903611
0.702187369758395
0.48318525079831776
0.42601765897838095
0.4098390097216576
0.4604941255097594
0.4289862316511168
0.41537006013205485
0.4304245788677668
0.6191851941344577
0.6227482010715834
0.6275176434812545
0.5174130652505863
0.5885722929098338
0.7326633496298492
0.46476641702732036
0.6682870605694275
0.6019367784487176
0.6012642134005746
0.560667197265648
0.6057293017974236
0.6389786707753446
0.5745245806646484
0.6851256589411774
0.6024828223733795
0.4202011028282285
0.5577219109285297
0.6301263933385138
0.6544275460210489
0.5389316153827212
0.5685094163917683
0.7487385264857342
0.5888176388594448
0.7082070865195873
0.5936770759791109
0.4867772351475191
0.6324900807887919
0.4948795918797183
0.5347333623685457
0.40176644871056094
0.537660123910303
0.47370400661538936
0.618660224251358
0.5911602094315099
0.5345576100000563
0.4798455742627966
0.41114128690540164
0.5513963812678618
0.3854208700144031
0.583351560545606
0.564806931553597
0.3541780201079932
0.6082127824519478
0.3346721972391661
0.5283206523965914
0.6174544240380544
0.47671226922481325
0.42478990345904605
0.6138232427067489
0.5154610958752366
0.6452293076420088
0.464320059921571
0.5974797044202279
0.5590058074856358
0.5419033792611809
0.6766305219243648
0.6132832259799363
0.48592450424419625
0.38377443585181015
0.5192100917984079
0.6297432044486012
0.6209097771001615
0.506932720500252
0.5947599995536769
0.5990267620831594
0.6259564240904191
0.6854425623423247
0.7265562651295145
0.5766548338610067
0.47429461603464873
0.5859072850971014
0.5580533708014903
0.6264549564938009
0.7000964509034086
0.33774202523309954
0.4964603836233525
0.4521224443932374
0.5322008339757268
0.6546538480840317
0.5776241799799975
0.5102337122363897
0.5481721625006687
0.6896514657868394
0.5990640946424624
0.4887811950977389
0.48279580413232087
0.7485879765890041
0.7350442202061185
0.5036236177988659
0.470554865605785
0.4119593058059021
0.5221509021384338
0.570197965889488
0.4575298103786702
0.43690176822597176
0.4785538300577672
0.3623402560294588
0.5530494328407425
0.4615047486647243
0.5757271437312403
0.6013609484574244
0.6487585301807395
0.6125794837852415
0.4938675705145331
0.5053169770799328
0.3228171767371305
0.48322138319345337
0.46352385893280024
0.6670945278855288
0.6293127698642978
0.4975665361013155
0.4750974989753734
0.7438691993623545
0.5291228010007857
0.42975685552399423
0.6690373434187172
0.5641960158366434
0.45239947913412126
0.673445109574024
0.6579381471441774
0.4757117711754264
0.5530220806654371
0.3795015965816702
0.5020345695493174
0.5289500968411616
0.45826719357680135
0.5209228738487575
0.4646348707958691
0.5577304118201544
0.5940345608745817
0.6140936689950003
0.33771193470405625
0.5229373337892244
0.45732028063776003
0.6531956642944087
0.43450654229194485
0.5564929357348951
0.4553586428953367
0.6766917858092227
0.5708578773758514
0.4280997253190945
0.5552614259878009
0.5491302164418251
0.5951818330205398
0.5912562881318284
0.4512992662300549
0.5140158586746121
0.5722431467645017
0.5331992864829997
0.48553200753381165
0.41223056611707604
0.4363353877718415
0.6581005310466966
0.4606429519737163
0.6413239930737059
0.5750786672335944
0.5833422720003318
0.5632033775705492
0.48038628429636726
0.5215417558159289
0.7155235776549451
0.619893554188156
0.44468759620918874
0.4750897601951169
0.5198944008909591
0.40167931705707155
0.6599762946061969
0.6156311824266721
0.6261643471212193
0.555351625054418
0.5756264445925391
0.5065063761938554
0.5986798864816937
0.4964991914726472
0.44765083030893127
0.5135364510003306
0.48594040256304033
0.5989313586032089
0.6467419948495124
0.4356812411568422
0.6617514347737935
0.5658947793691729
0.6414337245632132
0.5013115294509015
0.4898723977205879
0.4426455530822515
0.5891226321014218
0.5773037143108366
0.5046100129132556
0.5461619970346295
0.5510223291744158
0.424297632070033
0.5469141901892662
0.6028533438060962
0.529567777025196
0.5287086095639555
0.6413051675319853
0.5322626250728041
0.5218131032069312
0.46995989203892713
0.46407715843221703
0.4665008236760126
0.5781418417441024
0.5197418046542356
0.5275233049659225
0.568218442486692
0.5904271057642911
0.5555218273935888
0.45755426449639086
0.5530780391012808
0.6327423364075438
0.5904933088941654
0.5390116580766604
0.7183596862605562
0.5214111556009919
0.46563171375646906
0.5514484860216283
0.3801884079986268
0.5345700744868735
0.531206409984633
0.6676276390269376
0.7387811196709472
0.5756984938711912
0.5325763072640962
0.5294224583417273
0.661270573757186
0.5802131798246986
0.5798129822678509
0.6126271476190103
0.5040914119387406
0.6851977744286277
0.547882358335273
0.47377861397090415
0.5253052022474192
0.5109709672031273
0.5625049883670856
0.4280789457569167
0.5578626266200831
0.5790171034014155
0.46864602576544656
0.49813495800074387
0.5267709016250538
0.3993806819139816
0.5619160129260194
0.5586277611169324
0.48664850246955366
0.6023823521088546
0.5168144168940172
0.548526474140306
0.49650279715207124
0.33113997585163674
0.48569222913376514
0.49838578825925844
0.6350016822939161
0.5458657719981628
0.5705286503566421
0.735978038931315
0.5750591495183637
0.5850723483863454
0.5185444737303445
0.44090683910795453
0.552163171741891
0.5852663087932535
0.3963196281060246
0.5819061120395413
0.6014318980369309
0.4089642474395608
0.6231612411454369
0.5022853749692953
0.6204891253172218
0.4754136012947386
0.523685939181572
0.4674698115814303
0.6165065298350804
0.6185962761252056
0.6282291175289967
0.5991792585185225
0.4764031881761972
0.5351466092534508
0.5891830099285197
0.6518567912095188
0.5632159990061035
0.5483729415348155
0.5379629322099979
0.5122649258628673
0.4127707914393018
0.669900973420359
0.5337269890115777
0.5775294256076643
0.6393617060505318
0.5869782684477057
0.3457898237842665
0.5323609536711557
0.43943769108178243
0.52037918461782
0.5578715072803381
0.45798722374757916
0.6459272162816149
0.5357081565074083
0.6873120454802343
0.3427509130455742
0.5114591723240527
0.6820792463824663
0.6011718822648411
0.5902613074792687
0.6087803303121062
0.5086420093860659
0.5582102198555807
0.6015901523762367
0.4745512746513241
0.6261445740940819
0.655468567936709
0.44383481221517296
0.48041941267541727
0.5781172186129031
0.6583623598782156
0.5119881714306971
0.5278132005139671
0.5177961402042683
0.5771500886365993
0.6896875811429065
0.5213211909866925
0.6211221858131379
0.4985875625810232
0.6300939569814336
0.3367384949818912
0.4383147266651974
0.39803117843000635
0.6865366626846017
0.5336516966607474
0.6862280169995637
0.560909994948424
0.5003541711855228
0.4768539442383385
0.5930926030858741
0.5694282300169001
0.5075246696953386
0.471038981889531
0.5240584400479927
0.5249350271747134
0.682393427228111
0.6663693494378584
0.401534998650995
0.5935623065903578
0.4958271371679714
0.5382665949707648
0.5647703508899204
0.614863986877114
0.48066460197796024
0.6562705053239191
0.64638553653993
0.5526517505543576
0.4918584029834961
0.6467886224820829
0.3765571301107334
0.270879809957726
0.6073468120712009
0.5657746699127124
0.47558657606225696
0.5067591338402441
0.6152349838585249
0.6184070370588297
0.5349655730523946
0.3779230149153242
0.5648946625239724
0.3588568617852446
0.658640880008544
0.46616068383490405
0.6825474204148182
0.7141137449826923
0.7449622257462062
0.600456535977364
0.5930998137016247
0.6108836271716089
0.5498990148609874
0.41321204797291694
0.35375030285309594
0.5415429300409957
0.6170504833148418
0.5830412191858583
0.5568348059411621
0.39883969109135
0.5189113931275097
0.3841450745574145
0.705172062116204
0.4173497882669572
0.6827302635990808
0.49908031784054235
0.39248191975026164
0.562810069686041
0.6001047394782759
0.665152130710905
0.41819191170565534
0.4920518009020765
0.568463683808478
0.6346202242939735
0.7357546519864311
0.5857456099175216
0.5718174246358657
0.6012092592184783
0.5999298272119242
0.6133258116880084
0.6220855036704064
0.6222451668887448
0.6249788302810996
0.5866535179187734
0.6209814884261459
0.39435296694084515
0.7219763405331535
0.30958892588569126
0.5216958708009846
0.6485448167796072
0.38697906924781283
0.6557364699390279
0.5633108764775921
0.6828959375091662
0.6139481073025538
0.5387311270019771
0.5074220452332936
0.7219766315993082
0.5350753890503018
0.44682388910217163
0.7245588215886156
0.6901556029181175
0.5531250767789306
0.4458606825059684
0.5061574114504175
0.6314926880918716
0.4792297174686298
0.5275817397706242
0.5687710211019908
0.5874610750572585
0.5441139794791982
0.6019163156387921
0.4759791341537203
0.4930243077303698
0.45009677232819034
0.42535275045688414
0.5876625285659421
0.6428184420301402
0.5487125824987126
0.5043033932596173
0.5861604745197854
0.5727332204253258
0.4917166677503566
0.6312742009282857
0.34540737121611126
0.4807756104777386
0.42058670404439225
0.2837817589636521
0.49553681437568287
0.3987948876683896
0.6554874661965805
0.612466352278367
0.4991235295208152
0.4729345090684851
0.6560637345730074
0.5098452234633885
0.5734424497379232
0.5523416380572352
0.556931208798535
0.5683010653463282
0.44817776803341575
0.5441476840528975
0.5174845956527605
0.4923132754595822
0.6621181220454305
0.6346819467836669
0.6328418800485555
0.503537665873322
0.5520281714131239
0.4949755647911545
0.6657423938824414
0.4672727444836264
0.5461384978041911
0.5859779061711069
0.5949114898584602
0.5397881318942455

==> anc/HaarRFC_L5p0.23.dat <==
0.6754357969730121
0.643630345791395
0.549223327214835
0.7089914809937184
0.5080629728025309
0.5790887130000998
0.7940204946800062
0.7402731949721115
0.32799400016165425
0.5570839265182307
0.42284427119386453
0.6488678071292169
0.640351797812988
0.6345148094229575
0.5924316145555286
0.6065420350482819
0.7194482491883952
0.6414618438598416
0.6172108249646846
0.4763368665257369
0.6987806382868339
0.50035376031467
0.4710157911165851
0.5504635339430091
0.47247061317911715
0.37150429619681596
0.6315478874468983
0.5390101984176444
0.5873551360089105
0.5408177784641425
0.6332226965690316
0.6002795163796617
0.4929086075011495
0.6539521730702053
0.7416122940466783
0.6376692492219009
0.5153650051584301
0.4743829781431293
0.3939890768884223
0.31681591831245354
0.4811488637235327
0.6634630561485125
0.5397994159374929
0.6238711356026359
0.5667288257640312
0.6147356548188745
0.753520565207025
0.6990521246361179
0.7247746007155393
0.6299701180684489
0.6064927256177097
0.611661169179865
0.6244084857280002
0.6737346672448996
0.6044352139839597
0.4400014296324037
0.45572069537042226
0.5696484820189698
0.7154144653408753
0.7432151896875688
0.4634987752505752
0.5069252033218892
0.4578859564511736
0.6707326145171602
0.43585317259484174
0.470159346959231
0.6316917643328605
0.584681950800483
0.4803990337232419
0.573709894171755
0.3040467016468411
0.5248648050902698
0.7366193726446952
0.4846803330814404
0.42239696421217815
0.5852705884037701
0.6913023933713285
0.3918395829266035
0.6455243060494854
0.5939329694721748
0.481608129198172
0.5904763009597129
0.5265069746787066
0.6986857879224561
0.4554078076872053
0.7207812887205404
0.664057602412968
0.4885052561249611
0.6091830887626308
0.5867734196260336
0.5238995796923303
0.5002806386714358
0.42386191693730135
0.48574330503814317
0.6177500084594875
0.5364489865047223
0.5609015321596768
0.6497113484352186
0.5065700276438481
0.41812073886652096
0.5163693900835692
0.447288342419772
0.504609495087159
0.5537404581196755
0.7302152680830913
0.4511916222370803
0.6151197760803614
0.4029471973985258
0.4244933103766771
0.6440535175128994
0.5562042476386836
0.4507317502854364
0.39872016562822865
0.6915322233534628
0.7382529761648041
0.6212121070654487
0.5861611463521952
0.6801061935153645
0.5524700487201634
0.45201989624415817
0.614900609234822
0.4787807805907044
0.7235873905864179
0.6315800409134311
0.5345460735375166
0.560661913895049
0.6575184327541167
0.652814657528923
0.6194842631467725
0.5230414763830579
0.6315845158052023
0.4883059154424214
0.5424996495135689
0.6256585795668119
0.6693486626067514
0.49979834131629225
0.37187274809124343
0.3668382202493829
0.5048312206005703
0.5240556122064411
0.6237753726869547
0.45235639733886107
0.5627446452365956
0.4488865819569129
0.5607790078034812
0.5607676464909749
0.4686303273736718
0.33881041561268954
0.4346858097327874
0.4349922796970792
0.5274099083763096
0.6924390982534007
0.6359379643293779
0.5328962701537251
0.7534821097378228
0.6240828405993131
0.5722564320379959
0.6879885898963739
0.35066230399211945
0.5324694485622187
0.6213731670951622
0.558007898091589
0.5725324611025753
0.547783220735271
0.5143848856673848
0.5950953394692707
0.4400059438460563
0.5727653166441831
0.41019743651669144
0.7087291439515158
0.4668577248028918
0.5799444709312433
0.668645099054259
0.6126663505989195
0.5614994677879885
0.4445041567055593
0.3349749951725239
0.5251166285240547
0.6346478648950349
0.6372129511205433
0.6163124142609044
0.44936319964975524
0.43949228803815343
0.4101649314991931
0.4415040018916488
0.6077406632334488
0.569442430875888
0.6098400473232987
0.6910046460607365
0.5425463139427255
0.6072596738819757
0.4476476956045837
0.3912708458863617
0.6803813088263527
0.7476817996006894
0.6245347615402739
0.55375281708397
0.567830691900979
0.35809278636652353
0.6291619833412654
0.49163758021505877
0.6936399899984298
0.5406133612873738
0.5610350121364445
0.37162274929052064
0.6280364506105554
0.47164364434940137
0.5161945567191609
0.5920271806231622
0.5948136474710177
0.6926705580058224
0.5296030774047327
0.3563204819108017
0.5986310448530621
0.5113183693824979
0.5230244851346686
0.5582956773351488
0.42480396463640885
0.43796875426646303
0.4907893348852272
0.6047845370570376
0.6881905063050537
0.5087810766468831
0.2831934170480315
0.4852047507219394
0.4676586027803169
0.6180299956150651
0.6120707846384081
0.42142028138716425
0.5693952130053491
0.5613360172477214
0.53654895889498
0.6215428742616007
0.730146221850671
0.5004406082135581
0.5556979028949207
0.5624139192358116
0.5499457217062903
0.5271661822181117
0.4802351352567166
0.47977565914571724
0.5020764928381485
0.606578442042031
0.45033975381201985
0.6445178301975533
0.5096558754302212
0.5254705303339327
0.616354968370437
0.5596187655670397
0.4409849868629846
0.6892193827922958
0.5256601554008207
0.6255075688224219
0.6884804075291173
0.4291833798475913
0.4570530691066331
0.6425390307824665
0.3436045125213671
0.5735001807037301
0.5041018122803953
0.6119144408063637
0.7225488829191046
0.5598213503713471
0.5775490785090692
0.6488653989610472
0.5031802712745541
0.7374425947337224
0.5387414547972932
0.6155304412287341
0.48844852213701817
0.6926928358027504
0.49256851651736205
0.47342324247089496
0.5263132805592264
0.5349675382031678
0.46649660844126334
0.6337855878235392
0.611754819353829
0.3176454657232328
0.6910809034934637
0.49482374156432773
0.6771808707896181
0.38066016149396803
0.5985458461465943
0.560252820793115
0.5438365636530357
0.6409692529521744
0.43161763423584426
0.5522769248471988
0.36386219221291866
0.7160993846916115
0.5026560299160916
0.4216066339364414
0.4309067254767922
0.5906190273955951
0.5258969503325146
0.7152774505619645
0.5490657636266417
0.7379440562398449
0.6030850177927769
0.5763706737383066
0.7472917869493234
0.534091638609791
0.5040561949767254
0.4052156722216693
0.37639058011687293
0.4511093527091873
0.7618101813324053
0.5379519157397804
0.5826703000568602
0.6518812288774268
0.6738947015544545
0.5834093818768329
0.5402101919573894
0.4637267645569981
0.5219115723753905
0.6632764764751108
0.5893714136373489
0.46924487158704425
0.5408974799432212
0.49122899028721473
0.5918878234136901
0.5075663770276374
0.6178916776899878
0.7482105196036888
0.5989552784175238
0.4231098514361413
0.5157098628706188
0.5012743746399426
0.6848153530642132
0.6030884863837578
0.31410265816132854
0.6584466067400054
0.6029883521373863
0.7104289618974331
0.6038097904191637
0.6976171393423121
0.527326301852783
0.5134705468020534
0.5093226299188303
0.5410766015855979
0.5896845039432778
0.6571597286383348
0.6491926596578895
0.6425805089692096
0.379842095248985
0.48627102903469693
0.6449146309038275
0.5931497838521174
0.4463147474313206
0.5892663315432232
0.670001779613739
0.7272231667368917
0.5126285644184729
0.4939969599699836
0.3773590031969902
0.6160972555716192
0.4073949184059669
0.5991776968786964
0.474037694603893
0.6457677217308836
0.5090853179714765
0.4751719058574242
0.6512160189417122
0.5853508226940753
0.6287951437029771
0.47617623419200117
0.4710899369713467
0.5926188471835249
0.6408818095880279
0.5714278069097428
0.47318434802051623
0.6845554493185725
0.644557029989237
0.5493346124333113
0.5645221368654932
0.38999886932294137
0.5460314203684221
0.6238143635460784
0.4456561217935005
0.6436255291045028
0.4978684595937347
0.6396160338189505
0.5852641286321325
0.7349174506112881
0.5095762525610886
0.6274565479928709
0.6325835587431764
0.582283404709192
0.6601489201362548
0.3155409695462456
0.6758086728422023
0.6385479136900909
0.5164498535649951
0.5824710622615638
0.5042794787247975
0.6096100047095565
0.5867539722460609
0.6095296275735822
0.6435136975992757
0.3265448918942336
0.5991702847431151
0.5361722006669233
0.6274247008464765
0.6555724482134987
0.5072307035543822
0.6986965521660699
0.5783361291992856
0.5433906040983157
0.6051503495504726
0.6369989012018111
0.49250252087773894
0.6134722896110328
0.5225158181879606
0.6652583927074629
0.5552822451923208
0.5643662614009716
0.5549088425709898
0.5874535685061892
0.5576623434891359
0.4627730777131015
0.5957916867661462
0.6281377594545744
0.4337529324994685
0.6615347012035914
0.5265861128448586
0.5297751821262348
0.7138809335906725
0.5975800885555844
0.4213091446727411
0.5218760970193604
0.4358956160286086
0.6454486740199533
0.4787069962528377
0.6713562918063715
0.7485502411645589
0.7192337528765893
0.5512964244775833
0.6460369775250594
0.5973628101571024
0.5262416294329111
0.6250731778686928
0.5719670792203819
0.6017608159366143
0.4361007232668794
0.5300574535222402
0.44897508264593405
0.46077367373382855
0.6521933311853537
0.43166287588597546
0.7263920508773138
0.5151711938959143
0.41053606444312435
0.5150860976301761
0.5796543577150438
0.6300879198306816
0.6296181936085449
0.6074330042606718
0.6841094620809688
0.6815640650379625
0.5018034521394376
0.5116413997731131
0.64816791584893
0.6548975335100319
0.6449105380706857
0.5062768920286548
0.608210173867792
0.5351485712265222
0.6654259895602159
0.5560091447111757
0.6017393336621543
0.5576826400303058
0.7709382193682067
0.5331111182180458
0.5132389078533122
0.5073419146810284
0.5607696837341518
0.566416803093682
0.5029260606200998
0.5215408912215386
0.5619174646902402
0.46059750202809585
0.4275223281359567
0.6148270710454461
0.6616288107666825
0.6153170491536852
0.4672964606710755
0.6900503365274454
0.673681764875585
0.5453778301503088
0.5266761243308206
0.6285017283886294
0.5008184841505104
0.7496956959969386
0.6483698342216907
0.5830673033523512
0.5370353589112514
0.4996208434122847
0.684240570978112
0.4273753413551473
0.4342996778074148
0.5360829899498414
0.669862540072074
0.6408277192860952
0.6263527047978148
0.659135751999093
0.5674568458230719
0.5251152533008153
0.5787736674892893
0.7444802391662948
0.557337523408607
0.5651981498768957
0.42383031412078725
0.5407491527372232
0.5288468121473978
0.7408918879025108
0.6802377776908881
0.3443720067742439
0.59360219885656
0.6930369620043327
0.5097622390704499
0.5389248784442626
0.6814757553194442
0.6607810634943364
0.4727742713371303
0.5489518751552314
0.4857031261831976
0.5623410114369478
0.5328656766740288
0.6433192055220373
0.393793851185267
0.6072871955989572
0.6109350189005337
0.618675661404895
0.5568268179302144
0.502019781367053
0.5651916179161961
0.4980077556029952
0.5466241480532685
0.5779595078237573
0.4981162047505897
0.536561882476397
0.5254267028308626
0.5577627738623183
0.6183876465927834
0.7120549576168392
0.4278438598199399
0.6472243994648383
0.49168394151945605
0.46461730570646287
0.6237283691957398
0.7645063144362457
0.6373739561208622
0.5767942078964343
0.5047424780815802
0.46905347872094894
0.7155916057343404
0.3566938732748337
0.6492197951598124
0.5156592474147951
0.5104175861650829
0.5509169329849484
0.38779983607501434
0.6000075082879659
0.7052037506546609
0.555826428649215
0.39505660075658755
0.6041357065240073
0.5264560377803447
0.4382992095817205
0.47461750597907315
0.45452296520798907
0.503964531325657
0.6276593429531632
0.5977698593800899
0.4948486887612968
0.6238682174481138
0.6993368606604723
0.6378562596565467
0.39826895204460183
0.6484295887408015
0.44871747103598864
0.7099879178861939
0.454662992184628
0.5080029227702734
0.5984318298550696
0.6070865287075315
0.3830960457459949
0.46338441340645103
0.5669455645701791
0.46373095278406506
0.6405037795444274
0.46729440529083527
0.7095568040273322
0.4680046631834325
0.6783318467954952
0.49770229065660787
0.5968814319103191
0.5037687358498385
0.6473873369804506
0.6244212669837758
0.498175834554316
0.5807062980538402
0.5921848367328979
0.631453424000396
0.41929162981950374
0.4825537246283007
0.48135934114337486
0.41531927749263264
0.5978856481220359
0.43573910605918464
0.584522240723108
0.6784118651705994
0.4878001814306199
0.49642745170243086
0.7087035496155891
0.6201972313769404
0.3899331591690807
0.5361938631260268
0.5397574119106306
0.37189993496158874
0.5612212268006656
0.5957803596228948
0.5889113890887807
0.5603681519096747
0.5999438696669117
0.587066338356234
0.6738590873465407
0.5940419005403939
0.6260544680045869
0.7240693279513528
0.6006511925761515
0.5442565306429963
0.7122877418057569
0.5458023818214398
0.47552483269236834
0.5845861269323754
0.6587611072869999
0.7559552268506737
0.44926002648230606
0.6756907552076062
0.6617062694754293
0.5315307498548467
0.5874133651573781
0.4777161340124469
0.5592103566206201
0.5425873105000525
0.5649695545578126
0.5990051179494329
0.5306642167769935
0.6781086347735575
0.6072081805251522
0.4528188355867251
0.4609569005261508
0.4762089057448957
0.4512336967329861
0.6772843850704229
0.6640896287014374
0.7180450307317515
0.6490269535043061
0.35880089677780136
0.6745899850341175
0.5165188204331251
0.6755263926857786
0.5464529537578036
0.531080355523112
0.5204615221181383
0.6283845303635797
0.6441081856622182
0.6177795341133568
0.5445197430822937
0.5132387872736797
0.6129287599147586
0.7283409473303315
0.6243742032803711
0.6120736499314307
0.48693321734799416
0.5694717824188232
0.5810301620970632
0.4629380441770824
0.5850019364260339
0.5409753030360535
0.6551647191812398
0.5336707990256733
0.38672949700491877
0.6588854559553818
0.6013941667989701
0.5836243316520923
0.7168288994853516
0.5532138242666951
0.738090768412585
0.6001518289596002
0.35661510143571473
0.634446211080609
0.6326959270350645
0.7814909566655259
0.6213449338895372
0.6163671285304118
0.5202373692099574
0.4382675673835363
0.56217945685726
0.37094219194405076
0.6830277677091661
0.5112816986459005
0.4228790072107065
0.5004063456594918
0.6117420678511531
0.703834896720515
0.6569268156364768
0.38374694395894476
0.6449663060212294
0.47904980605395864
0.45270974146200893
0.5291582510645383
0.639871126572591
0.5179702953156323
0.5102962591439086
0.3802548712736368
0.6520292980386317
0.5198025939624248
0.6090113903277278
0.6305682952748526
0.5247328696144781
0.5081841359635395
0.3855414091665462
0.6639855633392359
0.6003363409385217
0.565307475111343
0.527069100714894
0.6786135189931093
0.5502824168630425
0.6074893094173592
0.4779069180531111
0.6256492150737584
0.5073609873564958
0.4241684255404451
0.3754149141420571
0.497441284580627

==> anc/HaarRFC_L5p0.24.dat <==
0.7573174383073418
0.5744813546506495
0.5100546142502056
0.5787297099905988
0.5656027256425825
0.46791586899675924
0.6185940592436857
0.6986218157156497
0.5749340814779931
0.6391933209033595
0.5633248950750797
0.6322005042767288
0.6653381482895077
0.5336494012154989
0.5812010297817264
0.5758875408297895
0.45017682369600337
0.4583624979586417
0.4617640314838199
0.6922385414576695
0.4799175752257662
0.6012189548298761
0.5471418286075619
0.4049141884997584
0.41189103406735245
0.6206610621202168
0.4908358159614314
0.4418554469132412
0.4548450011760534
0.6361494314470025
0.633382650365755
0.5434723687855249
0.5406970755284036
0.7001644136352678
0.48304692541919964
0.601251945239276
0.49279237714993135
0.5343332784165243
0.46640891568998377
0.5076927362696868
0.5279960618106598
0.5446403437360133
0.3949556598648942
0.5218402011243723
0.6644468035245361
0.6922607047277916
0.6586797235537006
0.4446969871409681
0.6433574491702204
0.6596169976015048
0.517220410042844
0.39919120155323573
0.6900042174565462
0.42384881812155495
0.6719307262794302
0.6077596704562065
0.730362941140566
0.5908401439590357
0.5184200860675148
0.5684992927206213
0.48709055587411176
0.594469102964395
0.6073974479268665
0.7285942997510932
0.6650310298177203
0.603132492186413
0.6837110514021532
0.5030624000981487
0.47040351191558055
0.3349101927023255
0.6276768526621312
0.6269482463375904
0.7045491539124747
0.4642634042031666
0.6922973060843588
0.6709583338014095
0.5826566345325093
0.5480722676476333
0.4560258188152583
0.5034220139415887
0.6711578144239091
0.6241831416967419
0.5364689985724587
0.4086592765765708
0.6375463286491663
0.501432479612799
0.5923569477599168
0.6579130770596422
0.5569833749769191
0.704795266296045
0.6705791860621592
0.6719059454347172
0.6213080530877203
0.5597753294687317
0.49594801382109643
0.74518180413071
0.7140740343917618
0.5736599487331858
0.5696523002870729
0.692305217595538
0.37660515314254156
0.5930936240551233
0.5636599899231974
0.6862799011114272
0.4964365204392415
0.45349042667204337
0.5978066349442652
0.6795597070495958
0.7144482162168204
0.3847249373052348
0.5751562601064247
0.5385835315884054
0.574086124235375
0.6899957085937061
0.5003988106445846
0.7290143999528748
0.5038893033186996
0.7856751797342221
0.5879954275299574
0.5893029736247274
0.4995438041523941
0.6025126066457924
0.5542054880278169
0.5385068309643701
0.5515663200643047
0.4706313618606622
0.42542238581774616
0.48839966477058555
0.5903904523464252
0.6881859352024092
0.723196728158204
0.6117107965868915
0.6980123948637211
0.5076698868635957
0.6926950083795371
0.6968614359291204
0.586850363078662
0.5612312682472403
0.6965313646733138
0.6576097856637811
0.5600539310766645
0.4507617107547722
0.38033345271907326
0.577978293447233
0.7181860158303768
0.5046359423329363
0.33255963785701054
0.6139677075096776
0.612481826073456
0.5463649325664992
0.6525295494426449
0.49178570371462005
0.8318179116784807
0.6192814634021043
0.5973150451666226
0.33335638754210345
0.5435589458052758
0.3710274894584939
0.490823488053641
0.5168316866693298
0.5969088199327914
0.6522219392368492
0.7571025773329517
0.5681657783193305
0.6822774543534245
0.4062248825526594
0.7350677041390526
0.45548041495359726
0.6214619118183649
0.5292978144913423
0.6294791107743459
0.7815266977484631
0.655585765272405
0.4402847420387516
0.6037091866849995
0.6899166096633301
0.6978106652990961
0.629529960902573
0.565399707389884
0.5671915362008703
0.4521676519406748
0.4522687686640917
0.4420673986823774
0.44937992883602174
0.6854695685141551
0.6856977001607057
0.37513702546414424
0.6854442947143012
0.6513447929749769
0.7221344860518665
0.5285339456763112
0.6291797571745421
0.566180697776689
0.5240028290741711
0.5678745148241906
0.5986636337348207
0.43931070677814227
0.5383588308308274
0.6004833971118362
0.4303175005021355
0.5909575463501119
0.6322760706663839
0.7207835070633535
0.6599587383442699
0.7241932946679336
0.5379507391857999
0.695164241253801
0.6020397892149953
0.48757786004598125
0.6628662452666713
0.49758715171725104
0.5829011045386931
0.5639683675695061
0.43202821641695777
0.4348221030520263
0.4712571107085474
0.5257219509325508
0.6126315240366241
0.6205391965144748
0.48436679848670805
0.46520145396980983
0.622953225281547
0.5521638402677128
0.44388955217508963
0.5925921278154045
0.6272406143496243
0.7822805731774505
0.5960254090256537
0.4743568312889723
0.5914954177905446
0.5460317616726039
0.4525727173740965
0.5066815513004532
0.44153265352897453
0.7057454307771736
0.6257024040478707
0.7523818871892656
0.5199827193512566
0.4686004034515736
0.5386961304424122
0.7079337619795025
0.6303112384507313
0.49258483604253267
0.44612719712084953
0.36308745322167646
0.3758068658930104
0.5304532982385153
0.6954157463324517
0.573786605364618
0.6637928768209308
0.5260362863216249
0.5864835658368858
0.7940704259734046
0.5651326729417722
0.4747213572426447
0.4973874868912251
0.7130165928397322
0.5850850072306181
0.6379624358079337
0.5500646541961648
0.6222935886911468
0.5111166541892648
0.5941843378510883
0.6731901787383802
0.6807362332351116
0.4872120682590138
0.45813531095462856
0.40392083766904097
0.49948514754351525
0.6799951314478383
0.6933263449847022
0.6443247763565432
0.638640035780556
0.476648606681189
0.34681648883118227
0.6100948986905771
0.5492649125989606
0.5272313120256923
0.5498956833354854
0.5425201099135023
0.5720178809355848
0.4386007119259055
0.48993133135835537
0.5934098131502636
0.521235169674601
0.6460818536451844
0.6298302724690329
0.5537860332135519
0.6385890432885489
0.4671468456708006
0.6292897854833868
0.6519441689849119
0.642794273687281
0.5648704629429048
0.5423979424730735
0.5550701850077074
0.5680903183887105
0.6555276769671469
0.6276808713408195
0.49960908928553177
0.5608970643211059
0.654303551103046
0.6388422602654319
0.6331816738562266
0.6146262102806935
0.5022616250209603
0.650170136344176
0.5535850776912409
0.6746098775017283
0.4609859174092753
0.505929617896133
0.5062673656456952
0.531776411019821
0.4741884875402998
0.746555560639212
0.4121442914753933
0.7584915769708298
0.7585814419579937
0.5873241930753614
0.43186913309560737
0.5988171221131504
0.5663533987905103
0.5407039621476641
0.768844374831852
0.7014433771204858
0.6152512177410454
0.5719485469884975
0.5655262918495173
0.5883435484708248
0.5154970588599321
0.5509884611344402
0.6609110161061423
0.5738385144120213
0.7069159329690948
0.5850599124314975
0.5781423252537362
0.6451357730287843
0.5599409648780576
0.5871288131928328
0.5791288421302767
0.5503467260078646
0.6485991856360951
0.5716003203434458
0.7165765936969898
0.4772826338041054
0.5852077700946441
0.5258998467981485
0.5627823759069421
0.4122381205441762
0.6187903321338027
0.5498950225003145
0.7449397837109367
0.5772996691939442
0.5223141070326928
0.421182130384634
0.42055214878596825
0.5927165879254945
0.48964712136213756
0.6404885489349845
0.4013361329098332
0.6389317573504549
0.4413263260566797
0.5395999990348078
0.5564767359974004
0.6326595393149392
0.7540991693010467
0.7077767213494143
0.6371744990630102
0.6944576272730436
0.5757803271309861
0.7709643751657129
0.5430225638387489
0.725807464288546
0.4423118573865146
0.7239004518102196
0.49609023124606966
0.533354292117033
0.5437214783990449
0.6719081533046353
0.5551034158764386
0.5913360602360926
0.4985722757321879
0.6269369904177954
0.7455637758266894
0.5453402365648958
0.7725522698173718
0.613301824961091
0.3310054382001404
0.6074690370129114
0.700014686629132
0.543206505500827
0.6140245505175075
0.6020700465981002
0.6830085315049991
0.42470265149235775
0.5153284337778613
0.5765219762380709
0.4696156522457853
0.3895938736703232
0.6861188822634537
0.6465106986074858
0.5519229583785632
0.6747874920738517
0.7380756879471104
0.5756825291571824
0.525015849579495
0.7604798533704725
0.6803617735330142
0.6869099921369717
0.5189432422877676
0.48286207637384704
0.4226945323195655
0.6951260397667361
0.6334099157980123
0.6252913648751571
0.5831530665937559
0.6409856737723766
0.5373129250419896
0.5149226430832264
0.6413588323783749
0.6002451572405809
0.604486047227511
0.7955216736016543
0.600191564326458
0.6366528865681724
0.5414133437505659
0.36676611863035485
0.47011611741401743
0.5901903390367806
0.5314276855659268
0.4524701186395486
0.5471004490045043
0.42935979652340467
0.5826103292593063
0.6582652365872032
0.5738016342520761
0.6097856827103263
0.701456463346779
0.577629745777786
0.33994127333114826
0.5900510974562572
0.6017728221565537
0.6198962835987284
0.6049504518209702
0.6361592591190721
0.5173075982883107
0.5065539539906408
0.6604625630000478
0.6062157023825371
0.5631321947476098
0.6706192791792736
0.6859272480763726
0.554115824516334
0.6201500922132382
0.6947989038263289
0.4832556485856075
0.3783922351138154
0.6843765087429373
0.6798453363028876
0.5797388775350522
0.6449057679563321
0.5962634752790116
0.4745674950995902
0.6136648255360533
0.6432546795216209
0.5052168001095947
0.652516489248925
0.5990770945625374
0.5845049192208743
0.5622474664909513
0.6295100006989992
0.6779334153612468
0.5009517786990296
0.6186299475089178
0.6817073413462212
0.6199655920717644
0.5516624767870077
0.5170166761590831
0.6557689997829513
0.4667223208022258
0.7286298751580231
0.5491049454709148
0.7652150571153066
0.6393831416284246
0.5818799604596859
0.6275784330684747
0.587038001559965
0.47218485684158323
0.484016816668405
0.7039439041146818
0.43823525241200934
0.7218823675448592
0.6163410435821185
0.4619343116747214
0.6930616546006372
0.7004438380614677
0.5163864656835483
0.48241685932579026
0.6859364751714653
0.5793543178413206
0.5757801659283531
0.5118062974473688
0.5720461010381573
0.3831988226195643
0.4856891512431527
0.4799087159448319
0.6149499571192647
0.5732064685106143
0.502127055352802
0.44548801552748574
0.6513722634021228
0.591692028166564
0.6247075258915339
0.553262154411794
0.6433870436261616
0.6374503492411034
0.6182522960515098
0.6351568710133356
0.4783977911098239
0.708103813530519
0.5894031199688663
0.5377073430123733
0.4368925087673242
0.6503180412527153
0.69874638145476
0.5580258332775867
0.5173907041707329
0.5491337208826583
0.5650988996016225
0.43334813661393345
0.6736436075452169
0.5463995645272447
0.6595462002236888
0.5455927926905421
0.5888531320325319
0.6600830693132468
0.5201267329309844
0.6365056791327353
0.5215818822626416
0.5539122276826522
0.6606377605530359
0.6076788898476699
0.5098172082354822
0.6475968524734819
0.6379713304122245
0.44520296071232435
0.5997994374008991
0.5739453980523523
0.5580990771164206
0.6140548675532129
0.4236431060684262
0.7684775452461304
0.5737198893391204
0.7345518811957407
0.58836064475543
0.5987809943830031
0.738457702424201
0.7113215065546011
0.6120467165971933
0.5940670079228061
0.6857711953244717
0.6198793876910568
0.7013185877645091
0.586402708802719
0.6160721589753339
0.7670625953271084
0.5468226196509304
0.528498683648054
0.6168323238786848
0.5518425636951338
0.6389610427770837
0.584302596763899
0.5253794251916928
0.625231272545106
0.7712138799799184
0.6350337569723873
0.6073240855396508
0.46103508355826806
0.64618869416208
0.5146810999675364
0.5707030195475408
0.41513467831867423
0.5963585780154232
0.5360016408568657
0.5701622334418984
0.6913803664122975
0.591604604670501
0.6896472107148884
0.5496866315612307
0.486485206334558
0.4958277797941218
0.5531216987910796
0.5488169219055223
0.5441130415671168
0.6172581185875194
0.546771217561662
0.7609128185363574
0.74941855061074
0.4089324565548748
0.5529629428137576
0.5805459121256659
0.654731495457954
0.6769019684206162
0.6659008680917232
0.5351494382641702
0.5388352745597513
0.4198584595312272
0.5667513781377869
0.6810572473271255
0.6324882186751404
0.6410163653144506
0.5567768672903189
0.5003674754120275
0.5173737247213236
0.689692112990511
0.4158404034719573
0.4881897129424431
0.5964564892425953
0.672409198017087
0.6406151639600538
0.4739210160525777
0.4670983069785973
0.6363650218833166
0.6332886673332819
0.5291288813620152
0.6097072249975236
0.6373033732564415
0.5171861493814246
0.5824229580897523
0.5123513893480839
0.7768149200255274
0.5095991003653655
0.5311948630658369
0.48555363417340913
0.6147125254036829
0.7801492564837328
0.5682554562877288
0.4434666749654239
0.6665977648658409
0.6888268531958306
0.6244698935303108
0.6871804748662842
0.6220497746496025
0.35830763267346505
0.4400713265549106
0.638109156033711
0.655615239940309
0.7413131387221612
0.5965869085048162
0.561785559246973
0.575633805289909
0.46331551076507366
0.7953888972948808
0.6276114423737216
0.4691266248945074
0.5260410013340668
0.48778162152955945
0.553119910518221
0.5187731634385588
0.5349561354483816
0.5029947532578616
0.7274414983348166
0.502188441571951
0.5766287406465522
0.4301808993329817
0.5394463671474908
0.49047422668512325
0.5908220882287312
0.7072738435544165
0.6491846044696774
0.675478541806677
0.7502746193943683
0.4696843842580074
0.7602584593556105
0.545202945965721
0.6668681254038603
0.5787896372822806
0.7021703865267077
0.7572402065473545
0.6993255242179881
0.47733446680233194
0.5237424853581962
0.7025616730083981
0.5339243986414137
0.5117825014246252
0.5195215818263557
0.7785439076654637
0.5250423131987991
0.7163278650717311
0.5242639712344467
0.587255183804385
0.5499979505487248
0.7547001917004602
0.460527993229903
0.6071167301770377
0.6104675780080302
0.6268634119874501
0.6221859216025373
0.6496225072720654
0.5869345102275539
0.6087291417418518
0.45092663189782084
0.8045489805763657
0.7242085451578937
0.5330419817960566
0.5650798170151528
0.5616398115701634
0.5618061913810958
0.6331982929654867
0.7074204065832834
0.6280523350775521
0.7425108813536202
0.45101995295309805
0.547638168166276
0.6686431444471047
0.4262116802710001
0.5559325683879554
0.5860392797091717
0.5536670795234337
0.3090189535931227
0.4301391602617749
0.730077954999781
0.613755505520451
0.7318702366350788
0.6388048087099085
0.7135676632022906
0.5862998627640866
0.6766029899596593
0.48777999992717713
0.560516557598327
0.48200917814904753
0.4614948231731481
0.727296575387128
0.6143731049514727
0.3848620925553996
0.5411144521639139
0.5343089500241577
0.5774562526494093
0.5485935930726861
0.659671604562438
0.5699666812175457
0.5355333873834448
0.3621535787307701
0.526168717584502
0.6367005216387762
0.5270324771180976
0.44666136108926163
0.46258684529091953
0.55364701749111
0.5857509312800432
0.6277881034059881
0.6855554540594463
0.5077397402923213
0.5250779010838994
0.7050512254107713
0.5855122072304374
0.549347013528424
0.517203934878732
0.5484133459894599
0.7673492937545932
0.4302307734899634
0.7550323130738491
0.579581717088726
0.6125662312670604
0.5594314943554101
0.5511643063642069
0.41005978200197696
0.5437346051083553
0.5200946970103174
0.5184782168913743
0.6034352301425608
0.4985252248482019
0.4588138315973953
0.6864415489126683
0.5980701799846543
0.37987606552328784
0.6898663727586916
0.5306180667126884
0.6847505993408581
0.5252879649883093
0.6965546745150193
0.6056324194842201
0.6068108292544017
0.6624158579813931
0.5009173968823696
0.48447178705037164
0.5800661053378244
0.7378526709365383
0.7641356849622345
0.4168631377538181
0.5053760556678565
0.46944633268224056
0.6591789816293365
0.4274300526353709
0.6407099538864682
0.6426577694349922
0.5205797845271506
0.5925424342855333
0.5672717703094188
0.5978854037972823
0.5932786508833335
0.564589640262263
0.4344465548230184
0.5889536753242499
0.4289887182265474
0.7133219769292751
0.6910989274072543
0.5438189791415873
0.6132946456736622
0.7427749304291184
0.593134046499063
0.5972955052406156
0.6114386004267638
0.6800925291238914
0.47368148297349183
0.5581489648933203
0.4886640426565062
0.6400470375359915
0.5831921833439621
0.7185112156622452
0.5770260509852514
0.4440809539793082
0.6874527728025343
0.5898339900438175
0.5281823003097685
0.7244550809221925
0.49515165421463764
0.6127529345707662
0.6260607946105361
0.6372586358972594
0.6353210719077714
0.7566901161293557
0.6775755510772302
0.6445724825152365
0.6658630996506275
0.5755673054281155
0.7427273562457435
0.6435131521340105
0.6781255016559574
0.6028814662748703
0.6621113605897407
0.5912462263408452
0.6227311550000487
0.4959568722485734
0.6773990908260918
0.565538432430278
0.5381754970941189
0.49860409362724967
0.47719245109935715
0.663709527975876
0.6277496886483833
0.7355231594634473
0.5096558085029654
0.5156503199422814
0.5966579514394975
0.574702441738584
0.6734034366245856
0.621736985398284
0.5581856126814023
0.6837066050340035
0.47206051430122437
0.6076570449343308
0.5026776675634856
0.5569634553195736
0.55759249810826
0.4354774388370247
0.6112136363785226
0.48690022274735045
0.6460920697878555
0.5707494288003097
0.6154840338727675
0.6712004042669371
0.6387425315929209
0.3631180344029488
0.3791573590863541
0.5495555887925455
0.6749638780868574
0.4689498055516036
0.6977623814119007
0.5485871935849997
0.5440257613535794
0.47476604926933463
0.6071323012800781
0.6751951266813704
0.49546563190407755
0.46535907723078024
0.6283230605687651
0.5804807755131236
0.5039037807773843
0.4890743944105975
0.5644007975476097
0.4174000792164465
0.7283581753084022
0.6236079386908501
0.6326132072660671
0.719831371385839
0.6320737434374258
0.4770343781403263
0.48441415685582534
0.6510891644977936
0.3535422681717357
0.544494615705419
0.6046771089539287
0.7000525783024085
0.7444425762747728
0.6968409166008721
0.5144852423701596
0.6781172247116114
0.6028827185055768
0.6370299493787254
0.5482092679501918
0.5214576500799586
0.639082186416781
0.5733952662355035
0.41576571027982273
0.6406637191287413
0.6831802532458582
0.517583673725048
0.5547668421196271
0.7101576834213278
0.6018364896936343
0.4427266831822075
0.5391200912229307
0.782358789568831
0.5546931769927044
0.7078373278571161
0.5257325564979275
0.5922590808371431
0.5879108430110894
0.6698109305129849
0.6633906414436394
0.5565643911139212
0.7752780720689942
0.506955291438541
0.4482752774658452
0.6270752368979136
0.4914606287080597
0.5438215390063854
0.5954053745776516
0.8014122207535583
0.7243177576639592
0.6930163603267347
0.47173884509042724
0.5985635775215258
0.6005413157154429
0.5933369550429692
0.6796649404033492
0.5036383536862294
0.6971157532014017
0.6258153724320376
0.5360818274032327
0.5551476309879713
0.4508405141472566
0.5574716900440028
0.5917346521882273
0.5869697760468504
0.7369468117793987
0.6866691420114557
0.624167343792721
0.45054531060359004
0.5577518061474719
0.48714733015309764
0.4883461435950097
0.5466792312582268
0.5807769137179262
0.7108984642518924
0.646133314307602
0.5885528429227215
0.7007025884462896
0.6283853309114326
0.7525319678907508
0.6484633233463517
0.440257048920878
0.7681465452611994
0.5355907128197753
0.6247148376848092
0.4827031952474894
0.6558526536732381
0.5988697720439196
0.6075904881498713
0.4482834176739698
0.668824087174301
0.42204044627619464
0.5392507187846072
0.46945700496493636
0.5024816359102279
0.43908154796931875
0.46100229610545224
0.6647345468259587
0.5109401649602697
0.4809860731353335
0.2896087453514176
0.6388366251018249
0.49770714519344583
0.5814203321895995
0.44734740581251814
0.5515574503347981
0.48700572864064273
0.5164037976283543
0.5280388740754897
0.5209139627493009
0.5846949504525972
0.6442415362843052
0.541763664941671
0.5638705831387671
0.6597355064633676
0.6891162363620461
0.5692589232687427
0.6055813255324811
0.5354469858913529
0.682086177832638
0.43453739279495024
0.5139801867030702
0.6381787904723242
0.6235771802116312
0.7098680734728159
0.5216106551706021
0.6184982640968538
0.5919013004518193
0.6520444880942688
0.6213022537408966
0.4412088417315378
0.7505273215277027
0.46100583799855305
0.606055869192304
0.6105462269484379
0.4564646409809864
0.609714355468515
0.558585535493334
0.677773011339459
0.4947343577812029
0.4898686267384255
0.5017360259857643
0.5638463353411828
0.7039775646472558
0.6084378534081193
0.6933873030680524
0.5946131179513249
0.5616785967874501
0.6380717093184299
0.6098117494851061
0.5354378224311159
0.5550180416886246
0.5495151188498244
0.5887389533633075
0.4617097293396449
0.5845329963387245
0.516353101784395
0.6593580341874384
0.501186998532528
0.4341146410822375
0.4614047339113687
0.606151682612614
0.5406677125942345
0.7181204600092048
0.6447403606291182
0.6075062183163785
0.5865458156746627
0.5244373475243803
0.7055134360609056
0.35349042827001853
0.599160459625567
0.6286995164369282
0.7191941782898618
0.5887172871415391
0.41834414962336675
0.40654119537822586
0.46010110809089444
0.6916407506205003
0.5567962882418722
0.4910180320784764
0.6525165564188273
0.6480700511900573
0.6033579153973355
0.6383902502747866
0.6114333604718144
0.6838222127401167
0.5197909837810922
0.5566362130595859
0.5683422316941501
0.5995743424098777
0.6064753663778204
0.5421786983187227
0.3247510656913831
0.6019763799527865
0.4546357421874973
0.5485298459270036
0.5044233891014493
0.7398574874316738
0.4603304128128797
0.6049161015512577
0.5720435911346142
0.7386249013025495
0.42873504094736525
0.6516017064743843
0.4379585007282684
0.643446692572474
0.6632146354367833
0.77457628040484
0.5457937453116218
0.6514247340656671
0.6506605049205948
0.5937983600510951
0.4463829272871265
0.6465737130220145
0.37529268848215747
0.594709473130322
0.5857683428250616
0.7556158434182398
0.5742497246790386
0.42232016004166384
0.5293828722106926
0.5508797963764633
0.6066852675845951
0.5760409761872379
0.5459609610483623
0.46299206909174095
0.6456265435891492
0.7095339447091964
0.6101084585806112
0.41715719106954413
0.6425738723366574
0.6458127441506415
0.41038152177713355
0.6137553288739416
0.7386776968265802
0.6666069549765916
0.700303881387929
0.3149312922841511
0.6706568577117066
0.5995068252295028
0.4551765710917012
0.537472171093318
0.5524269265205498
0.5660575520833535
0.7846183719298186
0.4773550776587523
0.7382492173834522
0.43326627064724854
0.4824265112520125
0.3627364201578532
0.5628943994718183
0.5952238578667702
0.4662634713788588
0.5835161059188705
0.5763327604165723
0.6868740903012049
0.4167800674533402
0.6082556296323216
0.561825240016031
0.34983424836913923
0.5489877477777886
0.6419095336856347
0.34633282252738257
0.5183314680491543
0.6499929377151369
0.5121182098118324
0.5843275534538572
0.42372703620861224
0.5787973779557565
0.5504286129193293
0.7964444762704511
0.5523670230544052
0.5322590952987529
0.6775939871004887
0.7464849354689753
0.5200303458251602
0.49407588163386834
0.4516667142283675
0.6636806525787496
0.4054156876029416
0.6647186763922991
0.5092993746758419
0.5653139943524012
0.5785464821027084

==> anc/HaarRFC_L5p0.25.dat <==
0.3865541454678374
0.6291278354660454
0.5282145400176859
0.7582800332453759
0.6948993765052682
0.4777391051386469
0.6935789728349803
0.6025592544585483
0.5242506611127263
0.6305472444224947
0.5584312380787817
0.4547336358703749
0.5045135502906958
0.5547732470320219
0.6175947551612485
0.5382517069611019
0.5776781709509712
0.4843725678355257
0.4637159332411206
0.49028729516894654
0.36240535770911075
0.5119641375070306
0.6897210081280057
0.5911013232956885
0.43726917645730684
0.5331719342219992
0.6047319308644713
0.7275541995315524
0.7153427204590737
0.49087233632638594
0.7325317249403414
0.5925374673076224
0.8036683901023846
0.5584668871450803
0.470999680070033
0.6627880182076316
0.6771622753832861
0.5996519836242712
0.7065397269318078
0.6466781894688233
0.7299754117477374
0.5490408391139624
0.6317064784074268
0.5814552503970649
0.4974180964033052
0.718921417024032
0.5835868283729103
0.6596725073727762
0.789703307735666
0.5765466033995036
0.560547832548481
0.6213826399002615
0.3969838097295295
0.6039010756701428
0.6095156460659287
0.6189823818109544
0.6280965356691003
0.598332868801961
0.562525258310367
0.5977871696200941
0.6216918793603823
0.6368982066863139
0.5142961219037899
0.4621078371590636
0.6518789654739142
0.5804548017196515
0.6527407681067476
0.48105053633027595
0.599201704848762
0.6725557420797893
0.6165633625650554
0.5703965691165974
0.5921823089960896
0.5843282651816956
0.6338651833999327
0.6644908359109195
0.6507516587150316
0.7061274146178673
0.6161499260926849
0.7012497185013549
0.719751325579246
0.6133794617642944
0.374684763368908
0.5232430936878756
0.60156322912286
0.5890763754061784
0.5098110033852455
0.5916619675847662
0.6388273811341676
0.620320548135993
0.7261059109882324
0.4721943929048888
0.5609540849494968
0.621700233926817
0.4698049343235852
0.5559705630583789
0.6155403482932712
0.6840157214457293
0.5948483870180896
0.5167103649977681
0.7646715094858816
0.47662419126814237
0.5908871594518439
0.7659718871658269
0.4963568790574548
0.4804799869899202
0.633328028532189
0.5477322182292237
0.6135245583997138
0.5529477402519575
0.698946147612701
0.7157362900947709
0.5158506043512883
0.4379868618575668
0.644394514918764
0.7137365475712358
0.581978199102973
0.44074549058567014
0.5752375712527622
0.5416490361615823
0.47581729375653903
0.7254641511753612
0.5762134937963586
0.5525718749385153
0.6249005839730262
0.6100403136945516
0.6776817940388121
0.5951719732099271
0.5450686731687295
0.7060595410194569
0.45785774913306776
0.5341464759098365
0.543243477598158
0.3765405600534403
0.686894066434756
0.5288933927993466
0.6264518080619645
0.645746920916796
0.6504327013644228
0.6793888884722649
0.5985431293620642
0.5503952750105248
0.50540720115229
0.673606204092146
0.5355642691261073
0.7897206578174388
0.5529318395445617
0.654278304642818
0.4422961632637815
0.6993880598260538
0.5131230636469638
0.6793796522695434
0.7597239427861093
0.6176748042476086
0.6510408032035059
0.48759769590135266
0.5271700558255359
0.753670123842483
0.6685009690555322
0.5374414769604738
0.6295057537304664
0.6812912459919358
0.5930405583102523
0.4729640259593455
0.6092047193279547
0.6461529230959164
0.6940340238788079
0.5466129154108336
0.4661491444834266
0.45280543256163247
0.5492367192381181
0.5567286922657035
0.6390440424283708
0.5738854261955332
0.5235953643132379
0.5233755708806571
0.6854499113307504
0.3819516841199486
0.5646851645123748
0.5934804921788557
0.6209726095767626
0.6831686317612505
0.43785384083758744
0.48961607009237007
0.65224162850825
0.476986627111659
0.7998685142480837
0.8142626578756776
0.573376271536926
0.5735842363847613
0.6282552442448107
0.6021389673330456
0.75657212901811
0.42835469387753156
0.5408545617538182
0.6191562184064824
0.6011502139790439
0.6877332786589156
0.441662162089621
0.47705898822564513
0.6662963395764396
0.7136578938672671
0.5699791826916673
0.5749917710662844
0.4189015667764138
0.5333193827636036
0.48450715294261354
0.5859248791101443
0.7175880684992217
0.6557810839700479
0.6344221733364522
0.48539339891407934
0.47975104008356007
0.769192090842236
0.7617895912089293
0.7080943175832218
0.44203227760205893
0.62244713653014
0.6219204062577574
0.4546736215654386
0.6815842986609434
0.7142609947762728
0.38554645927000314
0.5054930987699076
0.5128933427353443
0.6292854899108337
0.49057027913826196
0.4707515599898023
0.5233522973478044
0.6720354094365789
0.4085326215435274
0.6315656459921501
0.553786866337896
0.5404943328643167
0.6317522473930751
0.5723009973065888
0.5069859980598688
0.7185619928645153
0.40961622966770783
0.5117132654974428
0.522888472786174
0.6989229468862185
0.5476607902554341
0.6709352051055292
0.6884146441910981
0.4117616092367437
0.5229477184240751
0.6098320646660906
0.47462849262701423
0.50118167278654
0.6466674315417723
0.6365063993844473
0.6322699036205096
0.741883804233289
0.4917535045706137
0.4631149345647485
0.6757622032332324
0.6881933001693483
0.5135663634092323
0.550944366114314
0.5542670044188717
0.5353559075463378
0.7164658031539608
0.5551015332410998
0.39297010339109784
0.6099869492589967
0.6276020385036281
0.3974914038488628
0.5736813284070558
0.6226831994281885
0.6791668872569339
0.6428978920068437
0.629365844285524
0.7488970367039628
0.7005963375555574
0.6462477882499092
0.6577552369156671
0.6719428373077113
0.7233804009826391
0.6895112742923134
0.3858430437251497
0.692018920705603
0.6632911016012641
0.8202598706611435
0.6388392436196983
0.6359723181348471
0.7436744920847583
0.7685066120951068
0.5823184188724361
0.688709350415252
0.6709716209437656
0.6521046541280914
0.40035052629694434
0.7543514760202562
0.7200074349475619
0.6125683011139911
0.7412516129801179
0.7005251311948029
0.4900170129356625
0.5902575986209099
0.6634462259665198
0.5889226621750326
0.5934484781858043
0.46956900988399225
0.7442399403022188
0.6205490632399678
0.7242780412828621
0.45245866135152346
0.5489101348341819
0.6542729968874303
0.46479862755835405
0.3488950689601622
0.6192825136582817
0.5480586454025099
0.5345997464534956
0.6257817980812223
0.6171600081677678
0.6454025297223261
0.638494600771639
0.6343153387788623
0.6637838464206806
0.6101147735413481
0.7969760410321005
0.5606645795243819
0.3256759646073031
0.6212721516357879
0.6414213377542881
0.6664637389125325
0.485330153359035
0.6184439021298429
0.6941435739139104
0.5907900692668483
0.7144025526066033
0.616055418103116
0.5122787900650019
0.4171498197041102
0.5408321003478967
0.6346986703767304
0.6949793933454184
0.7323695134132202
0.6646375600244792
0.5672076768274378
0.601160316936207
0.6921892550001079
0.6164649582025555
0.5239980650102177
0.7570360827812831
0.643834771946958
0.5761390844964909
0.5204969049011655
0.6724512013505786
0.5358497735905753
0.6011616316343791
0.6271673886668971
0.3604409486190426
0.4587683086267635
0.5359639677945087
0.7031685894925581
0.762594721597789
0.47915820995831365
0.6872594444142809
0.727435935959575
0.6380618633782825
0.6180455007097991
0.7783160139906082
0.6061279610652276
0.5185251187858289
0.5724391912606824
0.5933681320155278
0.6866704229145043
0.7354447973205284
0.7376389471534496
0.5869755208885311
0.6886980930916177
0.6107862917646711
0.5959359470836634
0.7064318570318247
0.4897912286528625
0.6581619700647828
0.45298646945900267
0.6516566972415022
0.5938508663038087
0.5703563101828464
0.6807770717654408
0.6113320400024438
0.46049059999672465
0.5726922671184135
0.6719270084236483
0.6414393930432296
0.676405633018798
0.5165800389326248
0.685301643685519
0.40587309516098674
0.6007012634346897
0.6057556896961156
0.5914447458405223
0.4742200019749819
0.5104374085102827
0.6804649301526311
0.5291945434527564
0.6431725278889593
0.4780748660145407
0.3540855637655463
0.5518907407092632
0.5550926338479828
0.5585251682289772
0.6927929788095881
0.7266003227575091
0.6646451539213032
0.824887704945617
0.4879722641172972
0.5229255003286407
0.7264801322306661
0.49587632352353855
0.47382061136951464
0.6628300132316297
0.661407551077765
0.6160251846634488
0.51429109818978
0.6510965170048818
0.6357650927558353
0.5335191445829097
0.7859727918357055
0.7552508215918112
0.4729912622977958
0.6603625188023385
0.6446997091785163
0.7477531841744212
0.5351401386569993
0.7487471824697055
0.5421711890124487
0.6823918085089316
0.7802862565531662
0.6031590341606249
0.6647795629741123
0.6976295196272077
0.5953435642088183
0.5575647767847277
0.7175069664120615
0.6394103027712364
0.5305603355602079
0.5658870338575523
0.706934783659146
0.6158037362690882
0.609840028322021
0.48489472992366894
0.5391909579398046
0.4416464409753124
0.591618779944713
0.4309469718559205
0.4360182565439777
0.611208326049906
0.6332874138356177
0.572399080649495
0.4190818728647571
0.6377020031851478
0.611962891612423
0.7626910587594401
0.5308019826423669
0.6910963120096952
0.46894375151538514
0.5914041565623555
0.8173645759515878
0.462635209614454
0.41341220145713864
0.6538749266673675
0.5219120171505429
0.715052487796641
0.5459034301334428
0.6648309709348487
0.6421077524431958
0.7002365935418005
0.7022603994170727
0.6211885641732938
0.659687002165363
0.6615512650688212
0.6026924554649613
0.6488426734955173
0.7142622725015692
0.6133146702382106
0.5335100693808594
0.643744603468918
0.6450487638313737
0.48622896143473715
0.8133154156281953
0.5644534262663783
0.4884487567712949
0.6039849973785036
0.6642824431768586
0.5993558977692833
0.5839024247384784
0.5016472845245954
0.6462649437465889
0.627376587425622
0.5140252394582225
0.6085583005632544
0.4606000771942664
0.7503129650219255
0.7235743786272898
0.5695583397988232
0.47258604601684123
0.6105087749753192
0.4574493457431161
0.4913042969223159
0.6475008895363444
0.4440622542904886
0.6130800466673642
0.5898391222442492
0.6522957798260445
0.6713561602758545
0.6709143413618753
0.5558779916789157
0.6050629138248755
0.5769063509251405
0.5844466501005797
0.7093323257551845
0.6645602218662394
0.443443256593723
0.5414614995081223
0.5869692922162159
0.5818734627364943
0.7231377736162621
0.7404216392958112
0.5709965097252597
0.6670875272407853
0.6052446064411232
0.4874953377512999
0.7167969627319218
0.4970261072664467
0.6206112941745108
0.6493971275090314
0.6649590958733984
0.4630615671963494
0.7184780231934734
0.6715812751655144
0.5363662899427645
0.6372865403221849
0.501378639490336
0.761670363321056
0.465615745311755
0.7369343986564986
0.6665548277592823
0.7279977596069191
0.6568165825341367
0.6269805424594705
0.7064530788074809
0.3950910623255481
0.6278820591176332
0.5202799718558074
0.493276323359911
0.7211483519732612
0.6549385503800147
0.6307310115010168
0.5306513085162848
0.6615215197676307
0.46864799981166827
0.6829931547644059
0.7323537949127588
0.6316441267111286
0.6974172261945525
0.5316424268365386
0.6437766494334825
0.6230871450907197
0.5083631246382043
0.6155236492883419
0.6978255576910604
0.47619134732997287
0.5217751088145397
0.7746653020769555
0.5792844965031809
0.5398647533940212
0.612290659722345
0.6654296340959283
0.769883254166229
0.6749676582169851
0.590383054406784
0.5758191298188984
0.5374699660788137
0.6408637313172851
0.7327743717204158
0.7221835603709682
0.6041604328380655
0.5455498709524355
0.626166623560368
0.4089114516213684
0.48804255798219137
0.627783118493823
0.521573021825385
0.5982132519965525
0.6441260438606791
0.7078525076434228
0.48804667792134493
0.6885329291206497
0.507097292550524
0.7010507080694045
0.5813736696074793
0.5958642058283993
0.5754986854207134
0.7360111589073629
0.5248131743243267
0.5811606059535983
0.5975718785425537
0.4424442643699381
0.6450149988038886
0.6253259281957473
0.5528271854643885
0.49535383209965916
0.6781788163183209
0.569628549968288
0.54402429268763
0.7164178394299919
0.7387065325806323
0.5554030774318767
0.6582626251126231
0.7057812618563276
0.47691974716740315
0.536186427638305
0.6129865775107958
0.5887263155010691
0.6804127589048035
0.4639279751834194
0.5501779516045967
0.6489230461707353
0.5980420869169892
0.6518387974173748
0.8314654564012821
0.6978036087928111
0.5295686022088691
0.6802220332580887
0.49768986559898915
0.5512089233864448
0.7831198446736526
0.4825290202885663
0.6111590959798482
0.4869724224420234
0.474948915212329
0.5722972354701582
0.5853210185336551
0.6322874201015798
0.7874748927749602
0.46633596307821445
0.6877351163472113
0.6284880109953116
0.6528117989275408
0.5080216771337298
0.7360089718218635
0.7300967748212512
0.5094622336217457
0.5837623220563416
0.5886490787060352
0.5451372845504484
0.6053739971557451
0.6005909227022731
0.3736729900375928
0.6158302801271271
0.5486618233735662
0.5512349217795433
0.5138943746166836
0.40052323689975433
0.621761598392236
0.7038776216609007
0.5252163144525319
0.6588587925029439
0.588189063573788
0.6307867700398821
0.5341364358291011
0.7217769232789961
0.5962618809206031
0.6851863191289841
0.7211808389940843
0.701026133384778
0.6105778786175502
0.60675561482854
0.45889857979203363
0.6535728049581817
0.6153288072968588
0.48226186147638056
0.6312372635504994
0.4767521125469474
0.6554369576639509
0.5528745215562119
0.5788767863317877
0.504592753300889
0.3338573729667155
0.6159730524889
0.561415315379968
0.5949844001508008
0.5943619868346698
0.7179692549022738
0.5568604360344415
0.5026468697796486
0.5368209192840291
0.727969189687605
0.7463347863861393
0.5349172551017509
0.6823468935769204
0.7739029471278134
0.6565288886902119
0.6149056492001687
0.5084023835797583
0.56227907007045
0.5819616764931871
0.6671579937874443
0.6127413246866237
0.47498437269039834
0.8199550373254596
0.6132973818934694
0.5471442852420715
0.521606024686571
0.6014231112810832
0.7009080889707694
0.6455922861369295
0.6043776032412462
0.4802054055221534
0.7258621039827348
0.7305904225797021
0.7597926151128443
0.512839336548277
0.5082591810701388
0.6980885550992656
0.5593392870370926
0.6481425965580594
0.5931109775209183
0.5849658407108067
0.7940546428903356
0.5523349304470936
0.5434623346991304
0.510343282165699
0.5256698815066714
0.7157877339387388
0.6576882977479759
0.6938329880641659
0.645767820625235
0.6555321238142747
0.5914417209053457
0.5401452904183803
0.6206331982563628
0.629632323070685
0.4589617421786414
0.5972062657232443
0.5850994601636385
0.5577389950536438
0.6763297753237842
0.6539511084727234
0.6375718604062465
0.6365408375439628
0.48121933849974646
0.6582458650357446
0.6092320296534289
0.5235892353595409
0.5636415759436113
0.6102451882686951
0.7547395642374783
0.6612469745818016
0.6313260166826287
0.7289566511696426
0.5739043119825112
0.5781021381497375
0.7438027859098983
0.5667553382013576
0.4869817053329811
0.42917750686031103
0.6121060937490294
0.6760650989365459
0.6125286909173526
0.5018269869987976
0.7035766975873783
0.6812150574732989
0.7351992811309058
0.60353452062848
0.5589355385967949
0.4373605155044995
0.4184390857056733
0.6020801023521611
0.5257658877838809
0.5923747738471781
0.6648573490405573
0.4624801993437203
0.4760663995896395
0.6040356985746569
0.5811650166205873
0.5149838968665337
0.6597204485319418
0.5671585854708612
0.6670169949194354
0.6481398972137832
0.4818165576590681
0.44953776144444296
0.6983288546693901
0.44695780114685635
0.5407116328874165
0.5438368008375805
0.6877030137509663
0.5990703964800377
0.668461160980238
0.6438713295107641
0.5863640491364548
0.5232406482073295
0.6096872546024765
0.5971419333472553
0.5154669290660236
0.6768072132560359
0.6483419928387552
0.4000478730160887
0.4911564600445775
0.7313099465575172
0.5651706600567125
0.698317127781345
0.47762247505348315
0.594188399081044
0.3132407298126569
0.5510104745935449
0.6421957436700669
0.6041716884564794
0.60327329725211
0.5243800681347942
0.7577465776331515
0.5508533670474519
0.7115520674792349
0.7331547006379264
0.7639339360697889
0.5558663348995294
0.48722869778005845
0.6890889646721267
0.49023525719757455
0.6471481515342664
0.5380692252799867
0.48501930030116286
0.7037957061346936
0.40916125252628704
0.6329094564507863
0.5760806462182122
0.5884672334084504
0.7991403473115088
0.6322127178662426
0.6629694985430846
0.6562748468798355
0.5468655964864574
0.6226806472230324
0.6282309636939745
0.561969173763615
0.6156263441553899
0.7105244166611924
0.6099848280694435
0.6584107349150353
0.7181344326601697
0.6460048696027362
0.635738189120964
0.7337114196840645
0.6314218096507209
0.5579529915100324
0.4735542348024351
0.7075066434314284
0.46570624599784205
0.7298845496213243
0.6099580586837107
0.6685211131293017
0.6805547619760756
0.5899351783036231
0.7721792859421556
0.4595578651567601
0.7510595121682045
0.6807651705464598
0.7272248102086162
0.5325939967184046
0.6641963574241783
0.7809336637923325
0.7687667921702765
0.746334772841985
0.49567153759655375
0.6951924050030325
0.6383937959394388
0.5749763324390175
0.7028642430085323
0.5824623441912288
0.5252116715981419
0.6693827815732678
0.5128734866812154
0.5134039360233651
0.6607057472314077
0.5530273338176411
0.48632395451499777
0.5825108688416821
0.47135281751242886
0.5599815212832495
0.6293647646486173
0.5228086651432611
0.7465567241596031
0.5943745461075446
0.7397004534886266
0.6022220368508715
0.6368694208068377
0.5394440487274699
0.4859205097438755
0.5673596993202946
0.676876838992223
0.48119108384452847
0.6723360572110105
0.5087104183916511
0.6112672556747732
0.485590983027177
0.5716818225080825
0.67822260353288
0.4965111382757592
0.6049742929401136
0.5779307046646451
0.4885734320599321
0.7792202761978586
0.5959107118195466
0.6447205192666629
0.7832357790744242
0.6818877326748841
0.6021407906171785
0.5775045970194559
0.6544017029205973
0.8112223639936453
0.5582292052729706
0.6107171832943665
0.5518974981547415
0.5701320662194097
0.6886036775073147
0.5129399022723133
0.5494826027107087
0.43464895236762086
0.6148998928738668
0.7221251749550349
0.5886598637617981
0.47013561306640383
0.599603739170035
0.5259955551038681
0.5252525878716024
0.554043282127086
0.6035752186136208
0.6681553148370796
0.6909328701371282
0.6442181256142948
0.6216171810682979
0.6097944093758124
0.542540503561332
0.5616265767977676
0.5357118799568054
0.7189699868484746
0.6638392880917101
0.7489921446123811
0.7438360090814172
0.7508562409965717
0.5760638990701893
0.5133453247379941
0.5874488565052258
0.4955802565374656
0.37381503828461404
0.5398540732425186
0.5181576523631015
0.583476093834545
0.635687736282586
0.45883645445553817
0.5706288133936329
0.5201911167291787
0.6566559333842331
0.5130857579028035
0.7194669642488816
0.6274718203614483
0.5989803238575672
0.6958693773838943
0.38262774432068597
0.608534997079965
0.6178377580162195
0.5769931374946876
0.63278151427374
0.5521448009637524
0.6637045813097054
0.6412208773093914
0.5470544769282962
0.5981449713374547
0.571628337009757
0.5734918149324472
0.5957793627076113
0.6119126567815169
0.6265653900505331
0.45712646953966707
0.7315440096675508
0.643934269427684
0.47234400427770307
0.6736187187262117
0.6201100096938336
0.6001106443020556
0.5624398604321719
0.6460976400271142
0.5447482707164713
0.627725382972788
0.5010994489521448
0.5075963980548138
0.5097005534076297
0.482952651072588
0.5882040317285984
0.5491181419201183
0.7106434166903747
0.7750060015412138
0.4301107664108416
0.4847368354234411
0.5582986392874149
0.7630760200057521
0.5420466041363432
0.5654897863275371
0.5023896958262091
0.4164923699431649
0.5696603285767488
0.5471400565284851
0.585232893995226
0.5963586808395318
0.45326156610096774
0.6686035952821003
0.4564588587068376
0.6046674584802176
0.6494551485427837
0.5460790853860436
0.6877933287644743
0.4650908457340698
0.7444057963602858
0.7053093681478614
0.6973850256480889
0.54579986323761
0.5539351554539209
0.5749719762970782
0.6004176875628258
0.46941573781865387
0.7168469128354411
0.6026877858530808
0.45241802530488545
0.5206969621154662
0.6862939744368023
0.610865422931694
0.5548253888460032
0.47471199233362965
0.6213736770931616
0.5010611727386035
0.5476370140618817
0.7152018746423378
0.6467594089869279
0.6209708727775669
0.606752819879254
0.5721615073148407
0.5235545705917787
0.6239748976023943
0.5490185694152455
0.6410556941343897
0.6435376099406664
0.7153861290682278
0.5490692107643442
0.6287738410074794
0.7109109072691662
0.3735463898354631
0.7256571432867774
0.638286931720469
0.4715129675223713
0.6992341476495885
0.5352597556459918
0.60404532776733
0.5605294164994031
0.5119856025050671
0.6699552671584584
0.5460690402805646
0.47209238414160515
0.5096345178235183
0.5552353355751117
0.612864388310583
0.4396961129241651
0.5250389793234697
0.5528830088592518
0.6370143811239504
0.4929817895996985
0.6000477525951993
0.6909221844594781
0.8032696403125253
0.5080875994867194
0.5976263754942075
0.5991054093631902
0.6903132249126925
0.5730827736018036
0.517478237762996
0.7190583371296659
0.45725912970640753
0.49915852562686136
0.5129777143470945
0.6782450843285441
0.6148976501091733
0.5136117718622297
0.5619952979428332
0.520767640630667
0.8417467947073636
0.5211564995492315
0.6810936206575463
0.4886228054064
0.6624453123801961
0.6450734044227421
0.4843489404185471
0.5167610362903121
0.6055073832363715
0.5948595783490478
0.6997840989413712
0.562144474924742
0.4668466884840411
0.5049515758730522
0.7832407898951435
0.5800438115026373
0.6678510551433325
0.7726107945358501
0.5292121568023732
0.7053417245550373
0.5822750340934585
0.7434776483108827
0.6603256422841347
0.4866375955277749
0.5852527804030793
0.3487955077016555
0.739985654280177
0.6843129009279378
0.5789462587553568
0.638067015432359
0.516820260073396
0.609717164199068
0.5656721226578669
0.6991423810781223
0.6389947743830187
0.569514902678235
0.7183822345342349
0.5394122791449015
0.6390816398243472
0.3732310819313029
0.474021214889452
0.45998976018448146
0.5635069965863203
0.7385104103328448
0.5065512095764131
0.7135504399057162
0.6722499305162761
0.5275161194362414
0.5508490676904668
0.6376479474351536
0.3502056625508159
0.5716721882473094
0.3690813779924532
0.6071177867743758
0.6300581284301727
0.5660084269193162
0.6969530691790421
0.5906230760927832
0.6722493198158862
0.6357711380179211
0.5485327897589029
0.6440738267557535
0.6837693739786239
0.5610186785357664
0.7220912029713021
0.6010386533030023
0.6813982324916769
0.6920983480013284
0.6955240647556749
0.536629074462962
0.4212503298906417
0.5738477634481868
0.5715369435839928
0.6544903957030538
0.7201850561095682
0.6614620371819339
0.42748706480929455
0.6536677899288769
0.7577237142712707
0.5290057575472183
0.6269794611558177
0.6116888155682458
0.386830876223653
0.418111284112821
0.6069720551759772
0.7614121398222359
0.5886045779985184
0.6262947956354669
0.548063957626656
0.5860940479770809
0.4095941819184455
0.3799302698590677
0.5326948191946895
0.5858917598756893
0.7187410269476171
0.555212184260216
0.5243578188157847
0.6456002090411601
0.5876797010096314
0.6087189023553826
0.5423112188256679
0.7055399362572864
0.7681512090082998
0.4912022048972544
0.6711907203103223
0.5539437030525125
0.7005995108545374
0.5603252130821104
0.7150944016717137
0.5628985024984767
0.7123673767935493
0.4283771308455626
0.6891593495747138
0.618113221285414
0.5362565771711589
0.5573014331717315
0.6521668626355658
0.6765368543973761
0.6704929759402385
0.5559609791010383
0.6789695260715121
0.5603311631048835
0.511206174676264
0.7672915136840189
0.44228265362296637
0.4379641025487581
0.6321476848795272
0.6982712338390705
0.5850315065936903
0.6077294070753426
0.7375044099471185
0.8076782306664336
0.662568696141794
0.528541592600133
0.45204147882550366
0.5653665026929419
0.7566725340066678
0.7372114133978606
0.4937452079661999
0.399647490885116
0.5920867994200848
0.47482043638280125
0.6095401754738707
0.5679670686416376
0.6927468514016685
0.6760904834607265
0.8074529259784876
0.5037673351438875
0.5648031863565596
0.5235685866172768
0.5236211889671655
0.7458060952940535
0.6760620917631014
0.7065684196406381
0.7292303481628121
0.7227737957117134
0.5269317620554057
0.6324419030112001
0.5543915406811087
0.4334802263535026
0.3969147670109862
0.5546365899670096
0.4328966829836038
0.617840337129513
0.7148639679413755
0.6833944898443531
0.6615155687101258
0.5081610290468143
0.5074950677175775
0.6741223904818687
0.5386182110382649
0.5647100150684387
0.46198982216220263
0.6372203529477027
0.5026745185699614
0.562448504398316
0.6000869787745163
0.4679401074872768
0.7254180322256888
0.5676282042435029
0.6671624952613652
0.49468745555072113
0.6549775910278713
0.6311272014345838
0.6265734470210386
0.5288663566108335
0.6806463675538186
0.5983801296403649
0.45637203669982995
0.6310549257455302
0.5939989236096977
0.741665629261394
0.5639558745137913
0.7224333714981048
0.4949016928297583
0.6030019774394582
0.6535770919907651
0.5922852039416356
0.5161313765223984
0.46368610183105385
0.6179463403849703
0.6733224566011698
0.7750963145310469
0.4761143293231659
0.5755728026942101
0.6545444725666371
0.6103289858031264
0.7838032109396625
0.4892889715836266
0.7106790435845626
0.7494276174401375
0.7642892585075652
0.5561645145467917
0.4757180547831418
0.6336050832495543
0.38132562849478446
0.7071440834576526
0.6375673028201402
0.6955494875237368
0.6143337029988432
0.5183877941856935
0.7383582887696711
0.6378097203807592
0.5372111717571919
0.6649387041035515
0.647744941529562
0.5119845759991672
0.5490696947560674
0.7586384761706423
0.6169483397958393
0.7268352020572183
0.578023105085367
0.5488418966868001
0.6181438606447248
0.7922606240173853
0.5738560615216705
0.4443651039258542
0.6334946889609039
0.7730545100119955
0.6235252546723099
0.7554652752511067
0.5968223159037596
0.6363775768334127
0.5334175645633238
0.7339075743391071
0.5007193863755593
0.7533860824460037
0.7448898442419338
0.7070635367604869
0.48282147718745083
0.711743037524308
0.5539024900308017
0.605355790982688
0.45923288531854106
0.5644269713139287
0.6443878945027114
0.7556900076977479
0.5105582108717682
0.693990178450668
0.558588062187066
0.5881111185801061
0.49031547780287277
0.6331459488895408
0.7320045274555098
0.42851586724596735
0.6949356084549367
0.6132690071267936
0.3282098299275105
0.5127840359130035
0.358770392624213
0.613384216319042
0.5660643103784528
0.554399634646123
0.44377244514367004
0.5538250842457739
0.5017559724725097
0.7552137956774745
0.45866374839750595
0.5492727295226436
0.6333254038194565
0.7245871059293837
0.681474575171542
0.6320140445358559
0.44843569127599414
0.6429502149487999
0.622077413593583
0.5871097483488408
0.5086364021895227
0.42734738348715423
0.5573258083413626
0.5156301258226064
0.3975970488614117
0.6294272501805386
0.6465369152440338
0.5613270926192652
0.7626533009424125
0.3949312643322205
0.602354977936155
0.76479531565478
0.49962789127773016
0.5985544908923149
0.543142134578363
0.5777416420198035
0.6245736654366363
0.7291895287545119
0.5495162470071641
0.43945787380940504
0.623768849943945
0.6922051950051963
0.5617959541756543
0.4789185268963154
0.6633496443939099
0.42089257429693017
0.5445267432944522
0.5977140165060694
0.7774310043299268
0.7224254757317062
0.49566688309721635
0.4959703244565996
0.6498088971110946
0.7167836865541958
0.5420660984444078
0.6630648954741604
0.6285378631093336
0.6813324800986263
0.3595781390868178
0.43508873842711887
0.7016828215881465
0.5866720574741818
0.692255986353396
0.6970728207791975
0.633555411589949
0.6631847809588622
0.43466651003900947
0.7531113876142417
0.39587339652539993
0.6534360737223598
0.6551293957685995
0.6440400612838529
0.7596313712076055
0.6580024710360517
0.7552406759165353
0.7416410695478227
0.7017991114031913
0.737743121308571
0.712046467623119
0.6757750834550992
0.5734691953037016
0.541069057208165
0.562348668615782
0.6581890181076298
0.6496423263821696
0.5188864345862224
0.3472018393835582
0.5991357735463397
0.4223262660977594
0.7561361183144062
0.5363922782960292
0.6973685245118356
0.6601681774831145
0.46557107707184386
0.46550528944151853
0.5510766419199697
0.48048231732873486
0.5402611402781432
0.41467588972160185
0.4556383848388861
0.42641077377807285
0.6911359609103593
0.5737807722454996
0.6456708842599634
0.5347416616187869
0.6918949212659362
0.4491774249969075
0.7030182489141242
0.7138734034143198
0.6878425145875565
0.4739671607958081
0.6005193720597907
0.7116489611061897
0.662701154943321
0.5437912821012539
0.5743986867299417
0.688303210538974

==> anc/HaarRFC_L5p0.26.dat <==
0.6143517666950308
0.8003877420843227
0.8000178184130862
0.624381207472142
0.586363534445892
0.5898424530465627
0.7071764753868492
0.7525736627876033
0.7174260689017484
0.5920255542956783
0.6224357456410015
0.6317788484889484
0.5721767825382577
0.6653657319223909
0.6737299474609425
0.689318046400933
0.5023415133692869
0.6978818248214099
0.7517812228655676
0.5213800621082695
0.4152367940710243
0.4529056787866843
0.5948264390309866
0.607193458229643
0.702868543232767
0.6613836128956843
0.4810020042198709
0.7434487103214308
0.702105617110541
0.4906698852287674
0.5564370333314342
0.5975816739333175
0.49111607788585304
0.7620348463630768
0.6872247149396861
0.6036740986980714
0.6303763738333574
0.591722866309247
0.5009181578829878
0.783771550506196
0.640052117717855
0.5052646713627501
0.6002806341491563
0.6980681766792521
0.6158631219059397
0.4295794383440128
0.4962084350150752
0.5082393346438973
0.5328961112372747
0.570736712405565
0.7866460168924354
0.5415082098468851
0.5810670801019513
0.6276473983481001
0.42191959994263495
0.42467371888836625
0.61584394814185
0.6463098763791245
0.7774377027644919
0.46289311239965625
0.6473081888631285
0.6003281301729199
0.830996923310427
0.5508925387733565
0.48790960735976524
0.5405367727415327
0.4788759670698719
0.4760965643913927
0.6693535551496149
0.6639026390968379
0.7372205568051577
0.7292126205672962
0.6375903546931666
0.5937472223524346
0.5917198588247653
0.7217911506132669
0.6220701308747174
0.8086424676907034
0.6031486880830536
0.5514828991428538
0.5020814388962737
0.6695666541486325
0.589130662312786
0.8204243574579579
0.6500931717017141
0.5755006143005736
0.7924780506254647
0.49840234884625684
0.7544056433621621
0.5988398759998631
0.7703755595779842
0.6579082121712766
0.6818439730141864
0.6080174721253567
0.5834334304720415
0.6568956943722869
0.8843095028972962
0.5647001955472343
0.7838283593988534
0.6697141575040428
0.653465488222449
0.8479631510281824
0.4186449449491423
0.5342964105404087
0.5182521386418995
0.6762835336385732
0.7364366343756781
0.4734220712788522
0.576526203883296
0.5336271501864119
0.5677048317392372
0.6547547356226243
0.44593834306472796
0.5798107095767837
0.7061149042999803
0.5403701358311834
0.4543040860628146
0.5485624140637809
0.5905944917220944
0.5065068913741623
0.48587524818268346
0.5617520588440927
0.5022067220100205
0.6238874379435341
0.5071734792478725
0.43455516468441924
0.6797621041306214
0.7248151631507621
0.4733774567417101
0.6013983878500284
0.619673663341534
0.5853577559237995
0.5805497069213276
0.645794285629666
0.8021648178881595
0.5259075584098164
0.5222774939226535
0.6117740791599694
0.7556202408464212
0.579491001282206
0.7594855133941063
0.5259409327795297
0.6502437140283407
0.6253659665529463
0.6848854661936548
0.33419538708119745
0.6203421650026002
0.5904655259551408
0.5507027932609682
0.6041568597874831
0.6642032103425715
0.6090078198518176
0.5242453671657042
0.7173390957733522
0.5819067424439154
0.8314225684562836
0.6325188930339022
0.7212864823226265
0.43164366223976547
0.3929881336805836
0.47406850059426997
0.8004451698135264
0.6009031963479845
0.5179162952838613
0.6252230769101196
0.7926936154711013
0.45346276108897865
0.35982428662103577
0.6255189077112591
0.4973043092847908
0.6309240806661719
0.5623435932157632
0.44793433725461745
0.621058136591581
0.7054985268175754
0.8405281089509082
0.4196294698381796
0.6196852736793519
0.7830582119938457
0.6975548305412395
0.5347834710746013
0.7181168641779154
0.5105000082045134
0.7560355013847628
0.589321105029436
0.44859392244295637
0.6534135134519269
0.5403552239481214
0.6696860674608134
0.42645638509574674
0.7031132744069588
0.39756636971311915
0.5764641656842587
0.5463164010315394
0.7428626461463665
0.7565326271218027
0.5635746401003171
0.39122361420458474
0.5969311829614641
0.5946490867494517
0.6386217054633947
0.4840670192845919
0.5803292754174488
0.6986153059264665
0.5763246474755161
0.5324134548289379
0.42304398374652824
0.5303999173232521
0.49742254203363095
0.5256976856480847
0.6488866136662167
0.6471609129530826
0.5479976564191279
0.6567996545939602
0.8578217089622215
0.5467838925068366
0.5467415795082056
0.5941052889996431
0.7826316628834574
0.7571196607214222
0.5566351789540356
0.5244123039156416
0.7343828500131828
0.6745018484906784
0.8320699756324662
0.6403204271927632
0.562891776000391
0.4962072892096884
0.6693150628154141
0.6933234998344001
0.6442842222817635
0.695184341371664
0.5225735769786377
0.6517604421508193
0.8113023002320725
0.6532560651721518
0.4631237437478469
0.5664605047101309
0.4624582762775704
0.5206000819059511
0.581766195622184
0.725470718462101
0.5813858669403043
0.6618833715850224
0.6320029682605137
0.7650203517511572
0.753328181305843
0.7186598127697786
0.7256574373461486
0.639026285551842
0.7802070930575582
0.7100629014228748
0.5031560706340791
0.7894325080957744
0.6236896478464476
0.6656690382768128
0.644705429721753
0.6113588706953519
0.8032014567191639
0.6289271870430815
0.5178677758838391
0.37618841828962896
0.6898354427578457
0.4420955484845689
0.6330926991506022
0.40409041518758826
0.4836355246129851
0.6708775634092005
0.6548902639889709
0.42194864733189125
0.6122133190548388
0.5485083038614889
0.7126378118596904
0.6967540693085136
0.798287025341199
0.6072450614740421
0.742882588707543
0.6143639703827951
0.7399766778502384
0.4965853812993778
0.7065277793876829
0.47022849965897406
0.4882858787252089
0.595007921394693
0.515765597752775
0.5009675680691434
0.4835481991051941
0.7169673431239736
0.44798607770336846
0.7375483865962696
0.5897092299287364
0.5396195206945095
0.7311737891663473
0.4949709618069789
0.7136168853725084
0.6710756268134992
0.4738815157766771
0.688737244935551
0.4923413254128961
0.7051955381899948
0.7669561638021076
0.5071402384094564
0.5254947322852354
0.5164063904028937
0.4984508210705993
0.565874946261918
0.6542324588786945
0.6357360011319843
0.7264263509516665
0.6019631966715497
0.5464510792375434
0.5545225135297958
0.5610825998434383
0.8202965543195971
0.6482310110520804
0.5345989093028819
0.6090069976973556
0.6444744977965946
0.551512416327587
0.7029982234559291
0.7820596099263847
0.5801464806453829
0.5680830249396082
0.5957160507301739
0.7009114516255144
0.7144230452218048
0.5595908366332429
0.6923063901187712
0.6025643045308803
0.6579007185868931
0.6215089636139951
0.5713417140644609
0.4654454544784564
0.6292043909572835
0.7041661905501625
0.6794721599512246
0.6307558415734967
0.5087879894965802
0.6213528130637578
0.56453997013898
0.5764715660301556
0.7048613672184224
0.5970702288279551
0.6206838909143415
0.5971304000626605
0.40422623282400655
0.4780078258360596
0.6404383429774043
0.7092365598278217
0.6700418694046121
0.560063959927372
0.5732714687144346
0.6342074619937487
0.6200129030535971
0.4562500618264952
0.7001059151731832
0.5058605443278064
0.7381440115569354
0.6773989058788504
0.5945406962249162
0.5881940051364791
0.6288523942669078
0.6579610591781735
0.5947903076211882
0.7367404329128215
0.4309612865031344
0.5357156006008721
0.40346173140225705
0.8367475850246221
0.47545148496435047
0.714530429721033
0.6284656681562998
0.5618098529474097
0.5685072968201133
0.4881947158843206
0.49474195550194205
0.5705476191885462
0.44524258007402656
0.6064783574408195
0.6771537282341524
0.6656400048520152
0.754811116861181
0.5935347415386464
0.503484804411243
0.43574505392419155
0.6200439545340747
0.6394634321159891
0.6476135157596478
0.5029594040705676
0.6391457031268789
0.4947800550909126
0.6180994665339153
0.6266465774281832
0.698497427096003
0.5369684693155719
0.45438234898561597
0.5690081585539088
0.5027891966399821
0.7043447393099096
0.6945232486046957
0.640729630120898
0.5392626280191936
0.5413879853853633
0.7539438833483284
0.7447059054353427
0.5614051862272474
0.6519403941298936
0.7699640608234247
0.7448896185612798
0.5604988240802838
0.46145292042304875
0.44873138895513814
0.4182325263960683
0.44027249161606674
0.5601396779103961
0.7822204967945999
0.7462776664818392
0.6831585094892558
0.7978837672410408
0.7158624181550116
0.527237825043014
0.634362527331611
0.8115570335610662
0.7587197875787761
0.6818966130034226
0.7942816964268251
0.47696898941995003
0.7524613437586746
0.3461808005308437
0.7211466533091837
0.8876324993742655
0.6736658446162292
0.6042027902041687
0.7450811375365598
0.4429367823726662
0.6874762952917828
0.5613974163177099
0.7085761457514897
0.5531248070008408
0.4847720017938831
0.6097343865464602
0.6361722981473996
0.5855673161108342
0.48042741106846903
0.761183049612413
0.7028193313346405
0.5516915291487295
0.6080938695333885
0.8168603712813338
0.674049744274833
0.6170784400111896
0.5080954674913711
0.5357493098629809
0.5221475900269541
0.6951409610721011
0.7195322518471235
0.33975394908913836
0.47051689742729136
0.5634346118834677
0.7889252215432472
0.5093655661383142
0.75377377143934
0.5219509437910205
0.57071166165812
0.6741507835292868
0.6255390212950578
0.49131808308513114
0.6216682689548736
0.5547195263131973
0.8110964836204103
0.5158539174229809
0.6421464980440527
0.6958884373147151
0.6432631356721108
0.5457785410632574
0.7240837625508312
0.5746811640990218
0.7716287218958586
0.5267886716352755
0.5100826460346044
0.4915566069005245
0.6095195578600243
0.6019457938421203
0.6346325455177708
0.4364695661377689
0.5512897162336152
0.5903566094829719
0.5961204313213363
0.7551706611336882
0.8424741842173341
0.5667876786847279
0.6970479067055162
0.6785311710979335
0.6322413945287888
0.48328776174563365
0.6235137041430714
0.8023495895731523
0.562431274959427
0.4973056771866912
0.4736123757925848
0.7634120585017302
0.5201649664946615
0.5801718049433675
0.692288744236799
0.6724429413726953
0.6006833570039976
0.569447785178613
0.5037066125509423
0.6990722045058154
0.6105548914505202
0.42647708200763723
0.649945415329701
0.44303561204552655
0.6512228987093769
0.7372003434575791
0.5587356277851708
0.6661987818081025
0.5773878890102027
0.7538788347242683
0.46647580390417775
0.487677058485914
0.752051926858956
0.5843148806522074
0.5954530696923471
0.5074329394290535
0.5838869109445979
0.5106615457894155
0.8393424777974642
0.5631755659862645
0.6950868747351092
0.7563023171188201
0.5254557615017029
0.6741311364750293
0.5235282593842449
0.626695769547178
0.45891569952700006
0.5453488766379073
0.6782657397881249
0.47848562017960605
0.4512847564534336
0.7188666370544091
0.6706629143953183
0.7392267803998152
0.7429123289740759
0.6999905488699946
0.583900073700747
0.8067781764000453
0.6663903029213427
0.5711090621368341
0.6281310602504966
0.4868511225135154
0.6822609916746596
0.6708887558895897
0.6928802963233796
0.6418289416985116
0.6437820870926263
0.715436523557115
0.7525972984349846
0.7261822999060497
0.6151401601174168
0.6541126383817948
0.5703507193572259
0.5747431942945804
0.5507855771156536
0.7483023715006436
0.3862195409718782
0.5204332310740253
0.7455621077372648
0.8386523455678303
0.7099938483570907
0.7648424976058499
0.6030774408019328
0.6248558444388871
0.5377388485036604
0.5918946323357771
0.5122614209455465
0.5615615777661986
0.43909665999068775
0.4407216157752377
0.46871037404328003
0.645125238462926
0.5984901046633136
0.5425792847030361
0.7108577098883635
0.6257863958994345
0.6812118434189064
0.536498155116278
0.631616857928558
0.66671213029434
0.6459026174287616
0.6698416952726515
0.4870254525747306
0.7471856019814096
0.5994155009890209
0.6850836513179069
0.7069338048538437
0.6969994511617309
0.6597912200066497
0.7189011261983571
0.7976320506222974
0.756084681553451
0.5431805369669314
0.5605757299934649
0.7210737489606364
0.7028684900512867
0.6022065249788888
0.5883272924655936
0.4861423897528594
0.5431803931102145
0.6291315636632638
0.5142561366470498
0.4680132706952022
0.4711845028240054
0.5462478507651978
0.6522468474458556
0.5286967126146556
0.5843215587512488
0.5181828206370229
0.6189537247896476
0.6312338176585551
0.6074130674921903
0.5988621327661823
0.5995972452488164
0.6774408491523829
0.46426336207131846
0.7662302877416272
0.4721337218205403
0.6677864588082383
0.7499096311293337
0.8222162402085859
0.45492193399869124
0.7627146342320399
0.5219265472430541
0.46267327141317655
0.5581127313707426
0.3939540281843489
0.5713188209103189
0.506491562233128
0.6293204578429071
0.5517809647691911
0.39054747371157245
0.5573925580603544
0.7146846147942303
0.6821405237379159
0.6266989415619112
0.5739485276038758
0.7288729035988617
0.7403623481932117
0.8082100392035081
0.6252409428230457
0.5796678255992253
0.6858306485452803
0.6102281925531914
0.6047444973310604
0.544523084866916
0.43407375558191436
0.6515726577670116
0.637538331127783
0.49177652666335553
0.4684631392731644
0.47310909259760586
0.8513412253595974
0.6088622773599291
0.7029582173013854
0.6587076402392101
0.8002888310446082
0.36950585256470664
0.6004825722362455
0.557408471120346
0.6823594660768909
0.5669300773646896
0.702837565208757
0.6418113666665124
0.6390479310839401
0.821316572024762
0.5783946190805528
0.48009554409076416
0.8336070439698412
0.6414584472358097
0.7571220709025229
0.7743388004727029
0.6140146068903517
0.5879361946448579
0.48829606550339766
0.5537376766520782
0.5831334697287428
0.7774658483851604
0.6771428405623073
0.7353290325001455
0.5264964424480937
0.61103481450989
0.6089551986585042
0.7731106393519067
0.7586213850776098
0.6564102614698863
0.6671230909203719
0.5857942161126927
0.7294757331437108
0.6512668588685244
0.655023558151613
0.6558167439470834
0.47115378091054216
0.5867455749776673
0.7371871057373762
0.6499654395511505
0.8084054197805743
0.5988427402696492
0.5415144919609035
0.415488560819948
0.4911708982668393
0.5569781038947231
0.86211189856761
0.6310459006756708
0.5519270462067727
0.5613476008629739
0.38600054004192097
0.5387700025895551
0.6948288578029355
0.6105448789611518
0.6282156243638902
0.6991999794936334
0.5057113771045249
0.6091720844123365
0.641399009844837
0.6399381785858305
0.49924976192506315
0.682135475844144
0.7532756618271681
0.595594704193742
0.5791600799867497
0.5857990559860529
0.43848553321715455
0.6274786607339263
0.32747358044830793
0.6412203549616413
0.5959018494009094

==> anc/HaarRFC_L5p0.27.dat <==
0.6181280596081519
0.4268455744441301
0.5631343206270484
0.6584776066199135
0.7199714198529575
0.7670358228124117
0.68211625559304
0.6318565790502718
0.8007488872754168
0.6090277063691426
0.6790555967052437
0.7787478207228661
0.574407212059814
0.47215603342710594
0.6314103749583516
0.6782209919125133
0.47656331007000535
0.6425332543884441
0.606611538852171
0.7718197830024647
0.6291171956674803
0.528176420001154
0.5755132563618394
0.6080218479823717
0.7301750352113364
0.617489656354513
0.6884972676233492
0.530349995133592
0.6201485362437094
0.6527676183383522
0.5551889479535436
0.7410996751836916
0.590842475524984
0.7573927904364512
0.7769675606431525
0.7478592181798118
0.5288336206639553
0.46160449592175173
0.5523170181684786
0.5454040746710472
0.6352899326642452
0.6514449963631225
0.5923866753918986
0.5928089028195791
0.5475316125833051
0.6706867449573264
0.6206034974584759
0.5012691453267104
0.7559091593652152
0.4764664709332723
0.6946102616387104
0.5596922051340477
0.7408013464789465
0.46989375342119827
0.5536949032142849
0.6976283538831269
0.5281299524811885
0.5475191733795389
0.6974632963807228
0.7749687851691575
0.48569064263384665
0.752386285049665
0.41258283815709856
0.5516395934833774
0.551743320805062
0.5282728401070844
0.6969793897106242
0.7486751937450685
0.6290032233850141
0.5473397852875378
0.48253643998672635
0.6070760694942963
0.3943850102281479
0.6771882174588587
0.6246375257408174
0.6898588283667703
0.5500824775065716
0.5297530069395817
0.46101658657367567
0.6902712735984194
0.6768355679565314
0.6216922683370724
0.5739664699853191
0.45705979484096926
0.6456118889258894
0.8873600607364555
0.5838157897548313
0.5915143570402444
0.7021399372984666
0.6658670408363387
0.7867948435520415
0.7816987056973783
0.6009885094375584
0.6229960303507454
0.7150306928334825
0.5166462455571645
0.45064097044715967
0.8073998892982256
0.7841074018620909
0.7879669575086062
0.6745605337901369
0.5615689717270194
0.7816991585124873
0.7662886327308359
0.697060751816599
0.8122321728799096
0.6548198560011254
0.48145655459388825
0.7919897221317566
0.5959744565964379
0.6330585240991745
0.47232692796356973
0.6334981619718963
0.5557057119811933
0.6974791138725442
0.5126320323222692
0.7447424143711593
0.7336039161114675
0.4976217991570243
0.8247808949688006
0.5317845336344763
0.7278634928848422
0.6781837829228204
0.6578456112121092
0.6899028825184188
0.7308134543259305
0.5139575042919479
0.6469591480742354
0.5442832873391809
0.7059199623196847
0.6815913366257952
0.7149983851682487
0.602000816629188
0.5560965712936792
0.5316144824140165
0.6037942030331267
0.5332236518224217
0.6308049169669149
0.5498101975509061
0.5991211220980139
0.647013282417413
0.5278919675293782
0.6019232396147002
0.5209535388592861
0.5697812731733656
0.7439274232954362
0.524247895441139
0.833185845989645
0.6335951774041441
0.6554132319713644
0.8130370011276764
0.7751165041736715
0.6319682442951743
0.6435923763619609
0.6342585996079348
0.6810942878195736
0.5238555798684326
0.421248086411324
0.500764539106281
0.5530481075824436
0.7097396447535342
0.4848064257233993
0.8123311800017912
0.5563168891593451
0.5987853201321395
0.6648568250230277
0.5571589043836507
0.5973909028109583
0.5529497249712706
0.7852145246079354
0.6873634857946657
0.6566152764596604
0.43863545026811235
0.7296934099562293
0.4271192361112049
0.6990214208716753
0.7321428123898999
0.625070103991933
0.5782129986081165
0.7068482721441336
0.6826089580665693
0.5093938350242208
0.6178731699073847
0.42063056947169325
0.7267848850000255
0.6956001750234387
0.6946354034548211
0.6270016327870571
0.8001692216934276
0.7288443643849548
0.5037172973282064
0.7288169355369917
0.5265136277318325
0.7016831506010173
0.636151345656362
0.7876393274548827
0.568894576154893
0.6342053649843012
0.5841780646898042
0.6007026436923532
0.6985050542902286
0.6145730490921679
0.4963378050122686
0.7036195256732727
0.7267263223431143
0.5685128466819104
0.43464735931434106
0.6816103981559826
0.7270687034680587
0.5323187439143245
0.6593097533976391
0.679545603492754
0.5534268274152535
0.6160563229792859
0.6111000875022603
0.6926020807885125
0.6263948714406697
0.7578478238113494
0.7505626145842457
0.7280233820312993
0.5902780806350063
0.5079779319265402
0.531415423921219
0.5585691855147074
0.8656198156127444
0.7249439505264453
0.4760277601707643
0.673005066441356
0.5448056670099335
0.7523770428399204
0.611524308568455
0.596568317792956
0.5824256664484874
0.5787082434239454
0.6810710833766714
0.5458396203704099
0.8153496470824809
0.5899064425119687
0.5968428961190335
0.5616823801989117
0.715172280368272
0.6589594397455345
0.5222026982729377
0.5249397377057827
0.6118925423167588
0.6594366800699047
0.7654731028753492
0.5757321198855218
0.39757628256499256
0.557777315102446
0.5380325706612337
0.57255228124566
0.6935450850513132
0.5244542917480609
0.7087685086744583
0.4782952765320895
0.5131665884179741
0.8167747974725951
0.5178918299331016
0.4957805733400496
0.6359775307413426
0.7115316647334978
0.6476704725024395
0.6420662330182607
0.7128755236907663
0.540951018337115
0.6455390712079402
0.5711658475599396
0.8055077877470701
0.5120653181546678
0.9024533222462128
0.7135380949906525
0.5778495163665459
0.7643927915507416
0.5815514701002121
0.657773574477265
0.6958575343871031
0.6174535620071973
0.6457828856148206
0.680137924831455
0.575623219493856
0.4978803922005941
0.6702408840030754
0.703428693616137
0.5414844394028918
0.6114948122066567
0.5943512948989427
0.5696627623915924
0.558516001137131
0.6520361823777909
0.5702288392672027
0.4518125769959052
0.7750303116707069
0.6522827527923407
0.6613473015119871
0.7760655600226761
0.6539342194730663
0.5577122780309216
0.6157269288695815
0.6784864915505284
0.8098421575006087
0.6158334406963978
0.6462181466029467
0.600465375637309
0.5074784314508676
0.42838124885157497
0.458945956193669
0.7607228596049102
0.5640576467628546
0.4355203801528025
0.6750633855898255
0.5604254785450894
0.7627371917707643
0.6297939727642569
0.7138276201780993
0.6415598210844261
0.48640548231118147
0.7462329051060143
0.7196300465507025
0.4895774047376313
0.42088655413662823
0.7702386071463173
0.5379026303723691
0.6207372138649183
0.6528078388225426
0.7597514112551523
0.6102754594433638
0.5144666384326834
0.6274153732906435
0.571610366268997
0.5510431290429243
0.4169051609139029
0.6921595544694429
0.6285477742392042
0.8674581921297432
0.6725453126256079
0.5515655907415853
0.7511891586802746
0.7555337340993545
0.6610902378520978
0.708015616082569
0.6179197739100629
0.6778300254445166
0.7655566583280717
0.8148492121837917
0.6316314747206832
0.6127339809848837
0.6231162613203947
0.7218668338350385
0.504775559731885
0.6188785927763677
0.6446596780711167
0.654756694358436
0.6516041722568393
0.5896009464390587
0.6642672243817512
0.6876407713631063
0.7500318922097859
0.7043174955072973
0.585475546646218
0.6735412489181921
0.7378085571567294
0.757056908642126
0.6086368131554626
0.5272223108722405
0.6648077237488514
0.6149108516563172
0.5707023705831326
0.6462626292811071
0.7365434369755601
0.7131856947188806
0.5141957125224526
0.5162595858495035
0.5495597216541723
0.5016722124091528
0.7060366318592365
0.724645194714989
0.6308062143627033
0.7103368972881537
0.43572140928617237
0.547200941794929
0.5056730684761443
0.8408513892015252
0.6014402753939341
0.8044615905452258
0.7569451847444556
0.594884668156798
0.3691126712703802
0.7141335333004638
0.6281038273033464
0.6502669562263877
0.7073721948988174
0.8420947731321639
0.5896928249699368
0.36997418967327855
0.5896992339636857
0.48302191269536465
0.4200316060271522
0.5871692511032809
0.6970939708401777
0.7536639299673389
0.5452227903047406
0.5676649604982751
0.7757092371574428
0.5045280543830938
0.5573827439050284
0.8237323385245432
0.7496251356268174
0.7397075928200905
0.6539590341342094
0.7234795985452204
0.6442234631400332
0.6017835567330132
0.8410046503884205
0.7058604071712856
0.674871313933431
0.7510528618147755
0.45310427709453627
0.5404107138990979
0.6618482520269143
0.6954230265957885
0.6006986608680908
0.5700896483260028
0.5686295792355671
0.5605493242938393
0.6551170034141905
0.7402205099488083
0.7325171903352996
0.548935254165674
0.5476764508149198
0.6104999731283752
0.7085850198151913
0.6709874614903415
0.38480611222360267
0.7049015509025434
0.5909977035466303
0.9149588468478947
0.6233100257532488
0.8241990322543788
0.553134667713189
0.4627732747686495
0.6140023170023722
0.4573178525273738
0.5540481256187897
0.6637810170392695
0.5921019895210619
0.6446880952864121
0.6896829699919911
0.6457431640244564
0.6841288752124041
0.4265814491786943
0.5842653241489726
0.5518440839866602
0.654389041892467
0.45900643534992486
0.5911384008161881
0.7062844659823655
0.4686128466556252
0.5204852367038085
0.6614958048439655
0.5311868793766799
0.7525565852786411
0.6038886851063808
0.496672563260547
0.5799287174315196
0.7800186557664577
0.6665052144718674
0.8076501970587802
0.715405946632281
0.6547895266317516
0.5749000114739857
0.5666365997332364
0.35428270526144423
0.5014981088559505
0.6492658697854146
0.6555256541913407
0.633699963146939
0.6983354837304555
0.617095449684046
0.698181441877436
0.7044706868695496
0.705464235836544
0.7223033064881637
0.552659878348787
0.6221981933705183
0.525824727927995
0.7022071128103794
0.6039484386128414
0.5861883121790372
0.6678021881274296
0.6361514451439262
0.8436288146105295
0.6624165081479356
0.7566247468706714
0.5379801479558212
0.8104254763427943
0.7035429169208329
0.6347325310226671
0.502222049003211
0.5336751340348151
0.48666184238231663
0.7139230521596986
0.6066997910278739
0.5567243806334706
0.6368286390333371
0.5486791320462721
0.4036586347886153
0.6186977754234383
0.6443197575819727
0.6900841746413093
0.6479602510873628
0.7712252281878069
0.4936899810991601
0.4923247530401861
0.6306540662507639
0.6580697229166836
0.6797830046428381
0.550097641611405
0.6405216419422913
0.5491611471637933
0.7278949694361397
0.5806194693998751
0.7492622802271415
0.561514245225877
0.6873314383778224
0.7120017795098599
0.7068284861760714
0.7682177551530317
0.543011138660382
0.6479499967156122
0.7673523196439341
0.7970611329314253
0.5492869412438037
0.690460443459042
0.6010301849514712
0.5808345416033622
0.8773925419940165
0.6650048439899028
0.5282020024749798
0.5860030992783596
0.4641082987911547
0.7545027738933029
0.6676168007959972
0.5054635356349191
0.6252954578117251
0.7296799964749034
0.6783543558915319
0.7059351240463141
0.7090637592161818
0.6144116727389046
0.565628170198271
0.6509610115681556
0.6243778426397383
0.5624044705473851
0.7144897824773748
0.6926897429773211
0.6023513419365708
0.8412410756686595
0.6239285972969454
0.7966707464719551
0.5980013993041364
0.522926283721511
0.5925834320053989
0.6110578351659982
0.7513551159445409
0.8297187747713305
0.497493254196143
0.5975843366559109
0.6348871543146408
0.5488234847258124
0.773521959883072
0.5069582024513204
0.7748943668800794
0.776371710337208
0.7130646352984144
0.5631135603657536
0.8758956644197946
0.5388979972730188
0.7513131534351183
0.5106650174173503
0.7329878692668415
0.45370263553568063
0.8076757350352334
0.5455844334355073
0.6800224273378568
0.7234933497057755
0.6836996553635555
0.5235621034483104
0.5847207173565112
0.5152618366696222
0.8386462855046949
0.5386889372396142
0.6305239417504754
0.5756101500887213
0.6600292078569564
0.5639255404332874
0.7183207239734242
0.6936274762184399
0.7353513855688819
0.5916794087065889
0.6307308581923105
0.7139851678501454
0.4861836131506742
0.6870325227775116
0.439385588849145
0.8461775043059595
0.706198415003834
0.6297627280878227
0.7856612890232484
0.772586953188653
0.5708000568569681
0.5717266365332364
0.4808620030325648
0.6166077625708098
0.6882468339947865
0.5731802311252823
0.6825134870642513
0.8337026532679549
0.6561470193351803
0.5925790435004997
0.5274587662802155
0.6796754327271797
0.5475822798156733
0.5717461996214965
0.4492929994270448
0.8216681984824605
0.660218403007736
0.6005943862411823
0.612721456510287
0.5893868823456829
0.49282560436017536
0.605498930375791
0.7223411973157499
0.5970962961714363
0.7178939109251337
0.6613835560401381
0.6080555618792496
0.5995770237917226
0.768315036030848
0.5588639505998406
0.6283197527164047
0.7047367744757378
0.5424918530856493
0.8183493631500264
0.7298298672218541
0.5102291162632278
0.6041816095887667
0.6877308476402026
0.5652250043506712
0.41548677001420264
0.678251227267581
0.708403934070908
0.7836968662998104
0.6106944465889881
0.5830989692131796
0.7688654376835823
0.5636827410327045
0.5997882796736459
0.7108686752986544
0.7252423555702509
0.6530060059549108
0.7800098269463052
0.6076583071537169
0.4868653172619016
0.4833245389519942
0.6207022628916139
0.5894348662233014
0.6259728684732443
0.615933354379054
0.7890463254993196
0.8169915180478385
0.7363959522226303
0.6054578286981899
0.6868138702248603
0.6280607055200852
0.7264889022896418
0.6492078067316129
0.5872658913522831
0.5023639744821614
0.5018246598863005
0.5019782336510606
0.5373662025665322
0.43976748027543155
0.5003780752818733
0.4732145724730957
0.645837901375401
0.5286330440665192
0.6858239059996065
0.7207283031343684
0.5223406425693985
0.6916069172490287
0.7019041933538
0.6127257941571047
0.5648913993472129
0.5661237508367261
0.5811368345394757
0.5137333824267082
0.5206273485708833
0.507929093735842
0.6465765590692859
0.5160586832331228
0.6478210975642971
0.606649791223406
0.7450171620298709
0.579614980669428
0.6134683407481955
0.5179845985958951
0.5942127156854953
0.5930308025218087
0.6248701173819852
0.6183083510910078
0.7528771920405535
0.5475753936994309
0.5801353733646704
0.6334531277908875
0.48961064432374496
0.6694930506716619
0.6345123795537858
0.6034493456968467
0.6006913850872682
0.669424703681275
0.6654834694906162
0.493416286088356
0.6922856032038789
0.8110015045651308
0.7657763575679861
0.6607540715063306
0.5675917093405932
0.4620211873164151
0.5601045703259798
0.6441206248558926
0.49813493324975167
0.7548866928227439
0.7749884389286633
0.56210399345659
0.4823571866626054

==> anc/HaarRFC_L5p0.28.dat <==
0.46421652068551333
0.5715537969393425
0.5029988230236919
0.7842257741842343
0.45565821764459974
0.581455005457047
0.4521097589616592
0.6428916228834397
0.6847066120552018
0.5630846885374174
0.561871050865911
0.7067556042776604
0.6265825962185957
0.6623347931647288
0.6188799008855876
0.6562288491807966
0.6533928463795462
0.5791663910594121
0.5947292102296342
0.6555910181523129
0.5646747894818638
0.8551785838530058
0.6834552392327862
0.8266303520880398
0.663920339439079
0.7365099539032952
0.8062572245912978
0.40693888264275824
0.6417834261082638
0.4470740893146838
0.5795762063351689
0.5877525568776903
0.9158673729936456
0.647929641763243
0.5880126231573193
0.7582495779566963
0.8186821590681028
0.8845129230332623
0.5246905216270081
0.6823707571340293
0.6460519411135298
0.6465213662694292
0.7323485539760904
0.6120506641558171
0.5403062401753395
0.7376822173956333
0.6217593004639937
0.7026798634318375
0.5481942323869647
0.47963865918351783
0.5743010184702957
0.6332412287097234
0.5397601318534181
0.7638456191270627
0.8219853607068268
0.7835519121356843
0.7582791931616408
0.6238490715332666
0.7346197099864752
0.7396026149006042
0.720813337818879
0.6631356729414407
0.6548825980633836
0.5481590829997695
0.5649003548724043
0.7187393721722364
0.4472545263094516
0.8102982423294126
0.7150320408920766
0.6878238249871858
0.6725861154452023
0.713000242959481
0.6959559740074891
0.613454483295678
0.5966120174462123
0.6129142041557957
0.7103944042018421
0.8117878818381278
0.6199148759409734
0.6279912070435706
0.6624421279420589
0.7023945462776497
0.7345858268853919
0.6275861541782741
0.5381326492689994
0.8146257776259064
0.6584799184102849
0.8181301468751278
0.5629334464847371
0.6005550849065113
0.8606667266875129
0.6667852743254964
0.6228163151347147
0.6796811765713661
0.8012477029211097
0.5701830662364762
0.717798979322264
0.6706028248723164
0.6262371948857427
0.6858258032536176
0.661848319176884
0.7423359453429259
0.7799297704377289
0.5652684201848391
0.7409332547910502
0.6730946073883718
0.7016353614140649
0.4580331766690066
0.6946598013908635
0.6844449005852608
0.4138378137928692
0.6551568195745574
0.5655451168755322
0.552998831083794
0.7916957635019343
0.45899924671300707
0.5060875054732077
0.7521743344650016
0.8263935465574532
0.5802151340006529
0.7938408142423566
0.8716674408797517
0.6418217946862577
0.7446526102554747
0.7212922717168542
0.7925336593424658
0.7365476577561475
0.8366804795761039
0.6607524637507988
0.6027068319073011
0.8367115759869111
0.665931845994134
0.5577163090872824
0.5946783440725962
0.6187272333827288
0.6968148661556788
0.590100879047754
0.7317760453008331
0.5692740839157181
0.8546538343625717
0.5867558725448861
0.5631587620133851
0.7641457308666472
0.7124769916510602
0.5051718985446143
0.7752931190745876
0.6405157742655947
0.590313850455585
0.615502059894095
0.6886835528005223
0.6705961128478766
0.7387381462023562
0.44518316878845726
0.5563040131083591
0.6761373140073755
0.7929117807733338
0.6717152844607782
0.7585947151562418
0.6606371876147943
0.6177786934653201
0.613333304394055
0.6752420130394593
0.6484563905805365
0.6978278251118816
0.6036560950158578
0.8296963423304589
0.7317635485495005
0.6351548235984465
0.6467697325918211
0.6649735326075338
0.7744862247533784
0.5546833766100109
0.5697841202605657
0.7229882351576933
0.5874009338110701
0.5081039105858833
0.5732405516066668
0.6468367911829758
0.551257766464126
0.7077662036763481
0.5493537523010525
0.6466789963771572
0.5056844939655237
0.6514996218014816
0.7031925694238951
0.47927988578023867
0.7291773857281066
0.7060370543843367
0.6831716061278841
0.39577609131860836
0.6162703858637657
0.7636443566722321
0.7294193170603588
0.7873288121056702
0.49802482843317214
0.57895884954695
0.592522924536784
0.6555568525458051
0.5483409620039512
0.5349824137938882
0.5417971078467186
0.8256258518789545
0.5651875041787535
0.642332790446809
0.42247038194599346
0.6034838819819353
0.7867482386224155
0.7189092718130278
0.5469104533563609
0.648201543734456
0.50824011163435
0.6966118512397006
0.5670034202000165
0.7174644037801308
0.7276769883969609
0.7433202007942787
0.6183040306216955
0.763510168060508
0.4917513116138429
0.569606501495714
0.489725394142477
0.501567800985572
0.6002586484340365
0.5475135759655246
0.7268483701179933
0.5564172365510803
0.7297136387885108
0.6620729417567686
0.7723865250468268
0.7574872618939218
0.6824961127092705
0.8150857804508069
0.7724353214513798
0.4829363905085002
0.787868709741631
0.6827882864737188
0.7082035070680492
0.676816410745085
0.6357209887818994
0.5731451794689676
0.5571770551930338
0.679121057427402
0.5359251041323962
0.71685672872209
0.610640955784626
0.5138137976080129
0.6460227659022885
0.600417755543994
0.7286232788965253
0.5385336788792098
0.6113980250788368
0.6527045677344574
0.7549604000799484
0.8922793286252302
0.6466633961684659
0.6727752517099872
0.7952031565710603
0.7365772070564184
0.7564005407551441
0.6099651309059301
0.5655067772369117
0.5390950558660377
0.5542588684150782
0.5369368343452003
0.6848635880539097
0.685700245230881
0.6953375228152908
0.8120986718614761
0.7672000571631269
0.7415619932893138
0.7076538889014079
0.601021463201103
0.7224778264772873
0.7192926017351101
0.5652142282386432
0.5680344706581351
0.5685294077531573
0.6093679213087514
0.6927560096082795
0.6598937721210978
0.779308765140222
0.7240851505722439
0.6968480786205559
0.6582041223390029
0.5703077463316865
0.6998809311852627
0.550459539756814
0.4894699554187517
0.5216248934600356
0.6634488768088594
0.4938854300850793
0.6693347798086392
0.6659085987010998
0.8185482220183673
0.756702488211973
0.5950329969189936
0.7591281501413358
0.5127007679583793
0.5784659533818863
0.7370367396437233
0.8192914520792968
0.8205615634651876
0.8217092484763798
0.7476955199279877
0.6596735175681537
0.8384985357603523
0.564286166896013
0.49088558603280996
0.5716360264265142
0.612987614709571
0.44931107907871165
0.5930345832704189
0.7111454581444032
0.6982056395305744
0.5482467019242615
0.4636611336661314
0.6362419045921488
0.8296340676055487
0.6240426062074959
0.6992846759342456
0.5537107628935272
0.6381149738157812
0.512566928345733
0.6687865547620641
0.6746398723409086
0.6840215275838701
0.7649815103737874
0.7365356244520576
0.637360800000213
0.81785009128514
0.634843553869965
0.7652984812712723
0.7362647594244222
0.6400129808350368
0.576143112308423
0.7705006487264516
0.6821795781458841
0.6342167590896357
0.6901287658227108
0.6716767773328349
0.7597810896925326
0.6757511293499575
0.6255304169096325
0.5464726158087451
0.42774205554126954
0.7605243082337382
0.6427772200539378
0.7219970040317716
0.4987912382251208
0.8504966212072806
0.7120965187679122
0.639422172167884
0.791566482956671
0.7763709864780647
0.7115605835747146
0.7125847708433493
0.4633738340534686
0.5534504250057154
0.4926371907556854
0.6126079319634128
0.727299058307405
0.6012144116058757
0.6568604094230719
0.5352796444154888
0.6399512215353642
0.6274399800663271
0.4133450600754933
0.6299771874414648
0.49921059393577116
0.8632278422351428
0.6702331547114528
0.6110512715173262
0.6513921263764275
0.6076196428941868
0.7308244720268295
0.6696879957116013
0.6568406697451249
0.6026835224633253
0.7872129004651687
0.7246227097434309
0.6287913026267881
0.730350512028326
0.6639716435441773
0.46902308102430024
0.8593876660257361
0.7741563467108964
0.6050748886430396
0.5755707293123901
0.7110322679687696
0.6730135312026492
0.7089493456748108
0.8052544197031406
0.8485791750950539
0.7314658313610629
0.6799854667133128
0.7107140037194373
0.5436066102628087
0.624626779706408
0.7954574577479041
0.6355635043692129
0.7137687540596578
0.48997072210623804
0.6419011214388095
0.5831828491671531
0.7235310463232419
0.49977727043755615
0.45172871650182916
0.5762716824122903
0.6891724274183092
0.5388505135785236
0.5144931604095292
0.5446674170330702
0.6290010241121686
0.6683918350858632
0.5949031514438758
0.6839579759099523
0.4777395520312225
0.6667967654956041
0.6373107702124223
0.6953345555433039
0.5095672158894324
0.5543424312579814
0.8492242824654449
0.7488305819562511
0.48481847479574486
0.4595817600037047
0.46978205490545105
0.8350505719578429
0.7589924139872761
0.7081872868522612
0.6801968489667614
0.5861228836136096
0.7066751221219495
0.7636130427850062
0.8179475742996037
0.6391760189780527
0.42933839732867884
0.7183281243005254
0.63009539240529
0.6605287353327506
0.5891313725122318
0.7021906922263413
0.7569386851130457
0.6246583302369084
0.6404609905220718
0.7196240040490951
0.6699375620746204
0.8240613233230026
0.6539604650618305
0.7476139703012702
0.5930508794623758
0.8115500376423478
0.480692579870181
0.6597185078301028
0.7069016027311321
0.5650546942100663
0.524099804452327
0.6019602506971283
0.39881717174089687
0.5701098050598331
0.7448465004149637
0.6108810697870611
0.7099018381632847
0.7571548084464285
0.5534882897968877
0.7311575532870523
0.5219258639264405
0.608338905728007
0.6001508652773746
0.6848514990393939
0.5564471993057409
0.8378562311560013
0.563104138708199
0.5908881221289451
0.706667991869488
0.46573715376457686
0.638651438018981
0.6911210572540812
0.6739776299488931
0.713938396130714
0.6259768608628505
0.555955059379673
0.7134897592563799
0.6760091887848617
0.6629241301144907
0.788220963796929
0.5165520918504762
0.6344471072958481
0.6031123071280081
0.7671017196952216
0.5649822547076685
0.7838285883802186
0.7384901131207889
0.6606095755666263
0.6067761501285738
0.7062516574423685
0.7510656377611343
0.7983694224242524
0.6725774547671618
0.5680822876530203
0.5119411524297208
0.6855714531785411
0.5695353512845971
0.6714694687261985
0.6661342551702131
0.7321031889962797
0.5687426438803115
0.6450818255683575
0.5461578622027098
0.6191445076151445
0.6093393777990124
0.5330410229068102
0.700459250318187
0.7732175279826488
0.7934111203485814
0.7274994067680313
0.7691921142532415
0.8014786475398624
0.6615915027730848
0.5156757743810159
0.6384563042328751
0.4818594130356433
0.6967121556239205
0.6305239610021585
0.3797863356040021
0.8046483981176498
0.8516449430394738
0.5693133558315421
0.6491798828229486
0.7073033826779352
0.6784355845752855
0.6352989921286979
0.8503734390759325
0.583663518688685
0.844198218099288
0.45385035418731234
0.45090694704676815
0.6273544555044267
0.5405786469446558
0.7638106214573676
0.659268994802409
0.6426411361597645
0.7259888981773827
0.7114754926010891
0.644724650305863
0.5590939184508346
0.7682498446137135
0.5869383260261973
0.8287280518680042
0.6894363675077613
0.43734229051761647
0.6136958683457148
0.7600800028185907
0.7073710460404382
0.7801762493570338
0.6042474020014372
0.8365217101177109
0.5082845953992884
0.8024862810589828
0.796538093109716
0.5761147620279486
0.5608822582206455
0.7582204008122514
0.6288406890144931
0.5652308990836665
0.8536050165292947
0.80797564216527
0.5145342334138993
0.6777277346278933
0.6345431862829746
0.5783005219083073
0.7269975372523577
0.6498242356229643
0.6463223268809233
0.4291951684590738
0.5039221417949209
0.38246655038202293
0.5321937444882614
0.8020504483732875
0.7760919662308264
0.6705635368598372
0.5930292977899315
0.5379825019659176
0.5586754469072992
0.7523429422653036
0.777784914506302
0.5471598243264167
0.6609311824988864
0.7313529513409124
0.6797467137359754
0.6662074838095768
0.6323087344964
0.5838427523832486
0.687155675318823
0.7527388771548184
0.5859457339034758
0.6630035025462727
0.5673537046781466
0.6501664586928342
0.615973755666362
0.6822957792797947
0.6117380476988089
0.7183989617142299
0.8176645283192081
0.43791093993660923
0.7634519983066724
0.7743195018977289
0.6681283720138415
0.7361381371044643
0.6685641253404239
0.6085776644609855
0.6062861771517459
0.6393185585143082
0.5982121922834917
0.6740938599305659
0.6675052250588588
0.6396206077186478
0.7961275470821123
0.7324718776698934
0.6619538808116968
0.580001629749953
0.5384763643869207
0.5727216283019733
0.6111735171700249
0.6822788985542088
0.6340825879674645
0.5900229080895946
0.5649550388415052
0.7287397992993481
0.6609865010229045
0.5397188445629725
0.5730169905016768
0.6084511183076271
0.4866763815621102
0.7257301229496765
0.811198726024971
0.5333453429024986
0.615062561151703
0.6572635677731116
0.733109525331445
0.7707156091742364
0.7749933686723064
0.5350930058577222
0.634036497129766
0.6322745944501755
0.6392231084994934
0.641849496831329
0.691419793459167
0.6803348909273579
0.706035980151598
0.7627537189116548
0.5681465919959413
0.5737907857938166
0.6990979227890236
0.7291391092928998
0.6219288226188717
0.816246563374573
0.5921469804683491
0.7086466601529323
0.503856431566643
0.49823143978843265
0.5898792329741972
0.7331957380743027
0.7483089878201149
0.6033161296844969
0.5870440681705015
0.7432310796586876
0.6192280367152335
0.7629920355356217
0.820228298035413
0.6108936427889179
0.6303141797882654
0.771699259836311
0.7262068324007185
0.716903705908958
0.6416573530540232
0.4829385355344224
0.7223508231800012
0.7417417808724951
0.5119309310606003
0.8633258837337472
0.7148674036369497
0.5761118634786101
0.5590675435658223
0.518423693514393
0.7486757756376838
0.47457343201654273
0.7904929861256447
0.6443746413148688
0.6720937048692515
0.5330725785921123
0.5670839640519889
0.4365875875152623
0.4866857585446106
0.8121061286057133
0.6902941404164125
0.8527698421791542
0.7404968315945648
0.7586167358512719
0.5163730083622883
0.6822554914474702
0.6923933954226519
0.5855870120022106
0.6017257700526987
0.6265866307732063
0.5721748362872932
0.5870145419524277
0.5081293655609612
0.727249034137347
0.47580028663423496
0.7755814232443767
0.5571326432863883
0.7401857800960011
0.5071468915759623
0.7720489833448823

==> anc/HaarRFC_L5p0.29.dat <==
0.5628349257348558
0.551346008954441
0.6356857764981265
0.7327519393949123
0.6109479066424564
0.5925746504135238
0.6569628339646898
0.7177546256025891
0.6332105505133341
0.7020368059062868
0.7472495593015862
0.6303148301704768
0.7095163326916888
0.642744267524918
0.5674018728143229
0.8022792378840435
0.44098131461034584
0.6667519141949776
0.5882199382302556
0.5256720514629011
0.6727477633576675
0.8104630821526722
0.7723378286880364
0.7824713999728581
0.4514462770278479
0.6737363046557552
0.6766071363508225
0.6891846126853819
0.7279897382726249
0.7827235645755647
0.7975802693880507
0.87071156587003
0.4728352416695197
0.7248245818742293
0.7947835357573286
0.6762984726680744
0.8878868146291846
0.7294245765322362
0.4842023098411685
0.6081111777816379
0.8659734320238819
0.9095786480524163
0.46282199420874093
0.58022462149824
0.7283083941573189
0.7471776709586804
0.8021905118420815
0.5796281246960787
0.6060727000404431
0.564201886136777
0.5366515580325286
0.6677611832257278
0.7264457151952478
0.5333996126567969
0.7991023947560454
0.7356116709862399
0.8411029363197683
0.5112481281345331
0.640258199716829
0.6122574507954874
0.7528846776376731
0.6287785847803551
0.6549331076998375
0.691895345175325
0.8452241090958703
0.6137308111690083
0.8812214442687737
0.6983267163421267
0.7926098661070833
0.7584859721655489
0.6012453539378282
0.7323928094508511
0.6441388352485922
0.5091554567766766
0.819483231053067
0.6208045325013191
0.6774826791933255
0.6322202081537618
0.6026050254873611
0.7801431064391783
0.4946373269482694
0.6934875311259464
0.5601229467081722
0.6835121932785883
0.7310481933289443
0.7071250385360396
0.7291117844017432
0.5819229885132822
0.6884521239156582
0.6169799210641775
0.5921080933500098
0.7011615596993581
0.667666330310811
0.5935546600099725
0.6785315515017576
0.7035809865762904
0.6324890842387229
0.5122501152201026
0.8122923493877785
0.6936492855445355
0.6280196240927204
0.9206997754203711
0.7541956197808509
0.5643928789693308
0.6410941562189489
0.7295548103107627
0.529394477465308
0.5775711630907858
0.8808954107203565
0.7354535613653865
0.6137601053079258
0.48638127337659776
0.6976786201123979
0.6269145734777419
0.6456905820024507
0.6349397582152355
0.6870413252932833
0.5733927694909101
0.5855606193813475
0.6194072664199921
0.8147623721391019
0.6423213457714754
0.7187000062105686
0.682555082140542
0.4598850378562257
0.6736959581418452
0.8200949143489532
0.46515121801950027
0.7350057040356656
0.6761744430705455
0.682930036600035
0.7027480273075312
0.6176219266578448
0.5750731879928248
0.7329973228102827
0.6662291078902307
0.6348494057474602
0.6411549763968154
0.6240215504833876
0.7242533301035453
0.7585950426258621
0.7390102309577153
0.7067468434967326
0.7214845769847964
0.6970451273790592
0.6869539675026424
0.42057290818546494
0.8246866797524717
0.8603911450772653
0.6175051829056728
0.7105768916411305
0.7971409530380871
0.7189408112349044
0.8297142386316488
0.6573761290326858
0.830263929354026
0.5996980775369426
0.6039696933452706
0.7292670995631284
0.7286608638410825
0.6205161866650162
0.5332433069945748
0.5876996040853665
0.7265293577588192
0.7482743431254432
0.6297167938595667
0.8351941658721854
0.6081354443720739
0.7855119345191716
0.6982086278835342
0.5269612410994031
0.5331875893150904
0.4499868411666535
0.8092643241877152
0.5482966897719508
0.6989973150539107
0.7124595435014438
0.5842889722039658
0.796767029973784
0.5938765939787218
0.6467716203579956
0.7238079328472165
0.4888601644966665
0.6603485196005058
0.7313053999986281
0.6319628228122968
0.8577562291574935
0.7255584794074601
0.6706906681340727
0.5575651435384315
0.7429414989016907
0.6372807402495978
0.774572236350022
0.464116526748149
0.42018940541394195
0.7614933526290046
0.7018135211559351
0.5238505715971118
0.5502791520309367
0.7405912111560602
0.6737299865201695
0.8285713687670961
0.7762799783782716
0.8361782009537896
0.7522163782147587
0.7105408832262641
0.5547621196029476
0.6080932906645793
0.8076203087015145
0.6306318189343397
0.6874155551269425
0.5167189733840061
0.9185289846066778
0.5405953133324568
0.6363511629788714
0.6016491039432182
0.6061227018546661
0.7594052918543667
0.6003612735707016
0.5530226394791357
0.7104623710350801
0.7739703829909295
0.6805552280100617
0.6679952624124712
0.7071607357082401
0.727931488273548
0.6705041518165169
0.5157331505438911
0.8237969991970123
0.5792912822484746
0.6532250987850147
0.8543655671539596
0.4305033159400769
0.6389081398512412
0.7099788920738821
0.7485915197958721
0.5090677462842073
0.6075338531390739
0.4991718675149163
0.7278896701911517
0.7328462354457905
0.5778338150985605
0.7634093441359517
0.8186860874535509
0.6679505265051638
0.5829673579494693
0.8279627109763155
0.6695038436007561
0.6264815602827603
0.6253460255335433
0.7471919269541694
0.8816240833786052
0.42786409841954615
0.5267599414940839
0.6545255663086095
0.5251647060552901
0.6854279988241767
0.7191831163200025
0.5099583768237819
0.48379678271286225
0.6975574169478328
0.7001319004840512
0.6327083785744062
0.5109824258819247
0.7485595481844164
0.45143593367246954
0.7856363178917659
0.5637105113242621
0.8322461089330208
0.5889367421239641
0.618217573836891
0.6381987009867189
0.5996822658062247
0.7070484982106293
0.5718265071839429
0.9051879600515365
0.6904574192154012
0.5834571437053924
0.5085354186539007
0.7108411378268
0.6939658665537595
0.5320397966567002
0.7667379626228389
0.7133999582567968
0.8495137497508417
0.7100983832974482
0.5141140152223016
0.7290704336966601
0.6808744938479657
0.6777497305231077
0.8791822080406787
0.8110364447161166
0.6552127222624881
0.6872845417872507
0.4694960329673383
0.731754982256777
0.666624114466267
0.6275862304535047
0.5263980088145552
0.8613974344887283
0.6157345310974155
0.5356398891062518
0.637824330065747
0.681991304432269
0.6645216443754534
0.7088097821050926
0.5720946834849447
0.9154106348401918
0.7585432958956178
0.6150077741753828
0.6635289785790752
0.7123282960602668
0.6957870969355868
0.8375922316785298
0.71263684163957
0.7590186353921871
0.732446019547042
0.6689051758448336
0.8058991498966468
0.6268564045232776
0.5512417991677169
0.7791465071755783
0.46626925251508883
0.5845600948525106
0.7955934765015867
0.7412309130621195
0.7001565701102195
0.7434257880843691
0.8973797605847542
0.5210816134699461
0.7282696278649115
0.7080294878471136
0.7841598356933845
0.7586071450721124
0.5300306362796285
0.5082442233763894
0.7154988780940821
0.8576290023076633
0.6709970607604391
0.712662262497155
0.5783290960340585
0.751187507005572
0.7877100661607199
0.4215231385177143
0.7941584275073004
0.6731649837338309
0.8091189395475129
0.8849110480668677
0.5591557826387494
0.8626393288125641
0.6593948944045133
0.7805351614341764
0.47461695836888
0.7610550500849848
0.8762531262468655
0.6171093511677505
0.8823695937704231
0.5777144707488757
0.6933213357130116
0.8006063993350103
0.5203269802519906
0.5168560879911195
0.6562319031606597
0.7374513178100233
0.6596531587658202
0.7581048175414159
0.4664085983463624
0.703731937118038
0.5755454801334262
0.785135604351946
0.6888134046208549
0.5651819336981957
0.5284568862629784
0.51918662355565
0.6470223985981397
0.7156676426514439
0.616982902026721
0.5404137100658744
0.6775581257227015
0.6527489171937114
0.7279163864314102
0.6886062322642116
0.7310409110525563
0.7103390508946672
0.690507059221266
0.5222854011139345
0.7024969355788696
0.7012205957259273
0.6464489653422401
0.5485655893810654
0.720275828748976
0.6688626386982502
0.5921336244683555
0.46320887865339866
0.753807385320212
0.8123908006164069
0.5252766404327964
0.705710093887565
0.5949127169902999
0.5390706232918345
0.8056731577620085
0.598461998966523
0.8082693642321025
0.8248430520502501
0.5138085781820904
0.8535275470094924
0.6766052975048343
0.8405083259266869
0.820150804113628
0.9201043480550579
0.7246835205544382
0.7552865176247893
0.7302004776418728
0.7744030124528939
0.6024939826526784
0.766366349557777
0.8384397501962293
0.6949486560359477
0.7961011287706096
0.8667364044273271
0.6182351365473223
0.5673575783173938
0.6339936162564034
0.7736038024582981
0.5419585282379715
0.6790567968159509
0.7652771354395099
0.5150556370701688
0.6225610243347256
0.5057044599545454
0.8676259567500503
0.7040792098053852
0.5067357634591243
0.756613459968886
0.719516460314866
0.5228971052969236
0.7921727896814156
0.597649386694949
0.564977611508891
0.6841881955890853
0.6795457389573346
0.6360381953848544
0.7405066118374201
0.5707721063328446
0.5154856610304362
0.8159156567713783
0.7957867339393936
0.603122941695648
0.5512095456271386
0.5390023902469641
0.6659374516235224
0.5935314712558585
0.8858292492761547
0.9589840527669785
0.7411840546194822
0.6494218157379981
0.6727195577762474
0.6469388571242976
0.7211414591934802
0.5672466733745051
0.8234506632113116
0.8460783497592912
0.5786661158164808
0.5389456976859965
0.9566798210649549
0.6814497183248506
0.8099154143765908
0.5370119575915353
0.6502801667260483
0.510332820297981
0.8904690895350155
0.6813149758384958
0.7053127525941483
0.46654614134511657
0.7461249451940621
0.6225961927931452
0.6867254698704989
0.4732203066027003
0.5673791647545279
0.7581980040334452
0.8482421373280233
0.7380075215589411
0.7159996294609712
0.5919231816244201
0.8509671613201844
0.7541325685827998
0.5550271626100037
0.7707335576855611
0.6092376635834293
0.5818272910979397
0.795578380548633
0.7282572732571823
0.6239029262946127
0.764223882113805
0.5683558751559719
0.5679638710967487
0.37458775752928736
0.6799277005473514
0.8635223870367718
0.6619475234579166
0.7110265910439908
0.531798398332417
0.6273037807353428
0.575678650502309
0.6592665732477647
0.6992751866020033
0.7530250080534833
0.47323508536438286
0.677101750582648
0.6374083930110838
0.8235049146516761
0.6761172676908466
0.7155306260884382
0.7248181839049564
0.644325862984904
0.8375661086589108
0.5951022137522219
0.7520875393373265
0.5426653366985963
0.5722157497941113
0.5173793832536284
0.4974943273020541
0.6860646981001348
0.8153555351549919
0.712179162289959
0.7532744175413613
0.565125563102743
0.7007538026898916
0.7145895925495475
0.7182203064226599
0.7346409695012519
0.6353583524813404
0.9054782127774796
0.7238020069028351
0.6415469440336191
0.8433788767819775
0.7892402294274404
0.7016769599450933
0.6343595818000624
0.717353210837344
0.6418515450649168
0.5812451797760457
0.499653615297192
0.6947029633551604
0.6855362814626449
0.8984243765181813
0.5692056614808706
0.5837789555116547
0.6271765589791755
0.6674974210887992
0.6462777156519967
0.7000533725971176
0.6508560056700959
0.7467237161681954
0.5647847261001547
0.4472663233863377
0.7000117611900399
0.6567627491838254
0.6403180473532751
0.5605034809340118
0.7085096479172552
0.6489302586230423
0.7232440253051566
0.7081188177756902
0.6440814826541201
0.5272654214042407
0.6740375591954205
0.585290594358278
0.6137772881548663
0.68903745009747
0.5113635381226882
0.5935665883536255
0.8049820760624571
0.6377707504919247
0.8190744220859674
0.7834730320661273
0.5641546855072715
0.5995019687053782
0.6738727033907055
0.6937027622562396
0.6141197846628437
0.5487357994389992
0.6253822914371759
0.7586481463618779
0.4966689835369706
0.5524750015413491
0.5573661014858804
0.7725510201533005
0.8972127049294532
0.6380004329064632
0.7817911070918611
0.573589032650558
0.7702371213764065
0.8232442691296071
0.5794970780780548
0.570348890072851
0.6564578416623271
0.5933255748618914
0.5453786397684025
0.7130698882506864
0.6316504166288314
0.8053711575954438
0.6172147427296051
0.7603933967681767
0.5479339869771899
0.6744862473021903
0.5639048871605663
0.5737998477360357
0.7667856510983982
0.6779463464151437
0.8127262138540429
0.5288385034892723
0.6092991053036846
0.8425835938005636
0.7198161923219312
0.7388604256345014
0.5875909060822391
0.6012124841949146
0.6521638513686338
0.7327097641146845
0.8540330038972558
0.8443115561286106
0.761566859911402
0.6984283647937167
0.6083833700322587
0.6150594134191603
0.7537739362945773
0.6512611717449494
0.6293904634047284
0.4212743744168342
0.667875175648919
0.6613366364341781
0.7588694722124832
0.7299236427827794
0.6836807189671678
0.6949043124771855
0.5788838615317713
0.7121771567948043
0.8128256575656387
0.6492784812318534
0.8167597070826899
0.6823253306349678
0.6818791821112838
0.5941493141098005
0.6141581223527501
0.7390321617491409
0.7518484525644032
0.9072944290438659
0.7051354136034463
0.8864690231175445
0.5831558959208634
0.6862071403320469
0.7692491749032929
0.7860458160865738
0.6702899196954654
0.6513169681548504
0.582064297051366
0.8445173977873605
0.7013394970099058
0.7600695451334296
0.5078262113115098
0.6062580980307093
0.7262772676172919
0.7112731242251018
0.39337329605564997
0.69281853500621
0.5120096082434822
0.8188531743399676
0.8833801719681118
0.6473430667845425
0.580387788424977
0.6209191320213838
0.8254279400717079
0.5777109592516684
0.516299127000943
0.6524421233816786
0.45576536852694777
0.6707202240010594
0.6468636961643547
0.6550955719600161
0.6668636937466396
0.4769696613042507
0.7351411596427264
0.6048840148763894
0.5160001642023665
0.7775239625063872
0.8182164383730516
0.7242235655920558
0.6729430815990347
0.8947331145894133
0.7101343736866006
0.8152487498910579
0.5841696825657884
0.6249271693610357
0.8773719296787745
0.7842534410895953
0.5662710740356102
0.6582286982597609
0.5827539013654621
0.7494971010497774
0.8066537681776715
0.6037698931573817
0.4584146388924774
0.6540612093529854
0.7079782265202257
0.5384374096434947
0.550809267618805
0.6603389789077417
0.6708723620297701
0.483042954148763
0.7867555291625765
0.6953092783620739
0.7490396237587992
0.44091851688154887

==> anc/HaarRFC_L5p0.3.dat <==
0.8274712907111341
0.6737078015745493
0.6764383710822734
0.6507794360769193
0.7930619687968791
0.6567686392938082
0.8315963703613329
0.7271612216803798
0.7472511206923541
0.6461052826473213
0.5773009701490797
0.9215424508289368
0.8121232152406815
0.6421400499191858
0.4814667156797008
0.5229944100893533
0.7231167985924635
0.6876451948710312
0.6974322084213788
0.7522735020245774
0.6732432595424764
0.6727687872720653
0.5454255078311561
0.5467429807703341
0.6397202977681422
0.6092490147144024
0.7423041043562854
0.6949537175920758
0.5124332256643279
0.6412989107589442
0.6016294904936974
0.877948501907359
0.5385709460207518
0.8141279603349383
0.8601065926001615
0.8293891798124476
0.7967978682812887
0.36762436338009363
0.7897413810415055
0.7374609398636366
0.7133926974822983
0.674540054963197
0.8955248261167541
0.8920235328688637
0.5861858853746874
0.7881297255478518
0.5511527085636737
0.5282486555998447
0.6662427884285421
0.5273512829416035
0.680563828115507
0.8334845161859936
0.553881041774701
0.7964298694231856
0.5550128687072536
0.8544363244542625
0.7583174539195883
0.5906341997510498
0.5732062125858319
0.8208956085453727
0.678099109203532
0.7871895472932787
0.7454770494440001
0.6662102271575563
0.7095898946130161
0.7081203258182017
0.6275420073924092
0.6227911163254009
0.7956032352487815
0.6243697261346526
0.5309960283748831
0.7311048673568827
0.8018815044663365
0.5783629379324322
0.6992179327001323
0.8241586163949008
0.534383666364351
0.5971106206341135
0.7472786916039297
0.5876853715388163
0.6427460196257487
0.7900188676368252
0.6421103134049562
0.8605894154751859
0.8165687416216901
0.7369978561875865
0.8288632262799966
0.7278061194232693
0.480308773062825
0.5962163122600458
0.829838197765738
0.749704176524088
0.8090241085713176
0.6507729947596204
0.8652506984421012
0.7072083199355311
0.6971153459795094
0.683100324302593
0.7338640327349791
0.6653489108861423
0.7201632250061117
0.7745360486298069
0.6305455452290876
0.7200983171221454
0.7707596983005782
0.6135356967262819
0.6045199668718523
0.8170896491830376
0.7283009939774332
0.7208630907339526
0.6636505047984806
0.6678654804475508
0.5284710234740186
0.4922956474918792
0.5081580256805835
0.690748012092279
0.457917805624421
0.6060478975623951
0.7616449902052917
0.7285690596463716
0.5671988186742668
0.6526373261688357
0.5003044010749996
0.706174621925088
0.6403121660736825
0.6112736153086583
0.7436739159235314
0.7739906166977543
0.769626957560178
0.5046763286453496
0.4267620649323218
0.6589965468710807
0.7184313426199245
0.5655515074553852
0.7178572078930058
0.5585506159081227
0.6808841156848684
0.9309802436527727
0.6354168413039553
0.4752789567650262
0.5798959928785039
0.7757601524369353
0.5669341880440906
0.8673446673388603
0.5091639785836908
0.561468384130674
0.6677201053575381
0.7526126104883819
0.8723605415499602
0.8103430495148813
0.7563744154674203
0.6070745062711914
0.7670179858681077
0.7536320942468577
0.6390310192998048
0.6272248538479795
0.8269729667696725
0.7165037767834893
0.580192975041859
0.8597916794186322
0.5219196318601675
0.6299312065907157
0.6782757152367467
0.6331989530918168
0.867391233997768
0.5607891083218721
0.45330859653539063
0.5279601030513152
0.7277975011361787
0.669332594463401
0.7927180621277196
0.7833528180737606
0.7211777557535827
0.5272501022429678
0.5235968564183553
0.8819187847550461
0.7627118152983149
0.7994395245146346
0.6780629852131477
0.7685855822766128
0.6975345860400708
0.878772451982776
0.8030991556946522
0.5938330828107344
0.6121697227723301
0.5978423222647616
0.7226262223314099
0.9303213541599913
0.5512505091098644
0.5946541425521004
0.8887410794813989
0.7203815631633484
0.6677919455904274
0.7348866428302868
0.5370062360017189
0.5650357513750743
0.6428461090401059
0.7522101898209252
0.8292330604308297
0.581248467761194
0.7669826224337363
0.6752625997823634
0.8333756753972132
0.6672111791499498
0.6550933348753561
0.5005468999812621
0.9071238487655138
0.6753886812006418
0.7079188731474912
0.4752366730219614
0.7384098839629305
0.7207213938129428
0.5783669555334292
0.9584276377902042
0.8085238469553853
0.4948523106094767
0.7334557786212867
0.8619702179224741
0.702539456124038
0.9474833527685295
0.8465494425466599
0.6882101481076371
0.7639051887626983
0.6374998930514744
0.7132836814484749
0.837745461116697
0.4950766662036279
0.4978278862754499
0.6980970789326811
0.6618833837335926
0.6437721206923884
0.5893268765274289
0.7577449859262386
0.7240820903676046
0.6335915284993455
0.5024620031289362
0.6311796716420819
0.6525429831065878
0.7196722853548256
0.6079502661747761
0.7189258226135216
0.8276490092572634
0.8991800854314623
0.6745341893434678
0.7186520982147082
0.6282742593588895
0.6168558052853854
0.7282404953463746
0.8240666083973762
0.7291514422167075
0.7619613159682547
0.6272723331549154
0.5870544679813167
0.7724868928934613
0.6825744455440238
0.7864783557706005
0.7047248355022767
0.7516981024328201
0.6373808291660519
0.6156089977327497
0.8748371791754511
0.685858837136796
0.7806073280275692
0.875421333468877
0.7417750433354422
0.7579089254075213
0.6267549517992662
0.8230994416996545
0.5381699596902222
0.9001219653522277
0.45162859385833887
0.8150114807553935
0.720615112884181
0.7722488665320856
0.7487041314599319
0.5976098462815023
0.8890083575792903
0.7305472441292731
0.5515799863109949
0.6749615826142825
0.6382857673710234
0.5685524478107106
0.6154574784978964
0.6503324917121746
0.8195543567758005
0.7305814181688831
0.694094272077463
0.5419264302235434
0.45619231138883576
0.8454876773747353
0.6268160865500464
0.7000004773108929
0.7882514757377262
0.7956843862812898
0.7446160860738845
0.993324833085531
0.5465445655529
0.8037793730802467
0.9155385137599966
0.5976437120113328
0.6663666839701824
0.6518251440139071
0.6513030768691249
0.6618627194898893
0.6830291931563982
0.6470061852078786
0.7178444816829276
0.7104570882683131
0.7333062099001557
0.8620823128828826
0.7032348548501083
0.6225167438373115
0.7421215439465906
0.8151670402260892
0.6047027449377386
0.7025469651256725
0.7292890525135989
0.6244043360456552
0.7730458954701855
0.6458072125708945
0.8203842891123022
0.7401973890624949
0.8144481380067944
0.7200862508294862
0.7550036089153284
0.6963194274461743
0.6386104075883514
0.6989423213892204
0.5298387627042037
0.44151909093583663
0.6847522163291838
0.47452972796017356
0.8682042366735852
0.6858716686984474
0.7022342367591669
0.6887907033768466
0.6762344874550781
0.6348475666336793
0.5210196387700349
0.6430316900113857
0.6711056153154218
0.6795830140634955
0.8282049836547777
0.7665559794906698
0.61231763287094
0.6469410318846275
0.7106064443584075
0.6502018016781406
0.710010877654454
0.6376174059619955
0.6984060444349593
0.7182979877968465
0.6555763680437023
0.6761525470544032
0.7678262324722025
0.6140215389748181
0.7106030215322156
0.6136277153131353
0.6310384656499592
0.7361885296440948
0.626805821823803
0.8159375988146519
0.7542792093737112
0.7002280256694228
0.6245125185760734
0.8559973376131783
0.7862527674094284
0.6800022532279976
0.6331192935202882
0.7605920290584659
0.8097880846490363
0.8057640932704282
0.54273242397171
0.9087766669054111
0.7297670443614258
0.6154058785060743
0.6416130826012165
0.8691114600103828
0.7152605773492156
0.6101215718472467
0.6931634714896875
0.6232843275668213
0.6682152316955646
0.6667792986105142
0.7151339950002107
0.8690680670122265
0.7839900834532728
0.4386533665765836
0.610454770421156
0.5994318580613074
0.7919700246816391
0.5517985426056009
0.7039945309038474
0.4522758494933647
0.6629881342075115
0.8443408377412103
0.5707161972691687
0.6666092394526738
0.7604994307995528
0.561957668965547
0.6359131047481659
0.7417647228083857
0.7978682852496549
0.7572071869840207
0.5361702001994789
0.5545322057727831
0.5948627094784792
0.6762713029568224
0.657346171788241
0.6485858266955702
0.5183524810331817
0.6608721007735281
0.8199608524976478
0.5976633256577245
0.765553524379927
0.6188929540571456
0.7086071521310343
0.588286494941688
0.5325527291011298
0.5011011966877454
0.6072590754108913
0.6365607923911089
0.6420774262056288
0.5961338691883589
0.5070326955243165
0.5780544997919854
0.8030273889157264
0.8578797846415911
0.868264309504691
0.6414905078396848
0.5210617040865566
0.7693578167762449
0.5939390326108319
0.653298694017387
0.512504953969098
0.703378306956323
0.6705591313474661
0.7508514142714275
0.7197986729898556
0.7539412995515687
0.6549102343274363
0.72285632447066
0.8010788680669431
0.5736307939723239
0.6537559586712749
0.8318164518586091
0.7393176271315367
0.5765856059642251
0.4943763032271587
0.6740228751552653
0.9008397611512676
0.6614788547720449
0.6279136660746758
0.650952396081015
0.5445218719518875
0.7187389702651007
0.5212704681908404
0.6405774982936283
0.6881779947449892
0.7521044330019767
0.8008307738787674
0.842916156815644
0.5887242168467642
0.7576637522333107
0.8382104405213875
0.5621538968855743
0.8569092980751971
0.708980447080022
0.8182450222998476
0.7596260210987513
0.7290668044234757
0.5565328061789451
0.6894606585531686
0.6757072486640325
0.7287750051853585
0.6786075281331719
0.7942406734231685
0.7328310173208956
0.738487271132411
0.596855789947726
0.5594282555201373
0.6494837718856186
0.8530731887770059
0.75638309585174
0.7896371667372912
0.6131874702024583
0.7197107472115377
0.5279063779757275
0.6524259580820129
0.5458825524072833
0.7040848554574387
0.709531654406826
0.7025490356481723
0.8747794131730696
0.7606001092708443
0.594814653970378
0.5421614046103065
0.5138533859002554
0.47097346579356786
0.652413391667482
0.8075732487658511
0.6963502839845607
0.8537466767811124
0.5608923649013211
0.6171495749298046
0.798481804800055
0.6440720756756022
0.7116550316258241
0.6985471835084457
0.6128020881989261
0.5793690933500256
0.6955570300804179
0.7458380326045926
0.6172065087626374
0.8848313708039685
0.7741480558332247
0.7455911369841088
0.625486855849938
0.5709066274727007
0.7492045371697047
0.8319238974080915
0.6380950099155145
0.9697040312973336
0.6989819125756245
0.6863341587298786
0.6738684688951958
0.45204597497161825
0.6249789477470218
0.8229315695836689
0.6882842842971103
0.6341136079104982
0.5942469265011517
0.7987229681268524
0.7078093238871207
0.9064043411955011
0.45468472033990337
0.45037664891816903
0.7522225020242017
0.7796935480148948
0.7302276792098363
0.776170551283178
0.8152360469618875
0.6589247782999116
0.9652040807361684
0.7069542692945932
0.7237514633617277
0.8243112026020284
0.5919292525458579
0.7231112766900546
0.6602007532351146
0.9096248642285397
0.5967813319513392
0.6150282263183116
0.6697064191117055
0.6978313021883689
0.8154087636356667
0.6429069586073988
0.49542554861046767
0.6505537693440981
0.5561000235147722
0.783448978562432
0.6002311322599864
0.6684192747243646
0.5787406347402828
0.8763677949255037
0.7208006297274786
0.45915634283679874
0.7683468469316763
0.8567542194869174
0.6400547835589903
0.5057209102461553
0.5647493938107288
0.726403522822583
0.9183145581917975
0.7280956862590502
0.6241996970515029
0.685526255175008
0.5078786458748483
0.7324038923489509
0.7581629030628789
0.8210267452589288
0.6895129932890129
0.6007080409818301
0.5907409290865847
0.911583645752359
0.780102673154728
0.594684084755258
0.5028226237141544
0.7911523714653594
0.8088833827392813
0.8878183558844889
0.8020831108136381
0.710848932568248
0.6424521719316437
0.6806669780014007
0.8657166113467484
0.6570750026830934
0.699820631043689
0.6693140478708348
0.802842120482101
0.833264524060814
0.6194535733624341
0.494798429686627
0.8030849214593757
0.5089097407870298
0.9095984163243205
0.7970781749957622
0.6229576011191544
0.8199616239305249
0.7777954578511306
0.6431231103705787
0.659667306268958
0.7215127403459051
0.7559369948987429
0.695638068106552
0.7402987489473764
0.7868820998154121
0.8060408803611433
0.7105348537563767
0.6497598573384352
0.664740284829363
0.700823674066072
0.671019667407551
0.6214926658435892
0.6308741572782502
0.8076237112778182
0.8561408386913734
0.6878358780317233
0.5757780209663973
0.5224904865636341
0.8158604166821508
0.5602400036082746
0.6786731701448205
0.7185947003302497
0.6710941576866856
0.7798378878651118
0.4557512512117039
0.682582732787129
0.6938102389181998
0.8886894560714748
0.8008509543291236
0.5704648332734908
0.6188268766773458
0.6383842628480859
0.6726125491659058
0.8578282667601747
0.615413653095897
0.7275225779864051
0.7844934700357841
0.9739382470258523
0.6138725020616109
0.4538575753088799
0.7711372709101101
0.6000640380463255
0.5716362888030234
0.683206803392214
0.48868530979560104
0.7560236715405966
0.6811086552967259
0.47120383236547764
0.6695466901786687
0.5311039659663658
0.46050038091110534
0.7039815614148165
0.5330182218292517
0.6528071292502968
0.56856753390626
0.7127011766833576
0.6157593383406957
0.760407139345555
0.4624659430207577
0.7853303835264905
0.623991305801974
0.8609177880584094
0.8624959891218694
0.5762554341655722
0.5882822922234459
0.6579426820809863
0.6340343336440144
0.8060510355014601
0.5866391663166044
0.8999270159505743
0.5434353547986125
0.7087283671293684
0.48846475837282377
0.6589998084683796
0.5472241832465272
0.7608488676276037
0.813131264049848
0.8353354810349432
0.6563270557310579
0.5096273040656887
0.8718181188738869
0.5302243078514747
0.6999943741886153
0.5420822522291163
0.6305609259844434
0.5723402650024136
0.44603819359364943
0.48462093502612896
0.7982044770571521
0.6361926856288276
0.819873890081592
0.6666291245806314
0.7960237101704277
0.584908741051905
0.8520683980384536
0.7825581394020577
0.8127701678236262
0.5726624781648396
0.5690636887273766
0.7406696930079458
0.5404072329952546
0.7207015628373944
0.5973908010891117
0.6459828766489701
0.6548561926495838
0.6688287835006689
0.7478171845453552
0.8440563946772309
0.6630095487634785
0.6152990087172587
0.7320062779605618
0.7041742856435637
0.7671052703876933
0.7795687086107951
0.6753708636015578
0.7173521052689558
0.8339495361799509
0.6766141803279052
0.6137979210189946
0.6691363226456063
0.8309231171388368
0.7823254985903206
0.5787714684411034
0.949036573094442
0.7962538628244019
0.8146542596963647
0.5942596909647836
0.7319779931654564
0.6441561809503215

==> anc/HaarRFC_L6p0.01.dat <==
0.03551424627174128
0.03718403698448204
0.03682186105424988
0.0320141577290755
0.02806537516188268
0.03425566303643772
0.034870908435657114
0.037961545097578875
0.03553612241591383
0.035101864067303874
0.041001748414225415
0.03943850060822108
0.029911553538328996
0.03771067369645996
0.03483291339887899
0.03912943369345337
0.03550113481292076
0.04021495053309586
0.041428775110192245
0.03844897829619954
0.03800506010031942
0.035619156971156585
0.04161676187521267
0.0372660973880497
0.03976860775547108
0.037175024779636134
0.039039078333489505
0.038980314855156
0.03900951986344119
0.038180134394977173
0.03649088172178697
0.039408964188131994
0.04035699314308713
0.03547022702987725
0.04001898126498029
0.04029063852487112
0.04142379529537068
0.03875302215737949
0.04011764824016943
0.04140881756451068
0.02512116556814907
0.040002479558481394
0.04084290964516086
0.03884321214983296
0.04079553519399259
0.03988826525916031
0.03969454617779954
0.04021705561396342
0.0408843406305038
0.039691059446659974
0.038994960953160955
0.03910910637086212
0.03744662520231954
0.03840171660500753
0.03345760376386715
0.039869801411792985
0.04079622567697225
0.033233833064397825
0.03981196732833334
0.036575948369261445
0.0382002095641023
0.037283054795137355
0.03882871623711618
0.041254678420800946
0.040040756991251696
0.040571257653393276
0.0398252879470815
0.03942289527501716
0.04084676669072388
0.03470316027259452
0.03594505084987034
0.04088288103584783
0.03962067439568313
0.0400100044144262
0.032198560507478026
0.03957829723698455
0.04111025063053725
0.03989778958860547
0.04007462621301564
0.03732899573584629
0.03774078672674868
0.039947763564092076
0.04118408675943401
0.0398884649515221
0.03897127844622939
0.0412405584221782
0.0405119526897727
0.03858943590665443
0.04137279375733917
0.04072691252842473
0.037705489577583136
0.04026200375734916
0.03826028623059838
0.03776525455372021
0.040697715440600225
0.040226312717816896
0.038325261547290525
0.040232290038870605
0.03413767212282314
0.03526537171822161
0.04074829153968841
0.03842806424669888
0.041230378054806324
0.03983840495770627
0.038783330575102117
0.039007964486377486
0.035577835322750294
0.03894809261337022
0.04055579917086857
0.03980007418610438
0.037525231850568795
0.039350399179518936
0.038295917939762565
0.04021132178953638
0.040534512731603134
0.040302688224846235
0.038802413244101365
0.03383270948881846
0.04167782375957036
0.037668890975026174
0.03893441830013483
0.03861034334648515
0.03891862359943644
0.03989920849360568
0.04079826087420001
0.03862404773455775
0.03994063160182988
0.037920835321727006
0.03712291581841193
0.03815841116001032
0.03587414849488163
0.03870679648161563
0.0386702801247998
0.03482696082941156
0.0387473685993873
0.03712481384321425
0.04107851226512965
0.03934816930004785
0.03923232340985487
0.03834369956797533
0.040129009652683664
0.04120481774231918
0.04090007627399061
0.04018048969537654
0.03967341022630618
0.03641512241024111
0.03970979836972561
0.03665387764378194
0.03899294752937978
0.03956414684610805
0.040384102486321634
0.03865579804727287
0.03926912092147801
0.03680609098888809
0.03560718301671695
0.040119756455522994
0.03507716731859003
0.04039375513274572
0.037554380008209126
0.03991388685473034
0.03734964489748822
0.038851627242879494
0.03904235032201229
0.028355487464897834
0.03915749276663596
0.03946883708012656
0.03941927233248173
0.03948508267299465
0.04049368078695211
0.038560742309863644
0.0316251742964715
0.036988811965580674
0.04058679737883056
0.03751055471840881
0.03943441383081969
0.033970078920105756
0.036766018882768606
0.035528452826680226
0.038553117637848494
0.03907992476608922
0.0382560809331938
0.03983796850076219
0.0409001331135669
0.03967886978588321
0.03946957131122155
0.03699047861527127
0.039890542698445296
0.03979874699084285
0.04148932928789231
0.03775803016001842
0.03967137296638856
0.039226866811505515
0.03482345020292906
0.04052370003882702
0.03659112689285777
0.03933779985646267
0.038586026253890716
0.040596313279936506
0.03666014748924963
0.04049151182409868
0.04056096265656357
0.03735799182348261
0.03814675716673156
0.04037448470372302
0.0408620187442675
0.03424434183191129
0.03758181745858197
0.03432335550798859
0.040240811998512975
0.04056577136793179
0.041248604000351526
0.038047973990911386
0.03947249085153638
0.03999191973684125
0.04096030978880269
0.040782789312264825
0.035409440112145044
0.039191278831754744
0.036106805655832866
0.031768062468177635
0.037957396354489026
0.04183787144427671
0.04098007461461945
0.04049758911714024
0.0408699718219459
0.03905009264420615
0.039220967573874624
0.03882805400604717
0.03721478942169829
0.03222905435271977
0.037333549090119086
0.03895168181319234
0.038745591479501254
0.03785282553284298
0.03957599118662298
0.03962191926432787
0.03683396460614367
0.04026085938924231
0.037849528998678696
0.03202581768236852
0.03730062846547357
0.03695470092216321
0.037903936877750524
0.03975567837106982
0.03991648373961277
0.040907635884962275
0.04014798016570461
0.03969499803569479
0.03961378644233527
0.03451352560729883
0.037872229689986533
0.037003440323264095
0.03946327174498538
0.034147250285268084
0.03809169784962794
0.03926163601815183
0.03763392298549715
0.0391318940678498
0.04010215397999407
0.03687167459285946
0.039805537883480846
0.04119768859850748
0.03292371815106937
0.03941994348491967
0.03229945211584769
0.035284358271700594
0.03783430364383568
0.03782329015687628
0.04067947429255022
0.04090666753153839
0.03718923599394537
0.04015159794361818
0.03401507155797288
0.03919047773719028
0.03883474172231862
0.04152232913587745
0.03858890732935342
0.0377820431531814
0.03576857419307571
0.040479363719126395
0.03572258952454355
0.039060434057087874
0.04062513222985456
0.03966828076995124
0.03940844548388723
0.03679319506704405
0.036909858005888675
0.03776544959213647
0.04094759862629155
0.03071901410062564
0.0394884702269594
0.035255086954034634
0.04114280240942849
0.0416350103739548
0.038894487947393995
0.039245903248663665
0.04177187567180468
0.03923966579858873
0.03827165183084097
0.03845904279571998
0.0387226024284381
0.0388244289660713
0.036084876996909106
0.03938719367596263
0.04117894017251796
0.038726951481014946
0.04025650820600309
0.039468776725531014
0.03824180040841873
0.0390379920047326
0.03897777122099087
0.03660891088661553
0.039906581332591735
0.040122440610427544
0.03714843767581624
0.034725712987210985
0.03844950778418214
0.038976328259459125
0.03889153096495367
0.03963512271554855
0.037402984864098175
0.039859842564813
0.03909453712525645
0.03602896608597661
0.039260851668744726
0.04046731585272857
0.03909253616008774
0.03759890857418828
0.03690294701828885
0.0385949922200333
0.03838171641310698
0.04038743764428895
0.03583776893332331
0.04063722714711172
0.037843775657651686
0.03975439891403937
0.03850535101630513
0.0336285118646798
0.03422561001250983
0.03742654102223684
0.039145914382001844
0.0394577270787011
0.036511186635468665
0.038688440956138534
0.04008938787049611
0.03645963167445377
0.03919720394455543
0.03847411582611961
0.036957824021265094
0.04054711721163111
0.03874312360248928
0.03775359001319133
0.03932674469914301
0.0374398800848664
0.0386839909243547
0.04044984852217844
0.03679114560777375
0.041085326847191114
0.03711880479137831
0.03849525610735277
0.02761641846980914
0.03931221470130967
0.020597027951843185
0.040695732890106605
0.034858487553939596
0.03796262200677895
0.038647248842666876
0.038166839438095956
0.03891685937228823
0.03800093564349013
0.03883526390290789
0.03945739478052982
0.03971182244681289
0.038845890521079667
0.03899906890412412
0.030977084728957247
0.036167419687862856
0.03614497482306463
0.041207238023370805
0.04096771146657463
0.03944982583169187
0.03492855376229116
0.03702058280833375
0.032170983817276615
0.03805129665155337
0.039704836302475115
0.039195085997518156
0.03776381971304487
0.03270362317358849
0.03533261717466882
0.037445874315257414
0.0397622582427472
0.039004149478942825
0.03943891759328485
0.04059445063316988
0.04073320511925614
0.03720941434722895
0.039978533980029755
0.04072022672613605
0.03646619775588807
0.03707965089519494
0.039632599900652064
0.03919336513970909
0.03262125770892039
0.037904831463871136
0.03882176662990307
0.0398159561396062
0.03893133656884392
0.034781141030614166
0.04037159709741511
0.040557547059188535
0.035403414805395286
0.0403970738581309
0.03885290209163005
0.038779052930417626
0.03993162473524241
0.027212455135489852
0.03915731451921834
0.040584151444222435
0.040619566710537826
0.036996567420737696
0.038725983366375935
0.03873323109591133
0.03743608280871412
0.039876356785342154
0.03827070335349687
0.039482257908710953
0.03902752508370883
0.038658692592760724
0.03969698586482649
0.03995938674719186
0.04002193643619654
0.03679566597483354
0.03547025151441405
0.03837132615351874
0.035595410115097564
0.037313397980888875
0.04111899822923067
0.03319021917958216
0.03991731359267722
0.03661255164921463
0.03695972255784368
0.037797809524373664
0.0348415233445171
0.040710645489524314
0.04055327570503004
0.039883138051336885
0.04066848258283343
0.040724771432616415
0.039796393859401875
0.03897680533262627
0.03729014774359466
0.03586835177201765
0.03881049236316478
0.041186074501085614
0.03919597800956428
0.037142208043798655
0.04077193500347588
0.036405097095005494
0.03750969415574589
0.04131946793871421
0.03929917286866159
0.038669316565540075
0.04096577763954402
0.0387883754264695
0.04073012326577212
0.03774941690085827
0.038927276724484185
0.03212021456340269
0.03888156340914867
0.03790227812082391
0.04127125936962247
0.04127129837608558
0.04060743069515865
0.0377396868946262
0.040569578004204625
0.03535269296960656
0.03798396943325514
0.038501414914363055
0.03430062667292734
0.04028194187230173
0.03919838953394661
0.03622966993199907
0.03885446898246937
0.03950934517511746
0.03885610917370073
0.039155138035196775
0.039493778222654076
0.03817817230919115
0.03448641001312559
0.03822471334087499
0.039924836286023814
0.04094728557078449
0.038546172843594705
0.03751328722431034
0.03936597506741517
0.038562184999850625
0.04022472207831731
0.0392542316219778
0.04091757843500586
0.04064906302582009
0.038459867331891065
0.03876459558317204
0.03770899475149791
0.04086311005231856
0.03319538755707973
0.03805693747406566
0.03961850349587244
0.039610500717216196
0.039901739258306354
0.0348616933806939
0.0388499244827168
0.03888135446846691
0.04023981424646807
0.04028365936889856
0.03857216603850324
0.03556298607419028
0.039745062686477255
0.04066911745553339
0.04104049310210933
0.03759420844046393
0.03350874172398193
0.03712674431314296
0.04112814270321465
0.0397212662531134
0.03712611398454637
0.04104928363161758
0.04109446116713148
0.04001249390938977
0.03914532214709859
0.03581493338241419
0.03946170223408845
0.04109838388880402
0.03942948423105033
0.04135050072329464
0.04071090909347187
0.03066098961059277
0.030270864233677995
0.0401751499264954
0.039658591156901984
0.03823250835675342
0.039247353124863264
0.03572850812032226
0.039179796571344905
0.039707942084996874
0.039710794547992
0.034382420076909934
0.04074476954745565
0.04051686358769708
0.04025807802341363
0.04024672786084026
0.03901679832122581
0.03088282194915083
0.036783052948563544
0.030443446213044283
0.04062343807646918
0.0394571264725226
0.040616163263950955
0.040342721898911166
0.040109749066269046
0.03943267603067638
0.039810220264991224
0.041347850403758
0.040787849805767516
0.038173550208534246
0.0407387794657412
0.034823617641146255
0.03915859370080422
0.04112922033908666
0.039732793067484576
0.03735108903500826
0.039880589461112746
0.03459113980510623
0.037626654608760225
0.0393741410303387
0.034697403075199085
0.036104599454235234
0.03869560194143748
0.03955493603665401
0.03493745301729557
0.03373586976045043
0.03913472241401008
0.040419731576486845
0.03772383786938099
0.03304112474459421
0.03574586222573378
0.04013295856917809
0.04018801518930549
0.04071675714703998
0.04127229194278737
0.036495658512994265
0.03647433541085142
0.03323837033953457
0.038558316828056126
0.03360154317462928
0.03337061303732843
0.037555057984897576
0.03681288368255931
0.03963008629787801
0.038319663365936944
0.03916921209250299
0.037227868739182844
0.03978212363479391
0.03739633567023849
0.03975607256736253
0.037561962779040836
0.034959931959525334
0.040826004114475865
0.03889464428364709
0.04085469488633816
0.03799195184312612
0.04032906528481535
0.03992651704414267
0.0364808712694841
0.04076214291681841
0.03432747922001843
0.03907792288991157
0.041002612765475795
0.03756890195919442
0.03843202178710266
0.03875576079491809
0.0392470596429927
0.039229881375897085
0.03979064524495635
0.036277062617520284
0.03965549667990571
0.03930501938259877
0.040786082777775345
0.03980719081199805
0.040345793679136224
0.03957588952425937
0.04011850011047848
0.04054881723898203
0.03854164340689969
0.03735219895493265
0.03885181900209649
0.03961180459460933
0.03784531415972198
0.03922419789486872
0.037759305945711856
0.03977895478212096
0.03821639529860045
0.039396653233484895
0.04010529666074145
0.03940820231684966
0.04016050502028615
0.040816106652363945
0.04144645976027901
0.03994286369584493
0.04116848968930419
0.03804390678511297
0.03390796161701303
0.03930892478298383
0.0364833948939697
0.037338058187089074
0.03183534616384883
0.0406197567363631
0.0267713141927403
0.033773524753380996
0.03992864499005299
0.03951329973130584
0.03990478263275587
0.03452458866137559
0.03821784411780527
0.03662445193726882
0.03955844157731625
0.03853372883410243
0.03764417466694658
0.025934288396947006
0.03937164335165832
0.03605539551313609
0.03961450847766486
0.04084405977947007
0.03696015697819954
0.03811768736450065
0.03940559062402955
0.03956930820391724
0.036053219142705775
0.03870295907930286
0.03889258379439042
0.030320553777320385
0.03968640299743584
0.041139981193685025
0.04085733569471609
0.035262457957956655
0.03905967237724302
0.03723918504973724
0.038873184454426876
0.035677029408175034
0.03736411359502564
0.03801776841332914
0.040576373913564806
0.03876550019544687
0.03931512235015032
0.03989651463017699
0.03771638011501236
0.03811882464374154
0.038059692901851475
0.03915956747078883
0.038408351966045286
0.0333578121543409
0.036759181506582576
0.039359858127500376
0.03986068666934626
0.0409059134332584
0.03726176469299929
0.03879334786634136
0.04078939977121906
0.039536425854878106
0.03566883540712579
0.041412770688855655
0.039861369886457734
0.034232756414253114
0.03913845581358805
0.0365074129947108
0.037167331481071104
0.040557449111057395
0.0390435046889839
0.039722125118582044
0.041122753211791895
0.03658792080696122
0.02317557449331336
0.03785806834977809
0.03996250627787772
0.04001235873300887
0.031781148238939995
0.03544871739989156
0.03802379101450622
0.03840312169914882
0.03500943567254637
0.039648706283462
0.039977548131529074
0.03690022007322337
0.03946361726814
0.04112234954190371
0.03706290623591114
0.039556274891835816
0.035244551520357
0.03912804055230573
0.036776516219910654
0.04054204621984092
0.0382024104098719
0.03898838754703065
0.039953956710664866
0.04014113405081295
0.040150421020527266
0.039339413255220154
0.0379366955747752
0.030719940917648236
0.039680997306159635
0.04108700714194028
0.036979403390674404
0.0346362066395748
0.039864771603878746
0.04006769106451919
0.03456133925880279
0.038017096144894215
0.03510147654557992
0.03977913465541955
0.03641518298136465
0.037707603066894586
0.039883122157485525
0.03993402996363145
0.03815858737559412
0.04069661814738017
0.03678697372475531
0.037506604052305596
0.039960747804144554
0.039021458232700854
0.03511505459865969
0.03800005947109008
0.03939454960112183
0.04036895052482121
0.040878827773209524
0.04059345197970334
0.04010638866922565
0.03962037899490958
0.03923015089907252
0.03693746908146979
0.038349203026082926
0.038976074104623365
0.04041277969247155
0.035586140362083865
0.03417589309370901
0.04105233205099834
0.039262681576450464
0.03507787591081839
0.039068622626563604
0.03803768225645713
0.04032909178490537
0.03556205416087439
0.038259246225238325
0.037474942785399416
0.04050573288472635
0.04007758867563324
0.03830262865565205
0.038111722127334074
0.038741030842254005
0.03835019083234647
0.038246583115885475
0.03236714411187937
0.04098154411524597
0.03964958985798525
0.04109260105910785
0.03951172195028608
0.03848476458905851
0.038934893646368186
0.038502791458309114
0.040558160540843706
0.040111394754960734
0.03982186153066866
0.04028578868245824
0.04142012640215626
0.03910263688028278
0.038219473003237345
0.03970010207853562
0.0394531034059868
0.037527318967005875
0.04109335108761553
0.035936328072224605
0.03665816818385968
0.04074634062480606
0.04012725890983283
0.03955455348007377
0.041170646843516
0.040571848481695934
0.03628579223442455
0.03966556591534029
0.0331458466230295
0.04060279798062863
0.04154429232705633
0.039024462936953365
0.039866556336048006
0.0347409780463212
0.040216484376707405
0.03721695730272283
0.04003921619534747
0.0347637646270302
0.040293502063736025
0.041053035891669636
0.03825899524649138
0.03981509472270682
0.036922854306177574
0.03998826368977499
0.040251353703308
0.04171268471190055
0.03762068303951988
0.04144715750385446
0.040839154153630194
0.03909634707532019
0.038131554946005376
0.04072676786811818
0.03800936816054324
0.04086544150472161
0.04025633987116488
0.039776341172010087
0.038974470162702175
0.040312266014676426
0.03793315215358529
0.041106481191162725
0.038834909818452036
0.04036739324955696
0.03708882822326352
0.036354536507332905
0.039239352664408006
0.03372886304668219
0.03826118209592939
0.0378833975302087
0.03949318736762613
0.03536193373173823
0.03945650698162552
0.036842434635051435
0.041341146698520986
0.04056278324487071
0.03916883984165262
0.04101461553938706
0.0347644954393976
0.04031265023223851
0.037432213791567436
0.03843065901331615
0.0388887175683868
0.037982957022433525
0.03015151960138759
0.036739395166545924
0.03900506956239374
0.03873054008700058
0.04063112905057734
0.0356096310212624
0.036410045290982546
0.035402673210345674
0.03781811251558485
0.04000592900186506
0.040096661483363404
0.03961353079896165
0.03960166730582791
0.03970472885628009
0.04083103700086628
0.03931525246324978
0.041637923363166206
0.03709518117267181
0.03858483750833591
0.03913394807707725
0.033906225270695055
0.040857463609212295
0.038999615000758554
0.0377443100347545
0.036496892012495556
0.03401436338050437
0.04039275829854531
0.037760054628381286
0.0380051359369569
0.03946359341119522
0.04001252756295285
0.0373588026470984
0.040126236535278886
0.0407149503197797
0.04151368015860795
0.039229345716525275
0.0397472712020594
0.0389695181749089
0.03462290984828669
0.03850131063273782
0.040165330339168
0.03756374172112222
0.03205052730834734
0.03660863090484278
0.03988209884123471
0.03938644750146028
0.03753209023774871
0.037337914391400766
0.03669502907453362
0.0405609661119508
0.03677035082323165
0.0336448879064
0.039602549680569775
0.040202679762191836
0.039312270738748836
0.03823025658988161
0.03237921819516036
0.03678581387457562
0.04057893170452499
0.03765910508220638
0.040247845416719344
0.04111368158141736
0.041508157432917935
0.028881582840462605
0.03858502458168123
0.03766217807242386
0.0386470574191363
0.03443500596137231
0.03832942072105608
0.037431756541463246
0.040552415677582804
0.038811374104258445
0.03985921705999008
0.04012633728092339
0.038807669329601474
0.040175433761593334
0.03877048831053469
0.0371297034643528
0.03220472633599988
0.03913571022771668
0.039952520023522536

==> anc/HaarRFC_L6p0.02.dat <==
0.07501915105730582
0.0805045678211031
0.07726340752739387
0.0752755493642306
0.07163092362274084
0.0738597540096108
0.056114903136659365
0.07473094774271143
0.076796488807522
0.06995576403489442
0.07537979261758322
0.07994242728643636
0.06455817049667836
0.057133981890885185
0.08008618107566595
0.07931999556798307
0.08066387128420173
0.06792563550191784
0.08081853393385534
0.07932682623228944
0.08065431528403678
0.07194096793307751
0.07844539658368758
0.07418847950870866
0.07260575713388624
0.08216503059794877
0.07946798916099897
0.08147157393115195
0.0790584644389752
0.08083800927746654
0.08330278956304538
0.07847740720930951
0.06813517241225371
0.07820905383517499
0.0781219441801086
0.07921819116075483
0.07991619041219357
0.07617075244861651
0.07905557414147407
0.07889361561145221
0.07721252802497341
0.08045496955179111
0.07980664455351082
0.07290875200783539
0.0777195984654131
0.07891935440632708
0.08081453573508046
0.07638940458446795
0.0841186445783178
0.07985796958363713
0.0691280568537741
0.07592859565366883
0.08076765676962941
0.07996171393305583
0.08225753108020836
0.08102683749517292
0.07552882441402965
0.07129606581380943
0.07896855441389067
0.07681261064139679
0.07222352409682746
0.08043089225715751
0.07062018540306747
0.07847666161023732
0.07787130300525319
0.08050234949558441
0.07367151418787321
0.04365394671249449
0.08214553769805204
0.0473205311011577
0.06753879395231517
0.07973299651571426
0.07958047358175366
0.0822669973156157
0.08028331902054012
0.07868393143486796
0.07595226826512413
0.06385650397718975
0.07617381577246668
0.07578893249392972
0.08017306373069363
0.08176273842254735
0.0808838329367752
0.08184120241446903
0.08229930205238725
0.0760881066862698
0.07836306950433997
0.07075361666991421
0.07966314189137998
0.06479466146330766
0.0782873885164423
0.07794821342685705
0.08035945481759807
0.07487754765687188
0.0820284930265787
0.07170938867442272
0.06947242757493924
0.06587483555903637
0.08051145873350987
0.07817995753441932
0.06725862396518736
0.0810355183245807
0.07020464209620086
0.07836748869214194
0.07561027862622322
0.07707692728976914
0.05615682136863248
0.0784448166713101
0.07637080152765362
0.08083437078152429
0.08070613367819368
0.07560579145163576
0.08382922334389271
0.07548719148161258
0.0776863412118024
0.08152722030097673
0.08258521083734083
0.0749498432045034
0.08221213295617089
0.08082183132311813
0.07466206485818858
0.08064153344590927
0.0799971602584891
0.08225086721203959
0.06954746243501796
0.06387719165655346
0.07659619377631845
0.08192870713974208
0.07284859275595595
0.07586198508944865
0.08116298606335003
0.0736736100591435
0.08218783292123709
0.07547810294613518
0.08097535485412878
0.07853069612382693
0.07157559376094011
0.07761920090326126
0.07237281760727866
0.07932297015821592
0.07414071602963329
0.08028507633116194
0.07798570134104173
0.07897322484284504
0.07025622928540416
0.0801328419081758
0.07412335872407232
0.06639034416325697
0.07950918536007849
0.07816348715853116
0.07897027233893587
0.07778975778031996
0.0776222218500322
0.07660937590960348
0.08200192281447077
0.0804329088855108
0.07499118788979299
0.08012452219783117
0.07958554489552119
0.06180386265844496
0.07840682615266942
0.07884257408081081
0.08140550087899133
0.07296748994052596
0.0723221650485614
0.07336452682936101
0.06644427424423645
0.07493182176616421
0.07709409682225524
0.0834014423433824
0.07856611975237243
0.07546583616027418
0.08099911122187414
0.08091078199584822
0.07686774632701579
0.07745661684956719
0.07587146662410041
0.07193966966390271
0.07810449592884586
0.07943787891854698
0.07861211040082974
0.07413115628983007
0.07852558378929654
0.07780857764559106
0.07644175830277325
0.0812055725991812
0.07767887206137238
0.0812204367475764
0.08159149718695546
0.07852381412901928
0.07975231852343667
0.08273276289003599
0.0804581899325377
0.0778909376383552
0.0679296890827131
0.08119799597615512
0.07728710462457239
0.08149619716337886
0.07980542295313219
0.07673198133966626
0.07669608891981707
0.06344374271099407
0.0794120117633512
0.07921248445399404
0.07586172396730775
0.0791384403010504
0.0796617833418576
0.06235702294971665
0.07842954204981008
0.081824936610359
0.0810277013203204
0.08225543039569579
0.06957680486185056
0.06413742596851826
0.07774751001160345
0.07538770097779378
0.0775048603835508
0.08147790437657618
0.08089796993177797
0.08049210806555604
0.07852383612119684
0.08191004027129377
0.08021753704979863
0.08040645677900521
0.08100796112822398
0.08048113787792652
0.0768137837164666
0.07587579664255543
0.07132819126589167
0.08060585336957327
0.07532191783345477
0.07762988100159299
0.0701733526374035
0.08046742826759803
0.07861748408692931
0.08360966310400389
0.06650115742161536
0.07269671457390799
0.08001661308601618
0.07535138526728688
0.08028459943849552
0.07987104151797313
0.07711665620517592
0.08031389176026607
0.07699690961165996
0.06425776734972226
0.08157772343811748
0.07443299397172017
0.0774336730498781
0.07296023281022974
0.082840120789725
0.06638561663828593
0.08110621846967332
0.08220528074161265
0.07503626961989279
0.05189983374784701
0.07947550123149125
0.08153012085640862
0.08161421815699531
0.0758143236748149
0.0764640494852332
0.07775064923431946
0.07888615889151747
0.07890130586305093
0.06806810212636875
0.07143423542074578
0.08027603519000841
0.07166251019265513
0.07844373516833289
0.07785871827223544
0.07658487666952503
0.08114813193062095
0.06612348425030758
0.08049245739492723
0.07055413359165713
0.0793346870019974
0.08103403318461029
0.08210917162359047
0.08076251805872639
0.07073238545886117
0.07783579393063228
0.07432250676562085
0.07409702579532725
0.07031555434749158
0.07644089813572398
0.07596563051138815
0.07840180349664558
0.060324470811646054
0.07867873313854919
0.0656458603080133
0.07869778823439251
0.07722784064850917
0.079088263611629
0.07238238362751534
0.08224885622431746
0.08082183599832941
0.06581809131002896
0.07558999171906029
0.07537643658154279
0.07314691522106503
0.07965367188706213
0.07317232090749222
0.07554931122654357
0.07260208735278356
0.07799506227058291
0.08007510946644988
0.06810805774104105
0.07703618122858609
0.0770861718202296
0.0803851295695036
0.0723525920470519
0.08295347553248335
0.07820377653586885
0.07354675906239858
0.07169338276290281
0.0714466448429068
0.0669616381462637
0.0588900855479887
0.07872226490073862
0.06694205960597324
0.07854472592929763
0.08148555814814987
0.07824195578666546
0.07759049360765513
0.07220300303074106
0.07557297280457476
0.08377260325728739
0.07069662413815749
0.07222062696256461
0.07915532675356225
0.07467667748729837
0.07949543970199296
0.07626755982591232
0.07870259099226408
0.07967268554310017
0.07652366764850162
0.07912277092776275
0.0832775131428563
0.07883276667797709
0.0772198919867651
0.08023818255668713
0.07661241963353363
0.0825191087284797
0.08261181267188733
0.0739273297252893
0.0787492770257366
0.0685510183004685
0.07836260015462572
0.0769595067743653
0.0813300611883682
0.08079907082392754
0.07964767240625692
0.0802364266873559
0.07563908167017669
0.08235479112292865
0.07893783504705659
0.07305938014714296
0.07490808209200482
0.07931662135351972
0.08039017356730356
0.06083885943693738
0.08052464228976715
0.07528877612480549
0.07728022791654197
0.08030730700374089
0.07867871277884608
0.08228661148397079
0.08211631703842281
0.07587494623354725
0.07863189826951472
0.0668481620722571
0.07690508931589432
0.07844509085536203
0.07593715277196841
0.07929054522256411
0.08325487216643927
0.07097994701164254
0.07646973882928737
0.07827466700606592
0.06899189033311925
0.07884903226338529
0.07322436309173178
0.07345361045666558
0.07822324272826993
0.0801663160370537
0.07599499380366678
0.07285072884480173
0.08007069743117753
0.08154841203546484
0.07887480729414328
0.07559259199106375
0.07567704179516027
0.07452276945455605
0.07751846157813834
0.08160205701301554
0.08322784566463125
0.0821909739602256
0.07381269060954432
0.07544954628641312
0.06729599407427445
0.08148468321327754
0.08288511478521512
0.07183909356344902
0.07180678577742604
0.07873763935286478
0.07261244607680163
0.05489081448655916
0.08073923201888578
0.075892724534501
0.07614770371352064
0.07847317318968816
0.07855662543845675
0.08077046787797099
0.07679739669121405
0.07868738817288971
0.0699062930681673
0.0779658884839341
0.07825654139628808
0.07831556397648379
0.08208852087807499
0.07860168354053708
0.07649725271261758
0.07159476695677908
0.0786294557993517
0.07508351777007294
0.07780651645796714
0.0802856082784044
0.07414365327326701
0.07769789767875977
0.07835501307354895
0.07885930288374665
0.07733897187335932
0.08216662542024401
0.08005198970840566
0.08151137259096483
0.07969532409167056
0.07535512953058332
0.0667778423385689
0.07963652118360637
0.06871516475334147
0.0685729242021183
0.05295807732084857
0.06920687205585938
0.07808564550906764
0.07944032925646428
0.08189100913147639
0.06677334645170077
0.07719579772449597
0.07819181339779813
0.06132085879484901
0.06802398848989105
0.07258719338769336
0.07431266308467781
0.0750915771935841
0.0688867193577783
0.08064084713163598
0.07819433658216295
0.07233644613076266
0.07856658896455421
0.07829504259591513
0.08154243853779998
0.07024170175053912
0.0568096227321525
0.0816511229211048
0.08350357137143223
0.0801033337751961
0.07563063741853635
0.07856058759499804
0.08292235955599682
0.07858443788198434
0.04980025304636277
0.07585415679847968
0.07753724342768847
0.0794295627397716
0.07900310415401199
0.07696327547425943
0.07285188955546713
0.08229465028138143
0.07784307710994325
0.07807975779200813
0.08031478450894304
0.07981927204322141
0.07606871491438623
0.07690970267985764
0.07439218646089904
0.07434763288753177
0.06650489042954195
0.07209322028169185
0.08137367991533907
0.08021869434870067
0.07530729580223458
0.08095753581945656
0.08127155518943738
0.08214775040353194
0.08173821287082435
0.08147061932415857
0.07482338126412383
0.0756672476465087
0.0833676499118219
0.07236560563031168
0.08010014250280782
0.07820046244288927
0.07469390095320376
0.0800514539787077
0.07720436218440652
0.07671441309335886
0.07296598319084704
0.07199974802303892
0.07602364795081903
0.08233260557029262
0.07705594344425196
0.07628300836814919
0.07894140457527064
0.08018218597540552
0.07805966573534028
0.08215029278747611
0.0743277211729966
0.07879875725952849
0.07816697299700835
0.07920021048212282
0.08076962155547295
0.07691559189413401
0.08144976058534499
0.07901800719000514
0.07976239841911341
0.07389223742538067
0.0759791085884084
0.0792717091845426
0.07962385784854781
0.08133956968163783
0.07865447622647148
0.07943047682259892
0.08294652605890933
0.08028064836801443
0.08328975284999313
0.07433548230585141
0.07944797274421578
0.07988955406481196
0.0733334545932384
0.07395173860918976
0.07462475671809764
0.08117415153542935
0.07721725281141198
0.07654266144861799
0.07467553044707977
0.07514567797577577
0.06415507902403021
0.07613541831618927
0.08202205637934944
0.08324786824130483
0.05450270623777858
0.08086141847426918
0.07745706127668625
0.07421241284881912
0.07943830776887534
0.07146455230041193
0.07801708354098957
0.08053184016211262
0.07522463861417573
0.07921609641437757
0.0761426949591121
0.07304279689551792
0.07740458872387074
0.07996275016142347
0.07697976336680956
0.07807645150622845
0.0740906740622373
0.0767784146801748
0.08205953673175956
0.07621372714318449
0.07924955043033848
0.0785531932847184
0.07870308128156704
0.06315389208787721
0.07869794683624227
0.07985537176359701
0.06987369096218278
0.07678854411658717
0.07134838226232873
0.07571561525724066
0.07523965786690234
0.07921607222851809
0.07886711175794843
0.0775284625816655
0.07655070484865223
0.07392783019588178
0.07800003829048863
0.07787797514498258
0.08119010585805915
0.07347485116658016
0.07835869039214917
0.08040925671134622
0.07827111366502408
0.08060257185889567
0.07361475384179737
0.08104882426337655
0.07903595226678277
0.08095499587426774
0.07248110885722409
0.08256376035942682
0.07278549594802027
0.08154530179037428
0.07864553714401785
0.07890274017678572
0.08266646597672898
0.048360227714609405
0.07853819193970547
0.07779104008060127
0.08164141024614519
0.07685957254941737
0.06829513160765076
0.07442777284788962
0.07971247695524497
0.07038088241161744
0.08178714690243148
0.07898788606019268
0.07961049935138902
0.07924676420770861
0.07202615360204491
0.07495874476901013
0.077307591714367
0.07947295016651296
0.08042037248546344
0.07170299279490276
0.06848323728767196
0.06729342887676783
0.05895013208794154
0.06815870022995937
0.07362526501219582
0.07507114670540074
0.07867026857623091
0.07563620722066676
0.0813340183342168
0.0767648496914805
0.07858816451520514
0.08212743211120582
0.07871712947201985
0.07107359453550825
0.08030005688172107
0.07329470578588725
0.0803540485713333
0.07823015487156493
0.08286305230767582
0.0652407540286651
0.07579789295078171
0.08206737970427422
0.07846035266109243
0.08072591575234261
0.0801497662747707
0.07308881424924835
0.07828101514423522
0.06367915110782613
0.07240600894600913
0.06940392801566021
0.07219367387708754
0.06811010211184859
0.08192707358132521
0.0771204678436588
0.08088554408895786
0.07582710140791075
0.07825885960208273
0.06953471714443651
0.07887459057868233
0.07250139825155177
0.07559774009231243
0.07918183058898577
0.0819277846424748
0.08181997022310973
0.08347238825369015
0.07037645644120927
0.0634449674637963
0.07937603714281909
0.0763985045437262
0.07858275011270181
0.07738863398440517
0.07814896704725538
0.07921605127684521
0.07545479612598399
0.07260870953514902
0.07778902715117299
0.08021082068797941
0.08010562210734364
0.08311355793595124
0.08000563834375178
0.08097560698671172
0.07549598871497461
0.06711492282119795
0.0792181691213075
0.07160866061267378
0.08269541172888215
0.07656882327329871
0.07731166393713448
0.08002252570568594
0.07533666252773774
0.0804601402024437
0.08017264346997967
0.07304099869888239
0.08337296552047307
0.07685898317105928
0.06396298320488981
0.06138263669699597
0.07852629039815434
0.078591672400086
0.08092165687129999
0.08334305636754002
0.07145601823619596
0.07441547570151255
0.08076534925592173
0.0817406405885164
0.07223824466355652
0.07293767225121166
0.07279411590393807
0.07725601598053747
0.08088631367087333
0.06233181552309145
0.0810227098976958
0.08012041370430084
0.08206537904210161
0.08075470673388568
0.07749637185989024
0.07615617224470113
0.07939876543056247
0.07387252658450885
0.0829954638158348
0.07471799408022535
0.08354624164127766
0.07833929507069444
0.0745310066129139
0.07087651522240128
0.08051852522661149
0.07940866426859365
0.07864179648671044
0.06731504041099023
0.07850043435446068
0.08170161340321346
0.07320798319488968
0.07979080680715124
0.07766293663718932
0.07518924156572149
0.07770981155724943
0.07697437830067837
0.07903984033565677
0.06944457617850468
0.07718290070035387
0.06949654388180447
0.07192545961211254
0.08278657734704985
0.0658086504950422
0.07495686692529432
0.07990206754182314
0.07774954156881683
0.07114672084964331
0.07823159642690315
0.07540477022025813
0.07876392779552575
0.07759421944223463
0.0710891987218992
0.08212268131398594
0.08047652446307503
0.08102539096335483
0.07679319255524093
0.07506092842560674
0.05786746959365973
0.07772288144615087
0.06803176177040447
0.055414562638678194
0.081045911797081
0.0790947116098487
0.08043798796466782
0.07815407175619718
0.08133795421139217
0.08130149890839669
0.07264484740144989
0.07577369203408674
0.0766576288082088
0.08150443613853876
0.07010531247484658
0.07961833218725113
0.08105129990688552
0.07789381916426619
0.07880254552567219
0.07982640529455783
0.06316058874085423
0.075875464348791
0.08084217191066781
0.07747462659739673
0.07476144378230436
0.08114047390918608
0.08182653498177622
0.07999084392189086
0.08093521578404814
0.08158244818218571
0.07967875799179398
0.08034349646746934
0.07233113088778362
0.08173921380495472
0.07788510310647233
0.07810086681198314
0.08240501328138213
0.06971767779170225
0.08212650087030385
0.07642686668904236
0.07631211478390329
0.08143944963451123
0.07620192907576279
0.08140812653404873
0.07770233827320047
0.07637358378352029
0.07555629872783837
0.07000821837255232
0.07311598583793236
0.08003323891904926
0.07584374982361552
0.0704806021283635
0.08078129376659084
0.07758149300113595
0.07778222953539042
0.08004128160579489
0.08235508618393798
0.07971058007087617
0.07874909913290498
0.07550785148894637
0.081810835487273
0.08146044319787432
0.06715948396639594
0.07638409975707365
0.07464846339119345
0.07436646699567244
0.07965712395011534
0.07364465497852564
0.08093431638246243
0.07316360975478119
0.05419889147260211
0.07863316664767453
0.07889957595434381
0.0803655594593582
0.08163900319737766
0.07775627550391413
0.07653479167768058
0.07788297754923729
0.0802886945246352
0.07697674712337879
0.07906292116352628
0.07252068695509925
0.07014366357338525
0.07894798161558397
0.06837942411349633
0.0817079958466283
0.07830926949260116
0.08158792728195757
0.07970942543267978
0.07430836637576627
0.06847866431886661
0.07915038962347246
0.07831482846783307
0.07771628488979221
0.07582389267477031
0.08261615812040286
0.08185200915906662
0.07551974216314834
0.0786754122230605
0.08001079052651733
0.0798499303844983
0.07765647775515701
0.07424751025738445
0.053124492850434815
0.08223233436488504
0.07595661040923607
0.07398372647894386
0.06922103224476751
0.0708952323789093
0.07006422066543729
0.07512830025818631
0.07857506963436459
0.0783035531019183
0.08279606759354584
0.08310808393917461
0.07958208228152953
0.07789373518870854
0.07911834006732846
0.07135749592834492
0.0778583518254099
0.07613259142106642
0.08151900350913863
0.07851103327475045
0.08128938411539692
0.08082720385267325
0.08180497233747125
0.07998470479185774
0.08111269257793603
0.08022213307686321
0.08248426669813408
0.08002637795261738
0.06079267999009367
0.08221345365701516
0.07941717846186175
0.07753198892252941
0.07239293675760677
0.07916027070735619
0.07906770504769274
0.0766831561954707
0.07726442630836121
0.07239631088452281
0.08161269703702373
0.08224069800369953
0.06411635661656195
0.08113654376972847
0.06595600134132545
0.07440750845724024
0.08001121507955282
0.07982436507429129
0.0694949459086146
0.07305098652855595
0.05503973673002486
0.08092782251508127
0.08253308241771407
0.0780452404990875
0.07652145131820981
0.07611461207314747
0.06656596594254423
0.08277403844008653
0.07116199766802656
0.07450088167599361
0.0815588241197564
0.08118269591448203
0.0812521104001793
0.07969892094372241
0.0716909725371023
0.07259138065964886
0.08059293617138856
0.08004952192355258
0.0805365115495995
0.07164033168342845
0.0773937817510229
0.07832285541897371
0.07802874419160684
0.07903189897998779
0.07139857327569818
0.08272911331822164
0.07749820148345779
0.0806004688660074
0.081380997042415
0.08212902444885598
0.08006655139459685
0.07826648908435206
0.07645955912800595
0.0722743870639913
0.06332863067278814
0.07934904457464824
0.08282859716834444
0.07746752793869209
0.08269243418262295
0.07559495969020123
0.0607065118972246
0.0529821396886456
0.08134183757416259
0.07693197791822821
0.08047180954398397
0.07634001719169367
0.07733181348106433
0.08068705384032655
0.07720019548966778
0.07576837153800972
0.07343290820782464
0.07700869285123965
0.0733869710845748
0.0708035208311218
0.0776330998309076
0.07399884388320602
0.0751303052919346
0.07835618878078157
0.06687901090081264
0.07103427432269516
0.07979622336644025
0.07845023067834211
0.07889660527672063
0.076547890201954
0.07874795119827034
0.08035895344731582
0.07700823909360074
0.07942378066029457
0.07964242589687012
0.08008610306864403
0.0806103982715207
0.08223579116042486
0.0790841280642856
0.08235923703463806
0.08261173293229077
0.06829800632003219
0.08206397879548992
0.06725656339112646
0.07458888146343512
0.07486819451469784
0.07955105553341195
0.07027748054921948
0.07485770501961428
0.0804167932284804
0.077791195232135
0.0779206469701463
0.07873397066021003
0.06762836702074163
0.08286386894189056
0.0803229675714944
0.08213691001382716
0.081388532403458
0.08137882985706561
0.08046480156351922
0.08403452950862413
0.07618589248249795
0.08046501314512311
0.08085723731367878
0.07708407434264299
0.06125451317264515
0.07109455040199858
0.07409060482801817
0.07754087050730236
0.06804852863072357
0.07681478001713275
0.07995871693188768

==> anc/HaarRFC_L6p0.03.dat <==
0.09081313746703885
0.11765036304190499
0.11840658915948432
0.1254124581840394
0.12264563181672139
0.11709858845730131
0.12360470253824624
0.10563337915360611
0.10327295817950409
0.10901212557736671
0.08135810415805282
0.12002501758135818
0.1196842009122605
0.10213688171997676
0.11580522011076934
0.11599099755466542
0.12414061524589695
0.1101035131519469
0.11969568473038927
0.1194829228924183
0.11726704466049495
0.07316019076365526
0.08651159091372315
0.1098170916455107
0.09813044425463313
0.08180017172454349
0.12382203063797825
0.11838922831584679
0.106088157364496
0.11378495825671717
0.11248072118940873
0.12196712123709956
0.12296101015251087
0.11848578173551023
0.11897118089896594
0.11295998023625464
0.11879098801423647
0.11094677568316808
0.11819182667798751
0.12451788523835353
0.11875115592371727
0.11792885953787945
0.10876886225746274
0.11269789430231397
0.12032570636111124
0.12371163086148661
0.1132853163092721
0.11273327314736756
0.12266055626828883
0.11456424699209669
0.10133166632164946
0.12097412972164827
0.12306114538647578
0.12244757220385413
0.12335785374852234
0.12137887841850395
0.12191860261098438
0.12135495074520208
0.11410620093431528
0.10449941694713785
0.0956088503724126
0.12281764533672158
0.12390440453327718
0.12408705609852987
0.12465163265508453
0.11913212408892722
0.11081467604410938
0.1144293877245981
0.1198119706591218
0.11636019365050267
0.11842957577179114
0.12308508789632606
0.11936228875276596
0.1091687170271043
0.12425627592826087
0.12333947293592412
0.11746671171462551
0.11267724652178408
0.1212684920704807
0.11960138429425447
0.06213726098168919
0.12159599926761111
0.11397534400942834
0.11323505255218136
0.104429202790844
0.11761406682788242
0.11014410370550387
0.12441300966717696
0.11543617169091822
0.11013953186368666
0.09220725009533809
0.10484705852083963
0.0868918575367971
0.11918613383085909
0.12058890002343982
0.1042134034753616
0.07880410306884737
0.12096398558835533
0.12110397167856943
0.12049057081953346
0.11583873544159308
0.11286545146078696
0.12149067265538176
0.11603318699422165
0.11557420825563923
0.1220183335075724
0.12263203971305436
0.11942331745733674
0.11969129102744208
0.11364763467180768
0.1144232594496562
0.10135189917459787
0.12038182585634255
0.11448005736495187
0.11390977717009958
0.119522663015518
0.11754103437183779
0.0858922271333404
0.12219777798049763
0.1235722159344789
0.11848786488744098
0.11521737736699476
0.11369670895406604
0.12481254988018625
0.12121966383741807
0.12078655519970369
0.12139612842518206
0.12473163731930288
0.10318329223338057
0.1195318454621583
0.12554983579794757
0.12364822042411402
0.12339687992172868
0.11441522709829852
0.12187872436370706
0.11485652329765847
0.11853734549204856
0.10235473893521511
0.1130472536234684
0.11244880649416421
0.12323127697119571
0.0852015565863407
0.08037618750085256
0.10205949540770075
0.10502380450170037
0.12219233410586967
0.11980847478934006
0.11229234793884806
0.12380809196959856
0.10620629317936559
0.1172276514533613
0.12158311763339714
0.12410802472826554
0.11905477932001957
0.11739069266586746
0.11786916400401427
0.11291973374122084
0.11441930995945115
0.12037099341006353
0.12128249314175925
0.1235516283134629
0.10257052764136064
0.12008790675714758
0.12086245052428943
0.12026772023758442
0.1185093447282438
0.1073373492905988
0.11633097585726296
0.12005395049977155
0.1261425255126141
0.11917524096162539
0.1136109238452073
0.12093680335916616
0.11670379207751622
0.1244960593696931
0.12084354214940772
0.12467195749178085
0.12063036741277808
0.11649019206036701
0.12546932401792185
0.12306441279112915
0.08421122623639833
0.09907116886376713
0.1183633643881039
0.11972171592006448
0.12092223738065816
0.10343265410062664
0.12405355625705719
0.10980145959534555
0.12132013156050347
0.11864817174567521
0.1187956982306459
0.10982785337553361
0.1071072271681618
0.10428653197462087
0.11792802106511474
0.11335428209888661
0.11985922548219975
0.10982052285078649
0.11596541929300924
0.06569501038830669
0.10997701513041153
0.09069649205335742
0.12032104132805865
0.11419639250628273
0.11215392108810655
0.11010879462392704
0.11857437089484296
0.10803375306002853
0.12351152445861555
0.11211789513636132
0.094420300331699
0.1194967206524571
0.12070073171678222
0.11056355594145457
0.12448044026470652
0.1182497964026526
0.12243851363825901
0.11986955879626071
0.12303708805113407
0.11668415371392327
0.12376161273532062
0.11535760171091711
0.12062643569788231
0.1204424060005068
0.11885147794651883
0.10524645373882813
0.11642465662404641
0.107903121624201
0.11500421175527895
0.12020082107490415
0.10428159999887478
0.09472504812739567
0.11256441446046805
0.09087038418111715
0.11608806660830058
0.1114881090605575
0.11786427576222921
0.10471308727399398
0.12404139398452582
0.12174934808856706
0.08528509050543993
0.12328158318771039
0.1171680733353408
0.11056393530932586
0.1241679791922433
0.11384277870431836
0.12427578082343019
0.0877108546976973
0.1219457096537706
0.12122137289418906
0.12158248214995496
0.11999373971056672
0.11088508671152149
0.11368111176861415
0.12219122338272621
0.11716711371296812
0.1101466693163622
0.11868058532532562
0.1075085711907447
0.11960018860437446
0.10639892854742805
0.10917538073671322
0.10750681959125809
0.12417522948398245
0.11038588951237992
0.12015514452466627
0.11530572587948251
0.11096765105372408
0.11969890101966102
0.10272078322261201
0.12181131926748387
0.12228522492270094
0.11549119335144767
0.11264598175452822
0.11778207574062984
0.11378449998302648
0.11676997523392849
0.11480838272323095
0.12305193881361237
0.10336749101070226
0.11805208639547318
0.10551776769410436
0.11757376796509807
0.11831691568994585
0.08319549625445999
0.12387477694318513
0.10644449339043166
0.11989296582690678
0.1175567216241786
0.11787871082941627
0.11994161278784521
0.11389463093856697
0.11902747598099714
0.10899043414207067
0.11802326805446575
0.1148556510513219
0.12155701277347747
0.12389160505237355
0.12024757333158012
0.12019962431521124
0.12253112708112
0.08737504171837937
0.11697663750196993
0.1198986055370114
0.10791189210695804
0.11710083994944917
0.12056234089761718
0.12125856096561782
0.11965546425565499
0.11611983978532363
0.10344431759866542
0.12328876440106028
0.10572464537260337
0.11955703435313562
0.11534559927339932
0.1239335671929144
0.08925057711055787
0.11613852188278984
0.12049713912331227
0.1196372795023457
0.12187971980479366
0.10941432641995393
0.116041290006369
0.12552361774156506
0.10915719317943653
0.08339046820417148
0.10452764373182521
0.10136833325077634
0.11909868613482338
0.09757341162769216
0.12084738710556309
0.12289596198734636
0.11633523187942724
0.1224646985893569
0.11384420374636926
0.11898669755052557
0.12270834036471391
0.12151634637870376
0.12503319040187208
0.12326540887350074
0.1223025205738072
0.10523302147866204
0.11674620643686848
0.1000503079263709
0.11505136128467193
0.11678517664489181
0.11579957923845861
0.12000165243269866
0.12402958554028766
0.11490479051129092
0.1236307720266094
0.1261010858842079
0.12259503294919132
0.09154507496624785
0.12583079433846497
0.11637307149655715
0.1254107094132985
0.1213595576545971
0.12343912582774895
0.12295754521359092
0.12190659583591973
0.12015027963486533
0.12356346952194298
0.11093053048423562
0.11662578385917258
0.11892576193965589
0.12161882842708793
0.11423579127535949
0.11967265776246559
0.11004204422785299
0.10528981176352419
0.079758574703689
0.12578359088475793
0.11666497394364835
0.11664360554923937
0.12578363579074633
0.11632216970496606
0.10214612331942312
0.10710303302293075
0.10697591271319402
0.12011973210657871
0.11312707372438173
0.11329629564443551
0.11462566332973763
0.11334198090444247
0.11502350694107621
0.11604229864735592
0.12528703615072337
0.0904414495898912
0.11744685730068812
0.11709881640476773
0.12308736754425559
0.11670275392471281
0.12153816005841186
0.11591637311413402
0.12502632190536292
0.11935606074658625
0.12091354891112527
0.12113103968994138
0.10589919194227067
0.11665898205609802
0.11838446710412943
0.11434312726762447
0.1108987496625544
0.11544611037456193
0.11856872887209337
0.11558686885544592
0.12508994066234894
0.11562718224413535
0.12417640888358714
0.12113659298330659
0.12380302454249513
0.11870848235235437
0.11525442889444332
0.11201995871913373
0.11806239036140743
0.11954530449942888
0.120441827123436
0.1137225419324472
0.11896493259775286
0.11060819009657483
0.11457969863617665
0.12000545501903226
0.119848968792792
0.09987349693916683
0.11226858797168032
0.1103849486166394
0.12566829153222164
0.11126053335110873
0.12198606975960394
0.1138761078853757
0.12052423390322499
0.12223460144426565
0.10697834822071817
0.11073535037788128
0.12023786107587084
0.11318900748922803
0.08461833348000115
0.12274617297872718
0.11724583339678982
0.10895712495515496
0.11079580646939091
0.12285570720629188
0.11842508576333027
0.11559887379617771
0.1236290188360164
0.12225991954973144
0.11494304177411094
0.123344535912523
0.11948672579746351
0.12435151411426355
0.12223913143316091
0.11471491326033645
0.11185281822245424
0.11888382834617862
0.1250876082926891
0.11663679111893195
0.11993214438086812
0.10881452453416254
0.11267732802815329
0.11985854040670531
0.11894753441744588
0.12298284644609331
0.12383181208231764
0.10820481041937999
0.10154002787204516
0.116641712678471
0.12016997340381161
0.12290986604870009
0.1124936924429463
0.11476434166220527
0.11450386181249173
0.11835675236566667
0.07881284680162465
0.1219683172328314
0.10277817597237436
0.10727040015400924
0.1174172385588881
0.1141190655331884
0.11939425322041794
0.12046406376063494
0.08747624919734834
0.10132760379620782
0.1127473295847893
0.11428084993785904
0.12397061660683445
0.1040708531080107
0.10678399223938023
0.11684165319757367
0.10134912650791943
0.11703496775031168
0.09459950952063366
0.11420760861729241
0.11936096007589574
0.12549766384023675
0.12569616421692792
0.10902118483457296
0.1263169427747213
0.11780784213323214
0.12290753221305079
0.10770185454464942
0.11088931988197367
0.11556372597816278
0.11097975347175414
0.12361756970642879
0.1203575607340091
0.11339694394316427
0.12045660742564411
0.12122117979260626
0.11957493887713187
0.11584149762547569
0.11948892639770406
0.11489397702698903
0.07474766852483496
0.12269688652785277
0.10957656106763362
0.12195676295663503
0.1155058558970499
0.11849815179245386
0.126127420356207
0.12382272775154783
0.11888631550977227
0.11321730074501726
0.12412580694338397
0.12048053750696212
0.10046688474904462
0.08183994425144739
0.12448738555657783
0.11929346215363033
0.11917423945203208
0.11124857487383648
0.10820328479532917
0.11384179835788329
0.11980720304808501
0.11952862737216438
0.09315267340751712
0.10414883920931389
0.11901233258784605
0.11833104894116123
0.10953165713100461
0.11570838371205901
0.111151423670094
0.1158596260248446
0.12378072515805193
0.12341494392222388
0.11839650238634641
0.10991992128128943
0.11749888200646003
0.11487285213855117
0.09473897827315428
0.11561044596160347
0.11502469223148218
0.12095230926771859
0.1044432074682226
0.11561125570222837
0.11396252937161801
0.1105521076568478
0.11477971415050456
0.11949091948974541
0.11172214505559508
0.12221875981210298
0.11967662008509927
0.10198849017478119
0.10300391000528648
0.12538955634508336
0.11044719291473185
0.119135549031037
0.11825020412397079
0.11507541297076808
0.09392393335439392
0.12247402813819178
0.1037115968925641
0.10801084108624358
0.1195216069682834
0.12109874236481284
0.12102804378756842
0.12309035847780606
0.11335350338998518
0.11571013504204568
0.11165334576403169
0.11545152633245534
0.104991177054871
0.11713643843412583
0.11417066216285444
0.12422499309947573
0.11662803479428999
0.11996045466198893
0.1160833224990448
0.12156899648884842
0.1132414744468084
0.10917633094132474
0.10526629785250616
0.11848969686902701
0.11255556691466612
0.10338428231936925
0.12267844512014657
0.1045777490495583
0.1183663995572796
0.11705915067072314
0.12229507746958296
0.11963961249003234
0.1234178263980262
0.12617576586666798
0.11687080264528418
0.08449927263512697
0.11828094861987726
0.12317942501907354
0.11898514153702666
0.11949538841322695
0.12087065713541402
0.09468326949089122
0.11566478465928912
0.11274986747528593
0.11365359374403364
0.12237710336563715
0.11640817741607887
0.12613229291872996
0.12000311150704801
0.11927912804109513
0.10842829405373053
0.11997723360619972
0.11266474016795058
0.12030662630883192
0.1202627880978418
0.12373140559242049
0.11762898707550257
0.11585265083763807
0.11548870979707107
0.10136603797607087
0.09219565999485228
0.11138935664506049
0.11583810041974991
0.11750607125234178
0.12225038405189582
0.12345850210811032
0.10814819066025776
0.12251522298916222
0.11617222473884482
0.11626513989634567
0.068255689830516
0.12315571562150868
0.11707959096148654
0.11136985851907572
0.1187058439525041
0.1235788728080487
0.10982641612812556
0.12539491726956137
0.11174915878338779
0.11280381564582716
0.11651333839397435
0.08478836442118258
0.11312039896240135
0.11155595948465451
0.12145684473197792
0.11677968909711703
0.10565051529319748
0.11818780410375163
0.1234626970407459
0.11849680608229829
0.11843433587339376
0.11327260159140619
0.09681762550798693
0.12400504398672957
0.11983421375965686
0.12568990506935382
0.10732690559306768
0.11358525896041641
0.09514880525480465
0.10837671960438659
0.12203288412211377
0.12374379502846314
0.11790109443786105
0.12256086844298157
0.12519787068788127
0.11647939111218518
0.12003068659332815
0.11916059237477102
0.12206317514897053
0.12033731822232473
0.10720142126847611
0.12041527970205837
0.11039769697546377
0.1195998362320701
0.09105139150548702
0.11843480824243388
0.11647904192614139
0.10434079053750064
0.12019673291420688
0.12004299342215317
0.11841731629739977
0.11955170335643935
0.11968583974639865
0.12016524679110849
0.1193412566151901
0.11844031149459422
0.11351042656278668
0.10855283606269565
0.0969327504849965
0.11980985385693489
0.1091687337318439
0.12467557991627445
0.12308849975651909
0.11899675810863534
0.11531308614092978
0.11406550363679176
0.11989807397809767
0.11926195576701214
0.12177389495711963
0.0929640938104189
0.1209050459993989
0.12218641670544318
0.1009304814930165
0.1213199160064888
0.11644955814378927
0.12335144692995498
0.1143613346150087
0.12413336960540354
0.1013545197700261
0.12206231035845858
0.11932748266109061
0.1189260864756811
0.10987365112683511
0.12436575692511052
0.09243415668620665
0.11219041819571939
0.11812335515679848
0.11632993686574786
0.1166862917055746
0.11469102610690438
0.1241078105431594
0.12369328274986949
0.1094122543759525
0.11134806180741336
0.12285924799263519
0.12336200244400798
0.11965149861411434
0.1208358755071605
0.10998021925558066
0.12112901213416012
0.11812655650075343
0.12399133460420343
0.0982432471340755
0.11414138873946937
0.11162994283314029
0.12037960752132439
0.11634611113992352
0.12102694469067792
0.1264923691194358
0.12416436048248741
0.1228763862734378
0.10166665402489974
0.11391017110636563
0.11929055979759973
0.1201848412912483
0.11642795091764559
0.11934880186196317
0.11958497019685149
0.10243272660661895
0.12230025588316394
0.11796606263697758
0.1164782939859275
0.08323040035534884
0.10825960644667919
0.1167218557376266
0.08755103685608791
0.12520701495759715
0.11170464865367268
0.11906867389334551
0.1108987588233156
0.11583607863252691
0.12080685663588281
0.12043490883942452
0.11744101962694364
0.09222924608565634
0.10871123576414306
0.10887321009327951
0.11450797625258803
0.0823803926025756
0.11843646173254811
0.11197419403262851
0.10736271908652707
0.11943917713717199
0.11631285865814757
0.11833835786322419
0.12442426464156701
0.09941075441802999
0.1070875248254805
0.12132977388136987
0.11441790977266791
0.11040861389026015
0.12345238225820009
0.11766017594334005
0.1245183451850291
0.12320979813307024
0.11605662790063917
0.11691094708093458
0.11694853906783949
0.11809408730535224
0.11888299733225455
0.10594725593696894
0.12207812624905555
0.09786354834698127
0.12494626596624005
0.12050478616203275
0.10501681343954515
0.12154287069700453
0.11700955156877584
0.1188088402222314
0.12084784954356015
0.12361438950615984
0.0842160653349959
0.12262201240494204
0.11420771816282002
0.12016693017401332
0.1173042475298719
0.12164733858612506
0.11195736233286584
0.09969114730996413
0.12138108420989417
0.12157825521460607
0.11397499765795761
0.12027776349058351
0.10549043367103547
0.10495421426181495
0.12150550066435424
0.12139436051561947
0.11849608951633614
0.12179720897640006
0.11268122423990129
0.12367709913654566
0.12171167399373373
0.11213449583167819
0.10163092259943865
0.11113587548708018
0.12325434716961185
0.09714681583105401
0.11809587958401443
0.11901925896584911
0.12669199371226625
0.10344589441671961
0.10773868374564793
0.11632500761099734
0.11467705602614311
0.11331099184393854
0.12386453424958974
0.11583258798463053
0.11172041060107525
0.12475131225114529
0.09705519953147249
0.12306610713292963
0.11191685500679133
0.11777595356606083
0.1068436977915151
0.11790302509362377
0.10822140787364697
0.12051960112926736
0.10249068267736837
0.07878836937615749
0.0735851426448896
0.1211625610901421
0.11723918511168849
0.09901979945330823
0.11720953164729787
0.08367019982378676
0.11006097925316409
0.10905850739424747
0.11935061745757476
0.10218640562813594
0.09564310404470817
0.11578874666618279
0.1146048489752833
0.1253884449629834
0.10073374452457613
0.11382219520135331
0.12147565716358275
0.10276086584226533
0.11324076969049118
0.11638108628981979
0.12255068246096544
0.11497857745440566
0.10343136706356107
0.1218455275927517
0.11549047418917084
0.12639267629266435
0.1088967240800491
0.11996118258752564
0.12063506869955566
0.12475200581326658
0.11748900129756787
0.1094120279195446
0.1057777145159026
0.10803794933240006
0.09199127601717211
0.11546346754287
0.12273549751051899
0.11569258967824561
0.11590069186970171
0.11951978804685072
0.10299842252880505
0.12450614961199252
0.12124217820068824
0.08680889666355966
0.11489363763231882
0.11403304936473489
0.11800257654996207
0.11209621433344784
0.11152798858382788
0.10959395247671769
0.12086789684825137
0.11523418749933223
0.11349987090614475
0.10969381045707075
0.12382841234300936
0.11037550721148001
0.10990599901763755
0.10692130735052724
0.11202227107514263
0.10125700565422925
0.10952003722218145
0.11971210502006704
0.1159970745724363
0.11151930539010842
0.10964618589416374
0.12224519865334167
0.11392756346913922
0.11538095137218453
0.11050420275540172
0.12509415041006944
0.12392972361565624
0.10480963649085272
0.11813088059643251
0.11336675549473155
0.10624982919520091
0.11584808645353989
0.12048603489319332
0.10982548590566758
0.08117597384587949
0.11343828958189256
0.11710974678812183
0.0788190958195418
0.11575659626375838
0.11279071238203137
0.0983986541835961
0.12270739638119428
0.10957214690079659
0.11686258326799187
0.1038843272427254
0.12142394887260777
0.12148087807854462
0.09587557735152939
0.10542216998123717
0.11202105217926045
0.11055781930234025
0.12268902853080185
0.1084420764207835
0.09553775370464265
0.1176966109295246
0.10468514496437585
0.11911872913591155
0.11232920487435627
0.09650621021659231
0.07697522765684986
0.10487295118073568
0.11770297351839576
0.12094182997365878
0.10135467582168728
0.12609195087874894
0.12175563853469942
0.12320455937709185
0.10345452244170787
0.11268775503710202
0.0949629410976874
0.11894477303239749
0.11057670254054433
0.11784280925024346
0.10836761872124985
0.11772604890580819
0.11113696508418024
0.11889952417680871
0.12198192327949245
0.0944035599119317
0.11290729410641095
0.11752260961354301
0.1137894408257269
0.11286288433145594
0.09914553206702305
0.12063000653486369
0.11306299265478413
0.10557500175739275
0.1107608132146884
0.1063909789091306
0.11977426913771781
0.11955290534589845
0.11460621637626586
0.124564909142448
0.10379435610583505
0.1231753729302114
0.11472106745149956
0.12294619797518444
0.11424950576910001
0.11789669475792997
0.1187937195457167
0.12255975719650776
0.11403910020101668
0.12234922652622296
0.1093181009049617
0.12063616423398013
0.1123034653473695
0.10604598833481563
0.10983172546626734
0.10538467171430291
0.11638913862347307
0.11895372930157821
0.12198638550070824
0.09943016660026
0.1065913614331322
0.11752029679876758
0.0993575996208175
0.12057621003064461
0.11908197178370074
0.12319158289110545
0.12223351968838547
0.12322091641862458
0.1047307532033113
0.10634557687807761
0.10949800227729138
0.11527729599544177
0.1229767355433131
0.12108062681804853
0.12154178970018875
0.10018626535919006
0.12207837607647809
0.11701577733710916
0.1217814150310388
0.11851173109360205
0.10187009386615985
0.087859370761745
0.10225215456948404
0.11781354729039363
0.11972882276819542
0.1237429726739464
0.1152782441558446
0.11020571626196701
0.1222858735839793
0.12122986004291089
0.09280018257275958
0.11718099986661036
0.11190701662757016
0.1187152556613136
0.1240908888716017
0.12152771517185545
0.11505720410789087
0.11695114294969157
0.10751685334246275
0.1111248716232602
0.11539306944207327
0.11569035811484722
0.1199070663116281
0.11965355375801043
0.12328285873495862
0.09249636387408096
0.11797252418177452
0.117493262480815
0.10588492651978672
0.10027045469529446
0.1189981867675151
0.1220231611162068
0.1150679684963101
0.1194121147616558
0.1198650865003625
0.10115025234432881
0.12150749896403866
0.10046170017666037
0.11277128688306991
0.11950449569308624
0.11826729878693168
0.11097230945459301
0.11968181197042005
0.11891961350485847
0.11599024647110472
0.11186961602787329
0.1150449892656504
0.09943306027324272
0.11066269664677354
0.12478021948063622
0.09922385733431294
0.10874801924422758
0.11236551557132192
0.11970930152198031
0.12482271557367923
0.07310357811176472
0.08581880225663407
0.10344319769507665
0.11126711152228504
0.10176955620254846
0.0996891603901547
0.10753227416391516
0.11934939722535165
0.10309201706311229
0.11003129008596726
0.12226367869042977
0.09353503329121204
0.11416756733446735
0.1181266906167157
0.12065352745759057
0.11387565795318186
0.09954708459770499
0.09886402091614355
0.11842857441438451
0.11251453743988885
0.1195677206451993
0.1162639202319599
0.10031485862392803
0.11957708473926223
0.11094316758146347
0.1109955510086395
0.11023459469361044
0.11374919230109272
0.10998717696203174
0.11739749147175116
0.12182977525421175
0.12287145718390274
0.11968680135211511
0.1262075686642538
0.12099984132930278
0.08799569883936711
0.11305737542819914
0.11468520095359577
0.12358532971541684
0.1159538178525355
0.10970077116650645
0.11081417990967142
0.1179713651669315
0.12314435517340884
0.11791198466710213
0.12142558737135856
0.12271443357728984
0.11884740556095763
0.11536488854000713
0.12151710369047537
0.1240537130923567
0.10793884789862597
0.12064159018074516
0.10722612965186094
0.11888492954626206
0.09281452859566566
0.11851331791468687
0.12579827330979138
0.12303993004487938
0.11965981191878358
0.12315782209099889
0.1216136769210436
0.11266995635234589
0.12037462158016012
0.1251855123126458
0.11787591673889379
0.11414340623942994
0.1242769571781699
0.11996534366184111
0.1250904120113029
0.12329537938564175
0.11649792029345157
0.1097568814379703
0.12042816953275123
0.11802425069583783
0.09732862886193223
0.1146617884176172
0.1206484329628582
0.12386754418332828
0.0993425363737764
0.12142284668041835
0.12155535752029585
0.11309258461806608
0.12019849104440954
0.12187860218429071
0.1154755418190498
0.1186635328101091
0.11140650914299206
0.11198929606892405
0.11371741438951703
0.11189774875408695
0.11578446414639317
0.11116718750021923
0.11931017893488362
0.0988536709605157
0.11961123057409967
0.12448859771482801
0.11927152535239056
0.10650521104054933
0.11495638323119504
0.11638215588368105
0.1024055393342764
0.11916199459352375
0.12023703355580441
0.11455957161485682
0.11261418655410138
0.12024771483361792
0.11178101321782863
0.11306032008707642
0.1212053617337902
0.12089489761608627
0.12241731990182082
0.12236373979435929
0.12170797664275533
0.12598170866251496
0.1215611457165755
0.11190829013488256
0.11562018916953108
0.11404948674284045
0.11047754333683654
0.07725762217062254
0.11631894583494558
0.10878568261705605
0.11863706793831624
0.1104813986564838
0.1170364288679375
0.11645792925398697
0.11962810289732533
0.11082126577546912
0.11544705750726192
0.09865379081495139
0.1167031425179684
0.1203564210858389
0.1061632969107008
0.11855888941901895
0.12166747729950601
0.09897070716699681
0.11325287758509099
0.12119905256055145
0.08850309295090743
0.1121770058374226
0.0880566088499595
0.11887738739573674
0.1144680756453726
0.12070753453638264
0.12251950277772616
0.1109237878318031
0.11795882501550442
0.10803354966368457
0.10321226692168954
0.08423877555422758
0.11397482786174681
0.11411965557797525
0.11659804494632607
0.12090555151645274
0.12339803131680378
0.12216436030162359
0.11767435039816032
0.10644804530605359
0.10733745551244289
0.10622674700813908
0.11543086252608313
0.12397363728664829
0.10328347980891901
0.11196881102257618
0.12139544542912674
0.11782248725649042
0.10317422086464859
0.122746541758721
0.12441085882450022
0.12385306499112936
0.11557768975006943
0.10248893834779221
0.11630588188919667
0.07620996567047042
0.10559140273286373
0.11538376816142464
0.11448871501966601
0.110042516345766
0.08844094633048778
0.11662386099546013
0.11288514454316544
0.09375209681704555
0.096902063503917
0.11423407990872243
0.1041163161751575
0.12040185943842963
0.12028980941913751
0.12034035055754806
0.12111415476720919
0.06584713439397859
0.10826893004769374
0.10885742311472389
0.11420091363204378
0.12030091020879267
0.11502103083774491
0.12007655087262896
0.11230524361320207
0.11158949651718207
0.12354886415900021
0.11487784234600094
0.1100548912843054
0.1115868547046197
0.10390970436722101
0.10130532941636516
0.11047896388325869
0.09399097734848498
0.11671437606575719
0.1166294608729969
0.12364740099501677
0.11586879486065145
0.11938229635075003
0.11796164899166113
0.1209115930115319
0.11974888114875232
0.11167860812530864
0.11917955304110388
0.09952831966723276
0.11632301307118649
0.11155351957551675
0.10616899103356758
0.12377581337660637
0.12331145352787341
0.09841685894376435
0.11988250273692067
0.117329551844475
0.10715160257325979
0.12092254312400272
0.09729279787706033
0.11673980981312002
0.1212274837840379
0.11221053108751365
0.12233655980509188
0.09394457102992275
0.12072610043508272
0.0929581362798783
0.12150614579520523
0.12447461730181639
0.10793047807776232
0.11195094916239236
0.11004616009651785
0.11683156942856368
0.11995806680089155
0.11236810280168118
0.08534011702409745
0.0799759035503152
0.12270989216116437
0.10807907364932967
0.12184355679692326
0.11143000462223158
0.1140007975727536
0.08394958446134024
0.11608549850401888
0.11975836668569123
0.11789753708646745
0.12357213693242347
0.11326257733508971
0.11113403470891411
0.11106113207341534
0.12261521699404195
0.12037476126572162
0.11194528534808829
0.124235643789097
0.11798683505534965
0.11147887259967479
0.11869463056222272
0.11620450222594325
0.10987130776008132
0.11919403473398997
0.12376984105498319
0.12118805629641234
0.12302347659330401
0.12150242340450937
0.11502354606976803
0.10072552039282096
0.09840843583728846
0.10856111120665242
0.11869776720275833
0.0811555805271564
0.12043627965737934
0.1138229490630238

==> anc/HaarRFC_L6p0.04.dat <==
0.1394685015765652
0.1584241425923825
0.1626673581048313
0.15671292024677058
0.1462856545526475
0.15597966796672624
0.16450376139569137
0.14482056221736264
0.13707515580730062
0.10793309794769453
0.11335347669465164
0.14499704653914575
0.1213272363486297
0.14527598636565725
0.1410627060973572
0.12915970458755643
0.13997328679416268
0.15280922141056516
0.10239738544318275
0.15239215155780594
0.1260849070524084
0.164844868659986
0.13847423382250237
0.16039053500077757
0.15824496890045908
0.14861481656484452
0.1502081261051572
0.13766928773590603
0.12586537165405637
0.16405617698312253
0.14934850313649228
0.1592882640888273
0.13393314765263897
0.14473904706584753
0.1376754723096908
0.16101021061640491
0.14739916182248497
0.14817808783465872
0.15991551867269363
0.1508114491715225
0.15478846726344697
0.15864944696237776
0.1293799303985378
0.16051344234577908
0.15941030471145737
0.1628603105928152
0.1553481536583891
0.15947181724759646
0.09909329324782724
0.12561819696424278
0.16449830893431094
0.15221774234299965
0.16208765055600238
0.13939260450741664
0.13029406271137003
0.15209224668457477
0.15382398281459167
0.16424170647288655
0.16729393329271652
0.1662277309745424
0.16040109386910587
0.16386810987935563
0.13658852336667668
0.11674304324848289
0.16528812062518117
0.16294553871070164
0.13563397136810654
0.1613737938959835
0.1529730257274377
0.14918840392491708
0.15556361521767806
0.15797703175969685
0.11367759692008102
0.13489865719810568
0.12481608680752518
0.16822536707778865
0.14674458831862486
0.10874840157503421
0.15309258104655368
0.1538319361894563
0.16077987741862565
0.12836821066642853
0.15716748562513463
0.16580102934114319
0.15715024301132752
0.14172141244693195
0.15218448216049857
0.15421679232685262
0.1466009581807655
0.16202745052684955
0.15294333476021527
0.16368805339589432
0.16495401089858766
0.13194708682436512
0.15436791485575022
0.1640030110652819
0.16275718156460744
0.16345919428721853
0.16320490493921444
0.15981223175713832
0.10795859345226105
0.13295346526459828
0.13933409684573878
0.14952261018999013
0.1590545147578153
0.16108503704864782
0.1533100438382483
0.14561671422964256
0.1586659334985859
0.17138399917601466
0.1556717753142727
0.16212332245302996
0.15127012822370378
0.15029524157998542
0.1338785371409166
0.16017901723889932
0.16112951044383242
0.1354697551731769
0.1523827566446757
0.14696881768435105
0.16300356348447462
0.14635708103416475
0.16106245655250054
0.15965991882830033
0.1479458864112426
0.16724254432625998
0.16319616775576573
0.16119405170948087
0.12901156512791276
0.12933946210215946
0.14978999223093606
0.16514358292686096
0.15827810829991568
0.15217492564421536
0.14129029053478928
0.1517542774258665
0.16018232891488512
0.16607755857671616
0.14989491549960834
0.15314237125519142
0.13413425535201876
0.16163101215439074
0.1392334081028397
0.15339489934459954
0.12113412992453519
0.15277656342372845
0.11089727632977352
0.16586050183090872
0.1631357777155001
0.15086411633262312
0.16617118067156586
0.1189396890402475
0.16916384339653837
0.15200070283487374
0.16096371616871297
0.16232554279334704
0.14746382192641896
0.16137711935564625
0.15385838699852625
0.1667147870475578
0.14116334832981545
0.1607380240239832
0.13731289217804124
0.16422485695157427
0.144535315267761
0.14800134238172238
0.14785215992383857
0.1553230510916977
0.14773024970036516
0.12804413799658676
0.1588902938449543
0.12628465836746655
0.14083816581004252
0.10767577771839656
0.1554742371605576
0.14172423762161773
0.15622881938297997
0.09534380243543934
0.16220434025200772
0.12747211021956645
0.166014755143291
0.12791491198469834
0.12953135523942325
0.1475178846362172
0.1574439437179534
0.15546905497417957
0.15991075206789515
0.16304351333337638
0.153491902889651
0.1653918567252435
0.14988604967518387
0.15449538178994118
0.15526190989366154
0.15665542129853408
0.13249066550568506
0.1494562502751493
0.14669749199203677
0.13515964555314475
0.15586569530409913
0.15074825716908885
0.16452601762713112
0.15868676749925084
0.15838856688458428
0.12781666401207625
0.1265712425704271
0.1548311609178637
0.13926173326414243
0.15103260194673945
0.1496235231464864
0.16538284888311924
0.1632199988488705
0.15383801076761594
0.14570120322198082
0.14692329989355749
0.1668206503524804
0.1470649139412051
0.1505658923994429
0.1272357871382491
0.16824171421481213
0.13244043836634073
0.13926252628595437
0.12080671065945943
0.14307712113627977
0.15524465863027376
0.16666508916344017
0.16567987665167214
0.15909331619106024
0.14742489501751166
0.16294434574908404
0.14889800036019799
0.1600217024029221
0.1567253058180167
0.16293255213106675
0.1661211334943466
0.1618577783632979
0.1494080261886593
0.16315650675159116
0.14649181691920554
0.15515759433039703
0.16968943365990385
0.15990988043817642
0.16660871457982532
0.15158365013032982
0.15451779775887547
0.15216543402547947
0.1490858761413405
0.12504097072443543
0.1660330551895857
0.14438338746703167
0.1625115769404475
0.16043473649212425
0.16283482374658637
0.16058630303094476
0.15981168277627053
0.15651602497031736
0.1615398075895266
0.14943068046789695
0.09195282448377334
0.13781375411355504
0.137549360659996
0.15467754357230387
0.1447914564667701
0.1521518613797739
0.15299747403176048
0.1583329688244596
0.12058097917218184
0.1641925806490329
0.13858796576963667
0.16324537282670995
0.1679666424816909
0.12222904323238433
0.16834176626497666
0.15869230413274832
0.12680602393300702
0.15744936553214162
0.153636637392588
0.11313907822139588
0.16628367419464227
0.15978640242837963
0.1208739431787638
0.16450229603733346
0.14739759602326172
0.15624575888561285
0.10854264088373324
0.16392773392271712
0.16338103979727409
0.15503149692093068
0.1518405549223543
0.16613342189723979
0.13916372165226867
0.16245372556510854
0.1498941093994687
0.1561431140642892
0.15803628219017074
0.10940659616762569
0.1563915162985931
0.1352318106925148
0.13969312434592124
0.10113531815971485
0.10316355335347684
0.16089507184902488
0.12401127699140496
0.15587624583562384
0.15729732738883181
0.15188157301513117
0.1550833142391322
0.1628434891427431
0.15020056507263754
0.14018524192573129
0.1649790830702985
0.15932982634911214
0.1346633380077972
0.1495932491373447
0.09387085445792413
0.15420977877675088
0.1667404553170058
0.15728096342965353
0.16299223933375218
0.15275228747208516
0.14023802131795401
0.16508729173752024
0.16558467101006438
0.16278277749921638
0.15671981481325167
0.14055732676556065
0.16569187070413285
0.13694559361914738
0.15239740196503967
0.1584395080529321
0.15638985213660858
0.1455933788974865
0.09755540015262881
0.15773139693376254
0.14691915543709885
0.1587074102928792
0.15065133083733198
0.16445280357343214
0.15892839551044272
0.16212824156139335
0.13965555030032137
0.15520067524552283
0.15889134465092195
0.13206662572198025
0.1498357156507501
0.16783007000973474
0.12714088659156664
0.1605928271252258
0.10650239462809605
0.1465026249846761
0.166058412223582
0.16871419067008128
0.16577715501383974
0.16206918351747165
0.1532501828661887
0.15684730222806115
0.15237693587757728
0.15830148490794668
0.15802217220535666
0.15943414607838785
0.15174877633179082
0.10478045491974315
0.1671585158146134
0.15389117650684644
0.15496138976881982
0.16571320157183075
0.16285959341799672
0.15812344284590651
0.15008546153028943
0.16300775651698557
0.15991499746491777
0.12314251986374511
0.16755981657869312
0.14738548810030047
0.1528855758443449
0.1502797800974056
0.14721439725110072
0.13420308816901308
0.1576641256249082
0.16873665249978062
0.13866027944576134
0.1303596983074538
0.15357507592621167
0.16432731073786314
0.16328585845624247
0.16089015276346827
0.1322952275404275
0.16108822092562747
0.15439914450934414
0.1613594816668703
0.15234246562825726
0.16128820835150054
0.16513903002303593
0.16406557608812436
0.16582911334302386
0.1630580130812317
0.15716339091651446
0.1585310111083999
0.16149948327705232
0.16047791009020385
0.1690463063122887
0.16074684369373504
0.14437241798173228
0.166979568326147
0.15418747348693246
0.16496010447929865
0.15250272572262755
0.168256821248202
0.14354469442294787
0.15294193349021418
0.1319792350084633
0.1507292600559385
0.12358056243987033
0.14916559892645212
0.1518210788641362
0.15977398795561087
0.14955061127078217
0.13924792231388242
0.16933927782234054
0.16374525665059617
0.1418464842265536
0.16233270871684416
0.15925729573793265
0.15330457241832218
0.1494668925852099
0.13830542793532002
0.1331786896968746
0.1600378462295651
0.14652508722257077
0.15947767540080396
0.15424790945986772
0.13728364407646307
0.1622585138678227
0.15990045991597487
0.12110342660576573
0.14751221723804553
0.15558046548986953
0.1508617193042069
0.1531006316808774
0.1487443413613874
0.13826725309588223
0.10339828919880481
0.16234881889814304
0.15429755945395618
0.16387852462710367
0.15860844818094919
0.14086321625924192
0.09473491297747273
0.15443640578983395
0.1611187040336314
0.15004568382048378
0.1644602829302815
0.12726523383908578
0.15353304501389325
0.1485171509732352
0.1557268008074432
0.16178276050521287
0.15194743770566121
0.15653955137199382
0.11452949132801447
0.16495988170284173
0.12470138047697561
0.1597374634120555
0.16397045048115413
0.16084059427328776
0.11753515888838395
0.14034357867545488
0.16100808258006177
0.14605335290893307
0.1667268182569296
0.14665082517574246
0.14284784915638055
0.16461773517718514
0.15270489391145045
0.1629426205241919
0.14152449695347508
0.14926367120714573
0.15769996047269316
0.165011809161592
0.07145223705409433
0.16501426190934018
0.15486705321465905
0.1710634024353194
0.1627568044129778
0.14708039651357468
0.13807241211006455
0.14545031571600311
0.16322305733957615
0.11631663094501775
0.15616184020480936
0.14268686825673915
0.12943648551932743
0.1609010332886766
0.15925075855802978
0.15614242653701854
0.16215865630383744
0.15292696338733242
0.16213614575865476
0.1563636640620523
0.1558243124348706
0.14574980456673112
0.14060247651495494
0.13090774501392186
0.15755905161937853
0.14655069650515526
0.16797158537613413
0.16609125306537828
0.1419135731627729
0.12338417245256349
0.12580986267283176
0.1632703647087743
0.15854396060878342
0.1487967531298708
0.16463641794912182
0.16463513178565145
0.15404488729988763
0.10644956446492776
0.13028721910408306
0.1638979886844634
0.13950143839438664
0.1447173958462144
0.1583438750385538
0.12721759311623282
0.1589481626370346
0.16431291328816566
0.16460092906565982
0.13548153272516827
0.1188063615446381
0.15449368527948198
0.15790939995176678
0.15921691513480718
0.16081225469313667
0.13259638743286786
0.16017396255607635
0.14789120917398646
0.16151205951603087
0.16030974328508726
0.13773041916683398
0.12530216713234063
0.1430422038942971
0.14465731221182454
0.1354370337583408
0.15219538255675782
0.15497444583106154
0.16321687937165277
0.16054399942985006
0.16287302982872764
0.16062842450538264
0.15793333076786129
0.11933626901681199
0.15450726512284352
0.16374675728841034
0.155743191396057
0.14743504303968688
0.13425370218803606
0.10673320809153101
0.13873672059772577
0.16325982922052196
0.16681278372213007
0.13010392332407056
0.14864148391951837
0.16866785214586524
0.162294282686988
0.128277211721962
0.16426918817127378
0.16350473762801074
0.15803846210053882
0.1578826347533223
0.14709572433239884
0.1402977373796771
0.1651285123167101
0.15706477416813017
0.16089818401412428
0.1590673931637827
0.12964832525038988
0.16127642138876358
0.14974747183336
0.16568254051645995
0.09568581451510882
0.15440976182833926
0.14794788052859661
0.16483977249209752
0.1533425748689205
0.1601335639389838
0.16160266685116684
0.15514380143587478
0.155190120520176
0.15989562000202054
0.16045414888027898
0.13512734795733478
0.1337978167098905
0.16194891650303808
0.16235848350159257
0.1469589727077124
0.1570985750558826
0.1239950936691664
0.1621695270746663
0.1430772718753698
0.11725326179290733
0.15702955682914066
0.14377672752465426
0.13357942997239414
0.15525330504661455
0.1594253842330302
0.14752399223502496
0.14307706122515992
0.12968453027991048
0.16230904641106017
0.15627476053372882
0.16289182523138754
0.1554587843063569
0.14171737123209238
0.1229994777842596
0.16442645873411815
0.15478124047945754
0.1576789425393186
0.1604987378913414
0.1381121809319815
0.1649577783807661
0.15276615329729595
0.08376410195189105
0.14974288503487276
0.15659243920695212
0.15744581209788105
0.09068412875796905
0.1321946142888299
0.16216036665305752
0.15976066411454673
0.16282227835265695
0.1485854669820767
0.16265436189818586
0.14795261684267338
0.1461257207316733
0.1469999609533447
0.14033353723216768
0.15591145430157957
0.16513904932425266
0.13979097449477024
0.13754132692800353
0.15183994118251798
0.15208536317019788
0.1500112926298107
0.16544663562369197
0.15990129928719984
0.1576345626732008
0.16285366231081205
0.13032110500411884
0.14353788169501486
0.14460612223499722
0.15793623803767728
0.16327423691269685
0.16000733728605498
0.1537457917086049
0.14927352218418655
0.15284698896032928
0.16177926987934008
0.15998988415854581
0.16101086978216564
0.14575259277999122
0.13961272150415044
0.13680001113558687
0.15964663881799093
0.1566872229678082
0.15478475155857047
0.15941151135678844
0.15526500362722642
0.13590861510170038
0.1575677543264931
0.15017419462685258
0.15097475376834207
0.14537256611287633
0.1644083244147883
0.1643217478800726
0.16321998163358523
0.15082230566942853
0.14572342092726281
0.16158268365910813
0.15667772813926406
0.1621440924721055
0.14789691996435708
0.15125584563099928
0.13844659508845022
0.16483450093010454
0.12759248600017634
0.1607648994029676
0.13193412344664393
0.16050919580935685
0.1630617359533378
0.15122562919085428
0.1527341997303613
0.12579595431274215
0.1620078167363625
0.1565065998752026
0.1601834953484421
0.15214213683609235
0.12646161405584447
0.1348808484545498
0.14561557347288373
0.15722667828359457
0.16653554804073858
0.15020962354861767
0.16695450831570124
0.14755197035100123
0.16376100792300088
0.1646197130250078
0.1320470403025218
0.1343065106871564
0.13884105298653143
0.1485197646366993
0.15412760119198382
0.15950126134397843
0.1654126440871877
0.14659875270296813
0.1512644206207471
0.1519711037672072
0.16335879122790078
0.1576864236902738
0.13433742156849207
0.15928040822830133
0.1523021784395185
0.150413483283143
0.15708569765436278
0.14320464656056303
0.15723612184887945
0.1499655393826339
0.1544544282719594
0.13503850754830396
0.1682811183057089
0.15860448628417761
0.15988627511601822
0.16709919547110505
0.14840059331586086
0.12429668488943464
0.05745610542653582
0.14192191187452863
0.15996211111405445
0.15634827070499568
0.15008493270374365
0.16419320141742516
0.15488871515300687
0.15519943744789003
0.14885149856834834
0.13165330287244079
0.14684503718745168
0.1580910601073518
0.16305599400829016
0.16084531800913823
0.1610025687995322
0.1565637928576432
0.15992294805118729
0.1534040526031859
0.15995722872956258
0.11633928699332273
0.13574837557620179
0.15874442345204018
0.153318511336639
0.15092590550467688
0.15174590294957802
0.15415316359095835
0.11064660362980996
0.1463427264844643
0.16448994408385217
0.08638511149538322
0.1066402089847081
0.1611247148557661
0.16520598305729078
0.15600424201133672
0.1675962878295382
0.15212843696470224
0.1344168048725383
0.14442141963283592
0.15374885667406712
0.13226440841298923
0.15748556899633742
0.15927871418409237
0.14950699395354825
0.14534198308771146
0.13628994239171663
0.15585797987128214
0.13317103185584106
0.12227217280609375
0.16298408013380336
0.16285708107232644
0.1541145696419476
0.159252573257299
0.1464270253035684
0.16421220928427688
0.10654265512314656
0.14993204214969408
0.1464254453761611
0.16360967443594446
0.13552315590225283
0.15883341464673723
0.16249465865059814
0.14492331021065877
0.16118645915224317
0.13900362908685077
0.16383739498816557
0.12415909892828374
0.15902529772548404
0.16013149606817376
0.1418477926508618
0.16362572892561286
0.14424550971679553
0.15494131634885216
0.162290202245545
0.13963854602333609
0.15683706349527363
0.168378253246763
0.15313647589520352
0.14766349234863063
0.1596433717050596
0.1686319609072388
0.15864654545015125
0.15108173173506623
0.12355217527608268
0.16442674454506287
0.15566920146287996
0.1471469249001749
0.16292678171177516
0.16670168138582728
0.15893282070526074
0.16779738775720004
0.15193024860618357
0.10332991102096273
0.1537939304945725
0.15732720925639532
0.16212745516911
0.1502840125083517
0.16733447253576292
0.16607762572904028
0.15130732603554303
0.16397571089538185
0.16628291471328174
0.16332595124271182
0.14533378496990948
0.16470220320990187
0.16050816262993856
0.1308317287337352
0.14842230783360816
0.13099287940616391
0.15670797547977228
0.1302972513950517
0.13798843859495064
0.15878186797807903
0.14736319303781154
0.14055537238303062
0.16268895510541984
0.1577709916136339
0.16092897317472984
0.15215007163727576
0.15464042791281218
0.1574307636326227
0.15188346639717387
0.16442812383731437
0.159772194657807
0.1584168536109046
0.15385414371850872
0.16269080387390225
0.16089900321764553
0.15092958856486943
0.14020487121106512
0.13297562391177112
0.14565407700513774
0.15357717783161523
0.16704283068887404
0.13881266737640144
0.15951739817365582
0.14094803519403565
0.15729076657196958
0.1574299814541178
0.1302495123660022
0.1638119182512212
0.15954247244714362
0.15751445980944173
0.15870175223485106
0.14401002122440518
0.13310479400387074
0.15984781160109904
0.16641072103820992
0.16226310568566873
0.16293140404198125
0.16041151192092662
0.15965392582853313
0.15688321320489762
0.16179906054698212
0.14811259901776827
0.1679588789165542
0.15268238831619738
0.15386389562215264
0.13712412737513227
0.1639631587765317
0.14775976420580655
0.1424115704973415
0.14262108622179298
0.16570159775898644
0.15509329942425945
0.14986316697402827
0.1633507195556328
0.16241216038728173
0.09074304074082039
0.13653216522871367
0.15044429556322386
0.16034723714233404
0.16232852485254767
0.1354047384784855
0.161371684601536
0.13972274705326715
0.16666378477549457
0.13651875678541445
0.16454342953332649
0.14713298662293953
0.1522028550419655
0.1654115316563911
0.13751106797913498
0.13788587558278634
0.15607903092638348
0.11294409212938093
0.1348261457429849
0.08364149749215463
0.16124258945332062
0.11467120920558886
0.16032924689345968
0.15092206208180353
0.1561359276009389
0.1369238794773614
0.14004952174522528
0.16170230033180896
0.09927280564191092
0.16215790726953777
0.13998038046187938
0.16074893804931445
0.1362489770553107
0.15163319131393044
0.15213187171384235
0.1559198339735118
0.12365757102316569
0.13766373597276407
0.15120736233142715
0.15890923174456512
0.16726053659421544
0.14622820409552093
0.14574617060483425
0.15625987000154362
0.13998675256317128
0.14997792501735502
0.147834760548767
0.14713882323837935
0.13977761946223352
0.16037260886541088
0.1420056509968611
0.1576127946014852
0.13808359165875075
0.16015821063812302
0.16090615663999713
0.1557708590592538
0.16501432410508102
0.14418161035960872
0.15345413151256862
0.13629948326527286
0.1485240888579479
0.1638989583360427
0.14716916418720444
0.16690260612836405
0.14208071111238466
0.16230592802621707
0.163865750042805
0.1599242255316491
0.16165778370844927
0.12169390412289337
0.16683253312039947
0.13019021662570168
0.09861521686111621
0.1572108631233716
0.15303701142312784
0.1495701068151435
0.1554726207341954
0.1619908135803157
0.13808570046272786
0.15628812644804155
0.1604655633262013
0.14872209421510718
0.16335322946897146
0.1476038091960174
0.14889014697261832
0.1577990964438383
0.1677826546674266
0.1273194018615311
0.13897098375392344
0.16581228848866908
0.16355046800397519
0.14390343303157485
0.1597630894479721
0.15977562939850762
0.14746659469750248
0.15549313594004907
0.11728502917099033
0.10748438538851744
0.15317284228144046
0.15310496542034516
0.15528296302211206
0.15298836501505658
0.15613443844689326
0.15835838384094872
0.14192301321253253
0.15318677548929846
0.16209239103039372
0.16161901176633328
0.1492957791417762
0.16126930470452475
0.12983731548417124
0.1623639432354351
0.1696679926012824
0.14405126289341746
0.15962333982603352
0.16915018614394414
0.15629087571522077
0.16196414922889124
0.15272077456077154
0.168561219137862
0.15995629355687846
0.12702471744926389
0.14685320154689652
0.15101567360973803
0.16477110033268502
0.1603317722941322
0.14620284323253735
0.1489341119670303
0.14962867893281026
0.163567618171096
0.12974129809779963
0.1269393965365322
0.15146552250868564
0.1502542911059885
0.15469228482146147
0.1308560021456688
0.15395769620717892
0.1620220914967458
0.13501502106063087
0.14194873497898222
0.14688865044456595
0.14851028007336434
0.16092662144845396
0.1597674381096226
0.110117071487753
0.16492201278861263
0.1382107344558998
0.16152437829398392
0.1598090612689474
0.16346680117135753
0.15359604243742792
0.13996788374654903
0.15957595749048056
0.16294239651040707
0.15725212725710822
0.14002944291683292
0.15965885674748664
0.1530631517215089
0.14808726144751505
0.15746897980853325
0.16052566628179327
0.11827584192931125
0.14494863086895132
0.1467232618088422
0.15987524970490946
0.14572748702662136
0.15967114910766003
0.15187268813423135
0.13022732090152533
0.16278494762735973
0.15905553912900539
0.14791465751012864
0.1488425982658552
0.1470590206484063
0.16005201328178212
0.16317757677934197
0.15839469936046469
0.1370504619058326
0.1481418532262144
0.14225177964083185
0.1587333813116378
0.12705512241663927
0.16513198706823354
0.14308967566367592
0.15315101916482207
0.1298098241913393
0.12747064514270526
0.1565265370979983
0.15512992043572543
0.149696178891534
0.12959727504613594
0.1487425070955266
0.1284558011198403
0.16342191255130706
0.16274380760763377
0.1267111856472184
0.10089956226129036
0.1615546710692313
0.10972534085071282
0.13994572400586855
0.15150252994194544
0.1667020102575302
0.1383374050759564
0.1371073022315135
0.15375715296791323
0.16278050902742516
0.14076708892902062
0.1518568596752373
0.16185994077663746
0.16717855673583443
0.16525809280295706
0.1628277924848882
0.12961326748414073
0.09160857614766105
0.1644044822001541
0.16438393385169645
0.12939288813783423
0.1523554391853217
0.14357213808672745
0.16077187162390708
0.1425012992608614
0.15793335427790497
0.1635590427590641
0.13621484241401774
0.15515456147537404
0.15551657680576944
0.15821825797474387
0.14094669570897153
0.16460452477348983
0.06888013554439595
0.11853587937009862
0.13730284309319662
0.14585239479228798
0.1275837027437807
0.12795633897532918
0.15051776867714958
0.1658251176336319
0.15252296046528838
0.15325133265045832
0.14943337239114002
0.16374027985146233
0.13111606354943559
0.14003975335784455
0.12513796878045655
0.1593350332842631
0.16082877346020164
0.11543309828309452
0.1618014524461678
0.16400692511232712
0.14554390001459958
0.15891852972459025
0.15153747447074364
0.15349145797697156
0.15332748057161444
0.13278903991288463
0.1601498066140657
0.15730950380864078
0.14286191089780642
0.16494015139905846
0.15683736715988839
0.16255722489027635
0.16578117217154953
0.10322348891470925
0.16320024237273556
0.1506006190482025
0.13275013379927428
0.14459040264132333
0.15722303623157843
0.14261703626904945
0.13662165401653084
0.1536700105161867
0.1492158551683623
0.15762720536733785
0.16510360123431425
0.15698297959242594
0.1445178232828892
0.14350715673865116
0.15995986989042046
0.13338770860442623
0.12749387326365252
0.15946908367681378
0.16173966670161097
0.1513929518938027
0.1485423645100703
0.15677785055902724
0.16539168834964546
0.1422236425243981
0.14695978490274
0.11494485400546585
0.15444983202121346
0.13253629250775814
0.1552483630810067
0.1507984884209024
0.15336356499058537
0.1661786103181921
0.15785315499757366
0.16484208243635426
0.15693084407797253
0.15562697558235802
0.15850653681664748
0.15045650961306287
0.14562789601082796
0.1558295880542128
0.15894996232469255
0.13104791080301545
0.1336235537715581
0.1476167586871802
0.15326961007222
0.15778794625368386
0.1592083917867904
0.15503208781728137
0.1274123172303755
0.1394206059835992
0.10653813005149272
0.16227502491006415
0.16768924081404948
0.14209353056585672
0.14157057438789525
0.14678239406466131
0.14087095061951835
0.1495001391880983
0.15394792347421005
0.07550842776102322
0.14547261755110108
0.16595960596885187
0.14944659318567893
0.15820204210203118
0.11622221273392863
0.14846855602467737
0.15864304756105976
0.15946314120770969
0.1517397218430372
0.1378680632740289
0.11831128855074076
0.1560864970065076
0.11606426425045399
0.16282767645161986
0.16927317709508805
0.15573861197755345
0.16153347911972255
0.16433817497939304
0.1640064215471365
0.1481152636414089
0.15390601569922036
0.15636139149647024
0.14069126425749057
0.15337765776500056
0.16477010463178154
0.13090994859939784
0.15738793167587842
0.13240007021402722
0.15749487254400257
0.14951025095616088
0.16524347570330974
0.15818899734946562
0.15034114888998673
0.12035778760745121
0.16133358419395094
0.16447675714851698
0.12700817941341944
0.15430311983278408
0.1442867261173905
0.15787761892352792
0.15654800389411977
0.15135311481032496
0.16524903124158877
0.16491406174401377
0.16327926473753032
0.1583357799497282
0.150294075034966
0.14865483958645728
0.16536729366642983
0.16383257777820934
0.1441796669060493
0.15823572258556476
0.16271777145088998
0.1521709072569822
0.13485770382086723
0.15399571213538135
0.16460597737793417
0.1600832880790859
0.11455582989295857
0.16768728217368506
0.1626578250287329
0.09623295807517189
0.15141256047963836
0.16278431979523617
0.1559764606379876
0.16131929513995116
0.15864294666851456
0.1636164708988463
0.15928990930032902
0.14780088110646325
0.1552107735014868
0.16552433600298955
0.15524086118260041
0.16170133279203677
0.16240022850287936
0.1596607595298975
0.14915863103200516
0.1637506805339789
0.15963018623882705
0.14014513973611933
0.15432405681958808
0.1140109116552306
0.1653755505807694
0.15251247568027457
0.11573177477023201
0.1313024391852836
0.16786365151048688
0.15779357998340007
0.15827548213133888
0.16251943828901075
0.16454933469835684
0.16366490079546436
0.15126669839799564
0.16670482792670646
0.1538469377498763
0.13968891514893148
0.15878540007747574
0.14821394195256032
0.15964086953450687
0.16228842230895218
0.15104379673700621
0.1669582000562473
0.15895269125047182
0.1648626680481799
0.12435685349937742
0.15937577805660533
0.1549924335209715
0.1565856090533829
0.10704589700306981
0.16252518249117964
0.14781913029067406
0.15566667206099702
0.12744272537824528
0.12555684593476626
0.16044456544208924
0.13150694074048142
0.13975336365285657
0.16528572096976307
0.13371573162932032
0.08837727612973868
0.14891829502174764
0.07396983351150227
0.1573545163177637
0.15564023551484027
0.16403152495379542
0.10821401827001637
0.16827767061212878
0.12469219966936387
0.1622567943082356
0.1584151417446304
0.11491547130169134
0.15385991779131888
0.16128752746725455
0.14350705122880195
0.15729692862014552
0.16184185833271056
0.1407835888346962
0.16088388423371494
0.15911917118021934
0.15403340662988474
0.15605120827117175
0.1584842290056697
0.09020231158220925
0.14124471050103024
0.10764902733218745
0.15622305896689778
0.1659438428901151
0.1545178154959894
0.16480315823098413
0.1617610278653953
0.16025429572852237
0.12580405387935223
0.16278139438385048
0.15109195217767468
0.16222834328539085
0.1629645187815369
0.1489302319348807
0.15911668332152648
0.1521565204637114
0.16091019274500665
0.15556103989939854
0.16700773153671636
0.14525549930964474
0.1492303073282822
0.16065426740775118
0.15471760414418606
0.15534463862065587
0.16389851989468263
0.1466009526636202
0.1657621592087002
0.11879804942607905
0.1560683539856658
0.1429592256256451
0.149029650711009
0.11464985886296043
0.14780391085901207
0.15163901635470117
0.16261193871175592
0.15870457177212796
0.15884285302425077
0.12124218733414747
0.16687529484512426
0.1395868215922398
0.1531470736157301
0.1583254921504594
0.1683851647949103
0.13615764522595503
0.14875579226059418
0.16477027294054739
0.15242416972682798
0.16456633877781338
0.1568904446599954
0.12918109952858925
0.16160864602345237
0.15566221369471145
0.1654439498398426
0.14549953516987776
0.15050578438241288
0.15941400092926675
0.15430322140207184
0.16227533731471425
0.15300355055058407
0.13339307346963927
0.11900817747254766
0.14866547045329803
0.16125624282492865
0.16493638264329005
0.15724016632694846
0.15525286074662423
0.16368540334411646
0.14132420820565736
0.16814318125277358
0.15514404842253998
0.16411726722680398
0.15185918339786225
0.14478855721972017
0.12698155981761114
0.1530079978631496
0.1609657359701404
0.15756779535825463
0.1494263125983333
0.1642846911087676
0.10443015545498088
0.15831318412610718
0.15941601983405843
0.14550477031950038
0.1520391068654577
0.15205482077021668
0.14493633626015243
0.14418202781448172
0.14844022278069355
0.1359937959202905
0.15591122006240404
0.15207595556454084
0.14406745955186626
0.1635008448877056
0.13685569939007336
0.13751443368260138
0.1201289209483415
0.12052792406282958
0.1275243132547696
0.16398247301746285
0.12146463351339158
0.15488566918825258
0.16112585662666737
0.12768259982218524
0.16294313955624565
0.1533617067613718
0.13445623057633088
0.08192444232398413
0.16293438203205843
0.07819321232651125
0.16955593116247547
0.1604461947987999
0.1660416588922646
0.16537723077494487
0.15168225803933036
0.15705512943964775
0.16434706468206825
0.16374775135104022
0.10073011238726239
0.16395720888928272
0.11729051862080482
0.16676246903661224
0.16011964964877934
0.1572347697175728
0.16338871180316716
0.1639045439738297
0.156235909867311
0.1475186281480916
0.16122554395762564
0.13092388803519647
0.1425007494596668
0.15661853878318566
0.16524871558972976
0.13931017418125777
0.14330701787322908
0.1475071333562616
0.136584693576661
0.1564033517116613
0.15210676962376213
0.16535832120302188
0.14680732855500817
0.1677171701542078
0.14176901197816022
0.16417552127362797
0.16422490408977775
0.16226481800015727
0.16306391417350144
0.15066067343644748
0.14861371392904912
0.15736629273194758
0.15829460866815592
0.16677971501233785
0.11593202179413079
0.1599376260652157
0.15274546372274575
0.1399242916164739
0.14525403244542043
0.15665730888116627
0.15355899529841982
0.12292701039945866
0.15613383976845333
0.1502088179830758
0.15069982291572628
0.14603854897652882
0.15278751581156566
0.15560370252615083
0.15836055969003482
0.16027111160732768
0.1602310737866179
0.14367770322827367
0.16479872772662538
0.16678006308807572
0.15897991844338782
0.13232021049926937
0.15021203310884285
0.15453836618356298
0.1503080915655441
0.16603652708040667
0.16282277917315202
0.15645504600892646
0.13804283840769233
0.16520504085135032
0.1687341717071036
0.15112439751519563
0.141296554615536
0.1610296964840184
0.15425936645569746
0.15561079430443062
0.158549401230033
0.12334194775040383
0.162553086011514
0.10355227757406202
0.1549855932132091
0.14490470642855474
0.16747245244293787
0.1604069060101704
0.14020956353240602
0.1503861696547552
0.14983666938215348
0.1650810823340753
0.16118634242831162
0.16306584681846514
0.15423420214299166
0.11182935677912356
0.15910333882000485
0.15230642719436263
0.1656351908605365
0.13099317968641333
0.14879425051400413
0.1615804523981221
0.15865963012003514
0.14481466246152963
0.1364251686148651
0.15311954956988075
0.14858051645689846
0.12765083895137788
0.15742065977665382
0.15808058080402448
0.15637271823705942
0.1584776682471788
0.16221621280679294
0.13862967103225649
0.15042642987781807
0.15378136612861656
0.13209336919550607
0.140287468807099
0.1667479844551834
0.16520805076914888
0.1453961923963954
0.12195587926993523
0.08437181091925597
0.16846230930533224
0.16213961792143353
0.1654047537369225
0.12044008924282827
0.15067306746258283
0.16283445850547118
0.09834583273188051
0.14326155149926623
0.07408137532500457
0.15037981978089215
0.15323197587011292
0.14104997072635175
0.16146925474459772
0.16003372115139924
0.14212359073022054
0.1618099627078558
0.14212997000606184
0.15177232691344653
0.1631624756427194
0.157646448210345
0.14037977661911843
0.16268649904315596
0.16064700256147377
0.16294175181781376
0.14610672930081023
0.13502697244041942
0.1400916208032375
0.16396791160993657
0.1585906833248527
0.14161515266530822
0.13295106637436807
0.13378255800781919
0.1409418772723019
0.16607405272806774
0.1641747573692353
0.15862223381987475
0.16805544709982284
0.14046641944875243
0.1564152992914334
0.16452867708769361
0.12038468197301189
0.15666196283209421
0.15949776023557327
0.1564637450727529
0.16113876977769423
0.16502435986675118
0.15207209657431459
0.13607320892686767
0.1172833476602301
0.15160818586390792
0.15052469842447866
0.1604457312706412
0.16105360996936646
0.15973540427741845
0.16176335259028074
0.15526260784221438
0.1497517487285926
0.1402924993757967
0.15299637042640635
0.16162783945760104
0.14291208729130814
0.14461261203953993
0.15568230827632076
0.12537826011211978
0.16463080903561905
0.11199620639884839
0.13010655393176873
0.11986440551627309
0.16271408370024446
0.15355939553674983
0.16112140153587917
0.16386113721221515
0.14037756058774978
0.14453687002423155
0.14101688398632495
0.15882831310965
0.08953741644043074
0.14949740170344977
0.16389265464210415
0.15721035554143717
0.15635911729010007
0.16367597280618645
0.15369343587376316
0.14301351530748083
0.13201206134831545
0.1330542973669561
0.15880155711932417
0.13179255486913116
0.15824057686515752
0.16183490328226238
0.13844342816486116
0.16744609370735508
0.13307308811206311
0.15862287494152053
0.15494161655580727
0.16980986393605052
0.1528848251415983
0.1624081699167662
0.16478417269867984
0.12964664374374785
0.12875041376980506
0.14542803171201465
0.13476381776020802
0.16067951925516138
0.16091972802733842
0.15812673002222827
0.12516673815844248
0.1545392484253326
0.15742816471871487
0.143404334406151
0.1614129756829346
0.1629584145173996
0.15819793379086725
0.14314025131369737
0.15647506961513888
0.12452024762011965
0.15508641954308164
0.15437972180239287
0.12115127897496705
0.16054551339970702
0.16026195559533535
0.16019756634256252
0.14141114602803445
0.16283431517464997
0.1635393080121557
0.15955988344941963
0.15403583253459038
0.11063448922683577
0.16403445033133668
0.1368818029828156
0.1655513143676969
0.16694848410371269
0.1476776150863242
0.1648510108943668
0.14918841066193536
0.15665649016813502
0.15385728743023427
0.16158089765225317
0.15646481221993144
0.1564895929847022
0.1608841887555174
0.16075323425505555
0.14607804197782726
0.14030124698326918
0.15111474080713055
0.1605680316401982
0.1338842814010345
0.1533904329264415
0.1542364940192151
0.14606728189806484
0.133793288468005
0.13530194606940738
0.13485787975287164
0.14644669045974942
0.1621125938654782
0.16322363047625923
0.16898674919747625
0.1456608817367663
0.150390871337157
0.15901783138891504
0.0898036093801926
0.15789272713901828
0.14547453523078974
0.13441511394841904
0.13228828049642452
0.13251326204637148
0.166968516930024
0.15913180834293109
0.16661281180973778
0.14473191906263114
0.1667087799503521
0.13985447145383006
0.12473066714157924
0.12973749049545044
0.16040714139596124
0.11141152615632735
0.1639853544698147
0.1552777549813109
0.155068530150634
0.16066924529543247
0.15542889854521647
0.1667194762328985
0.16253351640443442
0.1512307580091145
0.1607085002047103
0.16635005420575824
0.15648050932924304
0.16491503016589315
0.1096630613779922
0.13855591118872432
0.15768863997369978
0.14677734276945895
0.1424635006689874
0.15695979908679653
0.13608775483588323
0.15412195566677023
0.1404466139848572
0.14350546295953526
0.15473596463965403
0.14424006436993614
0.13999694095259752
0.16245986901508178
0.14166546007853248
0.15673510748272446
0.16237750205636953
0.1347259293627416
0.12507746958333943
0.15718749742582294
0.14519051685272302
0.1519841087716304
0.1442277981403361
0.14928423765024537
0.14609783738847096
0.13277926588496697
0.15954601592941453
0.16241721673247514
0.16109889107515452
0.16265857263250533
0.12431877198135088
0.13999367064836457
0.16253055269991407
0.1374914370920836
0.14961967773448745
0.12940929653131863
0.16784881041979366
0.14635858473378954
0.15699541938448192
0.15988144607450072
0.1491638874966253
0.16483882407912184
0.09970697899445473
0.15336455122382203
0.15692693629303525
0.1253063195863103
0.15451300816786695
0.16582586015024994
0.15201413163278085
0.1506307710052285
0.1370919570949467
0.1441045295520659
0.15822509998241455
0.15206517049575757
0.15537029657638743
0.16648841280923618
0.1495626135387104
0.15808473073018875
0.14954086613412224
0.1577502691359311
0.14918590563973058
0.16147436377407257
0.16451919245388666
0.11946367162415326
0.156145202483344
0.15055568400710015
0.15593705608615932
0.16266469829254881
0.15881080719924856
0.1575332834485365
0.1636835413021668
0.1555542281804387
0.16087512956366531
0.16518632737762878
0.15844648911174508
0.14994118768305698
0.16450476574675896
0.1595142070732097
0.1533171252340374
0.16575284681884228
0.15903826604424506
0.16400710380203865
0.1478197319493843
0.14273253879739908
0.1583668262765922
0.14035481090091945
0.14953436555735775
0.15231995687873393
0.1672527582073612
0.14952598682223217
0.1439575252730333
0.11320502365716516
0.16032476348603233
0.15792323730479288
0.15992089557755376
0.1604338455944866
0.1615911366127122
0.13641304981264554
0.14530865145107869
0.08315704625113023
0.1660623704914601
0.16462446595907007
0.16019596694649202
0.16101825543227927
0.1649171313512924
0.13318797392266665
0.13995584794225524
0.1632157702761366
0.1215075780282401
0.1512101939584826
0.15314580244792056
0.16155220449686897
0.16346437691930157
0.15179340202517175
0.16342673884757522
0.15763539909274618
0.15817477887223283
0.16624671786068693
0.1593513981511533
0.14804759303716883
0.12954419668526163
0.16960991617965995
0.15090593829265686
0.15936718276276307
0.15500689278881657
0.16669271822845255
0.14329083650470167
0.14706079651741996
0.15202976414188363
0.1580955263647416
0.157737060333484
0.14428037332936142
0.16627554673396577
0.16074821900063452
0.15386080951841363
0.15222653522967658
0.1402311646487277
0.16491870551642815
0.15669706833516722
0.14850987283647396
0.12448143906280831
0.14697316296363683
0.09563959515590895
0.13190167881736703
0.12406855588804701
0.1490764642935606
0.1597115541006097
0.15230706343213982
0.16673408991641503
0.1248888713131445
0.08931020641769394
0.1570647964836923
0.15304549275066812
0.12576314132624636
0.14694252400105154
0.15814836512237407
0.15033071291798622
0.12954879947062964
0.16939544609682455
0.1409049403764046
0.15485823856298184
0.1631346182135874
0.1436175381723218
0.14858436183821933
0.14470742354221153
0.15581280394789498
0.1651588979220838
0.15413895063274205
0.14996271873555167
0.16511191577318013
0.134729708599216
0.13605495675121745
0.14690318049017329
0.1631599495904576
0.1283469817576265
0.1612516869094895
0.14051324355189662
0.15357715547591302
0.16460513033252006
0.1315632449187222
0.15823169599151246
0.13282151024911804
0.1166890962318505
0.11732369264152338
0.15923110792486217
0.1037595545872356
0.15214826666229908
0.16653228744373097
0.14752056313687992
0.15339417146224413
0.16013836024857056
0.0761349712724903
0.16256428575055762
0.1278391385769337
0.14221464363025488
0.15812554747395352
0.1493113475187109

==> anc/HaarRFC_L6p0.05.dat <==
0.1592220930205654
0.17424598430525207
0.20232679824583605
0.1923693314328284
0.2035384695327363
0.18978790475741986
0.15479065395778127
0.19166605706912537
0.19987895790125434
0.16269234818320877
0.15921158190847817
0.20806055293426193
0.18647320279203725
0.21065070937966618
0.1945819045294716
0.19778154199775438
0.18332535864867042
0.20003258119092357
0.2013007262520112
0.18430438063822466
0.07974160776965651
0.21096261541554057
0.19286093837264034
0.1711552085747546
0.16968963695166808
0.2021264506188784
0.19385662496202655
0.19737847116014662
0.19014831192518733
0.18975324633489984
0.14133119773073338
0.17211632653446285
0.20083033974957198
0.20026211816268416
0.20481817078349596
0.19283490387022673
0.193773753953282
0.19281468937280186
0.18893210125620405
0.20267800118280876
0.1954360071001967
0.18029572183334822
0.1782523851893329
0.17241966893260294
0.20893219125758156
0.19505413475507938
0.194760417808256
0.1944090356246995
0.13475261080382384
0.18043188618922248
0.15045609094499315
0.17539982845590094
0.20878376299696855
0.19774874204712134
0.17984156693943532
0.2071165747642694
0.19495660772960685
0.20460282428341364
0.21001045139112176
0.2019441457587535
0.20633594503586203
0.1855431721549074
0.17844190416257857
0.2005165045973884
0.20403893803623516
0.19506243988071997
0.14819738513708652
0.17790854007724718
0.1853609753190924
0.19182014065197692
0.1809729410226618
0.19227303822580066
0.18487471157039653
0.2017416669871256
0.19178312146940749
0.08639087362410358
0.20358774273657107
0.2049703844490972
0.17127501169357623
0.18611630160882897
0.18851941318686508
0.18787922627577572
0.1860896350579209
0.2055041316881802
0.18293724639038553
0.19070913751639443
0.20099180741003225
0.18579769353558528
0.16434423729310987
0.1822109935676993
0.17558613963235903
0.1652435185897727
0.18372649094608365
0.18852225894652788
0.1615285506152391
0.19324993639392019
0.21025030444188098
0.1937876556104141
0.11190887540652886
0.1808095969002877
0.18005774470084354
0.1789276633941063
0.19170437640402452
0.20474768189671874
0.20271269404802986
0.207891801697306
0.19624478803498158
0.18541789521576368
0.1637584673574311
0.20815647179144717
0.20277511566969503
0.2044446887039478
0.19492353299547074
0.2024755389275161
0.19075671877582293
0.1449253376823031
0.20548245400980011
0.18562157056045314
0.19725667285605467
0.19349501902919614
0.1695467673540627
0.18052364962993497
0.19619317923919868
0.2038704116266453
0.18614700689840508
0.18930365157456808
0.19687607969897278
0.1595391317206882
0.20472211893778666
0.1927396110796564
0.18758101149157605
0.200165549918614
0.2020204082591988
0.1867903638224941
0.19174079648897188
0.19992207986574673
0.2019397612949781
0.19806117414290225
0.1841862560073621
0.1637546816484468
0.18785120505041103
0.2018114354345584
0.19815254413377936
0.19345199894662735
0.15393992096694617
0.1601314652566784
0.19603321680059563
0.18424112803782874
0.14335648520759062
0.15917628927986258
0.1831343361429293
0.2075537215246634
0.18699729530503098
0.13463353732321215
0.20626860299803762
0.2071159209834669
0.1944236829193376
0.19263105310097692
0.2016991511434929
0.20319789989236173
0.16339622942388365
0.18962315793565893
0.19880139252730847
0.17204357073624307
0.18823406199785803
0.1953094249307245
0.2022314120039554
0.19995095187629988
0.18767275328370678
0.18804118820441296
0.20860996635134854
0.11270559506418971
0.19424517856009196
0.19033669267998274
0.1844497214410523
0.20776064530337418
0.1967202794506304
0.18213170878117893
0.20512279771183847
0.20082511991598476
0.20825369717874195
0.1841321679250019
0.20640634722717321
0.20888431521201475
0.17157310183999397
0.2085103038975274
0.17141064651116397
0.20753505962750957
0.20038088503933357
0.2021628387484632
0.17086372337637623
0.2023800150846923
0.2013339481568394
0.1949033172841292
0.19495475337997348
0.18791066795890873
0.1956932530019507
0.1825915381362904
0.19538918386548493
0.20144284527069803
0.17716617301189425
0.17054152998153704
0.20025336725933862
0.15251271542259384
0.1843211933596244
0.20377289322868103
0.2011822614949972
0.19726522934850768
0.19680731155755526
0.15021981613528976
0.11517970919197207
0.17892225946425977
0.17545673231596756
0.16828912191193987
0.19813459207489348
0.19664354733512582
0.17158046141652128
0.19868896285900078
0.20478500246514333
0.1730363182830352
0.13885197840088473
0.17848715555352865
0.1480517882021447
0.20854481483300175
0.19149000063599816
0.1994935119272096
0.19056332531929138
0.1969119861643034
0.15435892227729758
0.17799084561301784
0.18784923404454065
0.1750885489988288
0.20499969170675922
0.20128225267807148
0.1985391155150562
0.19341256801609233
0.20048098948335472
0.19765489327011115
0.1741405525904837
0.20606648047488815
0.1729475411843984
0.20151978364249892
0.1205158022106159
0.19440820323400826
0.2121541748449339
0.2019364102986117
0.1982793232279444
0.1864430198900789
0.1979063766952793
0.1826442550045913
0.18687627894265527
0.19138901748924644
0.15787749630253703
0.13190353074030034
0.20868045031051394
0.18417379661642294
0.19402942466323211
0.17774006169083345
0.19864922958295747
0.17709543172469
0.2034128392286387
0.16290215388186996
0.1941572400602492
0.15363550843267923
0.20090984358687927
0.1974020059853971
0.1901772409070377
0.17641057165678664
0.20113844254413688
0.19984410367145947
0.17113917871936868
0.19216722521030288
0.2054100396320693
0.1644970446513096
0.19298096655975844
0.19019133211041866
0.19792573072897723
0.1950337591602944
0.20268121507116255
0.20934581901976784
0.19848816191427135
0.2057424268686016
0.2098266831803895
0.17900515499034703
0.20827803560494473
0.18511273229628034
0.2008777998138533
0.18750438765043997
0.19368807355194828
0.17852451111874723
0.16624858842375145
0.201402420779599
0.19192235014310208
0.1969950104429097
0.179219111228097
0.20269622248480196
0.19115050608869324
0.201942590649835
0.17755463483052322
0.18295381603864655
0.16896149810998884
0.2046669005618327
0.14852842037706157
0.15713804913790952
0.19330537249662286
0.19185705500449812
0.19613185963731117
0.20183179287137978
0.1933055494074202
0.19482045508375198
0.1757436778954073
0.191915060251953
0.1540631615571236
0.2074674264615695
0.19269484121113511
0.1943036007726564
0.17687084036536468
0.19985040020106182
0.19660622616626042
0.2023931050319919
0.1918358702498815
0.19537173744400238
0.201111804841434
0.10788570623248961
0.20140985909803868
0.1944816539923207
0.1912934578760992
0.18495576145573273
0.20238785482984584
0.20903767825707104
0.12306265084640582
0.20013483488339007
0.20477939331515407
0.1845808666774128
0.19201135912270806
0.17908163045476533
0.20046561781475122
0.19673087816222282
0.19475109656337453
0.20701882189800855
0.1692871516540682
0.20715437349090665
0.08899763163809313
0.20533448509550078
0.20160285223086066
0.13963873133518395
0.18804804652119805
0.16153220494277573
0.19302726523972327
0.19788625549210948
0.20935782462093971
0.19474622327040436
0.1952198255961429
0.20371665343513187
0.17372512750709934
0.1903104803718014
0.2010538535363725
0.18302299322690171
0.19653836150955287
0.18051295460235384
0.15849571107559762
0.18523785989351194
0.20132168329638378
0.19066979945257265
0.16518125936274067
0.19903758072674071
0.2072174691825028
0.20295985996970223
0.20059520915690646
0.19600503037394146
0.19250093466867305
0.19419884591742026
0.1535816537061471
0.1621354875457217
0.19388140139784718
0.20352986654667915
0.20525434710906815
0.2074921637629309
0.20504740712398156
0.19135711809794884
0.16843317129494195
0.20074223996125545
0.19816800976314816
0.20393301752149048
0.20605469431805934
0.15772466064915092
0.20375761581173182
0.173709076338113
0.2025837408443751
0.17155644704744868
0.19156655685696314
0.15808042624247562
0.19707303217822472
0.08345203211104256
0.2115892606383763
0.19583065823051274
0.19844424687613943
0.17853184992564433
0.2085846462993727
0.20877456877777156
0.18461086370286148
0.16572349001198733
0.16375419233761346
0.1796356676067028
0.2047305099104773
0.18016889671783662
0.16252200814508636
0.1646616276317877
0.17951116106494713
0.19616934366547112
0.19601953385322132
0.20180641791714954
0.21002371198328124
0.20090753979852444
0.1996623841797777
0.12860621885973567
0.18415016178524524
0.20104476868903925
0.14982690686357855
0.20736218552295757
0.17526429326118464
0.2044658626890139
0.1862346278435653
0.20911415148466594
0.19618366085576366
0.20124826209414803
0.18111227256778162
0.20676264366195396
0.1932154814722047
0.1990870347264409
0.15603600287490937
0.20680621075553748
0.18388315442766706
0.19599797100322444
0.18534641555385548
0.19835522876434858
0.17683627940798402
0.19024620115013596
0.18679360407783854
0.20425247272258426
0.19284622817564281
0.19645952681739084
0.20013491388745394
0.1917458496645928
0.18872612637754957
0.17343189450876914
0.18791708729611944
0.18772814756624068
0.15868877474993617
0.17496557528165643
0.15260991307258176
0.16672130715138597
0.20395907461847668
0.19870644012893535
0.16541432484022403
0.19915160090913978
0.19238062752208232
0.19688575123488639
0.1797747833168606
0.21044333666688456
0.21001379883260163
0.1698589063973238
0.20133391460067715
0.15443836276855838
0.18624274160452653
0.20000955793808137
0.202406876318749
0.1901874146616643
0.17887506732003217
0.16328542603159488
0.1950544710589307
0.18063590734449442
0.1927968099401789
0.18851855345891008
0.14786906146278644
0.1911601161728461
0.1907432819558459
0.1941901062169108
0.19691494656445685
0.1616083701561323
0.16119099158863276
0.18912572166120467
0.16858566628302274
0.19025361411080594
0.18013848551959327
0.19985232117998927
0.20888436510459463
0.19945345955071317
0.19078864059728526
0.10473319792320857
0.1849188184919842
0.1914173113145959
0.1985911702573004
0.20811460318563946
0.18474649029974735
0.18185081099270106
0.19290873729551686
0.19632200993663276
0.16232768463720013
0.1895930830641085
0.21060120458002654
0.1693598048043691
0.20175026545248362
0.20329017817012252
0.18820091767060934
0.20444025145095643
0.1801664989715539
0.189413403340489
0.18690544392519043
0.18445146518843156
0.20607659710519588
0.19387388615930692
0.15984466336180606
0.18824626264948321
0.19539957103921374
0.178206563143934
0.20246921221919298
0.17260640150586742
0.1814771130020663
0.19200006686085153
0.20012115912127745
0.20720945810511224
0.1293205717380796
0.20427984951567837
0.1954293163607948
0.20495761611072794
0.19893154995520068
0.16148037989605435
0.19518701014104964
0.19079358103750946
0.19267641695323307
0.15069009418264895
0.17385014520819658
0.14819547722134718
0.18600680937226746
0.20342812001142901
0.18669983429786682
0.20596460830202984
0.19721299567201223
0.15720170821732504
0.19859565293038756
0.21085015855895184
0.18785191774090637
0.18600055508385263
0.19870106621265846
0.18888616820204213
0.18519814015821165
0.20031546598601843
0.19385308435733392
0.2026742079626918
0.20424416145709237
0.1946569259551907
0.1905171863819266
0.1961095627321225
0.1974327476876285
0.2017192814413059
0.19281989266371816
0.19367007901319946
0.2002023858297646
0.13531598942467793
0.1855668985639394
0.1816988062875685
0.2024054369509654
0.2044784542509118
0.20222139288327345
0.20381901196402147
0.1325551984766365
0.18546545218619784
0.18166687060294165
0.19278167942534696
0.19395548957899397
0.19040998824935496
0.17621226552000396
0.133172921832953
0.18967975834366932
0.18944007329301957
0.19716318839843325
0.18722562113468869
0.15163747127229674
0.20095633607169727
0.17386726347758497
0.13707233789967882
0.11212672879856393
0.18240196067996606
0.2057191337209591
0.18714332555962981
0.20288747906767104
0.1990629842578771
0.19435030275751178
0.200562068377557
0.18223788273342267
0.14908130174205994
0.14975323229886706
0.1884442663659487
0.19815067370943176
0.1918490584324451
0.17954333524322244
0.18838720615712343
0.15887225591641702
0.20293952072178725
0.20137609577245175
0.15482641203942007
0.20088020345295202
0.207189382812321
0.19126891237280333
0.1993369898102685
0.20284331135023664
0.20355316032458876
0.1870810185404992
0.1943438886543801
0.200034996556636
0.21176834073306205
0.20191554775162307
0.1392378046027886
0.20174770741338163
0.18185680431767604
0.19254486694435127
0.1928988293400962
0.185134398204373
0.16777234725016113
0.20951661245194533
0.1856972857454233
0.211911166231348
0.2019039219823074
0.1943182674814614
0.1932266676181352
0.20580877894430655
0.16964238314457872
0.1856899491643093
0.1874232931953018
0.18645348124799224
0.19045287552019874
0.19413911218203672
0.16437072937730995
0.20125486794298997
0.2021515548259639
0.17548218989950218
0.20176272018464844
0.2111958245619069
0.2081358080918282
0.1749258008023288
0.20060958454943495
0.20006298671134443
0.19607127636532362
0.14915081218650417
0.15113457618641152
0.18593216655968603
0.20186991638001245
0.20922952074689483
0.1697683424002638
0.18636363421680938
0.19556863141936054
0.1646678382782852
0.18277509897954253
0.18168406696872463
0.17144080699880732
0.2083917573020322
0.19976140512995097
0.20004284576735912
0.19543817128446636
0.19347466038964614
0.19073743195618192
0.2023355804997419
0.19720423228541617
0.20621436253472578
0.19640546653246252
0.1956142644132461
0.20140644761704973
0.18024975016003483
0.17556336627710128
0.19903033048232596
0.18605792459577533
0.203988511151493
0.19916545512289255
0.19473489751771533
0.17178045195141506
0.19401325870430072
0.19198594533028443
0.19557229106913282
0.21030867919339669
0.15314124683514405
0.1893057291990934
0.10460590772324421
0.16649567614686006
0.16638976387641669
0.11769824524358462
0.19226723191760234
0.20235275126567387
0.1633967376050421
0.1714467440100323
0.21063477531389535
0.177752769174019
0.17281848752761123
0.19746746266043438
0.1259395142407548
0.178126286678395
0.17681015559262064
0.1838662059091021
0.20297623934722997
0.18094341066408146
0.19152552031538392
0.1958220816825245
0.21030947837994066
0.19542282178787826
0.20676547244707685
0.20930190651305636
0.1904363629268202
0.21077615740032893
0.20474271972307942
0.16629529516036645
0.20170182310033677
0.1996617811636403
0.19706722391460793
0.15168554381452748
0.19633107141107156
0.18323614559341148
0.19273169475490853
0.18300293932776612
0.17567204812500573
0.1721869166451077
0.19852088755210603
0.1705532141071596
0.20332582080500067
0.18073687543824984
0.20144380056165945
0.18144246409469536
0.2026123685730351
0.17445369969678307
0.1878828278240413
0.1977384324189574
0.18801857494307309
0.1740976426581865
0.17055833702030052
0.2029924848738128
0.1967926534302791
0.14591232364445977
0.17629875222885058
0.17379865624749682
0.17008529717231644
0.20219327827109815
0.17222080914624985
0.1997738537481568
0.20797781004962518
0.10775844511754858
0.20224897485769985
0.19741507579090514
0.17760477340157588
0.2098076121088777
0.1817816483049442
0.19772846865429072
0.11193179344321015
0.16775396095230957
0.16838316776993648
0.14922636487224106
0.17471468140479068
0.19183928321022925
0.09624716926354723
0.19837820377563256
0.1888446824151375
0.2061863271605976
0.19831934391827988
0.18901768113178058
0.20904261144746036
0.20593552654469013
0.1993323200616033
0.1930129664967231
0.19581539953381177
0.19020307603436817
0.11954511450465752
0.20611902723056988
0.20783146154264104
0.18826523330245215
0.20380561407138525
0.20139023036452763
0.18619074130715468
0.2001087702817405
0.16187165648648266
0.17517571204344953
0.18413758301065505
0.1767359225840778
0.2005577055063733
0.1955882387030231
0.20858334317009614
0.1282470514325445
0.16855843657618444
0.19739662241667325
0.18556480540258197
0.18062930879893996
0.148726392893836
0.19466031156379968
0.20355196851261942
0.1855017075957926
0.17571962779174677
0.19285238733841306
0.18604515351995207
0.17535730256950421
0.20205995194614806
0.19963753189264816
0.1830599615108695
0.14212366665028595
0.17342906355760832
0.20057392790339806
0.2059772796268137
0.1945548874338759
0.19767105532024073
0.19380111269995293
0.17145643529994828
0.20098551293748282
0.18011666194240658
0.19355182495479814
0.19173763525938142
0.19221454494995258
0.18894962893823458
0.20013816437393384
0.16976422758356777
0.19019294531306682
0.20907575080516774
0.18658502835204996
0.19746648247482934
0.20161576508517481
0.20792573960899252
0.18905715423292155
0.18381034454926404
0.18258924945946753
0.19023522064136894
0.19995053628341874
0.19514374148573566
0.16438289550424828
0.1950738806751283
0.204431508146943
0.20900852211558732
0.1923806037257541
0.2042180971098103
0.18358735862816533
0.1997427303613917
0.19109126854658479
0.19683711012854652
0.17003890925651557
0.19895390549385683
0.2002061467966252
0.15243226634440515
0.14919424039867935
0.1120897312963655
0.20254206210519995
0.19829501048072218
0.15983197392007772
0.1808307857054181
0.16335163218480528
0.10901339570006739
0.2023143328608105
0.20247262865895424
0.19277009942492287
0.19843574394991728
0.1813939958285723
0.20824573633086224
0.08941049216263099
0.20521547470788937
0.19283143613258616
0.2042190805998354
0.1568664075614045
0.18923537858148942
0.12803396509955406
0.19957582733491122
0.20313794564836296
0.1914980352709297
0.2023257555405318
0.20676458878627593
0.19874975003317405
0.20972576023103678
0.17450503925974
0.17825971868765383
0.19811745037676276
0.16804630753998948
0.19940161162263864
0.15803589124629366
0.17702611792181713
0.19673635253053068
0.16399520545810614
0.20517735226821654
0.1695596487225601
0.2008468774140776
0.19479615458929211
0.20628579835061667
0.1591653565210686
0.18560923078609118
0.20096459635747016
0.19352038312378783
0.20378884431735253
0.20270260377461438
0.18652757955118301
0.16023295552878863
0.20166569721968658
0.1866071720525227
0.15255775090217627
0.1614579640144688
0.18080947818977858
0.20542765123000292
0.19867650075275206
0.12300963531703184
0.18100375634659036
0.1946526320456979
0.13959247392423618
0.15465411577550994
0.20229194953195667
0.17035664827948338
0.19758675826726066
0.2049447818963458
0.2122853792772772
0.20289658687286696
0.1064912000265114
0.18762384508257324
0.18284282586801048
0.2010975065884077
0.17460206296560538
0.1946721983229496
0.19065523091484823
0.20522924928195224
0.20364887069796475
0.1980217680773998
0.17939080029834512
0.20256369590944864
0.20220547317308615
0.17732204826986356
0.1766086506826276
0.19221922043737266
0.1832351531153066
0.1820357955035604
0.20289946012451104
0.18310948250102568
0.1697881857663267
0.19374434626132525
0.201724409062566
0.18227983345870188
0.20396041991711278
0.20634539391514375
0.1976445979758217
0.20388241347755123
0.19151865133426746
0.20031618672825222
0.17939489709070006
0.18430543967016885
0.1795639187475038
0.20751509045473598
0.20367180074720503
0.20706085977768982
0.19569891381146834
0.17203316104715272
0.20337087526558964
0.19041711556752108
0.19936221404636134
0.1625262238479207
0.20827869425152618
0.20333588702059607
0.19977624129169994
0.14366174023271439
0.18943131164649044
0.2087883981677347
0.13177459449006457
0.19024379315826515
0.19522479763260056
0.1673474358852417
0.1525429065981929
0.1920893355316004
0.19683802672708686
0.14324272350359174
0.14733858592648397
0.19453796087693773
0.18566224369434603
0.18856616083438701
0.20762139265616256
0.19970959409008535
0.19992260712710083
0.19477888017609005
0.17442562617409904
0.16731862457544155
0.10140780869327029
0.1981532714702481
0.19858486330367495
0.20106888561734199
0.20251825135950083
0.1490380202130514
0.1952521658865571
0.19290385798272935
0.19716269286641308
0.2080843112671067
0.20235009781280802
0.18026316190979078
0.15518561925173377
0.2033829088217688
0.17085698454503614
0.1518154588020358
0.20175782399660414
0.15334088787688452
0.17893068143920982
0.21190229266937474
0.18796894993645144
0.19801651073286408
0.19411355364167193
0.17085885938011505
0.1810983310790364
0.19462443633206936
0.17325956600884718
0.20469557275342423
0.19207521574989977
0.2010765721264128
0.15768698629719985
0.1937144641616933
0.2061972513317664
0.19677070657764495
0.1908626022789082
0.18286378383279622
0.16273158851570074
0.20718427978795745
0.1876794580398166
0.19609012375517396
0.15882205781154907
0.1943902584648601
0.09967806774300746
0.19543492591960349
0.16136513153878712
0.19386375989422572
0.20472348127757342
0.1893684932851483
0.20871556737752936
0.19713523971422867
0.1967356938651601
0.19129495642571084
0.12164576823588581
0.20004552678580384
0.19400367562246912
0.20202563653130304
0.18192106490601603
0.208824780164963
0.1922324788582591
0.1502732812276839
0.19709597362459547
0.20221442641889906
0.20636754402431573
0.19551437963429324
0.19841925369850316
0.19665838558214677
0.177182546739046
0.10302772636296376
0.18280447405874556
0.20577542000681004
0.17443414882670408
0.1936833126698121
0.194747386973843
0.1708441033564451
0.20344739655975053
0.19329871096651657
0.203260637163641
0.2003096519452896
0.20365826089498706
0.19638130488304806
0.16657992507937538
0.20420511420301024
0.2121596538204452
0.20087580923514609
0.20267449844956897
0.19333331750463126
0.2033722483373935
0.1840626247001372
0.18737958593592685
0.20123084059321608
0.20569014508487266
0.14617918358513343
0.20285725138528898
0.19416445743741112
0.18840860686869865
0.1843491035725336
0.1965619536946846
0.17538355684690612
0.2015535294645453
0.20918989532687904
0.17137024376504326
0.2018154052831454
0.20393053866144364
0.14085277081054412
0.20389090978208968
0.19712815851092735
0.20527541423643644
0.20943413049637355
0.2025620819126787
0.20161627414916408
0.11765879022150655
0.1831019923934327
0.16728564164894685
0.20619089489237624
0.18940439832943423
0.19763950221945914
0.14635756233049133
0.1887813709551864
0.16224319613398291
0.2015675324564554
0.16500622097828296
0.18825559587861643
0.20619609785087353
0.19266010364157676
0.16779362162613434
0.1976715972230226
0.18065450800098945
0.19781549137452928
0.19454098048309754
0.16913623902416902
0.2025320184273103
0.11853305389336359
0.2056027775469912
0.19890289685901047
0.20275439376358878
0.20724918115681276
0.19965394797830988
0.18586762923835984
0.20665838226882782
0.19250268201964882
0.19081524420294718
0.1778922010122797
0.2029656458844493
0.1632081738126296
0.14507575584926938
0.19803798125709954
0.20050503110856965
0.17914030612143578
0.19414521619105818
0.14463791048308666
0.20295068863137422
0.19468297479267618
0.18941841150411923
0.2056351413547575
0.1998918076703872
0.20526420666727754
0.15749970559752147
0.18950177762789297
0.20457890108141163
0.19647896683152954
0.2084580682555518
0.1976636539996899
0.1802087051809164
0.20421732940805623
0.2049620665981365
0.20909285773227995
0.14368181532692847
0.19936938959777248
0.19945283680971904
0.16340461784813642
0.15117546935970305
0.18082260504050826
0.1923266100821789
0.19519755437908218
0.20163915059121226
0.20338992232796674
0.18925801266360864
0.1998639232599669
0.19135784154372024
0.20475790327383597
0.1671120852355898
0.155357441153217
0.18468625636528332
0.19503405164579843
0.19186206462673105
0.16754341761489497
0.19306807216512176
0.17944216644149802
0.18064812471925973
0.20408926390744545
0.1872494962316273
0.19901320004665782
0.15738328488296913
0.19691899631237902
0.20156005001199076
0.20379523814046252
0.19620758364622087
0.1633284095046328
0.1855440256362865
0.2054317819807426
0.16106718860476843
0.19882651018126066
0.10126437159256849
0.20422243417678598
0.1946105183433799
0.12362163194794488
0.17193064028580113
0.18511985833627298
0.19805979576442723
0.19955381050956203
0.16882532903817143
0.20806574171930187
0.185602892522594
0.20338221819710176
0.20174233001089736
0.12997099490530023
0.20084268032811564
0.130684663418066
0.20812013129756518
0.2068187326311069
0.20137013811941765
0.1592278880421089
0.1977638440299516
0.18053708226011994
0.18986260563623034
0.13353489797952833
0.1908938345903501
0.15282133847698393
0.19928082291659768
0.15928647357367745
0.1800860984736916
0.20180289818259237
0.19767181022302138
0.19812725397817282
0.1450589510770542
0.16459541339308006
0.15530653583317497
0.19160076705837564
0.20206965049421877
0.15565140121719595
0.18936839653176527
0.20595500485389012
0.19328301540514686
0.17659199579514148
0.20911565711583957
0.1975334679348869
0.19132447649666118
0.1578243993458446
0.20228955989206782
0.18772458726499272
0.17868926851508193
0.2003938954203061
0.17314592929188466
0.18793593070593634
0.19318407857551942
0.1743266240792798
0.12789538491854632
0.17972732740379446
0.17873758463856326
0.18288000441460345
0.19364456210464825
0.14956195221191634
0.15559884890271974
0.2008212653087778
0.17264476766884157
0.19003128008003786
0.2092215978517826
0.19378157983841587
0.16696762542973217
0.20216779673865146
0.19407530869994613
0.20411798615242735
0.18012917836573775
0.15088921689144816
0.200089040923027
0.1783859483287421
0.18678329729616305
0.18254943335361237
0.15745676467259143
0.205949597514078
0.20170754093060492
0.19451781798589857
0.20656140873271195
0.18555348908338667
0.17688353062932557
0.19025447600619763
0.18096496752845362
0.13388809230530654
0.19851864599634075
0.19676630732593758
0.19309850326258815
0.19672813486111546
0.18018640855903675
0.19889943059769008
0.20502583693882448
0.15815896579859176
0.15131260054879128
0.1977816408273926
0.1972678969131253
0.19490161622457908
0.15615856785677965
0.20337946959361697
0.16447887533801384
0.20434399129787065
0.1822135329938131
0.15802825089905018
0.20179774008245935
0.19403090250193816
0.19011916778334503
0.2033584278778992
0.1747582208087947
0.20385258708647613
0.20975220530469868
0.17338596664899938
0.1958993065768154
0.2042051629473381
0.16760359239296108
0.17737388328491965
0.19892237718146305
0.19128115969079654
0.20109287528836667
0.20274373010797161
0.20199636665986312
0.16752689111855837
0.18913546135763842
0.20607707688789556
0.20750529513366633
0.17561919822531713
0.2022388538422545
0.19690162673395453
0.18509618143298628
0.19812270380467262
0.20382443124182226
0.18972099378720184
0.18796223735065115
0.19203858310223298
0.19293065876956073
0.18877726180975596
0.1961847273190466
0.18755297113159394
0.2014090263909482
0.1938436750829269
0.20030199995915196
0.13090387605655304
0.203674603334851
0.1878681566314013
0.1688942909617947
0.16019924912936595
0.19855542071886784
0.199473879416261
0.2115611996202824
0.1986148998465462
0.2055022424258416
0.18054770387347105
0.20597561739803452
0.20961498824534294
0.2063535614856791
0.17424353657665284
0.18506473145744026
0.19574812205749517
0.20778923852058317
0.2023866107778029
0.19529529144018284
0.1961202899768119
0.21025311171112182
0.19890021685937304
0.20417934815471586
0.19537721041245346
0.14102187176841904
0.21024994175374945
0.20403301084620631
0.19555410429610134
0.19304493397577197
0.20353037252549466
0.18284193790416195
0.1998908384623833
0.1908865803249719
0.18915206022323694
0.1910992246585085
0.18972548770341474
0.14776601996000688
0.1828645137117627
0.19034810439979669
0.1839743157090458
0.1976758759419987
0.18842598742744998
0.20178430675659859
0.1993287962964707
0.2040922389094357
0.18778957174222988
0.13202355340603408
0.20708863132812674
0.2026272848533493
0.1373003883926578
0.15460439395186118
0.21147031924909565
0.19463535484698066
0.18439420490803748
0.20026321540102968
0.1302400810859839
0.16863172730008327
0.1966928406426941
0.1828691524252077
0.1986854498014237
0.20006192601106923
0.1985697007263329
0.1287349279275751
0.2044891697120544
0.21149108125531724
0.20137994440135917
0.19621619364037893
0.17321035611393445
0.2009122896514266
0.17893461771760288
0.16357581993907855
0.20843576185359727
0.1200459523619476
0.20084542887317638
0.1857270335279045
0.16501326690368634
0.18575126778617146
0.19123410765075446
0.20400587063091272
0.17689117981955763
0.18940069691979217
0.18544916130327055
0.20148114391062835
0.17266142614800137
0.17855151800422633
0.20235066009970568
0.16867572467616887
0.2035672149449946
0.1960619167096107
0.20528218811098264
0.2043871546313697
0.18539274265703318
0.18784748242532132
0.16336023939534586
0.15982252280961992
0.2088223324392569
0.19684659983774647
0.2016311839354413
0.19454194802641625
0.19047436722509806
0.1590172405942649
0.20227846821401538
0.1790772670049644
0.10976830542095695
0.19647955646494375
0.20574168676304147
0.20118114806709
0.18459700360526388
0.19977052442056908
0.19222440985259984
0.1796811194841754
0.208866182644297
0.18050191785475175
0.20791181053885593
0.2033053680345259
0.1891083899384219
0.19743982750045008
0.14422396577694613
0.1958038315831922
0.2056168857654436
0.21141998514302562
0.18165942282785158
0.1947034618580094
0.2011166829108211
0.2058496287483803
0.20624203045921777
0.13694346239124336
0.19573788204524242
0.17388881510611787
0.19089829393618918
0.21006071850704416
0.18948032504661919
0.13190096929833145
0.19604606621720586
0.2085858776091581
0.1615106213385031
0.17224356477778618
0.154373155846894
0.20295235210430107
0.14341544157453784
0.19691343864989583
0.18006083696641284
0.20854421160164469
0.20264340982016688
0.2049322044017305
0.17244344268516196
0.17546359150438542
0.1868168014624784
0.19273223171627077
0.1971667365894367
0.20405773738814675
0.20912476107685496
0.2066345593758909
0.1891152948138525
0.1523700728473274
0.1966529145474586
0.15918421396563695
0.18585805520442292
0.20030838039556012
0.19740515312254994
0.20690611631159622
0.19668218579812877
0.19505159846180734
0.2002303472316932
0.20680107835735703
0.15684318694106425
0.1807492145561155
0.16362902932237955
0.16898047664081542
0.17195089098530328
0.18242312432568353
0.19467868022223758
0.19080062425540958
0.21113630434937944
0.16923692893416167
0.2108247927913574
0.2013058182550914
0.18921758003922595
0.1585979303511584
0.19652001772990568
0.20223681686876657
0.20507601280831086
0.2008220536912488
0.2082740298522171
0.20286941496311245
0.19842263006131294
0.18899209227060748
0.20284728678991176
0.1955573484303787
0.19633085903151257
0.19866392992084275
0.17143723624709092
0.2061425479854538
0.19618245579914964
0.20196898986429326
0.2056826594201427
0.20490009915409824
0.1222884311775814
0.18809896308002222
0.20547521008433786
0.18386320186961802
0.20041978107974892
0.1604724870830933
0.17128670485755898
0.13463648946135004
0.1408148096476689
0.20026174547346717
0.20356588320559496
0.19270522453959585
0.16412638495646834
0.13030781245875375
0.19247293658721604
0.19488358378321066
0.19080691584009302
0.17688639979534718
0.2084433578423385
0.20780661256943142
0.1915889033483779
0.20676533682838982
0.19911371819834325
0.19941302693784618
0.204848618889455
0.20065370384668402
0.19599898137698424
0.1985760355608837
0.20855950842591298
0.19722327598824363
0.21063784391654106
0.1981131999398005
0.19010149401168722
0.18288749772791485
0.19839657662573623
0.18443793893566693
0.12460200196145194
0.19947490187930286
0.16738174425151717
0.19579749479552458
0.20121307740812464
0.1637598552760617
0.20573402629705217
0.1816245731515795
0.1927434152740182
0.20770492481184893
0.19619024751753267
0.14713229809729336
0.1966743052843964
0.20993833878768534
0.16438599171892052
0.19922211058823588
0.19619109695148704
0.21091951695046524
0.1973927323860048
0.2025973341623236
0.20104531951814597
0.2070014313825357
0.19077434553478403
0.1770506621163998
0.19431193232790203
0.16815023417619876
0.19487828864205878
0.20568179921845806
0.19938647298077572
0.18734063890264913
0.17139740266291187
0.1988836074288079
0.17429022243051073
0.1179840234224525
0.15503108838580962
0.1248488262201224
0.19207170718777905
0.18929801186097142
0.16612725329419953
0.2002299728362612
0.1974247760844347
0.18973036808140611
0.19127548078992196
0.19169679093941158
0.20028883637188216
0.20730364519061015
0.203291045618924
0.17442061050099836
0.20513404604020732
0.20344849468074275
0.1835459330739571
0.19770314160076666
0.19618010744346273
0.1965680343333055
0.1342630704109304
0.18197147084038964
0.20657865699428157
0.11707057482059134
0.19475360541561904
0.20302989237902871
0.19609691958659192
0.18892027380736454
0.20280663053836728
0.19737367983818602
0.20458447104767982
0.1976604540082166
0.18442982374802647
0.19886500371499022
0.19709123634535758
0.1963596816493628
0.2069203863300311
0.19928868368101055
0.20286162870462093
0.20734489708901205
0.17620912046373843
0.18405004774491823
0.19536337321704816
0.19189566207376324
0.20695474557122612
0.17771869406956053
0.1448671664509861
0.19045209858941978
0.1881206895471694
0.1967903348374773
0.20532095759821786
0.1447834975042498
0.1782125389515763
0.19362237826182327
0.18939062266702053
0.20503897305971042
0.19548421109818565
0.195167011755562
0.19410406868389543
0.15675393640554863
0.19612046948175674
0.15750163415258792
0.1894877942621784
0.20740805350360209
0.19807294783379
0.20644522622080164
0.18741810923140007
0.19940423703505378
0.14683060299198003
0.17389324344795928
0.19409202246344265
0.18560293774543643
0.19479444880569144
0.1970386894356077
0.19183125654150826
0.16029310254889287
0.1741123467130794
0.21073659061333197
0.2019871322484084
0.20348170713169558
0.19678238926580788
0.20834776374972475
0.1676372713216873
0.2020428966837888
0.16380331739946624
0.19511814420913337
0.19612864011937994
0.17955065307372442
0.18724853181603288
0.2018183144621151
0.13856522173924993
0.19491904546215816
0.20382591131679462
0.20307210605136944
0.1779772065823402
0.20542989154655714
0.20232261438684496
0.17103424448069565
0.2022234919142136
0.19629726850415236
0.18970553368750792
0.21083195381584416
0.15484698687430018
0.11424569620482035
0.15285792194479123
0.19925334037396994
0.18712534036265618
0.17120065451532213
0.1893528659870178
0.18550210083579052
0.17461467698475225
0.1853354749257673
0.1704670982579353
0.19200198573405688
0.2042595873793019
0.19911824695680339
0.11886747202298431
0.1882831553071235
0.1931235369977668
0.2066176802917552
0.19662168726043558
0.1859327345131686
0.16178593225733
0.20438353007013885
0.18526835529023886
0.1951581751413819
0.20494795264210647
0.16850245735248467
0.2073602408019139
0.1837724104294988
0.19471365439253469
0.19440180044852262
0.1994183781433008
0.19974923373789805
0.19319187604406476
0.19396153832901633
0.19916322802910094
0.20027802485236637
0.20698760855391224
0.1867381127628832
0.1806590920854952
0.20857201877195505
0.1592997748834447
0.1822195855332594
0.19108624270522126
0.18885574157426088
0.19941137760819963
0.13381707203297358
0.1465770487032123
0.18859762767732197
0.2019905958358995
0.19353589353377124
0.19989195519591638
0.19286797853273205
0.20466767502103303
0.16475163132862372
0.18647427489184765
0.20193429866849186
0.19443668054986032
0.15076337281512447
0.2069098833204672
0.2057399025949206
0.19805461695116414
0.2006027046817334
0.17897749702059515
0.1996169213172279
0.14697512429172038
0.2022602846807544
0.1416202197731665
0.20197085290924466
0.19748972436117168
0.18387896799646797
0.18427486689239364
0.2112983069625628
0.17339616121569765
0.20585013656010168
0.20284663960019753
0.20395589382064885
0.19332891730409493
0.12155865277339303
0.17295030653212434
0.177568584292239
0.13123968936135816
0.18541446968228992
0.19591249272192307
0.20329788653098585
0.20269582054360194
0.13932493487642372
0.18533181218923728
0.19702002424767343
0.17703864040067838
0.18818401142460672
0.19448362161555072
0.15540129287073223
0.1650626379004618
0.2066549280915478
0.17884828646639106
0.19930476149114945
0.20034265436197726
0.21047773356832405
0.19543125534645522
0.2090587927076739
0.20276379039419917
0.13963474342369347
0.19409611593913118
0.1851039545835474
0.17867223385943654
0.15246419573866152
0.20545929020539166
0.18844178272602558
0.16398739257072045
0.20796309123225834
0.1992934323667236
0.20536056380801385
0.16106213052908858
0.20740097425725587
0.2007580891963941
0.19969319003861688
0.18394120825387708
0.17736087258853778
0.20473682790431147
0.2030764986060911
0.1699200433006961
0.18875475411602055
0.19477758958061847
0.19319752091123263
0.17793674928450254
0.16207783357298663
0.1388559206169156
0.18393610340868383
0.188079545548319
0.19048063688607256
0.10153159143737257
0.19345165703850262
0.18545327362163458
0.2056804304421976
0.14929959554826308
0.16462073447131986
0.21070495320290383
0.18817850218722557
0.18274051417004447
0.19643894365097192
0.1817951660824497
0.20576285194030267
0.11983548657651237
0.19976054365716203
0.15472033792962442
0.19540483621684826
0.16436776311905604
0.18810685800265717
0.2005043938295645
0.1950160549188456
0.13402302251808837
0.18241225995926075
0.1991698491320378
0.20228955814231267
0.14794645624603708
0.19593746650704358
0.20505842109954067
0.1635125687228022
0.11588818682996493
0.20968061886013478
0.19291855922880102
0.18878852041608432
0.15378608002719593
0.16653429756775887
0.1921863533110904
0.16402081558133977
0.17372042219459308
0.20513675590021338
0.16689768538461158
0.20462897601753646
0.19598468269076078
0.20454545881558497
0.20039462915115583
0.20822921912579806
0.1514236842126204
0.18748124358131465
0.17287208461784856
0.20357737603892065
0.20256073118022438
0.2081574538765752
0.19922753717460476
0.20349662062566343
0.19602293682211114
0.19719279366058268
0.2033635037864058
0.20344529438954354
0.20538655929371624
0.12234599308661709
0.13216210455946958
0.13947151578365488
0.19670080670123458
0.20050578586061765
0.19637194897464158
0.1743292056326392
0.18677799401387615
0.20759687777435476
0.16213177365693207
0.15724253784897785
0.19190167112228415
0.19453219010488737
0.21156182637122325
0.1948065056785618
0.19214782002706657
0.16825946109109088
0.19631282305123285
0.1602386787471235
0.1825340146729313
0.19730170237238423
0.16652787797610136
0.1909360341358013
0.19132277792088473
0.208460941581549
0.20429988531790064
0.1986689014784845
0.19403136847031233
0.19689057020097275
0.16987285139199398
0.20909579568997463
0.200481202405445
0.2023026509087517
0.2058306279000811
0.20633101821639374

==> anc/HaarRFC_L6p0.06.dat <==
0.22732651762385395
0.24398078396757397
0.12419917060880149
0.2386013977485246
0.19970305389771253
0.2153174306967001
0.19308019863367878
0.20600722632309929
0.17712823350147067
0.23287920161664377
0.2519070393536767
0.23866088486426526
0.19215254104880378
0.19835273074524362
0.2358277421364797
0.1866901095861288
0.20877244008778573
0.11128350032021372
0.25236041330642506
0.24763548073118924
0.24768361905055705
0.18655175962074821
0.13782449890419787
0.20142784734884547
0.18748759432453993
0.22027529607406948
0.2393860434578197
0.23038274009582785
0.24949750600950366
0.22347822509428453
0.1982565118042771
0.19434143457166475
0.2155443933673523
0.2153297150929664
0.2354095319263548
0.23011452991928055
0.18728997371967612
0.22702841006369492
0.22914859335035187
0.23233949252984645
0.20485602199962108
0.2369400426673078
0.14279457963815745
0.23543484279039242
0.24602703448520982
0.21799055790851304
0.2338048237330406
0.21656162685623753
0.1503880290259478
0.24700342603618158
0.2538968514384248
0.18568470786556784
0.24514388127859166
0.21033869413626682
0.2013926817972102
0.2342736181002412
0.21286892595982868
0.25123249596643793
0.21616547587125937
0.23064336428676305
0.20874517058578662
0.22426189640994523
0.2258351568303328
0.25119232775593214
0.24511084230919472
0.24069552676692485
0.22615746913789944
0.23813849066269466
0.2229120671911501
0.1640481852074737
0.20174534079088421
0.24388586194692213
0.2420178413297834
0.23978961383753147
0.24036692274521493
0.2327181097720434
0.20424686164971015
0.23880654574164434
0.18966302766307058
0.18817806718931732
0.23821485543180532
0.23935113546649261
0.16700617783412156
0.22423055318195925
0.24227790654599718
0.22635384893533655
0.2369548733749244
0.21393922681406521
0.20746715787045414
0.24902929865435264
0.22218308147550833
0.25174910729148015
0.1846590106291368
0.24770257510072957
0.23361120282776196
0.21203120243037535
0.23639457225163885
0.2503085418936197
0.21564363361054914
0.24178678172755622
0.24517239209317898
0.19874491342837483
0.1841056915922627
0.2477054538519152
0.21272369480830916
0.18511557154339944
0.24309869969939266
0.25286865962559796
0.20843008722722983
0.20365161646133345
0.24900152932058411
0.196580977269014
0.23393734914028827
0.2468847960773939
0.24885734745560809
0.23194662559519894
0.24664452639742504
0.22661066022923634
0.1950193791580823
0.22850379231547815
0.23438164324092622
0.24675375780003408
0.17305585889918965
0.23839986890376186
0.2366733986074862
0.20181288485287183
0.24787980332694148
0.21503191518171755
0.24499381782400745
0.2529513413881874
0.22721617731095212
0.21499938306873814
0.1606751571127979
0.21513341168839628
0.2511536285307324
0.2230851325910086
0.22139595596359443
0.22813894675815022
0.20851575967635277
0.2406957950601901
0.23784846144457117
0.22981709081399657
0.2330719744012196
0.2125856612014491
0.1701794542789717
0.24790000270456136
0.24400873377979268
0.20265980326473015
0.21119731882174275
0.24326795667671375
0.220922316166667
0.24110486268141582
0.2500533773412246
0.20896397624387442
0.1738418946745287
0.2408538732428192
0.24098043777084285
0.22409103370865924
0.20481998673219487
0.17027460009113046
0.23045585417774817
0.24678879268950907
0.24205330759660112
0.22686814479289982
0.23442897277616867
0.16812451098090964
0.20601575980336279
0.22154284449920764
0.23266666432344546
0.22282026377517541
0.16677825302637775
0.2003284225378245
0.24372178030619696
0.22668603068397555
0.25028660651945067
0.22903469998135198
0.22268167022679383
0.24219642410733602
0.24829620015399803
0.22693916100321213
0.2432845276683239
0.21077484113905165
0.22830736292501413
0.18072802201867416
0.2466587913951892
0.24331611104057496
0.22014236152559463
0.23903342965175858
0.14092077382704885
0.2476953400526529
0.23425746824661978
0.22032477014881735
0.2079038795498933
0.1740385897917896
0.24476296764659708
0.22968972053006714
0.224420173219852
0.24465198887348572
0.2317117928054863
0.24649139387888525
0.24589507749664283
0.2537970408772747
0.18357308302887548
0.23994908159928013
0.24613784952082593
0.22250744617651202
0.2394050772044787
0.2382916660509344
0.18365317653411098
0.22873386183799727
0.18750055325650336
0.17829458377982815
0.21232119096925037
0.20422352114551215
0.22449866218278886
0.24482550818087265
0.24491058097855528
0.23033469311723795
0.22770288307584283
0.2351195173904337
0.23438716508216886
0.24082933874844922
0.24586824817674224
0.23907673304243546
0.24800332521570723
0.23126956607045376
0.23463995972353846
0.2317278904854109
0.1536504494990708
0.18895051147937028
0.14899361072647646
0.24174154643916282
0.246276856308103
0.23907200601974746
0.23566377533670643
0.2373440392332065
0.2146114484268689
0.2454645889995249
0.2278887361182829
0.24107669797041373
0.2293556142892202
0.21020905213172222
0.18521011101991486
0.2342240197502862
0.17528074661484702
0.23156157943854166
0.24387739846586273
0.2384077548654012
0.2515115387397723
0.22561328279052792
0.2062511429627813
0.23036071398989227
0.24813581011563673
0.23510518340400882
0.13750280559538858
0.23988731916870334
0.1590971530301172
0.2445497834696793
0.23897358762417925
0.22037649787652677
0.22553689784355946
0.19000764625867003
0.20805133741886847
0.16791285159004335
0.23715205900063796
0.23820683161070605
0.19987475557898085
0.22009666293507935
0.249614304438746
0.22993067895221167
0.24899786067508
0.24632892036269016
0.25081163459048444
0.12852484769266787
0.21569346784177265
0.23872535986463952
0.22159315890934
0.21952798689796443
0.2408945429574133
0.24665359882646504
0.1547898029466543
0.227709082949635
0.2110436084024612
0.22959050174687168
0.2574474301954209
0.19630597090567078
0.23920855937444951
0.21534547689344452
0.21691086678712193
0.18578668367890808
0.24006442730417948
0.18525305355561117
0.24768933536436535
0.23347327448638114
0.19546247351427135
0.22471287822337968
0.2203392537701772
0.24627487836939765
0.24306231120801497
0.2537421970421443
0.20462734062583282
0.22995873917562754
0.23048782469603693
0.15738507276245017
0.15213527402048074
0.22876641644834017
0.2520845074549804
0.23071932009690188
0.21718083671260727
0.22485708613200103
0.16339257560525514
0.1944186101379313
0.24945651197745206
0.18833063289785626
0.2287840088670004
0.23928073425407015
0.2505187789430197
0.23067887252365046
0.24099510436177154
0.25090165522356955
0.24211198666306044
0.20173156002875
0.18776557920639808
0.24733786509788497
0.2426566842923466
0.19304660699066206
0.23390340981885918
0.18056621655075006
0.24436949337088745
0.20528803471742313
0.17873817838253295
0.2406545321731963
0.2358455876240459
0.1842768806136963
0.19854830404059237
0.23688298654335646
0.24000454956755737
0.22805677406942498
0.22043550484340588
0.1978340206823107
0.19116045921975983
0.21721968078758383
0.23711553724638182
0.2121005333657162
0.21670159743248762
0.22707371796990414
0.22393515823144672
0.22464067423947945
0.2091938853870354
0.13760960569982536
0.2314954115830838
0.2452844643561723
0.12220771491720833
0.23767465245715497
0.2186076217487413
0.21191917240231684
0.21025252054171384
0.16223447728530507
0.22803453135784715
0.23870085416691963
0.2300064934610661
0.23441330055871348
0.24680353178291445
0.19424943379286497
0.21967444454555457
0.23468230701840181
0.1890182856767672
0.170393682840475
0.18165905333799273
0.2164340310824845
0.23943572881616357
0.2424749392635348
0.20820011189755736
0.22819218404967623
0.23104054574221305
0.23149681115762824
0.21338959222330206
0.16764054205428294
0.24911146907674445
0.2345714677426927
0.23965799216144798
0.135764209011373
0.1746535798714558
0.19975702325135034
0.20953022573174573
0.2447197795362602
0.2440219577473136
0.241524026268194
0.24803458631733047
0.25089865604214096
0.22417608282413698
0.22408265071303937
0.23100071467370123
0.22682553585757317
0.15627729044650351
0.18492017130737118
0.22350526732944348
0.22941297700500796
0.1551246916094766
0.2469347821612204
0.22314200927745978
0.19564959357555456
0.23993624175752187
0.23302245302356736
0.23871603208353512
0.2421632488547045
0.24158710349451654
0.24037580101447478
0.22827044563251228
0.23593966340572547
0.17629723919592444
0.25275170294359434
0.21273708560082066
0.24078446406994428
0.24462878280304406
0.23234027366075552
0.20078357367428193
0.1665653079821703
0.12960038295416257
0.24300827292307717
0.22398235027182647
0.24712354838881462
0.24274463118040113
0.24024864356771955
0.19943714229742993
0.24893529262210395
0.22138112455630976
0.23245771195364917
0.23364898692330607
0.24567157435242068
0.19710116350328338
0.23516595959221107
0.23436970747047917
0.23106782052958558
0.2205916816910272
0.23927600653630157
0.24844424784563132
0.24932637091562876
0.2438422071872121
0.16226559243096364
0.17976695908775314
0.23669015410335084
0.23106385004357335
0.18532739664848175
0.11860518521303187
0.24057374261298656
0.24927308364825482
0.22268265598596065
0.19431168960500383
0.08450495140448956
0.21491271735556755
0.23966429756456611
0.2402569148088425
0.24028795224765254
0.20989697476087588
0.2315588662952549
0.17095762890752086
0.2131695079184799
0.22285223357338993
0.18286792512615452
0.25451117155794084
0.2011585514152161
0.23353219946819215
0.24683789517987997
0.23506607391695505
0.240578325071185
0.2521112411359608
0.21152019354802484
0.24908263499247327
0.15455553591567392
0.21595055484276504
0.2400715404646432
0.24416487673611814
0.25322118381067293
0.2461927880078254
0.2449221957994894
0.2292267712635679
0.21336439256530657
0.1656863577786422
0.233558839127169
0.21835830461369765
0.2513101467086079
0.2326030197372045
0.21014574122815327
0.18163294708624528
0.15196299726179613
0.1932899676780168
0.24230689149161616
0.21933833707322783
0.25106872187960594
0.23968102837392968
0.23704238675708358
0.2323460680457399
0.2163803079855331
0.21396094683192718
0.23339511138396304
0.13826534890497053
0.2429024297928948
0.23915963615160932
0.2319143093868247
0.22951804735041811
0.2439074830670891
0.24339584406709264
0.21844504436175452
0.21763132527325832
0.20978107366855508
0.24927078297875074
0.24414685463855676
0.18904148022310502
0.2362140513472214
0.20703652257245375
0.24313150443739318
0.2475959078997647
0.17679467559352738
0.23198179509502334
0.18824303267869819
0.23085759852620677
0.25570256347316295
0.23456627134058441
0.25046001602594903
0.23369075602971004
0.23307392071962627
0.23488400829564313
0.2419436190357924
0.1953010093642572
0.15297947613624188
0.22012344119500524
0.23003825884468587
0.13669724192809177
0.247849063650951
0.16078747501686438
0.22514500707384036
0.2427499206185709
0.25001848259452264
0.2280120424417296
0.2496632377076145
0.24132811706101065
0.24073589525265376
0.24297899905132178
0.2363688105304633
0.23624625175450945
0.1840440998003886
0.22875657688093023
0.2412544007003963
0.21078595868186495
0.2205946639795354
0.1839825419721573
0.21598857365523322
0.18597852469143145
0.22691804903525434
0.23033794141183334
0.23909736014128868
0.17075506593828493
0.2319558865003724
0.21196917252287156
0.13167702988250482
0.24825859851281626
0.23923714307219549
0.18862840546431708
0.23826204718094984
0.23821393426710685
0.22209686845753324
0.23724802218267618
0.18748682751766577
0.23771980601382744
0.22670137741175062
0.2430638261636392
0.22294965501528957
0.25109687885742604
0.17563644962907596
0.22997349415269086
0.2130995179612585
0.18797832601149056
0.23576832609530887
0.24554886111171714
0.23898004912797646
0.2466176922667496
0.21901694429411384
0.2474540029194147
0.18555562429928565
0.2317422493557113
0.2287405597398788
0.22241565267159696
0.21678355907154656
0.1391784150977088
0.25038033477542737
0.2424974016708419
0.22749395928952693
0.2480102572602577
0.23944221657041104
0.18081960254988522
0.23500356466857103
0.2577476842927459
0.24960971967971227
0.2102397638297302
0.24832651694010657
0.19572382593052473
0.2424585913889151
0.22530848134935594
0.18258801522313814
0.2454600446497374
0.2408710803263814
0.2315963007514
0.19316725886188996
0.1922903111745048
0.2258934879262048
0.22181723294591363
0.2251506353894319
0.19626496726567907
0.23189273148512357
0.2492739575441589
0.21895569767493772
0.22710703383271047
0.2516120803783079
0.2219986758242517
0.24663860872514826
0.17733805647165962
0.24259936723667924
0.22573410209960634
0.21625191214209977
0.21178464920121723
0.23443979801501372
0.20175681759170755
0.2300191393221998
0.24101075859077342
0.23684573770809728
0.23239481172860116
0.247519108360471
0.09476765573368663
0.24349103302845113
0.24839204650722585
0.22959424483284532
0.23938200442959648
0.22570240412814238
0.21399299322489998
0.23036052584111177
0.19828266639297895
0.21755079546831135
0.14972425399808675
0.24575935007037802
0.18687280506737977
0.2526004611553004
0.24227044065625797
0.24601979423728454
0.19558702890362162
0.22643902688273176
0.2349828119082328
0.2322868814824636
0.2529323107236251
0.2110810928632329
0.2123967248078798
0.23499153009853943
0.21216864608135222
0.23851026781015144
0.24595656501393873
0.23187981319183182
0.21705864008220477
0.13029680980173297
0.21169269961545545
0.20273570058144455
0.16514600665479537
0.2311246716857454
0.16277438338051697
0.158477501355082
0.22179161333064573
0.19893732655923602
0.2241514046930435
0.23214737059648347
0.23045510940719796
0.24877862536633263
0.23736644329081902
0.23194365555699387
0.22133618507871988
0.24849410347527146
0.22346617267826208
0.21765567042859663
0.17099657632960388
0.24579478340570393
0.21854889435939287
0.22155271641631144
0.20400564062675272
0.19085634498454745
0.19932736148256483
0.17595538188030574
0.24302938418582598
0.2522977862658263
0.23944798198534553
0.24960670223796025
0.2172049698856574
0.25023929838756664
0.24068365057523203
0.23049490601813574
0.21679122929350453
0.24563970192840515
0.22191035961377262
0.24458923035944027
0.25290368451256723
0.24970278860192896
0.24394009704719452
0.14552602247549543
0.22453849743593504
0.23341538269771311
0.23797737029283184
0.20605507592663655
0.17595141578454876
0.2296337815014738
0.20652935186244045
0.25128476864204913
0.23288792660040755
0.2022767188763587
0.22294317591620233
0.18141871569292453
0.17238708415229276
0.2026866443921123
0.25108922523462324
0.2348101178732169
0.18338713015351216
0.2434533923228572
0.23537429627669845
0.21606200457104052
0.160561874232623
0.23276950741415797
0.22454726493141614
0.1946936799658916
0.1772001643244006
0.11386877396747153
0.21274529767668818
0.23867362299968334
0.19307688517441277
0.24135797012336604
0.24337891082414664
0.1966367952025102
0.2499596511270834
0.1995068697984125
0.22796513661148698
0.188523590956489
0.22061277422840453
0.18932886612493707
0.25133565725694723
0.221812810884186
0.22226978066461156
0.221403490697857
0.23181665398859588
0.2506817451762756
0.21271436873955019
0.2474944411347682
0.16552824221014997
0.24027217400633266
0.20079153952485293
0.19189724866277325
0.23068031553714535
0.2509745278705962
0.1822200145476333
0.17074292748041672
0.22192853557867204
0.19424416863791139
0.2512736105683771
0.23884287184682346
0.21054361432700586
0.2424035753763182
0.24804294494802095
0.1953880101953322
0.21519528100596466
0.23124667006471683
0.23473794573414664
0.206575090139863
0.131304409854622
0.23677480491698152
0.2425848955317694
0.24157830756119514
0.19351423948966676
0.2430519014965021
0.15025947343907797
0.2424419543173931
0.21111649808172878
0.20857935250502738
0.17422174834035548
0.1725444049133252
0.20117273909849567
0.19514803426749222
0.24297417549309402
0.24440306747679014
0.22970507066624182
0.22840775046767514
0.17942853671571218
0.24135206005105397
0.23480251861116508
0.24882453328549006
0.23842366761326175
0.22354750102017704
0.214028275735741
0.16904458051095794
0.1668692829257271
0.17062437291428
0.1471132183635914
0.23598275187248674
0.24529789106002925
0.24813523902591003
0.24359874797702635
0.24729652675374036
0.2422602482755583
0.2423910305824384
0.191169485981725
0.2376965087318083
0.22044611187704505
0.18450531912502996
0.11774970851632777
0.2485838032079718
0.23795048406198616
0.23576314840396925
0.25050025470934656
0.2088761171243623
0.1630570260536196
0.09910832624909907
0.25136769638885714
0.14082128845176184
0.20216138353094962
0.23691098912434067
0.21586831826841266
0.22506119075298
0.11413978672978496
0.22414878942448063
0.23686955509768806
0.20445561210085303
0.21702363830247956
0.1962237560465726
0.2529465593062589
0.20717352712966694
0.14398601537309008
0.1452048940176831
0.1542314643304721
0.19096806904296137
0.24160130393304893
0.23196028282840755
0.2039741724065781
0.21711995094140665
0.2332110336150108
0.17855623817250613
0.15844283868564624
0.15155784893932614
0.2002157370117574
0.24329758806774962
0.2164067578671579
0.20251255627485482
0.2231667019999491
0.15671787390492137
0.21561089310341855
0.24776125793669268
0.23852943675067292
0.22086169730798708
0.22638566907047616
0.20156028862433006
0.25473944546990035
0.24321100692051725
0.22407769503697647
0.24240506184875604
0.22692928083413044
0.2380619124297707
0.2499314707931129
0.21168522906991588
0.2480406866106446
0.23679577360610543
0.22474421438110156
0.2144103088568096
0.25240555251405306
0.23168192300046916
0.246345210562994
0.25566523217451254
0.22737516630975485
0.24453066299362378
0.22855069628475572
0.20683890276626438
0.23043332838909628
0.22405371713577568
0.20808767851823629
0.21146699800555
0.23914623493247256
0.21588509038732073
0.18292469086175928
0.19677902592997043
0.23342339986330016
0.24697641227243602
0.20363664117814778
0.21976267676085764
0.23674086761688123
0.2465863518779262
0.17278880049346823
0.2463741992940864
0.2517888067837954
0.22478514371532501
0.2548595233979408
0.206656178516176
0.228367982217703
0.21398388416336403
0.23928434820267508
0.241658032870968
0.21203232530223226
0.24147604001517303
0.24766282976306803
0.23322982665301317
0.19564751415310513
0.19885124879063237
0.22326571702779247
0.2439760178730626
0.25272307418919365
0.16574671061430735
0.24475790442514073
0.16847338191101469
0.18158054934232987
0.2331838867875377
0.1653482530070579
0.2172717220821054
0.24049989557907153
0.24079792556350083
0.23401741036372964
0.16472542455098516
0.2101671268279043
0.21130062856865597
0.19108635637624788
0.24623057624845834
0.2427928896150143
0.21366740666002734
0.1653063369347736
0.24364893489521422
0.14370607208827174
0.21157088657085968
0.17064023675390275
0.252134610914398
0.18918518687804137
0.24080189543432157
0.24869621439904824
0.23777635981896572
0.23020473028468263
0.2256210176494019
0.19953617923344483
0.22438933657601018
0.24206458028808378
0.24054233020632787
0.21865238389700684
0.25264393895718407
0.24269333445398264
0.1977538850446489
0.24350385576732553
0.20039347770731814
0.22653116109349014
0.20532879323474754
0.2265687154290515
0.2194809758522454
0.24326600851169192
0.2333417831926893
0.16069872119271703
0.2227369550277189
0.23498223321846828
0.11776983443263248
0.21722900355380723
0.23611947459764931
0.22462078340401867
0.24581138156429347
0.2256565530026077
0.2520260376232036
0.20982845650491333
0.2322248462693963
0.22320171761850766
0.15844408273793603
0.2226295279842558
0.2532938411419764
0.17158720146291528
0.2519344404369328
0.2276152680231225
0.24668922374231791
0.14542072241245294
0.2517394963443484
0.21368578376655273
0.2473420416026734
0.22058774668162534
0.23527074867691797
0.20607525092870946
0.23256882263874443
0.22725686742977408
0.20984954250798488
0.15432425322176963
0.24552279007659747
0.23244281274323475
0.08250851717123106
0.17486124630260363
0.2420363533470497
0.21987014095467805
0.24819287877632676
0.23621630918080486
0.24888718183854136
0.1989033380406912
0.24524012179910673
0.22959939217099726
0.20162724349137362
0.22062459010534932
0.24043793052406814
0.24337037635809677
0.2381335849254867
0.2276834465210721
0.23607112322529075
0.23302527692211406
0.2044844023257958
0.21037287493146212
0.23685873995132797
0.2095964427095226
0.21818928985490435
0.21552784595630678
0.24366386769734255
0.2247741913304094
0.24093859389997813
0.24737622839278772
0.24525966861320656
0.22711589947698851
0.24318045246107
0.2150699529609664
0.23492210730470128
0.2331065333194787
0.229611769777986
0.20002276792257417
0.13424261358664083
0.16453355403689113
0.23880075750747923
0.23552852653321873
0.23691816743592056
0.20983285298106047
0.1942641352390468
0.23845618543059796
0.18819041558891872
0.21384026076356513
0.23815250082106992
0.22875714033554795
0.2431829504375827
0.21575977605972027
0.22555129747970934
0.2206832552137008
0.23485843898120165
0.19113881562124702
0.24132583839533045
0.22038338109498207
0.20202697917604368
0.22972071734375818
0.2373531349796588
0.2159521593224265
0.23369265013601245
0.231034505379792
0.243327042786964
0.2323473598449272
0.24680978360464179
0.15737985484698758
0.22906646289309565
0.24174326773709665
0.2414471782736662
0.22732119948131468
0.24752796565879717
0.1894535286390613
0.2106678411110913
0.24976167852543646
0.13427410573179127
0.2414005493548389
0.13927683981959638
0.23007208293849585
0.20764050156115185
0.24581515543567012
0.21733606678935033
0.17453756915757704
0.22422735426992127
0.24075666053473513
0.23615033606107877
0.2081845053426612
0.2515754770546567
0.20279169263391342
0.24816557964149003
0.11519037413806058
0.2538931464518306
0.23494858663127807
0.243192377304158
0.22003735882243833
0.2325686578100205
0.23408821993911072
0.23755887153546304
0.18722846365016088
0.22777949430388858
0.18414878941871637
0.18274237378023175
0.19965092196423403
0.23308079318058242
0.24086424358397704
0.1640280431753678
0.22131993069635578
0.24126634204765163
0.2498042770799553
0.16938370047184081
0.21298326804365578
0.24106497099642396
0.22167123850021056
0.15047572371600287
0.15318954026008258
0.2565623238298464
0.1260586217201975
0.22501879766335506
0.20947704215351357
0.17763524179347728
0.2361418393063189
0.14919405480092204
0.20081088803960126
0.25401458771150404
0.24728326863174965
0.2166557985678581
0.24323133190903695
0.1960965938712046
0.20938665996105088
0.24458599469235245
0.2340767567936294
0.23145192809258602
0.25030084423193016
0.19020986215186167
0.24539065469533128
0.22016539497217905
0.24647269183430154
0.2391256803461983
0.24908668742793266
0.19089999730544852
0.2132258921637483
0.2034072175145539
0.23366652537569457
0.22548830871941783
0.2092748387253574
0.2266271108154882
0.17457633306232279
0.21629530964499802
0.2198317920871963
0.2288207699026104
0.13447846612180273
0.22539375044729767
0.2499609987220188
0.21089573218189345
0.23827810601805055
0.2512233606064788
0.23603785318327872
0.1608987518787505
0.23709657844413348
0.1813702184680829
0.22913245718030778
0.24975300245253354
0.2323127305917396
0.1563426939097095
0.2346798833853754
0.24670572128667542
0.1560933074257302
0.2421698461688031
0.23206707121045272
0.13697188620533196
0.2010824663346307
0.24186451024542654
0.2025243891895842
0.22147567528841486
0.24230932592226914
0.13504627437411346
0.23988471692624527
0.23358170651342167
0.2279018411433746
0.2384941360703104
0.23947184984913902
0.24354938123270303
0.24133889063860756
0.23609327043699824
0.22867004537660116
0.22548703192197891
0.23091481644033443
0.20255028200994446
0.22060289627159999
0.23671875677714835
0.24835675267538296
0.2350791736896889
0.22250620444190533
0.24375575949913528
0.22292678569007454
0.2274646963010677
0.23381634639869336
0.250446292536829
0.23120693245182186
0.2331790486693455
0.2436941066478736
0.24594691213747893
0.1502310317069096
0.2435057773048926
0.24291266375744971
0.24786888047992625
0.2202741426575542
0.2262661371005591
0.2271703639387675
0.18490968469788155
0.24146852055080187
0.22576059503169923
0.24280820589264282
0.23907734397972777
0.22997045470228178
0.2074953567362743
0.19571643411630654
0.20059086477613156
0.23898050550218983
0.24331062704014592
0.19659790961327694
0.22483232437029813
0.22555311563040945
0.25137471364746644
0.23033523900298206
0.24473337762565586
0.19464215449392236
0.18101151358163547
0.24163086179077753
0.2497617191095289
0.23495785203074832
0.23265962035289375
0.23579820607734966
0.23087445905369583
0.24883684835811723
0.22741516356710276
0.24874624783212362
0.22678031712505534
0.23903185876208685
0.20695432426244145
0.2048973107893601
0.20759354108277947
0.2416711603869645
0.2118963677854113
0.13893221809738926
0.2518667148441019
0.15710402687514446
0.2273052479975105
0.21545174332188455
0.24449448414115424
0.17696348683167312
0.16935421296489986
0.18878182562434875
0.1676945838433442
0.19509414366308292
0.24299171809062278
0.23857345678796835
0.12740426336009944
0.2530703597244023
0.23785827078732097
0.24310679409737856
0.1532078971680167
0.2185882592609829
0.2171585937850808
0.21058199988312934
0.2179021494607253
0.24680204563225558
0.2110801101129873
0.21705416034447514
0.22384218590032792
0.21220787867048221
0.24076061631863124
0.24838154347311397
0.22305450781830016
0.24533106754010514
0.2278596905551379
0.24937669552621664
0.17205491790747104
0.11056977523115485
0.2328898293560301
0.16834515167340666
0.21876853906062238
0.2220140707437177
0.24076633880535295
0.24394471902354425
0.1274588561800261
0.2022346205133929
0.2065189921782026
0.1967252121063433
0.22183584395654185
0.23225976317856337
0.24363563492857146
0.23208772991000598
0.247332622477364
0.18497351538103807
0.14813633345983107
0.19792345961100177
0.23237960696801785
0.22463700137711384
0.2115822297717311
0.18968020927435408
0.24650581308974487
0.23894480221182837
0.23620927094169178
0.1411585289536454
0.1885563510018411
0.2179882291823124
0.23327799891474954
0.23816741207021055
0.22660674341366152
0.21511467050420136
0.18047957453495864
0.12447845016000593
0.24432070654616939
0.22122827602413153
0.20440420406826162
0.2460128934210626
0.23846919768333366
0.20766595184997716
0.22239144584003814
0.21752738287232756
0.20637439867568508
0.20520586246428868
0.2265633660709533
0.23543534890941703
0.24003056397118772
0.1952845247153622
0.25039191249506754
0.1856090952582965
0.2534406286407805
0.2248924462163357
0.1898885281981988
0.23853366035658347
0.20206016265744814
0.2183363455472181
0.2487217582664101
0.23665778906634835
0.24537913098038477
0.20136407667711667
0.23265756954148975
0.20843125818577846
0.2249145835076548
0.2197467114306718
0.2382806899380353
0.21276812115097146
0.21304283007342442
0.2279109630187745
0.14025302116738156
0.1727167217950777
0.23646393719109815
0.2281065369680395
0.20774248659862637
0.20149732286139438
0.2127119195208246
0.24037863093041276
0.1913600047471066
0.2427787029053356
0.23762777675972904
0.16640749077238007
0.21674188181678175
0.24103499081673382
0.230039434735406
0.24178810754068825
0.13031331192307571
0.2423198148076328
0.2396836407787126
0.24768453747445235
0.2061112767784851
0.20969677014576701
0.21904646971035432
0.18302491288323341
0.24091984532356636
0.2500319386052575
0.24683854685933732
0.2387530544789646
0.23686237098201604
0.24947871791204448
0.2413958010919507
0.2309876210725427
0.2399562390794316
0.23209050346940546
0.23792307196682552
0.17784419834720006
0.22936735117364038
0.22956485295057816
0.23759267092831268
0.18490019321097453
0.21825239066587393
0.14639949523092766
0.16795412558168019
0.22501053356830045
0.21780963849106638
0.25035601541207314
0.1968325609137238
0.23075587552193377
0.20760075833145408
0.23036705503324395
0.23387436543003598
0.20161368767365517
0.2469140550242893
0.16026972158341876
0.24110823763775455
0.1812447860617028
0.23256684525905386
0.24568839845021814
0.13690889109075982
0.24777579411173306
0.20278810610357076
0.2499446868709367
0.2335328996430758
0.17620866213787134
0.2456986721956732
0.226551589894003
0.22515757539753456
0.24368554751689164
0.16074149922499809
0.22736858581107014
0.23485363687943153
0.24258740932261594
0.20969865776569746
0.22851430908820838
0.19608445932639373
0.2344253100402567
0.2483783138339398
0.15166965857088896
0.22180294431421266
0.23944239902352946
0.21444187878306364
0.19126931783638063
0.19352031434814637
0.218962992573118
0.21133251554961954
0.25304541722883694
0.1472363478566738
0.2403808623406577
0.24042127683409145
0.2043690282120505
0.1962557611996734
0.25100178946235063
0.2031332589153654
0.21820969838307097
0.2434773134135191
0.2361352420789631
0.20863850850435264
0.243118705412965
0.24398427276436646
0.22444239020411924
0.22555197673378116
0.228276544411932
0.18888185861013043
0.22530631206906124
0.24404178434641338
0.23701584149160765
0.19116675350389642
0.22299425289931324
0.24272184434886385
0.24505440614385507
0.18977820357699401
0.12910629900009346
0.20954600892440176
0.24090924636941086
0.24365641368734786
0.15118708111231877
0.2020664316895564
0.24423903848403816
0.14974871496110184
0.25073425931313853
0.24345038066112654
0.23506830757651853
0.23520774436708977
0.22188395343393277
0.2389664145101237
0.22561065441187939
0.23299841353438103
0.22862158578506706
0.25270538698884715
0.2374893746228471
0.2081499924285454
0.2044833134248278
0.21341236416346038
0.23084540146643892
0.20898479067834028
0.24382485901263548
0.2073406133965098
0.23093474573329162
0.16883837006458166
0.21158325139621675
0.22701650409987587
0.2150357282861309
0.2471658533757363
0.22995483799093386
0.22577642351758287
0.2074049747039383
0.19437733421992434
0.24550569317709578
0.18963210613130543
0.24328913682650663
0.24272617329367996
0.25329991455715656
0.18716927209133888
0.24531631290165987
0.20671140480350783
0.16643864400833844
0.21717691361119995
0.24250044179958954
0.20540551874765356
0.24024032368758666
0.25370929141920934
0.1888137660480415
0.24254699073581218
0.23439744500542167
0.1991011631478865
0.24349723219228042
0.1214065112583103
0.22287802369722368
0.22770713257934774
0.19163418864251874
0.242183148326719
0.2483630021463366
0.17262004726205502
0.23619745857522512
0.24025894643784967
0.24021416832164008
0.21220635861284584
0.25325282516588943
0.23295571990045966
0.22010099832431465
0.23188601970430303
0.25078129906451957
0.20250543017248965
0.24510683840479022
0.24671650600071154
0.23718100365761738
0.25041603380182037
0.2405115532200909
0.24305273096068628
0.23894589885065962
0.13869212418778937
0.24714987246100922
0.2393306860930434
0.23315331340365142
0.23223264784439066
0.24074618298578904
0.23723235321490302
0.24529537535226412
0.229605216848002
0.18861922032528156
0.2092644948229694
0.2307759254799698
0.2513716245215755
0.24040380147479376
0.22121190185045794
0.20855968755744064
0.21080510183411597
0.2200475768254835
0.17527515941604954
0.20601632892097452
0.24895776777060552
0.20853645285393338
0.2266928356371583
0.2393648601289751
0.1589686579869478
0.2508320153324543
0.22256481347354667
0.24689653143847934
0.24450597100669078
0.24488642257799167
0.23555817957822234
0.21230789840588896
0.1984938973589914
0.22957804512102567
0.24971804134364184
0.23020296230938017
0.20617258736723626
0.232973950990354
0.21363022998071857
0.2163423626448682
0.2251108610557008
0.21518856022787972
0.20398210353266755
0.2123658582122814
0.1738066922822258
0.25189045579043967
0.2053888710429099
0.232170481059556
0.19704954261070168
0.22525208008750822
0.2504941865233627
0.18648913902842149
0.22308326247553706
0.2371187674829051
0.22679125724421464
0.22670686163721113
0.1176461839812937
0.22944205231819698
0.23321788227336818
0.19003539572196942
0.19724259114975273
0.2417974843884766
0.24250480588362067
0.2486988319139345
0.23781751442017798
0.12589583108411195
0.244472000503542
0.20411150189609736
0.20553179603182692
0.24907406077455213
0.21520397991128815
0.1892508547287818
0.20729485223001015
0.2459565761146591
0.16406416372580607
0.18984102821695686
0.2083410491629769
0.24023338999542865
0.2467869801820506
0.22704597495679904
0.24753800150384803
0.22795135275421044
0.1691309292894034
0.23583773445313114
0.23654891314080106
0.21730476669429097
0.22940165615918545
0.19745910600626507
0.248302731101128
0.23253232816393013
0.1561332241872128
0.21173386577075567
0.2194877088613186
0.22926001431261162
0.14100191086436986
0.22037546160498747
0.22150669719756164
0.24007064252359445
0.18116693866873781
0.23042175853669103
0.24604434359919217
0.14471595402667456
0.19669307327717575
0.2555017301103753
0.21420390640582443
0.22131066168846092
0.230081806687657
0.22361008681355773
0.18626819729718425
0.24478477408892677
0.19326492978348617
0.22558774078898802
0.19226832244446523
0.2383444723356903
0.2239343909842336
0.2523222852910615
0.24237731062885082
0.23975712628763024
0.2378576402085905
0.13580735664906987
0.20324987149051824
0.22802168809104212
0.19488218241021196
0.25094901005187265
0.2246940743494026
0.23722588180211615
0.2215989108289166
0.24589040547817775
0.21089965238673392
0.17246271955063625
0.20750730636475742
0.2090651562639652
0.19726072208627432
0.20386493190944682
0.24577425665650077
0.23328176954389687
0.24729033249376697
0.22029510127323007
0.15909493739075475
0.23474298856298864
0.1805263085013615
0.18189060708191335
0.24537203843815636
0.22786852987246042
0.2323899284764274
0.25113174340225103
0.22378480361218522
0.2502453586582501
0.23686071357185548
0.24212901022531821
0.24955185735769808
0.16044891098567116
0.10439985216489056
0.2122117721553606
0.2319093040178394
0.24107271549727927
0.21926956813877135
0.19939860552539274
0.16915580259219617
0.22812506524644038
0.253520172711507
0.22399179123947544
0.15093706597695034
0.2326465274721664
0.1763142085882121
0.17539668475734976
0.19477677319056666
0.23890780232801162
0.24619352070739922
0.21628493311087973
0.22812924315063962
0.237929010990003
0.24431884806619084
0.23892134663837467
0.24591688841125714
0.19167346130134624
0.2427240595611699
0.2349328220309258
0.21212300972291762
0.23986170298213152
0.2139970116249232
0.20235325786187727
0.1918213740866115
0.182755050058519
0.24688174369667296
0.25166324921779215
0.22711563489745445
0.22575804382256093
0.18845245096926175
0.24830326495599825
0.2156429125335543
0.2488607219177719
0.23155678721510353
0.2459529434783089
0.21505128402501705
0.25640418910575297
0.2491492099734506
0.23269871919813012
0.24051156945371624
0.252977163925489
0.22993216841012015
0.24243825902376223
0.17342837365280406
0.24256624757646086
0.22091452332148362
0.23496238265674582
0.237428619840092
0.16963579911600948
0.22893823794905935
0.1889346565002505
0.23364324591402647
0.17731287500477552
0.22358921089522413
0.2310693676246811
0.2293614465800522
0.245719038876881
0.22774366247929867
0.2332522351178081
0.22217176088781443
0.173914265116225
0.18876410754134124
0.24678432247910262
0.20493812620718552
0.19718626466457503
0.2123219119478628
0.24619991116575016
0.23940703135323188
0.23322456699983846
0.2462321812536577
0.22298591061308878
0.19201599134234157
0.15835243973387728
0.23845593990228928
0.21706817608074905
0.23969125577365996
0.19694972153690685
0.23764198946760728
0.22036197935570837
0.24234070771457875
0.24784582068171557
0.20403763658098015
0.18992389735918558
0.24144480145838912
0.2537650501826658
0.22339586556019503
0.21012067672901047
0.2514861689837141
0.2209779586905666
0.19465435928704788
0.23144672301447827
0.2335351389668209
0.20696301662183317
0.2088918136742852
0.19417369846764942
0.20346131667168063
0.14519448986355712
0.23957029367077937
0.24728131498862638
0.16198174728747866
0.14028022383467129
0.24380994846975723
0.20147729439956527
0.24499659490077158
0.23012585955349488
0.22262447726496354
0.24724922125399798
0.24124310260059365
0.23635210391230008
0.21119619293857253
0.18808516435403022
0.2381070939252934
0.2378066380442447
0.25096953903566965
0.20948011542594347
0.1982551555898563
0.23803660499495724
0.25274610842244816
0.2529421373549127
0.24010455320370244
0.2334199769153444
0.2049733868089379
0.24809110525870473
0.2234272597053926
0.17935106959591093
0.22907499002528192
0.24559478520007588
0.24652124613009826
0.25191760585584566
0.23372540384504595
0.17884531172219287
0.17015260191833848
0.24708487596828332
0.24804323471939346
0.2019207304643973
0.21050742159549243
0.18588942708841372
0.24479141978898242
0.2352526020712107
0.24527247051143877
0.2250355735418767
0.1967871397962527
0.2513448993769609
0.12450054517761447
0.1618523618858697
0.20821792959321594
0.2294791262066513
0.24208182416978363
0.22053608417304785
0.24488790984679906
0.24812385858544295
0.21834185567737793
0.237734098993331
0.2247616888721696
0.23896347612221772
0.2420837098673904
0.2047693149656278
0.2336901162373273
0.2163447086725606
0.2262009471748913
0.24730970121594983
0.2446330095198409
0.2080993965437918
0.22198173934341547
0.21418356824905443
0.22794687590047144
0.23786924568500156
0.24427863393221652
0.2432099184934825
0.1776187571852123
0.2353184399506394
0.23099220797124118
0.18346286311186064
0.23160803375963931
0.22962250487123523
0.23725193423169944
0.2414526380910225
0.2430062465687142
0.1474965181234506
0.24619946489129657
0.25132556001519224
0.22685337060717642
0.24917689013157426
0.17234874915565088
0.20141518429220037
0.24214039421753739
0.24283006230552323
0.24490427207524665
0.21408116262732033
0.24739669218762525
0.2376660341440027
0.14709659073161016
0.24232162872640928
0.21040772926416385
0.2393809407614225
0.23857540000081953
0.24424454017688674
0.24700646104541876
0.19648865170461385
0.170289597344153
0.17214891741195718
0.23694047771186597
0.24694142120490667
0.21907714056097863
0.1772928966316131
0.22847509387076553
0.24735067172655273

==> anc/HaarRFC_L6p0.07.dat <==
0.29613635809669375
0.2859094358474852
0.26323093029345196
0.2650061842676765
0.24388051979696188
0.22220331096419194
0.23608679429402726
0.2168632095326547
0.2812358918026543
0.2675124828117896
0.27280092036590275
0.2713791027552738
0.18088207417306665
0.2868912072640924
0.2640933340826501
0.19296266329370912
0.23265045989253672
0.23353043775438728
0.25275345037687486
0.28422999466602966
0.2597285901545674
0.18925443356684135
0.28175707013668494
0.24157006884234902
0.22463482161718
0.2565308814100159
0.2867451571626768
0.23657823452317553
0.28654597042095364
0.2666583609689564
0.2585393522187902
0.2792699024962618
0.29867306887444356
0.23506008306941747
0.24485789683670423
0.16198938203494176
0.23184243977796398
0.25902508554228454
0.23698344294148835
0.15234724944753736
0.2785967435314481
0.19328535805994446
0.10688804339273869
0.211119763030395
0.289169832345134
0.233307422709292
0.25006563304057616
0.2801401433261961
0.23582387340120323
0.253930072746154
0.223164333608207
0.2904705494343344
0.2597925875885958
0.24006858310450813
0.294647461160268
0.26530682399532624
0.22898581980422378
0.2579126048061733
0.263796605533724
0.17847462630272243
0.259073385418822
0.257770780935963
0.2569603501655428
0.25443759470179506
0.2334262086106728
0.29663074636272996
0.2423771223802141
0.2501290567634444
0.27052745559378616
0.13747423495778105
0.28874986948625303
0.28331701660366027
0.2588532647958678
0.2826226579632756
0.2825204182499783
0.2080798195205188
0.2866540505038579
0.28698809122500224
0.2529836131645009
0.2815946908524685
0.22350190584164792
0.2826229084011374
0.1968330710041193
0.26836733581550154
0.29809904715463764
0.27673966943945116
0.29098679687534945
0.26708148724073993
0.22484585643730617
0.28739012273170794
0.2633503318377776
0.2938688328591925
0.2633135823795043
0.24730882918621772
0.28758029375044875
0.27108263439079977
0.25868609100569656
0.20642478778359077
0.2653645075952371
0.1744030901239424
0.26746482960735907
0.2566753665172332
0.2709551597895048
0.2542176143009057
0.2603058794088247
0.2467212635529659
0.25437456222377147
0.2874127479986645
0.28133349065931856
0.27812078878957663
0.1829026496410622
0.26957584010349767
0.23120600831045376
0.25834332561836804
0.21437646069898056
0.2855984103331734
0.2672174705391018
0.28941204170851825
0.28253713652670415
0.24579675995443845
0.1874414107687776
0.2904938865282122
0.2966754868727344
0.2883685764901041
0.2003751279892848
0.25186942906587734
0.2701187258791027
0.21593700155806878
0.27889269226090957
0.2630137803578782
0.23259348869338048
0.1510639626146623
0.2736003926705698
0.2833783450167231
0.25890956717144414
0.2241043793240793
0.2777335801278018
0.24956511369494624
0.2750159160075354
0.27888075511143146
0.24773959078701305
0.22742900445279043
0.2581424731332825
0.2416837010233182
0.26656633125080875
0.2701329637832999
0.2629998901038615
0.24415369894336736
0.1328335002051049
0.21179458020065717
0.223457458078022
0.2622179666505585
0.2272694597850376
0.273472120687676
0.2879081121779635
0.2037938737972442
0.2862542980136078
0.19645670275555266
0.23415484232141406
0.27750185113615755
0.28506575564578596
0.2900006118594373
0.2731055014317432
0.29155992398161834
0.28558929068657357
0.252790083251967
0.21205297100777784
0.22810747330448108
0.24845283941933127
0.27729601035964324
0.2526715515751347
0.260941593971947
0.2615491507840161
0.22057107806801507
0.2793386037925052
0.2634539941985683
0.20417151804106026
0.2347317400116855
0.27125034562684
0.28994633024165883
0.2561368892253876
0.23361134892354016
0.27436118785943114
0.18611109856513822
0.2816985438752363
0.21555847292734895
0.11356504698513735
0.13110033309690886
0.2743727810786054
0.24138674481017047
0.24965572538926598
0.238248507893807
0.2891535700833196
0.27557628256665706
0.17746153411986584
0.25364614658873647
0.24700047890592342
0.2834585869145621
0.27861728839847727
0.17000108456111312
0.27648039700883487
0.2610164995252468
0.27614894772015897
0.266396693357245
0.20470021417293674
0.2856579779715543
0.26876774261035485
0.2900993519108099
0.21078702347348732
0.2682210445269545
0.19890676774025465
0.1960758453323203
0.20523196363272
0.2923274147948488
0.2650724630787762
0.17696717026590747
0.15470461976178862
0.23142424390944144
0.28127039941695087
0.26039256037810654
0.2416642067025569
0.21361809368013301
0.19408561535957722
0.2548687487057582
0.16300114849371555
0.23937008606109797
0.23820559587423887
0.2567343639481697
0.2692820064243612
0.26908483786646387
0.29315848049069715
0.26581107727343317
0.27616293572683914
0.2935793079197283
0.2904687748964252
0.2655875101815991
0.25631060562398156
0.17283792011766558
0.2732000967805033
0.2675481004411375
0.23955810450068027
0.2825021647457594
0.27651674773246493
0.23158321458468317
0.29750217430551235
0.2671700658821051
0.24022139250720723
0.1724710178673686
0.22709335768311095
0.28763079972416095
0.19240333395919623
0.26255035834147533
0.2031142646182913
0.22053620651519618
0.18951603535308195
0.16933162630143211
0.28683986560679864
0.2918807337689355
0.2949832813269269
0.2874670563817422
0.2386004014710521
0.13231941946412568
0.15169557776729747
0.2791599846425005
0.2597253738214715
0.1666980832703236
0.2705519723124092
0.1815328536747165
0.23963122287712177
0.29465937466375947
0.28079607231574066
0.2385625094833335
0.2939417267679138
0.2860310550492281
0.22139400962665323
0.15648533356964864
0.26806434176237826
0.2289744707832918
0.2924816326201433
0.27757298552198784
0.2999470098212941
0.23641389868989754
0.21049034628839536
0.27155395034680424
0.244678827235579
0.2550408052905332
0.2829019812162691
0.2906750976696527
0.2778469857077998
0.26168336640175427
0.28190298225295224
0.24458088298337788
0.28070403821579
0.2911349239843722
0.18973911133196475
0.18859467571854505
0.276646096201304
0.2520374585636817
0.27029114531475107
0.2740538577665099
0.2394972823933385
0.2082184932070757
0.22446680933820296
0.22602171108859295
0.2824126184478923
0.25928830463082636
0.26543195689642285
0.19654830700921766
0.2461233385249145
0.29190708857293635
0.24508187919368082
0.2632963604026687
0.1819146351291283
0.21781764840282197
0.25742682378858533
0.2351651154788296
0.28485248280528425
0.22690461978165088
0.28736439213247406
0.233977704896891
0.17689667198941716
0.25013329655282807
0.24757226250406075
0.27551611402459164
0.27713515100374364
0.2834125327855349
0.25433325167639326
0.2660121673448686
0.2953523307454757
0.2584633641173845
0.22259187126653648
0.23998271968305623
0.27189440644049795
0.27953341512890195
0.29267314675485073
0.20792167063811523
0.2592953479697956
0.1752109353754626
0.2720386739029639
0.24177623316794156
0.17356739794565829
0.24386460577764796
0.28897092789919787
0.28331494529265117
0.2521783365153537
0.2433638700029982
0.2095326205079488
0.2810445749641341
0.2717880260422663
0.2728356679983063
0.2044136311329188
0.2628962280574454
0.19519338415601403
0.1855835406870868
0.2939520730758141
0.286097070419157
0.2774721035706357
0.27022536079772747
0.23576166554422326
0.28250342717588206
0.27326279224137195
0.2725501044724855
0.29226331344806744
0.2679727269261065
0.20752208683826928
0.27337743817904203
0.26496463804209125
0.2840062539166748
0.234629145716727
0.28552914080269226
0.18618632597080062
0.25036422515200085
0.23455201030920864
0.21792698359554652
0.2981334833224207
0.27811947297833145
0.2860163928389971
0.2816246228918518
0.24334131976946644
0.23514893973414555
0.2734891697642979
0.22579659018979253
0.26755916197124224
0.2710880912142724
0.18644153501916577
0.27883049910985763
0.2664471922002063
0.2796717169670941
0.21384003791785575
0.234875381505614
0.2111648147032668
0.2626121949730768
0.29417903880682233
0.27211188508743694
0.21010408537104816
0.28177099241056175
0.2866788635692021
0.19654087151728306
0.26378275139378143
0.2694434450480162
0.24046809591281068
0.2923801314013616
0.271157258074878
0.2653459901619275
0.2831433037685887
0.2524892095634092
0.282770367300668
0.24517317494301408
0.26168079009203343
0.17374249204924283
0.1880185998369233
0.2352597442642685
0.29575686279291513
0.2901546902980507
0.2855583085738808
0.21853810814856373
0.2987550508822544
0.2771188595342901
0.2772392357229627
0.22411398339940625
0.28432336535247515
0.294031028476434
0.1802154794459489
0.18884184010897878
0.2868318716366633
0.26434970573630856
0.2806109666559948
0.23338930255367424
0.27201964480599217
0.2901054040323895
0.26589645379088933
0.2160570918685435
0.2647252603479703
0.26522330071029887
0.2294305233617512
0.24425439663500997
0.26005843200776346
0.14926612075274934
0.16511636390575965
0.2753629230015136
0.2742136144102288
0.23640879130647427
0.29451394381675655
0.2703537807246959
0.20897849520821826
0.19411827892009575
0.21919970276882944
0.24279609557379167
0.2662476509172687
0.14961346038026452
0.11593986090618877
0.29466280058894856
0.28001756556629565
0.24700881497558794
0.212211001021433
0.2776606222954399
0.2048776005928388
0.22703207209189458
0.2717221237265361
0.21180559364210702
0.17072564260953854
0.23519118097065078
0.25235387451500957
0.2605269874155414
0.28881029791500534
0.2799657900416534
0.27357159087443855
0.26051389109300377
0.24716647585516155
0.1311963219251816
0.1804124527405421
0.27641939321044356
0.2396683166401501
0.24099351613476483
0.28695551541494524
0.22117478577894115
0.18342115458829295
0.29053924783253793
0.28991958629002407
0.18441090069083743
0.25386093194127574
0.20133403612379597
0.2215345868532263
0.28078124648100145
0.2754825900817082
0.2794995076503849
0.22981004735288166
0.29276415903523983
0.22057158877338962
0.26860961272483724
0.2714813333466178
0.2832200556847684
0.20209534824194766
0.2685569118520425
0.28653660734918474
0.20861076165208525
0.2845290116721734
0.24941876902734347
0.2174732539136617
0.23730958543690422
0.2623051014395721
0.26896982990428037
0.2516260416317168
0.2906833364452653
0.22950328085161176
0.19529326839513514
0.21474877630422168
0.221760767139255
0.1705957278241771
0.27655838851446574
0.24102324122106358
0.2825863418341086
0.185452659569578
0.2742377367606121
0.23588112257343805
0.22147753880375298
0.2567685883916593
0.2607724629157624
0.26412689918420107
0.2388328086064095
0.22052343360238089
0.1937603576165635
0.20481583412595922
0.28383344369932506
0.24550059050198744
0.2445551535277135
0.23412260981924168
0.25687531978123546
0.24205368283580547
0.28519359924906107
0.2343511006792445
0.19472438683185944
0.2586106037891119
0.2842454490917724
0.21949149341218077
0.29055745903825236
0.2901388424623574
0.2739944007673659
0.1881257992239064
0.26021799555672304
0.27044560877943
0.2771667110157975
0.11859561042628114
0.26802477288734333
0.21521033463769332
0.23538289529550363
0.1561443666034669
0.26446925126029003
0.277959177584689
0.22396631401489445
0.2955310143188537
0.2564583105241548
0.18341746451531818
0.275101543155548
0.27186998507837207
0.2398184341173853
0.29425025936217597
0.2810039992708792
0.2760564981507377
0.28201682604805045
0.265531587866856
0.2866163127700778
0.24453862005428134
0.25339253240053644
0.2946229978888031
0.2532834429307783
0.1484356735088693
0.24528038173773897
0.18095290620857551
0.23458121590527012
0.2818107817955536
0.24326924310468379
0.20385615718303468
0.26623471765828416
0.2854172130736164
0.26580493639161196
0.2478217818612838
0.28950194813662866
0.23769547798708934
0.1677576779510058
0.2099841636690737
0.16968195844914027
0.2702251615549765
0.26814941227966144
0.29313680102496065
0.28420817767938794
0.2897557275684809
0.28150244036504934
0.23828541632213837
0.2547272654670231
0.20505059998315706
0.24129808340106335
0.20610176283294906
0.2731001521324486
0.22598029169623507
0.2548965335983955
0.28944900674351537
0.27184683460978915
0.2970488401314545
0.2825328075091842
0.27790465524469893
0.26708884309961745
0.21728025346320987
0.25119666873851765
0.27940994359573795
0.24071637522461617
0.24387072932890047
0.26136754040507243
0.2895832441415112
0.2765280339995648
0.27449055469499356
0.29720507924607775
0.2591013493260182
0.19184046136401706
0.2657231609581895
0.2373266669174302
0.29791950763711456
0.26515940428620316
0.2644918773573253
0.29452677692063245
0.2514223040139222
0.27811606134784095
0.2535220683874497
0.2502512644571488
0.2512161978914727
0.2616904016754874
0.2901804375018973
0.2517374394898578
0.26300058193132647
0.28393792821153413
0.2889652746793395
0.26621385719681756
0.17776525016142936
0.27316715784877593
0.26427843483963287
0.21309532757536803
0.2862562663921425
0.22852363552526864
0.24394115932027832
0.23836414939676648
0.2677201897902935
0.25948917010934597
0.21527206457175924
0.28767910364814514
0.25264709578339106
0.18767628556032895
0.2707264826101051
0.2691922224727264
0.2922767935132504
0.2050971409368211
0.22515714715471577
0.1746728396005369
0.27342140226016864
0.25884863545668535
0.20294068932887394
0.2837871861441464
0.21532876950888918
0.20374717249725688
0.21472730100035678
0.25298181532055347
0.21667768019406444
0.2680917148242527
0.27213625083746473
0.27851499839796917
0.26354604195954673
0.22539942966047022
0.2422665685343545
0.2439967359292816
0.2690066431510342
0.21898599394227886
0.23440334145283268
0.24152927001422195
0.28262810510035974
0.2844187298257596
0.2811122785091599
0.2640367220473567
0.25954400190677507
0.28828348675025
0.19167529697712635
0.18807967433791012
0.2923006391139871
0.2647833676187211
0.27569685349359674
0.24792991114778665
0.2218006023326786
0.2590043906341054
0.2937509181660951
0.19942102083579707
0.29949938079482913
0.28047596865158736
0.2857370421283828
0.2123847614947861
0.2646812908965555
0.28055710027183045
0.2978745245004993
0.2762444004612958
0.24674697166418277
0.25523981468155593
0.2872620682019473
0.1772672117752027
0.25487119347594994
0.10019663931473528
0.26002191259766466
0.2864004773135053
0.25130367780578444
0.22879938258073657
0.22094463459693317
0.20595263334588296
0.2646997858897543
0.23462489914228
0.2777493650010034
0.15748858311738648
0.15988983112382144
0.2916769236799329
0.25448814153884586
0.2824811774960638
0.26772565090939754
0.2504050201494811
0.2376698078496645
0.28705355581502684
0.28430617044286016
0.2873970596332762
0.2843583095056553
0.21910197571157358
0.2044360999244421
0.23634586739799293
0.2857283941341802
0.286557432234893
0.27905233106602073
0.27601563302254484
0.2876037828472965
0.22380197014877637
0.2057461791739418
0.20966178785444134
0.2881099581395527
0.24846041464496568
0.23977138526109812
0.2626895809770056
0.1808880621345011
0.24666173914454492
0.2796777329447481
0.25460451348463875
0.23853252348254078
0.2825073874505806
0.2941072926439184
0.25733704887354564
0.2576467378559354
0.23382592296142804
0.2629763178010327
0.2784097331518591
0.230543132459767
0.15667952247655512
0.25522036119238795
0.2568480107336922
0.2406538257951125
0.2735903126950139
0.26518732946551227
0.2652871956400639
0.20247855317843863
0.2753098525479303
0.22233375952605933
0.279600570282945
0.21229044807343672
0.2246863801491482
0.24846294916002098
0.2655576550511414
0.2506855516054655
0.2693452114211062
0.24453070767910176
0.2975638641434937
0.16586002944274633
0.16174752505401457
0.23607517071560644
0.2607035783932515
0.25969585506590054
0.27740257739722757
0.22141206718417786
0.2545514802702647
0.24540874945494168
0.2539341995321446
0.2823015907319199
0.26128561674318324
0.15797623243634576
0.25424023053952166
0.24474001377681034
0.29250403688018656
0.29113327131664385
0.28173534247315585
0.21383835011386687
0.19871659920165208
0.22742558366759474
0.2913422338619217
0.213331928987871
0.21929643891335027
0.22603757103363126
0.20922161222813074
0.24900286912798664
0.2887565157152908
0.16854496769834496
0.24190162287844574
0.2604720709700375
0.296601711141911
0.26555892906293505
0.22569535138370947
0.2965714209618293
0.2738868590689328
0.22916398426689547
0.23286574973752183
0.2817236396247981
0.18237618045845114
0.2919171919056591
0.20431327147691594
0.2949711492892733
0.2830302709860974
0.2759297319685277
0.24172318428522685
0.2746755328526936
0.2954487597695203
0.26146806999160105
0.10109654322228463
0.2785241982159019
0.18034086639400831
0.23718100641368597
0.2649380803918031
0.27125732394126434
0.28927162216361496
0.28623417783009064
0.21565569324764378
0.23845560271351016
0.25874286255138196
0.2563273679472775
0.2426953582992175
0.2804078264018217
0.2706229424960012
0.25589553696866396
0.1767717447148894
0.17418146301130674
0.28836054016298424
0.2887089767613897
0.20549724867748348
0.2520632808071901
0.2747634409831731
0.27493302910112966
0.2186506458044564
0.25947430726546195
0.19632409652234695
0.2682348582317338
0.25435945052264264
0.27567305940968817
0.27178398594749437
0.2823841123507558
0.2581836625887838
0.27916467730803285
0.152572063823224
0.1892671508467373
0.27436574354674875
0.2824967350666458
0.27266749398483764
0.28661562810592506
0.26842378534371053
0.2699033180110545
0.22412038252691469
0.23472195054344988
0.26968979656101627
0.28964603588422405
0.23925357381926515
0.250889676971773
0.2634104060858349
0.2825797536666104
0.17204999020038023
0.24499707922258138
0.245760288436199
0.22621468611538523
0.18370642948774077
0.2890602645674371
0.2565224227358275
0.23648834046022182
0.24323242954861554
0.28497243698427777
0.23670637413805
0.2715296728346029
0.29015943004302086
0.28766964825440916
0.26574054897664473
0.2801362432082387
0.24522167070091969
0.27498284200323814
0.21473526721964792
0.29612098914015594
0.2595135486559398
0.2841035602840592
0.2654391179572847
0.21728743781721532
0.16609735873074188
0.28464530764563795
0.26416591371735837
0.22681739251148883
0.25105177283176006
0.2804763210962511
0.28481926688475667
0.23002082993571338
0.21390770754600646
0.28639608427402624
0.2498067775459912
0.2554603031256681
0.2535257635896102
0.27537156138324126
0.28593196523654674
0.27621288737496846
0.2854830811028915
0.27401707441684386
0.23746368161078643
0.28733363714168014
0.165405197617131
0.28810106418986686
0.2617466984349792
0.2829928015564108
0.27737213118803944
0.2689697506757949
0.23265418290780077
0.2921792053407606
0.27659507294495467
0.24237669442580717
0.2874566241317466
0.28506794293259813
0.28996461302804255
0.2118375702678202
0.28949492181661607
0.2226978338886901
0.26738986204101584
0.278436474634471
0.2773951761243723
0.23508353803207258
0.19181459153615296
0.27740907112210805
0.2633770459715206
0.24451027173364664
0.27536513659785516
0.28125827583963575
0.1502414702462767
0.26779511116777777
0.23874246522331377
0.25131827673534723
0.2824098929201395
0.28468253005284266
0.2763120505441983
0.18074982989778826
0.24810729346702656
0.28393883244173485
0.16485349359688842
0.249239676027125
0.2462056243925934
0.17971166880898154
0.2668512737570407
0.16835874174301607
0.2596760805172833
0.22250339317693574
0.25077809239611554
0.28152523563079873
0.23295047279774064
0.2613139959413388
0.225494889357625
0.2856226797725956
0.28685475391357235
0.22763795806103013
0.2516482423749169
0.23741842176934008
0.2648251498056757
0.1916111658797415
0.23217680933121723
0.28099961378242777
0.24654960921042984
0.2458923908304306
0.2069513815735925
0.17834917174900114
0.21069580238264898
0.2659689226116478
0.2246524524207308
0.24702716018587786
0.2324925032327967
0.15639987594821853
0.2935437903125478
0.26128275192138456
0.147056137548757
0.2037992146980478
0.25219024026549447
0.2476164718338264
0.2093577371610992
0.1763054322925836
0.279542728752641
0.24640423976011935
0.2548197275124032
0.292764193530078
0.29193872338948207
0.284258204827306
0.2102583498197414
0.27101401489466387
0.19841899766031723
0.2626382427663224
0.2785922704836133
0.29214719292812313
0.24047300613011657
0.2843124542824097
0.24260100922700537
0.25132109523957036
0.25250180680884465
0.28704734879187216
0.24332791169144355
0.2583098997247241
0.2837475296774113
0.25353622749282656
0.2665147917414706
0.27944458502301844
0.24455977766401488
0.25272436283597083
0.23882719563130625
0.18162469020694758
0.23051975748853665
0.2147251171530416
0.283116089014808
0.26180452806404614
0.22845835538441028
0.2804663782592167
0.27647617748316156
0.22006722538882623
0.24132251620509737
0.18147646183365962
0.16691284171374282
0.21626765961552258
0.20870988787061145
0.2900393862219782
0.26900419566296435
0.2648055386581195
0.2655741573988331
0.27878748254513164
0.27433423485558556
0.2831869796168349
0.21329050828271298
0.20415204925996044
0.2736138129465848
0.23226577423693745
0.24083405140567804
0.23734837217098287
0.2243819476568924
0.18289001978536415
0.20875235823020702
0.27301601601088366
0.277494567097217
0.2704777921488143
0.2820738350988844
0.23166181232117963
0.28829156014140034
0.28507460193632245
0.18650312743474376
0.2827579278653855
0.26696161554961
0.28788808530313464
0.23751291333818453
0.2568185205460774
0.15961321160251665
0.24715095701630604
0.2876549100770792
0.2377547471314118
0.2775190571976427
0.24972633069519184
0.2131858877903616
0.21536173467235806
0.2864163381950349
0.2624681406746597
0.2937618404383998
0.27249194980163777
0.24406353710338569
0.2676175557311371
0.2581079689804222
0.22051042171199545
0.24492084865876793
0.2630728379176182
0.2705195150349861
0.2785822155317126
0.23746912118842092
0.25679570708512955
0.2765665395418152
0.2208924178664123
0.198834923938855
0.22682172295590747
0.27723142454932914
0.2504382353967329
0.22844899077701922
0.23535027992964158
0.2685226373321796
0.26562854647678824
0.24189688837323656
0.24278208075060587
0.21096256389301007
0.27223497089786514
0.2989650644464473
0.21321532390698364
0.2781556918650255
0.26900228261365766
0.28377783133233647
0.27938319618188023
0.2705461408434599
0.2522379110198281
0.2953003438172493
0.28280586410255293
0.2610407020546446
0.24545960745194365
0.2761842801575691
0.2800380593395757
0.23369846761475208
0.2839240146296454
0.2801399926577801
0.26721131959787303
0.25250466160317836
0.27341885283888356
0.2637068585733214
0.2369861357665508
0.2726933462951974
0.2658187782455961
0.29402140421431244
0.26050970873230184
0.2510563758585714
0.2771205755180487
0.2780468973440723
0.26504548553556784
0.21002678284177986
0.2806716541492592
0.21058013833969455
0.23893536057091136
0.285280672284258
0.22515488925106777
0.2739642714663446
0.25319662147294536
0.2869020310841349
0.19879039612164323
0.2856033592897709
0.28481676744249695
0.2933365302017347
0.2586645795077496
0.29544678171396627
0.2659721406308032
0.27434197595810356
0.21829810376266937
0.2408616846061062
0.2755494932451272
0.2941208594917058
0.22965461244897273
0.26168828591452814
0.2541020439941202
0.2557195674469489
0.2799466523357179
0.2700129240627571
0.2788734600533081
0.22504916574368483
0.2901571372842214
0.2983103447702367
0.28274026846377526
0.25368060915352375
0.1732822738542662
0.24875244315954706
0.2766667746847975
0.2360707331683251
0.2878595428356067
0.2954018092011625
0.21637170857552143
0.17123917194756383
0.283508743258595
0.2464754612895716
0.29632406370156966
0.3008279904682106
0.2630554767906925
0.21208164697291382
0.2857444610933169
0.25546156016164845
0.24660423950179264
0.2748530031263699
0.2457980186537915
0.24567680042596227
0.2894148559343925
0.2659586758923366
0.28475299472645366
0.2549548590606064
0.2777205942009272
0.27235965564249487
0.2839435033057434
0.28913840754166487
0.2707838301893346
0.27330324414470286
0.26467462636142786
0.19899399664609446
0.29034767286503854
0.18015541415751932
0.27554356316919837
0.2507418724553347
0.28835091606424
0.2653984182375324
0.27158096701255463
0.2918557183908978
0.17360450099202168
0.2748828729118202
0.2207380704900863
0.2537032172076744
0.2861171852088799
0.2625860732139516
0.25814156110188285
0.22698391587017644
0.2932834300350924
0.299533639117463
0.19690817258077914
0.28143706799976737
0.2273788149288196
0.23701920658038458
0.17786851917713176
0.23832645510143927
0.25012165620932836
0.13613016329671024
0.2937452291855897
0.2624814655871066
0.2601904437691879
0.27611636680241947
0.15635304885954823
0.2791610618864165
0.23605870065967002
0.25580730843702326
0.2390548554456591
0.253367189525479
0.14772471022809486
0.258861562088342
0.2930068838541262
0.2787633364712709
0.24926321454334951
0.2721641052901709
0.28548874783294187
0.2096839199329673
0.26668894982982055
0.29086524113416334
0.26873133713334635
0.27766404524446897
0.2815328698890494
0.276083975551658
0.24440147984492075
0.24753187962377166
0.21514668973377338
0.28866057180624627
0.14807174786101987
0.19709863450007886
0.20590082298255735
0.26735037514011667
0.2863142693768889
0.218366486531566
0.29211989688786066
0.2524280058574271
0.21856659464041606
0.24686984278541088
0.2833914539095208
0.26739757412226617
0.2051794774684632
0.27982487405998324
0.19379732096551253
0.2806806873181546
0.2739073905995972
0.2603211248186506
0.26248859236768907
0.21647237732563518
0.24940864575578486
0.2911920827944282
0.26481276423428535
0.27788837518792986
0.20329287940597604
0.2856039011712301
0.2861442492641062
0.26839257401439254
0.2756312197603368
0.2462346783029879
0.27566284913657757
0.26503381705091217
0.2045493135973494
0.19499030300792722
0.2601805179676892
0.2475927732283171
0.2700944329988542
0.2988653225840389
0.18072853477289835
0.2336506646701651
0.26254265577711405
0.27970021768027253
0.29166187125273113
0.1904314605211663
0.23629287632305515
0.2605047230339599
0.22586149350967008
0.2717662803465797
0.2620849533606401
0.26898171474471005
0.2877665842642096
0.2652693027397199
0.279475056517703
0.22274620051163813
0.27823074298182
0.17203565391266876
0.27946158723618253
0.28854007736972637

==> anc/HaarRFC_L6p0.08.dat <==
0.3100401899064319
0.27781749297124947
0.2911738843188258
0.2184166505025179
0.3255594438514089
0.20731468688977503
0.30465047722468896
0.27695130824901876
0.2899610919682674
0.32648843882201506
0.31290705326668045
0.3050360104583743
0.2225572995180338
0.33090230524528663
0.25108968895056777
0.2207149029293568
0.2923350742147527
0.25762784732177396
0.2798308749987116
0.2493722806712432
0.3062438350385436
0.3096018895632632
0.2627199959321406
0.2609070975494195
0.28844951879512276
0.20390340831327033
0.20120693991139585
0.23430521060922274
0.33403591312876235
0.16415912933618498
0.28379429962944136
0.33149188426452597
0.3179860552403111
0.3151156372339646
0.3160113071364293
0.3320203709797086
0.16945726575976935
0.2210490859649162
0.2415196026436134
0.14796031044742122
0.3084505449852809
0.33930583688532023
0.28562435885204507
0.2809268390028002
0.3422796073941995
0.21126549086388136
0.3015593311118767
0.32046328381431133
0.22665979897340285
0.28549338286828396
0.26266369535567907
0.20232981706078795
0.21653455093727592
0.3233133877766317
0.2395505029447166
0.32318635049859495
0.18730520061187525
0.161354547672405
0.17124250432112878
0.16494381909058356
0.3115526480212025
0.1905947246637376
0.2906991152362418
0.31855872892839654
0.3130005054893719
0.22766193004021337
0.28024861458773764
0.316553341186756
0.24321794870638672
0.25828287458846383
0.20331311732347573
0.2020449878698668
0.32020123877501216
0.2587139357102526
0.31979200509863137
0.3050545180295169
0.17470192001277143
0.31817205175037905
0.3265664341230051
0.2150712774014406
0.32840693505253565
0.3306341945648985
0.32029045508703236
0.20718463163423848
0.25089571032929064
0.31286397964843543
0.29960279086200914
0.17284516944191752
0.2384642125124032
0.22731495789517983
0.2156478921501972
0.2637943562897259
0.2757394048732971
0.2099021761544585
0.30328935603242774
0.27598869977644724
0.32902226542518254
0.18126188405809365
0.26028465810129653
0.29244625855641854
0.2500326358413402
0.31648046372792077
0.24895393204488003
0.3277182340980385
0.29152669832620387
0.2963917425368794
0.2763608329603232
0.3163756879246567
0.2949717765622645
0.2438312904654169
0.311676617893857
0.26607413470242425
0.2892887465911823
0.26949873465903873
0.3189517850346548
0.289107216378184
0.3202952071898348
0.3088007738160966
0.25352466796984074
0.29398947240293144
0.2786252972662844
0.12947531432358617
0.3174801999060306
0.29727917456585684
0.31720151238245914
0.32822804865967464
0.3235171912298433
0.22056369358710953
0.29217467756663995
0.2885737489272516
0.32181918300254414
0.29527266042229616
0.19626433320607028
0.32330791520658037
0.18976208807240616
0.2627847307706985
0.2955100124885661
0.24932891043236738
0.21207374755371058
0.2427348048668631
0.30445492726680695
0.31475625833423126
0.26557851156901296
0.2150512454586869
0.27449970141047936
0.30847060009533334
0.3371295156022084
0.28191638338749353
0.26494920237363523
0.22039812255775162
0.30123241073391854
0.32847361160340355
0.3029065538754672
0.2358866603615256
0.282022076745483
0.3304362767510806
0.28762267731399055
0.2983217270164551
0.3102942419778081
0.27361350174936466
0.33037323170326804
0.3316088351250768
0.3298216704410538
0.2705743761494204
0.3225006266506675
0.32073328008837726
0.3335748393140158
0.2614945856544919
0.3253256713845856
0.3179728001149318
0.280901210577564
0.2737766549189335
0.30648614878498054
0.24060829482091833
0.24689343409701553
0.3041853328951254
0.305800803158906
0.303106056286707
0.16980036063803458
0.3287090053348696
0.2924966168458678
0.31647562927879663
0.3139397296504846
0.3138811427295821
0.3246464048924372
0.20870466423689857
0.19259391871834822
0.2337907599873505
0.2975357691785022
0.23241330107459462
0.33695086583236233
0.2697883921705357
0.29360045307296434
0.32853902132218293
0.3303523780146681
0.30571823215524935
0.30562688640693453
0.3131577246514513
0.16759691334350116
0.21102116545461985
0.15761791025391741
0.3277621413229405
0.2270008104095296
0.30119637763185686
0.3335488474679579
0.2634013941956121
0.20335226624105504
0.20922245645496465
0.2429031219448275
0.32850208405836945
0.30408380776304994
0.2758774555255345
0.3056588813003295
0.26663691474279017
0.2753235362112749
0.22679842443580525
0.20633590253378623
0.2949701355943067
0.262594320779892
0.2632625634699052
0.2789097441042242
0.282274011868786
0.3017924511178874
0.303975323375936
0.2708032360175574
0.2939675196978669
0.3290248856139205
0.23340262940195708
0.28835413602782317
0.3295748030952098
0.323278613334484
0.20546374082171345
0.23583136576941277
0.2477731157769158
0.20738868623688386
0.2885742423352734
0.32156461821331206
0.25008912355943785
0.3162553662731228
0.32548936162698267
0.2822926883661304
0.2960812787509371
0.2588597925565541
0.33048254607136296
0.20147606987284625
0.2534576244099064
0.1646325079621735
0.29031038406508836
0.18932773666403332
0.2869702742170306
0.17686094969514532
0.2831732692082284
0.3112120850688618
0.22321531627267643
0.30602273513559547
0.3018930783791564
0.3253604742175204
0.28708350842751695
0.19593825237390397
0.32195050735329556
0.21629995875995134
0.2586086874144152
0.3135236681048735
0.30056556668665807
0.3000928664747948
0.3257751911595216
0.22461496859083072
0.2965342567107637
0.3258576287550916
0.33257822909155244
0.2576805071607067
0.27906005695926983
0.3097868765586422
0.22330553753427362
0.28390141413955133
0.2597083869373556
0.34327417975074426
0.31002187918467217
0.27862154168041814
0.311635475686289
0.25864294347978567
0.29623506664736066
0.2716571641821437
0.29651365518113715
0.32338351811667726
0.2812925796169232
0.28938712975299236
0.2761586446372329
0.2963383653510388
0.32582693013942865
0.3142701925753146
0.23815805719115243
0.21960744494479326
0.2934376439168215
0.21872281821620423
0.17282520453896083
0.2867289490428718
0.3196161275585181
0.2538042861415609
0.17615307925129753
0.3095762271275348
0.2645331239096818
0.28009669530504266
0.327652101711475
0.27829144196389854
0.17836299076516976
0.23886012827235711
0.27579801204885857
0.32946530209016844
0.3289278846482187
0.3441276973063913
0.27636675091108853
0.29777983330073277
0.30492637443167153
0.31864206366677117
0.21406171870771756
0.18127832805149038
0.2892740432972644
0.2985085295790417
0.3332996000641933
0.31803936424850665
0.2908104680581537
0.30224133454969737
0.23548726221628907
0.33566649791402364
0.3386246654647361
0.306297358949031
0.3358070395492213
0.3107406154288823
0.31717028984617057
0.2754408148561205
0.30738270536461304
0.25929345191165837
0.311137245462847
0.3034101527050676
0.31832914113317284
0.3207312102496541
0.24526461293158563
0.30116086012108506
0.14423655598935706
0.3170530548247087
0.2594072186981888
0.2495939014630176
0.20303190555347264
0.3219062555320949
0.28469112567962873
0.3090913783955301
0.2638887667821157
0.25458234971647353
0.2302480924002981
0.3264187407166729
0.2566724414308232
0.2989431235429716
0.3048775062549843
0.19603219620416337
0.30905852193293204
0.1558182682413876
0.31659125674675337
0.18176393152557077
0.31127477798622344
0.2984599317251808
0.3410857588484066
0.305794093501185
0.2452621796480596
0.2866769224137242
0.26048588025429614
0.1883163163953912
0.12671008665767103
0.23490786231141675
0.3088985857987162
0.29184887670961795
0.3172273841892953
0.2973261894080336
0.29586828287012745
0.33922681735128546
0.24061116490577628
0.2774679423040078
0.2987210374456359
0.32207773107087423
0.3118824297032399
0.3125153292289382
0.31184099784595404
0.28051301979398424
0.29244549174352064
0.22345337708748514
0.19051533384774738
0.33673561172066624
0.24912784295009435
0.2328489320746515
0.2932926037897968
0.29864642552766396
0.29035523935494156
0.2745206422368368
0.3204362676875763
0.22042843064601478
0.2976909042373787
0.21124848389780118
0.3454336377869069
0.3065488149745254
0.29216425870219564
0.23229708256193884
0.26990070521757853
0.2555642698109891
0.29433205261403916
0.2821621111204448
0.33466993570726195
0.3130566095990505
0.23047655692148453
0.30428939119626885
0.1970578870002777
0.2786224354351241
0.32785526560687267
0.3249047621519183
0.32129440991960906
0.2910784356279076
0.2625669087392822
0.3044840350524064
0.2570549018509629
0.27225576537734836
0.26045246364906033
0.3142284022915898
0.2679626711474043
0.2769407239738048
0.31978037665688647
0.27070921056672875
0.30617283760636593
0.2594475705629028
0.3269050529032172
0.24573182212889347
0.3060857831282465
0.3185464978648623
0.31760441151629165
0.3331256471668742
0.3123651493459903
0.29159638730740484
0.3422469332303556
0.2623813636973216
0.28377223792669626
0.27577883014040055
0.3121789305370777
0.31317767536701585
0.289016595424995
0.24204289886800104
0.2864263171605803
0.32792762634123557
0.2749876970335311
0.3378917539358344
0.3228654601171548
0.3348086739241426
0.29753699598803124
0.31881146421683737
0.28762645208607374
0.25498909807329034
0.16670864439312888
0.22414787008375817
0.3012169078393751
0.27224843526558157
0.26594769755932807
0.3003961726963232
0.2609147112962143
0.2733082445146563
0.2902558420421853
0.23314224263115482
0.3173601534965714
0.27938417683999445
0.3147672319168268
0.2799628016617366
0.32912555005248756
0.34245794371255744
0.2601651243277056
0.20870325712360616
0.34128431256583275
0.24472844867416024
0.22914354856049554
0.2397922871180675
0.29247911706779883
0.22551194471218297
0.2812486172210304
0.2863149934355984
0.2995047972721936
0.20270102216783722
0.31984231922058387
0.3274301315178152
0.21556931740131371
0.26535505764632356
0.253560464725748
0.3018113630338458
0.2725897606611844
0.25188384698586175
0.3127743864469542
0.24024491631381836
0.32294011167312703
0.15600394330243192
0.3320055714587891
0.28719773840641627
0.29024081948899616
0.3092499203564667
0.25752368080765614
0.3374411680394487
0.3392853702588386
0.3382497673711194
0.30069451858132334
0.23694792942997944
0.25695970536388996
0.2888994170224589
0.25317745171878053
0.22441692084415577
0.28251690000417073
0.3049630260998318
0.21232047370567778
0.31986331078876223
0.2159625457169198
0.2942876407076941
0.18941553507772954
0.31795356707601347
0.28150163659921756
0.3143626916058093
0.29536209580515393
0.27598162601556386
0.29582468042326143
0.2266109210607255
0.20802239457403895
0.31443878505620837
0.3378664363620335
0.26385074015775156
0.3419307820288911
0.3117258922136966
0.3165914893731173
0.3041757486257476
0.3063378162197998
0.26211571121961125
0.3239300719059925
0.31330534066109944
0.19713519507348823
0.3203424268125924
0.32798831849671756
0.32784297656155675
0.23393046482339558
0.33395592835093507
0.3170840423086265
0.3336585916875113
0.23761045242393783
0.23373439110612584
0.1643322230585985
0.1838276592956436
0.32196378741544546
0.31776400060965543
0.3202552261359742
0.30944562886938565
0.30511927145128614
0.24444843119237963
0.3397616915376152
0.18229993065972902
0.2549847125421852
0.28111162329848627
0.31883606378840634
0.32055391659949234
0.2834173731727748
0.21799852075041098
0.25379704418083426
0.31033822318671894
0.30641275057680956
0.17594578023159868
0.3251688956117296
0.26838947367665605
0.2365158009974118
0.24607193307727374
0.30482533168598236
0.2880027004780052
0.32040988857899394
0.2981833852681947
0.2970424308941417
0.32114192632914557
0.23593520408410396
0.30651175628764304
0.3137848382568078
0.33061278930396815
0.27022422682456104
0.31470177996388066
0.2593099454802625
0.2710059341599155
0.2579166343868575
0.2928001899448486
0.3203600526416244
0.2721957362354349
0.3050072404278971
0.2151048085665236
0.19483034394465162
0.2131706784398424
0.32234270379037
0.17682086335168723
0.32424950213360115
0.29340906743323303
0.285315617583296
0.26390285182381334
0.26603382215997834
0.32508216463822476
0.3229603482556342
0.27617791798850777
0.23854538827252067
0.3139042606817904
0.32106627072705424
0.28642597030165917
0.3212260704674471
0.3286634157308725
0.31216528810827726
0.3204342495560931
0.3148689802129623
0.3183747918822928
0.31979777928963665
0.18705830521882053
0.34188732016449597
0.33671524460780083
0.28408962365757445
0.2798645992244612
0.20617824689455044
0.24458458521865456
0.3295334201218027
0.32837793097538853
0.232959594031342
0.29437836855336524
0.2836310463951691
0.23053460409651255
0.3206142208825218
0.30464285534499586
0.2901599310377738
0.31115188787706116
0.2150275792232101
0.313099015370182
0.2888414355793325
0.15266945802252588
0.3138479579456875
0.2192611666986641
0.27842775523368907
0.1921198150320344
0.3046508852150441
0.24478477652905845
0.25787890077932224
0.3308503736466195
0.2193093598740764
0.2985624591639503
0.21217064081994824
0.3253681931229123
0.2644528990031454
0.2776455452211856
0.32025229262547356
0.20590607481196024
0.2900344053379351
0.27771221108494737
0.3068183583953115
0.3386863287031901
0.31057813139332563
0.30175546177379947
0.21548608830093785
0.19260941489476185
0.22239262530605644
0.16321495264219463
0.321465141052569
0.3361944777675863
0.3174638137121488
0.2743870567466095
0.30282441293477425
0.3123301705926093
0.2758918008645427
0.24830207688222866
0.3178539609315539
0.306309433071732
0.32158914880064615
0.24616039361374722
0.3297948055264968
0.22083378502714324
0.223857121976666
0.27448174176942025
0.30049945102775183
0.33734094484359956
0.21308105115363216
0.24292193649636806
0.32794928092509873
0.23792590000032024
0.23339911790199583
0.3025621573943711
0.3050978961869296
0.1517036066361994
0.32272465849894333
0.18853569547373247
0.2552643301303043
0.31205257828329996
0.3357532949208931
0.30405460248981514
0.2847672257767309
0.3062727531833351
0.3250817859146261
0.2278039365412082
0.2906431105961652
0.2960594312819544
0.2829305610846947
0.20515707899937996
0.3135012220980653
0.19546796420169815
0.2968833026417871
0.2648904259438931
0.26873136608844317
0.33041620238302594
0.271464070430589
0.31532389016382045
0.28219070819252534
0.3264081100938754
0.1684236045747753
0.29560352902523923
0.28757347860186644
0.26080374813161333
0.2899289838388171
0.29189248877209234
0.30378755436634564
0.16658275634544883
0.30259814457056283
0.30265154792802224
0.2961111874831097
0.29527481083082574
0.32256139352642377
0.2553947465141162
0.29936148909075716
0.3124386225397393
0.28907232283017886
0.22518219636756648
0.1793890795657089
0.31034534178570355
0.3151180015677893
0.3288066913284799
0.30760144654845084
0.3072297837048465
0.22827297813312633
0.3209446332321
0.2951240217339485
0.2367247723766041
0.27780819521101074
0.2684716242072711
0.3003180539372769
0.33942598059229095
0.26656593114108207
0.31476089332933005
0.21712287501034394
0.2879784356656942
0.3112969510674813
0.3357082965990427
0.27775381102857016
0.2853312002464245
0.32093058193945173
0.21873325207595581
0.31089695348924823
0.3223760942752666
0.30934713010436565
0.21485337521175435
0.2616467162324375
0.2916959049130492
0.33446977663594446
0.33161019263171726
0.2771311997541532
0.33079567761370826
0.32661068079465927
0.3343181150386591
0.20887614836153212
0.22513098289441444
0.29277483873960486
0.23724449382585241
0.3184396333216851
0.2825209266052339
0.20164881684360836
0.28680286853110437
0.32766873728954177
0.2512884950907745
0.30251818297807836
0.27660112612162774
0.32286118717970547
0.32185933507028613
0.24013293795147522
0.2410818529198206
0.15982770695359402
0.32620274630223217
0.31111308686909306
0.27528086573751437
0.21431970468895883
0.27113392820389653
0.19363155161958936
0.2630973364992777
0.19865147905664501
0.3188810654316417
0.302957784595087
0.3064773802803397
0.26768251448815916
0.2297347717261315
0.29658256679648615
0.3118298444434443
0.2911880786639514
0.19500027884134064
0.3183733928391604
0.32509690470569735
0.2397787734719728
0.27796631470099464
0.2613401335764489
0.301717764713361
0.21979081965136796
0.25673590786991873
0.23804778201428373
0.21953447349852406
0.18582471668439748
0.26111706696031467
0.24299893841732143
0.30988910885325244
0.298144352481601
0.22200863043678729
0.28560380981560973
0.2886528296172381
0.3159130083931041
0.333838923382644
0.3188450575479468
0.31929716876117215
0.3019165533250063
0.2629341062411859
0.33902002153807365
0.29324505274499957
0.1922148573584627
0.2406283152425838
0.2686068451405706
0.290275504834781
0.21277263567238971
0.15951112794013306
0.3230060242586176
0.28739689421930953
0.2985929492791311
0.30073246263429637
0.298203542178242
0.32047040780604935
0.31000503727824624
0.28067005888595825
0.29688030740684257
0.3289327759037817
0.2558783610408474
0.3164860503293838
0.22857967179450775
0.26544262679844594
0.3277950700164872
0.31682447878552206
0.16587769564197544
0.25139257406024385
0.32461084757308234
0.19326061445167966
0.28340120582874223
0.2707107193099869
0.33364147795619903
0.3027078044450001
0.270841067811189
0.31532710870149844
0.2819760504052025
0.32046121522832743
0.32549175700909905
0.22667547196695523
0.3331008009777276
0.33930714803922685
0.3247543930130857
0.2896039422747837
0.3205582918222639
0.18943256181356907
0.1555595064428469
0.225694947070955
0.32730954327252
0.3172723661142707
0.32081162517857614
0.30773670546493653
0.2857661231821561
0.2922201328646269
0.31369042977695016
0.30683644679223465
0.3357383492771538
0.27324588953579354
0.27661019091596434
0.26001248840609126
0.23865964427947456
0.3127859357923044
0.32510708559956547
0.26748030996346445
0.24926675781637622
0.3197263233276256
0.2877216865228021
0.27511836091932323
0.3048167987562473
0.23812716129386508
0.32255208954228937
0.2620182408094873
0.30678794365610773
0.3059513701456132
0.3393229645739773
0.293233145242406
0.3318449590872331
0.3282907869381548
0.2766739967881531
0.32722960100683235
0.2689251181787744
0.3268138905967156
0.2940627034848938
0.2621796844302109
0.2950579315591586
0.2667470707566685
0.3219476091821205
0.2956575939813583
0.3023760107256834
0.2892380114328536
0.26247744172816956
0.2912050428815281
0.2899295985359369
0.3303192442059489
0.28017823280038906
0.2577908914800703
0.31685400838594746
0.27523329834073934
0.30493226877779517
0.2803896133337172
0.30178819190693296
0.2939084058466775
0.19751643569669466
0.3317261034141203
0.3258214148231315
0.2866563896297184
0.1598925576672433
0.26074101862439136

==> anc/HaarRFC_L6p0.09.dat <==
0.2320576298212179
0.32330187487902645
0.2996631929003517
0.30963830118195595
0.22426423068716467
0.2567633405189545
0.3219276632057123
0.30424720208850503
0.3460259425325068
0.31385559814198255
0.35903120188436805
0.25105573628084354
0.2574374882293672
0.27656825220902104
0.3034586930041368
0.20883553835852983
0.25565224399121944
0.37028637474864273
0.373743119698892
0.32298335154362096
0.38413213380817335
0.1824515791212792
0.16987081171658758
0.24723380161650974
0.1968226739644937
0.27128809065344955
0.35672312460535216
0.26747472731019134
0.36355012443583656
0.29264766399759157
0.34597876495985597
0.32902304689711676
0.353771944454072
0.19479566265085113
0.314859805491954
0.2753539357926604
0.3782519827303076
0.18490228485192423
0.36866450283610847
0.37505518779891095
0.3658202662959183
0.29443832013893684
0.32043401648985204
0.3602856849054104
0.3423733580412239
0.31734011722810035
0.3518269707600366
0.3626680031534592
0.31096250708436124
0.3083686097693698
0.29636259753761723
0.31609369245013796
0.38217397164606043
0.22712348737920113
0.31196390180483946
0.2754593908787301
0.308929001439364
0.24163703996690006
0.36161179487771306
0.3203993628472751
0.34870022898275765
0.27720070377163586
0.2499925150395836
0.3541767256960418
0.30128690701413
0.28751214854212354
0.30261616374963485
0.35669715590840795
0.32858994703532585
0.30715430795104165
0.3267326205332241
0.3764994280595361
0.29088716966567085
0.31697401887364124
0.3721894823963379
0.21776868821282672
0.3453012146480237
0.3379670612390373
0.3286473832516205
0.3528902708381702
0.17355944546063987
0.2630410579552657
0.3689193417116483
0.22165760580245109
0.3159720816599928
0.33258782006295606
0.3022623507815602
0.3517862988635562
0.35817676402827797
0.25932031436480196
0.1928074772091503
0.3472700296957119
0.2533007598950422
0.35681638292385986
0.32221298989156916
0.27795570845351897
0.24885535850429483
0.3444180354157598
0.2520347290164377
0.2536799481878613
0.27584979785842084
0.28451976502035065
0.3440426530933343
0.2793851515311342
0.2909489748162759
0.27400279413718187
0.24147069881031108
0.24367397932729395
0.35542517100878374
0.19416087313521244
0.3041930093210942
0.31079498865626765
0.3547743010833616
0.34650559443216433
0.2503681221648304
0.3671015057456432
0.2788881879975144
0.30084957673474366
0.3041149092137994
0.30352432365804
0.28158005171231765
0.33638585188337056
0.22616117356474874
0.344823723763476
0.3607911168183465
0.3830212071695706
0.2583282371207732
0.2408619389923312
0.37350180713799397
0.3381943782523582
0.28084109306425276
0.2881927323918697
0.35084853403462174
0.2058820797106108
0.34458361655989855
0.3541487586598896
0.30131106823609094
0.2372450764029375
0.2855431119221618
0.34375141354990535
0.321066923821517
0.3155677253800031
0.32489092389517915
0.3458021206712853
0.2980677429788359
0.3172696064953749
0.3368332713942638
0.34688528269199437
0.3588125183528828
0.3718531990652464
0.2844782002944113
0.29552267562653645
0.23661308695275318
0.20495250876985724
0.3126295748071467
0.36610192375407163
0.2832086555016127
0.32009019437462166
0.2667321961948336
0.29779882361225757
0.3268274971883841
0.3151533218845152
0.32091656239741956
0.29136376217187165
0.30488350959211163
0.36577074831208706
0.28553291533924124
0.20472977937666825
0.385448135105832
0.19761120264303464
0.301381960598998
0.3667315515765634
0.3288368726699557
0.3294201469659143
0.2912208465933101
0.1681009165650253
0.1989254951953301
0.17365777549765402
0.3037640056453382
0.34908737525770916
0.16788860949019457
0.3495313011908003
0.3789499028975498
0.36261517793312387
0.35808553327788806
0.35714023697239694
0.31769932505314286
0.2801305057063449
0.23401079652979673
0.37070107629189364
0.17373702396734844
0.33022902819936206
0.3023470419915094
0.27869850600733737
0.28262156570897384
0.22465739938004894
0.1867219013070446
0.17101138218681555
0.31920142041917876
0.3081857906233507
0.3543863059365622
0.3275787685463696
0.329672851239989
0.31832005426320253
0.3571176829813062
0.3143958021636628
0.37545368048212596
0.33362430966437717
0.28827607638580954
0.3277436435688751
0.35017867323759005
0.23899952875009026
0.33797426531460867
0.3307213934533628
0.31294845533053167
0.31812076125025796
0.34178798623775275
0.33430986624347936
0.36975764627364754
0.2395731920073153
0.3237314583085047
0.3857826795811893
0.2548498535566621
0.35171390882176756
0.3274779544882803
0.3378107533691287
0.24336445627424907
0.3677396078343238
0.27015384475986864
0.277562174842813
0.3093796426990513
0.22451432387903109
0.3587419666410515
0.34922209103794805
0.2254399471411362
0.3173323091674255
0.3197477783286005
0.30230098460762544
0.3152275831471358
0.35387148877148317
0.3448901182599812
0.329271288076635
0.23549883602368848
0.29522810492559454
0.3562115596919797
0.33482485666561784
0.34084279300534864
0.3388123251305017
0.2827789935655972
0.28105002990814865
0.352404714399915
0.3227480106504894
0.2934661328019351
0.3232555636954099
0.16086354088267818
0.2515409073951695
0.3525671329909507
0.2640094634759807
0.3731422917743434
0.3247245040492901
0.29624081945789743
0.30199144574893344
0.3156777795829527
0.2997972193225309
0.3636987326311848
0.22657720592793812
0.3725701859783538
0.35942264445133665
0.28794268158802283
0.37308707448209194
0.2279263152777693
0.34031151972922385
0.367318970086253
0.20658362218463597
0.16571386430833215
0.2896412600552846
0.3217867596720067
0.24127646146252155
0.2883046844756232
0.33860380505386917
0.33029242234706496
0.3431427870263858
0.2343984593819417
0.3117148955471137
0.3154197452597474
0.25266002876045707
0.2543735749115798
0.32467657863343413
0.2544200917815869
0.2260147338382429
0.24323496748614515
0.33258897340707205
0.35057159760791307
0.31980795913529314
0.32298675537121085
0.32945769674470315
0.25830337281448373
0.3608738842199929
0.26122285221403563
0.36719823072395746
0.3589972221697605
0.35700906224929946
0.3338302187824614
0.31396564802124866
0.28224409340418444
0.3474728995689414
0.36151608606267793
0.2676701415596006
0.26255755614608894
0.32505939399878053
0.26544248711429413
0.3470437197513706
0.32465157612927725
0.25662793703447606
0.3773701389721642
0.34956836572119704
0.34931884610420716
0.3795297245476178
0.2702894115487393
0.33388857741313166
0.26909960418368145
0.3241843880398004
0.15794974377801901
0.2915338328084894
0.3358742774163783
0.23550927543231542
0.37232859498727705
0.31361706315419957
0.364736907458622
0.2875073876090502
0.34941207298053156
0.3316062992586245
0.2179854427235772
0.2342936941819568
0.23982096806052722
0.3591572468490025
0.3048111317386737
0.3024445641837812
0.3502936120991905
0.36923099146501603
0.35476548234514804
0.2896440840553722
0.3668739347750978
0.3210215342881261
0.23359901052266405
0.24515639194533687
0.3483995484196614
0.32868239373964386
0.37141847073799666
0.32417819772723927
0.30301861802361163
0.3600348923367865
0.2731984560041254
0.298908380814248
0.3572442131761681
0.256163944027736
0.2905348168080212
0.23233145014720538
0.27237004650972435
0.37968084798067303
0.37710380405798705
0.22523123808381915
0.3300122687941785
0.35122398490741247
0.2835202550289122
0.29773727240172915
0.23111222775684534
0.35963019680251507
0.3399228221703215
0.28485533846920946
0.34042872290814274
0.3265952645626804
0.2255865306456274
0.24530992529345297
0.3419838738611269
0.2899497601669348
0.37398910862927287
0.21399601209928792
0.3396230806634986
0.32807449742650274
0.3748378839279271
0.3601328064814072
0.2331496120989719
0.2764629964279967
0.32502685732586717
0.2309003697493811
0.2824441579202844
0.32519608060194866
0.366574764644267
0.3734473360609948
0.3787599948214134
0.2172331128213554
0.3304543195976504
0.2507262657811739
0.2493720132642087
0.2916904043376354
0.32773167883293813
0.25347846741777574
0.19606522391767223
0.35939621893174795
0.32972895299156135
0.24544952955931076
0.11161477661339514
0.31696906471739267
0.3683728491393908
0.23048469138542738
0.3265643429542335
0.2581733666930264
0.2948359644236199
0.2828183575213465
0.29862954818396803
0.35134344144093776
0.3141389087799711
0.311485313206275
0.31525745777821196
0.24686969337294198
0.3615439001759196
0.34811952354312925
0.21126690219070807
0.34793554615779876
0.3341392621694038
0.3345251760988791
0.35495181979805074
0.3312725780256898
0.3740142814469782
0.2790851421425319
0.3338670595772622
0.32234097298350095
0.3564359838590845
0.2039399324707753
0.36254918664993513
0.3438920570914133
0.23248139661665088
0.3358578040495848
0.30776893284562673
0.29977405967716114
0.3509444858052599
0.3442620014843949
0.20879037778843726
0.31198929497020844
0.25986592116003804
0.3201778806391997
0.3420698227233426
0.28493929729103956
0.30635676488034114
0.3435212158398474
0.3431600584971828
0.28404335680438547
0.36540796417988647
0.3237178065133164
0.3228552804354814
0.37437820968083935
0.2673590409076299
0.15744568029496167
0.292850634373346
0.3374508000864786
0.22662101995068648
0.3579646386771246
0.30741723507022944
0.3313755694564341
0.2700751337055144
0.2718944434370429
0.3151709914579537
0.3820295949116778
0.2490499131582527
0.3663381746083409
0.24877821924141055
0.26471879226820355
0.29186277037709063
0.3182084502841195
0.3584675793374704
0.1820885519280966
0.3487792133527816
0.2718135589391546
0.3750040365196919
0.35008862046349376
0.30384079613621034
0.353632146571607
0.36827808318291877
0.2605237460045058
0.37013234355654784
0.2907326709865585
0.3427330552553634
0.3027288844294294
0.2785580130937147
0.36152979818617637
0.33899136492336407
0.34091894283312474
0.29970079003862665
0.29207664116312243
0.2952546475956909
0.34043580327494966
0.21148346737426718
0.3540812342883261
0.35657795357403144
0.33724976764581366
0.3095547249781463
0.36798623356134347
0.33354390802213485
0.23527703467860037
0.2831307400692793
0.30061345370728776
0.3419542011719424
0.24120706783600807
0.32820708566481244
0.29199963161642495
0.3669157275292007
0.31460129844549733
0.2991451000287065
0.16022312930623855
0.3617086727943802
0.23256971360371206
0.31884700561734935
0.279811535800124
0.35539822568948676
0.31688992168302715
0.27840291781797305
0.2816202117842784
0.3239883563340523
0.30085300102930934
0.32118254431272325
0.33553103481877716
0.27286640247489974
0.31985507510313793
0.3711061901810951
0.34403493481660335
0.3552766181403195
0.3387919849290252
0.20921574253097783
0.24214770007698053
0.325435630363013
0.24149632826254486
0.34089313034277
0.2830479181659048
0.3626083139468512
0.29162348620389766
0.2969453705553183
0.31906770046034943
0.30176086437182265
0.2766285541451319
0.3657936298047541
0.33440451887635014
0.33436787624245445
0.348607854487674
0.2505718605556785
0.2612206695199486
0.2837208367458754
0.24901636266508914
0.33194039899113187
0.26701207469128146
0.2686267799618944
0.36039603991557967
0.34939950623666627
0.3346518928444646
0.1807947220035771
0.37074535677799975
0.29730767341722913
0.3466979505323564
0.3340240982161037
0.3603668119604755
0.37334781370295017
0.2230320757946173
0.32439459171352275
0.3477544475831527
0.3582371290180631
0.2883947503551402
0.28546137309511294
0.33565049243007955
0.3200299304905638
0.2969192707457886
0.2569108267158414
0.26534570945159197
0.21351288120683953
0.32883405512794467
0.31336259488034696
0.2130886666708872
0.2722565560217276
0.24105953030627772
0.3580443040817726
0.36301368830733194
0.2970964567133694
0.25909928168577734
0.3376124707222352
0.3212512729560837
0.308936867104634
0.2679144186066027
0.35441285873955314
0.35974975171283036
0.30036656511193033
0.3664092563933142
0.3093422276261347
0.31291720221617253
0.3073741424894922
0.34903450913920775
0.35658838641917884
0.22801319233815473
0.2539765251895492
0.25394838441924317
0.30670722428117003
0.3199320960822715
0.30158754453691583
0.33666855412918884
0.21537105223334885
0.35596019934570394
0.2656897067811784
0.34335021609903943
0.25875773756428616
0.21777808054554162
0.3629789886297008
0.3702759719653093
0.3607800886184344
0.22768723474205835
0.2688671083570704
0.28897589533642454
0.29919120627644036
0.32770696949885997
0.27528108300276133
0.2877981253238562
0.3521504394785124
0.3224936354128867
0.3489184096594487
0.20418267672151827
0.3496207834080466
0.36359163619766105
0.36822821500303826
0.3870479487635422
0.33371474775040744
0.35116168642716383
0.2109693945647814
0.3617384495389824
0.34772221222213806
0.37328980055070327
0.35053385969866974
0.380170247463871
0.3530733906083504
0.30435740417102836
0.25555556394033757
0.275535380317369
0.337875633623874
0.2883203835890698
0.35413934207018916
0.22152678178671356
0.3097118061915207
0.2845075293250301
0.28452591168738617
0.17299009380571378
0.2568900277956635
0.2827719555263325
0.3434066794941901
0.3002295249423151
0.33407006554462276
0.3408933196495879
0.2716841702441711
0.33831966454277296
0.3108534716107939
0.2293329998128515
0.3754570005128547
0.36744897825406103
0.37157410427030324
0.3179564674404747
0.32926171333268245
0.22007950078470265
0.328770414209066
0.3313330169743359
0.3844763393764421
0.31148852216424533
0.37601539473540935
0.2821883262257183
0.2985470884474823
0.32216031550538066
0.2927803455203282
0.18645426179945013
0.2640388223902594
0.2040739979719171
0.34513045187690616
0.3013329086692363
0.26171955214522047
0.25835656527852485
0.2559811134853008
0.3527713170042888
0.3559497929422422
0.33961858725557914
0.32883823137477114
0.3022888106145435
0.33475430622137586
0.36337920862430695
0.2210068264861788
0.3250011250816196
0.30572864829278984
0.27725357787902566
0.2779593074749283
0.270365988746875
0.31021338102477725
0.34717196884371315
0.32097627854911626
0.30278834692270895
0.3030232621178512
0.3636444689521314
0.369877656539765
0.3724961259623444
0.3139731750125085
0.34046544605217033
0.24001799552913583
0.35162015078749437
0.30848375616103946
0.23983413742465567
0.1543934667037133
0.3543477222499108
0.3674042066736937
0.28879915475184004
0.19963813694999072
0.24822259338019356
0.34490979340639955
0.2859657728617265
0.3388345338322806
0.3504842720958989
0.29774337590856836
0.3296307630964014
0.2855543017306766
0.2908228065157637
0.364688619688634
0.1592259872016896
0.34236282880885627
0.3711068793535784
0.3737702421780318
0.2207099685638158
0.329099878242875
0.2746788185275816
0.3831980290920423
0.2779825554274265
0.3002261282941563
0.23188825240501368
0.3642059896041278
0.33000188762965915
0.2171567596330459
0.2503205986731951
0.300152537448503
0.33217729215889574
0.31926434228547035
0.33727717056698914
0.33600445197397344
0.2918975040308152
0.24036816922313536
0.22794558552907712
0.3156631436314571
0.2905837497931093
0.25854761197678905
0.22998815931445724
0.3059951481226914
0.28674375329419566
0.1611518717822367
0.2849446769682928
0.3830784414360818
0.36500722481514053
0.14475127765424822
0.37256068789829994
0.25010148701765766
0.29026408192749137
0.24794960266599714
0.27822069679567474
0.35951494644582227
0.2522897472052893
0.2692493636862165
0.34113673383284016
0.32283860089689603
0.33137119405554044
0.34256639357618024
0.3453959388636606
0.2984804212714802
0.27273858996186434
0.23823907221718285
0.35094421219174726
0.20148044346494318
0.24989595971190318
0.3186446418697789
0.37376728730809056
0.28422770677575215
0.20082802146299727
0.33188246885295286
0.32930442909228597
0.36790408692300214
0.20836308974898296
0.3602997949128363
0.2668459147247988
0.34953880572299373
0.34276290409009513
0.283487395334812
0.34163035024495625
0.23404895198532524
0.2482748380264872
0.32819029238622255
0.24895919224127783
0.28850997093988057
0.3034113473716469
0.3157325599574452
0.21697855577470468
0.34134712451303206
0.226138394605508
0.3754002591426373
0.33838160166804254
0.34594966848120623
0.3363306355619084
0.22424167198082848
0.3303142797418232
0.2977499173144266
0.27106640224677836
0.1926470646538253
0.32446085524341434
0.23828483715193416
0.3666079971808302
0.33688209867835817
0.25178415448832836
0.34037097733260546
0.2573515909688333
0.37551230672989366
0.18705609527653558
0.2360625344308155
0.3153005365547946
0.35752065488514606
0.2115603252316591
0.24163372966193597
0.32758926874917527
0.24592803239615613
0.22103577047496675
0.3204807021232535
0.2548577705334171
0.23518958457475536
0.2746573127280159
0.32340489629404445
0.3176538804512309
0.2746781074494145
0.31966078273112936
0.34309649212643284
0.27525262215545426
0.21810507843193921
0.30829241589350026
0.2973326488415539
0.35280110627166356
0.30393664333251236
0.3630528675205793
0.25309712584404087
0.38498108617754095
0.28944523481814705
0.3599064405082517
0.36486758568467315
0.1909963376631936
0.24938296149215963
0.31742754597464395
0.30428725869450035
0.3605893638641531
0.37785352745914935
0.33978926078550226
0.21066907085848027
0.3620764181027429
0.32590837566134395
0.26329600327935654
0.36467508392116016
0.28652471399638346
0.35771441082314626
0.2982826250356592
0.3012170427845448
0.2691556609165389
0.37745304975843297
0.2695886118006356
0.2909091224353197
0.3393397607677957
0.32672430428500937
0.28726074967097587
0.3651027111138402
0.3567702567595231
0.2968457761730215
0.26807875395285646
0.2722222039504953
0.3459805401323684
0.3692688007795081
0.24635819536688874
0.3435353932139394
0.2451398935785194
0.2859395356401941
0.3391066564500547
0.28967952019386395
0.18133853815327522
0.25444469105049833
0.32877076626261864
0.35553628385788777
0.32196265555826453
0.18282480803675746
0.30805687116260144
0.23213015071293727
0.2646171526429593
0.3019798105154588
0.22704151318751586
0.26309473775160647
0.3131552404451447
0.22544729970959543
0.26542388891381513
0.3480080341884759
0.2740291335698731
0.29022521290712866
0.27074442253367514
0.27473472562945755
0.25699653764128677
0.35506004801739516
0.3598030092277076
0.17951097670768643

==> anc/HaarRFC_L6p0.1.dat <==
0.31462550701082
0.2897314737543527
0.24638782641570545
0.296972030823792
0.3416471912064145
0.2698616220791586
0.21857724731329303
0.35563758603376383
0.29057283036028675
0.3240186734818015
0.3039554365280811
0.36846714627352395
0.18641659614706396
0.31193747776588493
0.28824570817553624
0.3726875027458631
0.25914986347988117
0.2978954395544846
0.3914248457865951
0.28223557508239194
0.41176661329835373
0.2826415162243832
0.31647156593633097
0.3999437951679965
0.4046435744912518
0.3974219728480392
0.38167786394290915
0.3682832563135329
0.3232776284328515
0.31056956081271647
0.38263681441661723
0.2745781253325189
0.2926323532658739
0.278616518962932
0.4186492542604044
0.3371569874723961
0.24299098968692875
0.3414507930509424
0.40941925796144596
0.406443802161851
0.2055741169241665
0.3794723334633375
0.37011163958736826
0.33101379000027964
0.26247046213632325
0.3660513122343673
0.34776946376421686
0.3259678106137382
0.4070783071180731
0.14003947682565826
0.4030137610239597
0.3881164042477101
0.19440217448328986
0.3609255701173523
0.32163249602117394
0.29781009525937685
0.21796690019793868
0.31697418456861554
0.35388083328061587
0.3663911534745291
0.27000365559929007
0.3879733861160111
0.3179196944110751
0.24981399687988837
0.35134748963968765
0.3310964520337759
0.2997376201409659
0.36349558934115245
0.4116679479721087
0.26234007381127905
0.284889229279472
0.30072339738971166
0.2980488859688204
0.3286300852878514
0.4092077814443597
0.4130750256064651
0.38708106487962135
0.36465801266497316
0.39702961268131537
0.3211992327958902
0.3185121831164108
0.3244699003285011
0.41347452083205327
0.3230246644832779
0.3751068539560902
0.38201686813827923
0.4146890684983811
0.3160356273358368
0.3965359095214074
0.21084443216820314
0.2776033319177781
0.31064361496835724
0.3750665071450865
0.33170444845997754
0.1840973696681673
0.2866776937279344
0.26100106504805204
0.23195373766295777
0.2907090249478668
0.38990624411821967
0.13121893297211384
0.4120435133334638
0.3227105554977995
0.3835824373637922
0.2458973225364311
0.32098309292818805
0.3829178794310286
0.3325850675955582
0.3599987393242074
0.394145336835848
0.4217946074135401
0.39737411186137406
0.26174710467397877
0.3009559375570725
0.37970582414860304
0.28453948089142816
0.3505641207125764
0.1917264537951121
0.31796955711128616
0.3301424989232898
0.29984216945563313
0.2927258963791788
0.36358832859126966
0.21016206894596393
0.34165080734161407
0.1894521668731038
0.4007998868774353
0.35128007853802
0.26105994776159847
0.3247336933063291
0.3564252531972791
0.36722493431097175
0.37522645930489357
0.16811021730921938
0.3797241103016082
0.31129510294268753
0.2997172457386962
0.2397816595790395
0.29207239152545056
0.415651984392691
0.3519466409674443
0.3705687667126342
0.42224809508147404
0.34009785840804335
0.22778640106540432
0.27368751269194286
0.41310129509145865
0.21179091181155468
0.3914055109163394
0.30622975380124295
0.22478622199839238
0.2699813884556675
0.416919282981289
0.25990756372619617
0.32875118993468405
0.29374046171729035
0.38715520093842754
0.26990853544223437
0.33707681470984824
0.34870409066584246
0.4011955461061073
0.2948732443781179
0.34745430368095753
0.3113776826524717
0.4087463654598961
0.35724476192516497
0.3137981650278886
0.22102967288219222
0.3401349104932731
0.2561362463367161
0.32249874577025006
0.24597250623723638
0.40622893295426316
0.3572236639102168
0.24165276881707592
0.29956837323284535
0.32885695626263334
0.3628656489162686
0.29446373783970364
0.2675073366879151
0.3428479610984297
0.35224190383942117
0.30198163085095947
0.38728623192981165
0.40051679137482105
0.272871415624404
0.4009754807617515
0.3539401876146089
0.33608900794848817
0.20273086792978395
0.25673901400445664
0.28530896405403156
0.4072570543630103
0.3993509636326804
0.36948062566565737
0.34742201104256143
0.37036705281130594
0.4191335972913074
0.3607031838611793
0.3760302911908818
0.4016027639505898
0.2911880161833595
0.3405607662420664
0.2166207358919786
0.27692384728313085
0.26024748232322503
0.3434279932607553
0.3866624484426258
0.34938278441168297
0.29046960325079596
0.30753115666529995
0.40443132940829646
0.4254385398455368
0.4077993075801937
0.28351023772315426
0.36918521033007284
0.27857496245183394
0.4186927490505863
0.3980983186262325
0.24095737150245505
0.17969897138387808
0.3510749682317319
0.3594850638820389
0.27306158928822466
0.29989124501721165
0.4107782194727058
0.39446574650555755
0.35368941822491534
0.28676131362007934
0.4032997306452213
0.21792394784128746
0.31997408144930406
0.29409522236735236
0.3508003013986329
0.2874292063789154
0.385869701741932
0.3135749247904527
0.4106415074692902
0.29208151812669814
0.3229033960693581
0.35840172798811315
0.4089809305192357
0.29797885359594256
0.31076594710804356
0.3944988419279246
0.33439523545608524
0.32521010804710193
0.32730394304328825
0.31626596043809724
0.39720500404690495
0.3336751138261887
0.40021223871842776
0.381128080230908
0.4005264502830445
0.39761453289464715
0.3374273868831713
0.33466974072673117
0.41745129413022874
0.25203966374762915
0.3355723814764411
0.3701135415153578
0.2964882613903398
0.35855249431304476
0.31644301874755076
0.2716341785865351
0.2585615304809284
0.3920339797963419
0.1725973868481216
0.3340015700245369
0.3656177742612118
0.2402564374279088
0.4163260366599618
0.36809520091620124
0.34885000075274636
0.37261204054392927
0.24869891199147873
0.26191530127528356
0.3623897175375638
0.37868002960244684
0.3504775313442454
0.38028814626522983
0.4206040977562917
0.21386379606899766
0.3655178449048973
0.4177668057879369
0.31480572955020714
0.19436976148937576
0.4058383195002776
0.38928220052410056
0.26237167995016303
0.37949168227891433
0.23389542214657522
0.3834708692321733
0.3287129414423876
0.2543559918093596
0.3926562856925785
0.3930372366377577
0.3319225306233139
0.2532655469320259
0.15628570631329405
0.3433926145481934
0.2813019842373863
0.3123431783982946
0.30616360141985954
0.3174648015325592
0.3420668620487193
0.37399848968394
0.3154475283496177
0.40523242893860195
0.33857499656598966
0.2537162955841509
0.37773665837197057
0.253734005713906
0.2427468444615319
0.29409278140990164
0.3822032584815105
0.2576964454970507
0.2703417814090945
0.37619139117712225
0.25267924252247675
0.3601713641789285
0.3985160593639836
0.19886890032319446
0.3539153451560948
0.37261557396452927
0.21920355772168554
0.28418804850876644
0.32314672110040515
0.40486054082244977
0.4023130769651106
0.3583957142676269
0.3883470726519709
0.3784411737156234
0.34435631685898366
0.3689350493204329
0.27900768754507305
0.3689788222035966
0.3816790103000151
0.3383993725584488
0.3570027931558446
0.31450395647890567
0.1935070126960806
0.26140384029833
0.3869640830526591
0.3208422522202267
0.3684882093718761
0.3185322737442782
0.21619960472257413
0.2437241416386651
0.31305375313955774
0.3727279009289673
0.29452428002253644
0.4076791250474794
0.3102981320009716
0.3180655187897236
0.23742564530667834
0.2802097644225637
0.21162016491431093
0.23087932557840907
0.18171179925120443
0.34814433781144016
0.3520656371437483
0.3370706958302633
0.25206978763832194
0.2626853944713061
0.33748165661099244
0.33580130017435766
0.38231569690739003
0.3790108562410866
0.22979102049193503
0.38867701699059765
0.36813793922761456
0.2820112832253258
0.24718404331881846
0.40092954522167334
0.3492224553353453
0.40190786533501976
0.36697019400225966
0.29663472240572375
0.26251019528939984
0.3488324061253738
0.3451760837654581
0.34986470616557747
0.23306479820965692
0.3194806940905427
0.2888588183556224
0.28223875794659253
0.1320879934028171
0.2603085669357572
0.4184001969296572
0.33157685824430727
0.18328506499834
0.395355145272723
0.39202710410354413
0.37497191589313145
0.34425743584264584
0.3900209952466021
0.33918714870717304
0.22005085932078422
0.3870467141416419
0.21888700515974555
0.26015902599038887
0.35403296652656885
0.2677765638917575
0.24618938301829602
0.31031868664939516
0.3482840031210968
0.3474652046766884
0.3251751315339799
0.41028590895948674
0.39005719099361974
0.39178425889594787
0.3178850963891819
0.2829572409523507
0.39370583229719314
0.3433334370528614
0.29878235174792095
0.3059735713271111
0.3019227358707895
0.3449505991761692
0.3993565059936913
0.3289632682618767
0.3915147090898865
0.40351031829538736
0.3925213463387699
0.3798667507516569
0.36925970636929356
0.408534798715709
0.3295040451663413
0.3618365034069367
0.40479364541422463
0.33683048244402647
0.318408022513384
0.360992172741758
0.2650841572729623
0.4086661577362103
0.3116567299561047
0.36479930577076636
0.3940869379774272
0.20543244600975255
0.4135113537605601
0.4003120238527355
0.330330394426783
0.39976003603415283
0.39154165452041706
0.3787280849103946
0.3391805146237053
0.40094467490722147
0.344471454242769
0.24867634320680335
0.3325747533994355
0.3447704557963921
0.3088349119362299
0.3404388408009067
0.27753593039897323
0.33928384394170685
0.3748319442045381
0.23184436481856205
0.35434575997921286
0.2034209279054971
0.3252678142533845
0.26557344940509275
0.37350663104532394
0.2341830286801342
0.3824908285121189
0.4230599491451745
0.3086680954255156
0.34884706150844763
0.38227037901488314
0.3917751451357897
0.35163729330217663
0.271670327161513
0.3630242045413689
0.3575536071081517
0.3903326103364977
0.3709514238452992
0.33030519411289616
0.34765232264938983
0.32433436359805146
0.29372997575260446
0.22929015170228567
0.3156438581738468
0.40126607383785495
0.33097784500003663
0.3294394692954383
0.36853223034081045
0.2914969378413786
0.38914284309746994
0.2886734930429523
0.3851856933873718
0.24307099557363265
0.24524643392758785
0.2562008827589705
0.3131659811628841
0.3194883087789658
0.23421916242234697
0.36252625873873345
0.24431004483815874
0.18719784082327648
0.4079867572228336
0.40850219153206424
0.2120739935490687
0.22884107487058317
0.3979338120751262
0.3889896109174404
0.33222616939970856
0.21125896645796427
0.39957741403499036
0.28431995996078036
0.39052090731333555
0.40223486318911383
0.30191357420430687
0.4176746742416966
0.35787654781821643
0.38959949571234564
0.2722581597933084
0.30541584919049813
0.36278188345242457
0.39789844706202226
0.38715542950401766
0.23888690865259857
0.2961335837792972
0.32470656513425156
0.21979938399506269
0.2055554738067845
0.31850423324780835
0.32735962745758507
0.238006924814415
0.2918770966098113
0.2252902214235787
0.1626468261331557
0.2540224352451803
0.2582287110465764
0.35532747504618023
0.288058076241926
0.28560125714217527
0.36368816587014835
0.40553425356994877
0.313480999312296
0.3345638958227047
0.26156366498995987
0.23232102595094362
0.2644084757315701
0.22643792643810756
0.28431195420260574
0.3764718717898357
0.3268353642556153
0.3434365403838021
0.3904345620339045
0.41919400208477164
0.30409939254691554
0.36369941907387715
0.35375964185662556
0.2713431355544434
0.2728307630297329
0.3433826492052094
0.37563002402227263
0.3000306752039648
0.2354327391542312
0.3872786554112201
0.20743677970402158
0.3609609977318402
0.21990191113467503
0.327334395872967
0.37287281830195884
0.29525147357085685
0.3046952752222102
0.3977443392181843
0.3394239287280886
0.2500679791859808
0.2670961613460639
0.31799769355611185
0.2992153174069623
0.35771402213204784
0.3354336450716
0.4043059075880319
0.186833872851442
0.30157012084357704
0.3545961971392078
0.29315110330974226
0.3815750898754952
0.21964407391534446
0.28398643603739976
0.3064993774984174
0.3803817404839126
0.2592116872820874
0.42065202623887366
0.3131521159929475
0.189992498309406
0.3528552465792735
0.2734573765822293
0.4185106206986071
0.344943734224205
0.3175985910847423
0.3118401181519799
0.3884474568471413
0.36958628183949277
0.26357553337918915
0.2347443984767252
0.39791840535697126
0.22488051937694153
0.3913194178155061
0.2969140753668893
0.28186620224094816
0.390368155512084
0.33392032029765306
0.3390297928966337
0.36556242890801127
0.37110296249356645
0.30727496423806594
0.39522708498057374
0.3470430868215181
0.27331593828537826
0.31374129463211003
0.3707612582794262
0.42449142653813143
0.295105426740578
0.3713329210700279
0.3438948853506381
0.310469104007552
0.3451674814124816
0.24367625525902364
0.24941359709899713
0.28924955269033026
0.4029986700602184
0.2805349244752359
0.2390498256357664
0.31369931551554664
0.3562944895296532
0.30575321637693653
0.40497524940894336
0.3520614175998806
0.3397322798101807
0.3749873058438609
0.39964251036484144
0.2722336153317029
0.34309852926696294
0.4173533842664666
0.36702229635553574
0.31753978750874085
0.41038306959745197
0.3892160142736538
0.36526365348281836
0.3472145250896768
0.3314240079814896
0.28755844246723494
0.27483172270863093
0.40839662200326654
0.3526060465075193
0.38654425352076394
0.36448221510161805
0.32177988391333906
0.38621328426622537
0.30592829634284135
0.3853668577405268
0.33497072245225173
0.4177908223326143
0.34550407746122375
0.3561618589167203
0.3788647961879982
0.26328674849015105
0.36931111028484637
0.39098425120655894
0.3574472497812109
0.20035538840451436
0.25029261651354096
0.39900803921130484
0.42255660005603984
0.1816363342592353
0.3250733068187889
0.35322640512750386
0.34016741939464845
0.3291785382350192
0.28504380797199136
0.35243032147988096
0.27503363095468875
0.311751996055712
0.2636893452104833
0.39772694718145085
0.3952347662417307
0.3056306109884915
0.3466460338559986
0.3236206041480851
0.3450048623469727
0.37295870214013566
0.27220318932484033
0.260968738637316
0.31343938065139537
0.4150910463308202
0.3396647232254772
0.36793810243637415
0.26235828183303644
0.25429161131031813
0.3601281876914424
0.27264186826701153
0.3283179664773458
0.20073608810583093
0.3782732810594904
0.34540278613966097
0.3451860406271681
0.2768108000056846
0.26771638434385353
0.4133887511324956
0.20054366038138255
0.3327249201604081
0.3910069620686966
0.2566206735075567
0.4150897980539597
0.2681211104421694
0.34305519245072885
0.32509722659911455
0.24707484031291085
0.33015990539954876
0.3153409717654893
0.30434718893118506
0.3249634722584509
0.3507146545956659
0.2410795055884094
0.38881450710812404
0.3726702035383279
0.28159175551711246
0.3150999965971782
0.37944940775977276
0.3703240174498522
0.22016111693582652
0.3371606612067449
0.31551462613058096
0.3880197619466222
0.34464448359274746
0.32215259245336075
0.30783186515737276
0.35074220380063775
0.28594374023434643
0.3975509325118414
0.40950463762660244
0.3911776768426174
0.3820863544677038
0.40277095099944527
0.29094549536223646
0.3664440614093246
0.3059924853361513
0.20572080528256037
0.2782243121446035
0.31093653198891924
0.33276627370057776
0.3751690968782524
0.3339553635161143
0.33633870382962205
0.32283154477377785
0.3882821307816773
0.4022948494891405
0.22715094574258354
0.3720615825157408
0.35203093335790603
0.370105117848288
0.25401326003237973
0.3462463079915426
0.3437668527645107
0.3153412695348776
0.37039325430198244
0.39855764953102285
0.39637340367225493
0.20206890803585964
0.3939470275338465
0.2983927822857878
0.41825104756650006
0.316289583234167
0.393647682862399
0.24986860261733215
0.3429338296361042
0.29956217050045264
0.2539121354016793
0.22306600640107663
0.38223200970822324
0.20452555269853864
0.13107346225353841
0.21520847906299098
0.33050594617300694
0.39552179749103544
0.14635642724231274
0.35314368837672455
0.3162849506603471
0.2706089564787716
0.33053233736991783
0.3923881705823543
0.32748827867823055
0.3600145078441358
0.3449158175318975
0.39951220768533374
0.4099110020948941
0.4039080137383537
0.35015724534981124
0.3235417853546416
0.345094853533126
0.25789008160363514
0.3030651127691005
0.2177841678543608
0.276100108543528
0.3979337023512251
0.3873878607247713
0.38885444232229205
0.384527578016993
0.32457376874873534
0.3779993443237767
0.3669377581968791
0.21447010474421918
0.4085659919347138
0.38197818109322645
0.41849136345728205
0.33791437868244595
0.3896906749774755
0.3780987083700101
0.3524044925322202
0.367774899932181
0.31695831574154604
0.3971816235353491
0.37202383293742713
0.3750873382457653
0.23927883560330368
0.2997696378740468
0.32707909344418573
0.329779846456718
0.29972836731597413
0.2937220577551692
0.33996149955705557
0.2971601687006788
0.3496047404202827
0.38895267932359506
0.3194080229459739
0.33464656085767985
0.2946905277505967
0.27278475443368344
0.252675635683754
0.32846672512453123
0.38861200086778724
0.38526264941878546
0.23245662483047777
0.37408990124252034
0.325831958731204
0.3823610957243414
0.3446589852992384
0.3815068967468712
0.2724982879491558
0.25835291229058466
0.3099646609815883
0.37825161937428353
0.36100205197095103
0.301905176250895
0.3942132634846254
0.40294325402502656
0.155867252205341
0.3231813842628639
0.37217914056362456
0.3747523955960098
0.38449863961253816
0.3314188366459649
0.32507377481617444
0.3549275906378127
0.36203794188359506
0.362204709025024
0.3253746562263852
0.3744391965178093
0.3412708141877906
0.33736641285439983
0.31820844742518467
0.24865425048738055
0.378496021832036
0.2968668013890254
0.2266852954149246
0.2366306100441536
0.21836323341735342
0.4150508783917046
0.3219649192376762
0.41536676986466947
0.32916008738307534
0.31878399803599955
0.3016046898426025
0.32365692789950135
0.40864871398670327
0.31417993768686436
0.3271477672232783
0.37225535468998566
0.343050816311204
0.22133731530513634
0.21150489448982476
0.3609385018943535
0.3039241394043708
0.3173962924180481
0.334477656210831
0.2651635404867652
0.29685734587787915
0.4200590557596467
0.33904060246891266

==> anc/HaarRFC_L6p0.11.dat <==
0.32523417167833285
0.28317048917882526
0.33376003376308877
0.37053409754295635
0.26116043878813733
0.2151170148535165
0.37394142651397616
0.27782392566086905
0.298338115036338
0.3176446525314264
0.31866389021693303
0.44587071973724524
0.4299900449489125
0.2803810261983143
0.2878719807129526
0.3342313935241842
0.3360859131204425
0.36463447691443074
0.40363059031479576
0.30124965860906566
0.440906904855794
0.3249247877719054
0.2794945422060586
0.31562072144872627
0.32320660944443985
0.38906164047842956
0.2350520933934354
0.3501109120654715
0.3870322414748002
0.32644926755292836
0.3477341241364212
0.3043770362915657
0.44646755366588703
0.4144722668106935
0.29982610722480896
0.2903100930835857
0.3099935553883093
0.31740057690935325
0.4195592335595829
0.1665158888120911
0.44851146955821664
0.425439447407322
0.40319815319887886
0.4155470627432134
0.4586860465453686
0.403244512772686
0.32698773960662625
0.402749962959378
0.3155195129426597
0.22967370370486093
0.2852535867913092
0.23395737429257105
0.23393613774415503
0.3694998103201792
0.41330319020284667
0.3373421713588608
0.36326855148559306
0.2071867926537381
0.42580746455538665
0.29609226374706055
0.41325484736257484
0.2068690041860579
0.4409530113570758
0.31741284832116284
0.2439432953993542
0.34635963776600676
0.40801101727500205
0.37234113621204856
0.4326099763792545
0.34956032976555984
0.2297331009105462
0.2637488523522654
0.27600392050141626
0.35510691979479264
0.40221667244600234
0.2698739420378619
0.40327862511718937
0.33159714033259235
0.3419444926938636
0.42973944425882804
0.33881462203488566
0.24745990801601447
0.2899732550780875
0.4338130136863265
0.45673077004943513
0.29588957782396835
0.32936626376302713
0.207289658994096
0.32325578252849635
0.30631409956983285
0.211943095312779
0.28443124896517624
0.380941723870695
0.41059734601291853
0.3699592175648472
0.2537038258214441
0.21822783537358256
0.29555923422645375
0.4305952672647674
0.34194686169716837
0.2426386179055064
0.30530319594038663
0.37857304260634417
0.3875154483869708
0.3934727915007447
0.3709614107696881
0.28846238138712577
0.3018429317679534
0.3767423455774028
0.3493508440350575
0.33610942901576724
0.4002492441959746
0.3069824619579568
0.41491909959909884
0.3547580137420382
0.3318268659408796
0.30354101751743195
0.35455541876417346
0.452704777804024
0.3209134503591242
0.31491265579347494
0.2699367950551445
0.21340172237100793
0.4420111072389998
0.44949838331913794
0.46117170529196
0.3127715835621751
0.27387540394759485
0.4410274097788411
0.17840736006420074
0.37069872855297853
0.3091872962453113
0.36877297694079897
0.3394877468733892
0.37145789729269196
0.35167142998582696
0.252309466799286
0.3976812452112415
0.2339111483711065
0.28033223402936125
0.34925082661261075
0.4108976479905617
0.24478122292708648
0.38734736883775883
0.2474917248385318
0.3807283015520177
0.3991827956971678
0.33651263634204026
0.32177676798288435
0.3501611221595356
0.35682879216998653
0.4131808929871196
0.3849089608205743
0.335575758223858
0.3975268035225174
0.45965791026321245
0.3177960646689515
0.40877434005645014
0.36618209079878195
0.4171766643768772
0.4331846215224138
0.3091338682636167
0.45647363937702234
0.42836844150391457
0.4140716474785699
0.39617193622634306
0.3919868943924762
0.40704181835317915
0.2947272294225761
0.369610125586199
0.34857397280151237
0.2286971126746712
0.33209137115268855
0.3532119773462705
0.39455622861422995
0.3393467046253974
0.45460329093285734
0.2597201869692329
0.2631064648087084
0.4215040367136083
0.4401521085622163
0.3552604579266566
0.24912297907157435
0.3220023755716532
0.3387846245919953
0.3858363155888336
0.4332114011684177
0.3134781237555311
0.3212664364541795
0.30846784655273446
0.37806496331861295
0.3163974929368971
0.39597179186390596
0.21864811021731845
0.2582529325903777
0.3971929414263111
0.41029636329618213
0.31562351225703533
0.4546573846512774
0.3764532092075469
0.31205243640322117
0.35881339088895536
0.4585580882258248
0.4395581756065622
0.34558042163441727
0.16567765521503522
0.20918256237555974
0.26897227306975774
0.34148963459090476
0.372047236453052
0.2747871349763105
0.3508019799196854
0.2969779263692154
0.4256845941491626
0.2993058161490763
0.34006287768392846
0.1328698921592908
0.320509088486655
0.4518827612768524
0.390841592834841
0.3190231692461823
0.43924349781895367
0.41995806667562474
0.2984838252275622
0.41019144038026395
0.41138145481030025
0.4109980747602359
0.3754069454180493
0.4279966805933924
0.3663305876494888
0.349230491543772
0.39049853461316025
0.3762226225414454
0.3157248940939189
0.4099353994029463
0.316100791086688
0.3008326484842482
0.2049131219234737
0.3142133694116148
0.374085057015599
0.3987541365142906
0.2127528009449719
0.32480602728013125
0.3639537342413714
0.39172152627980855
0.2739063086017148
0.3659058374842563
0.3206839696121553
0.35536037720326596
0.333202247934797
0.3001140889258924
0.2547191688984032
0.23548836786423885
0.2883664780825614
0.3109338188922035
0.3505322973151827
0.433790590925846
0.40525855879441197
0.42464516795491775
0.4430745562651242
0.4526947680146252
0.36053214666604716
0.43574134131961195
0.37674489602180117
0.31515416851354255
0.41410755376836295
0.2536293296784731
0.3302948554559382
0.37778900165588486
0.3530232983521342
0.25319811173309403
0.39301546149116906
0.39796864973932106
0.27330353544280955
0.42882517404044385
0.4288619568722229
0.3698789026865648
0.3992494220657499
0.44142907081756383
0.2391652426390296
0.42798059326444876
0.26876840330277957
0.26629978784299885
0.40810654567681365
0.3889129444166044
0.3420184542840045
0.4425150227348923
0.3682057929387411
0.39362887155874815
0.2861768381329771
0.2947411874238895
0.3477507567778607
0.18088818152705935
0.4447228611474106
0.26845827122772836
0.21957102718984667
0.4572206381398647
0.4062985608510936
0.3353009011441214
0.331904352746504
0.3618630651993352
0.33473296980315137
0.40149713213904925
0.4481757133247338
0.2924481523436068
0.3130353328245813
0.350453789550811
0.4564614296279363
0.35560671906580593
0.4513736295364589
0.4197168162070317
0.27802633213403644
0.3173828067866324
0.3334452910487817
0.25863689153385616
0.2553902778412162
0.28993666530536993
0.29325847238599545
0.3021001939937706
0.43728921974333984
0.32035470664170346
0.450753510943997
0.2417439241594658
0.28077208175972235
0.38661460202115977
0.32011325403183066
0.3052207197113319
0.3764945051118181
0.18130105769932692
0.2715587725381395
0.35602932491178824
0.2543212331823874
0.26893795920912955
0.26299551324162085
0.27169325686094026
0.4614783151405224
0.2869801766947239
0.3111080581874075
0.3133857423997654
0.3138683693000861
0.36979349608844364
0.3499541435749151
0.3321491151225958
0.4112875077190286
0.4310240680515196
0.3235792006139499
0.3869426997733293
0.3947328481914074
0.2555170408172479
0.4657797919272265
0.20647302968565626
0.40309547342365826
0.4636306800345924
0.30663036029064245
0.4332745875629182
0.36755348161999535
0.4029254950825999
0.4233950653973326
0.42368414995163695
0.45668979444762575
0.36190219539076446
0.2569063555397382
0.3573912368806096
0.26344165134398967
0.36736008460640523
0.25797740960567006
0.26750203719155496
0.4384987890782224
0.4298437637214827
0.25647763232223647
0.35685554500897243
0.3610759869591293
0.30666071050310983
0.3525675612308798
0.449719435018447
0.429828495071887
0.2381568961680941
0.3441093380329433
0.2953281556372864
0.33596646109708395
0.370238640861959
0.3761079734541169
0.28100264611241316
0.42687433947674686
0.42969120437792946
0.42321626922167294
0.2787420715869765
0.2558898193405492
0.3920476758135857
0.3728065946684591
0.43330657284277596
0.40444462421968785
0.43393715996718824
0.3034499762536055
0.3882761513667347
0.41373437377182326
0.39936448337335817
0.2400998291851386
0.44594264597707717
0.3854645607056406
0.3972100709910812
0.361152565414032
0.400747378100099
0.3850642040495049
0.330504704125061
0.27989169269510056
0.3753511627225687
0.3376838534045774
0.31437517874500354
0.34441737197538846
0.3910185968964505
0.31933868606193205
0.29206521846044586
0.29654919620351755
0.30764120686056495
0.35518596343894066
0.25953056063703817
0.3568735117057535
0.37764839498401415
0.3358908448463523
0.3964177235308012
0.320265939570764
0.2111962875815685
0.31273498484357876
0.2621500012258202
0.3423216711313706
0.4265668054912644
0.35296750343314404
0.38421928005622036
0.34169423437578417
0.3200197852203382
0.4496727851459076
0.4372958109891385
0.317907876167668
0.39596262072155347
0.3326268503171838
0.39579239720911474
0.45397270556678515
0.4143544883678107
0.26244443136364776
0.4663486735272816
0.4439426372464532
0.3260996478452281
0.36230566885152965
0.4403729211406923
0.29169922888882477
0.4345448734511486
0.2949418412448045
0.33074918888134763
0.3722525017074052
0.24815330800898877
0.3732020028820704
0.37786928715862395
0.3442185364842094
0.4169518166199796
0.3133384207046967
0.23228187389627938
0.41079095725881026
0.3839166707870094
0.23869398954877255
0.2674487291468517
0.30991306694586246
0.21363661975543044
0.44397540319664774
0.3987514514145971
0.35868230414400926
0.4635930583749117
0.45197309736750574
0.3929174831689079
0.34995028945421913
0.30661808116935274
0.2658075369958268
0.3485475798865236
0.3675241661901496
0.29466977992261345
0.3462878309931448
0.3569406495302767
0.43439856316377157
0.2853321670330576
0.468845538075919
0.3027161654783583
0.41055729457046825
0.4489886971523506
0.29644440739448513
0.2683517221505309
0.372487251007872
0.3990828115094545
0.2774359123289537
0.41950717398479903
0.38595935225604733
0.4411401138302317
0.33907228389473837
0.3211045464334745
0.20925111204440838
0.3263958245689015
0.3513364192325031
0.32080791482846704
0.37956300053514636
0.40260846022671115
0.40343545515612445
0.36718232484249536
0.24008211404143984
0.4209897739040051
0.4433450130672255
0.46043352067748955
0.3828573119468462
0.4020458384179411
0.3835465440672986
0.22367721650482877
0.3806590984781539
0.4328809425809898
0.3604093896483159
0.31374265878249413
0.24748999905644858
0.4093638089006446
0.32058423781117185
0.3310869942427643
0.3747615376611345
0.3684623458929588
0.382003995938607
0.400606247419048
0.44981160619935306
0.3326001416421519
0.3810035770263896
0.33871816221211537
0.44619753701365117
0.39178020035706324
0.34506477423279586
0.32118047483038964
0.25370827865922196
0.4235781822444579
0.46989428082043394
0.2807097809521496
0.3524288005929279
0.27866609588112673
0.3269270830369206
0.35398192434148135
0.37322774878367987
0.4401613678565118
0.27783810850790935
0.3252634416030279
0.3396831489524469
0.41986986889955874
0.31476828509411076
0.3830550031519832
0.3729131582176226
0.43239361979654284
0.40484854437744244
0.330373248071549
0.34255510466508127
0.2912719009138101
0.4352301009008978
0.24354240306761182
0.33722002714454524
0.39751174061997246
0.3694677299465851
0.32911890219843054
0.4048747939877633
0.3718270262033358
0.4661658973374968
0.4484756324290738
0.34307111784939753
0.31801361012021506
0.37158338691402454
0.3532108647710714
0.3657722076258878
0.41630787690878696
0.4458120263731935
0.25998004744402886
0.35395188573216996
0.3303897518498666
0.45606852729194575
0.38660133057998525
0.3630668375285035
0.4130008758978462
0.41943710034382686
0.40769194811089515
0.23928063273053196
0.4147159931786766
0.3301798804014535
0.34088081281059635
0.366002943757739
0.3767331351644793
0.47216801170726524
0.27776547816628205
0.44116993018537104
0.32484216056832177
0.35894010628774087
0.2845757074785511
0.33791319337517056
0.45624805647140454
0.45811055948225504
0.27504419581127487
0.30958820298728207
0.3643142143670177
0.36795142944860776
0.2839649125960122
0.33595808392340115
0.32990640574475716
0.32550058912564606
0.37658736433312406
0.35389613427116157
0.31660045398910786
0.17935567285943474
0.28775446128761356
0.3650918711598807
0.40160859916946656
0.3742799975628662
0.28427073231061023
0.31078312184726226
0.41788312631459046
0.34454081635790135
0.3908498184885916
0.37580151950284596
0.3483117970074533
0.36407987868938013
0.26733362923586773
0.3109657322237439
0.26991926076571543
0.41877605263929507
0.4490610807388318
0.28091900506173373
0.2452831244201386
0.36572788742859974
0.4244285611483729
0.28794523826455193
0.380202935041804
0.26571803151247453
0.44399983045963937
0.3652675960313671
0.4282183109585717
0.31111911473486975
0.3580207940907718
0.33870981211831264
0.4237306030635358
0.3800150052183304
0.378524012643734
0.3803583438821143
0.38021292397953244
0.4596255332911329
0.34134645688691734
0.324066814826079
0.2140780398252985
0.21576183583574624
0.33590138520111484
0.4171362961094671
0.25840609258378544
0.44336220460967907
0.41924799439049526
0.35349865812120973
0.3106604004395857
0.3455438002257052
0.43217078399422
0.2987495372571118
0.2026231372865308
0.32621360241476444
0.4526570085476865
0.14675468502430253
0.2611912298619747
0.254083016878156
0.3116697753059614
0.40916398000276005
0.39033570251433036
0.41487473253509516
0.4130564935233444
0.2698720330410385
0.4293493106814418
0.31253831357042283
0.2897726923319932
0.4235070012148292
0.4369062212397243
0.31064818294118846
0.3206927599847612
0.30115925243818464
0.3869413499931214
0.4329913483728759
0.4197897543468366
0.38955583785825504
0.29148008825175653
0.32913480729016026
0.27810987554633126
0.341584230433361
0.46170227852717655
0.3059731262112337
0.38022833843873804
0.36424297016032603
0.44542834516273294
0.36217184117017465
0.32332362587971575
0.29151657569615663
0.28244987296408264
0.3353229822457031
0.21272428712532962
0.43916360194881787
0.42255153370155957
0.150058651517616
0.4009619014506069
0.2282626126086664
0.4603417840170153
0.4498828044035155
0.2438709482035573
0.3379730206097929
0.41355203666517454
0.40424799727832383
0.44472493862419027
0.4424972198963593
0.316070896334568
0.3757996598700268
0.45700942175588777
0.4287119589614104
0.2863547127022381
0.37711308302368646
0.2757756738966621
0.44410363063525193
0.4322985101136719
0.4167587192165011
0.43101590194678113
0.3605678633590621
0.43517589368251114
0.46950921199379253
0.43308439838085666
0.2278901471778001
0.37080885923343326
0.28843093358129784
0.4211093337752406
0.4274556810617495
0.44606932929965987
0.32807187620452116
0.4133602517129107
0.2682813671548778
0.2612769142191099
0.4051478575311903
0.38995672718626895
0.42474618404298997
0.37498824758062854
0.3107961727749234
0.4488587344721165
0.25687384543370273
0.4221523820887725
0.2893883556188851
0.3380114993172322
0.3652378562220133
0.30759439207151307
0.3979402404537287
0.42826081037563557
0.41488628394292537
0.2674355016020679
0.3030518961196072
0.4333708383664422
0.4305680146449013
0.24268851508420689
0.38862855497167814
0.32404701382859274
0.3861739311752612
0.22976584474846692
0.36070474206796543
0.2593248377858451
0.43818714573346385
0.320346589489325
0.2630868527440461
0.35019867703773755
0.4589387276090066
0.24429343847807752
0.2813728950918841
0.4139696995184206
0.3218022109707895
0.4134210908785586
0.4355604167502007
0.35436622164812204
0.42238625846899175
0.3826554688303944
0.41102724413612435
0.33636632904143904
0.35847898640825576
0.2930087595942785
0.3871326156055157
0.3378603701386369
0.3595167488581965
0.25011468314169144
0.22642295027907142
0.3839662099993014
0.4071875566472039
0.3768784309293712
0.27732991527361534
0.4149060302856005
0.36675684469435305
0.3930479441335287
0.3190219588865368
0.2862810701292951
0.35424020694611186
0.41293167158165955
0.37889263506110915
0.3167799875793741
0.43351368877434215
0.3474187410970179
0.4161140476464898
0.26771870830606875
0.23381769567013724
0.42488282622524054
0.29528317466152887
0.43782982183453567
0.29869285130368056
0.2532427523272028
0.23940888603689606
0.44879592422306724
0.2826636518579037
0.4401111696752481
0.2920329467072318
0.41206120756363956
0.20214189176155675
0.34487951174671505
0.40165975975331364
0.334467953008323
0.32555195657453045
0.39999619403580067
0.4006874305941138
0.33999434268593454
0.3008337714778725
0.4001932805517193
0.3465383176302699
0.4160724752021799
0.3080578093573202
0.36819264339573166
0.36889042871119204
0.39592154086235726
0.27929338421666816
0.419284202640141
0.44250709324056525
0.34954545134950166
0.3968544402701127
0.4248080344929719
0.3946930861199864

==> anc/HaarRFC_L6p0.12.dat <==
0.486772144848487
0.4548198929973473
0.3600605541327191
0.36999903866544837
0.34607462824838403
0.3375291422767067
0.2901788100895474
0.30353068941184946
0.3981182400252252
0.4300109070037812
0.38474951695221726
0.32753691414412056
0.5105231071651359
0.40873307719677293
0.41092551930864085
0.3329572259070424
0.24760131530747315
0.44665399750970763
0.24105532494361145
0.4690164041207709
0.41549623795049084
0.4314220796077863
0.25876817532388696
0.4004251137732842
0.42075777779065443
0.22366299312064733
0.32474960142651804
0.47980741238297575
0.43779482376552015
0.4527589474131025
0.3001034928749181
0.3745553554803499
0.4164853700766907
0.34839609920780157
0.39388429267060543
0.2880593804338941
0.2832880596415893
0.4744363812686647
0.1637682847187351
0.229828003531155
0.48731000362459465
0.3963410245771963
0.38085655032333443
0.4395013391135701
0.32897888706524986
0.4170746457906992
0.4232232402117036
0.3333363614537593
0.38243634850098307
0.4181308261723908
0.46335740347100807
0.29745278768765415
0.4485490231328268
0.3330347209811592
0.27853306148131435
0.43232518039430695
0.38584916960435434
0.34731817664427567
0.44889780266181306
0.40460569078518116
0.38186027292175173
0.35496726821091346
0.316357742760155
0.3542501791990579
0.46038792634796816
0.44886371421061194
0.31673400921125655
0.511368030641244
0.259749281611904
0.24393914174087816
0.3419948309549018
0.5057132362327343
0.26141959867623704
0.2599119901812389
0.32480314685425743
0.48657521051933383
0.30280755719243563
0.4492008924469768
0.4174879193214007
0.3863474351176507
0.3207393379163075
0.42435274004637885
0.4382558453362073
0.4408237630387873
0.49848716132226045
0.3926193738429449
0.4053837347884478
0.33709107574611563
0.44956033138063706
0.4658219551895182
0.18901517985776548
0.43340725956450527
0.36493592586011003
0.25107536375271344
0.32521342608880033
0.260670982608673
0.3706736570983588
0.24959815782414552
0.30201169548568607
0.44787752381764817
0.41937760285602044
0.45265532594446606
0.316751108573658
0.32969718460374364
0.2611842500041498
0.3988918124435442
0.4070186085228073
0.33911803181631095
0.3498698156841881
0.4258481377628055
0.45495113591174524
0.43824359496533166
0.40562333996730415
0.2688936809703332
0.4888026431344538
0.22278625255193127
0.3657660873421877
0.3629041256417056
0.3042149696432819
0.4703864236098207
0.3461489529037851
0.4581709835548423
0.22628700357069373
0.34126692788213875
0.3481812237569885
0.25582325647713544
0.3832219645361492
0.4297291520442073
0.4659691763314551
0.4432525748760765
0.4381205947886259
0.29192605877626204
0.26430618920179844
0.4233600021150947
0.31651714877231896
0.4463066509352467
0.45859579669376505
0.3547805886888329
0.45271679133360093
0.43376227888412167
0.4765920477334211
0.3558108266275356
0.47867370446310803
0.5028302334208671
0.28005460283315825
0.4216984867401504
0.35300862074126704
0.3993335332045917
0.4341364983990312
0.36845049813506275
0.2989062780585343
0.3481480541421961
0.2341898449853045
0.4570633304040639
0.46796510177144535
0.38686752413153513
0.4934387605993901
0.30152991161448395
0.3654812429295773
0.32953569647196207
0.41964090199938947
0.45638396597442565
0.2471960957216075
0.45825607297747484
0.32706999219899846
0.3523076258891053
0.42383844106605545
0.30347106206186536
0.40765505763249155
0.2940225896322379
0.26888540344428424
0.4561290686622444
0.44979344994794496
0.42002734341915265
0.2850230167495959
0.48034562290855065
0.3613805390566445
0.3466885784921138
0.4385384489414606
0.41943383201828804
0.18138907111930558
0.3543685952108227
0.35486230444652817
0.44317848117978853
0.3143802940091055
0.358849876629055
0.22606040864660915
0.459818625662936
0.32598897952290895
0.26123065040905347
0.2656611425586429
0.43944659894010585
0.3694882800615583
0.4050744470822911
0.3405169729079974
0.46987519237798486
0.5030180188427456
0.3377350552325576
0.3503785725586367
0.41434945101313597
0.2489804021728857
0.24878795645218937
0.2912338484700202
0.22097438202458158
0.3090922613920778
0.2966668804705267
0.5007234905705026
0.3520775393273125
0.2561715625463456
0.46500181980050725
0.20743415613900035
0.4567526790560619
0.36216559821208616
0.3806622529706369
0.2260205112530055
0.4591129883118369
0.39162649270329325
0.4725674739452849
0.3781455222329362
0.1739107806221119
0.4919180594063171
0.4657917070945866
0.17129484770043402
0.4333400186189115
0.2742781429108265
0.4391017870699041
0.2996448202844367
0.34897833766839725
0.36078756442575605
0.346136429315031
0.3859917890625704
0.46527874969235655
0.41519918872245765
0.3784999900165974
0.27719010956271556
0.41762052784194575
0.36433388839191994
0.3000377312901657
0.4746015645989229
0.34595170620639404
0.42673732737625975
0.21528936154218437
0.2250474469635371
0.3897086496519632
0.28256410106337126
0.16144078875333726
0.3359027521642161
0.24345986579432152
0.4212498358366548
0.43567530310713687
0.4219269175697419
0.2766607057518619
0.41269838085341026
0.45546503465096994
0.39245804298967674
0.3595661223225076
0.36256955113724104
0.44442001058280756
0.3673195636363946
0.17038667007270517
0.33263842398282073
0.19965102763118464
0.3467931244610088
0.4839443113008629
0.3480112266799305
0.4770019482542163
0.32737055044516594
0.4566533659187572
0.31848652809134204
0.27886759452621174
0.4677818583686464
0.44479231649212975
0.4323653576547681
0.2964716835050082
0.3540583197026437
0.31413976102653995
0.4288615457163883
0.37948818275898205
0.36006757104125753
0.2958116325850148
0.326681830986271
0.4149921780428247
0.48976854132457637
0.22861063912812726
0.37814334359752844
0.3533443238800156
0.23777960327206168
0.32645768008450454
0.26863741777237454
0.4613361786184283
0.30116547027174645
0.4288491004079871
0.3369191203639689
0.46091869880322506
0.4339602264549299
0.4763185658333769
0.38687872296902187
0.3773916237419643
0.4321447582058985
0.4490493508394287
0.2779162731535191
0.33258032864643305
0.3339768845363331
0.3700224111923931
0.3794438364333973
0.49432242655725
0.30632212096208605
0.3668657380196834
0.3058359314083822
0.3623393218310793
0.40948889382522413
0.3908552755219248
0.23213559846142498
0.45439963370823383
0.35635512206401215
0.4719581318253519
0.3585597014640791
0.33094109516835435
0.3965855294102389
0.3390457398007872
0.3578079573807845
0.3893499987963136
0.2575297600186767
0.4909215050696706
0.3530848243506206
0.3842337084621509
0.43444991427036367
0.4118322289417364
0.3193571606691694
0.329406879701583
0.2732599427646381
0.314033626382564
0.3506854536049859
0.4084283469605501
0.26868233906651906
0.4994115985641362
0.4977023470591979
0.4309035531281685
0.40765917585967687
0.3600815147739507
0.36870823696704624
0.3526087750816741
0.3536601151481584
0.4781233733188802
0.2817821032936371
0.3519971068693327
0.41890233858098125
0.18460927461190502
0.37817678477806227
0.25176073850341485
0.3412597546895681
0.39484474317650026
0.4380248986947421
0.26370296146197364
0.3451371243715375
0.41800468874832813
0.2888453829422799
0.35940649361978794
0.41920449658491477
0.3638151614901654
0.3199481773171562
0.3127137921651238
0.2432576904604906
0.49159504425524747
0.4452746598211344
0.3467490491839302
0.4364150403304416
0.3882150740379669
0.34129866948030335
0.4349411474812735
0.40128335703255474
0.36354011005871606
0.41985195578122936
0.4908337655151013
0.35232407715075975
0.3151579488413252
0.40958722550872667
0.1921452325190414
0.315131372800165
0.43670377014262324
0.3109697005885109
0.43299091027016784
0.3139878232786124
0.24430354040560498
0.38406539185151134
0.3892659118568187
0.475517881680063
0.4042510620375933
0.3017525108155097
0.4019948962709989
0.3503301543038617
0.32935534590034876
0.3778760406155822
0.4043818605269019
0.3270003242776206
0.4518674584850633
0.40098566665647045
0.43868317711650306
0.2661578249166452
0.37143609845641645
0.29639914162864417
0.43499785204376057
0.3797116482740385
0.3563545918983149
0.3020503777888753
0.4695618551158757
0.3521571053790113
0.33810209374505396
0.3123587102561245
0.41933107999271624
0.46666586560503914
0.20676708001435118
0.3190795671156748
0.2810293741697529
0.44053601486371724
0.4379651060964492
0.4255876360044734
0.4168196779273535
0.37089326108281184
0.4425399314232287
0.435380825314173
0.35854959123924607
0.2694052657123258
0.5117722651917088
0.28647565331251507
0.32573748738165875
0.4128027709055027
0.3251441597890854
0.3452707993075368
0.4408275964510842
0.28448476558892055
0.43777667040234264
0.4574337032276511
0.4699964494111207
0.43234244731685706
0.2988925914319487
0.316768779957878
0.37595833996345374
0.4166914688869351
0.50153542490825
0.49904993157949057
0.35085321153166416
0.4178339720578162
0.40916565161455554
0.4240641943492025
0.49146778020746623
0.38149449571821614
0.4565226883123348
0.39178557867174024
0.30587358612504034
0.2617659606771108
0.27086325400282274
0.3249962745057733
0.24349941962931404
0.2878983668149508
0.40026217729104724
0.3165513649991633
0.34550390034510725
0.2604596271272495
0.4245881167623644
0.3395964199408426
0.407086383441553
0.28318306899927304
0.3202469732934327
0.4945329279272215
0.4144498739787752
0.3901404376585411
0.32283998128690067
0.3662517196310138
0.2945173572323936
0.46311083347097237
0.29619601527273826
0.41652069783806117
0.42127252147648425
0.43469681938291027
0.32789956570935025
0.2152226635353595
0.40522990987525614
0.3997974169671371
0.3866413129165157
0.371583862236436
0.4531927492460712
0.21999057766250896
0.36047069124030756
0.42106695087633256
0.4707173169284169
0.25006008427115983
0.3888760184592307
0.3212634197467841
0.41614653357849074
0.36190289798934655
0.3554654268177505
0.36023115236240655
0.3719011014594725
0.43728047231418654
0.2989862879963185
0.45542545289961994
0.24441083796735272
0.41796967672098206
0.39872686149498826
0.256925276013985
0.4182240837815357
0.3463039611640066
0.38356043448318555
0.24988099815783596
0.3979888773410969
0.30667184111332024
0.3757932685721227
0.3422263379618122
0.45256627252878606
0.43408379026707905
0.3049064036468059
0.411127302893757
0.36817892788579376
0.23252388210808253
0.39372905767771776
0.39600405153068463
0.2957246964960951
0.47647505097577897
0.40187093442573985
0.4789324432473032
0.26327005975289514
0.5079838476173869
0.44914355968585945
0.2247330762827972
0.34927017408008837
0.32183039292928
0.36099521877922164
0.3884863381219719
0.43807925624093336
0.4577410953854009
0.4527448109981528
0.3732711647649472
0.21284319253943979
0.37803114877760097
0.39916026845924907
0.3054598542537019
0.3732650060837973
0.39465083298230746
0.36868025887490297
0.29564752833727725
0.43127024785974594
0.43234386628231375
0.37324329792611566
0.41390142353552417
0.3817229103985475
0.3894797313600548
0.4864053617029034
0.45882834692360597
0.4269781728696553
0.3516737665194198
0.3155384890773127
0.38748905263256983
0.39515544120399193
0.26257773627111064
0.2936253840940278
0.4755225849367905
0.29045408488816904
0.30724791592573936
0.342163258220668
0.3509409769241186
0.31278725478044506
0.2522010643622742
0.34939838842339727
0.2905137000455593
0.33222238579658386
0.3395775888453839
0.45467921922003335
0.289023220726379
0.4300225919166745
0.3988701761086844
0.2704865953071775
0.3200323849285046
0.4716431328595083
0.3868227559801356
0.31221494677182476
0.2795145218375102
0.4784503035140466
0.44332095129497173
0.33138406213345434
0.24501999845264336
0.4596279671729157
0.3296827306609373
0.327627647543539
0.3210363359401115
0.25804701021310344
0.2691482153011209
0.36271327257695846
0.4366129823819968
0.31410863595937677
0.3632024021053839
0.43852974452515636
0.44833030280786357
0.4301427864994645
0.38195817083624106
0.3015706484893645
0.4367455903019678
0.32342572213762055
0.3826642883897119
0.4319712891155312
0.32797606808951246
0.43420778195921383
0.34588868530651473
0.49937627417293445
0.40860287522874017
0.2768446349828803
0.46899564877134253
0.23106210888661638
0.43503594551874564
0.39042667845801743
0.3474810185509868
0.39242338572788155
0.48953401989265377
0.39374567950836914
0.45290197673200894
0.26691162286567555
0.4872687198678795
0.43025538514270417
0.3398848406992737
0.3535422626933783
0.39398302481432385
0.2951725633575635
0.3914088518785685
0.3656160350531744
0.3071019761079364
0.4196932721354374
0.45304212342950423
0.2617877199927461
0.4500221530755637
0.30470464315002765
0.4451882088668014
0.25224664337395236
0.22091972974729507
0.42284692557696585
0.43429387388607804
0.4025859185963011
0.46380449030313264
0.31994095360433134
0.34425021454812815
0.3735936947110032
0.3450878704217754
0.43501508078475454
0.3415177606179657
0.4602432742037529
0.4891615330341859
0.3249573606276902
0.3501560774070472
0.3385238814104387
0.3651297247897747
0.3211935498819596
0.3739006353219976
0.4209985010985298
0.3491277914371086
0.43538170046835056
0.2782521544633526
0.4519843598845592
0.45282935124291657
0.4503600371967306
0.272903099720254
0.39468093751707467
0.3403663905964292
0.43630647550267176
0.2922236222181785
0.3566134904654966
0.42149273331625314
0.33514201381659453
0.2457651058202522
0.41423855583625063
0.3204940289131295
0.3956953841141237
0.380403496028636
0.4403194240782164
0.27621671929682706
0.17600057709627584
0.38313818002814
0.41939716471746163
0.47034260263800737
0.4274018727248335
0.4740146363589901
0.3361724957533052
0.3305838896469158
0.29169247777741425
0.34816398981474783
0.4403591006649511
0.3373893505018806
0.24857695577905226
0.41574970808458456
0.2755429788770885
0.33320798125859924
0.3232425158919165
0.45620029015333635
0.43073520048577835
0.3099981534719243
0.4648607862021258
0.41686809547528697
0.39910944139751503
0.3684139150104245
0.3280533084059628
0.30073069267471997
0.31810028406565694
0.5070785832912632
0.3485106165180258
0.39367424062297285
0.2958880654609371
0.3559857641924776
0.294855065063719
0.49249955037336157
0.28616743773861497
0.4659856289290762
0.17760855441409903
0.4313642493430708
0.3248878742457608
0.49202073149356024
0.4615790699609608
0.3094857548072835
0.35477200164386846
0.40416436809366263
0.3405530320672234
0.3293450311155329
0.512458157615683
0.4453451592608817
0.3797191290804091
0.296523368563408
0.4627295288927436
0.2951581906343399
0.48518184507302586
0.3328387422643052
0.34925237632251604
0.4295168970403208
0.4673901344923884
0.46066847723822074
0.24859712656849023
0.4830179791568799
0.4827846869006479
0.2724327913730435
0.44512309810907413
0.3277359046826864
0.3912573571393007
0.2791062413755243
0.3318120427273099
0.20382534638906155
0.42351046030102757
0.4498918795339898
0.4078870500744194
0.4480232667028703
0.29549846900486343
0.4178522616523222
0.39627548026447024
0.24503087762110407
0.39889557982088814
0.4038994371729753
0.4752644445186973
0.17449761270938252
0.4879385509271048
0.44422844550874563
0.37860196464350215
0.46498452643330074
0.43354182760223164
0.38477942639206403
0.3788058239446733
0.41311241084956646
0.370481339500003
0.25645160335883765
0.40029531586790595
0.29845788598933914
0.3234928634201377
0.4343764274798378
0.28812919774656953
0.4169439788328736
0.3450528803843058
0.31776015137552316
0.4229438731735916
0.3546252515302396
0.406341624387985
0.2746706087108038
0.3809874748769424
0.1820905974823414
0.4354093555430743
0.503249357151327
0.29325328354831043
0.31460080506777877
0.35816267101787835
0.4131936491303154
0.3693805904285879
0.4743044100640822
0.2921668015106408
0.47122466676933417
0.3935535229614577
0.3055600565252879
0.3595291968419367
0.46007762182022327
0.2543279416914314
0.4853027744294706
0.2683975155085401
0.25585300507920755
0.32584623848633815
0.24865103269624997
0.4572535464263667
0.4489274853481733

==> anc/HaarRFC_L6p0.13.dat <==
0.43900149204515254
0.2525416226101079
0.3977358619714534
0.43592715638022794
0.269986048206767
0.4105601917488579
0.3402984313438382
0.4966498820763749
0.38594743622659694
0.4697528878398085
0.35177458889117685
0.2105812273685711
0.4808450218491827
0.34882833249037093
0.3253819105181822
0.5023953270088164
0.38289973624583445
0.3070097747207713
0.42244653523615555
0.35156855405004367
0.3962716790393283
0.4354598520360191
0.32256971217073854
0.35822661461978145
0.2711064108665503
0.3657946594098973
0.30955961079254457
0.32714964302363264
0.45672971981324867
0.35314077830668084
0.37916844047996895
0.29369985231209106
0.36508392904632064
0.25972519801001187
0.3541729815784117
0.3569158234440232
0.4587040452994623
0.3799521143165343
0.3445590695653185
0.4339702075944996
0.43202417832318774
0.5125264461834924
0.430663726054265
0.4069708795842762
0.24835512451957314
0.3840930140077685
0.3717879732929564
0.4229993092537337
0.21587378646342137
0.48674398913578054
0.4607815815915981
0.41599860660477667
0.36920642463544157
0.4119381719773962
0.4347274516028976
0.2774424709112622
0.43881158193361713
0.4404517150346684
0.2902282527693027
0.4382030950231221
0.37094100480211595
0.2972934213585891
0.5247733373873696
0.4170078240995741
0.476321985356555
0.2769924497276342
0.33452829130501044
0.3490962732913714
0.29594136162229645
0.49195207301688415
0.3446887391801157
0.4727431687437854
0.3961044838594677
0.46762123829281094
0.4606011192956816
0.19579235698014935
0.33684488623525166
0.40350380934764524
0.48052740454178283
0.28977004996681877
0.31795864543112773
0.43634846838072405
0.3998744591641483
0.43662911315935965
0.3966034498701319
0.41921419577664204
0.42188833135834564
0.46396829272615764
0.4202182321781545
0.2883982464678938
0.453411534360019
0.45720591126086124
0.4223359439204449
0.34904044425884834
0.3417416903623718
0.328005509121853
0.405966968484146
0.40430884617955143
0.34448942043541286
0.396826266265313
0.3964613695221346
0.5299480507778389
0.43257568963563064
0.39071273497034703
0.4819002361094329
0.46614144920811357
0.3821228952637964
0.4321588439002966
0.4311246724920159
0.39787587474565844
0.354697456785576
0.23712836372987894
0.3288516492165844
0.43463559330919554
0.3545802915295701
0.36153808946357047
0.3430420834330729
0.4594790907472422
0.4519211677514703
0.5051275024580308
0.4909207353438421
0.2908274677044458
0.45928455779779515
0.4438887519721509
0.45476808564023774
0.41396933636684297
0.34406528333838016
0.4273959151511937
0.5263769512417273
0.391976430847505
0.3745224952963753
0.4397142611331878
0.42113211781614274
0.33571238788860186
0.41237558366192273
0.5268516844418675
0.2987690238976684
0.4685259556937144
0.26621455245682724
0.3485248475944695
0.359913712334699
0.4439582458737583
0.3832658520926461
0.39286178559008655
0.2512368423281476
0.4793430324250823
0.39631022089686263
0.30495190027608704
0.27439196377606156
0.3581980915720956
0.3921510967557674
0.4441265838211679
0.5094708505353422
0.3167725193137038
0.4211242671588892
0.321883866986407
0.4790559102148323
0.44710067416030325
0.3367376322124014
0.3961348060714906
0.45726017640199995
0.303402053536398
0.36303213264667555
0.35171264565368016
0.31694007956585546
0.30981930821122555
0.4411876490774286
0.34398531721106956
0.4825271995541754
0.4534477664026825
0.2938978956239977
0.33196063430220235
0.42827764384054473
0.28982228593833037
0.33019316973631135
0.4854230103099047
0.2985681703475727
0.3905185441026448
0.4880472153888652
0.49412914752245485
0.3612465916019937
0.4054690234032488
0.3981630053178971
0.48785689942959726
0.4057162474462006
0.2396872090133027
0.3379963007829884
0.32246216352335744
0.48044819812896017
0.4491415454068696
0.42079883092034825
0.41281766890388993
0.5046106679972091
0.32868264678469117
0.4315990254186482
0.47296696638890745
0.45712252937689996
0.36365816353083597
0.4521583201385543
0.4346402844054645
0.37597346820926486
0.3512934471007857
0.4826198614708987
0.4517611032151182
0.4387118302676784
0.3098063016751926
0.39551831082960087
0.4269845188241038
0.5074436669848073
0.22814137041430477
0.3441571267342097
0.36138240113172554
0.3382711210681691
0.40412337644714924
0.44044105294456504
0.4710570446354873
0.3982524309791065
0.3865675094997378
0.4423689640110478
0.5574699974522882
0.42127734804269523
0.48648338468837315
0.24466277515583287
0.45045169482912956
0.48215908180182226
0.4978484012937138
0.38183408673110686
0.3234180450719982
0.16659712232079432
0.3890765314183908
0.41816348808335707
0.3073033753436164
0.2832501334274019
0.37344853254629223
0.4163421197123953
0.4373718781002101
0.40131831990388966
0.39917522401456135
0.36941897182424216
0.5149644816923654
0.44422238160951616
0.35187731436372166
0.46436506487419554
0.44629179309412215
0.508936696474119
0.4742723109117656
0.40742336975961335
0.4234111500722826
0.3454650531023749
0.49333703841392734
0.3842719969964284
0.3053589545882347
0.3723749131325699
0.415984369980045
0.27498955257046725
0.3684839487622969
0.3977613572692119
0.3678947321489967
0.2875343825794826
0.24219039524776437
0.5422601087461002
0.3514921637990254
0.35035297935090587
0.30502648464786863
0.43869188821233124
0.4589248339902938
0.48394108749936127
0.407362882885505
0.49342233353485826
0.31558541668728957
0.3615447798429113
0.31728873885357134
0.386348922466565
0.1935888854278296
0.3441631251412195
0.32422223356845736
0.35936622218854924
0.48920297443636496
0.32832695192129824
0.2689414373922444
0.39733240957044863
0.3650080469657878
0.5286340116785379
0.3642330136028169
0.41634598386612987
0.4865746900478308
0.46844768511445806
0.43343434932398633
0.3829661899353556
0.5344990106203351
0.33917233653698453
0.46053926002380563
0.305723962191943
0.4410847559362556
0.3229007401907609
0.3354472024916949
0.3298161287717703
0.3067028625682446
0.46951817563613896
0.45781362949648485
0.39802235468522656
0.5248520200778514
0.3584536223182719
0.36902836704976866
0.3921972009301078
0.43945948353197817
0.43922123270595886
0.3735509534817657
0.35560255895919807
0.4068454648331184
0.4277018414788253
0.5191123193077811
0.4045495452376606
0.44853892166423964
0.33235397158668833
0.46593927517209255
0.45990284074011717
0.4604534179467707
0.4030608590700674
0.30888377542781953
0.4580196622750072
0.3178221886745239
0.5225120284269811
0.36708286886305025
0.4109998865063702
0.29028963146287395
0.5268983117746853
0.4107476685283661
0.22202578877218096
0.32806502093131995
0.4017511035671498
0.5087529706215592
0.4427882666233236
0.3780100855795668
0.4004728614347599
0.4335242556624729
0.494822595391033
0.46351302760008045
0.32550791540797297
0.33941182903987727
0.3922071389627282
0.3843087567364658
0.4074220219209621
0.32975093195756566
0.4790894450444498
0.3952101273899288
0.415513534071057
0.3713586893070863
0.32886614023206534
0.29659194078847284
0.3848618537845948
0.3987671594860654
0.4049452664975688
0.42436239654393104
0.31868486929053874
0.4089511421660597
0.31902658659484084
0.39592871382434913
0.39226961669344607
0.31710632051964194
0.14901641691508308
0.4654122666590188
0.38580229734187715
0.28646511580626227
0.381405252390688
0.3792275801747169
0.4325524135631715
0.4518614644241694
0.27425268035059763
0.3843093974536776
0.3272716308013392
0.4264517526340693
0.43003920518014926
0.3717556639949574
0.41363100428145916
0.2890426761288441
0.49711333531206187
0.45942179520423587
0.37259842382624586
0.3995373414170291
0.4603150189578664
0.29079229907702464
0.46210120758327555
0.4380834480233417
0.3706536806399935
0.5309645603103983
0.37409996551211433
0.3907098405890955
0.5009484067484039
0.4389702598559146
0.43485572718184473
0.38230435032747623
0.33702092051361326
0.47981784303583264
0.41874075162404806
0.4250917725369715
0.4654174181338133
0.5326492917372107
0.4614337715491277
0.40925630648189454
0.40118643402645104
0.43693957716206405
0.4939112493016248
0.3723882819993446
0.5013941227386418
0.291603287590388
0.3124488945304554
0.4857952972132752
0.3505722012166982
0.3649848705914554
0.5073583370288801
0.50697140412384
0.352362243465727
0.3865572439332621
0.26776295642115333
0.3407592632005872
0.43287907703708245
0.4734393779680955
0.43462713445749684
0.35734281766175474
0.4477284000496843
0.4107115379860136
0.21367064094930077
0.4569804350031541
0.31246631304047257
0.3102388024247543
0.20642258022441337
0.20446657136021754
0.20798508067611013
0.39621020830042536
0.4281734610192946
0.5156526019267684
0.3708229516518373
0.31110766015454727
0.5056824174368607
0.4005539923842328
0.3373010346470126
0.4508311305539373
0.4095788222069964
0.4054861325818869
0.4315557080736112
0.28912411087740814
0.3737520478903109
0.3882681985574692
0.4474845075257801
0.4339026546315878
0.33556281511935193
0.4412521816587386
0.270561466531348
0.2402172044691496
0.4037669805649818
0.44909643169149666
0.3147708321936926
0.3458251246865636
0.4409013333823721
0.443164117299368
0.42075229969398736
0.36328275148872063
0.41734533847214683
0.2851494674289145
0.4123022039136041
0.29336799343542036
0.34584791698439843
0.44754840447855193
0.3350684895350651
0.315079371428242
0.5092281143795293
0.4964908908864108
0.33036751298995365
0.3758382679700345
0.4593673214441175
0.45260686390956795
0.31285290069583344
0.3315586892619248
0.48941025748537287
0.32737632991299315
0.3610541660032365
0.46356566421505657
0.4019956101250279
0.5141705023678788
0.3837796677833993
0.4820809444114052
0.4326391594418545
0.4688120971869147
0.3804782420284811
0.4534545950814726
0.37428438382281953
0.4583828424837245
0.3922335574437545
0.45286835857708774
0.35529749910077724
0.4985752216720072
0.42453927962166177
0.3549686924970835
0.4941531798275912
0.28828076861023133
0.336834053014628
0.47526772218110525
0.45232123255076784
0.33876025189919623
0.3171070521147581
0.3682421684314956
0.4123152789832176
0.46278843648734036
0.5034642381125279
0.3263374760735472
0.2607490768133647
0.34402590136562206
0.20729814041099795
0.44095419878414843
0.41748817366242486
0.2682646831063562
0.32735867215319914
0.3257990110648564
0.3818364361798562
0.4451622339383244
0.385436400925849
0.29301981540650657
0.34520924826218424
0.39587861026679205
0.40337101502092826
0.30070784549927454
0.3463487430313072
0.4031710024658609
0.26280382944314984
0.41816360970121363
0.42746046641370067
0.475805361508135
0.4220078011560551
0.36957681704513173
0.2432268225703804
0.38903192399109426
0.40558299663102676
0.35924236912924434
0.331269623702824
0.33380924039027254
0.40556513309173164
0.47917879957386283
0.2820532960957149
0.31707634167637744
0.2760002447897892
0.4915688762659031
0.4921495849322557
0.45209230339733025
0.47749824625831966
0.4182086130984437
0.2997473782542634
0.48553252525915075
0.3953789143354753
0.28110944613009753
0.365549678374334
0.36607158745615914
0.3413676078714255
0.25037247533439605
0.2507444577912505
0.2959785551646914
0.4436011202432608
0.3449651911859592
0.32751016738564814
0.3929949880470227
0.31335231362620936
0.49407308183144405
0.2703204403063032
0.5177477690776084
0.3747030383374403
0.43420811489218775
0.3810239787510108
0.30572278446876483
0.27600317966063825
0.3377159891399628
0.2876131168835058
0.4482378206623602
0.4378891692724218
0.35019566037939504
0.43553170812014996
0.3699309129256627
0.43425041784101687
0.3699486555180765
0.3882372358914508
0.37904417923157524
0.46145603606560226
0.516860052641901
0.3694465518406485
0.34355376081674555
0.2939941723823858
0.4327634583509689
0.5374894516342174
0.48535932860269115
0.3662803190700328
0.38020767564418445
0.512338735968423
0.4593003109292808
0.33772559032145205
0.5210904047791093
0.4240325493782926
0.3953815774240763
0.4314796323913173
0.38897570824174876
0.4367618472418036
0.3816876668806323
0.46466437722645854
0.5331649457665221
0.4390032430453609
0.29448807594467696
0.25724198955056987
0.37016040556093033
0.5075294353380453
0.38625956336874195
0.49134014439214246
0.3523832293923513
0.3783250714104097
0.3311928560638911
0.42718946160563864
0.4530644283577999
0.379492618827321
0.3992045402353724
0.26164103102145625
0.4164335551585192
0.45900428657581394
0.3345019537235477
0.31319670623988816
0.36426878486966946
0.3689290161405019
0.34840306096358087
0.43375415537020384
0.43323986448753393
0.4865824802596436
0.4589955204988188
0.35872408453007176
0.3252985451460008
0.4109392919182546
0.40228060019731743
0.3561853412508126
0.3366858458910385
0.34112028561310703
0.46328813931935275
0.47247144048220086
0.4732740237120915
0.5152117491775614
0.47049141237697395
0.30530930355659497
0.3396712050904566
0.34251837682206315
0.48358348266212425
0.5089341789059462
0.4734486388113798
0.3023341957240088
0.3694120755993278
0.33388887376294196
0.30016297626040467
0.4629949994594457
0.34033614765497766
0.2871884633475159
0.315528937788504
0.32466285260290356
0.4393113803473346
0.36374585146525246
0.40257977878200407
0.3566202235391128
0.36839463253883287
0.46063140749522796
0.3862024033978808
0.4909691241868113
0.43865456434548394
0.2870268188026548
0.2605695031600214
0.40029166159263757
0.2817444198024533
0.42875634209354224
0.36545105800033606
0.3101996599666192
0.4147135454377339
0.47355543419230467
0.40071706641797133
0.390511243600216
0.439719250667622
0.4238113873697715
0.35692759444796857
0.5237626326330797
0.42903760077061553
0.354399998924581
0.26116231133575357
0.39168528722326
0.4981260353323658
0.39700964277429335
0.4129214868067994
0.40760166180230323
0.33735471599832106
0.43814352880896346
0.21982115539378913
0.39212344130173793
0.4021348315250258
0.44601203933649425
0.45410691933357544
0.47852634281164214
0.4316035663120249
0.37623679266679205
0.4067973457097024
0.43014394448420284
0.3405767986887186
0.4343633842317216
0.4093682999799188
0.49276811451391284
0.46476887975285563
0.3534088099672344
0.37211153388290735
0.40961893865043686
0.39085838374042414
0.23532768857092887
0.3922020281228891
0.2846260356128989
0.36520590354352733
0.29852336177471767
0.4382597760670121
0.4761746207142315
0.4762382355593256
0.4431541398175885
0.47775372883254025
0.42814549464058155
0.24232596139847723
0.4341510256326299
0.285002146605163
0.4065357515226074
0.27233786616172145
0.39063765389676347
0.5515238613605483
0.23687171044171013
0.33919705822063745
0.24951529155307098
0.451635068979995
0.4126350129059348
0.40407434038079987
0.5008601443802332
0.3496044034949297
0.43862838216325745
0.3051554527439584
0.36102571701360814
0.4572152158549157
0.4323993134928446
0.5033616718378284
0.4097968187485222
0.44376172717872897
0.340920480735276
0.42738665784910357
0.43900646937444937
0.367054012013146
0.19923733636738145
0.38928235109331977
0.2163500445740394
0.521768687968815
0.25322135858218137
0.5191268739643461
0.3856969875137536
0.44410407779362593
0.3375155601247122
0.4667653264926008
0.49261300469351194
0.3391260322863264
0.3347710346029321
0.3377886528418269
0.4924198216455904
0.48966997473527424
0.28926301447032
0.49305800410136386
0.3393178086806318
0.46587038731967817
0.38438090477649295
0.4541823463895849
0.44026298227776806

==> anc/HaarRFC_L6p0.14.dat <==
0.32268161025575054
0.388260554178216
0.3839522471095387
0.3313563217936381
0.4064185226839608
0.4488442989034161
0.3530944575846928
0.4749927710077023
0.5133728538576221
0.3093306690817465
0.44998744269706825
0.40360548852828354
0.3079129923147878
0.47540939560176754
0.4829879033396448
0.32212291437418017
0.21871968634282068
0.3856744765786939
0.47275089809939536
0.4815385541616803
0.2465922978392908
0.46884787175668785
0.4539170356267903
0.4187155273684941
0.3966426758201112
0.19453178377951055
0.39763610261104493
0.33510751141980816
0.24409859928929215
0.4981741891978543
0.31444771478085404
0.4984228434345157
0.3158804108059303
0.5082834595732821
0.30383091956845576
0.3236892097636393
0.3260494433720334
0.4403558436727855
0.3261353273212486
0.324617790616536
0.4188815929179118
0.3897682797345647
0.3452543235386934
0.37433247072831644
0.5163974256854252
0.3658584169688138
0.2854966426877342
0.257985948068275
0.41456225585583406
0.4703741812646047
0.39538043107136817
0.47239180492118055
0.4263618457259759
0.3785473939606375
0.3019050502252913
0.4729655171683577
0.34854850778746554
0.3303961385569639
0.5177011470820111
0.34027349415199465
0.42924062013871195
0.39427584437935703
0.451772359996733
0.45078859447108194
0.5391349360133191
0.34439142828520986
0.44568708977764704
0.3519595387422507
0.41164034671359867
0.28437253367634396
0.34549280085452166
0.3315804378070458
0.3683163289499913
0.38397597528754535
0.5694800074601166
0.4278159678326303
0.46134022673007274
0.4912605571108589
0.33295231416884735
0.3112891803414922
0.33531503855519096
0.43045139295621143
0.4020232798358645
0.2623342318229495
0.5317465261949259
0.25918560018426035
0.39258760514211477
0.3219125425476891
0.20433157286161696
0.425465211634045
0.3529555640415673
0.42291834228087377
0.49933876207207234
0.4619553003304692
0.3528909289173279
0.4033485907935171
0.48321396554940144
0.3992921713601731
0.5474089301632348
0.3809391487176546
0.4084785689792422
0.398926729968154
0.3908259238587133
0.4056922097977137
0.43224555733279374
0.3603088259441202
0.5289671249101894
0.4084865569318371
0.43558772814558594
0.4141204110125186
0.291158186796096
0.4332793484559994
0.504327482686023
0.2416532329894638
0.49840605801392684
0.46370917889660584
0.4396600342819312
0.4506429288442407
0.45755214893759766
0.41165652663913044
0.40570101991924784
0.41443423450456335
0.34565438964519984
0.4023848906996848
0.30883625616308147
0.3100357356423727
0.5212012069671836
0.3808484826415626
0.4703216133302714
0.45564910767487793
0.4400018210388752
0.4333455264322929
0.39513780576686847
0.3889060715638556
0.45132629239900607
0.4749607348777303
0.4065554167293049
0.3066562791683691
0.5199585375778648
0.49915160587411433
0.34335769487912843
0.36724860806280113
0.20895562880892662
0.37336952085865804
0.3010571148291311
0.47606890618248265
0.43957353723032294
0.3901187577604628
0.4897146671646876
0.42778101878061936
0.4436262744225252
0.34105827730522476
0.2932496540273238
0.3259984240077425
0.4642290800466979
0.4554291228958338
0.29024414404736726
0.437339315880074
0.49910218900668724
0.23086387561226046
0.4504760518970474
0.4415758149086873
0.404346969207983
0.3356468866855059
0.3330702070848043
0.4472967228190377
0.5471369154107356
0.4689196983706122
0.44092593622627907
0.49659934703366937
0.47783884000704074
0.24693504962728619
0.4202674373058923
0.3679599075578392
0.4320915897259917
0.34688693408095217
0.35904999304734664
0.37165469750445324
0.4656468661996179
0.37682934327825823
0.4516090925620926
0.5323095548995717
0.35479859792847274
0.3912453735828066
0.5608365499968619
0.48906483713314475
0.3795373490862375
0.5109605138184113
0.40319544790532696
0.4485255124321566
0.5375991561952783
0.445366383894183
0.33191274775328716
0.3948871228027304
0.4030122318689526
0.4052746905468629
0.4341979248645614
0.3795771354576016
0.5658345175971935
0.43579186231514777
0.4484810298724813
0.407001818922186
0.28803024526651755
0.5098936128263477
0.41644738901004025
0.29277728957788457
0.4957042562565124
0.5392795102011865
0.528071032235446
0.470287426636473
0.2633745295569364
0.27267867288631537
0.3308466239957603
0.4517535721963194
0.3909048411718096
0.3603374551631549
0.5660509260281537
0.3796201693872244
0.3142285443933765
0.3621357008327897
0.4306766735866794
0.4683800510637386
0.4356075148917024
0.270853411020357
0.3706906623222608
0.3571578776234923
0.2982625019906531
0.41072112216822726
0.3847760863563144
0.5441484110673613
0.4841783243655835
0.4441802635188176
0.47603017079412485
0.3858513115006564
0.47529923189050516
0.3813372946447413
0.46894410316005436
0.3540495553909867
0.25839280301071577
0.45261947794589263
0.3612803762131407
0.4779066143324954
0.5475528551667616
0.5015936406276078
0.36650249979887584
0.35762327987291775
0.493637568286433
0.4216806050039461
0.5111259856412241
0.38752758078677096
0.378786924223648
0.4270394583100517
0.3121937490242923
0.3871946580789334
0.47965243728968193
0.5105298347170539
0.32971394547583593
0.43271985079559316
0.3916847253763362
0.3376517280606992
0.4414753798836767
0.47297450117513884
0.4308671877692835
0.5706465207473062
0.4687541666522935
0.42274693274946545
0.4747190606475962
0.3979964323696037
0.34846291850187816
0.49712483176820177
0.28898951070769835
0.23607334359540835
0.4323731418762374
0.5538361717063373
0.5232148086305297
0.4669548201359973
0.3728878348934896
0.3704123572997093
0.4563358239168745
0.5216489004360473
0.366563928153122
0.4139466950879555
0.40190386146053275
0.5079317578883842
0.34419762076423166
0.48397129466611544
0.2832247412042085
0.3645793611458226
0.5284205687847255
0.4210572141806683
0.33648473339516155
0.43779216860944786
0.3911731683090793
0.5335969690386707
0.5737224817805264
0.46816366957829203
0.35499782743703084
0.4636362428625763
0.36742922541059675
0.29995107731318243
0.38159868495856036
0.41489789918099906
0.5201211572322478
0.36466934207134777
0.39033994872728095
0.3127223211259261
0.3596283213515484
0.30802543993289627
0.4343711660075668
0.37876153116093814
0.3804852491514048
0.4495306866990609
0.39477293529071394
0.3617155719030609
0.4872106423649226
0.34996978508506643
0.44754070805569524
0.41674548461724364
0.5215703213749744
0.4427577744466232
0.5178483744965267
0.4697375448949024
0.34129051261224885
0.2809192778455272
0.35766259731966565
0.3886356186421476
0.3937429811941968
0.5593578513479232
0.43292253953623205
0.5220901727966291
0.444741030047611
0.4965242125243219
0.5401756544228704
0.46016239022372396
0.28738779629345035
0.3320114617494308
0.36116553944865354
0.4009266923236509
0.250637419094269
0.37933805334110365
0.3483128107657567
0.37254944248089705
0.4041072249838658
0.36298319581140975
0.38998921634339156
0.4295646658987038
0.5043984277279976
0.30909698974161304
0.4391798900009329
0.348781461960061
0.3031630152131199
0.429332201874848
0.49182460261494043
0.4561905291570358
0.4422235786654568
0.46758046997020003
0.38127676934090104
0.468596538275356
0.4531576149403089
0.45830612051590897
0.4458281711153307
0.3685819430114459
0.48735941577820346
0.41003966805686565
0.43916799724682365
0.3581370057170914
0.4454765672675425
0.5178966529938219
0.4449619041830885
0.37504908312492136
0.5614277852057843
0.4018773477529113
0.2229031644310375
0.29336407164829054
0.4196361098379485
0.3991328170580625
0.5048517222341907
0.5217917159514548
0.43847729662390184
0.4716266473888828
0.43529121628658846
0.573676928005551
0.2654195386491561
0.22668255194088113
0.30281985232138536
0.2643692054057378
0.32784672388963954
0.3628560099080366
0.28402528583032477
0.5630480660904481
0.37923455996046357
0.3251754912976761
0.4281195883801337
0.4094561151595866
0.5106036290502298
0.45306218488281597
0.40735349129504717
0.3047599812798543
0.3975352047345247
0.4041408598096491
0.4223089759531137
0.39215925527068146
0.3929537144607279
0.24684188444991836
0.4072493543264653
0.3979089407718905
0.4976091399492088
0.49300306360840906
0.4265558938815997
0.41971060532838733
0.46877750481537916
0.3982435153093926
0.5086005786302881
0.39555819418040783
0.417545949548583
0.3309866500863285
0.3813097545557403
0.5052495618779351
0.43804543946738533
0.45843564401681597
0.4965817872254437
0.40477653035547406
0.3503086443087532
0.3976871542852274
0.4203846885302677
0.3504433561869123
0.447832856324992
0.5705412959903277
0.4510025116115194
0.39278717278128417
0.49380690500809565
0.3177178514421092
0.3835565814982277
0.49467969258600464
0.4290410047111416
0.37500738420830465
0.40053109502391115
0.3504443760962903
0.4534494005876356
0.46630749183601417
0.3788466479579197
0.43092300131423517
0.37797709122230366
0.4944313811061954
0.34865786312899966
0.3162296143295592
0.42184145778805077
0.4970507327005836
0.2656643150749962
0.3274649384212855
0.501714899110764
0.36604276868426444
0.5338084271317758
0.34802904800313667
0.47335669153608945
0.3391466178954512
0.48111194461268264
0.5399197134658031
0.41603641330898705
0.3379130261714228
0.32730370818006266
0.47197638920961343
0.38913482079866096
0.41897463427895437
0.5953153179596922
0.47283028782675984
0.41708045601190386
0.41182262632616895
0.46512919560198657
0.5258751634828416
0.21148249114114137
0.4556692372325758
0.42158823327761347
0.40539551675855284
0.47628673041084163
0.4619624937676208
0.4877905464565207
0.41598611622487597
0.3480372444773239
0.5568356494198814
0.44080748003571524
0.40378369126289787
0.34667957967213753
0.4548900643105913
0.31024377916222134
0.3409085584707886
0.3529921769478079
0.4390529594742372
0.4594301892567436
0.4341686763247951
0.4336441980721738
0.29977270652329085
0.44171790432251634
0.2891235468369685
0.40698951070036593
0.41938741865608953
0.512717890750575
0.4615938186133731
0.2765441011251342
0.27497327437732594
0.35961026679329294
0.5456324009671154
0.4592628255814243
0.3572612800731575
0.45173039180719526
0.4125470122982813
0.4914591755425759
0.43648261669470445
0.32764463649422965
0.5018519286339823
0.33042906765830704
0.457088076241073
0.336130952000903
0.5141929117190637
0.477303153060161
0.45703425266914305
0.36717630463208895
0.3616797767868701
0.41211712291409447
0.32434168510488626
0.2560502678024992
0.29087054897979786
0.3431625073282112
0.37907873606127246
0.28993874111236323
0.3338076089787215
0.4152681376772804
0.4641174268724353
0.4234308957464813
0.19690079257409807
0.36505800110079084
0.40032452009727754
0.4243841597954899
0.5142993604991541
0.3439895423301158
0.4288097226134876
0.45119080853152405
0.4342759050056332
0.33588125280141684
0.26618078340243695
0.418824386431749
0.37159864221269956
0.3148695929001968
0.4752495240454545
0.413944673636429
0.37901807181262853
0.37985059880332506
0.3940589853135691
0.44810669846261975
0.393838147173349
0.28351934211501545
0.34651386553286595
0.51605394288654
0.36581132228451907
0.4155956974012232
0.4993530812695067
0.467203366334671
0.4778463405982768
0.4030589541819178
0.32266623955351803
0.5421557032317393
0.3206860446699626
0.4976403954881806
0.44760954614134807
0.41849333608361927
0.44923361019202784
0.4283739006061332
0.4772344918948881
0.26087665426890827
0.4411616523023355
0.3244734101095126
0.432218573568067
0.426854021848169
0.45908252639113656
0.4418626743996946
0.3518852151780878
0.3921633157743657
0.4844101256370215
0.4929829087869882
0.44782999189950506
0.4316975754902455
0.3595154765300247
0.5155959719418627
0.4955208421866851
0.2387564451289242
0.39077453549020047
0.4058418179344415
0.44308275507989714
0.3736863395909288
0.43842189259784553
0.295432961355561
0.49788435408308324
0.37697659407929524
0.5643374897961915
0.32709877635110896
0.49798294591803527
0.46393037737210546
0.3871846200898442
0.4613189723699856
0.3581588952132318
0.5564072191298842
0.5407399670329083
0.2875406150719387
0.4438803264786813
0.5136195372334201
0.4553084940217374
0.40851038478579577
0.42023020307758946
0.4190749620076471
0.5184794634900745
0.42153055425689107
0.32466640894454085
0.4511496982840307
0.3762437664674562
0.4846083219881786
0.46260543495143397
0.4347262346090532
0.2047788062138858
0.5161984820514377
0.3833211350232045
0.3519778597295281
0.3592290697930293
0.38179215099342634
0.2518516564213746
0.41060321605859446
0.33094881203160353
0.5019310917993889
0.38857180135675157
0.2896002571452421
0.36194282841368536
0.3547566769820329
0.4005815125818945
0.51232003949534
0.3746940140655427
0.44686125102586877
0.33592388628708325
0.30783759185614834
0.3784308139789886
0.5118919415556678
0.41461545831464036
0.4858127273602828
0.4374901968878143
0.34083557338576354
0.30350356153515545
0.28607245049006713
0.3783412092119595
0.48396241241522275
0.47033826858741834
0.3892889838214947
0.34831693821623133
0.4133309195535059
0.29994582329148733
0.445838419291176
0.3365325770252345
0.3124433826015452
0.43334251874833113
0.3290062058318897
0.5060430952206889
0.4141349238239849
0.3658327502457873
0.3407610284540172
0.5139315920778562
0.3633014038614445
0.3929734389436159
0.45743512220842497
0.34036538596210664
0.27770605676916676
0.35689391454734265
0.44190597711846397
0.4610731273876677
0.4151636307864648
0.3866705412538547
0.22959922744537203
0.5262614879387635
0.5290425143522894
0.48243511494472746
0.44091602129992674
0.28495224361115024
0.4579606545447205
0.5446028865612188
0.3764599557673692
0.336720176458157
0.3053964485635888
0.27388945636141127
0.49115167650212826
0.37693220990392245
0.4146459426303277
0.3586206681188898
0.408078761472006
0.32273281930794195
0.5477118026507736
0.3795425811181197
0.33461634378228045
0.5080961827132037
0.46189663689692234
0.3938480821050827
0.28256889537109164
0.5187490111868273
0.4416222877732402
0.5421279021006861
0.4849009557550826
0.444479868753369
0.4171630271145704
0.3746333147693043
0.5453261890969983
0.4553587991543062
0.2893521865902078
0.5470202197714119
0.30390079273530185
0.4823369854808722
0.3168014756738374
0.3696821339550082
0.4651017903067699
0.5795242208082314
0.5438792965987229
0.32119735927127446
0.38857311313876913
0.3875391087643865
0.4425742073845311
0.28959765875139554
0.44219169738045233
0.40196551681866055
0.40555665456749906
0.4336496332941729
0.5214455181412113
0.3759091833936642
0.3055132331288694
0.3593736053893302
0.33947982946075733
0.42535143310613427
0.4819015985655499
0.27641171651838303
0.41031208249572343
0.3098023925301452
0.36853708017246695
0.2849277217549293
0.22803165305125286
0.4657609571033909
0.35603006901645856
0.47449877555116615
0.41784933988616535
0.4222699116351606
0.5146850694695998
0.3538449089000997
0.2773493422552597
0.43842042557350897
0.40782734859720465
0.5324508775307143
0.4338155861300821
0.312404861654697

==> anc/HaarRFC_L6p0.15.dat <==
0.283866180031529
0.3836954175899319
0.22126669173668584
0.5026928525194425
0.5373202827406569
0.5166386606061029
0.380027971642164
0.5697059548707764
0.3567703610326481
0.2595187776273081
0.5682438517632354
0.4873936718265254
0.38168371473077556
0.5131280513038232
0.5045054482052519
0.4691919738822103
0.4401761210144003
0.5698808872377868
0.2963549659648739
0.359189382231505
0.3170299233058019
0.5734481372261363
0.4097764792747818
0.4334037072807037
0.38562853474263004
0.3606102343179245
0.4033371400974523
0.371929153055769
0.37080019531670666
0.41024705979621295
0.4637413506992608
0.28084092521114407
0.5212200163275021
0.4274095541903328
0.44938373683425115
0.4412737956620159
0.4420806779158712
0.5094807109940206
0.3991984020073232
0.437284184538212
0.37793701854927503
0.2935361748467027
0.37618900682076073
0.5401544924733244
0.3935531753284292
0.45948416545724075
0.3161649182870813
0.39819476502558077
0.42790191423730795
0.5948212880948529
0.4805323979882087
0.38253725889006535
0.47260731526725236
0.4810804658488311
0.29005547174448
0.44388156524866207
0.3828917184997066
0.35414184278351885
0.5173040873078859
0.38249578387821503
0.4378021982571678
0.309865934954102
0.48613215286183303
0.46816555004423077
0.538912583920627
0.2802995621560235
0.29478514615993656
0.46773683430664437
0.4630917032287456
0.4934668243695181
0.42897058441186336
0.36487590708615214
0.3828415987870198
0.47968968364403575
0.4660314555870572
0.4715558715142801
0.292119617200505
0.38155347486800734
0.35921128996156293
0.3608884605764578
0.36808123283438865
0.5020618938440086
0.40727523053051456
0.48432110960294056
0.4965404167268275
0.3849136514269477
0.5210596918511844
0.3853623271076006
0.5562061729825063
0.42496571544916667
0.41526198091011496
0.5144695359071106
0.43579473940085695
0.45173379346682174
0.4858087584130417
0.43057721262634485
0.4822431299575994
0.2695657954940664
0.34252777780736
0.5028593931957611
0.4669708583452583
0.38003015767779297
0.457454073883365
0.3648941870188655
0.4786693348708271
0.450686394041517
0.47879137567281826
0.48615625410074353
0.38285923080653145
0.4367820803157602
0.4152460789864844
0.5112346940583703
0.45340839970719915
0.32022076938947136
0.4133868691777366
0.34286766570204313
0.4383795668796116
0.3528475159226008
0.5486707208939279
0.39510391840871706
0.41164898285657514
0.34925093854624173
0.5497100511039781
0.4363674813855991
0.2567911342623285
0.5312680748346348
0.403913260231076
0.3009035907302268
0.41675643051672806
0.38400640598231833
0.23131669771338512
0.24901539128314934
0.4436563470738344
0.3495890051135782
0.40185641302264496
0.4367415961125192
0.4294877250753819
0.38293877146602673
0.45470596301749866
0.40673273684833755
0.5108255134913106
0.5434772754499121
0.3437094158159998
0.30706150762289564
0.4604034536177176
0.5404866263850778
0.5551495186774515
0.40600447525857386
0.3652949050771415
0.4800252123875366
0.47783757020996526
0.3122836139840758
0.3041865857287856
0.5403650044039294
0.4268418567813196
0.29405032138514514
0.3739786106253412
0.22100936768942506
0.4067472523121854
0.38787853783671294
0.4010645936616342
0.4654096480891179
0.42480958331187896
0.4705649364269551
0.49771523137951335
0.6127411410687931
0.5824119930642563
0.3950088471614507
0.30532756678882644
0.5565848904296429
0.3315442408157526
0.36133465042667906
0.5292450776603066
0.5939607852662099
0.5859534559876785
0.44777901642453
0.48210704855083697
0.3065327208732066
0.2680619352420184
0.4867484001221256
0.5338315416953614
0.48627633129792525
0.4467588576751487
0.4906450548769017
0.3605168060213611
0.4193863601305977
0.42563977322949004
0.46850574353327284
0.498017441192554
0.49846908577803306
0.3947905773807052
0.6140307918187319
0.4486352855973304
0.3216938546640198
0.4285794381673253
0.3276160919449607
0.34297788538786056
0.44583227218972804
0.547170044823381
0.4762378149797771
0.48606423709579566
0.5381817715843005
0.5430221326843716
0.5304239432944525
0.4689944211061372
0.5173210774922549
0.38697361576837497
0.46551329336569797
0.37154303436304964
0.3389588752813798
0.3785749302629366
0.544951692360413
0.5757454264313551
0.5580691979689083
0.49767143240096656
0.4832091880259216
0.4487279916329999
0.4778840348595996
0.27612101539718953
0.5129811931968364
0.43770360694984023
0.29285979292975517
0.44538353304651085
0.2818437418019203
0.4427587948117846
0.4246753621757567
0.31419433056334645
0.4565798360475398
0.44959336063002947
0.3880361984946558
0.34738469301441693
0.4043623651381165
0.4780702549185798
0.5095078632275922
0.5743738246019437
0.5938571872489923
0.38012143586197955
0.6194355035709398
0.39434524092687306
0.37512566985857615
0.4980810419965289
0.5811676248331067
0.5156027640470909
0.5058209642390226
0.34393615016337137
0.3299925089967678
0.2899533778558764
0.5405478852735789
0.5193445561952676
0.5103178196169486
0.4643355333142184
0.43440500577759683
0.4221415437973062
0.4981191573273299
0.45312505774758277
0.414471805968622
0.5041847492463863
0.33179729628069465
0.4413584966555762
0.44595796862722653
0.4494544435433964
0.2886630784653149
0.38185210301139644
0.4633090703776077
0.3825149733796091
0.35179304910431064
0.4862973461918448
0.6113575124015699
0.5393331512968067
0.3476888391007931
0.5791041273259977
0.46792512049483315
0.43646966823122907
0.38476049490651754
0.2453733729828969
0.44245763709819075
0.3410143186607938
0.4745841034769629
0.43283376494673076
0.40550593956515685
0.5598785107976645
0.460680934106499
0.5097755973983755
0.30413161786964926
0.3772906562589098
0.5440614479084566
0.3907534633924737
0.41226420935806135
0.4212916311581744
0.35425323963820604
0.47131734986739493
0.4778446131760962
0.48200703924224675
0.40942039590383794
0.4953578358485091
0.46259776544932757
0.3830898559703955
0.49892083734634013
0.3952746987436597
0.2641309400974869
0.3496041700431224
0.5055714063358407
0.500511643523323
0.4147662441396585
0.49557487233724123
0.4932625963944674
0.5095939985482246
0.3259954838724825
0.2729612428483293
0.5396406505764969
0.2868308299927268
0.4568443415622587
0.4159307786850062
0.4748080447578878
0.4102927196757889
0.4658282952305791
0.32089089932762493
0.5797283836065921
0.2906387544086059
0.44032631290560786
0.32450618878562787
0.48203284464611684
0.4324189418356338
0.5062207856607438
0.4550517692117689
0.3982930472513245
0.39748757589047556
0.42035169281329
0.4156395553128672
0.5545147060064527
0.3253696180588389
0.4915487214047486
0.4675505022391875
0.39062144011798194
0.4390862724551179
0.4243172136406915
0.49815524627559116
0.4742861472108329
0.2686627605114818
0.31417322701726963
0.448396202623844
0.2829850752062623
0.47842645415079477
0.49317960193811
0.4380494947321559
0.28585210781816633
0.3367421566946247
0.4434139849544631
0.42286651437956785
0.5328935194197333
0.41243558488554527
0.390150869882276
0.2706809217273928
0.4420166499559828
0.5293824066117908
0.44877520124742915
0.38420785940632407
0.35076159731518713
0.48877974480715575
0.4462670706606675
0.4878077951433776
0.5242291564951986
0.4798646386678504
0.5797993672162497
0.42800255903815765
0.28005088527029864
0.3636081144972551
0.3012857346659412
0.37386874112515317
0.4826345017663003
0.5471766497055923
0.46493204463869564
0.3957574614698808
0.3719060752499413
0.4314577426130871
0.5380334654073217
0.44024120127727884
0.4280184838858153
0.3619861349826086
0.33702148373547686
0.26178955637664564
0.5093339121566632
0.48009525415891574
0.5468831191463066
0.4781199098206239
0.276267083336152
0.5193751135700246
0.22397019835572451
0.4424599067581601
0.5552927123502571
0.5199452167939194
0.4200704798688914
0.26325566612759843
0.471786645787865
0.4789051799663199
0.42554341627561587
0.39124990007234983
0.4783809430932841
0.5427331953457548
0.4173512083464299
0.3245043013441875
0.5712795101010582
0.43776413027409616
0.4355486468140289
0.3294289124822125
0.43871440890405183
0.35297806226645306
0.5656735937294348
0.51900915474756
0.4806976270132896
0.409544108462172
0.5551118121652991
0.4273719687167388
0.4774701910203293
0.302894768031715
0.5110308360831629
0.39427389721890027
0.42636568987271506
0.5483576583027262
0.43259774277602564
0.3286618273137107
0.2918202160357088
0.4977083084053089
0.41418333067267166
0.31579890225002744
0.2883337535955593
0.38469407876802025
0.48143966864022886
0.40159653115626986
0.37522293265380524
0.46375386297049875
0.5688532916533013
0.4572692758267568
0.5624476718299898
0.27892913814943143
0.5799991596114299
0.4412772780034223
0.40237506678082335
0.3870994286880498
0.3961929861242906
0.4796421424106879
0.457645089796534
0.5397265960193958
0.359776320323054
0.36552601409308216
0.5002513352249263
0.42687098508461424
0.4157838345456885
0.3738439634978594
0.43520368421356137
0.47299752335246237
0.4078246696291519
0.4152194091215514
0.40363972837690415
0.4509866361294928
0.40594011263244845
0.45266653009434094
0.43183494138053596
0.31518544692872247
0.41152093572984594
0.47673474093437324
0.32313016904696074
0.423004995217676
0.5018881407473647
0.48419061505372674
0.45162847044303556
0.43693669294363635
0.562200277252309
0.452980216725931
0.2847029932552171
0.42589258122497103
0.38809933911444794
0.48573902069308833
0.5197130271111532
0.5689973274033648
0.3552973929918763
0.3946421534997787
0.29682417445289777
0.46210058436166407
0.4076999957319136
0.29918348488641217
0.48798273806200304
0.561314704219439
0.35575559854876454
0.4434494376500124
0.48893431814853505
0.25842639903201825
0.4513910967687555
0.46826830694332944
0.3588350889361255
0.3539949051354153
0.346302691536541
0.457774251169796
0.464956773879697
0.4077134547659995
0.524988745067201
0.42922936169643156
0.3486677075958195
0.42255227287912583
0.4559625567965976
0.4837047974139019
0.37221313519112925
0.47608540165144964
0.35375729595522876
0.5850143737153787
0.4105038676010945
0.42464565464900544
0.5304536177916581
0.4739136527187842
0.5687701387076939
0.33963287994335495
0.24684207817582748
0.3225690709954519
0.5679962893818259
0.4619617738733205
0.5340773798313987
0.3682181158257585
0.3935105073091696
0.42164289222901163
0.39581240338720636
0.45555760543000073
0.49702792887545044
0.5659326305386236
0.5054541794064702
0.5386204559188298
0.3957995342518412
0.4702790662123796
0.42902185147806293
0.41631700388962867
0.2649152588722712
0.515472971899823
0.424339907644933
0.3750382132765305
0.3225976151685203
0.4609975351055555
0.43555461180696864
0.4689528074050335
0.36346718541380685
0.4845718180428204
0.37720588758500856
0.33610994907801917
0.4639075351076131
0.3419726383049252
0.344600225576394
0.45514525891292357
0.4905004020345226
0.5397516043603114
0.3035210841804336
0.5324458016245586
0.4069377719174279
0.41886566208581644
0.41165107896142644
0.4301867108925959
0.5633477930809758
0.37837875613658223
0.3659476887585394
0.4695140642502641
0.30200361731294756
0.2766155100436291
0.27876254855945204
0.4374688249323603
0.4790845364754935
0.4489073187272124
0.4996229166254966
0.3032523996151611
0.3888701856223282
0.47549786770472313
0.2968882440351913
0.3763184395398516
0.4013608959609769
0.2607836193196471
0.3220301609913473
0.5271223535077417
0.40861716788879743
0.4884683125181106
0.44862499328923977
0.30742734892819534
0.4061304445902938
0.464449881015394
0.6034616673685196
0.5404229557137115
0.29624046021089767
0.33042015707280403
0.46276719751254636
0.48312727233478553
0.36506092959401704
0.28109273338042234
0.5243201177574395
0.529806936444022
0.542091770423257
0.26948806655382435
0.37971269460957746
0.5771661453879027
0.43260664374065666
0.5193001318965793
0.4796337341871545
0.5023379368123965
0.35672714799190536
0.23591631745222744
0.3630030349256986
0.6121560112324524
0.2854725925067143
0.21865682335796674
0.4574820763248214
0.4281160650567395
0.3073370753462081
0.4334767687018725
0.4216690216267183
0.4476920484187556
0.3659902053542949
0.2784488190696201
0.6009611822400948
0.45317947319236784
0.3054983312142932
0.4339526310233251
0.5203197617935706
0.33916593147325463
0.5749835824745483
0.40593598229907407
0.5327131993806844
0.3060574087631065
0.3621075544820751
0.4530065025746064
0.3326839799151699
0.3308428756859073
0.508019053566166
0.4119870827236455
0.39429652612979094
0.5622794972083599
0.3695927888045939
0.5750936740045628
0.4705106389295119
0.39346006591417104
0.41964307532459943
0.3115702469958133
0.6173563477770337
0.34356239614473744
0.4873028122343763
0.5409330276063132
0.5481376986239059
0.31553294016770167
0.34939989369490865
0.3738816443897459
0.2819777251180961
0.3376523367611206
0.5013502589307607
0.422552744619461
0.398531342936613
0.5910248430033189
0.38301233371996246
0.4380980536999769
0.5016779600442028
0.6227211132622595
0.364781473377356
0.5607561221087491
0.4531827472367119
0.6109538059014421
0.3600991205708796
0.41091921430526035
0.425441608553695
0.5550013521117748
0.5392066765431358
0.5006574958564849
0.3594528187813121
0.5776095343463215
0.47862390333894866
0.40932702594642073
0.47381829501229095
0.2999389778684443
0.3942549407716517
0.25592262789811365
0.29995507874095967
0.4960471385482902
0.5075891672088197
0.3645198196759145
0.2734245306713458
0.5005539022743941
0.35074488398675946
0.3714329351887072
0.46199639615384436
0.4909239255084956
0.4869223570347373
0.48277278006564156
0.3712509401990609
0.3497481030435536
0.4942655231078647
0.4199068738310562
0.2876358588276462
0.28662245968391453
0.306746985846067
0.39534178757190686
0.34284796929322664
0.3477250704139265
0.4649750804219984
0.3495740665280456
0.4101623510225248
0.43509748463659453
0.378394029324497
0.3871958420500216
0.33818015387281053
0.3670436864560117
0.549383763840499
0.4782149613075161
0.4936433696851452
0.5180189630277081
0.33144595036096935
0.3488955817166129
0.5120873290392172
0.30405885695666585
0.5248833404160791
0.4972543866404524
0.5444195979217168
0.34983976794793353
0.24771504441206654
0.5775150232640399
0.20494672134072733
0.5226783799245814
0.398880558746012
0.32642215592442114
0.5448660602217548
0.35128365122844185
0.4662976933883737
0.3338591480088513
0.48783595362322674
0.4561571831172143
0.42691686365616877
0.3531707284904757
0.45553297140927357
0.4008718628952027
0.23736128789529562
0.36079539483752393
0.47227890855939997
0.381665924519105
0.4942269615824411
0.44116090380865236
0.46319138480031846
0.5199109038697597
0.39037892197499224
0.4940639056829642
0.37913647820382107
0.4201792379285139
0.4813508116752236
0.4207809788100772
0.583040755878472
0.3558275607661966
0.39170178248618326
0.4394153785100709
0.3557796967108243
0.3793480342297319
0.30912663902154375
0.315018858836426
0.29393683370808554
0.48007584485261046
0.49716228268631457
0.4412616913077215
0.21477363278844055
0.42655259934202944
0.2519445412283718
0.2649162660338499
0.34795704608246725
0.2573012072003388
0.4009826085328165
0.5678764530288622
0.3621713441013712
0.5389117038572914
0.5116887458858422
0.3416442772005036
0.44728932483008055
0.3705212739417387
0.33400572090494685
0.5174233592127891
0.5155435682034375
0.425340427666634
0.5060564657097708
0.5394132427655121
0.3808974312149763
0.46577632684991227

==> anc/HaarRFC_L6p0.16.dat <==
0.37495594493824846
0.5123495914175876
0.5422548991032349
0.35602776477439163
0.4599588888944857
0.489468234166973
0.5082990860366943
0.605765547810952
0.5052203258286818
0.3399889705492597
0.430568695826133
0.458537923075958
0.5199245680977272
0.5181100469401843
0.42829290676762044
0.42473252376076714
0.43739586921583623
0.6163228884442902
0.4101518395400281
0.4669480251542726
0.372109436838742
0.4482433902256635
0.6565384424022409
0.464004984261317
0.48470668597709965
0.3783742191399383
0.36857641057765705
0.5097035078995321
0.48755540088637567
0.37102626118612436
0.625101664560715
0.3143271827896979
0.5714845287302224
0.3708816967960087
0.533123000014915
0.440410346060482
0.6168879922654998
0.3819942674060197
0.4135682185011008
0.5377911955012435
0.564600377785223
0.5833899921625554
0.4362764877331366
0.3990781625605543
0.37541580503433314
0.4422207082480015
0.4297507863108511
0.4230063362434504
0.41953848987249887
0.5608387272099172
0.47756806007721647
0.42484124824472924
0.35165947608951037
0.5073633707887377
0.4368360932113922
0.45568628305693193
0.5835046778519194
0.6227015965754747
0.6176496206529855
0.27939301686608303
0.338481432609364
0.39353026145953357
0.5022699164020309
0.6076653369687138
0.4478771926676764
0.3551837799053315
0.5483788946872418
0.32130672366941176
0.45128633087141956
0.40968979763267344
0.5526087244857824
0.3939611305645093
0.29119709255149784
0.3266376280363971
0.5724118014169625
0.4038299924983897
0.3933617808922272
0.4062816323865241
0.5169461746816773
0.62104353469603
0.4395096037691027
0.38471598578864663
0.3145415197641234
0.41379931185128
0.5511337519477871
0.3786109950560529
0.5215842501216718
0.4644683112774367
0.5303943680203937
0.3491587973577802
0.4076028811550413
0.5214264644599388
0.5366822521751006
0.40097997901232335
0.322479124081064
0.31962167807647307
0.4149996835404052
0.4778380882444979
0.4347387724008993
0.5624495721390679
0.4487486145175818
0.34431033705332137
0.4332671164603716
0.4004193763838271
0.36916352612709513
0.5333148357423352
0.45597524904208725
0.4473859070114404
0.4324188844941509
0.26360590765213887
0.5574176106020817
0.4648237753733241
0.3729402937325914
0.46520245172411023
0.43459673032945756
0.3039434459212384
0.396946998916168
0.4057009350758441
0.48540392512951275
0.24715159664431985
0.5602189342320354
0.5701847476892029
0.5549969509664617
0.5893326055666211
0.4826716966770911
0.5552151141775693
0.26402554783088356
0.41452296507146497
0.36577885772855817
0.27924829064002765
0.4358488506399547
0.29512163698578214
0.5334115430273962
0.5496303193571721
0.4382315120573641
0.41707586787333095
0.5627796371753065
0.4119005389557899
0.3460040944219762
0.3170957891676632
0.3703368301378445
0.4617152221230208
0.43046275507615445
0.42386129727673466
0.6173660691540175
0.4766011580613835
0.48426558478682696
0.3683567174788093
0.33696569199071197
0.5384211031140564
0.4003562050629177
0.4576981226536322
0.528191197219742
0.5316996567225417
0.55948830136636
0.5107449639027571
0.38772914604231506
0.4979112367659228
0.4411698840446957
0.3624326563771803
0.5176975018857715
0.3371731615181384
0.44002622084720566
0.5468282774391987
0.47431541773069064
0.4270186295977124
0.36323458734846187
0.5164550954765627
0.34032044481803325
0.41225944483910626
0.48901416280868376
0.589282611766152
0.4815452460908801
0.425897372910674
0.4214853435068844
0.43078935707054183
0.5120180492194699
0.441538591662931
0.5537799982175521
0.5696124381263733
0.4760819703277747
0.4344798516232729
0.4092777337741656
0.26704663676607615
0.43962444165818687
0.5517794009562232
0.25550876354040636
0.5018551745603177
0.5039661468445621
0.5378856715311343
0.4289907356577699
0.4677363256578153
0.6177062239637544
0.6177474939807249
0.27083399979456607
0.5624332664538555
0.30869593751854324
0.34168280992519506
0.35707004830204797
0.5246318967474206
0.5067470443703073
0.5824485349725167
0.351133220666699
0.45567418909683033
0.47468212441574076
0.2983714669876532
0.391885245016534
0.6199269842425202
0.41470664108976735
0.5420845861464016
0.5459023579953035
0.6083646796812162
0.35461583915895045
0.4648674023888343
0.4750903417362124
0.43102730927606225
0.48669712579172175
0.3774138702523197
0.5141116258615428
0.4885267345805245
0.3860943955701915
0.5026270254392013
0.44537024222858923
0.5462717325387323
0.4113377804153197
0.40493219253992735
0.3771416466256604
0.5060515956947883
0.46258853191049293
0.3757667651156043
0.4648397439825901
0.6011902421633337
0.4982808871850719
0.42216093307877844
0.28029922483245945
0.527469771038088
0.4952356971983746
0.4251551324512415
0.5226686079280676
0.547726412159595
0.3887894091657167
0.4198265336252523
0.539397197267514
0.4892357617747304
0.33460297843649084
0.5754713405095925
0.4850529304993366
0.5033205571764708
0.5104467878072859
0.4054536744478056
0.3075684698652957
0.5754138008099001
0.30504401289729477
0.3816232092693628
0.46306126908140255
0.44587126625282114
0.44173056485543094
0.4178575591879911
0.4797693330500157
0.5436293539918206
0.3461691526340782
0.4260515732950141
0.4609919619479844
0.3519766983911066
0.33661140984212606
0.5490272802831918
0.49818947973797756
0.5219976444203283
0.4995997378026176
0.4311437051111183
0.5496112471199855
0.4231850884750773
0.4174308922722873
0.49203847892449426
0.36227798448607373
0.3459545230538272
0.3997372408715887
0.280693135391231
0.4816401355806759
0.36032027218228563
0.45778728465883195
0.49648109913016664
0.31239815093312207
0.41152345479910807
0.4132218238510764
0.3867115352846568
0.5356473011907268
0.5308575818872082
0.4458017820195808
0.4178533395824828
0.5653617623889253
0.4764334581919591
0.4759225415923264
0.5515061703953505
0.3217192720247474
0.41765928851477874
0.45483400553630954
0.4058187274281299
0.4877883882619994
0.49356062585614924
0.4184362590478636
0.6459547292005133
0.38851904968603124
0.5166617283658892
0.4710781829739414
0.23561029190940674
0.3143846094331851
0.3820767627899815
0.4157903026733174
0.5286873571703681
0.30791918763354514
0.3712612888765341
0.4572901639013094
0.4985037120080601
0.3914643295442013
0.3749525585492851
0.49362183213852656
0.3150617934911115
0.5611525254074413
0.4605377440566707
0.5680055969234412
0.4326274186274678
0.5148953772796585
0.5369968779151159
0.3236890465655941
0.48091300645716123
0.5655817530852172
0.5386178827264558
0.5480727045008864
0.5365610624568139
0.41672109496344323
0.5532849043001176
0.5964772931260007
0.5158385675591388
0.4395152231121455
0.4504655448680654
0.3853654353931122
0.5788548376623621
0.4229576154180176
0.4119618786545819
0.42875283395643016
0.4505415168104238
0.4964618443985361
0.48018581429929147
0.43510304795826765
0.5899979958084096
0.29617448283436676
0.4261667755730277
0.4984201668426437
0.3671742528531037
0.45802762410193276
0.5190417154408918
0.39275094912749725
0.4771785241643148
0.4796905315739191
0.47119974478530235
0.5909473048395689
0.45350667831730984
0.6085691116191128
0.4023783375318282
0.48920546156402334
0.26649508193446403
0.3285490896044147
0.3460380690161843
0.4238949655314022
0.4606024324378519
0.4267244275838641
0.5143085405846373
0.4919023628893388
0.2623089236121672
0.48408358131131723
0.4856208456009177
0.31390427782150154
0.30936171304471904
0.3954577708238529
0.2644975531160579
0.3656875499477413
0.4008714156486797
0.3804815689307205
0.49122237890165277
0.45266661060165075
0.34234816150311986
0.5065169283932174
0.43413702282652444
0.4436947149331514
0.34776347911331545
0.43470985342630464
0.3111568944153232
0.5141695192658485
0.4899107077166499
0.3844368408651656
0.36552739893457487
0.39496441573182367
0.5911539506492514
0.4741407032150425
0.5603436279225383
0.3794474108086612
0.49998143882028073
0.5801502558608663
0.37574870522745546
0.43410472025634805
0.414851974999229
0.39571819782310186
0.40082947419121384
0.4632776118551066
0.3625564645824997
0.5848842215140233
0.43385666986831817
0.6533521907895619
0.5675078534779092
0.41590593401229164
0.43605296358855117
0.4550174087964124
0.6038245463219434
0.4622873937532097
0.41995702135736884
0.4862960302260448
0.3592529235244541
0.33953519714223995
0.3362548067874701
0.46838413940990925
0.3806782498018476
0.5295906684845604
0.5319047269991108
0.4128001278614763
0.6143124110874091
0.49134170562201523
0.4401336932615686
0.4617421688200433
0.4055977202167109
0.3323199100901059
0.2857718499358383
0.405008519493006
0.5849990374952869
0.42771993832336797
0.46300266998487893
0.3576853594909185
0.47129797887429414
0.37466636425853117
0.5933841949115576
0.48070053050394507
0.47249344937538384
0.4074151198750412
0.3782187200438699
0.37715799398788064
0.4070173764634062
0.4346124142002687
0.5013505785119513
0.5618212298528156
0.34031023006803257
0.5854526315631506
0.37788871789930206
0.3843994740070759
0.6052636042513866
0.4408529871573351
0.33437714537492835
0.5561623135763744
0.33702992332741594
0.3394302608473041
0.3525040195258654
0.4976997403859712
0.5641693225102575
0.44646906968102834
0.4211626885323211
0.4209574608202637
0.38428925898295635
0.520312485922893
0.4362948678514233
0.47190145009930273
0.4909019656867814
0.4931270566133529
0.3613340285863145
0.5392350697055325
0.35255881641252573
0.2958014347743377
0.5843843726397949
0.5220122631600822
0.3531290963482907
0.48653022910554766
0.36477498022162486
0.2792081392788428
0.5016277093103642
0.4181135096712715
0.5843728410702147
0.4075039956671393
0.5563747406831698
0.34839930823730514
0.5097941271930868
0.482157474684522
0.3426281331003986
0.4418810262778057
0.3852702104558043
0.5427153504072688
0.4926946398852123
0.4992732280723148
0.269707824452326
0.4594679821692859
0.40575761323738674
0.29638481835063535
0.42601504299764703
0.4555925660488845
0.34638219890336
0.3349390624774037
0.5162127470076323
0.5347525698181695
0.471971976215036
0.4866990522019035
0.41649702070016376
0.3799451905176214
0.5615537977640982
0.4239988548299568
0.2889001938066593
0.5035169256152321
0.5764709504317268
0.5753575651733258
0.5731256224810966
0.38518748279613435
0.46270059150422155
0.47442361835077806
0.43239237640357137
0.36707282028751953
0.46974709326269365
0.3965644044038339
0.5441032090062763
0.41932425324797706
0.49221832937359977
0.5550147310173056
0.36970170234831673
0.565665038900838
0.4433281129297787
0.37802272842789897
0.5866131353953817
0.48710924846245507
0.5850663936624477
0.5361990893705477
0.44405124829773446
0.41735992710553066
0.2384101239428871
0.4298215982365528
0.4285569610286937
0.41451948941644845
0.4183780019682678
0.3743191155731451
0.402437544154177
0.5143724955377273
0.42336596795997467
0.4137703560756158
0.6059197843938342
0.41215998760037714
0.41007904522710753
0.3978656998046467
0.31589420329716533
0.5013273248433351
0.3554995901029588
0.5716543788948092
0.45937877974666985
0.6353150355114675
0.6056594613535033
0.4612866235480907
0.4570852104582302
0.45848454020092794
0.4679143350756547
0.37633617125958085
0.44285058816302547
0.556957888150161
0.36933826969028344
0.5642370195344265
0.583598989800127
0.45153255447644824
0.3832527222262592
0.48118559999421434
0.47468061162049874
0.48913629113995843
0.5522327181189348
0.5166354942090041
0.4994851584548025
0.3738659433888306
0.39096116780868995
0.46608436981848106
0.3553605911246123
0.5370349977014417
0.590239694119871
0.41804528500094185
0.3792493797284503
0.34918659675864105
0.32009649651068794
0.36661296370706276
0.42308101520581287
0.4866016782009358
0.40302575922471234
0.4208821167528787
0.5244165609236894
0.4439527546335561
0.39237893770196064
0.4082018703150599
0.47275261235598054
0.4923787082713373
0.6595702063086825
0.4900734982522274
0.6300970688187036
0.4634605613788484
0.505565213610314
0.39807681357758445
0.5274285292895468
0.2924399861546261
0.3601312660124683
0.4268162473095012
0.6069935244337863
0.5476775858947357
0.5649796668702615
0.48816964548770414
0.412301487258946
0.42173218725894435
0.464861442279832
0.32228769450462225
0.3639120659664378
0.29660342405421625
0.42956444982086656
0.40714016814946113
0.3872306776778682
0.3815720699193497
0.35460511219320606
0.4279253185583733
0.44450891819521293
0.3666247942619903
0.4986804297791894
0.4687939292342869
0.47938793703969584
0.5386428139887736
0.44582903757822523
0.4310953375538497
0.5410913905002004
0.5512490287760689
0.3880146979620964
0.5298740238282301
0.49235211419450137
0.39130337232650103
0.45089973262514865
0.36374849685700006
0.5180444139847588
0.4581902236377696
0.374836619383427
0.3013174931551317
0.35146067482585097
0.3952356749384886
0.44267002562863983
0.5860147538870085
0.4571983154056068
0.5436575273304505
0.6141324855201444
0.4051171381004865
0.38768490738876005
0.4727475643065706
0.45740252453674096
0.5961726697600028
0.35315399300462874
0.4007733181128505
0.5179603077041203
0.49805882646206184
0.5425470953821582
0.40341376648427485
0.4630206563507256
0.3028783484916007
0.4022080499682039
0.4266476372147855
0.3778548302388903
0.4461006861679746
0.5379482893759132
0.4620115566893443
0.3399066793105482
0.3305123165846743
0.37067767321541145
0.5240245651403371
0.3166885912813721
0.5682804644073427
0.4465707991543353
0.5157726699862802
0.3920616373694912
0.444688713297367
0.4329718524659016
0.4167021463909468
0.4977871733760813
0.5218935798713868
0.330853550731894
0.49916128135320503
0.5308135991059186
0.562468830520393
0.47564741105191777
0.34256103142722966
0.48578899924175895
0.5171008413780082
0.608328109002972
0.440540038472146
0.4267394637145192
0.440281981340837
0.5760090766625808
0.5740415271628875
0.6147129515468638
0.5830975624334294
0.47459984261522514
0.3116027983396002
0.6369144963912847
0.4712039280427239
0.47900535341299016
0.4050266059944622
0.3626679811599477
0.3965132319821276
0.6086289913581403
0.4049843088924924
0.4726171094365894
0.38130626471565543
0.43088056461457064
0.34413560225084006
0.320614449131437
0.4044120973888453
0.5986438391488842
0.3223401804448658
0.4100801365017564
0.3678135111354742
0.4543601587673592
0.38606900071783357
0.4480572382331822
0.5776067923392513
0.49018834160448416
0.3949334210450029
0.49854236734552027
0.4834305088581674
0.6245765133898064
0.49208606238542496
0.46475470850134837
0.4983138877192032
0.3415603586714156
0.4750820139985416
0.5087676722965322
0.4523926726694585
0.4662531654440837
0.23900810179944193
0.4889560801788914
0.3950672863305484
0.47354723835861345
0.5476508950141687
0.39148827223557414
0.5254879497068413
0.3598456291547489
0.35536098644375613
0.5632760344046557
0.3111093962379934
0.4605005280099318
0.5729935990221464
0.5151768720114047
0.44623671762347566
0.3969715817175438
0.4217352316200499
0.4943743265677501
0.48227223583343437
0.22754690215906342
0.4036801944092801
0.4223468329809421
0.37909273840381946
0.346112744142346
0.4132422859201813
0.4701694188586524
0.6094763639490298
0.5350289551567672
0.5957960247205647
0.5336264074881126
0.416382909804566
0.39765241859520617
0.25764264332591374
0.44327691060773605
0.4809278530362865
0.3673193537714255
0.4666343121532802
0.4898320248671424
0.4806134483235193
0.5146526741609758
0.364386950146605

==> anc/HaarRFC_L6p0.17.dat <==
0.24932467379646756
0.5794485411624971
0.366161381304741
0.4225891271086944
0.406400821002614
0.47936370137546624
0.5923473317973397
0.39464721914997924
0.46552468197686087
0.5793250286327272
0.4144746938981862
0.39745311790423876
0.41728981963249345
0.4011183779528415
0.6315914277660788
0.3952518222992161
0.2881813900580457
0.49506575757663235
0.6818842130258191
0.4200435910696512
0.41689243743570437
0.5000071221033687
0.5397269802202896
0.2461753690645591
0.3598211964549182
0.2729870709648577
0.4979623795750061
0.5643485105415973
0.5374331752683784
0.42122056490360815
0.5613734138674968
0.6680699181458805
0.4318103848048086
0.39023367050679597
0.29364615178154835
0.38007591336674695
0.4290728580937339
0.42782749304604895
0.3994713326129327
0.3780826428409594
0.5481089279831085
0.373794983758066
0.4303809021506612
0.2826916404099456
0.46121559620892694
0.35066973827848924
0.5008990086607489
0.3412458450275808
0.5331867202449145
0.3614230115549153
0.6381753365945129
0.5664329823770716
0.33350830931594677
0.4862000047453572
0.33542371451928743
0.43467364127431574
0.35224835194207543
0.5190153005546302
0.3726104552741174
0.47437990754787807
0.30114584268820743
0.4749281215316229
0.3653500826265852
0.5063860260829114
0.5296262490509787
0.3870106070650158
0.5159550366073238
0.45223562757500974
0.5004649946482933
0.4183572808329585
0.5611261116448356
0.5306470394178305
0.5206785397036618
0.5422051950605566
0.4816610366773605
0.5240389228567666
0.5551254880745475
0.4475226932349073
0.29719518923473626
0.5832725210963524
0.37179031259451956
0.38433617734120684
0.4560143154150592
0.4007279424242576
0.6036074971290423
0.41322053265653796
0.5128312699441254
0.3718302610278456
0.34034649429859654
0.48446076953839246
0.6010677628016199
0.35047333143232234
0.4571891411181703
0.2990897075605832
0.5824575735924107
0.5642776356935887
0.551341828404008
0.6170549404922655
0.46903224971189283
0.6156973881427571
0.5740933214288435
0.5939139214783679
0.4080306741322393
0.41507328373860847
0.4442028968443293
0.2812080029886568
0.4028544078407621
0.4754473897127958
0.37343440351089013
0.4621299536308559
0.5231825435639327
0.40560689877445033
0.5373536143876748
0.5073565348634855
0.42138089459586575
0.4445301813246098
0.6055900192810044
0.5529179968675176
0.37788402326998044
0.5344801269424555
0.4574834393254106
0.3444851742224727
0.6212180942573056
0.6719461135317195
0.3670655113768716
0.33001530967822607
0.3522018438235892
0.5280374326767916
0.5717474641088192
0.31489200560706737
0.47579902785427197
0.5952776860592448
0.47655057964946407
0.46626480575412943
0.410084002678892
0.5052989311163153
0.4480445149813992
0.30600456942015375
0.4266875982529372
0.35759897054054174
0.42968052755151837
0.4662218245845756
0.5261604190507768
0.5624404749877087
0.6501529092877915
0.5520307410507066
0.2743450641677554
0.4493461711448969
0.43183058683242037
0.5648194725907943
0.4266796591519703
0.5490711842883558
0.5424719350865173
0.461703244973552
0.49762031926450817
0.5197008181760692
0.3725498120391252
0.4813964138952176
0.5558869202668003
0.44679414791090205
0.42414513073838345
0.5564681344138842
0.6191339455898812
0.5254903797694296
0.4616581738724635
0.528579685448376
0.5408031414652149
0.5440366248330035
0.4619695612353597
0.49109349572155314
0.38137040393319976
0.5434749594447258
0.6273607144801171
0.574378752056315
0.6251096137663479
0.5444680510302506
0.5122196086041505
0.5250588663468801
0.6007039406996736
0.5534705796231054
0.42569538901907583
0.5356796644958475
0.4795971964809961
0.428817655854802
0.4609366933683218
0.41151488279500237
0.5551251123589994
0.5530513953192319
0.5021628580903069
0.5377739935070425
0.3677366624105007
0.5564780657203086
0.3904621542033703
0.5800210795193333
0.36408013112254545
0.5860996385263583
0.39236512193780687
0.5308635525965778
0.33587089487818583
0.49945741985438474
0.5142162760352333
0.30291916745611636
0.5177521123501172
0.4655746523781492
0.466732719259482
0.5276619355326242
0.5607904183527731
0.3815029772704152
0.43566460645436866
0.3295225152762778
0.5833627502159694
0.4788001793239204
0.34193672877348624
0.5148861577522366
0.5301275266256289
0.5138214035542964
0.6230634100173034
0.5301844979801151
0.47087583452124887
0.6150846329671267
0.6199130783393774
0.6323325190815495
0.4888432966030149
0.581942566154348
0.5776013542523907
0.4768876877905558
0.3555070520976951
0.6094753901071864
0.5582573057105585
0.5761860522535573
0.35613249427053856
0.3134311404270413
0.6486912054091161
0.4228243571493894
0.538260059264872
0.34533438509119035
0.5173299274854979
0.3959802016220217
0.4360357734511684
0.32659436784165546
0.5198346684830042
0.4382470692154421
0.48334084753770373
0.5987180949247113
0.5310641834605191
0.49343733846631704
0.6155855831030715
0.45382519723315734
0.4620872868416906
0.44466931861020564
0.5991118777929708
0.5680446793726343
0.6234006329215948
0.44979678830593517
0.533623230297033
0.5925614141961228
0.5026188539599645
0.5799913695559809
0.3008530260645896
0.34435370550476474
0.5101817130906674
0.5361520810658492
0.47231302056355096
0.3651582160004322
0.40421744828163536
0.4672014479007807
0.4220325019285347
0.56717569328362
0.5909717041633634
0.4279994793393471
0.4482234192462854
0.4482024533639008
0.5271545790372971
0.36066506606517756
0.45234900217423235
0.5311344589478867
0.44500637130860804
0.6124927826043381
0.3490852455650866
0.43852499877461515
0.37327242593486254
0.38128449192860286
0.4436614298803848
0.5677552296549143
0.6203181361784598
0.5464422046183645
0.5957091667687013
0.5241345162508824
0.31652292563741774
0.522264196167139
0.4723378907458165
0.41191220519519467
0.4345046095338653
0.43056562309586693
0.5328180748922895
0.427531836000337
0.4085309409183687
0.46944996535202066
0.4315834525083888
0.5432350433213667
0.462603314724292
0.39251258519973525
0.6238161599819544
0.36677072150941714
0.4559136392376787
0.40685481727121037
0.5478056388093532
0.5300453469603214
0.26112801513542283
0.3865019828256612
0.42043975932660954
0.5450923891557675
0.44326706550688333
0.4527828852430664
0.43932538402106164
0.5995362496745476
0.4307324979238811
0.4893311193288199
0.5960585595132246
0.3858653259893317
0.5328720094452785
0.4520912801851915
0.3912037043174376
0.4821282364975329
0.3467033886254523
0.5647605610543386
0.4680874100728913
0.49753253401486713
0.329828736912018
0.39055103507787187
0.35859633974080013
0.5134437062501068
0.6653242445623246
0.3767199278207675
0.6043269305597722
0.4538699278512244
0.5876161687465531
0.46404539299838987
0.32920982511780844
0.4374655856988866
0.5206778146857391
0.5239318554894907
0.3940074045149085
0.6308848123299162
0.5586878108778027
0.5409853098980575
0.36718667219920964
0.3526170506910886
0.5568282126814392
0.3916312222702652
0.49052243929486433
0.6530912028021271
0.3826272504140061
0.5528905857519052
0.5480349882549844
0.4101696690217236
0.5558598256443178
0.4231587107551028
0.4246543883958726
0.5856105716961147
0.5042124393790743
0.40758728402806754
0.31685894066210024
0.4234704610607442
0.45291271023112467
0.48127983278072844
0.5299036428787749
0.6174589306854521
0.3573555067264433
0.4819917048776594
0.5416897934144138
0.39837209276562363
0.5270239611389099
0.4389053033165869
0.4861749210196338
0.328902406277506
0.5003959220675336
0.3845506268277279
0.3395459468820072
0.3969590345180923
0.4566765980131968
0.3787203682496382
0.47590699632360617
0.3923058722246108
0.5655596691100572
0.39276687404845606
0.4071110568050778
0.5460985824211533
0.4800391397007606
0.5049066959350845
0.35637103381450064
0.2875240960132487
0.4066451706073919
0.3685378664550586
0.5217884480724518
0.3178964806668199
0.5603701398993362
0.5564824893055894
0.44377708237848446
0.3981650180611955
0.547454368797326
0.40326878616205497
0.5256484374156608
0.6311619249274134
0.5348574176021244
0.4543170195867937
0.5500811106524157
0.5648388269371899
0.5295344089739936
0.3478179362096386
0.49503784575797044
0.5266316842829895
0.5014045567522861
0.463285904786097
0.24729205309662158
0.5155866356553561
0.4423611971401331
0.5339776650337341
0.34657818193049933
0.4346498452498102
0.5421752834194026
0.2526762435369022
0.39316228256001196
0.5722541571356251
0.44828438890632627
0.5252799773047033
0.3803160984776364
0.4439904027829148
0.4918910687027508
0.29824552811098454
0.45206620870702785
0.556298380548765
0.4237208654714795
0.45428364904480734
0.2767885445528426
0.5641022451704467
0.5922903342866538
0.556079053049429
0.3499978744414739
0.5975398673642881
0.4457920046170614
0.4103633129845809
0.5376197227992636
0.3495060502864237
0.33808717058874627
0.4419026752686934
0.6661219577153003
0.3957927950805232
0.45705319579422937
0.5363024358524795
0.6188727431011618
0.42365638667625916
0.48379234759057715
0.4697370592096016
0.3165310793410773
0.489696079906558
0.6309679372253996
0.43372401751797923
0.5871098887336538
0.557509833908088
0.435426551001533
0.4213201739403153
0.4921877972966443
0.5854157757372366
0.4938656845034599
0.45008635045674206
0.32008681214119294
0.3846091887748916
0.44656519626747426
0.4628115892655491
0.44885875281476806
0.4526033637234257
0.4954969891815965
0.4312325829802947
0.34447300394610564
0.532637848187767
0.5215579731153844
0.5028650709479013
0.28192326458900163
0.4603261954252467
0.2716880195028191
0.4345244873537887
0.32031642296805046
0.4893321720249472
0.32822301818110344
0.49886166887274247
0.3401549899308384
0.4431854491273287
0.5231045178118856
0.3584354331428789
0.5139646566735688
0.5076089780470616
0.5358016009285808
0.4850716173540762
0.38401211034184196
0.61139577920083
0.4670398622134046
0.5339789898097432
0.5247282923479054
0.4580969467921485
0.5574554271883826
0.6393181963518783
0.5778101707956457
0.5370541843570721
0.3540508998343157
0.5430271806278792
0.32617233177542687
0.3555276936545404
0.33734698422303966
0.5706224991212101
0.46675433924251025
0.4612044453335652
0.40418977689264124
0.31402459647986886
0.3269014160449975
0.42123824814748095
0.3884826140561755
0.4174646235310818
0.5838750648818636
0.5384129329764847
0.36236973377893017
0.46918200599067955
0.348483174728013
0.5820727933230903
0.497393802302937
0.43472145776205484
0.5704990663825075
0.43791542377390485
0.6391814772012877
0.362181679252719
0.26437683963419795
0.3363934742807223
0.4772605642997487
0.5656434926100012
0.5291248272595035
0.4960802686174758
0.6098411766869192
0.37495014063208965
0.5896677858277015
0.3850238674795373
0.583184489730595
0.5849717805541981
0.42499465403669084
0.5535096293627239
0.47316674221235167
0.38378679464265114
0.649407653498164
0.2525586203160539
0.4942192342881465
0.4663903383207917
0.6160928510734041
0.581864556329072
0.3798889601251835
0.3284426931236385
0.46601274642672846
0.4350707041024082
0.4708679117903061
0.5570651156545693
0.31970392100223666
0.39377427992712194
0.3921758400706225
0.47318677687913974
0.41981674963428517
0.38228703197431235
0.4860486612633229
0.5539641918126712
0.3388642884177987
0.6200800064156304
0.40938930725623607
0.39797853365671215
0.5137568536694658
0.4324244395651461
0.5667515846770375
0.2740500884019277
0.36399791202463694
0.2758983296624187
0.5379207601010292
0.35747159012335106
0.6434455230414902
0.3669716678854869
0.41467947565881275
0.49067579654463556
0.335826553963415
0.5678705804925404
0.3819731426499636
0.3691035106626272
0.532043824091481
0.4306030572044283
0.44261475967690245
0.43561414875797794
0.31565946282696195
0.47960806396345473
0.6367484142940403
0.37660378827187946
0.4443226974679353
0.42551273244723165
0.4925017910784748
0.5157609464730616
0.4995995983479783
0.49864213119213047
0.5463156027373367
0.41272329338191605
0.45046908266581903
0.45432839096901784
0.4583431804120421
0.5421395166769527
0.35924875370439596
0.5225890347279114
0.4634616299903885
0.4213687235779534
0.48746354539914555
0.37665814623913163
0.3721057599011473
0.5080332319419494
0.4725058660979679
0.4217898444320905
0.5952287752851496
0.41478588121620774
0.4794858288086347
0.5362563883060532
0.41122610228385165
0.38155138835897906
0.5391269281810491
0.5653792420962612
0.501643593753999
0.42285483915305266
0.48120696862799334
0.4672768539197528
0.49502202174571625
0.4285191182231574
0.4342880556218524
0.40801192640784884
0.5355546521272969
0.4463263343334856
0.5007830703193441
0.4645909166287383
0.48385023373589575
0.625884861727461
0.4019776469425715
0.42051452558665553
0.3715401263267638
0.4186322169812663
0.5693075204976761
0.47489845459528013
0.42978133641246796
0.4700477713756943
0.43952529252427136
0.4030724861071805
0.5697207791211238
0.3345616301018809
0.4234663312881722
0.4840347652383502
0.3722206223316187
0.5938557139090844
0.6128878602037868
0.45301194188514765
0.5041158624563601
0.5552028190141044
0.3203005579378047
0.4656427736396354
0.3790224430647683
0.42802444549827495
0.42142521607348227
0.5585375321526939
0.3979508533134077
0.49837942879828856
0.4675983199569124
0.32542509956624516
0.49155342582985323
0.47894653487114613
0.5581159965938144
0.5847395976682731
0.5940114687342274
0.4560687912961028
0.3979321806742541
0.661219932542581
0.39340046229948716
0.43878640428522986
0.5614743040024647
0.5219302713969005
0.5918298323671092
0.46379151093685383
0.5379296366196746
0.3586485202109209
0.3534297237480862
0.4810199754353928
0.26128924028710243
0.424383836589491
0.4197622945905368
0.4314370017572857
0.4560035925440522
0.5658570493510513
0.4592484024166373
0.49516371055325603
0.4286516062823798
0.4876505621806808
0.4441557343761325
0.28115247054770276
0.31519851880254046
0.3999852146602924
0.5925916045336794
0.4337936308834074
0.48967024885803667
0.5517001496719914
0.317793125336044
0.6846711813271138
0.5582818595805471
0.41541959802993306
0.3419486006775522
0.477271397808123
0.5868464530912479
0.5932619180512121
0.5835582383837141
0.41715867304847953
0.4939537129885446
0.3846316205890193
0.5530294009490492
0.42713697145311835
0.4903536063564257
0.5127043258013255
0.39442195386025297
0.3933055447052939
0.4854290879411064
0.5051812692922377
0.5842388813105901
0.46226448609545207
0.5971440394248908
0.5538836514358217
0.5351943011592932
0.254205456272297
0.47136948346157614
0.44296490175698156
0.5303087219977689
0.5319189982411076
0.401368874174955
0.5814134297595873
0.4315939181915623
0.27859014660656384
0.5907393713884384
0.37000283472645173
0.45025977704299214
0.41394077134813106
0.38888241655016015
0.5803908152989034
0.5530788968035855
0.34438568144875326
0.47654808575148055
0.4580586487054693
0.5896233506542452
0.5430235822846716
0.3693854364757638
0.40553786333545716
0.38669033857240587
0.48430845973996706
0.5201472650513536
0.5140344229249469
0.5287177256600776
0.46354085021842395
0.347825571531969
0.36476166109324876
0.4453122032019827
0.3165973772215697
0.3627999680572237
0.4350408564646576
0.5653216965465053
0.43969051160360945
0.5960980842126486
0.46714143755260096
0.37359999631259205
0.5017682832021193
0.6486186815874669
0.4537061214993259
0.49195135580897525
0.4398318233244866
0.465891880274015
0.24856718001409547
0.30576229923584614
0.5228747997459581
0.48364733328676235
0.35893689795525213
0.5658895579969511
0.45565619014162523

==> anc/HaarRFC_L6p0.18.dat <==
0.4491846819582026
0.4734927776103907
0.533290568683448
0.5045079355666652
0.39818528025990413
0.6201206489184915
0.5630141253247821
0.4829112819825215
0.5371689941265518
0.5120734264878176
0.5469996143427439
0.5457250842577999
0.49145260800048374
0.49178133210303066
0.37852085143359654
0.49441768481403514
0.574342979615211
0.4756129186692747
0.49049998144315626
0.42712981865990224
0.7160789980369101
0.49698953849494937
0.5195779111250364
0.651610257056235
0.5029335372087574
0.5809449955236509
0.5523177407764341
0.5948718202258152
0.5334764945366653
0.4322122762656115
0.4530259145417555
0.46225200217864415
0.3838504725293106
0.4171157238895208
0.42936641215664884
0.5842688397019425
0.5847031850524698
0.4757609824499195
0.5667322503616516
0.4949127766541063
0.4654768671579333
0.5270719507108619
0.46185930276725906
0.5244815417338833
0.4753810013911927
0.531937812399781
0.2871174812172714
0.5058811884924441
0.4935271011960581
0.41064930307281916
0.5122622642986487
0.5202782597277334
0.4515875008212548
0.5168894470861265
0.37664499667126694
0.33413775319210604
0.4608881699868384
0.44581378594963045
0.45784968729483705
0.3117013911806361
0.49406288312349805
0.37622828018105253
0.4027364897582615
0.5272704642782758
0.47675418952778054
0.6220404340491775
0.5205639157097438
0.3324003907801077
0.5104310299668937
0.4230165274637182
0.4277190237767324
0.5424805508557069
0.5414677908427468
0.44724780351334054
0.3875952674748656
0.6833073488387729
0.489976948623364
0.5984875359417674
0.5420362241837976
0.3631518647096395
0.5176010396496902
0.512661038773254
0.6960965057998862
0.4534405631953325
0.4051092354650274
0.528611113847167
0.5965775733008075
0.5918089878502579
0.5069621091465455
0.5448236668205185
0.5284531361320819
0.4061858806158453
0.46613420457452254
0.45014330009652753
0.6357789843383063
0.5467032468376545
0.35752715027064724
0.636298955505965
0.4848606146447642
0.5177472776163281
0.47683914581406134
0.5018881337959938
0.5046122107698865
0.34728462057612863
0.4829508558264007
0.38862351924120647
0.5489715660479668
0.44224951984537175
0.6402390040569851
0.5354285914692066
0.44077441294457037
0.3674154807957975
0.48935821320106054
0.3064883045431159
0.542377735122797
0.3700933123831254
0.5561198110368669
0.4934624610602726
0.40577096729268947
0.6287644999037614
0.43179299253236153
0.3955001357005257
0.5854452406808652
0.5490137368366566
0.47301677456780966
0.5232479394286955
0.5316919519824014
0.45791983131859304
0.503283284909464
0.3535873249756764
0.5651927484790524
0.6298850389165583
0.3810040820280846
0.5065175804985611
0.5435392641537198
0.4927365503321291
0.5962179561970236
0.4869661054739322
0.39007007352986667
0.3115521193394816
0.5731018123447527
0.5338637641759454
0.4962235411333647
0.39303349759075906
0.4838973924226623
0.40012163825602987
0.4541404674949021
0.4584006063273974
0.5658185133731184
0.47898836537799083
0.5999483997098929
0.37363047049635945
0.5729839259024352
0.5438104506480539
0.5506223669558892
0.5596928842902733
0.5803615499428268
0.5640719577265884
0.44092923207317825
0.5808119077212894
0.4837430913656615
0.45721864597257056
0.37640972916235005
0.5449202136862681
0.6557698512049216
0.6163557562449739
0.4043157156667015
0.4377177071990483
0.3933143129383219
0.5279363454677943
0.43421085078059024
0.4570691833554324
0.4940202276684579
0.4454165293456418
0.5990265926991662
0.36673954078465393
0.5727430078836093
0.30578625914967994
0.6592064092172374
0.5265228070281677
0.48017594392026675
0.4337153067599229
0.5258645568647773
0.460436705582825
0.4708958454901777
0.5517979257386022
0.38044926188496403
0.49119430099059014
0.5124785508678688
0.5102874195452604
0.6020116506120385
0.4110824713960792
0.3666525162886483
0.5498740529223379
0.3825591216818267
0.6460934278712892
0.4661386728294994
0.46822908613426206
0.5557518343845218
0.547423392598993
0.4437145148422824
0.5676356950976036
0.5345021622058534
0.5961684389663027
0.5055791640776964
0.55962310954495
0.3818106682901796
0.36475809512470897
0.6510863906926996
0.5732574901586284
0.5768220236415007
0.44689671399763087
0.4417261760223624
0.41784266458060626
0.5002397952641595
0.4183113425988303
0.5431594460805819
0.48084677923657876
0.5334887505754204
0.5987945222023553
0.3629414787378614
0.5453800330211377
0.46772781594524043
0.46929238549897256
0.5327857053553594
0.3509661531137565
0.36476741736514945
0.5897167262874964
0.570283423805174
0.5409155721909851
0.3597606242751068
0.7077499189707536
0.5659379002072276
0.6286872921398059
0.3874406441332468
0.6699503838175898
0.3341645058214936
0.5417503434774674
0.4393315500891716
0.4255562427284296
0.69037867246492
0.5964003462795809
0.6019452965130562
0.5584248146566503
0.38937752764873607
0.35735473972987686
0.5977873729067252
0.4251825542206624
0.5314823247635193
0.493477000733162
0.27600021222517207
0.4375635789890132
0.6258803801751318
0.678764836354588
0.4988036363687641
0.49564325143533144
0.39459508007491095
0.4790431270551028
0.3909871687028046
0.4889415191329545
0.6326742136059483
0.4537501083676507
0.5301614318991538
0.5066165380314206
0.46391153523551043
0.42553694963664657
0.5144492423962965
0.368126750702513
0.43231514086611256
0.4859064715401727
0.5495739569654122
0.5989829675102762
0.5871546045412045
0.38114919246808227
0.5927462744515927
0.4699245053974376
0.46170829902172134
0.5578410084558867
0.4511511719314656
0.5110141416200431
0.34462805501019306
0.2812426940904666
0.5191205832256045
0.3685466655475678
0.522057250800881
0.41764573531960547
0.5936971043070535
0.48452947502585525
0.389086404364506
0.40308529399279297
0.4836985584472002
0.5533149978896258
0.4990574651724774
0.5354458512450737
0.4786692714352769
0.349616164707964
0.6182041996767453
0.5477608478501784
0.4727426391663979
0.5336111108898524
0.2797405149587959
0.5378565607554557
0.4580394410678746
0.3234427026278651
0.6796885998568539
0.44198448658786965
0.486862187738009
0.5753388216571893
0.47330967299834453
0.48325233201566986
0.5184418812972611
0.6882616648856965
0.5162149031413191
0.47248121733204596
0.3986677507123145
0.4793703041234349
0.37918991001691243
0.3649595913310489
0.3806509185876046
0.4507541045107965
0.4834658931216287
0.5109098585268183
0.5832941594592904
0.5813890597749958
0.5459563735508155
0.44489068448603214
0.48728227333908447
0.3782829466563509
0.41285954187328777
0.49299416951419317
0.40495916672893495
0.4492216241867175
0.4348548673008521
0.5473513314340149
0.342890961720942
0.47524024412167126
0.6041768818144232
0.391351127346697
0.5212800009917895
0.47449012069532726
0.5390149069406434
0.5552426429107009
0.5150284282550402
0.4645558120565001
0.4597763319670457
0.5987134344471245
0.5114317370563443
0.514545655140556
0.356044896981954
0.440266733790614
0.4687952970149183
0.44605499245272495
0.47592818328425296
0.5842417706116594
0.5199959860432507
0.5058537291132171
0.2578216385536235
0.4163250120117344
0.5222622391485522
0.4682035809144113
0.5344636674716546
0.2661666465541257
0.5670336898615272
0.49182472059476423
0.6581134207426644
0.5925410325137276
0.39599728159028397
0.5536012024271455
0.5480680495854374
0.2955417896883962
0.40959813226913533
0.46460836325238114
0.610516474855322
0.6381576997772131
0.5803713200978622
0.3756753478903411
0.5886269198964147
0.41705804915655603
0.3719210020969694
0.5879217662115552
0.43240038475762765
0.6056272375193215
0.5502661823601718
0.5410870243505856
0.41531126044793965
0.5451094515416435
0.43696841846268625
0.4552737108487021
0.510173890916801
0.42865987064403127
0.547484056393779
0.32587471700253917
0.330233769511373
0.4434609391365288
0.5304308214735193
0.6259021928663755
0.6253246119867807
0.42534226349367255
0.6108986428671879
0.488706847176901
0.5153372292042172
0.45093812393089
0.5662975281510078
0.33013019634113044
0.4985554348249199
0.4110680664586962
0.4839086863187204
0.5158800865366399
0.39664290049009776
0.4032936840186677
0.4093173715625184
0.48186373906449687
0.5305997210815696
0.4555031652098369
0.40657023877655957
0.4431320388607278
0.5712570590570999
0.5176798564149011
0.3503128028380771
0.5373711588222363
0.3863783484095145
0.4636672787474521
0.41205054592001644
0.3570289208331657
0.4654750233584782
0.44883604910855096
0.34499276509877125
0.47426248294659623
0.31630260459637827
0.5917444270046436
0.33298300986319307
0.4430916365728078
0.5407837627639726
0.5110295335829546
0.5188735970205474
0.48536143549016564
0.5835801833971609
0.39941583880178666
0.3103000236407387
0.36269843909217603
0.5976103993595518
0.4430424897097422
0.5471887660031722
0.5041098028295036
0.6630325925393142
0.4313708473796013
0.4425315549769785
0.4920606673198374
0.47972654572541845
0.3967195251465352
0.42880719546225105
0.35915863183720703
0.5577334611919412
0.4632719420771852
0.5793527461138114
0.5584315639941708
0.36688135334222105
0.6565864003764629
0.5055979541404263
0.32668910007617363
0.2931882877326036
0.6117482508772346
0.4493861041437018
0.4772983157802236
0.2762122911348205
0.35482987949300415
0.33588172202816324
0.30529244936178324
0.555889354687958
0.46752194755952564
0.5947969695441948
0.6518367481864306
0.6068228561177634
0.5101517083026076
0.27992396027533584
0.36418697538482797
0.5486221204502164
0.4735473544497621
0.5154221671815044
0.38751316436929995
0.37547307993763857
0.5685939706928244
0.3760577412137506
0.6147752108444129
0.5550928548485519
0.44222407320082463
0.5003008711131014
0.5034126334166018
0.6155170038886605
0.66387904233242
0.5649044122022125
0.5699525861090823
0.5767156264836163
0.46737681758290794
0.45929102491407875
0.4461950502625742
0.5453298434729712
0.6127901718093443
0.4878653244526626
0.5228780912805451
0.5912291004944421
0.5056239531232526
0.3618716329284567
0.5013224251951178
0.5095723786843412
0.44228708752262297
0.5159475056972432
0.4258483415760887
0.5058365536898302
0.39556334536526105
0.45907826404222885
0.46936980638169046
0.7041901229908869
0.43002875208461044
0.3244134792202374
0.27900863870526127
0.5398861976466058
0.4555489096541391
0.46814179542481626
0.4912278925510896
0.38674351491965603
0.3406587571162621
0.4666623160540318
0.6305556489794889
0.4121436249135914
0.5312815557497905
0.44239509978588243
0.5227409603378824
0.3667611720317006
0.4961897504695725
0.5410692383011709
0.4440811630542691
0.5063156142026283
0.35997261651388335
0.437990481660173
0.550318493417975
0.4495285640046181
0.4885052766028004
0.49385868878383193
0.4826065745620604
0.4479489964325054
0.468645690353355
0.47795742200297126
0.25088657369338285
0.45964195941727315
0.3447194491684644
0.5243405272806418
0.6514416784617146
0.6316009507359179
0.5093663041914163
0.49267456827357203
0.33158278191896473
0.32882676764169255
0.45558134913164794
0.5827512637018131
0.4478675001660102
0.2612820097304125
0.5408693972246126
0.44186929280034953
0.5206244971832897
0.5270476805648527
0.4711891385062519
0.5518749483410611
0.3741988817142928
0.43719308348715585
0.4544835466578452
0.35888831206311367
0.46700532715626236
0.550653194769548
0.3551913623553677
0.4992464868411034
0.37731536336821403
0.5204013746145115
0.4369720782087552
0.5539531691438878
0.4658360988181366
0.6728666323223421
0.5348183121618169
0.5592887290469233
0.4749408680579042
0.3880274736171127
0.5724800190536516
0.6433279983919904
0.5030686557908383
0.478341655254571
0.4343113405910981
0.46481751708780406
0.480706448570694
0.32971318630228075
0.5053821220001806
0.6100166691486806
0.3063921323102767
0.4393814008025965
0.47406289092905446
0.573064985387345
0.2804357979102891
0.31086471874231747
0.3976969938003185
0.5592974056120635
0.4491161928549138
0.4870317463581835
0.5616782771072373
0.3732967862182523
0.41943779867093023
0.7290560436554637
0.5487910984647659
0.7163616785347543
0.3778646043117935
0.37274782313377147
0.45171432512188997
0.5547228083157257
0.48246042801607475
0.5527217667445443
0.4480716448754555
0.2808745125870555
0.6424382034404439
0.5086946904932941
0.4720243293181325
0.540939258779331
0.49694811209921025
0.568730126766712
0.40598390435722154
0.43751344166843964
0.4896294614794117
0.4573862835042733
0.516044188522634
0.33580286020242617
0.2949061593239864
0.45263794985592387
0.5421181054175365
0.28698903544065985
0.33543362256483444
0.47726551664937783
0.398692468146267
0.48467443388355835
0.43938796641785804
0.4956627311738997
0.430751745551109
0.49982395792274714
0.47391230866876555
0.40126634480330414
0.46452480877485125
0.48161750183496127
0.4877412249419392
0.4646329941472776
0.3932645538306048
0.4782587952259403
0.4990783513020496
0.3746418200256
0.4876419414427222
0.468772875130302
0.4931956881182072
0.6263372805169355
0.4594304398327555
0.6060521919369213
0.4462851435588557
0.5077766300696605
0.37659401190242786
0.4797902377220545
0.6520147301844177
0.47496758251324156
0.5492824847082731
0.6342738911100406
0.5405103138028893
0.3925081355456236
0.3419103730716437
0.5276458077085543
0.4297633689520646
0.5705235886440727
0.5204834062616922
0.3976944869142569
0.46980515314701193
0.5190649186648401
0.29385827405467874
0.5213546147206511
0.5110773621195441
0.6318120293148544
0.46921372372558484
0.41621470166749963
0.5864143428829776
0.652398898787828
0.4402994061514369
0.5389013520280254
0.45635092141201683
0.432291285825569
0.5818578432647594
0.39722094011979825
0.5302390395807521
0.3235729175533642
0.3513348468554358
0.5783410391133282
0.36233146559309853
0.5656011966041589
0.5015072050641142
0.446681093551894
0.5759191364126536
0.646360102786401
0.34179654582288865
0.5204087264416545
0.28596476472759386
0.43607900467401917
0.5675268191871294
0.4272207848392728
0.4430710213283828
0.594487602206054
0.5768721745413471
0.37441675068246744
0.3794982124230239
0.44167832315627376
0.2966805664848202
0.3901841137534751
0.4153698343275681
0.4266627851182873
0.4807687105845841
0.4623691776631176
0.4509957202541155
0.5407745223071376
0.4765025873400762
0.618940954227248
0.4182649750264615
0.568515225423893
0.48032936916426
0.5013128027140372
0.4237615030852388
0.30048985998973077
0.5899961332408822
0.305767202476379
0.5246121268443049
0.4759134276377769
0.4442937557606983
0.6059406002069638
0.562270050371735
0.5081260993581745
0.4376211208383812
0.40649321354099544
0.35581518711288673
0.6293007493236499
0.47185739848264246
0.6786188279047933
0.40714070187766094
0.39628234654772426
0.2950962151923423
0.47543726558990684
0.2886258455380071
0.5915541301346459
0.5226573472965784
0.6039081742427574
0.5039894868573068
0.3420346713186263
0.5084426452599775
0.4901418991869708
0.45205742825748674
0.4360467591667988

==> anc/HaarRFC_L6p0.19.dat <==
0.37551560326767974
0.48943389229043227
0.5596811544214975
0.45420942400993797
0.47334964553466163
0.6090779445179068
0.49821688018162485
0.3898493212038231
0.42647277321981586
0.413871395617353
0.5555092348796454
0.5585603145692815
0.5508111917288623
0.4791142924947395
0.47167681896829516
0.5321874433976426
0.5962403714130828
0.6363347091662221
0.3836728183473983
0.6052613284874317
0.5803972094212
0.5639948070960752
0.5947155924615937
0.48912225320506525
0.3755170084145612
0.4655603034713716
0.6536439128343842
0.35560698544622127
0.5801812284502179
0.5064812892887655
0.6555616060691632
0.5782970343452313
0.4573297876591412
0.3408946116352179
0.36158171270386924
0.5441222036097053
0.6240318577101442
0.4633163650613943
0.3593609884626445
0.5856420736231649
0.5299348877352146
0.5597091847462251
0.46788594672316147
0.505441164357229
0.626396800369887
0.5702248982562409
0.47781078176525826
0.4738753169794286
0.44523187777273504
0.6137850794336006
0.4377882559808829
0.43889963827857825
0.45923849911392856
0.5217189259817505
0.6620676416105081
0.2832900565008674
0.5097305537855613
0.46510236260782634
0.4544089698003209
0.48980601031897214
0.49112882526752133
0.4911344824776076
0.37980817803625594
0.48841878212168005
0.3781678977570521
0.537080260074994
0.4923449834954903
0.4824144304093519
0.6125045836251383
0.5334115984701346
0.38606215757426804
0.5080067414187124
0.5089920005493566
0.6082224792426573
0.47777568066100334
0.3790946819431927
0.3275205124845615
0.5115827957424258
0.5196012630937883
0.5277384275755831
0.37588919809788757
0.417384681680112
0.5921480832114199
0.5141006759151506
0.5577936020057277
0.6580294510419241
0.6009320976389313
0.4847769794273058
0.3872286209990464
0.4738236167665703
0.4071443058272961
0.5877037054698854
0.5897283917153345
0.44400395793707026
0.5451299340105863
0.5463790161878679
0.5296587116369281
0.46932115129048085
0.43537181806135644
0.41082648527727245
0.5309734584523206
0.45713375184415783
0.5592193955296014
0.605450736871054
0.48239205484558406
0.4478876199100639
0.563383465557361
0.6178279836112673
0.48040639901738463
0.45477303619896264
0.5099567486796852
0.3988508981781072
0.4881533492467299
0.5812796177164242
0.5798717561169918
0.5759434629328477
0.47594912552780166
0.401313826846669
0.6329856667616898
0.55934774603329
0.445275865414851
0.38397238504614245
0.5489243055956526
0.7186332266619058
0.4384777288833523
0.39157320877566704
0.5610115116210512
0.5613400020518765
0.4917002600683845
0.5274468434319962
0.6088497151153192
0.5582983824329592
0.5559717877049959
0.5538253276737497
0.6298841379075478
0.5995902697580904
0.3070649983026439
0.5206180819016436
0.5069012442947732
0.5347571502967842
0.4026397473138281
0.3463263193790904
0.573636173862074
0.5066945344181992
0.6797997016517892
0.451123369398872
0.5421250686152552
0.6523153403495545
0.4814973349058044
0.5237295367481074
0.503143660350236
0.3513225855628336
0.557043245239049
0.6037982905977448
0.469601795714725
0.5180548491202903
0.5141777974286579
0.45218861942215643
0.4307510601150259
0.35897544577663376
0.5951875757790188
0.5546850764870985
0.40345337765391914
0.669052862641698
0.5322788085125825
0.632708092329084
0.5764162665903986
0.559611850825807
0.5481261432705242
0.3960610258030048
0.45969826515194345
0.5751415483418675
0.5429117070602132
0.6209548498375944
0.5391592102989483
0.45691472902997576
0.532511045185589
0.40768628924996364
0.4836581047350441
0.4583277528817972
0.6057948939576999
0.6597331109906917
0.6268888309910167
0.4545512409675753
0.4932733048100044
0.3078552046732894
0.516970343742403
0.55668670607376
0.3851195197884062
0.5791705641920262
0.513794280303036
0.4859516602618673
0.4747859488364591
0.5281545628442046
0.41582973533451323
0.5816758023919884
0.3923999699049577
0.5542415911196454
0.3409908538389449
0.5137481923213534
0.32970220049454324
0.3379952263561667
0.3281391973263703
0.5386862365256306
0.3876603489194024
0.4263973227837095
0.5993409836057243
0.4829478870017433
0.5182244491066784
0.5357256695356334
0.503135508680832
0.34043885599510904
0.49783559002416095
0.44102458778004183
0.6253556982170857
0.48260179487665267
0.4709584926963766
0.642034057547802
0.627924322211419
0.372907666048304
0.2943957850525176
0.6468695346506618
0.505990595530645
0.4810050354590796
0.5217188480942228
0.493195690644489
0.45799478482740813
0.4623507224082104
0.5248881584947587
0.49875936696896767
0.535849951641873
0.3666188601815839
0.4765122819758404
0.4802972663555398
0.46465298797800236
0.3615551068626672
0.4823824257223772
0.6066557621317102
0.5476724976527896
0.49622986859952056
0.6867970930633784
0.5102011576995853
0.5408780183742269
0.4802854563426946
0.3719883471319666
0.5718731591755593
0.48974992922568517
0.6953326459349233
0.46291099092828975
0.4940934302497952
0.35520134737971787
0.5519942638045128
0.49572547128340144
0.5172479008155025
0.47748427149322853
0.5376789780436715
0.47992172234907216
0.5783805790454314
0.5183377206488782
0.45149863290129466
0.33795499921338057
0.44437320502359345
0.5967358786399937
0.4861643714788107
0.4816282117513652
0.49963177442325274
0.48195688383620766
0.6544648578024639
0.42722943925118134
0.6318450107359823
0.39143387652922795
0.3232483094898915
0.6294320598951959
0.5613448314196622
0.5118899560003444
0.5242463707685228
0.6674770679423515
0.45222767361178406
0.498874165747648
0.4712584427891267
0.6053135092105622
0.5680443168036947
0.4653209667365735
0.4126578553688596
0.5841238849757564
0.5879491202085028
0.28100992360868665
0.4738957040636634
0.39258041256783943
0.5530953174876597
0.5504752004786178
0.44047828888839047
0.4265245112116959
0.46897697303924546
0.4664779522154511
0.3350411072707058
0.4945550293702874
0.41545142194595397
0.43716318783397135
0.5107111574661582
0.6347931091520639
0.5739598312948233
0.491008582086901
0.5990560323904939
0.5700425462982215
0.5073970401240744
0.5839564037390204
0.6302522387919817
0.5662094504932257
0.5784858129679101
0.33049092563307136
0.7091921740506844
0.3143802096212732
0.37527289738015407
0.508881493874417
0.2878025871024821
0.5322653629301562
0.5140518297679847
0.638746722341243
0.5115864279062687
0.5884288859078649
0.29431525298654104
0.4645445693692036
0.5494507775925389
0.5784474482584161
0.43333684321869936
0.41209025452546233
0.5603248509277808
0.42969637036188313
0.5432004470446948
0.3385541760125152
0.4729087664159897
0.559828520052594
0.41065330566200586
0.5162741629611285
0.5716798341523373
0.4621962010862369
0.5457067862128427
0.42599799416564066
0.6241562303568798
0.4799441369804508
0.3444677700064678
0.4667389370337502
0.4774667092236807
0.4566440332371771
0.4040574106668258
0.5438760251175498
0.5272334175701149
0.5518901882639384
0.46784272284306205
0.4783100566829668
0.6263858417074827
0.6021081503014737
0.5387940844546517
0.4330960198813555
0.6025789135416364
0.5780147748167302
0.522570587459915
0.5510953847750103
0.6364151277855215
0.43451459215278754
0.5008267207789976
0.34402197540041035
0.6407658079519394
0.6722900119630794
0.45698052123664645
0.4444150687476364
0.5459682997010025
0.37227276677699905
0.4814778292593927
0.6246929223862593
0.3117898061170702
0.513470946595559
0.5083213016994591
0.5496660952701651
0.4245027492790692
0.5985020821265179
0.4214767163732303
0.5879064019270627
0.3693419634100969
0.40350241086565336
0.566101363852522
0.5512218261157598
0.6135360809118285
0.5785031975273197
0.47897508556584606
0.5997731750791376
0.5833630292620813
0.4887393293534571
0.5169809495776035
0.5503020860531185
0.3882118674709969
0.5690254479751772
0.4294878245689095
0.5327568686495783
0.6104012988221106
0.3394245394935901
0.5280573909878096
0.4979719051463958
0.5841559967698868
0.6287184095499037
0.6329382161751468
0.4099088082825143
0.42387871678884564
0.48874426925964926
0.3508858098749448
0.5012967315830813
0.6088336995399788
0.642613731718922
0.5475265778535385
0.5874790999346209
0.3817967229005047
0.3787432175818024
0.5125768916025815
0.6048486730802
0.46537752876490474
0.5835301197329308
0.43709916987362185
0.4600657559383646
0.4882385698111183
0.5154096701375979
0.5109729078240052
0.5502606724479755
0.42760505741638327
0.4435940499755336
0.48136617134566884
0.3953275846398927
0.6562378500593495
0.429523762369085
0.4502150174836371
0.38313792294364357
0.415391244381426
0.45207322385495674
0.290498307901558
0.4151354066509471
0.4860583442465842
0.4369435067037111
0.542673258777852
0.44326477108205076
0.4047712654114761
0.4811129612204949
0.5100587111126935
0.506587921590782
0.3205237100679831
0.31829991332397334
0.43072686417108563
0.447190244596868
0.35881853444910544
0.6227216560668428
0.6091294054129447
0.5453647123703681
0.36788008062241784
0.407959378903974
0.34585530395304187
0.5753462686780143
0.3862757636551982
0.4966203992874715
0.37760386197472573
0.34459731936603943
0.4760759647808389
0.5113762786044538
0.44137712945876423
0.6145105897579799
0.4091460582508866
0.441757243657884
0.4988256795868503
0.5979487552748753
0.46430791885935163
0.3249305460944266
0.599077148915389
0.6203776773153038
0.5797985380251413
0.5306006380994653
0.4295416981170587
0.5791391004310122
0.4926913010297662
0.5159675914812513
0.5839009275027225
0.3282528244818621
0.5446810366155503
0.5620871139110099
0.44782084770211633
0.4706179630453222
0.4178524724271997
0.34785945242362726
0.4705538034482279
0.5288959258165907
0.6304073939642347
0.731201501128333
0.4253266870546268
0.5092207186055826
0.4834970096482416
0.47947311807545057
0.41718537222515256
0.3815870433013991
0.5297944345161262
0.4777690385243814
0.40432365704130097
0.6158804362520732
0.5562674648613666
0.573777300506941
0.6866282731647804
0.6810838875097609
0.5077052583671527
0.7587933423553822
0.4235184866733066
0.44132338211437316
0.6173928899757648
0.5325831307624808
0.518051769620617
0.6591218514624745
0.535654614998443
0.4008200834326823
0.5512585454081242
0.49455567696017083
0.6978843441042855
0.60499780964392
0.5214535027825463
0.6075689968581041
0.3343164314956204
0.3994433336533582
0.44025096074872955
0.524633515588005
0.6152833110214067
0.6288618010404645
0.2836163359962278
0.46398054763175917
0.44922059138004883
0.5894754483222268
0.5576654868563804
0.5146929537396491
0.49971743242402844
0.4893505213540328
0.5165545648132324
0.375481790665213
0.2930235048568441
0.40125089691256
0.32634123436188267
0.48441349206695206
0.5118067496567463
0.4890365255920411
0.6540169714152009
0.516109990542633
0.5223557546827948
0.5388840902474715
0.5618642814088366
0.4254271272953558
0.4822232756674209
0.7208957697460122
0.4485951726041152
0.5165860395932197
0.5060565529597226
0.6318947566345169
0.46183757257951186
0.5299167077949246
0.46629720915063083
0.5027635755866499
0.5352223771848149
0.5558629759415837
0.6366004530845064
0.4716732695577507
0.5348913273784831
0.4973672377159995
0.3498583109105016
0.6165997004754419
0.35147652779138827
0.39656156025636724
0.46268300087517994
0.3533047910628604
0.6290933583946844
0.4211175250227989
0.3270999245201222
0.5013549609446492
0.5295141642106732
0.5168508751395199
0.40056527677237186
0.4584921399649722
0.5035574588589528
0.5211835070513949
0.5009630318220069
0.4605571735206539
0.6061336054275
0.4721990250541771
0.4446276649740499
0.4273865997145442
0.535893244272817
0.42900394062999947
0.3719036186983906
0.6451100566690472
0.49690019666747814
0.4303218022229584
0.467753435225236
0.522411731252707
0.3502131295203124
0.40348753173761065
0.5170468217501338
0.4810309658216469
0.39374455102595246
0.6410942970912594
0.6244289938964774
0.2994226381918202
0.572972895061947
0.5019771713192935
0.5631384194650907
0.5808746619951226
0.4382418432947762
0.48126562723894295
0.48095548312682324
0.6221852998626853
0.5284747354685035
0.46275551010831556
0.52548690570235
0.453950995552483
0.4952922628534304
0.579710064547929
0.5528863993555324
0.5195358675496986
0.5334876897849161
0.5490526078919319
0.5354095475706085
0.6356277403906115
0.6197465588644987
0.4734672676414039
0.4968563041940263
0.45110881327741414
0.41210669285280777
0.5882940506663497
0.5978038121439101
0.6656060855254574
0.48632103084800565
0.4237251463334897
0.7597562271551529
0.436035764999286
0.45778798752441274
0.5684092201877201
0.4711987141222235
0.5753724256236028
0.44529147554950715
0.5380953901746762
0.3611148562322138
0.4876929703560343
0.3619772016038037
0.2781671206111101
0.3740640609188226
0.6224024604085691
0.5603635078200023
0.5847571357264215
0.3900386354558337
0.45718552702012766
0.4086210435036815
0.6364199719696451
0.6309931920790336
0.5907524541981386
0.5336961492486536
0.3502162186851336
0.4687659663027401
0.46404846773969155
0.5310588289090139
0.4597923220906418
0.4346441798399172
0.6125826332141372
0.5833817560463934
0.5936873112110485
0.37409874763188156
0.5204141409752009
0.5506571724206347
0.5621822524373454
0.4523104647745709
0.6457991679477121
0.45749265747428985
0.48216300239688836
0.47875127215306773
0.639868053349604
0.46008240195792344
0.4933496366469052
0.41826008483488175
0.5034361720989972
0.32953662030816977
0.3758868642331748
0.3815034261536406
0.49607973433212343
0.6282302440709209
0.35682440284784656
0.5105296376060442
0.30287071814133953
0.5000584769787169
0.4865628733554646
0.584103007971763
0.5159364356227222
0.48511134094550684
0.5096160407099186
0.3905269099339738
0.4440071441968767
0.4728401281992127
0.40010731984313513
0.48927603731576125
0.6328560846339991
0.4770600111903548
0.4767733003086653
0.5556831048926163
0.5440905492099873
0.44730403034993677
0.4821806023372239
0.5148474551406769
0.26564451753908436
0.33785351392933705
0.40910882289039796
0.42460059580110115
0.6770435280880499
0.6104389819317683
0.4847373124253612
0.5199791276812366
0.5502374698717414
0.5481063792325158
0.4083743460407357
0.2731219852975596
0.5873577075517454
0.6164889454819527
0.5198279076866605
0.6559537163738565
0.5228547472788613
0.4916225960393845
0.6041261885266929
0.42125140668201677
0.45010755154433635
0.39178124997450664
0.4124132706166568
0.4518209728819545
0.45278870991291553
0.3599954436189974
0.6120438967094994
0.3807811807720245
0.356050378867984
0.6512274619566389
0.5430651446784284
0.5131607182653513
0.4151754576156417
0.586867569460143
0.3948040623236855
0.35593409521521885
0.4298500828916808
0.37860664682290557
0.6337332894669888
0.5042152049103605
0.5701104514671677
0.5056569295691468
0.4606097523974278
0.6516106051724012
0.4818452049403228
0.5534354220187232
0.29194261109470365
0.47889463301183527
0.5259259768718865
0.5207030967255672
0.7017354214402454
0.4275407033192638
0.44995645022747227
0.3417246131425063
0.38848923378047867
0.5175083995097629
0.6098315517108414
0.4537343154840285
0.38986274744852706

==> anc/HaarRFC_L6p0.2.dat <==
0.5181598941473834
0.47885753189289165
0.3147634127054202
0.5062816619943784
0.542757223923573
0.5500875771318261
0.597682733592937
0.5622388315074464
0.5750663534386488
0.45244549994431216
0.4876358704012267
0.6258911050588954
0.6243751535471317
0.4596852387047543
0.4868132070587179
0.5396135873017189
0.6498382566428098
0.5285211773708725
0.6700671506114313
0.6464222094256881
0.4206550528477617
0.43281657464733936
0.4936378562959386
0.3982892767160961
0.6046441031386648
0.4110847809121391
0.5145232377858923
0.5259395673924505
0.4654585879125685
0.6415289886852015
0.5944125967390759
0.5615937284448878
0.4579534099895865
0.5314415448496648
0.6825704677775808
0.590247582975642
0.679028466073437
0.5729663923737339
0.502910716341387
0.4926672879422399
0.40616176167295504
0.5540161837392097
0.3517120694132866
0.6657444332790292
0.42688240558579993
0.6711213387638333
0.4885722150620887
0.5906553940827777
0.4141437083032865
0.5265824012116399
0.5052716742022184
0.41949862994253645
0.5084628142657452
0.6318738735116868
0.3838579969332557
0.43824728371622734
0.36881509353785213
0.4155880241475356
0.43330917851394335
0.37183704123871314
0.38550804352901796
0.6436127704087596
0.5284964562585031
0.503529954221478
0.48209469315533954
0.36609511181678306
0.5784374403965712
0.33222619842460205
0.39640618836350006
0.5853411434971102
0.4776437367999061
0.5480285148264128
0.5333243439314573
0.5225539027842899
0.5245324760231364
0.4168657394450856
0.5276726033366586
0.40908687362016455
0.5782815126673203
0.5698026831687035
0.4117853735009961
0.41354559256128015
0.5621667712890619
0.6005633283392895
0.4499942644440758
0.528702823419975
0.5644854325991957
0.5251652722872076
0.39375339764506306
0.6171724333064271
0.39428280157017764
0.40406333951918255
0.4978140777513486
0.524231525472823
0.47784967059056055
0.5103076006249618
0.6091744092074368
0.5363360993485035
0.5067586595943162
0.37291355769789347
0.5447175528267699
0.6069671931627358
0.36212987257367757
0.5057598135794484
0.56672346363683
0.45126362439282
0.32269429170625097
0.37894840800548196
0.52642815078927
0.6050885914359314
0.512723626272293
0.3750266494183832
0.523669567896777
0.39473069026388685
0.47103575291622524
0.4152537905476712
0.36620535186954334
0.6778554564842892
0.5478516345664902
0.5138729837214204
0.4672165394890476
0.5332030208934209
0.4826397873321673
0.517934299098875
0.539450148379002
0.469087441222229
0.6025564978976389
0.5213812261073872
0.6201631395025473
0.45740943905835946
0.5286576553800988
0.6272513041107878
0.6022717910337979
0.4733367195325901
0.5559252617459391
0.5497172831592141
0.49989108615538375
0.5466130718783393
0.507100093540452
0.50805877558054
0.7289407351084668
0.422456960884514
0.6592058072007176
0.513292910487235
0.5872477172148597
0.5365795891142355
0.48811298092517375
0.6167878286436879
0.5564159493344603
0.513046481733532
0.5857651910787995
0.6306997584435696
0.3986135352171521
0.6772172180418602
0.598565330001008
0.5792198953536057
0.5199753113546228
0.7250610949402415
0.42489727295698615
0.5186930960157781
0.43564500520648103
0.4722802830056679
0.4034308537002058
0.49550190516512044
0.5766787907406198
0.4566288562722792
0.4328824251018376
0.5047857637340856
0.6883951085178084
0.37975444927555996
0.5466420521588913
0.5088415162083298
0.5998572713682822
0.364632472585555
0.4260974886973939
0.4995142890543369
0.5881909781226065
0.5107649349410907
0.5310206288887435
0.6503960757472849
0.495937917017198
0.4836323103531101
0.5536885640623949
0.4712050253506847
0.5091620676226443
0.5069333642064277
0.5477489723101984
0.6273543128067578
0.3930229593179028
0.5696719251203146
0.30597803495924103
0.5946928809234167
0.42533481034344933
0.42715401457756447
0.5374793249682912
0.6243680654636907
0.511922152831462
0.5621488607855528
0.43581358301577716
0.7713286680168631
0.3463455506756388
0.4728690588468049
0.5043812422889077
0.6351241307109468
0.5467720169989099
0.530605094594285
0.5207928729211553
0.596930894830701
0.5098199008395184
0.4695331025497263
0.33999873581380513
0.47464829750346144
0.6540311960563473
0.4752172046249871
0.5984777510814734
0.48274070395152
0.5859886961478172
0.39713580355377937
0.6020504733300406
0.49103836940536394
0.43028882270968843
0.5154199212369676
0.4830848813718786
0.5284417229630555
0.5137119972736454
0.5870730283658185
0.4376104035760974
0.552862597330912
0.4698288045268947
0.6086399820117999
0.538984562637997
0.451296864375385
0.7143393867135781
0.45940960921051116
0.2960054111756762
0.4436147100269337
0.7047717945176748
0.4295130141056469
0.606645642526811
0.45842036052195284
0.6568146548626723
0.40428385692977625
0.49671963980613
0.6512244309031537
0.44129850703395
0.4283023525202401
0.5057374394906871
0.6819183883174567
0.6081293690081361
0.4230390055955672
0.47737271607788956
0.42696988486747783
0.5898538870151088
0.44476195341865127
0.5564566490642301
0.7181922996555726
0.7017796634626726
0.45364989820724777
0.5242162932780894
0.44620828851830846
0.5094639661782737
0.5490435749606737
0.7317434350301641
0.5485214746474422
0.39377888973089215
0.5046970743489072
0.4260315655272455
0.5949726005828976
0.6090880965966178
0.3353786643292995
0.3286395970844697
0.4724531175287741
0.3588310952128849
0.3263902516096499
0.4717549150958083
0.3795811206624584
0.4470562742917466
0.34519045017514766
0.3860528855249632
0.6348490384298385
0.42380724552622745
0.39237341727994535
0.5867472064607832
0.4390090827934105
0.4442142447390294
0.5483309765912434
0.6074202735591729
0.39938126322464196
0.6039841749344275
0.6862934040033334
0.392776461094859
0.4914228907424178
0.5493342455982024
0.4739515649019164
0.5743943805733102
0.5112753370764105
0.5129710822330833
0.5326539880248446
0.5741816791956712
0.4754057917453834
0.4600460961056146
0.4897426952598988
0.4378899838331204
0.5502219563200462
0.4228025483473723
0.6357203357962431
0.45620565303832983
0.4002040620598767
0.4705249939918637
0.6390577445968066
0.5157341294609158
0.4714728903991122
0.4544453770998265
0.5145703271243957
0.5663522443546671
0.5582433593012412
0.5390625496016592
0.6116626333281754
0.4558013055591958
0.6627003042506057
0.3738361190510839
0.4678582114024121
0.6031357187675597
0.3570662558259012
0.5426428207262145
0.5130030881939123
0.49535725314092816
0.4556088476345761
0.5461079339431868
0.4114574414702826
0.42232206358790375
0.4431805024571583
0.4384331990497218
0.40909032132542444
0.6079528434774307
0.6261464308100589
0.46987910727604826
0.6318612948842991
0.6039988092698593
0.5778139109319472
0.4874758678508089
0.5303216915384262
0.5845349819104567
0.5805567679744327
0.4352855101784002
0.607724295354073
0.6623212036714833
0.5816350691768758
0.6217950524148647
0.64070547670695
0.5342559872526209
0.5264043802477821
0.4652603175474652
0.568865553593201
0.4913543030851654
0.5266062176499666
0.5947478178206387
0.4592789120923246
0.6304403956041272
0.4140377410617428
0.5656497383895257
0.42292901415992734
0.3999401851703315
0.5413490903823693
0.6291480617633607
0.5460300293577868
0.4547050454828942
0.49729590247435285
0.4679973568510459
0.4948780390983022
0.6332892144438523
0.2589711465399866
0.42487549233201916
0.5104274011026398
0.542118865599294
0.5812435526453611
0.48228066279606113
0.6541929823007849
0.4147300569505265
0.665321208073768
0.41020422132930867
0.3379357580263198
0.4344620371961893
0.6688609872584133
0.43332770975297424
0.40620322946121057
0.6054724577199732
0.5477346632611779
0.5134769817578839
0.5614410737256662
0.7090665868736963
0.41300421708015234
0.3033915615575287
0.510199603088073
0.41721764950142487
0.5344059519701532
0.4556974055760059
0.5713499015299304
0.5966628576666395
0.5297372924146432
0.5789537171049355
0.5715791121507386
0.5478770053394545
0.6680127397246008
0.6608946931221361
0.367307636881525
0.6220478370640913
0.6150235183230782
0.6090727685521872
0.4094422820063931
0.4921439936396793
0.41390039955928937
0.5570091936427403
0.6317509635769902
0.4486945533901311
0.645412723003312
0.5714250113118257
0.42624500735771564
0.44584863728627255
0.40750061652876823
0.5476121240851693
0.39441811180301767
0.5393208421977728
0.5314112548178368
0.5509029999373658
0.46434433378724216
0.5995015497182796
0.54355469980432
0.48790668835515744
0.5689457620428008
0.635939745082591
0.6209130460260271
0.6829648676004791
0.40683280392573556
0.6438155327711551
0.6064756224998145
0.640398978558336
0.38356974423496315
0.35932616881960217
0.4207109144599741
0.546206232712676
0.5520722903326195
0.6647151495359365
0.4431394624076831
0.48117878670260106
0.6212505862388754
0.49997813627075965
0.3303457620162107
0.5577550143287733
0.6140628175606232
0.432161057102057
0.6079057968184736
0.49349312328267086
0.5954357715535219
0.5295183959789069
0.6874030028866264
0.46191042569341134
0.6407657405215199
0.4988549317722979
0.46426926368469407
0.48289972915250506
0.5591088871939935
0.5393152747606118
0.6287803584757208
0.40973460023938724
0.5638350555993435
0.456499189537962
0.61003017383902
0.476256187872912
0.4020869136223473
0.6808064365923422
0.6045727888128305
0.6438649320766036
0.4330674959408133
0.44484075087300196
0.477767030297384
0.6176197303824358
0.314716601218754
0.5173901387836491
0.46872093146858623
0.6022792217630735
0.5544890800383977
0.40488544751383526
0.32328737564592513
0.45199368352030067
0.6635036219014042
0.5200229645044
0.570817336300622
0.610605629193589
0.49420445348984665
0.3742283190323509
0.39535184476540697
0.506226886286643
0.4840949446197098
0.5503008473132156
0.26977443663275213
0.3151952990569517
0.6749425623876728
0.7141511172647539
0.45670226623029186
0.6127481106495191
0.3975803078061365
0.44126938081121275
0.668080394298483
0.5521306750449277
0.5162493095412245
0.7677956121569556
0.49209178693046474
0.5198157202682816
0.6204718418180751
0.5670518408100057
0.37688770154774165
0.5564364589098226
0.5291872987713113
0.38694438816728405
0.36581656393455203
0.5870600746903687
0.7083584918913759
0.4730358667226488
0.41797924656627006
0.5486864190713681
0.4576410068535396
0.6187198280523695
0.4802891362685135
0.5409463082473608
0.4604949604056533
0.6105995520586753
0.4198990038363492
0.4131720629325906
0.5639151621684603
0.4495201962290075
0.4175203053704727
0.5803062057327508
0.43695237260838177
0.5254634107817648
0.5159040774401004
0.5562796397655637
0.5227311877020275
0.4818479464008671
0.47219795278354737
0.43096619042724404
0.6276115029057784
0.5443718238478414
0.5871037790363962
0.5990448717549628
0.4333170443722053
0.5468568504621454
0.6485356219440044
0.6634372100065192
0.4734576378953064
0.5074314234641674
0.6965718650770328
0.6229583544308781
0.6101446357015273
0.4745979349840122
0.5720338728494656
0.3380840608400714
0.5812482898699256
0.5939104918357877
0.49701743878468224
0.6299600004848527
0.5585175023210193
0.42077350159226407
0.5567766467790745
0.6291859513429771
0.47386145231461074
0.3683045554134198
0.5739432443532936
0.3956146591389717
0.5520591573036331
0.5722602740446666
0.5438881534066253
0.5935453856008623
0.38431631873386646
0.44365505735746247
0.5477347168383175
0.482838271306078
0.5186196659384623
0.4961742420669043
0.5143530669545829
0.5375841027951754
0.49167583765656303
0.5671269023823879
0.40195958246082947
0.44196680883965894
0.6780922144109566
0.5950074519419536
0.49228320253192065
0.43260852480039397
0.5866894649837698
0.5913920053056057
0.600182153846603
0.6270208431670659
0.5435747475318999
0.3210501931192595
0.7075603048022836
0.4994041754534041
0.4002147659344546
0.6696767453284322
0.636331393047405
0.701198137657611
0.4132303714108307
0.42434773150429733
0.3201941252207702
0.3021647751001064
0.5960452728797535
0.504215121266077
0.4219350218106922
0.5867989381949793
0.5932696137717663
0.5105429693332942
0.48699460473977324
0.592031301234865
0.46583281879578403
0.5201067157350793
0.5525324672014695
0.5038817875654343
0.4674708854864931
0.6787336925232319
0.4719881295586279
0.6500400261540397
0.4304221568186398
0.6352017306468294
0.5759320293558354
0.35137628066792065
0.418771549680944
0.43543539091411193
0.4935555709043564
0.4176350396125044
0.6636706695027266
0.45468433351355747
0.5979737451232766
0.42067543386420797
0.4026985334321387
0.7086290221890303
0.313046607912531
0.5138618226643558
0.45834745630957596
0.4040336694554941
0.2906866662195641
0.48799630125809856
0.4455199197128179
0.617415271629347
0.4595654388328978
0.46172318033488335
0.49590515073245417
0.4937435823849715
0.4144826668120028
0.6384509347931852
0.6939981584775045
0.5187114183908726
0.5261377652778918
0.5639657956901459
0.348491292350646
0.35404593729873046
0.44654234310788066
0.48783280364087467
0.5860988145696215
0.5478858296774041
0.4563804955933284
0.47427901396554045
0.5161921564934661
0.6439062357464282
0.37365891751368124
0.5021092773970864
0.603536243617424
0.4672075184287731
0.5681717381859482
0.5209878583741482
0.5731137963583196
0.39825934986189804
0.4575756735590782
0.4229544747909885
0.5492150929787205
0.5320116578663207
0.478382893603513
0.47537542262103116
0.4237589272013143
0.5022774373480081
0.5296194765526776
0.5027482921186712
0.5518478904866599
0.37869176452930786
0.48142435288235774
0.5238099221577673
0.3437698052874008
0.40642894353367603
0.4485527753926941
0.6886766909148553
0.4508903612372225
0.3641488143496764
0.5823981207941307
0.501468217641922
0.564776553600361
0.5453460936239708
0.6345895794350406
0.4079212959242983
0.6074404785744881
0.6625858590768161
0.5244552140756275
0.33810567337495384
0.5393457505926009
0.44564112268958156
0.5374550924829024
0.4528118440187162
0.5217062789791713
0.5375475180548358
0.35235924415132086
0.4548801696365978
0.5266241938622334
0.38058957389066045
0.46494782619357744
0.5548059348372177
0.695173177194611
0.4619620179230297
0.4490927282015386
0.29227866654157464
0.5265039092906185
0.5768202809420216
0.3581547561642249
0.5000081681129442
0.3986505285684717
0.6382052878849814
0.5719243976973684
0.5362693905748972
0.5725104129556167
0.459047241849148
0.32762520314965216
0.49353285772486916
0.5150939593503494
0.6086916948094814
0.4939999272381554
0.5708646964000964
0.5195785504250583
0.6084228633160619
0.6824038802638293
0.5359406544483457
0.4798135025264661
0.35711810912262715
0.501097432554009
0.41340463660023535
0.4660019224184102
0.5387227835078243
0.6498926504982655
0.533845337070565
0.5546929857873377
0.6247202290555016
0.5368966119285968
0.4927337685321424
0.3113347697220483

==> anc/HaarRFC_L6p0.21.dat <==
0.610259425976691
0.47789658741242724
0.4487758947192999
0.6594248868541784
0.5143112075898572
0.5382452542077942
0.6068847491646095
0.5935009980693163
0.6345013523705246
0.7436304885073146
0.6285477238100065
0.5823499337768037
0.5592351838318458
0.6872866573918986
0.3886409653528289
0.540756086262008
0.38635989909944457
0.7172355465858655
0.5130738427082197
0.4800257556134675
0.5141607906207911
0.523036614495596
0.5445829559929058
0.46261856060194906
0.4691874694877038
0.5682103247120439
0.5483291300024836
0.6208327822460923
0.4223660120261345
0.46257306327160846
0.7359463439188091
0.527966205039177
0.48935456714831993
0.6828084450932458
0.3922648292281602
0.5205284699427393
0.44508669015687463
0.6175914391009322
0.43020219603522164
0.7669972240557449
0.4461681874077968
0.5066828017228195
0.4283121886341664
0.48175631657671997
0.31920654644647023
0.3947414845503495
0.5954860461412673
0.34308891047248946
0.5647584450514528
0.6427847169766503
0.4807700149030729
0.4613344920222797
0.5213884786748543
0.5404168740154046
0.40802979737773004
0.7352702560341496
0.59392654943429
0.5158744130588486
0.5113215258014059
0.6147649969071179
0.3857191402401316
0.4153745374569786
0.5018819850815951
0.4936721989510756
0.43831273991179953
0.48829823212189105
0.5928783836739734
0.5947645584494676
0.7123788484116581
0.5492452026054615
0.4037616681022127
0.3466272890321076
0.5995727776938315
0.4916622415033119
0.5363366603536744
0.6370347307172796
0.5576196863706543
0.587534778784903
0.570113616474535
0.36046398247357797
0.43836756498326607
0.4038479160144473
0.5863913276037448
0.536645640419073
0.44329388074471576
0.5214681703387393
0.4501770716345029
0.4008311227084123
0.5528006616293218
0.6814875912477931
0.34346636269903
0.5360660143213887
0.5370826817672307
0.523714683494169
0.5513078704602643
0.5588208210206197
0.362966847273392
0.35418529409536365
0.5859186988288726
0.4529803539862999
0.5603147546968789
0.5716401480892225
0.41540254607404253
0.46910651121562424
0.3993084616532732
0.5269771659093738
0.5294807684472673
0.4406391548062746
0.49088424733530805
0.5444974806315365
0.44765456315372193
0.4986441494324519
0.5532184244723571
0.5849950562090189
0.6286085787354508
0.41659435051800325
0.5392720334053775
0.39282467810491994
0.494581330119551
0.6290784303561482
0.5285172674621
0.6557716420665567
0.6362711944571076
0.662423603882815
0.4209320264250226
0.5690845686471118
0.526580372414926
0.3663627540190666
0.48477264624359484
0.5733313899235494
0.7278434769936762
0.4263711428208221
0.5460958831998519
0.5543083044320446
0.48966579031086793
0.35184344107675236
0.5529962325757168
0.6592312151481166
0.5191847119075659
0.529195804583735
0.4332072092812344
0.5294200550086792
0.5881613947670942
0.5476973378318051
0.58492469741229
0.3313771449662527
0.4806276365420981
0.5132095959243475
0.609642317645722
0.5271835339589204
0.6267348020447138
0.5177102252897406
0.7018037325712326
0.6891538267762211
0.5564844386107536
0.5771137546253883
0.5534178600726913
0.5588907068895964
0.5392259885735664
0.5762752382281987
0.6414230939179458
0.5121471586360954
0.46698923552768895
0.530630343643658
0.623865931003086
0.6298433514849525
0.68507409709832
0.5425654565101244
0.5109680404562577
0.523899685675047
0.32792078910572947
0.6093568921153797
0.4608062946470771
0.41701226909259725
0.42926247353644625
0.6570049825232875
0.6718069885348879
0.4037921236130547
0.655632997293737
0.5916321932840108
0.6010846474954833
0.40841443235976976
0.7427038850613493
0.6239421497048754
0.5884265355620998
0.5632705034932132
0.5483986966884931
0.6414272602943607
0.5716385945134964
0.4964756939435585
0.561015582173193
0.5263197124545693
0.4708372624142535
0.5393611597682479
0.596092971884385
0.5318340338344364
0.5692960944385643
0.4596614962547806
0.6259805679609821
0.45913808592462607
0.6609621695427357
0.517754643501239
0.3651876071805333
0.705510205359836
0.5683919090513221
0.3829284223297633
0.5098479669244472
0.511827285689201
0.7099904181464374
0.6632125696994443
0.5308316897363442
0.4634736897910489
0.6664551916561509
0.6355069766391834
0.397819816510205
0.5923473349970568
0.6166754928224776
0.5171614064907776
0.42746258975389545
0.49600147828407243
0.7020005642245853
0.5089494895797515
0.5068954201443118
0.4209288914989195
0.5311210836673081
0.697434912205044
0.46247088068129344
0.6117354461270674
0.37817272803301866
0.6084329327070213
0.57317830684543
0.5554459208775937
0.6794974825910639
0.49617042767883435
0.3942925055472362
0.6023082887185692
0.41137860579455826
0.7830242646452009
0.5420270924533396
0.4252382817221687
0.610902561697363
0.6184686277346995
0.5979253434129097
0.3495320538193673
0.6428386610446948
0.47679354287374603
0.45146577986413894
0.5231002969779178
0.4331174312295116
0.6373870779103399
0.4994624093205537
0.4316330599346985
0.4526190831353293
0.44275611354840433
0.6258306757290031
0.5221995261966899
0.5588568966188786
0.4818109704798363
0.4850101278662311
0.5039228098361413
0.48803446100518394
0.37611052499761477
0.6446752861857589
0.5408558020810046
0.6713251831138952
0.5059643299289569
0.6114291283976346
0.5810009312776722
0.3279153341418269
0.540903949166059
0.4346907307128255
0.5536949001259993
0.42773928042042514
0.5526995501290216
0.49936886576016276
0.6466426208731282
0.6007962965960467
0.5614709200072869
0.578862119462069
0.392014473366971
0.5276047686667218
0.6955594884733605
0.6659966762593326
0.5424406345560113
0.6296895255102577
0.5741451689538859
0.6475846611783326
0.5545814313379138
0.5238190804590107
0.4224265213878746
0.5906237519426998
0.5567230420666387
0.4832469787524249
0.4877904430456704
0.45846670381556437
0.6388009078012892
0.33497144483611474
0.5159838702170652
0.6681242783984311
0.5540002229248558
0.5775736205184365
0.6260454422703975
0.4402282296070716
0.5130738273401894
0.5705204316001362
0.5530312136155204
0.6433583831653545
0.49154847001988994
0.6442794981109577
0.5982101101444296
0.6581909192031155
0.6111457000771053
0.44629687914360033
0.5917636723136165
0.5941559263408436
0.5756999983169467
0.4896006528943966
0.6724118522366528
0.49713686004872765
0.631401425792222
0.5905432614808905
0.4397984988379707
0.5891069007978447
0.5682386016660609
0.44392911994782586
0.5348022062913926
0.5219378358230624
0.5401903360462634
0.4731823610124161
0.5031507737781037
0.4985963192758885
0.44834760787697336
0.5785065527727994
0.3837593666581715
0.522071594556549
0.6282912657588565
0.4850979362526137
0.5020819713783514
0.4954910991035979
0.6698946628978607
0.5487804419900656
0.45424185921944704
0.6053252154221489
0.48356530913578766
0.40501791601371817
0.5337286097407232
0.5396589912956903
0.5983200169847444
0.39172200675990554
0.41420865433512655
0.6682623975276167
0.5637422191499324
0.5044851570597179
0.5075035820096475
0.4486541407522537
0.5373728009457266
0.6002494780327988
0.5529764574232848
0.5287893400503265
0.4017946582617367
0.4794371946068921
0.46957482639764
0.4902525339155424
0.611271012738094
0.5338359200219063
0.49632135479049294
0.49291904583731094
0.6664320944179877
0.313146270718996
0.540484572339746
0.48132253294321664
0.5089960600523921
0.5382128443908212
0.5254426863634258
0.598899358678929
0.5343917453129172
0.5399543783393085
0.47455221355257465
0.7057698125601314
0.5756566162556234
0.49788208328511135
0.6781588455306434
0.4623374930712709
0.5640391496724757
0.5464023005761615

==> anc/HaarRFC_L6p0.22.dat <==
0.36768952444853653
0.40301986528869815
0.4133415007930789
0.5615299086058211
0.5380491949085046
0.35063219975835264
0.6125902175204085
0.6620061901526718
0.618665219849594
0.7403862277274152
0.4765948619936256
0.47587127146622504
0.6342594383224452
0.6718311537770176
0.32377524989455586
0.43232425166469196
0.5092743245542777
0.5554998954133225
0.6096627658051333
0.6316859399652928
0.4396463363399515
0.7166043197791855
0.7193640310315337
0.5480817534282898
0.6638339962021503
0.3510069076425313
0.4069100656575201
0.5890600025604253
0.46529574475076363
0.4430094363824971
0.4955840181764298
0.5236270238432424
0.47856297144505416
0.529128280944511
0.6346176958172532
0.51091563327175
0.5231375689878547
0.5115760262855585
0.6835072062957607
0.5651853528795725
0.6809617298612812
0.615809410282148
0.6716646723983449
0.6441175989619427
0.4904818892399358
0.5458869952421302
0.6348601145029742
0.6652508975380769
0.4788543675287622
0.4267515663852263
0.5667128932037697
0.515841996632827
0.5184849429101817
0.5506113342356099
0.7194829014771944
0.7999025776411126
0.46922125260648906
0.3353652116510434
0.6478559923230991
0.5794606346279623
0.6967332582098603
0.5233957934061052
0.4496821745714224
0.5132142855944974
0.630890105162911
0.42871663073840643
0.4605926083648544
0.4082192908732445
0.49469964443191816
0.7546961086335232
0.6375430394332485
0.4296251361207748
0.4644399039684549
0.722482405509171
0.4996928789398419
0.42297690632554696
0.3481475279764016
0.5473769265658834
0.31473572283282714
0.6161951664021317
0.6229823491308526
0.573601234479172
0.7261051816741548
0.503234139093256
0.6294891587477456
0.6187551084479612
0.40585707451781877
0.4665273762353455
0.5047926723827256
0.6101502045008173
0.6948572122321142
0.557619481360465
0.5651818745993559
0.5315517762121386
0.4528428298243171
0.6092209416666965
0.6187229664496172
0.481712544336178
0.4074539725934958
0.4874482280859162
0.3334741458400582
0.4960990646676829
0.6342464114381309
0.4818334919105257
0.3663266167476663
0.7648574185411398
0.40955712728014854
0.400862054993206
0.5285427355120029
0.5439894224276155
0.6188379461904677
0.7478889418202744
0.49101069632169375
0.6129469998924129
0.5694973191835755
0.62888296217493
0.6060767811606078
0.5021106362426981
0.42993751058975915
0.6102716073334059
0.38478623269103285
0.4800839600211115
0.6091117526934862
0.3837216698914656
0.3880594642143837
0.6926443097903198
0.5655371030940534
0.5216053837116018
0.5068481413654733
0.32370325594628613
0.48097986821207395
0.5327968257121705
0.5818900214222761
0.48707188828655634
0.6324629599427565
0.6891582744500899
0.4971678916358031
0.6791363021649184
0.5686399184055734
0.47923700328468216
0.5603062728017699
0.6395319878656578
0.70020458197003
0.4953355906643538
0.6389169104777987
0.4597359266635836
0.5767059758219407
0.47888431704142054
0.39582678184962017
0.5251600801796724
0.643532558170559
0.5197404548191163
0.396439356925807
0.6759573197110166
0.41666187640565805
0.5577949883169228
0.5009105086176483
0.6376162262912661
0.6021471256381387
0.4199539642522121
0.444164951042765
0.5964119256287923
0.7794857568377656
0.5991894592432089
0.4994432671091794
0.5473762570583083
0.6418918926795009
0.3622747606740732
0.484873556376171
0.5791158239151477
0.6574805455846776
0.48704745731302096
0.5157076909808281
0.4220892785003921
0.6240324148481579
0.4702515483860091
0.38713912420968016
0.7060208906896771
0.4623054102723864
0.45034654987892747
0.6810125413604086
0.679912209677439
0.5578165030133101
0.6049339347642855
0.5431298302955623
0.5643243123944333
0.6045292974853643
0.5149389940491392
0.7264145141170925
0.36592760128271123
0.6911319660136693
0.5412130362699163
0.40504426552194733
0.6980209793738273
0.6056828603803821
0.4000951250490491
0.594126832610197
0.5008588640669878
0.622697942297733
0.6111982236534091
0.5112663577277047
0.5380889208789001
0.47897937290270454
0.6629156295540385
0.6110572959125493
0.6209945934564813
0.5540901238757249
0.6908982004037143
0.4679437262054696
0.5749858352123163
0.5281858594932909
0.5800692086847564
0.6079676329977003
0.48110110980212517
0.7593865511966188
0.3586846564273234
0.7030821151904963
0.5533241911740598
0.4579636441239466
0.7064148404756283
0.4928993780353371
0.7478158703830361
0.4853444218425626
0.6231249915902223
0.7001038902217807
0.6126627942584939
0.5854074248579784
0.4625530045593538
0.5897751723771892
0.44242510466174995
0.8077542909787122
0.5785417105132041
0.4832373046416497
0.5110813458399791
0.4024874423218885
0.47388647658636357
0.6245787541766407
0.3132899436831183
0.47697450719230344
0.5544868437711239
0.5591995793448071
0.3725574061100653
0.5624010856743382
0.6114120880750652
0.4778488292246523
0.4511526958765017
0.48361358382629455
0.712930940656814
0.46505610581628
0.35562613446752894
0.502922948597782
0.5216050654024349
0.4130400002827734
0.6929907153383484
0.43979501638939095
0.47505737349639243
0.42979045392104626
0.5419685756927468
0.5703749377063202
0.615611510550896
0.49866927798317334
0.4776346659947167
0.4567090302619204
0.6284640242272858
0.5274797010346658
0.6439815041243746
0.5844150782231492
0.6875994624540919
0.6122646870387213
0.7043894972081758
0.40546122139048973
0.527895938452172
0.6992106782396436
0.7066110200836081
0.7369327294837013
0.46038722518672404
0.6143174186831843
0.5650509515401034
0.45607035300792603
0.5847459436594932
0.4811594934050674
0.6994091917941597
0.4785438186775449
0.3848756078898918
0.5912445869144027
0.5752675228437996
0.6013575885130955
0.4682212246286221
0.5706924999483324
0.6516805835507657
0.6767371353161014
0.7158143827208646
0.39216915953516607
0.4209956588031911
0.5884691277437811
0.5999544287875545
0.5876566199390922
0.4871588125978844
0.5412130181030126
0.7751812685854805
0.5907708146469037
0.49925081332119053
0.6449580951099559
0.6302607877052331
0.6932918783162839
0.5413451073973825
0.5922969307236462
0.5642276422541963
0.6311183426660886
0.531566282912333
0.451772480698321
0.46194960284005876
0.44974095634827965
0.5368668140149363
0.7909421079517752
0.49388346212680967
0.4383173640075133
0.38804889049492414
0.6567756116041833
0.6150069852902956
0.3895839582876612
0.5041707261842414
0.6333593764890593
0.6275617096579555
0.40997873252907935
0.5554086199106164
0.5484313652141702
0.3932175276508781
0.6779012141954761
0.6822608808362327
0.6413213113081351
0.7040414140322652
0.5198377445793183
0.678773734604674
0.5385542939514963
0.35953729513673466
0.6994038360586895
0.6323545682077465
0.5211393533404749
0.5394122910333727
0.4092349969121671
0.5075254274911738
0.5983795176933407
0.5043851648067579
0.6195114815269481
0.5190420280396723
0.5995102007414893
0.6382906138314549
0.39295881191547083
0.34523249535122363
0.6828919555775252
0.6043821915801724
0.5106183441883061
0.5541921100843105
0.43469288638062653
0.5478473153190786
0.604113794886804
0.4681668852889356
0.6288683239394355
0.6098817148571325
0.40710776464191506
0.7616266722828238
0.6359961690260547
0.8059621411225792
0.6176021793647192
0.4049724264760623
0.5211132315933974
0.6310682446813795
0.5803900894566492
0.6051242188848611
0.5535319826097786
0.5610487747562973
0.5190725404362098
0.5260574959293596
0.4371866830062484
0.49009283329146736
0.4546663317476026
0.5653953911770868
0.6127791478692608
0.5049394039229532

==> anc/HaarRFC_L6p0.23.dat <==
0.832370058310867
0.6988883200385053
0.7043840806261646
0.610015663950724
0.5667264577888002
0.49550686126513394
0.4772540981908998
0.3750128967936356
0.4986978999415727
0.5852412014335306
0.7399575614176398
0.6883068856221484
0.6814499015033074
0.6543098359576236
0.4954442503681147
0.6692011170724276
0.6152652261740532
0.7495394677202772
0.47208094432361974
0.5244121795758496
0.5600274556412315
0.5342893569234534
0.42899678420954734
0.5466215168981265
0.5112334000844397
0.5436163301718463
0.6288510660594605
0.6264311641569569
0.4645858003862123
0.5888088874409478
0.5813364221985853
0.5125831651054161
0.7368569991383943
0.663405454701096
0.6293697792198832
0.566593319401106
0.40632397742028625
0.41820200198209123
0.8061068855404516
0.33251012743181124
0.6575701854314479
0.5072332661689831
0.38933525357506754
0.6247215746785659
0.5999253939019412
0.5808600584980047
0.5788780967283954
0.5696126287354759
0.5166379690078218
0.7034825991011243
0.5068129757033437
0.4952243002358228
0.7603460098031569
0.6873201122594301
0.7286542694559017
0.5103468385541072
0.6865343401993897
0.6736509916668
0.48727669974708177
0.5563121258518515
0.5534955080885448
0.4673049218779114
0.4346512289226225
0.32758093736295557
0.4651067757621619
0.5095875870549044
0.4601992946589268
0.538695809642769
0.5199792372934623
0.5627585042008513
0.6463030484760861
0.8072992978172072
0.5512910807553549
0.5049386554257121
0.6593941925829688
0.5906159826643528
0.5762598808804301
0.5191697687612806
0.6762554960371243
0.4385165784367742
0.5448578701978454
0.5614016490855565
0.4566057322615759
0.7784825120968217
0.5381181827585165
0.38884793356982056
0.4702365102105035
0.45525338281425515
0.5772053485421054
0.4488899862042205
0.49921393578162265
0.7022927726038949
0.5187388837909034
0.5480787597214587
0.5669973813923875
0.44449404418310823
0.5892441999063363
0.3698726534838493
0.6187285462346059
0.5292572331869497
0.5278258051665519
0.6494745074587666
0.7581548949011357
0.4626861644595065
0.5314763932824069
0.48326451594856457
0.5343060106707866
0.47071040519583146
0.49973822362181225
0.47681770766256953
0.7697325535034267
0.6670980884657547
0.5224904304362256
0.537987689330814
0.5488472790635855
0.7054112738460033
0.431764395657218
0.5134049186647409
0.5011626263676658
0.5614881732655682
0.5022138426907506
0.650814512267961
0.4298954793405345
0.5959125298410974
0.6799611177373269
0.5956101800763411
0.6463041894033938
0.7082987187223543
0.6161677086301665
0.5553602082419833
0.4151496224635776
0.4840046148321725
0.8188629474224923
0.4683608612848811
0.6543641954907969
0.6197188559338687
0.6231803953652395
0.4428237516581063
0.4560293741173508
0.575148367598473
0.5753326076957395
0.6727468202441336
0.5272493769617892
0.6861182013206414
0.6491327646574234
0.5633910975547128
0.48212803526738257
0.42296759075554247
0.4207862772583298
0.3501512850999202
0.6996651586927067
0.4585763957164121
0.6882260904003273
0.48438340854746004
0.6472208759986934
0.6282343444904676
0.5846423776535561
0.5687018014703925
0.7814031594802665
0.5025417003622221
0.6129959859081553
0.5273957773439596
0.6049430830401582
0.6780904400303477
0.743423934758636
0.6049690781069615
0.4126077687537245
0.5979158557494738
0.6074688070260257
0.5706952038365171
0.5990922442591754
0.3535065416973176
0.4821873112702769
0.4262192816392334
0.6511288971730124
0.670712503404363
0.5213338675724952
0.5745323927869698
0.4970962176522472
0.5326687025257348
0.5362970931561973
0.5900791919265805
0.7020753665435037
0.5016150875232908
0.7113516989987042
0.6456352932829389
0.502161256089683
0.5067703592829741
0.5445297731994531
0.7468878863600045
0.6737651715728764
0.642363760577844
0.6234705109808969
0.6060672202157632
0.5867850581020474
0.5098497519810162
0.5276534940961031
0.5448694446030464
0.49248322283645957
0.6495830502003878
0.5923755924680564
0.39990398447643466
0.7069790267742724
0.570452730993092
0.729292611312302
0.6148886838882639
0.5362997760402387
0.6610059306492388
0.5201337257219445
0.7362356228720678
0.4379330071456674
0.5764173145138308
0.3759417610494486
0.519035265578856
0.5892238618788248
0.5648888512277365
0.4034068295470072
0.6315167860027975
0.37430622795250856
0.5252698180190598
0.690147840866139
0.6327486232289776
0.6383312367380762
0.6695402151061576
0.5097283307296917
0.5913878134406263
0.48861945514267274
0.652224527396596
0.5271854810401119
0.39483255717618615
0.6625499297543062
0.6252123460246041
0.5072507556279328
0.47684392824907734
0.5543803136926243
0.48894305647312214
0.5241679865671948
0.48032950664558155
0.6199957605429078
0.6241015811111931
0.7132405309182491
0.705648114096285
0.4154154938426606
0.7313878115842186
0.6708341290979175
0.5660899585983653
0.7615816389666471
0.35415506228370996
0.6024397410614413
0.4791008355946032
0.6776819233612846
0.6832573574373786
0.5044283415244741
0.5757122843024598
0.6431910241699167
0.6300903674150528
0.5144704804648986
0.548258572060529
0.6197812002872226
0.48622003637930394
0.5040565703453471
0.43198905495276846
0.4961210656317175
0.6846507236089818
0.5453602815904919
0.5619289315003422
0.645062590871651
0.5264965899891876
0.6034206259028156
0.4851051795758902
0.3867885555290086
0.6868584193861698
0.6947679592386404
0.517202583449441
0.4807645315639408
0.4974484812186325
0.4378869848556148
0.729210404238106
0.5297220021920196
0.5749077148601696
0.6914946657698829
0.5224165834124124
0.6436340495667614
0.6099609176009915
0.5536809365147369
0.661580328607216
0.5899642916012454
0.4877420212814304
0.6639463978884713
0.5008882037113451
0.58685568623096
0.7358869587460953
0.7059779352600829
0.47815949425204135
0.5436445298814135
0.5907826917458756
0.5628592617371522
0.5241537483373623
0.6795931274593495
0.708616062918324
0.8314647517951722
0.4653058878026217
0.35169066610967264
0.5758898105953257
0.5196070543819579
0.5918708454312344
0.48113810133050633
0.6129416472564214
0.42292863693159405
0.5023758291254351
0.5196496192307213
0.4744220224452205
0.5495179460241841
0.4778453765389824
0.525927589721641
0.5275381993921844
0.4973796163687881
0.5366106128990914
0.6646764194010083
0.7308891532532679
0.6462360971674265
0.5562075710459505
0.43352449073057775
0.5847648029046504
0.6803672794062191
0.5448830693424992
0.5482169550639671
0.6549335897852214
0.45894588666104347
0.7359016818321397
0.540224061489762
0.6017080863885453
0.4460837430803007
0.6786313407641973
0.7781798572010299
0.41688339471411373
0.6116966351571012
0.3914509117516199
0.5384366451163051
0.5202926497988473
0.5741751116007767
0.5049615152791364
0.6323542398411253
0.6291096172817257
0.39858637744803044
0.517068809390414
0.6579166844613465
0.4964119011818945
0.6126723702518516
0.4762177195992242
0.5858128685380076
0.4328139021498297
0.5649664258616298
0.5789751429127576
0.5276727521468152
0.770460149530214
0.48739789667201966
0.6380648119059166
0.6541658906225303
0.551518501701429
0.5059662768159023
0.601375119968716
0.45113998326988025
0.7717396551630918
0.6185081355795106
0.388398441683489
0.7012804130385341
0.4315156851641162
0.5514078266205044
0.7341575384324996
0.5489902867624226
0.584209144101278
0.550285916651148
0.5911476718861243
0.6664806533469343
0.5695370504493988
0.42235434005804245
0.6234956203362172
0.6506533910997128
0.5281290958051145
0.585161443518089
0.6744849762065337
0.6350950009743416
0.5745372018334675
0.6895173251741807

==> anc/HaarRFC_L6p0.24.dat <==
0.6963431382588708
0.7386846891209352
0.6869547088787071
0.688836720998794
0.4150150787708259
0.5361788680311915
0.5368134884260249
0.6492018976890127
0.5830303225713487
0.5067763017001594
0.6947002611757491
0.7041206287827521
0.5808836332442726
0.6481807625419089
0.5408259472256033
0.7548380143914157
0.4636498881267883
0.6518087840405365
0.5320067939744435
0.6035691240085876
0.5377972929238028
0.46959492594180846
0.539052155368688
0.5061726537702573
0.49008555661579944
0.6132533248488519
0.5389951844538732
0.6415665845640466
0.6321892674795182
0.6423279825433962
0.5670347196822882
0.5489804609434814
0.6759565591531376
0.35442061186602897
0.5913325813228372
0.5208312369189304
0.47882383350735125
0.4422599795170238
0.5205212907085607
0.5559085877579617
0.5704360720404965
0.6780639418649457
0.4371602273131551
0.540425649414894
0.5147072319013297
0.5000053991636126
0.5525454909566604
0.62780801770324
0.32968628065710404
0.48142646216430357
0.3813192827128485
0.5382293703294204
0.5792324968046924
0.7181851373622852
0.6258137627026329
0.5548526420539558
0.419302795227458
0.4330693503744256
0.4247249875562915
0.7126248143630269
0.6828922605786701
0.6242534347879534
0.5491699113755608
0.7056090092028355
0.5447803704466068
0.5737031364010161
0.6943531654257553
0.7618801571975051
0.4231698756467048
0.40743752927859705
0.5554134355840432
0.59308480300574
0.4460474345700275
0.6944548468688313
0.49207456608167566
0.4044336285323714
0.5659218085131515
0.7668748171622227
0.7146957167876872
0.5546768143494497
0.5359207153788066
0.5649665093761851
0.4736862014385076
0.5162500751382576
0.7663242319945814
0.5848785065387531
0.5217084579093725
0.5601971332691477
0.6625597245866055
0.5933343928525114
0.6923862985155599
0.6371732473180732
0.6035579167453119
0.4967690702534315
0.6414744863672585
0.5179329086907716
0.3470521662072704
0.45903296836460467
0.5822146468674781
0.6543500549565786
0.574109749465088
0.6833136714149415
0.505025415279179
0.5991750341397389
0.6542647344515659
0.5009485430086114
0.6206608195713075
0.32641946294617175
0.482278497623403
0.6728372506587919
0.5081643554402296
0.6905136147221138
0.5116134114219463
0.4939614622695758
0.4867516569252815
0.4214967192083521
0.46506643819051774
0.5435414450323256
0.4386091762274088
0.7010932125291551
0.5613314421518978
0.5088382617558688
0.4848105849435858
0.7017115254937052
0.49476235551860237
0.4929848404184151
0.5926073910942617
0.4532924286294828
0.6046682050072086
0.3831793501532917
0.8474424830804023
0.6743402324344372
0.4878500978204874
0.4280318675860876
0.6383977749828238
0.5418200560423697
0.6861199173049712
0.6716465914509344
0.5736244257163676
0.5593443716141314
0.659483408049922
0.43079109594065684
0.4816403035298886
0.504456443164824
0.7088660684381415
0.45327320291896905
0.4412690753729403
0.6710950883286091
0.6458275875707143
0.6410447528769785
0.49252411260292106
0.6296722435913547
0.3677128213153462
0.5767550403693964
0.4894276469947847
0.55994111430189
0.5510375767845673
0.564823535352517
0.5406005102482646
0.7344223948911592
0.6305840231878511
0.6272295888882227
0.7303413238761806
0.44281211227957845
0.367309196044415
0.48079245254613384
0.6738467758412842
0.66797653873137
0.5660126926626317
0.7705624215309634
0.5418308228352151
0.5618886734951859
0.8428341331367776
0.5892041228210675
0.7103396646157918
0.5667009029712905
0.5222176888135712
0.7182661959273579
0.664837632893778
0.6840313386721183
0.5930716285422145
0.6628364965609507
0.5467581867166841
0.5653295959906801
0.5434414674916805
0.528647551686956
0.526565876155886
0.7424424297364637
0.7250029745499726
0.5957844181471647
0.6545312674954746
0.4276476941725316
0.4423441855764491
0.5185390637429588
0.5921036306079365
0.581259919355241
0.706688938081457
0.7033935872515595
0.561517083950885
0.5083924204642468
0.4829552477719437
0.5242597373869232
0.40706386422614704
0.6532980949172554
0.7287906028154673
0.5758660736930948
0.5746211243576136
0.6728537942314475
0.47176068523766246
0.5148995344601616
0.5900288445569973
0.5457253495292603
0.5474685403495755
0.5771991199414216
0.6104744448944733
0.5498275100334895
0.5153824627302579
0.7745919213015986
0.47419883873427016
0.6769914308448364
0.5112398763433199
0.5763666265420161
0.702632855208915
0.4750827804177803
0.6642110831430375
0.6783815239878764
0.5606432965656357
0.5417425588848586
0.6509487909642679
0.5633899515945912
0.43201897114539056
0.4907797094190592
0.730919937587949
0.7639470006005414
0.6773963186787612
0.6145891191792768
0.6301668695437844
0.5327998764087318
0.5618237984076826
0.6070889611854926
0.4107040179741156
0.5989085545489458
0.6066100418069065
0.6354268361310257
0.49443842937432086
0.574694752091034
0.5982771384212904
0.5170742711926323
0.5878503683858881
0.5927445210857651
0.5234822923473128
0.7122942741205737
0.5992650157822735
0.6650497689294649
0.5693982197695117
0.39687758215480695
0.5068966412821974
0.48497995350246925
0.7516451049253001
0.5162119553444183
0.7213153179413804
0.5289410254520849
0.5726466122462643
0.4961077362437516
0.6908917558189581
0.6506607223847845
0.6770690728149873
0.6374822350464634
0.48744971388358743
0.35334467554302534
0.5258100265514446
0.5340183177827534
0.7132412553896023
0.46664689855244007
0.45943913822234866
0.4543613678154666
0.6965489967177854
0.6883953729110837
0.7567409314121971
0.635189949884965
0.471987335843282
0.6352790852294081
0.5604174375003126
0.48263921385267305
0.6758178602764796
0.5186202130139039
0.5659488904373655
0.6626943096356415
0.5655994958677266
0.7253660797953433
0.436703757011739
0.4587937118173839
0.4403517381035787
0.6485362611660535
0.6024227867593505
0.6739569072732354
0.5350188966185475
0.5238047884636393
0.4479723688401442
0.48067235118015234
0.5066378429831855
0.46227589367539446
0.49571814322994373
0.5699437147732719
0.6599917533366176
0.7052830463869969
0.7648811442260437
0.6306919501998136
0.5488119144445609
0.47431503209102494
0.4886152692304752
0.4603982088088789
0.554806107231738
0.35963861291363813
0.6087350027328436
0.499507833514511
0.6554183867411606
0.5310991885956818
0.6784039753102851
0.4851899879073286
0.5639318578115228
0.6182042821842828
0.6405971871866888
0.701414061612327
0.6638075521897242
0.6297366634904493
0.6197825021488104
0.7470511614474016
0.5358058730748173
0.5580040465432268
0.6503466561129798
0.6418290308994148
0.7235811662495452
0.6748053129852525
0.5725174399759774
0.6668596108732857
0.6037308060540265
0.6128215391851102
0.5047636323221166
0.6560983414653082
0.6446961052227076
0.7331600757365538
0.4911127258029856
0.5160525306203649
0.5208247745296447
0.4307397364867185
0.6699000747198661
0.6700890998916089
0.34374303441065657
0.6369310105006155
0.615005182383425
0.6052771757361363
0.6389048984326733
0.5292205558911767
0.4460416640308604
0.6281667604799646
0.4475582319243422
0.4386603847941618
0.4657145585255116
0.7951855565716012
0.6915184113923941
0.7315791984717408
0.6454746436182579
0.671480483018086
0.344482177845581
0.744660513627215
0.7089170897540443
0.6082068150537954
0.34650953159478703
0.48172626853228667
0.6456120382729774
0.6938000797074256
0.7821851308444927
0.6400694847942107
0.6835587217604608
0.548940749115442
0.6237567786386465
0.726071484246581

==> anc/HaarRFC_L6p0.25.dat <==
0.5324562358249303
0.583518106507769
0.5282543864314925
0.5493592779297057
0.5693204070052527
0.7574110951234696
0.6415921016347517
0.582143511774528
0.7768515797513873
0.7476984943280847
0.6218905413808419
0.4283590698578852
0.6712839742699303
0.6566581708527239
0.5723856518572342
0.5472341260144576
0.5890591567423925
0.7365793142322905
0.5345062454369008
0.6067234942326275
0.6182612788788573
0.5054074465565702
0.6805415837871809
0.4473321308338372
0.593163515317801
0.5269720598944126
0.5177860903415313
0.5512335892317431
0.683017957605213
0.7469209910818021
0.6886299380390231
0.5731693618112488
0.42933642107146136
0.619214950092127
0.709626127371879
0.6186360052602274
0.48132407307369585
0.4426797896798921
0.5133739790889045
0.5282102706006789
0.7890492815989271
0.4305837887641695
0.6901340430099341
0.696053064100078
0.5828303981244505
0.5345437628397092
0.6351538677319882
0.5028650498209115
0.6525029298344738
0.5197441932261724
0.5512199421094962
0.7090092931141335
0.6000250955646693
0.5277249005114867
0.8757998342637345
0.6804142765123484
0.7370552364007964
0.8000555957950236
0.7120222477392435
0.7048630216496536
0.7231356853284421
0.413423203239145
0.45036737887913897
0.7047997116362714
0.5684187242617614
0.596752304818541
0.7184781506406877
0.43263665489235625
0.563416307046125
0.6352072830989761
0.6601458063290699
0.7286468862424688
0.7028476431730935
0.6015374694366039
0.7138599480076004
0.5277420736927673
0.7637101404489951
0.7689798080042604
0.599910222906455
0.8310904744820192
0.5759384923914335
0.583296174206827
0.5265288334757854
0.7485771532956006
0.5239009272470329
0.5747229308027185
0.7394683714921317
0.627630656271169
0.5875773248076893
0.5637697252999038
0.5585007615735481
0.4782468157327725
0.5524933200180459
0.584241460244068
0.5650960682804036
0.5836899926975351
0.46719057541774284
0.553540266662
0.6536867216290825
0.6345306600330585
0.5485404509392694
0.4852281477236438
0.5545654474847177
0.7429062442945876
0.5900434540798936
0.5486613927897249
0.5782120555663897
0.5625059655932699
0.5369654567305764
0.5251553334083695
0.7167862156703775
0.5000167195133008
0.5097283135481918
0.4545189593118703
0.45154686546664136
0.6933001729457662
0.7205986545237136
0.6765684706057403
0.5656176061040143
0.5431804192945777
0.650802898697029
0.589988059888707
0.5572991690044407
0.4982137747214117
0.7269671061515544
0.6992289086175332
0.7280948419326739
0.7020911583669021
0.6482929298945534
0.7667560965953115
0.6636948687948325
0.6997482741409585
0.6117783643088154
0.6426206786503
0.49552625533136363
0.3908275753451313
0.6309513289090668
0.657542498063622
0.697817612697764
0.4740748951114899
0.6199580309245922
0.5782251712289549
0.45509603230184875
0.8262357062720976
0.5267549758671413
0.5756461362036844
0.6783979481190197
0.4376725204383831
0.4439493148011675
0.598977889699282
0.6917929487807495
0.7704788376068283
0.5889232108167286
0.7232837280902943
0.6979380759955977
0.525547609167054
0.44578771920477456
0.4669702831055001
0.47956508045822427
0.5132937937155958
0.6496825780754598
0.6031716878360917
0.6238802828573243
0.6941518538351706
0.542305415818584
0.7371163600831773
0.6913414761409942
0.5489331335129166
0.7098461873262383
0.5133919294906278
0.6306292123374729
0.36054981127706776
0.45696881388228594
0.6177299720987801
0.5904784103106353
0.7600122294882419
0.8438476604870719
0.6753451088195755
0.4350662811667763
0.7186788186339272
0.6750058883048202
0.7534215267338253
0.5923279317006835
0.6817281387644498
0.7238151255292633
0.6153384933823266
0.5344018489536808
0.5889961502684082
0.5126692264729964
0.3923724686942276
0.540575949676821
0.4767576223593553
0.5023905046909821
0.7018757682413952
0.5857951968276066
0.4319762241370254
0.49727930616418853
0.6764144553477119
0.6396450989155085
0.7358975136347756
0.6935303801596671
0.5129272254722975
0.7959813496206524
0.693517314318082
0.5782912949317027
0.5810182712904659
0.8717405549190256
0.6550188397228514
0.770624458291499
0.7214040227368287
0.628076423112283
0.48550863852029014
0.4950866246340526
0.637566409867064
0.7523033792037501
0.6545475342084016
0.49011425971616696
0.54195279116411
0.6198873338900462
0.6227061042184924
0.6692906311563577
0.610655031445948
0.6375214998560694
0.7077496045608038
0.691152019662095
0.6330083045372581
0.6638072061518564
0.487559824218476
0.6289625972638737
0.5584657587288699
0.4210447980089647
0.466178914210694
0.7303314583934235
0.5031019857492226
0.7932752332462492
0.5037767772542239
0.47077153220812906
0.6650198740068186
0.7376309523210268
0.6810928161045988
0.7163609328009067
0.4006005885155498
0.6168920533168493
0.7257384022298272
0.5719290961926681
0.650708296071362
0.6697382582659628
0.494944399227752
0.5792052222345839
0.47943218203112914
0.5711324974487887
0.36512519754332895
0.5975906448311297
0.5504124168146689
0.6648599473682001
0.6210160083374846
0.6730554212861765
0.6450488283303212
0.5164323739782
0.7307076242660364
0.5883689504588938
0.7829418777203198
0.5467730775195708
0.5967511890509987
0.6791502994955326
0.7415339592044766
0.6380607171606556
0.6586801492321442
0.5997489738138639
0.6038913375249635
0.5820576595463357
0.7498277921200401
0.4394364126316041
0.7065365723756125
0.5742871874942921
0.5493568079704308
0.4760114250094938
0.4382917167058476
0.8392967980279962
0.35427584703207826
0.5132532288427534
0.6815645784941875
0.6710163426808644
0.4298860359695524
0.6000931238116917
0.5203797555455504
0.6775674642575121
0.5150997326000996
0.6209204288657887
0.5270334131418996
0.49474128319015587
0.7051924891385544
0.5691528948545715
0.5544923207393231
0.6376685080589274
0.7291187910589207
0.47107563485211623
0.6725608770354244
0.602058945604746
0.5814073193877073
0.5263131224494598
0.4918804766131343
0.5956127764398067
0.5103056383322649
0.6196637877980135
0.5240647741229322
0.5412714642607497
0.502221023221493
0.5718219793572746
0.5296790344103866
0.677410265778701
0.7824601523331759
0.5854212994510548
0.647919717344069
0.7425727092336071
0.42653194269244965
0.8119993968587355
0.7963887672696602
0.5803875003477144
0.5457936706424227
0.5451744564273604
0.6161667143880247
0.62031301382384
0.6830198766300378
0.6098514751629877
0.5253653421051853
0.5325061946526697
0.5678789618927763
0.6765420523414334
0.6482015695405979
0.5338403947427675
0.5650006076930592
0.5098866707564946
0.7200677197965173
0.5493656485743857
0.6093440156961404
0.5360599188830276
0.6015279018623908
0.6397859713024486
0.727704095727142
0.5460305694669845
0.6053001433615941
0.40956294675389476
0.5248965491466172
0.636011764838585
0.5405297222209755
0.5484103717579937
0.5794787406890334
0.5238420999882756
0.5247493262887616
0.5546891025182794
0.6407323087233933
0.5829411541152238
0.5147575896480191
0.6401557637772276
0.4922527042977603
0.6577571466347287
0.6741863866255168
0.4863114907261623
0.600244772825984
0.5582881859338615
0.5701377044123638
0.8030318548024665
0.7794272332853681
0.4298707646905563
0.4992449806425142
0.5713482906571273
0.8026423758410429
0.5802520217230571
0.6773612346212278
0.5082006139918495
0.32894576318951746
0.5049614836964429
0.46927641835990197
0.6016978303627247
0.504558060116176
0.6788576481487303
0.4563490208294725

==> anc/HaarRFC_L6p0.26.dat <==
0.6032492515250111
0.5649716660870701
0.6248605035408
0.6489857647311319
0.5999806737687752
0.6375129590169117
0.6618037729672103
0.7967487708408789
0.5392124426701654
0.6742087379573296
0.6147790231848866
0.4427503640413154
0.540359228812107
0.5272659122667159
0.5444107598636182
0.7319193520891907
0.5761686133365461
0.6082247175839675
0.6894370253920363
0.8048825441348677
0.5150868386279598
0.6539611266569587
0.6433213554443621
0.5913854326795195
0.7091196455427079
0.6406444697564732
0.5630006583524458
0.714132594923301
0.5023976512241178
0.5687679757701042
0.7691719548476059
0.6672790919649413
0.6678654955855962
0.5618775988332606
0.4777312117138791
0.7134271010755492
0.5542310978887217
0.6516264924610305
0.530932104224997
0.6992159772292283
0.5377052037016896
0.7787429612308452
0.597972048921244
0.5683615392359899
0.6154743110428446
0.8191222412743092
0.5459533876457519
0.4872154966087764
0.7614473607704282
0.49763537688107845
0.5805115992727707
0.6085172844070952
0.607880880068243
0.6719661254286173
0.4728057285571015
0.6302910075804035
0.7251185193326116
0.7117883708789373
0.8033811669716197
0.7136570186948072
0.7338994575602689
0.6283946815001279
0.5154140930721958
0.8221324677699314
0.589703487431345
0.5425949414103372
0.6514822518488903
0.5654769203375375
0.5698463310928692
0.5798410234298998
0.46000683225785943
0.5109894826785352
0.45491264427146194
0.5582154588451729
0.7000139190853717
0.4773849372712674
0.5512752708844213
0.7700908565414314
0.5243377822258902
0.5998442789382303
0.6097447783446674
0.7886928745692496
0.688009398130012
0.6118199434465278
0.6967086094410675
0.7040847449038248
0.5838340485023911
0.7489656960725273
0.5326451920349229
0.6044144157120532
0.4084998597431932
0.7206783003988751
0.7047953395275436
0.5179755078893289
0.7984450212788982
0.5278369622474623
0.8318184694584986
0.4378663781402125
0.7270816288981999
0.7648963300830154
0.4722199022719384
0.6760188475342205
0.669851164117366
0.5883717441951027
0.6809517184751329
0.6522045471567666
0.371032573129993
0.6546459898736112
0.7586654292751706
0.759413844711524
0.5857479139084717
0.6380550194450536
0.6726824449535801
0.6011895610245667
0.6233938664690083
0.5460621974172668
0.7689122235771495
0.7601583359765028
0.4802632551823884
0.8043450339078564
0.47931024297219116
0.5126253948706602
0.7313112685179087
0.5506483362612182
0.6268546904172951
0.6902463483841218
0.7738894737404428
0.629899582119495
0.46987479075568145
0.4070107871584583
0.5969499250965662
0.6991585440403982
0.581119253745841
0.6337618710049907
0.37918670030696333
0.48803938543920256
0.7337975110458577
0.6893814920803512
0.6473404216408462
0.7622141402662865
0.7078990611777428
0.47892345764024696
0.6270273011882621
0.5723951870934679
0.6384679159298879
0.7975127765879789
0.5413226506390048
0.5920486605079648
0.6429584284028296
0.4768383969624492
0.6408208431803577
0.5639292109176681
0.6012945703109525
0.3562585735129903
0.6007711315962181
0.5090338798094703
0.6457960127247461
0.6503465319401239
0.6246394807289662
0.4371387594897081
0.7364484464745367
0.6303159041170807
0.677973562446571
0.5295804659825014
0.6330779389486763
0.7484080044193172
0.5817026731248264
0.724014942131895
0.5312864040482268
0.5922740637040105
0.6156050770834943
0.7796093182566397
0.5274671390004922
0.5455694746544386
0.5885754048989583
0.5649296011439703
0.8284457710496306
0.5426444122965609
0.6981852582430461
0.7355135413707357
0.483638611222658
0.69278515415504
0.790604016264834
0.7107027436929889
0.7015579240361123
0.5629357178880778
0.7409201233304515
0.8518684043238348
0.4226178215827169
0.5248021411241307
0.5831545806642767
0.6578445658824454
0.6751917469140104
0.6535539489681048
0.668614122797472
0.5692587566976971
0.6533949303447455
0.5905566665778466
0.7555541772820874
0.6411423390724726
0.5484502893850741
0.5386907384051038
0.6209737242585643
0.744017683434671
0.6194214455107346
0.6566985456847079
0.6178926562451262
0.5728773981472906
0.7149789361022062
0.5938106056155553
0.7515530975256747
0.6847108866589912
0.3936682845742852
0.4484556565884957
0.7387937861040877
0.46024942169372507
0.8744140386153285
0.7976177061774067
0.5888322065889131
0.46571362022624174
0.6806851621356018
0.6013918713536972
0.7574849935423185
0.45942725939155243
0.6127553835430639
0.5043948461809444
0.6562058948162305
0.6470984379291116
0.6477680259892263
0.5422977409916563
0.6632988936771124
0.5530451922869589
0.7937650485369557
0.5500173768253477
0.5520337888141832
0.5218562358306119
0.6993837730999966
0.6850098070211764
0.6094791648313904
0.5362515273784287
0.4395552938340089
0.5446330453597866
0.6617378118743467
0.6266613669831775
0.5727144338859202
0.5033971514953645
0.6377637809084393
0.683991856777535
0.44293523166212656
0.5283358972174091
0.5736821182955
0.6445259356500852
0.5781679062304512
0.7436382032051383
0.6364584246966862
0.6192181149711925
0.8044132595522892
0.5770250484620296
0.6019214119268622
0.6552355355895078
0.6327966871649178
0.607984315986447
0.5648190407183274
0.5968069545239786
0.6288183738425055
0.7276052083770601
0.5638574353199398
0.6912739135804636
0.6255717279917389
0.556140857256671
0.5140514454585166
0.807032029754435
0.4940942771569252
0.6719704188950126
0.49619470922897474
0.7680211539753516
0.5077812057436428
0.8147386691743285
0.5180063059850669
0.581728218694051
0.6908893691233274
0.43480003811130935
0.6933918364059475
0.6115325462874172
0.6396286736147917
0.6591781731393647
0.6496120916689275
0.710426116289682
0.7461436794487558
0.64542717651179
0.6503887832538483
0.49518234986305304
0.640265802418621
0.6774253150331293
0.8119556369421035
0.6759085868183203
0.5229183682948221
0.6481329682022708
0.6346729296989168
0.6116035615706241
0.39078421726273666
0.5619985145516605
0.6275613382467772
0.7326514538835944
0.7588586263925733
0.39826840024703647
0.659897928580667
0.7453551699595673
0.580526456916959
0.5934843592037379
0.5301981003099386
0.6625146015154458
0.7215639416866205
0.5804448059563274
0.608488080509146
0.7827240107384665
0.6595213926852845
0.5398920666747004
0.8245806940176141
0.6084943806250054
0.7196634799545885
0.42443492898946983
0.6441413734240646
0.5145526055544706
0.522522327086854
0.5136451907614413
0.7533226652971396
0.6397335294362817
0.4531526750332517
0.43569653459234337
0.6122429229313132
0.6646892649909767
0.5805093418435572
0.7733083566614166
0.4987669361731631
0.6856608835688915
0.392738331399522
0.4876241644141091
0.4175055141379419
0.8432810163743061
0.6174714318688365
0.5743144082973332
0.684160098694919
0.6539085330557761
0.7036200697077978
0.5655742239030275
0.4196093172648909
0.5706611583278964
0.5997342085170034
0.7206845815941061
0.7122523943483552
0.575658517518585
0.6110171235733802
0.7564208529848916
0.36529399834084003
0.558054971715126
0.7248770168520015
0.5660427785286238
0.5578423088709964
0.41196912629434135
0.3936631454604905
0.3952444435628708
0.7190076779087988
0.7029674934052873
0.5317216191295863
0.5995335073082538
0.49295695577655585
0.716776120873792

==> anc/HaarRFC_L6p0.27.dat <==
0.6689486239733132
0.6493364201508742
0.5626726433493104
0.5596079968945997
0.6527657426709037
0.5975198165613637
0.5954792323736471
0.7174199588333252
0.5908121652692442
0.5997740644570302
0.7088399316707759
0.6387009035785308
0.5120751912632077
0.4713718942318616
0.6072046854287422
0.6741328383915249
0.7988896549990849
0.6241877069025764
0.6244199461812422
0.58537084444643
0.7797038415770042
0.7099358358179632
0.6552758120574166
0.4716675301159056
0.48965034960127307
0.5036867242492048
0.8486526966222558
0.8051904793897091
0.37410958732244004
0.46882674294184573
0.5435295852470873
0.7608864449890397
0.7430173028692879
0.7814497371074894
0.645062255121008
0.782392905010583
0.8439594911422739
0.4221216882389418
0.6905266675230419
0.4602186645049274
0.7668325391882064
0.5010427621940268
0.8111732823109475
0.7138075767791995
0.5324035780812313
0.6539635379148404
0.7632202544811024
0.500777220354082
0.6103181004140475
0.5684902449931547
0.47398404739231365
0.6248622387651437
0.4144482682196319
0.9033613964678415
0.701304617862348
0.5790757177392838
0.5541721140965751
0.4888275691946645
0.5969510227428394
0.6154246569783983
0.4362380717290615
0.3787736353664826
0.6256762168788571
0.7481398964841495
0.8151609580043666
0.6063417111945095
0.5018155480772957
0.631384010940483
0.4649131828167581
0.6652006974194973
0.4294771192626596
0.6494619815773596
0.583787112396953
0.7064826986034335
0.652896757469273
0.6614776214909271
0.645904041082234
0.5478179769546916
0.7911356133987766
0.7756292152297694
0.7801885583079975
0.5074836828252676
0.7411610427138259
0.6038363707427755
0.4966604431401069
0.524370717330632
0.6442369414024123
0.5465017050552483
0.7131266116415895
0.7812426605742993
0.5704351970361564
0.5542830780569817
0.5623449219859558
0.7595699664779498
0.7790614000930738
0.5828914769277891
0.6033113622356936
0.7578776106915189
0.7667293388200238
0.6838617342229969
0.7481586961341806
0.6588786066946077
0.720091646025349
0.7761510550983596
0.6122744029787829
0.65463614282866
0.6684218772573205
0.4793493037114048
0.5993242920562808
0.7029621944668534
0.7859116103361057
0.6281155324340278
0.7554579384703483
0.6351923493451627
0.6591472810590909
0.7002297038263263
0.6326627819055523
0.712739204730561
0.6697770613307691
0.6437237662162749
0.5184507178795658
0.6161831286340402
0.571613865332193
0.8344702753285407
0.5045593046575605
0.644462761492936
0.822347840881504
0.5767511086882322
0.7075144526087646
0.6000198160357127
0.5174175199658876
0.6153662199081078
0.5633073191904506
0.48463268033284856
0.6036745357593672
0.7230392225912328
0.4608329605107778
0.676564496308995
0.7470596713007068
0.5328300287757912
0.6858519732261467
0.6731243145022878
0.6803494326938326
0.5335280064644836
0.5182264924255305
0.5741280958916359
0.7699705777012732
0.5760043117642397
0.6350898151047848
0.8454324926814307
0.6370734214269913
0.45252238893478264
0.6984597188316434
0.3487923820696598
0.802488244238841
0.742629273663501
0.6687798229924081
0.599249338743173
0.5076601035922432
0.7107098189941714
0.7597597191760852
0.5699133599367789
0.730273217980068
0.6375482471893529
0.8137241310380561
0.7733096995261021
0.5347750890713855
0.6749579240214828
0.791256140354359
0.6434163535112469
0.39407439533657046
0.5564355989645712
0.6631263552929272
0.7703477468463078
0.7652263725776373
0.7110758504247705
0.5164058027755453
0.5936942921493672
0.6951132729798946
0.6573673370691416
0.7321003769220088
0.8135640581551021
0.6102353427159862
0.40201370782616913
0.7481251738742161
0.6547397960965159
0.6136542450648119
0.7058719431730215
0.8124888051033192
0.7664355096728086
0.6087546530388431
0.7506936675980025
0.708599456968207
0.5425085010235084
0.4916274405676623
0.5180145559711054
0.597214062435775
0.7833415877917276
0.497568390690854
0.6690997009137664
0.7530678018645282
0.7969666539648781
0.6567133657314452
0.4681839751842186
0.6455130544102425
0.82084948659069
0.7248178184114928
0.8576361922843307
0.639908142296062
0.6670286595664452
0.6090855246898365
0.8515923873473259
0.5583840737919031
0.6596030431427056
0.753404508368267
0.6151677404661733
0.6168820603062358
0.6154927591617319
0.737536762506636
0.6397631199960335
0.7059577216515703
0.7423227987232568
0.736672402896746
0.8216575842973073
0.8622317637325458
0.5509823889003594
0.7325514488675077
0.5777911055433643
0.5955358435064428
0.608775359136828
0.7212719056639538
0.7239072190064009
0.61019982838488
0.6153079787486024
0.645196842672801
0.6554132627828442
0.6552141449663521
0.4620802407942653
0.9312186909038478
0.4984960492153509
0.6064847476079942
0.75108154929815
0.5515720965926503
0.5512541187284713
0.7914336162423792
0.6302635626044228
0.5857674191706872
0.8250092440473566
0.5673223047938434
0.5936485272322446
0.539681911394214
0.7565088937617767
0.6982144364670909
0.8044733332119403
0.5559758215856875
0.7360614052446318
0.5583911672776751
0.5230414949848089
0.7640979137023834
0.5264773417844475
0.616435579433171
0.8445001686313848
0.6626023094176137
0.650373484894394
0.622676848234089
0.48540363714801527
0.7549201592248159
0.6480852731539436
0.7050907556317347
0.6503025307670065
0.548894867435195
0.5225247665831243
0.5387540801850204
0.5593281544315855
0.6446726314911891
0.46629030089065604
0.5571866562959606
0.6817998907639162
0.6578977038949806
0.5651867456019641
0.48268443273161166
0.8100744911334848
0.6058981309921582
0.5330771128496862
0.6920925704394147
0.4638907896697447
0.7732838323059348
0.5808655199498761
0.6373903146830856
0.6043743240528864
0.5773227508024842
0.6878436666590141
0.7432667976590083
0.6609440365599658
0.5585403309976672
0.7308053257137878
0.5507575107223002
0.5353848172740822
0.8502088876613451
0.579665747729572
0.6723244641873926
0.6564435100081738
0.7493714498653868
0.5833566178461459
0.6797890935174227
0.5483275612772202
0.6628735098917896
0.7455314381216298
0.7129606491325566
0.5464403399256123
0.4988320194422747
0.6569004993396571
0.7804855351096905
0.5887811937357154
0.811106901332777
0.5624994954341501
0.6322952843975908
0.7337643549327776
0.5158199870032486
0.711886022888432
0.5868100461211943
0.8046027356531202
0.5660749832551113
0.5467958821705523
0.6878571677632034
0.35700996029581955
0.5523346402433821
0.574008756452813
0.7234481995016396
0.648000710673209
0.6044717708521027
0.7211059605189869
0.561443556076897
0.6150723947274833
0.7238982535477866
0.7758463814768011
0.5058477759374423
0.6748138832515839
0.605895341759431
0.7538721808333457
0.8201150414530475
0.6768587892317784
0.6839718899146265
0.7310656935160926
0.6046662143902615
0.6142063324671982
0.5868254270836304
0.8190378593431413
0.6599898017200364
0.7482712642972156
0.6440493629860103
0.8861437036273903
0.6495060983264416
0.8013878000005387
0.5601181254074773
0.4950240921212083
0.584128262906247
0.7812147680991922
0.4221512854466427
0.685509936462608
0.9861885098706293
0.4584490911968698
0.5655908677622106
0.5369185551952075
0.48349801289879224
0.711887492373892
0.7383434893809162
0.637100112240395
0.6045834544969477
0.7040536430890173
0.7023864038471637
0.6545447631216054
0.6087468996261284
0.7479231757715745
0.7852310780836737
0.498026441257687

==> anc/HaarRFC_L6p0.28.dat <==
0.536433525059967
0.5754060231259045
0.5297720959528173
0.5785773678497307
0.5364446209879451
0.695686239747441
0.7664545627908294
0.727255244172467
0.4976966894106327
0.5639660455681828
0.6823989825383365
0.7439739358536009
0.5411513913753726
0.7046896944083749
0.7738684671421814
0.6398798036499113
0.7875169175190324
0.6639318944329303
0.5384989808928632
0.5456630133216841
0.5661180451479452
0.536190656219074
0.6485198388464714
0.6540896317478837
0.73609604426511
0.6686652243153925
0.4415519697578874
0.6603541686812734
0.6357015763923884
0.6857352012869159
0.803362850441075
0.6720172232235644
0.8724580748205266
0.7098155503008321
0.6156226505663924
0.6044066379357383
0.5797304178146895
0.5812838845026248
0.5530494484283395
0.6158852306480851
0.5392241944897838
0.6124128823155693
0.7476553610997018
0.6472962641528142
0.574208560635719
0.7508247659914413
0.5315728424356009
0.6416753464596096
0.7741367736008311
0.7625726398407008
0.6259986062746548
0.6958859071458264
0.4804192006242655
0.7113795787716453
0.6730505043062667
0.6470985853015688
0.6105737778743313
0.8949253077097231
0.5865230353978277
0.8066413673940448
0.718296411248117
0.855254615586913
0.7049286810159626
0.6863359939490334
0.6960343436811215
0.827028976875793
0.7105837898124588
0.733652784484297
0.7910200195039458
0.6301394056405001
0.7254640769240112
0.708721956991807
0.8156742147456235
0.5890626583154087
0.5770517898663314
0.580966034888474
0.4796027479230176
0.6658791304617825
0.5593684888733566
0.4740819203126266
0.7112343222459725
0.7671047391914133
0.6218586655689238
0.702741582578579
0.5824785234763118
0.7625512022164835
0.6164628494970934
0.5569707327934212
0.597831357967468
0.6580050698301474
0.6512726658373537
0.558022051608432
0.62410886654528
0.5853445850267939
0.5708949452541887
0.7674584521659266
0.6325483723677091
0.7759157208410358
0.6681439179028702
0.6600689210702319
0.5870220746612774
0.5811202303217541
0.7337191337984885
0.5648576338875154
0.4126357276602809
0.6502680227805853
0.6459566329768289
0.6079204566993479
0.8180498804242328
0.8238060640703773
0.459816952592115
0.5874575441574881
0.6336453882604496
0.7179281410979728
0.7564434553097538
0.5540440832960859
0.5656616941873572
0.6971036615572677
0.631285368662108
0.7862473144198233
0.4543783487340796
0.5948650418357251
0.4706027959211673
0.5791666520260615
0.8032646567956879
0.6133494071209099
0.8317683042293414
0.7337141863149248
0.6052458715455866
0.9176987607906881
0.5204854819909461
0.44382091946022195
0.7006064277489723
0.6435293582843985
0.7962540535986035
0.7835084132295952
0.5620436742085027
0.703340239966115
0.8163323199502958
0.588530396284892
0.5525204755228292
0.7493305150691577
0.5837049260395926
0.48849676090707134
0.7933377672992168
0.8824031996833269
0.8937081101719911
0.5941195515513489
0.5619651020301571
0.6013071545894467
0.8514583283485356
0.6439896132589908
0.5223165551193769
0.5985337393136732
0.7302235438236179
0.7864945592073187
0.7711510653350543
0.6242402552576456
0.6888635932581976
0.6881090869613241
0.7227784831450854
0.7711857312101934
0.8862139194589742
0.41771597359026424
0.6552514120779955
0.6332741048516962
0.7096997383322488
0.7672129110819171
0.6082452597094782
0.6520415868538282
0.726628343273459
0.6392344455012942
0.6323522161825167
0.7919874090481208
0.6668273815662525
0.7145511783612016
0.6466055352339144
0.6169822942011272
0.6363621690080412
0.7890230281507342
0.6052691927760857
0.7471683289453055
0.8420189393315007
0.5800020616586424
0.5799102480330423
0.627217454743561
0.73862944907334
0.6240892083014816
0.8091527237955826
0.7179087237277259
0.5079575342596561
0.8072991824423903
0.7038330407479514
0.8421184175419022
0.8268918635281665
0.6349757765511213
0.7420746467885916
0.5292949794651559
0.7558485997758612
0.7258988089826787
0.8192065275396989
0.4461847497797521
0.5375876924677209
0.785313940529896
0.7245986246872167
0.7415725983008282
0.5872857451894522
0.6707093376457831
0.7589191530478349
0.6262025082428024
0.8122326510416363
0.6794862893427346
0.5858365539182716
0.5315002137359033
0.7463085604238754
0.7622438754065216
0.5781262846492302
0.655779678038541
0.6754819127094657
0.5304983277856267
0.5461497140851332
0.6922052790170401
0.520559090071245
0.628228212969785
0.4869367861781501
0.5640751055337001
0.5924879665290054
0.5823203103231069
0.642158523283559
0.5415400432018762
0.7111351408052068
0.5834313405451411
0.6086097242373979
0.6901501879452728
0.7818063437620306
0.6765404560307323
0.4876316726015186
0.7640289249810508
0.5003247012727381
0.7946466094660442
0.7167389046100654
0.8188941729472466
0.7731395128223834
0.6712820317283464
0.7560157443934309
0.6526935456917922
0.4829854789869018
0.5492109785454927
0.7842317934620309
0.8150764753526538
0.7498315547075916
0.6409408680894064
0.7562304752312466
0.547486875394652
0.738895161644949
0.6835805965927498
0.7334589626676816
0.5858661934427948
0.48714410853455203
0.6588077825106294
0.5599852571293207
0.5929815666352273
0.6679903316869998
0.5113731924476702
0.5544494929174518
0.597816886574054
0.5652493545550503
0.5371467005152005
0.7891341899228996
0.6662668448031728
0.7602119031197008
0.7161928579504444
0.6058458047702051
0.6553257567150915
0.6826933824886031
0.6867266252888332
0.7790044157914924
0.7629909754075834
0.7562486488407629
0.5634337785231652
0.6274369381321879
0.6012750647232965
0.6333614142672844
0.6975138184849938
0.5784310611686617
0.6106719640551028
0.4627461727600283
0.5856616993463071
0.7560069968767569
0.5552667062852638
0.803061697244257
0.5289842943474888
0.5944786059000687
0.6134005622687648
0.6182605863700286
0.6471771475412009
0.6100258950698166
0.860872280596611
0.7712118164285758
0.6937403469587168
0.5458270113907117
0.6445805716686006
0.8457699389261779
0.5853198837596454
0.7324875541538641
0.5195220645331394
0.5299796892789166
0.6015774046759805
0.9115759620607469
0.5957141977239984
0.8386516956693801
0.6364429511306884
0.6425494636047332
0.6467848983422846
0.6446929815810786
0.4194519407058772
0.6674241084566007
0.6203620194509769
0.5449484815176676
0.4960247897780348
0.5164825111531799
0.7504011217102431
0.6256305491667453
0.6525846288984188
0.5747511059552154
0.6612705785074683
0.548300294811369
0.6151219150733295
0.656180439891441
0.7303929195601362
0.5979579487942868
0.7513572517533226
0.6894970198826095
0.874269424948002
0.5190636826065862
0.7644282192305549
0.5162823295428229
0.8331682974866843
0.6367173240137949
0.5855230036169035
0.4718055510850978
0.634959511884223
0.657803299927384
0.6091169163118194
0.5946838801401865
0.7455137084156971
0.6938967207278716
0.7284534743531823
0.60879241670106
0.6665021299462259
0.5567362211389391
0.6944739593120802
0.5784552436440851
0.7519167331847455
0.5519915070982647
0.6172898465493118
0.6193664839449785
0.83744614710996
0.6421712084682105
0.6631064491217925
0.7062119752602539

==> anc/HaarRFC_L6p0.29.dat <==
0.5324738257064404
0.7818140210397811
0.5646960415800605
0.701849671977365
0.43075715417501426
0.6246106889426546
0.6148902151550745
0.9094982372457711
0.7743962030829312
0.7320532853427537
0.6667864418616085
0.7357020978597828
0.5581158011360311
0.47271318667439705
0.7783869977775999
0.6596389304263499
0.7871478456115302
0.7956976152500324
0.7692654732562154
0.6079408689421346
0.731484381891192
0.7696728813736373
0.5414801556937069
0.4573407683945378
0.7073217720146577
0.875748100238027
0.6765830656669741
0.7994767507510685
0.605932171335465
0.6955573247852933
0.7228102810330405
0.5537509796584567
0.575706350166181
0.7373155039623246
0.5517641560999832
0.5802268299788661
0.4758920187301311
0.8433251468644591
0.5746367031614718
0.7932946398305019
0.615797452960313
0.656039329107659
0.8505053595891784
0.8874090728453746
0.5938439448890375
0.6151274642460235
0.6082090367007148
0.586428249455473
0.6938988449431508
0.6608686776589596
0.662682205036318
0.6199140100281175
0.6790191002067643
0.628909336294781
0.7412801478372792
0.578947346479105
0.6482826960958772
0.5667750975274786
0.7336041358831213
0.7664725072413731
0.5809047907081988
0.6122716192020594
0.6591506096424042
0.6463157619915113
0.5650977001363885
0.7602426576370626
0.7346113744458767
0.6591047680668922
0.7985523591657824
0.6885116554432242
0.5573261861518835
0.9036772394231429
0.8633381967444376
0.8154099720665692
0.6281457428834656
0.635303187536147
0.6236558920449378
0.5871677563645208
0.50845619470234
0.8054546147235717
0.6527605436431475
0.6143788220875069
0.7335524129034064
0.6681346748516994
0.6517064824164801
0.7633481225031302
0.7703585110479898
0.8494862978379162
0.719794789580235
0.43535299901902713
0.6682028319952799
0.7949732977450368
0.6687250529851444
0.5924966263673477
0.6832562940048826
0.6784839908751555
0.7955353452829292
0.620355165397837
0.7068175047185927
0.6876953525316329
0.7259240826546588
0.7714174398681028
0.6881996537714397
0.5654336341202658
0.5730130291326335
0.7968549224273793
0.8147024132935311
0.5583873406357733
0.7413016058880895
0.6584622233876394
0.6255941541781193
0.6078604776259479
0.8778727221220212
0.545361758551478
0.7205816720002436
0.6006037458245623
0.7021327139319296
0.79642293852901
0.7589507320169936
0.5424663861637316
0.5750113629636335
0.6697174586493523
0.7190893716083002
0.7359188871339774
0.7698346062103243
0.6829263042550173
0.7063712458274505
0.46559540313263276
0.6274784261684859
0.5000954407162699
0.5436188486105089
0.7398685963892425
0.676943701209758
0.894318373736743
0.5533745374424798
0.6356534668558929
0.5516115254979449
0.6909982639870385
0.8065402219747163
0.619543021941755
0.6359942062861221
0.6687836811470238
0.5501312695139188
0.7832026309890462
0.6197262761953484
0.7360665232496842
0.8121362986877382
0.5945439641562357
0.7276248090447562
0.6460103704404365
0.6294228627805428
0.6198477828022781
0.635778264047041
0.8312460426391658
0.49960322329790147
0.5172077953157261
0.6151223033743005
0.8254211957950152
0.6220179852419294
0.8559501047183813
0.642633433857726
0.8415216210480176
0.5042438337914648
0.5904136460057007
0.7298687807476548
0.5136390930514672
0.9138676864563348
0.6437939446867285
0.44089264957844915
0.7271560679924274
0.681994896266003
0.6914376451968056
0.6392741816753457
0.565393816313903
0.5189213293816476
0.6876790005569007
0.5848806038399554
0.6097975761554
0.7897670503689538
0.5085884413813011
0.5809607605046389
0.7913335455809174
0.7275879057485313
0.7082222639890114
0.6880117296474343
0.7808576980324513
0.5933787901883983
0.7700517479370176
0.701431643966911
0.6371256535546399
0.8727768550058556
0.5761551831873573
0.717484439939975
0.6687173719316628
0.6602785273477738
0.7089479980466686
0.8401847250046839
0.7098890831014726
0.6024816607225093
0.6736605133055801
0.7571034453468459
0.6746420325638274
0.5144885551707562
0.5655098292546705
0.6536765272043237
0.6138373893429577
0.7739780042644093
0.7504343865672768
0.6025895000423044
0.7332828452346123
0.5715711163306878
0.7671211096941202
0.6293838441556409
0.5845620177823269
0.6354878203388267
0.650281145644528
0.8718618487814582
0.7946873470531086
0.7095630475070994
0.8143254510567833
0.6610006313975222
0.6406647724666101
0.6524379328939662
0.5239677075521522
0.7064233131372806
0.7706994585768054
0.8933767190150216
0.7943224899338791
0.5592705698065482
0.7382549160634894
0.6497142542515083
0.971484616151635
0.8327210004296304
0.6938071108577817
0.5791328458697913
0.7266619453879652
0.6842118894624323
0.5725101995850421
0.725744682612563
0.6837078225601966
0.5557784159134902
0.9056153591641044
0.5726047927210901
0.7649888148561436
0.5809767550179089
0.8329860133266543
0.5637647696613449
0.542561186413271
0.5829392472518654
0.7487177345058367
0.6913119788795428
0.813100547971207
0.5700502781320129
0.6014352498542891
0.8211698094599145
0.5761136290436399
0.47486655721497334
0.8681099838067888
0.6441827305427879
0.6755995152144962
0.644271600019417
0.6568807750348054
0.669664200989761
0.6893213708703679
0.8395558203429317
0.7429853594362669
0.7479529404707757
0.7925925198143194
0.7828955123294888
0.5540730838545388
0.8118207123936982
0.7642088473118734
0.5297583485553288
0.8588021208451659
0.6266670092214904
0.4838238873579561
0.8034632838938519
0.8111932332445895
0.5832855973416478
0.6193126850694829
0.6236485949411017
0.6652852176276021
0.6027563899258217
0.43734794225521406
0.7311874799754743
0.5213205755713934
0.6360242216544205
0.5910165790498321
0.5873481149891633
0.6829988545082155
0.7101658387449746
0.6971745062330277
0.7338383495837775
0.7309144727350567
0.5730601864478594
0.6423990914248011
0.7093513030746952
0.5239382089287224
0.5999613551629872
0.7447070888212816
0.8529520663555233
0.6274174672708382
0.5729706683795648
0.6963055496985826
0.5291991488450773
0.7926024788281335
0.7131877474861777
0.893453446750581
0.6112726326824272
0.8188356515758594
0.7840525785924035
0.6216604325797619
0.536647461167705
0.7839569319252071
0.7072719668335589
0.8433310087229098
0.7524732543412623
0.6492450145522753
0.7381460319017928
0.7131769997131875
0.7784761940347877
0.8033839984956156
0.675590487778597
0.7367293606780737
0.4653301545322168
0.793140039178076
0.5159058296195634
0.8318239431100136
0.7328369980106866
0.6406554271515679
0.6047256201173178
0.667373020039294
0.765531277172997
0.5575024476134262
0.6574231465177458
0.6275786423440439
0.6223964528248506
0.5006886002404539
0.7053135168574755
0.8193751385866095
0.5691208028115774
0.7589890619824963
0.7433841911500992
0.5345920072901336
0.6322739876784826
0.6791567914923031
0.6235190718144624
0.4066959188904828
0.5242830105787188
0.6942852060037444
0.9223110424697841
0.7631363173076452
0.8549223847707774
0.7492691147452982
0.6603807136467662
0.5779665557694101
0.6748262927759762
0.6556204662045049
0.5617416319737393
0.6956061637670047
0.5627548696340037
0.5047687706897419
0.7701555589615178
0.6682340580922939
0.6683014526876165
0.8378640932272228
0.4364901404971055
0.8491161509860291
0.7681210192160347
0.5008040436696459
0.8539273616814157
0.4865482754040805
0.6246213308985181
0.7074476967074645

==> anc/HaarRFC_L6p0.3.dat <==
0.7472022579170269
0.5434087178483895
0.7424279025089041
0.606570270290787
0.7216177724225757
0.6649874511917373
0.6056268332867267
0.7028475197762857
0.5492368184815064
0.7585188807477752
0.4777179925165471
0.5445433118967886
0.5601076077564794
0.8096684194579139
0.6720938957102053
0.7450500382599727
0.8211908233499838
0.6577827894366723
0.773817667037709
0.9149405188972904
0.7334854727834542
0.6819075707593236
0.4852527126254049
0.5660350488556251
0.5674027138863456
0.6238053157470959
0.527421746024064
0.7250024913262149
0.7473434762679073
0.6899632373402513
0.6937682279827682
0.8012124087058807
0.7507761532603374
0.6674582277727058
0.8493491910189226
0.7010372546446405
0.6146670361844445
0.3973109315418935
0.6153059431043267
0.7883409378640044
0.604319485781606
0.5222190507515301
0.7898894061205985
0.6529505948211224
0.8240478622840234
0.6690837765069148
0.4848248117902652
0.6486213020569065
0.6958932400113953
0.7450883443046764
0.8090639799858517
0.7895029895193899
0.5572539422926894
0.8990010054203832
0.5793958645611054
0.7260754744514331
0.7393051274989036
0.7176928515965606
0.46003276904911483
0.5120917036909733
0.608543044643609
0.5943845134074682
0.44880324549618367
0.8241380402794717
0.5246592512547261
0.5790346220968924
0.7207882311548485
0.4879369713705463
0.8255870694737577
0.5806108616307495
0.9527888590821607
0.623859857213838
0.576155365349632
0.653114091666637
0.7625941563609395
0.7093412741544068
0.6302536976728649
0.880221625115634
0.6688434775453445
0.6874201017965335
0.8377768777853996
0.5178764736800562
0.9192288001159384
0.8647614227886927
0.5300186006011604
0.8571108458183694
0.5806815635838807
0.8435160258595173
0.6295656601774985
0.6298070511167032
0.718594299033421
0.9653722885852397
0.6515923942950598
0.6408407218207243
0.8537659049869417
0.7092025668597025
0.6658184014446928
0.861289580066548
0.5396602337514913
0.8310271542279901
0.7363087498207777
0.6158431242471482
0.6915215419250357
0.6735386378007636
0.7200867720124542
0.7859641156234656
0.671241344674722
0.6080600569874477
0.6310793699280816
0.5957348305713874
0.6526930515837568
0.7420107299962333
0.6874274867977341
0.7676049976399654
0.5334647347601081
0.7952663263780338
0.9072301751989654
0.5835093219664919
0.7694899820844658
0.6281725769702741
0.8607826038068797
0.6501694701888943
0.6029321298247735
0.7379871316774494
0.886284022719186
0.7062833540305071
0.4054005214161259
0.6830754142135619
0.5358234010761491
0.8702084397113422
0.6264818593471142
0.8201180388704185
0.9393406138736726
0.7432709198312306
0.8177128175908095
0.796526345930648
0.5418611485262622
0.8955330200146973
0.6065504899710474
0.8299517311579876
0.8869549430415636
0.6180116322316614
0.7038867100607683
0.6168310471150871
0.7941671730704987
0.7034563301891795
0.727082236566302
0.42312076856728104
0.5557517396531354
0.47860640891899014
0.5112639012414625
0.7763713734376443
0.8122398425068075
0.7133357690794583
0.6432758746056811
0.5787034774342358
0.7065348097127169
0.5756840190021392
0.862650958459474
0.7733394831421699
0.7420533391663612
0.7695271798958582
0.8336996087882546
0.6867510800009194
0.844869640925307
0.8550870509917416
0.486677053612292
0.9267942940294909
0.633778965480771
0.6584762570495561
0.5440110402124644
0.903137299669016
0.6679125837910083
0.8443463336251946
0.5069070510407759
0.6636842008872168
0.6915359233490287
0.7692575262978307
0.6936959222544001
0.6658943657342998
0.7782114686368833
0.640449630179454
0.7936951840297245
0.7659564162064082
0.6684268297599157
0.6760475755791785
0.756106351636809
0.7947472839324049
0.7729999777361717
0.7541450930464642
0.5489209185625162
0.6067123092494662
0.6657114914688806
0.665767850194202
0.6062953333306244
0.7248644506223665
0.6652048846743226
0.6039978134473422
0.7330544936387724
0.5926654489894377
0.6930161626960566
0.805123268414067
0.6789601983632189
0.6694459506571067
0.64803676816133
0.673424939380547
0.6694270289769069
0.6873192177921709
0.6542209800546347
0.61579088769427
0.6559295351432946
0.5508737713792012
0.6628086492765702
0.7468725103785969
0.6221784015596609
0.8327212085318095
0.7226141319465019
0.7433033444999008
0.5638628667546358
0.8840029984794131
0.774524169488496
0.8705206038365666
0.8264858499213166
0.5689677059628077
0.6583915961887635
0.7988345084461258
0.7690231816876565
0.7460037465748212
0.4954032937555024
0.8335116454214974
0.8127467378410623
0.67478626040965
0.8358543557242804
0.5823403340184737
0.6582015063589667
0.8266612251994504
0.9656962224999477
0.686552889086504
0.7849009068830042
0.8002526641868422
0.6268906306859675
0.4156948713410951
0.5755439279152523
0.7241975131149359
0.6064890285515294
0.6729446173018806
0.7583491321444029
0.7802368043956656
0.7737737579917706
0.5874901936537891
0.6900500169593344
0.556103531307867
0.6385229494749568
0.748733529808037
0.7366722073697687
0.6943185641184292
0.8295401922788075
0.6216758497737908
0.789157365433622
0.7230946359669697
1.0184852430694544
0.6986925888405163
0.7766415696523196
0.8727013410406579
0.7718538073056967
0.6461213662618986
0.7213796307908261
0.6523445723314144
0.513943401794522
0.6929883398098425
0.6462375577644319
0.6614250442992837
0.6652561754197608
0.6324594841809753
0.7870415724805564
0.7805735645509151
0.6781103395297159
0.7909448075171394
0.6164458711908313
0.750895252609405
0.6696191269699088
0.7450781392078711
0.6275875064336863
0.7610293389998908
0.786313790384255
0.8488947375808126
0.601605288099949
0.6962572602729414
0.5894766727564396
0.5960796728112832
0.6356028373174467
0.7604037889563451
0.7989573376929741
0.7781672807788108
0.7060345268322292
0.7481802160312494
0.7595231753371877
0.8079373312401159
0.6847363795278235
0.6578322767860115
0.6748926284480086
0.7554510238770068
0.6804271322811776
0.6124793001103005
0.7290624706084715
0.7810404294899904
0.8727217369837642
0.6491502254359219
0.7340963051026821
0.6902104058737373
0.47799621390830294
0.5371585198999533
0.6554494299109822
0.586009021332383
0.6430859527931819
0.7543869161177379
0.627667711256239
0.5566403083371916
0.5915836446900898
0.7459319403894344
0.6805868222122821
0.7903423051555643
0.6514750348445827
0.6875625630760097
0.7297849501903866
0.6422865191978502
0.7962304637589648
0.7540672039015218
0.6626669085583908
0.6588054844425129
0.6898684057136596
0.8751515962748198
0.8301772663857907
0.7018333608978219
0.6393209574509169
0.7750971617736134
0.6470766439517981
0.8896416031176562
0.6697207525311857
0.7000617883238429
0.6471374188555608
0.6710636612598331
0.815398636157537
0.6255439285419127
0.8441733972854544
0.6135513880709794
0.7129652615127764
0.7559318357489634
0.8097718676591137
0.5995717347963901
0.7329798032200991
0.7635315096759514
0.8229277829528361
0.4492921851493596
0.7214287440572427
0.7952267094940644
0.6256723670664782
0.5274000564175131
0.5490072821892883
0.6889089952323625
0.6291982509591371
0.9159177477693284
0.5827330311454317
0.7158150748781926
0.7156514252309656

==> anc/HaarRFC_L7p0.01.dat <==
0.04433242026125945
0.04435207673448828
0.044140345799124105
0.03902330086387462
0.04416091670763873
0.0475993019804737
0.04509182115436704
0.04846125818704168
0.04816544412971489
0.04490535402604846
0.048545250418843854
0.04674386333607838
0.035871231567585773
0.044071006824797886
0.04864131992265235
0.04763010064450104
0.047320481991352845
0.04668218384109409
0.04713394734644543
0.04892059770724042
0.0407075882145987
0.04837158080859013
0.04872962511202352
0.04676673100723615
0.04879735842015959
0.04829916072647998
0.048089295291459756
0.048260356476167374
0.04466746311816609
0.04937252770624377
0.04844172073039205
0.04386003996567598
0.046401237030779204
0.04473235031531299
0.04609402007460029
0.0484434603604549
0.04828781756473161
0.04444270314395605
0.04869007477194183
0.04823948224960027
0.04152312558794839
0.04730904089512064
0.04684888426671833
0.045937644220859934
0.047681985910009037
0.04927447306394416
0.04739718939615724
0.04800143826901108
0.04894622463613087
0.04748945922324694
0.04279411006989075
0.04767315002864555
0.04864251959089198
0.04301808989127837
0.04621312651250909
0.04595882670856556
0.04809114088683144
0.04822845483091622
0.047601696838159735
0.04881925159802469
0.04736028656309129
0.048665288633056955
0.04658817121581976
0.04620896847461277
0.045665764123679904
0.048029820720597916
0.048083104534161814
0.046673594527059395
0.046710531993105986
0.04592540389088678
0.04846001623375056
0.04795819849953833
0.045020510929175826
0.04606752931982285
0.0471052503520704
0.04774151425792512
0.046966510313913246
0.047344417245086645
0.04668627382239396
0.04905679272769885
0.04772174210035651
0.04890436578119004
0.04691892841882203
0.04684650549200176
0.04909070005601367
0.04047189101285574
0.04447027126197166
0.04494542825195318
0.0481200741799074
0.0470359627759439
0.04401274062874092
0.04919870341940229
0.04861125300025975
0.047920428802889686
0.037872210539602734
0.047850037737792436
0.04700768011060997
0.0489381668583313
0.04909634928739012
0.04860955986396732
0.048800573222221984
0.048168146440064036
0.04782216178980443
0.04376608775699975
0.04899612175014112
0.04540613512926446
0.04573973799020197
0.03725548250177311
0.0481848459272084
0.04920653242642787
0.047717759689972335
0.04517673224276397
0.04821011904488844
0.045012351767066375
0.046334736032264345
0.04803728902505969
0.04406341218585554
0.04641656770621386
0.048554078046165024
0.04377047490555204
0.04524892282238431
0.046803164749434946
0.04865424889785503
0.04850128033196286
0.04717507144344315
0.04868084595179332
0.04804446342254726
0.048870460760471406
0.04852203866744824
0.04662229075666068
0.04816395180137906
0.04851452184852312
0.04412995636636632
0.04884770582837052
0.04604749299419093
0.04859817433378178
0.046651221559485305
0.048393377739730806
0.04858098308735934
0.04067855303787096
0.04797208911594723
0.04614843505687577
0.048364724588793054
0.04714822207631033
0.04817854606981786
0.04677836354881121
0.043864479076569464
0.04917734427784974
0.04336175488868673
0.04622923445206662
0.04840978130185417
0.04723901255186807
0.04906700149947684
0.048319066604804325
0.047670800257577174
0.047738610840811165
0.047741885301865516
0.04629283257650072
0.04501353047089686
0.04874773308309877
0.04865112270249107
0.04708255019587761
0.04866345119419994
0.045796675527950935
0.04883583341017801
0.04834190911062549
0.04770318065534457
0.048398427211345685
0.047070391438397564
0.047890059511383025
0.04891112493827031
0.04933461147820653
0.04786066519671136
0.04040715454962002
0.04822115433572662
0.04612030402117903
0.04685408992033987
0.046056731875625985
0.04836287847986428
0.046041787179817745
0.04918168694183831
0.04739029156594122
0.04793530974554147
0.047261413710260325
0.045352230337078164
0.04825798466718081
0.04664172564811297
0.048776929609892675
0.04797219164812239
0.04695322250561836
0.04804376072548685
0.04901135445408047
0.04810549255396957
0.04622302428135771
0.048316621778249386
0.04914409591980928
0.047063218720045506
0.04909602118389076
0.04695037409201252
0.04402003577467429
0.04898639711932833
0.04517082742281507
0.04728383567701521
0.047724696985358014
0.04889265518223585
0.04908207329003375
0.04677452427717257
0.04747138092797248
0.04738850159119634
0.046709189645612166
0.04823857488199585
0.043410314911754795
0.048936036008004176
0.04639797547517637
0.04785329527873575
0.046088572729798695
0.04927387981856886
0.04047905962088844
0.0488430385796977
0.04687113391267204
0.048282492148220606
0.04569224661553503
0.04707476992039582
0.04652115281626947
0.048168858079544054
0.04895345863510187
0.042889531204137604
0.04427503046898017
0.04483548969567896
0.048707369134570716
0.04680078662247906
0.048580590505649494
0.0468864567246412
0.04562317000727621
0.04892538052679912
0.044630337265549457
0.0474569179980141
0.043410461117397894
0.04891154432029538
0.04773335159884709
0.04921018852178501
0.04645497870318788
0.047520861608446444
0.04807187826608616
0.046015304099380865
0.04895812827105512
0.04533242541912356
0.048446294751391
0.048578419734479406
0.047191935414377655
0.049157658601184484
0.04254862498091103
0.045803456984616124
0.04554014571690472
0.04661104816949507
0.04881262025398158
0.04923356507808449
0.044433773667769745
0.048858060817131205
0.04352290535995852
0.046944186529207524
0.049147768449634435
0.04892336157395571
0.04801532669340369
0.04416214524188284
0.048112837144381616
0.046071507563221245
0.048731823082345
0.04770597025803801
0.04286384220020998
0.04527637041413809
0.048639991958120514
0.04859313274505673
0.048448432884842116
0.04309345963140829
0.04771033514524972
0.04877517800022559
0.045895042331374196
0.04551562898512848
0.04850237059169153
0.04721322804512799
0.04562478865569983
0.04872420967277347
0.04726529553058122
0.04880589183075863
0.04684869948019481
0.04663730864461384
0.03957121944386789
0.04277375448585611
0.04845196252045396
0.04536650424747204
0.04863839368552695
0.043576400494815044
0.04939141657163261
0.04869450611068644
0.04594528895878904
0.042882709258650044
0.04879532637283799
0.048041856860494885
0.049209318519545416
0.04910113110352666
0.04887396729985363
0.04844924298631583
0.04936849364036685
0.047333486737793834
0.04450448790943214
0.0477751022169345
0.04833135074618201
0.0461042583683702
0.04782156495012541
0.04737892682266665
0.04766554319058226
0.047955973615178595
0.04770346194314757
0.04902413669598771
0.04742106462579579
0.04593512143960582
0.04757768827153093
0.04892667978185737
0.0478739375217314
0.04867374479627108
0.04939410509868119
0.048414951085503345
0.04800663036124554
0.04729573166475871
0.04812270019696054
0.045131149675743054
0.048649613336140034
0.04735277959239401
0.04794808528661632
0.04918835649030524
0.042636832829692564
0.041609482889825654
0.04402305902258398
0.04486466787779602
0.046700318519590264
0.0483737512843868
0.0473369684427913
0.038163309866143164
0.048045139551108305
0.04655294820586207
0.049431953247404965
0.04685884439149297
0.04889999903266592
0.04932298300725417
0.047118566630478455
0.048835544837343425
0.047151533928358066
0.047952427830196605
0.048326544287430565
0.048767945230858804
0.04504299909219907
0.04801977071336597
0.04524736926736058
0.049444711158214506
0.04722812262904187
0.04319222724341533
0.04754472853294489
0.04558587785276571
0.04583478984580337
0.04340274124755643
0.04528710834810413
0.04904240647524543
0.048836584005606164
0.04921288235101371
0.043327884104714255
0.04839208041667326
0.04715796389063796
0.04750657962472589
0.04547376373618448
0.04243218063500868
0.048665103203888865
0.047734282092009285
0.047454622630162493
0.04949073658933745
0.048944433202844535
0.0470647735792676
0.04417385783764129
0.04712737582896055
0.04765872581106178
0.04703299202189765
0.049541499316669804
0.04790217023069786
0.046496289084939635
0.043911325329400494
0.04703218606551906
0.04563549582725663
0.046920111882626604
0.04854797103797743
0.044465127303438566
0.04740151489242305
0.048300878298646474
0.0446842147640362
0.04560169701096041
0.04460504942366759
0.04418176551390941
0.048405339631740846
0.04615967087052996
0.04924039202589701
0.046929212332263506
0.04901897451464165
0.04389918312717516
0.04528775414204784
0.048326796243262485
0.04719259661446395
0.0486772687253401
0.04889228577476111
0.04751939936380277
0.04879202077330325
0.04755778615917087
0.048655484528836654
0.04832951247504552
0.04774022479567043
0.049485124578888345
0.047130709308872386
0.04381977298982494
0.04776723881450591
0.04845804308547644
0.049230211288808605
0.04729712357024971
0.04878380565552783
0.046799722331877784
0.04747884853960857
0.04651084038007839
0.0459622492644242
0.04930121998289777
0.04714269557057628
0.04696585510809832
0.04577863429820324
0.04464101837378508
0.04801144342221626
0.046326707875197326
0.045128373013996095
0.0485335480678516
0.04814826851503656
0.04843602881148042
0.04898328169526392
0.04838486881293876
0.04830683032879076
0.04533415286231772
0.04881630481838384
0.04923921324700281
0.04692121671701075
0.04826692721691014
0.04778631362300347
0.04675457328645503
0.048157133485406366
0.045965970221416214
0.04893514820939349
0.04317857800559584
0.046955265414208525
0.04827823944336496
0.044855442333965906
0.04889224241064323
0.04871280401692876
0.042514642238325275
0.04810473567655931
0.048768336160196504
0.043105790092333056
0.046420519344662944
0.047645182068167403
0.04513057825406903
0.04370517402312581
0.044997297726156564
0.047192967096889006
0.04759367808649042
0.04852586916001701
0.048885162943030976
0.048445756186859874
0.04771722227571405
0.04809926518346607
0.0470722340924802
0.047442544550834444
0.04869707396201191
0.0461253532472011
0.04776724686042134
0.04854463201925966
0.0456676573368677
0.048184068183132166
0.04812674098605914
0.04259275476709435
0.04715730880621247
0.044312303087023566
0.04703746628703438
0.04887436834719138
0.04524294246474627
0.04835277516101581
0.045234516903303316
0.046465920574814905
0.047791436406685345
0.048702514276073666
0.04631639329246248
0.048509814866634186
0.0486114843453041
0.04900819481592296
0.047672081043173345
0.04804161386021209
0.047147535074154305
0.04724692231373945
0.047792201016021385
0.04660330717004626
0.048690945528307196
0.04835535068901854
0.04448301780098124
0.04774281583443056
0.04852971753880172
0.04771618351776665
0.0495917351799732
0.04561887157364868
0.048294386728564676
0.0435095254642466
0.04804975089722549
0.04767856637938888
0.04897773071857489
0.047495186483307486
0.047091850711605356
0.04611332821317076
0.047186743217850234
0.04717587952405128
0.04715810788949021
0.046980716943141335
0.04768769761083216
0.047632728365895986
0.040981208334274905
0.046433037803927255
0.028731618024944214
0.04951714112817701
0.048891181344045895
0.04702244333136303
0.04814235045604005
0.043340847902721816
0.043612221912579394
0.04867381424625895
0.048681948446199975
0.047539678691211486
0.04889854125165262
0.04730253016664905
0.04828735070333446
0.035238459892452764
0.048744554304309407
0.04257187326490945
0.04899730839269171
0.04736763770245824
0.04914095368889649
0.046768168034379845
0.04955486530516736
0.04824199531920762
0.04512704644864597
0.047606050277222645
0.04940217629859318
0.04661668258748167
0.04867067324180588
0.04738748625644987
0.04515688661367597
0.04835352359812293
0.046624700810157335
0.04754116560610626
0.048730127017930586
0.04748554085262864
0.04811806161406441
0.04912628490293801
0.044040295726507285
0.04825101294040914
0.04569527687070739
0.04472532705436283
0.041135628464270865
0.04472955869514207
0.046186081703919205
0.047278665501820576
0.04471998353870997
0.04791535731707628
0.04464290332173079
0.0491017846141897
0.04917776052908595
0.04718223762079128
0.04872636145168219
0.04632259733313642
0.040682022622034096
0.047030296324339665
0.04602172375509546
0.04915369728449999
0.04816242445963122
0.047418797748797134
0.04722676340605397
0.04535440097957293
0.048840520013752824
0.04426687756215244
0.048454499145606976
0.046328722365514476
0.04428009394870449
0.04588140113969352
0.045073956371207494
0.04748218735286591
0.027978670331107482
0.047714677976868694
0.0494029555238631
0.04661041032073464
0.04869890630899083
0.04769544110138896
0.04937623909864607
0.048121233254610256
0.04730535654597657
0.04875770694185584
0.04814174754393777
0.04772980930410637
0.045502089495372114
0.04055869252319347
0.04801156788743343
0.048283727698349314
0.044041178395247224
0.04713772498512445
0.049029594170374724
0.04821409002620268
0.047494447350857213
0.04904864641575352
0.04441829166273299
0.04479511690321214
0.04576177478532294
0.04739692111274342
0.04720302809259828
0.03850177477352126
0.0466899878781847
0.04789775568628868
0.037402103246872674
0.04298642001978251
0.04597041438674699
0.04906648091792656
0.045963782299315546
0.047137126938523094
0.04578710929903486
0.04843343859984019
0.04890288243133766
0.04430641993729709
0.048849434305224766
0.04950260397254927
0.04830075475293193
0.049636551509092686
0.04775532133925667
0.0479981772921221
0.04794154124354457
0.04858482587693377
0.04897664808222782
0.04685526554162111
0.04642707506026161
0.04467719082192039
0.04868607292994352
0.04928313003564331
0.04913581558867192
0.045242185366664224
0.048344365627286036
0.04633258516654975
0.04745527471755775
0.046560300239342
0.04780459956295722
0.04677483526349196
0.04678417069104135
0.04884827569885189
0.04836503982191736
0.04650633533899149
0.046127570426265835
0.0493664453983997
0.04711923610825822
0.048051564062031135
0.048815178541660176
0.04893293845058825
0.04612162606279238
0.04916316051195987
0.04838521586365192
0.047468828745999
0.04726119534614318
0.04737741143043241
0.04895598921558043
0.04783602558834126
0.04881161107787476
0.04759969544001463
0.04051442581118619
0.038792484692923415
0.047746464758591387
0.04731854784402695
0.04641143860479111
0.04816072183753201
0.04589184258885445
0.045019721029423636
0.04692088884888241
0.04583455752474754
0.04835576392977701
0.049064191223467266
0.04508933048652548
0.048082921245075266
0.04715855934604687
0.04851664521667335
0.04554466019060354
0.046214333146435436
0.04838499708252013
0.048013369923997094
0.047696467232289055
0.04682123271738597
0.04726904215417903
0.049275299023575865
0.048919867989898703
0.049103295788085165
0.04683618273812573
0.04842747752527795
0.0493449597629792
0.048760083134496916
0.04387055694192718
0.04734647947412628
0.046825875443280394
0.048965451575777204
0.04572875786811276
0.04610601001192
0.04814293159106952
0.048947748121371294
0.04850535569412582
0.04830894289459935
0.04937624810546445
0.045642237728160576
0.04429888831542249
0.04577106759943544
0.048909689642657156
0.04409301325070092
0.04724597412623748
0.0466991932311302
0.043280114885651796
0.046123574541054015
0.043723520435118846
0.04700283648257674
0.04497553499580536
0.04829893408447131
0.0472631570455688
0.047030364955542595
0.04641538033313171
0.04924578597777518
0.0488879607575062
0.049194427033715696
0.04896156772302822
0.04916684896002562
0.04213571939727906
0.048484256927645415
0.04901399914263575
0.04637474835904317
0.047808739418026734
0.03864365618619426
0.04102275501559275
0.04703812358549533
0.04739475338340058
0.049082602083426616
0.0461911647219904
0.048428132835884576
0.04610588766873968
0.04931368142551237
0.04740950784132817
0.04616017375062965
0.047538831880610206
0.040558122940736116
0.04201016912880617
0.04747652256813075
0.049214666138168196
0.04884958488340114
0.04091212902930604
0.048947613995234
0.0484390781390819
0.048248294303495004
0.044077918595658926
0.04830792191268987
0.04636344819992303
0.048088897381553516
0.0488846067144983
0.048987640782072184
0.04910137643788126
0.04937022064666942
0.04819614605805059
0.04594554700246706
0.04635929712756912
0.04942270106308127
0.04804626862423364
0.046574386247893375
0.0465942239071387
0.043044230839247945
0.047333753115757014
0.0468910866496183
0.04810256795818029
0.04876752385957118
0.04827930160857908
0.04338291437286271
0.04838891667073862
0.047639310527430145
0.04601858922926846
0.04893650858771455
0.04585602837984148
0.04566428434618519
0.045835788460960064
0.048143696381384875
0.04802244022031278
0.049713697669393216
0.04713854517598027
0.045057175996056534
0.04901129563722388
0.04404580384534105
0.048717316906805634
0.044364743483785746
0.04686145605280323
0.04653745583824311
0.047509840078678686
0.04887767557615455
0.04896631740380057
0.04788508767330814
0.048972633220347735
0.03743910750872379
0.04748329530805172
0.04798532472782959
0.048198442581814264
0.04947450590345224
0.0489048655945396
0.04878728078650103
0.04349835792711713
0.04634185562726372
0.04843096944057393
0.046346593794209426
0.04422539987396469
0.048709555361315285
0.046506394378699335
0.0479707175510804
0.04950596347773765
0.044346170071161366
0.04431773997712285
0.047364037838530486
0.04283562610608455
0.04858675867280332
0.04788608550064663
0.04938075775367229
0.046365138496218296
0.044727531716762435
0.048545184186061456
0.04275027922402006
0.04909449074016396
0.04883356146647071
0.047693692218909386
0.0442732923559952
0.04353359267846631
0.046338189469957033
0.047217033017424484
0.04675322374651721
0.047028870923929066
0.04628893862173881
0.04942140121010401
0.04440500471807563
0.04526374384538121
0.048872564504756806
0.04515515239754303
0.04734842808268118
0.04801596028281626
0.049037210745137984
0.04749975120108875
0.04655765837077191
0.048141901336633264
0.04525429281394378
0.047208569570705926
0.04916612101472895
0.04475842153359112
0.0446600468737523
0.04764627746028543
0.04920006396580826
0.04906818214559232
0.04798566584600864
0.036729346720570474
0.0478305232005294
0.04685906136644187
0.04928834746144047
0.04703720873567626
0.04597730917750987
0.04574639537521748
0.04799263245254955
0.047005115053343274
0.04804784181804942
0.04493524726772868
0.04914550460790787
0.04820393921501606
0.047929519772435106
0.04848286855864747
0.046870167245559986
0.04422933592024972
0.04942085347393013
0.04716056274313648
0.047850548866512375
0.04041823743511002
0.045729629033898406
0.04421422603038134
0.04704711013764064
0.04934346992502094
0.04366025887697358
0.04758902827610121
0.048630692436721176
0.047266367256833454
0.04707059415059252
0.04291375332154064
0.04816151864250551
0.048520334924363216
0.04893541197683416
0.04828534229944124
0.043006202752303484
0.04665114944345872
0.043668820500487655
0.04720606236437053
0.047954315913847294
0.047277608943424566
0.04892773647419516
0.04875927466360246
0.045640833255742384
0.04528217129706582
0.044654497935290846
0.04529893438420489
0.04754711592350018
0.04950486342360126
0.04824092257346844
0.04696107195242065
0.04928305892645884
0.04933644869396093
0.048724250019721464
0.04781217281696844
0.03828650774158369
0.049172490160780166
0.04504108157464687
0.047086337065495074
0.048847029984517266
0.047702988779665306
0.04785189389027028

==> anc/HaarRFC_L7p0.02.dat <==
0.08179987270065871
0.09775660646082535
0.09765940177095483
0.09288958111913015
0.09153689139967545
0.08599742110344949
0.09833133844101763
0.0917677166115926
0.09173835489625091
0.07291712132763908
0.09242830220703235
0.0725451461470068
0.08166276364421383
0.09329633146645538
0.0956875903234131
0.09149087225738695
0.09106198351104268
0.09638083746641507
0.08000145235173606
0.09575119172351389
0.0855964486164379
0.09965697242632007
0.07349230113205699
0.09531843768041692
0.0958526348371314
0.09736404221016237
0.09533161695309568
0.08446507715939132
0.09520018191383865
0.09403408003083948
0.09172404728057439
0.09724907072936782
0.09132466280988473
0.08679881637349898
0.09507511957327945
0.09494432216839854
0.09392474970803118
0.05332871741805941
0.09966612975220215
0.09709478163128939
0.09328407912999563
0.09399749115504663
0.08529163032571442
0.09286241695619923
0.09453812169108763
0.09688863817152345
0.09352430352431591
0.09302129596219225
0.0978147732923856
0.09932756368393322
0.09762997245516436
0.0891202227619915
0.09871363906594087
0.09291308809263339
0.0986820867408896
0.09173101496127435
0.09670443262151031
0.09086194137728634
0.09779688870315666
0.09799751426343713
0.09766948419551685
0.09130170951135505
0.09776194471473737
0.0991605558057958
0.07168903352072299
0.09504821182484642
0.09306651962989541
0.09258269884069553
0.09834819458055233
0.0891467969702587
0.09577226560449112
0.09773264974105651
0.09849824121563974
0.09166710246486506
0.08776446925563547
0.09367329057190994
0.056653677764689894
0.0846614683194342
0.09892772921744908
0.09661863995699144
0.09817053741963801
0.09665604221679547
0.09804897330204368
0.09631094183760903
0.09318927386871688
0.0955005827889987
0.09375250870391594
0.08604416020833848
0.0946063901354416
0.09808151177256935
0.08434621774501495
0.09460062721804002
0.09884314998634237
0.06170877542119765
0.09736701915288479
0.08255249092969295
0.08925740856675222
0.09545385547165416
0.09540388956732121
0.09393142985509621
0.09037870146721787
0.09986780342429356
0.09613067141173563
0.09832641198553123
0.08744452380641739
0.09080327074692783
0.09978593736590632
0.09805975966729696
0.09579550362709446
0.09470536978058128
0.0983405810674512
0.0968209819505812
0.09512765030330457
0.09502509021987947
0.0947388222798171
0.091664477957798
0.09657876501005064
0.09269108439936677
0.09537782828982982
0.09693438671633706
0.09710139827535473
0.09441436608288273
0.08746210678754777
0.09194945190106527
0.08943319145493339
0.09584015042647681
0.09718811997780034
0.09491791995389869
0.09708502033551979
0.09712165834048013
0.0958824211703886
0.09883681726762378
0.09705659302624077
0.09182401427702923
0.09456101423317487
0.09649093116804841
0.09721286370360505
0.09344596754568285
0.09728653028634653
0.09373010618430291
0.0960846939682131
0.09629684009813876
0.09816950184795321
0.09810387808069748
0.09062016656747471
0.0804065094846585
0.0846427384107725
0.09806442332278928
0.08949614723109034
0.096400199449817
0.09658610094962643
0.09504460153275078
0.0880087034849163
0.09253950280377873
0.0784944528454344
0.09812277860483364
0.09207648317497703
0.0969667242463123
0.0997921495194145
0.09004711258055947
0.09098031220400507
0.09778218419971631
0.09685164130540465
0.09651711083296236
0.09449956861274637
0.09790276813315463
0.09738547842465547
0.0941031594760779
0.09357090507004755
0.09760630079163077
0.08814691873205763
0.09526504887644029
0.071959675939305
0.09397328173004063
0.09971371611849239
0.09386112497593084
0.09221195558499558
0.09803202715087957
0.09645533589087506
0.09593205128993211
0.0966345099189485
0.09250901725093258
0.08314721159230448
0.09476572135409474
0.09628441537148498
0.0903009344455336
0.09192436199914088
0.09587574554278841
0.09153939962711101
0.08679996349257262
0.08843175025283162
0.09288477402011051
0.08614192365391952
0.0956649877861465
0.09102163432543144
0.09578723176752695
0.09627931251229223
0.09418915590125823
0.09284653500820016
0.093067739238259
0.05307337814825387
0.0945660959161557
0.09140684055137967
0.09644929917059285
0.08822654664383997
0.08456743688132985
0.09516564588477378
0.08398696589161428
0.09456682261884192
0.09652458013258519
0.09193225672660012
0.08777081927594953
0.0985188217302036
0.09418139083863085
0.09893963891522732
0.09294287027705467
0.08919388113536168
0.09587636144416906
0.06635144659881727
0.09490898903037676
0.09947902769840007
0.09885233837367133
0.09354811577396606
0.09286789438300834
0.09868870116603135
0.09570729956581792
0.09790115640801077
0.09816886381179524
0.09270232691946598
0.09353306887048607
0.09702547255742715
0.09640908434519999
0.0972466708091186
0.09173304756978984
0.09513572029522166
0.09832689417030874
0.08584653298620618
0.09826252608671504
0.0972578930899228
0.0961975680397979
0.08492824719999063
0.09264294999252541
0.09673769086508703
0.0971280594540662
0.08616997636857678
0.08698389782392647
0.09704331951993414
0.0988474703772625
0.0969168304413627
0.09646986913645288
0.09648458939836395
0.09135731409493371
0.09298170416558647
0.09130410354055701
0.09303624513807467
0.08837587281286967
0.09964802828502227
0.09790676470788749
0.0929132043176658
0.09664561339120623
0.096433737445728
0.09095918613689044
0.09773891769091304
0.0965021567285312
0.09504717529601935
0.08508762471219372
0.09645722070863749
0.08064170691855319
0.0979191231479874
0.09143555225408943
0.09337611131114595
0.08016789891512763
0.09937982141629165
0.09733640023952032
0.07953827405343385
0.09594290099264663
0.07218473153728405
0.08952556744113217
0.0977865579368144
0.09432110041223041
0.09661265098737538
0.0968182567351819
0.09936704934583207
0.09495732478686922
0.09560740369312806
0.09874990248390088
0.09950072698300201
0.09674433336891636
0.0957958164704019
0.09254674749386768
0.09656169921422522
0.09406913727668298
0.0966700691421308
0.08049264166723363
0.07142051430285475
0.09448130718315603
0.08954079952887257
0.0975981781224812
0.09605414493849099
0.09743451979094686
0.0960995610355349
0.09926865952872291
0.09776626373373067
0.0931813480054168
0.09730387738927787
0.09376904989109888
0.09911508877869761
0.09279379363546265
0.09557447603438238
0.0921268348021307
0.09648523286901038
0.07016685787777752
0.09605841983618715
0.09465961273485989
0.08086167535135558
0.09573881405706848
0.09777852404814343
0.08805511796091062
0.09720948546123491
0.09300148773630246
0.09055691885163626
0.09670461369579492
0.09713568325813783
0.09971379395060571
0.09412589744388085
0.09849122277075294
0.09660151620181907
0.09225877979885727
0.09296651003959486
0.09783072468645386
0.09717286010948309
0.09128599023423402
0.08915668127370206
0.09701206409922403
0.09421133743042232
0.0951007507158856
0.09499810123715427
0.09864544668630977
0.09640058276985344
0.09136667419904418
0.09065150907457947
0.0969760305348602
0.09765453427986061
0.09296438235469368
0.09405036753190193
0.08901843882303795
0.07387322508122747
0.07512600481078675
0.09839911930244079
0.09578121318880886
0.09441884464450663
0.09139649949775654
0.09596495737564979
0.09219229849216459
0.09002559015646573
0.09181988143492568
0.09777853326782938
0.09721651017976876
0.08426568319820041
0.09307708827507145
0.09706798109791157
0.07609098803272592
0.09747656085468848
0.09782694100677058
0.09687163656496826
0.09642245250441296
0.09690456771472213
0.08867681041049218
0.08284205178527025
0.09751457689485188
0.08897496015202794
0.08963511616555647
0.0967502469322818
0.09811434129545908
0.0924936679791534
0.0963884047742762
0.09670667019176897
0.09246172695286627
0.09676025295843127
0.06756219610038337
0.07939747134337766
0.09501975845978002
0.0969466311372387
0.099567954153481
0.0971344864340871
0.09466387752412365
0.0968668872653711
0.09631414183376044
0.09784258156186448
0.09227552303433276
0.0954216191673576
0.0968231262697741
0.09698442947269674
0.08710449925571498
0.08860488454928059
0.09675014707098711
0.09927979096960352
0.09338638137818694
0.0946961457341681
0.098098597692797
0.09666901710031839
0.09084077585278069
0.09844189463356738
0.051471952454290607
0.09608859448939415
0.08678656998152896
0.0962883488948638
0.09762520988611573
0.09764407002396225
0.08752676510252329
0.08992276134130535
0.09696143605593335
0.09749549853720356
0.09048920212757712
0.09837216241669999
0.09718294209248175
0.09740858501362072
0.09242499997357775
0.09441355592687646
0.0964245448008856
0.09006066721665824
0.09880285359216297
0.09644805688095529
0.0976618307138552
0.08524465394122989
0.09478298681108858
0.0971372243280466
0.0965743566893596
0.09638076068503788
0.07171450811163571
0.08338299426348704
0.09679971799177192
0.090657038516034
0.0923655637354933
0.0975680940689115
0.09936805413682384
0.09815522248348821
0.0866778406624495
0.09134977435544138
0.09499715295990026
0.09647847238894523
0.09262116319966417
0.09482826368407873
0.084897588790043
0.09882302602223571
0.09227736486950706
0.0995806473263153
0.09413349445028883
0.09794029093184488
0.09860836617347908
0.09728829778996856
0.09832940733439068
0.09598752215570722
0.09698660216962299
0.08477016436366241
0.09113833827662689
0.09525678476866384
0.09940531567418429
0.09361743683812057
0.09809506824614848
0.09868554717997377
0.0896674117666234
0.09480389424940584
0.07245754053593904
0.09658631906468816
0.09411495968715758
0.0987487134608369
0.0897929913341598
0.09301687601953755
0.09705372439849935
0.0987971539864263
0.09804029637482477
0.09715101389640732
0.09567857256434346
0.087535712679675
0.09952361141482083
0.09571781201911761
0.09657097285132052
0.0940580047950959
0.08481985124988038
0.10014608584543386
0.09759686782799554
0.09696683798603231
0.0909041612415303
0.09129760236779173
0.0855325235526504
0.09639818129031756
0.09895612971062588
0.09447836464955606
0.09157641664895542
0.09426254338122328
0.09432362802366846
0.09441723995597513
0.09266202339424048
0.09340546039508305
0.09699135811041869
0.08219459922832364
0.09934198310727015
0.09139422251640102
0.09919954556114967
0.0948841205043477
0.07392991371494982
0.0993960498688887
0.0919507058262662
0.084023977214864
0.09728857764660123
0.08235776299921424
0.1001329838441863
0.07750589600834389
0.09700367612764937
0.09700373226190356
0.09261949787593714
0.0973260523594748
0.09668912666503195
0.09516012019055743
0.09430956359598268
0.09664426945167354
0.07711252996454691
0.09272538490720007
0.099008686913801
0.08595700316336707
0.09480354210974884
0.09158334115926202
0.09418761150584315
0.09866235962598226
0.0943091705648655
0.09712361155890542
0.08628267134851288
0.09305941533507062
0.098405678302276
0.09744602961467724
0.08984003050915747
0.0971384408812229
0.08019760923858987
0.09745794903866108
0.09088690327155366
0.08796933041765452
0.09587135496378403
0.09539413725167756
0.09541821043502409
0.09130113774327553
0.09583941437876328
0.08851212753215247
0.08544751084599496
0.09873062070318728
0.09495363610821744
0.094468325295246
0.09868988822394334
0.09752122969483015
0.09780054695011087
0.09522193189960025
0.09285512076334523
0.09465992428662909
0.0973488687853084
0.09308791433389772
0.09514975641675402
0.09154312192257053
0.09747423329304092
0.09179505304881766
0.09972620700058807
0.09822544484341046
0.09791289551977335
0.09748860551236314
0.09820665381557511
0.09608686594100128
0.0933676324961375
0.09641191018857422
0.07860774462774357
0.08919432919220638
0.0923072719642103
0.09904838551003009
0.09741643217262891
0.09970146328843305
0.0885232793466543
0.08920632727856614
0.09904934752547535
0.09578952834274472
0.07192963000651725
0.0911217966520217
0.09570675335278644
0.09677955094091015
0.09642976067081538
0.09773491614450397
0.08624873269820592
0.0927106644828423
0.09716762959484776
0.09531567818605127
0.09556266424062355
0.09577221256749376
0.09780907393780071
0.08412866225766334
0.09403624418630338
0.09373579366198809
0.09475580873836909
0.09690467935294186
0.08825806246129579
0.09078529780787821
0.09275009696885725
0.0834090794651545
0.09454623436445041
0.09871878185162727
0.0985561626139862
0.09959193148263078
0.09842852466178033
0.09703039954616612
0.09708565917194331
0.0956540933014922
0.09937954053978418
0.0974118192639536
0.09908621919155648
0.09816443269300068
0.09325905820220808
0.09827635554070091
0.09745326463041337
0.09807418311401915
0.09110460657383818
0.0965909463680399
0.08472484247150856
0.09131004603240227
0.09523645106358623
0.09309146315328741
0.09488903959628613
0.08904363707139432
0.09520646427398116
0.08837000455921841
0.09775168935647167
0.08324710559914074
0.09137265952313967
0.09501611550000387
0.09487036223528623
0.09776855093154727
0.09502766857667468
0.08924297143536765
0.09564387954522603
0.095295967883129
0.08315632675506542
0.10021655862304545
0.09748037887686792
0.09216512893234659
0.09814797928865808
0.09399797711100362
0.09841337741541259
0.09408737786605721
0.09727324989293674
0.0915665460539012
0.09273272019970236
0.09282612449508769
0.0983399895144145
0.0943620336036763
0.08903630006375884
0.09909495726175106
0.09894232118646834
0.0961526491958521
0.09704345346158008
0.09288455512948343
0.09577719202205214
0.1001634235569775
0.0989021658175649
0.09340695570895387
0.09362093387169285
0.09688150974166358
0.0976185249273115
0.09514610965150655
0.08024695586101072
0.08249162882909317
0.09073306047878545
0.09777353845073548
0.08929467113001607
0.08648918954945647
0.09433615535816801
0.09847023506602205
0.09497807676166128
0.09348906010601353
0.09725481687713661
0.0953912084291054
0.09850268601719432
0.09127314392072952
0.09922817835044832
0.07951097057410703
0.09629378874831701
0.09447588259134974
0.08861662560129903
0.09883556565662312
0.09525390187493768
0.09370873680688653
0.09005790469310364
0.08164284634618035
0.09621798500273374
0.09834689175049642
0.09937643104279825
0.09859108946745399
0.09411686697161703
0.09411055128053773
0.09317709189591816
0.09064563721199854
0.09761118679755688
0.072462015545894
0.09795878798888742
0.09557871073720653
0.09597263760709379
0.09869570424590521
0.09663504786877078
0.092022740926953
0.09941294263565859
0.09486736280979628
0.09384453127888641
0.09804877096359145
0.09462102704929523
0.09553267692420599
0.09227207188340757
0.09469621352345466
0.09189714056352624
0.0941142344650226
0.09734288697207168
0.09326799375396466
0.09658292541666877
0.09531016601279736
0.09688709007590605
0.07989177684695604
0.09485152559939675
0.09831735382471361
0.09549235036002421
0.07969975941843017
0.0871233297644317
0.09328993947640435
0.09592274172769068
0.09751015253869995
0.08340320911828064
0.09651258736384448
0.09447511047341453
0.09739914753193353
0.08440971088397217
0.0968396449564711
0.09575250983893221
0.09087135278051228
0.09703371425959313
0.09387603757615763
0.09957847435622487
0.09039033283157695
0.09681571408447226
0.0994624781330815
0.097816690944428
0.09046634100638092
0.09654919052267198
0.09699452826343334
0.09653699239662338
0.09332419042005051
0.09362094554856588
0.09848639366862623
0.09526981836940093
0.09294063628435559
0.09707591231500526
0.0967194230630756
0.09370754881333461
0.0940606022521575
0.09812046006861672
0.07682231519726646
0.09019522768119104
0.09823716172381276
0.09665973181455799
0.09001594980274005
0.09575956302090856
0.05446869961661328
0.09864158053456182
0.09417291149628733
0.09768446383974833
0.09915867410030217
0.06764505286712999
0.08978961388540282
0.0981657168885097
0.09738988572068444
0.0925058402276947
0.0867440806522588
0.09642374532085508
0.09781082138897675
0.09451649719685318
0.09735136519484602
0.06872590318700433
0.08581120977538391
0.09959211435074329
0.0897428657653167
0.09663690471903719
0.09037347450928375
0.0992056579931157
0.07481013412914365
0.09230054912527288
0.07067159486420542
0.09027371826613377
0.09421788102232577
0.07656494169441051
0.09363635952981586
0.09528049614282669
0.09860394236339516
0.09939066685339125
0.08063372174328644
0.09894976811242565
0.0967078402709104
0.0764511964393701
0.09647162360239789
0.09537660368553327
0.08954646260447413
0.09904698585679976
0.09319068895239009
0.09933327997674485
0.08586269891528217
0.07593420919700287
0.09918608160448909
0.09277815645529537
0.09607545431230605
0.09236887007275198
0.08265163409398568
0.0913396986422326
0.09895921953237241
0.09467780280731213
0.09886106353468162
0.09195135197789293
0.08974727569516751
0.09480745615353763
0.09754078397444194
0.09676192376745672
0.0990667834512647
0.09900053305672095
0.09602971837843206
0.095446218955202
0.09516170235763446
0.09439279591360801
0.09314996032660977
0.09352579846177975
0.09430794241336964
0.09116794108796802
0.08643730804626315
0.09318686264330407
0.09665188948597528
0.09950370818886041
0.0676896005610613
0.08065481244079639
0.0885484730200086
0.0964945737023423
0.09423877512526552
0.09858644845178889
0.08997813380911025
0.09916560295104057
0.09832548983013363
0.09402493359404693
0.09504354771579412
0.09815091348502886
0.09929899928402727
0.08499833830133513
0.0944886532910061
0.09418762871564963
0.09894936618506794
0.08377136179930973
0.09635047581432042
0.09489367261754934
0.09486206908584545
0.09382295710535207
0.09975678140001518
0.095932014488393
0.09663493641515804
0.09663386518389755
0.0637276139008804
0.09575977732612491
0.09892279375411733
0.09469765652460262
0.08532279490171665
0.09432236069482172
0.08613997412322083
0.09414007495219325
0.09187939934433882
0.09040849816860473
0.09499696680019572
0.08656879610357376
0.09871244275066715
0.09366086161840025
0.0851286230274849
0.09805279459707136
0.09374506690165241
0.09759058892758743
0.0908988574468892
0.09579293772866322
0.09767793458478352
0.09077619410541787
0.08881349160832272
0.09597892103981963
0.09849462833561036
0.09618973717911916
0.09511315411844186
0.09611020931931878
0.09362466623735091
0.09536603395416854
0.09815079753480953
0.09170445690896971
0.09719682615498793
0.09648875806186913
0.09763535743262311
0.09019410055880862
0.09134732875177552
0.08880193488463563
0.09471911662781708
0.09863645264024604
0.09493130321500128
0.09374778584944178
0.09332051823599866
0.09955781811870217
0.0979574105492336
0.0981503958405598
0.09719090306992828
0.09502064143971636
0.09772895396700146
0.09624732020620146
0.08909612860643389
0.09648281789373547
0.09205240979430461
0.09875383215046837
0.09890416645557007
0.0911360869860349
0.09013752413976757
0.09880445985918948
0.09880945868876875
0.09676214867969626
0.09547705817460203
0.08740645978098803
0.09824034716147782
0.09844042768320234
0.09171190697647467
0.09580700712647255
0.09641830167690493
0.09919912181816326
0.09484557243874421
0.09531763548473905
0.09319379147940694
0.09200286009751406
0.08488490151160674
0.09809528155307945
0.09909258742373211
0.09106145514293332
0.09609479875966878
0.09044390300740988
0.0947009288171657
0.0950627098771491
0.0981061095363989
0.09479206146534294
0.0996854595446213
0.0950222204649818
0.09873526266602271
0.0981610233443563
0.0878113982787721
0.09694548180404666
0.09772052862244508
0.09852780681669378
0.09799257499198594
0.10017227760018642
0.09883186387623573
0.09719032801679889
0.08436271979979007
0.09717060741073336
0.09207731580426581
0.09378928199799942
0.072493038566031
0.09537329712045194
0.09808358117300996
0.09302919593412814
0.0915173131640526
0.09539977572687564
0.09561056877188469
0.09594729627757127
0.09510387221280736
0.09552480622662558
0.09716944428748567
0.09685477942115027
0.07868740708976954
0.09324876537486869
0.09483934734414017
0.08725809917672389
0.09681486724145265
0.09784448291269808
0.09381094541485707
0.0971038786807589
0.09808826386825646
0.09634945914758933
0.0951077742978956
0.07891776521764828
0.09716568554544082
0.09912492421855319
0.09764763802893077
0.08370666045309295
0.09515934824290226
0.09681122941549183
0.09870399421597878
0.0895078866831932
0.0962002599541589
0.09595854700618942
0.09618590436203107
0.09645349517492259
0.09118321726675942
0.09602082239001239
0.09773923340817459
0.08646938123436979
0.09052401765449967
0.0967223220992201
0.09176693630441958
0.09299990861478291
0.08854012692514042
0.08596935784996809
0.09609091496769889
0.09877096813395507
0.09298528188618432
0.0969792621820314
0.09754446284976323
0.09899299633793544
0.08327708392195288
0.08371636015434318
0.09415729235337407
0.09290442220148755
0.0838903563831659
0.09576130176766516
0.09633361900530607
0.09162442048767856
0.09872652149429013
0.09578129469980266
0.09043241574712763
0.09896003126693285
0.09254482553888699
0.0975591020400876
0.09879528199268452
0.08731439625430899
0.0983561326557555
0.09954317126532561
0.07189858522748001
0.09319188972375066
0.10028724865955502
0.08939337468225148
0.09405495247561148
0.09882574274832105
0.09959264829632843
0.0983422953610739
0.09116784751369163
0.09765081762182418
0.090460048984971
0.09200735532693102
0.09946132221893182
0.09394118083100608
0.09651695101383977
0.08995009439103031
0.09869022973170151
0.0992446262188021
0.09554069103672604
0.08888012444720855
0.09099547447391475
0.08907625386121425
0.09628491040014461
0.09651061224173393
0.09733554937241465
0.09736137342324566
0.1000318981050443
0.09368941278130816
0.09193015178940803
0.09086463832793802
0.08973591612060595
0.0828519978040498
0.09567396625924414
0.08939929290594961
0.09673071156366042
0.09687066164567727
0.09818377019625013
0.09714124694861588
0.09816817535938291
0.09789677729790874
0.09738455440592651
0.09707359937896096
0.09625452929279578
0.09046526764528952
0.09468077017768778
0.08439936403746702
0.09259289004502909
0.06860456339293027
0.09427991467041
0.09507301894530445
0.08105933480898041
0.09917589322090499
0.09045862929321215
0.09687437712614122
0.09104449807529938
0.08677580281777365
0.095037077761172
0.09999081565036753
0.09017356892590622
0.09561567084842452
0.08083472235361025
0.06546456617156123
0.09770453364192719
0.09822051168528681
0.09645780007626395
0.09737065439806872
0.09695249978597786
0.09654252697371908
0.09799143574684295
0.05970920094207476
0.08476399978598305
0.08735549317622018
0.09436958299800095
0.09866464883726256
0.09146391924684465
0.09516492571517855
0.09319781972424969
0.08422177261412554
0.09225571093463346
0.08036211526742645
0.09798538245214326
0.09371653038740396

==> anc/HaarRFC_L7p0.03.dat <==
0.13402679690671981
0.13571793167577645
0.13922963374401437
0.10571710442461008
0.11873598834985415
0.14240329127379653
0.14784679900719713
0.14261515733454141
0.14613329985865323
0.1392674223451222
0.13694613959397833
0.13127066506207796
0.1461512985976648
0.13784678627098165
0.14267376762592823
0.14076303721930192
0.14263473218531592
0.1325962048944623
0.14226620578381421
0.14220454763504048
0.1435690153029639
0.08454261121197629
0.12645229218360998
0.14122729177703813
0.14885831613653183
0.1447716494838598
0.10905390763555041
0.1478798476958769
0.14446289584478672
0.14384659111119608
0.13357779956989901
0.13385873854622501
0.14331286245068237
0.14019990533378227
0.14624141851585234
0.14410667888281709
0.12240631350113983
0.1349503027648719
0.1432720787865325
0.1419703205271642
0.1408703777686135
0.15056794118796116
0.06687516006550502
0.13698038513558133
0.14894259026592163
0.14658767018323854
0.14358290911673766
0.10200721267023827
0.11532775803340164
0.14635777226419305
0.0930678884576277
0.13989318443735155
0.13769329473123457
0.14930677814862062
0.13875335766135954
0.09544604706656756
0.14767146995663583
0.14800412106484032
0.14022019573681138
0.14663182655602777
0.13705963571776147
0.06423821836256112
0.11688483306616916
0.12672302965715965
0.1407437170904721
0.13467124636218591
0.13255202801695187
0.1364801129966858
0.14827610080313686
0.1449610446409257
0.14676344168000793
0.14464354960492798
0.1437827669851506
0.14605275750696226
0.12664892820870194
0.1467815834143295
0.14828115733424843
0.13994549856890853
0.14758374748551478
0.1446045647553339
0.146437283011283
0.14069373116931203
0.14779918018610344
0.14828994389104627
0.14137469762936908
0.12721355831617762
0.14487143196007343
0.146769948475069
0.1489099660039077
0.14738681346928115
0.14828793402654164
0.15022788653527094
0.14740096129633423
0.1463744436427006
0.14761163734015498
0.09979845047663982
0.1491731895056388
0.1460313306038205
0.14171881407945822
0.1405562399222447
0.14861837883613147
0.15054604525353982
0.10695668398065075
0.14911555656600173
0.1366252085517819
0.1266582907666159
0.11524263170779
0.12240769294186914
0.1361128279303952
0.1409667049461885
0.14138860034997786
0.13520216981282732
0.13867554629669288
0.14107191405638228
0.1324850508591943
0.1258927825653105
0.14888231553173167
0.13609263378973321
0.14380741820019596
0.0638450614555704
0.10488467255993646
0.13550495332666754
0.148445242553794
0.14390987457822202
0.12591923112732695
0.1464787717377565
0.14581316114019996
0.14538422815771823
0.1418257665744877
0.14669236579490025
0.14847648669210664
0.13359812245853883
0.14712874974633855
0.1423069653605043
0.13398684012811732
0.13927640485535137
0.12988344889597475
0.14136228039968457
0.13090858039000378
0.14632367933370416
0.14501669909715023
0.14925253078241815
0.1368006966915533
0.14671247088339737
0.14806647911659154
0.14288663767998036
0.14229026720683827
0.12118670450817257
0.132251843694118
0.14931400124260286
0.14935588653113074
0.11571053096684032
0.14972782110093316
0.1404320613113877
0.1461996068480845
0.1416429656518603
0.15021864756511755
0.1286317424676887
0.1427504922354689
0.13255855009143558
0.14705419923299196
0.13799951657992698
0.14920036511354343
0.06701607959277917
0.14716021547829516
0.14867873149467525
0.14528739066627655
0.14709794280231275
0.1472147495338608
0.14734829115927986
0.14840140002249755
0.15031780336029132
0.1505083122453167
0.14320761205835705
0.1458625511144685
0.12855227018904905
0.13967972206695334
0.09057589506556718
0.14623511444938014
0.14714522220160695
0.09276354015639371
0.14126344979997457
0.12867458752082225
0.14080528626250388
0.12414275750018772
0.09506150982353216
0.14293033256498117
0.14457487407016215
0.10405984774479861
0.14949943111306122
0.11848281387461877
0.1240264745642727
0.14942556399734638
0.13855305654145328
0.09507307920750079
0.14629610952913905
0.13548458461641907
0.14886861000004162
0.1431146351255889
0.143046978525335
0.14546687199324573
0.1449566106181115
0.14677151214619197
0.10737248317788593
0.1484708122101606
0.14077412075063547
0.14747832382222947
0.13537502461335482
0.13750503491125307
0.13898289095782898
0.12040271882927721
0.0915760682116817
0.15037493232316265
0.14474688067622177
0.13974659059835737
0.13867345031311687
0.14814887799521692
0.14390010540606207
0.14413458523989492
0.1155144965588487
0.13908800225253481
0.12368521486924819
0.14178676563082143
0.14880840373572743
0.14305678438990627
0.14730272452078944
0.13680499773924767
0.122710795015263
0.13476522744171118
0.14670092650959887
0.13451176137080764
0.1203572800735833
0.10042753423567768
0.1374986130137755
0.13031523133028844
0.13445299100485977
0.147603010551983
0.14445338374178743
0.14746153171982093
0.12647153918173817
0.14280592487709767
0.14414116464051457
0.12674326776788472
0.1316863428255511
0.13516170352765977
0.13784046856254942
0.09674945985020965
0.1402594891826777
0.14330971046790086
0.10623446221936407
0.11846582441582412
0.11972665606957814
0.13679830995313694
0.14887064250051296
0.15002675627095088
0.13584711170528546
0.1496466235083485
0.14038255431092012
0.07058530073070517
0.14592982612980124
0.15028992251027853
0.10559609857818006
0.1426181468795176
0.14715379968323725
0.14898519433882434
0.1481998162832098
0.13939511466108845
0.1452834924816489
0.12386266364493459
0.13653822244392655
0.14531503883612987
0.12202562192631168
0.11684937508652135
0.13742458943106795
0.1468311713371094
0.14016521506846405
0.1461505880117476
0.1487499733361293
0.14382543637947945
0.14670166670830892
0.1359000128174357
0.14736306762700888
0.1251001351509397
0.14745347995511165
0.14619819968554604
0.14290376297236487
0.14268788098588828
0.14002146258925177
0.10255895629213983
0.14566956782539134
0.14208991896979145
0.14889847497460618
0.14823331186192773
0.1475260997134162
0.13575079293598974
0.1463225454988438
0.14470292799568915
0.145060738280342
0.14376133993680734
0.1420302066743997
0.14837060980597772
0.14123673436250903
0.13789255821279509
0.14390980509245047
0.14515882067051605
0.14546889795486792
0.1467256052787291
0.14417236846402276
0.12973544661188888
0.1499174875593147
0.142735595933057
0.13461630270607253
0.13676300787364587
0.146512586315636
0.14896714354249108
0.13386656652795811
0.10133435270047916
0.14751489978808202
0.14535700864750123
0.10311282511932386
0.14425508025501282
0.1201730442365402
0.14087565620626544
0.14655216271623317
0.13572769402903082
0.14773582156367693
0.138027304651355
0.12429297157579423
0.1286475068206031
0.13834660307965424
0.1440415723690525
0.12171337119376051
0.11084070982030783
0.11670925377035064
0.13904553383000914
0.13351239427740363
0.14770493064789517
0.13998865168242022
0.13398053900636298
0.14665814026007057
0.14534252801905548
0.14489515566134736
0.13739301195367337
0.13109350211694915
0.10756302492953054
0.13593430932510928
0.14179614086584486
0.1449538936991825
0.15034381304318697
0.1397056696823226
0.14179817959447902
0.1421664101373907
0.14711640174955998
0.13673378762036728
0.14632790061987577
0.14335389275754307
0.14214869261361407
0.1374855219005263
0.1366561876634347
0.1347740025098541
0.1473794235638527
0.14092917286307394
0.1349908600134941
0.14872929468615195
0.14730513303079287
0.09264921470023667
0.12978037684401214
0.1474144762057002
0.10226469135483567
0.13730740321154192
0.14282712926770716
0.138829081217093
0.14729904191400578
0.13704648459670826
0.14512507800518704
0.1398672173917932
0.15105580201724225
0.1409113128030041
0.1498611983476305
0.14274233897530952
0.125810348082928
0.11612080436011399
0.11010600894466503
0.14930629430692632
0.06648100542410236
0.14917244139061017
0.10211346237065458
0.1465029201614683
0.14747793683669047
0.12263957145651566
0.11768960216837472
0.1312483703095745
0.10559122599074597
0.13627942590828745
0.12593430505069705
0.14004566733306142
0.14046933145466461
0.14660360820245988
0.11897183078910964
0.1498786506100422
0.14092058563083282
0.13548087351443322
0.14356564518232612
0.13903175154264086
0.14890460635464148
0.13104514903826686
0.10248756946832034
0.1497208456215466
0.13851175157033335
0.14110182130287735
0.1292856203714878
0.14475605145693446
0.12605331839576395
0.1426850231980523
0.1410441729834286
0.08909647516862237
0.12705573659236888
0.14614295364398838
0.14779971426090366
0.11104598575491831
0.09577188662301243
0.09125714931953328
0.1428366653342853
0.1437119010710506
0.13876912614140535
0.1504359121909576
0.11573955936598829
0.1471463784992719
0.1433140515109657
0.13529514314096483
0.12406599386590995
0.1396988368368025
0.14407939155699712
0.13472622288959754
0.05838926729799808
0.14324085926976976
0.13893431248680813
0.1411432274256778
0.09644846713845512
0.10344555791938544
0.1471533666651081
0.12411368379643449
0.14142104878034514
0.1487796842291311
0.1468929005667878
0.14310120565714696
0.14714917399454075
0.1324683724987725
0.12303374626327877
0.11772234969795657
0.1385308398588399
0.13606497964043324
0.14148533494683072
0.14826824692275115
0.11420509526568422
0.14291853542431143
0.14421141375311183
0.14772921996428157
0.1496084347250439
0.14842472055065012
0.1408850324040662
0.1390631121916785
0.1384487410145661
0.13815940276008915
0.1333894525118626
0.14272302624439864
0.14173410590025529
0.12421814190683775
0.14378796054498996
0.13903105356457698
0.1507976282609932
0.14796404836350965
0.14614218778809737
0.14490089036128317
0.1448938859653158
0.14892985726917315
0.1430427101785601
0.13313107137891883
0.14982740402512465
0.13186758380794367
0.14632657810458377
0.14374805525890091
0.1383877500799119
0.13019854030533937
0.14261597303626602
0.14646470056093333
0.1476221648580831
0.1426322948458112
0.1396854491267422
0.09239972350491135
0.11882144873027162
0.14445797472004965
0.11875439331994123
0.14957155893132065
0.1449704144372541
0.15121396512342478
0.1316221526018718
0.14365727293231298
0.1408320626982503
0.1319033046466964
0.14560511166343293
0.14200056200801572
0.14344188327359164
0.14619175625222766
0.11738586338280708
0.12475191154262172
0.1380055022452978
0.13831113455946367
0.14422675054748127
0.14320834997871587
0.12839626800102663
0.13514734709433765
0.14500788842927181
0.14323133657776355
0.14569463525823448
0.14104162861484726
0.1437209363953288
0.13275784206299998
0.14741054301922957
0.14356034780212693
0.14040763173342563
0.13811703268156303
0.12551771662706263
0.1392929681135541
0.1354667566323523
0.14390876803193772
0.13839992121414504
0.15115616793878148
0.1471029465895335
0.10256750193581485
0.10866856674000261
0.1394968164740018
0.13520832892973206
0.09309489551167113
0.14580905317773601
0.14388245427056073
0.14291376324493385
0.14617257873873665
0.145874339496391
0.14361411433896382
0.14529478848520874
0.14372272020838647
0.1445609320868507
0.1393821158776274
0.11616877110262049
0.14692737961910646
0.1452280007231778
0.1413704501672071
0.14838666026365074
0.14028916284430035
0.1375892503430305
0.14265933319851126
0.1413564983117001
0.14193080179250372
0.1410286929975412
0.1335451606586324
0.14089280398293924
0.14421347770586104
0.13665260327434156
0.15018043957650154
0.1477615922574446
0.13843140838716747
0.14518424554265058
0.11931540191866238
0.1353834777267691
0.14778467699484582
0.14279961747807743
0.1459559543441829
0.12421590223797364
0.1479289366156547
0.14396048715145696
0.11977221425886635
0.13377734836571617
0.09583389166372727
0.14753320451219226
0.14934229226767914
0.13784179251643558
0.1498638509921571
0.14735888122000654
0.1467063674793527
0.14772322113272893
0.12333068462967321
0.14837404866924517
0.14816028972577605
0.14083767994640134
0.14294261032376146
0.14087221519371781
0.1391542820152829
0.13833193921174453
0.14588764327299256
0.13993943667547432
0.14982874124159298
0.1327165547635889
0.14751211833554848
0.14372870038351582
0.14136723697551062
0.15027338615364383
0.14309922761074895
0.14594879622579165
0.13228077679707717
0.10648755844212203
0.11780462367079139
0.13466410061260944
0.14048710061470196
0.14973101719236026
0.13693025943895185
0.13805474048875171
0.13875368413493122
0.14713562385140824
0.14134989688755564
0.14778623329084856
0.14565131604951628
0.14129057808043946
0.1469875814915312
0.14704094539165138
0.1425963304874065
0.10834424592682546
0.13236940602888222
0.14727078270101474
0.14608696708545474
0.11007306635864929
0.13133711544909557
0.14253081783654808
0.13424718089635815
0.1444841339905031
0.14715892324401844
0.1476686081411156
0.1184590727435663
0.14954313459931196
0.13913194241921323
0.0974769081703667
0.145470627281971
0.1439591927725211
0.13538493236545926
0.14991675863052145
0.13501884160424388
0.12742834813519632
0.1423358638834361
0.14961521938399042
0.1283502266976049
0.14271863272033491
0.14810692396889105
0.14820341686730537
0.09109561877887956
0.14977921569784275
0.15003583350413385
0.1471873062963991
0.147158719109155
0.14375129259820038
0.14919405620491896
0.14501219053796008
0.1468433983696672
0.14544977760041
0.14490771007746087
0.14791037017288844
0.14915883300024563
0.13993094724498306
0.1498572730830819
0.11331640410451951
0.13983890128212922
0.14469991807097596
0.15003336730749994
0.14705191417748298
0.11258031928601463
0.12283150316166709
0.1460931099224701
0.14217418322436448
0.1467570696245618
0.1396067685662554
0.14501386073222228
0.14691016570354218
0.14789746472168389
0.129726725294113
0.14422436729053706
0.14404972354940176
0.12201144312086426
0.14797777510088467
0.14493965314714752
0.13322195546114204
0.138122990017053
0.1420185630748967
0.12498050094599335
0.14758600576286884
0.1413497209728917
0.13408945871465014
0.1496162951992994
0.13175115363330112
0.14695042545553866
0.13299688320676853
0.13960159224197063
0.13102397480844613
0.13681494535528904
0.1483088667293136
0.14328361906461717
0.14377794074581693
0.13826456752976787
0.14252996560749734
0.14647085384638997
0.14376711720292837
0.13687839618190725
0.13877880315558958
0.1496540002300618
0.1430691446720728
0.12284790436190654
0.14616202131873843
0.1443544750019696
0.14705435901958505
0.09586531492933688
0.14784924433815727
0.15077304066766808
0.1412650238421599
0.12433274973854733
0.13816089517175506
0.13685948806322357
0.14800266939770557
0.1498351525979499
0.12734141393673584
0.14341491219338476
0.14696681689544022
0.14609097176156136
0.14183409860938798
0.14415353671389938
0.14244627554116226
0.1489277470218236
0.14031572288556962
0.1403920446676165
0.13150975562891182
0.14491078901621945
0.13706623733353127
0.14197931487277957
0.13772282598733052
0.14558206421249206
0.14655868413041714
0.13681985896273993
0.14407065683926618
0.14664875429563423
0.12388088327584673
0.1460211294064461
0.13741025964236062
0.14753530957857272
0.14577060394321795
0.1470089113925809
0.12900531915418642
0.1466281375441567
0.14788280034714282
0.13498685072206623
0.14956465307792158
0.1410688283678454
0.11803378601718718
0.13581575204127153
0.11560362813903047
0.13806668029533456
0.14399255580461717
0.1460495507639947
0.14857465191487135
0.09893317158793279
0.14841253114909495
0.14210141927904416
0.13838109271333182
0.14483670055246228
0.14604335144049158
0.12783128060095197
0.1391109513117094
0.14111140893140023
0.14721384452976258
0.14024741154097398
0.144151139335494
0.1468982104183927
0.14066167964459847
0.09289877277869103
0.14542854242548248
0.12082005013859316
0.1418326909454624
0.13817464416697126
0.14348434711976443
0.14571197813986458
0.14935241262667842
0.1422621795991035
0.13755330262259616
0.1471562223459956
0.11654841458609089
0.14077569338269447
0.14957123233086622
0.14341907426446504
0.14551760714048623
0.14583966904939277
0.13791973334755428
0.10060111156119382
0.1469184149102319
0.11879030868102837
0.1439435058558618
0.14250162782797365
0.14932098951159284
0.142755061287766
0.1460485172769215
0.13969150089930885
0.14359285016743015
0.11358618053126203
0.1485517117376288
0.1401734832827966
0.14205190472402376
0.15000274525525348
0.15124492508921858
0.14899363971580074
0.12695887079811594
0.11177184135430067
0.13616702677043174
0.14062311786899181
0.14751298202724755
0.11685396290183335
0.14748213237148355
0.14486901523489384
0.1407916643473287
0.13207469830078833
0.1003784551429285
0.1307822588364562
0.14789998861920048
0.141858227155508
0.14785736370405925
0.1308284461358238
0.12833758770427173
0.14893256345229264
0.14840871600151784
0.15004001108496356
0.13912146062048977
0.1254636948841031
0.1304702519574819
0.14600418547980404
0.14077022235092615
0.14766306367695625
0.09510892673476909
0.14741797291797218
0.14665546652685937
0.14370589031003556
0.11699978109907862
0.14086962803886421
0.08491034362734969
0.12338418900670081
0.13563015778750356
0.1415699492047084
0.14620605402165285
0.14068551702035909
0.14801124131896806
0.14360138512588783
0.1501194575252442
0.095613679021592
0.13544571303971759
0.13228732173551122
0.1489750293723543
0.1423255307755262
0.14537783831473836
0.12153185184333724
0.1474607868240698
0.14800960042310188
0.1421900909462212
0.12179635189708989
0.1376070221047511
0.14673552029679646
0.13733404621804596
0.14770845497151128
0.131527626858614
0.14650660914652155
0.11939558049305134
0.1481993139444462
0.14762050830698492
0.1440814455305636
0.14749247678743657
0.15080051851589904
0.14676615250819017
0.1481419151310505
0.14844177531192357
0.14568672783600123
0.14682403264368832
0.14446197486442286
0.13187362008891662
0.14459535800115383
0.14009683582283794
0.14305276047404766
0.14559929569892782
0.14760731246784436
0.14701896538604473
0.11765062006881072
0.13577141388890346
0.1453780447215482
0.11479456944205053
0.1392957572609328
0.14752216100487775
0.14702181047079652
0.14474981404981993
0.14191610594389484
0.14958454884423578
0.14428127556706943
0.14347783160265348
0.1437340718894687
0.1449517102557891
0.14142265186636857
0.14580176007738702
0.14649895531206905
0.144634725671104
0.12876402065914647
0.13676167464636185
0.12561200317749277
0.14341237014742977
0.14933643827782406
0.09009634618021446
0.14794485267579877
0.14028080319641206
0.1485980323614034
0.14577672764024238
0.14492789788800722
0.14321856989813672
0.14580677285541493
0.1405443920793495
0.13409989711606357
0.1414185006957807
0.1263044579178988
0.07213268316123465
0.14903657639635345
0.14912834612296302
0.14093760513599624
0.14171932160822312
0.14545028343273608
0.14712781477574963
0.1295864811803446
0.08238396134649474
0.13167111493181538
0.14117045518184565
0.1327515489450525
0.1406839197578849
0.14520493951628277
0.13755880941490395
0.12937646145062487
0.14355400313589003
0.14140173920365667
0.14018955609946404
0.13563444133889627
0.12569103005446136
0.1468178414568176
0.13958932919229322
0.1470013807614269
0.14847875533177815
0.13944792609565115
0.1489417286934187
0.14773561791577428
0.11951427137428994
0.13117881201141654
0.14717124677840088
0.1483746900966396
0.14084515554296792
0.12231184250133123
0.14391123066687794
0.14049456740602714
0.14510021973842258
0.1355236777945583
0.14492721620177357
0.12138511757961276
0.076168143260356
0.14064319839660092
0.13882354695679194
0.13676507824792833
0.1454875192784847
0.14601403804176014
0.14021701252528346
0.13359490360406015
0.13037706338955365
0.14569873845820758
0.13775858334088284
0.1428431359384119
0.14321196500799907
0.14134219081674826
0.13750866726960326
0.11942549685683793
0.14636332138316435
0.14861788276963614
0.14131835845772395
0.10374855678893904
0.14248120228512715
0.14273505991845503
0.1380539997237793
0.1372319801124438
0.1169218438587393
0.1475767587193782
0.14911586490502615
0.1478151853318566
0.14133511215349953
0.1499189577749116
0.13482833099106728
0.14597613271267965
0.10484475850090122
0.13589622026070278
0.13249758898641495
0.1423100681500719
0.14813225023342486
0.1295599732911571
0.13952790588232417
0.11295072676396535
0.12623260432316502
0.1479199038561775
0.12737752883829126
0.14726584946708973
0.13802645101919925
0.14734185050254428
0.14827423292510594
0.10493488605471728
0.11905959388187139
0.1428832696502279
0.08416169283438023
0.14572178901630473
0.13429760880389896
0.12644044733759935
0.13455029229337187
0.14654452427963716
0.14879251430727394
0.08345235501610179
0.14274980814014207
0.14877790971604646
0.14895732625238975
0.14548062300036338
0.14330593175122783
0.1488657962808857
0.1328042055788162
0.13993819724472534
0.143846872546906
0.14051315911697415
0.14784193826853964
0.13364942141725447
0.13734734301518184
0.13204731843770526
0.1472970000103823
0.12719769561947372
0.133143328362289
0.13834224994772484
0.14876283718578126
0.1465041145490301
0.11912035210827263
0.15024720355237484
0.0788982345298155
0.13719985633018406
0.140579959480117
0.14386820512960619
0.14651023207944308
0.0927776287394239
0.14715975716156082
0.12494294409078571
0.14875110754982324
0.12775858316097233
0.14673990684337423
0.14097148345735225
0.14448278973562823
0.13509603590945704
0.13893536723339697
0.1462508095483198
0.144834743590669
0.1412229321406707
0.14516899102444583
0.14509787926789672
0.14899854235534427
0.13297579009810676
0.13930917083161642
0.14668675424170252
0.14525735494254596
0.1463985098855725
0.14224112407539266
0.14717120728223573
0.1440562781057025
0.13667334339098958
0.10296819887222436
0.1412520606281354
0.12815379085258857
0.125840417758275
0.14606290694446322
0.14871346607931477
0.14321937790847244
0.14847389664912566
0.14385020400321
0.14254099718076912
0.12567241375620208
0.13945612570452276
0.12930673219967345
0.13117278326818943
0.1426724199742389
0.1420803964424102
0.14367607981604782
0.13565472622112013
0.14474461754321147
0.1321474237751763
0.14850123254005027
0.1464507171027282
0.1456925622930028
0.1425266145902364
0.15046404463958593
0.14115743601133465
0.1462214621433327
0.14608705802968894
0.14820127942087138
0.13091739653770457
0.1372843634812734
0.14482374593794545
0.14759252192074723
0.14408970009687694
0.1158734697103974
0.13803272440379322
0.13927637067306017
0.14059562254130195
0.1340251373865761
0.09743623756421799
0.14203680751152992
0.14818407568357012
0.10644467800571157
0.13272933859617872
0.14916066093622876
0.10679028926236761
0.10483529167352292
0.14341985972606494
0.09785791392956031
0.14795727055549135
0.12260437993631049
0.14408475160437684
0.1476498539175409
0.1483744739721333
0.12897293768875562
0.14555459488934314
0.15006764673650594
0.11323678023917662
0.1475213426295171
0.13028299751895261
0.14703282258059616
0.11826603255069629
0.1416935817351085
0.12569232551225842
0.14479645528110255
0.11311353210515133
0.1327219637216769
0.1400585608537448
0.10426453386693889
0.14745312902991664
0.1280550582272329
0.14819984130400787
0.1471433241969584
0.1339124211381168
0.12278229064564618
0.1391622260783676
0.1451965105248199
0.1370641771345077
0.08477811291254181
0.14802953054852677
0.1369532833239017
0.1430509594749324
0.14526827373772774
0.14596625261931165
0.1434402877610286
0.14235800673589927
0.13503248653490013
0.15005687165641862
0.14383765967921136

==> anc/HaarRFC_L7p0.04.dat <==
0.19336498852957562
0.16668990662722388
0.19466483758842815
0.16288692493311352
0.15226227269729486
0.1975465829458306
0.1978967136465634
0.19369561196325952
0.19669443453521498
0.162885700957231
0.1445977689704235
0.1754249103808701
0.14512615934717613
0.17949095739457227
0.1977333713578147
0.19126587809204051
0.17806088727321498
0.1966771594986543
0.187337368826222
0.18049566650902316
0.169785512907063
0.19413657968364914
0.1934478640813498
0.15004603724499244
0.19365351625142552
0.19982733698885655
0.19478003305405697
0.16517896474879945
0.19555891058675032
0.19288244495377774
0.14436018535194498
0.19881752901865224
0.1957896414406153
0.19785757422654088
0.15827678474532075
0.19258460882470788
0.1885697097918324
0.1709196026640427
0.1639642385522028
0.19662375743976168
0.19798798294317682
0.20058960246914406
0.18391092297403652
0.17671308988318685
0.15740437466111468
0.19281956608976494
0.15045929765821237
0.15793278808736538
0.09716783850504065
0.19621355844620816
0.18053097681696548
0.18834246886556077
0.19980103229119067
0.1892519122456624
0.13857818514241294
0.168642312154641
0.19847245055809268
0.19232680529160728
0.1432875110866815
0.18640495128664636
0.1949571292112642
0.14591718246034383
0.19349944608759592
0.19059754462964287
0.18180069775197522
0.17041900398488685
0.16664988665149624
0.17313904895068716
0.1922195123597188
0.18142114625669759
0.15011501947732203
0.16539254303011908
0.08970597465725925
0.19252887863309912
0.17456000589286347
0.1923736142939063
0.18750210507710904
0.17600033668447812
0.19066395441336256
0.19714349689378044
0.17562074738425879
0.18659971530597125
0.17690709997206155
0.1637762853867972
0.19361103512416736
0.1961872153535108
0.13533323565264807
0.15246061480402637
0.1261150368289102
0.20119343075086285
0.19126955728523115
0.17100874297138607
0.16617229560756072
0.1811054002705062
0.1930112870024474
0.16168412267997534
0.19205225677392218
0.19371340254810848
0.19282865004866498
0.18382274492930953
0.18791451905479897
0.19264941303907515
0.19564830185676796
0.17866031160265475
0.19571567519493013
0.19621412151560289
0.13396707339129998
0.19356431838863
0.18143373039340407
0.17581875258489765
0.19475998530729954
0.18814062913426158
0.1565216056185627
0.1628294706005418
0.15347877098765805
0.20102518841868497
0.1805330150884651
0.1987175168632413
0.1945835064664596
0.1894192145919568
0.18401652096824272
0.1946721683385342
0.1722316350243196
0.18387366980847147
0.19804235430343933
0.1391697686435008
0.1918023764427924
0.19307067391422703
0.1798985069082884
0.19619154514022458
0.1968652291192351
0.19949004315555982
0.16782337359798713
0.20086089366885596
0.1970736119283607
0.16306964451506517
0.19657720496609343
0.18915752687778423
0.10224660236892248
0.1758551604283921
0.19710647104898155
0.16104225622125465
0.14577710818550385
0.18232850788956703
0.1814830999695953
0.19778338724404024
0.16590673153183763
0.1744880188675825
0.196897094521878
0.19502194349623556
0.1653137415209512
0.18458866797890652
0.20232545911785454
0.1250116056718018
0.19613657713096877
0.16636432890398672
0.19457582987207991
0.17136920985964876
0.19353433889112542
0.1918548459035643
0.1869732757968179
0.13836175217903973
0.1684709861354685
0.16698301634125348
0.14351160963548074
0.19696575313963713
0.20035551203551696
0.1954699419261751
0.1701395150370098
0.16715732304632125
0.18709172181532113
0.1692079465477142
0.1999099163990986
0.17173060455304684
0.1530579637618414
0.19032218565256187
0.12493705798171892
0.19208532087283306
0.18726602338221063
0.19160800990644422
0.14331578856964056
0.08869711049284228
0.17896650536418904
0.19323184889030898
0.16809882444770594
0.18939939676965534
0.1846109709376173
0.193908944476616
0.17624324722661644
0.16969802535517695
0.1590081221538102
0.1989619073120383
0.17210462780066035
0.19886319018367887
0.17213200467188133
0.18871210667550312
0.1889995956270192
0.18829068688972955
0.11641528865373134
0.18062927193975828
0.1986867143796664
0.1957996988457794
0.19012947086727247
0.1862532158668679
0.1867733309444805
0.18879675112773533
0.18540210372286386
0.17174806229747608
0.1818069442558523
0.19421564455533552
0.19370042210163535
0.19006975571539034
0.18144333581843697
0.17848139024931187
0.19550324470068622
0.1894788360416752
0.1387395532572402
0.1953675454842464
0.1754474788718836
0.17857172041685965
0.12782311579768912
0.19015945530334308
0.15624125552218554
0.1982213198165756
0.11098603701273749
0.15726131684381184
0.18063694827161964
0.18114864773952732
0.18219630472400583
0.19586975199967518
0.1951994455005307
0.18179491804173223
0.16723726973906364
0.1787317374658904
0.1963347541093862
0.1917278791500117
0.15155818666375243
0.18915039652642068
0.19673772753630112
0.15116832998986257
0.17714851182792002
0.18946358449186507
0.19197485216317858
0.19423598097796008
0.1986920490805265
0.10741174821176733
0.1314975522073192
0.18492609649459157
0.17635584493514472
0.14352923062729456
0.19687382179958368
0.195540100863702
0.19242775469467577
0.19089349185359455
0.19716325246927946
0.12295150033253499
0.19838548581297982
0.18315398982262068
0.19715599637384884
0.19549958949171423
0.1835128391874955
0.1997595171836897
0.17280494121566498
0.18178895201967246
0.18542778741893856
0.19144322884433013
0.17558863879935765
0.17620847532584558
0.19836182788723605
0.19402572910158117
0.19334191914869722
0.1964440323467751
0.19571441433177691
0.19247717333273628
0.1668964256987792
0.1942459183008563
0.19059543901860185
0.19198738923304118
0.1948727824822413
0.17334628517599926
0.1790891360744958
0.17918225922748207
0.11491254567730746
0.18292611527468924
0.19436231675663404
0.19988548259375802
0.18730983155477554
0.1897254180706532
0.15165150977591124
0.1853598888151235
0.1765509473939196
0.18421647541338204
0.1134259443636512
0.18895183248530922
0.18432349429608205
0.14523123659108156
0.17401687502329968
0.19901286362449572
0.19557597039154787
0.12020150936925988
0.1897022052053077
0.12656498985083361
0.17827290427368728
0.19282782953692285
0.17077081597711516
0.19862588732472067
0.19392006026458025
0.16139695885362873
0.1806332976440047
0.18762529846312095
0.188460802935778
0.19234459676092946
0.19579217817563577
0.16587346233798406
0.1886504668914132
0.188065992668115
0.19054323774255358
0.18162428012870932
0.19080347757990979
0.19609265759010308
0.19892756037610193
0.1806673495236162
0.19451746657550475
0.16230310078953308
0.19317466612084594
0.19580274807979092
0.1682082085436571
0.17151879957356536
0.15102642162729973
0.19480722139910095
0.1851742532990685
0.11777670023126639
0.1491910085400893
0.19511738151848604
0.1616749145449644
0.18783580788980941
0.19413060572217505
0.1926551718069855
0.1899640320653985
0.14848765102366607
0.19595689143740433
0.1947747449192605
0.17924509109324924
0.18012746716762298
0.10587521577855606
0.1892608386969297
0.19043022862188835
0.17848136027396785
0.1912635932157694
0.18466241534473496
0.19257196065885962
0.19077986807504355
0.19649878984021563
0.1910659658211378
0.1717680279802357
0.15650148995506555
0.11293968973015431
0.16952070473004535
0.19544827941717377
0.1563071481989256
0.19589700403583743
0.1956498963278347
0.13406913027864686
0.19144415115652486
0.19288095621017293
0.18234559483739515
0.171043141106554
0.12441864202126808
0.19720003285247673
0.19215210961024884
0.1903959750157675
0.18122054815664576
0.18807838833911572
0.19232797715998864
0.19600147344158003
0.1337622849987269
0.19069594239134768
0.19398216573241508
0.18931031231270087
0.19934573080029805
0.1901864569201464
0.15366817294838173
0.14898573480643013
0.16798625017287827
0.1883476621589458
0.18556463555238883
0.194545788098742
0.1900908162006687
0.15277514539526574
0.1677216998329028
0.1853330556644208
0.17614315266325067
0.18840133406006157
0.19421916656322136
0.16482831828668895
0.19578531707351407
0.19497663981935795
0.17214638758447773
0.18669470336363106
0.19565448932454352
0.19923413913048021
0.1614385055706656
0.19901802655419562
0.19588035110892676
0.16861062786987843
0.13779274743412973
0.16792097252998095
0.19269096060661647
0.17247993140092718
0.1967595811036126
0.1915307100319544
0.1691799165115286
0.1459301582753376
0.19309288914220252
0.1979055481022484
0.18799430480992885
0.18816528331728097
0.19640201778001704
0.19489728484275753
0.18696735216371066
0.19418962873117993
0.1891437493754627
0.1980105229018265
0.1933255672595306
0.19181909910258793
0.18858485739293485
0.1926452696490139
0.18115073159196435
0.19800947880494202
0.16360011084298115
0.14731016920714943
0.1740037800804415
0.164907964411036
0.14262252398867623
0.17549136816390365
0.1900811431292739
0.17932568477870164
0.19727233070015773
0.17571449187521945
0.15510035907448202
0.18674438775773436
0.11526938471370939
0.16291778750356886
0.17406313986161748
0.1692200514876881
0.18294702937798368
0.18023461304142185
0.07941375013727203
0.18683200173783843
0.19606045528373856
0.18374618456953484
0.19472145472863675
0.19382207020690365
0.19679290429617863
0.1995773739083267
0.19705016421111873
0.166463866227704
0.19942814589100422
0.19562088396367316
0.18188221113843375
0.17868647621853326
0.18328186949641678
0.18327308246450738
0.15523658508101493
0.14556548858187005
0.191808039882891
0.19112505300343036
0.1877838910089534
0.19730747410275773
0.17073986323058157
0.19246898938769783
0.19702237094989966
0.19618105839210884
0.1944033183837779
0.19815141233607347
0.18328238384371293
0.11788658804609348
0.2007640949108106
0.16373299767706476
0.18916306740735825
0.1931602981514448
0.18887738176149085
0.16383193192260087
0.1505737683276946
0.11803087354434245
0.1813453069779864
0.17026594163459563
0.17625553914528647
0.19711233018908095
0.1907937878930994
0.15469794598176145
0.18553779282353824
0.18867326304389598
0.14612946413268363
0.18808906001593004
0.1913512374940616
0.1966196137877084
0.18220543468907188
0.19444666262514756
0.18723065799199193
0.1916499407891996
0.19027810444345986
0.16059395590805423
0.18561994844445137
0.13189628399107442
0.2017284932965886
0.18240475458365293
0.20050633121035347
0.19160763555320126
0.17617107720004366
0.19624194521458085
0.10460425502456258
0.20133326413540395
0.18833865061944546
0.19647624065443656
0.1912518878711615
0.1404976617139598
0.18281194400055015
0.19608274244050086
0.1919957903226369
0.19427774583541826
0.1829087746424883
0.17945239405164684
0.1950832137335156
0.20016060744713904
0.19476664698262575
0.19717736503307676
0.1379240050785688
0.1683814483639498
0.19632664600157537
0.1781333276515167
0.18477729014940292
0.18498653054309205
0.1841244005641529
0.19690609828055472
0.19116808827949175
0.18503347787334698
0.17213375474088638
0.18798409148081877
0.19274783405091298
0.1826295450249018
0.198765248630692
0.16715867926428865
0.1554585289786748
0.20037082910839812
0.16533579177019786
0.18491360543942914
0.1956067087401676
0.19650568332271545
0.16112192774806333
0.20041399433752177
0.20018932745673046
0.19355192137681002
0.19035709096749034
0.17227496972982095
0.18719043398947716
0.14016437493375547
0.18372739729827892
0.1885256421042788
0.19792137992270595
0.19337255410281176
0.1910538103373438
0.13736674745847802
0.1760868390304391
0.19794202614649653
0.1719297193572566
0.15362211910974083
0.19821559900907368
0.17357384925200448
0.18526956965877822
0.19017201354333121
0.1375103270656798
0.18902638485718223
0.1890442045619193
0.1849277440521667
0.18871989644534293
0.18992252269956456
0.19287250162525962
0.16162661614180107
0.17761767952969776
0.12794077701447046
0.19903653848350436
0.1881141394648927
0.19992935814674453
0.1979698426223134
0.1909357760859643
0.19780360569613578
0.19518246971858416
0.13301928021736978
0.13655243322011795
0.18524880450379838
0.19459851142102788
0.18133681582652325
0.19400989795802345
0.126004806554595
0.1210820657702815
0.19875453706514587
0.17973766742434333
0.19381966589724292
0.1996946782699326
0.19226814499909467
0.1961134807052595
0.16893641843418003
0.20115329631448323
0.08697209906020335
0.1765083097317383
0.19682286379750935
0.15704741092799956
0.18313946214275922
0.19531192360209637
0.18456763524393463
0.1891299539734975
0.16970504586271734
0.17516581250170082
0.1342549783310138
0.13936824419704438
0.18869942292457598
0.19742194931296606
0.19217300423771327
0.18965917084124403
0.18801279812098753
0.18287283904558257
0.1667932633135703
0.13109925799122837
0.1945157076374701
0.18786688249237105
0.15849914396153614
0.18300816235815057
0.19654804372561663
0.1891912148120183
0.19265748040941663
0.173578100490608
0.19997054337469866
0.15234284049539598
0.18306578581555213
0.1958692303937321
0.18319697735332272
0.19901267649144383
0.19321828126604831
0.1721673209191591
0.12314489659722871
0.19924882379503958
0.19371791882751005
0.19323316699571902
0.13717537441116673
0.1687521635946751
0.19058691896161886
0.18624526233185487
0.1834609677590022
0.17718189629508413
0.17849580322965797
0.1630028008252019
0.20051396027338864
0.18769214504908657
0.18724930996601752
0.15615134838988842
0.16110809883994537
0.17476608527113272
0.1987678457783359
0.19401559652362038
0.17722536194169602
0.2012824305970515
0.19502799414062028
0.16212368398197083
0.172044952154272
0.15845569571736756
0.18438317545274474
0.14857976612020887
0.16969096861377933
0.1279323141012154
0.18703972020754012
0.17453913951575992
0.16364658761199682
0.18694090510161587
0.13556491615184074
0.1633563027263424
0.18353210040953674
0.12840163336251267
0.19264781149173585
0.18051620485308384
0.19437695773793526
0.18370477401079696
0.10579352728422736
0.16087317655976235
0.19849773995436779
0.19288622176754677
0.17854534403949388
0.1810911090344022
0.19712795574761277
0.1957117668852974
0.1684761966724548
0.19664194182604464
0.1560929039681281
0.18995473735216833
0.18507071397689842
0.19705785148589125
0.13544536131378535
0.17943325846544636
0.18358447696401292
0.19073914394816294
0.1972346446414285
0.10213944340620452
0.19542538465692996
0.15620410675867283
0.19002217678132638
0.1958601521109237
0.19266565152140375
0.13691526554191485
0.15589607943140402
0.19458929497847074
0.19842480058421746
0.18951096192325187
0.17310622440030504
0.19889370742587603
0.19704362582621834
0.15899055367666654
0.18418051627257845
0.08788850185385552
0.18650784402106016
0.19139111713284027
0.19382141175652326
0.19764470406414356
0.18308732862403837
0.17807649418919205
0.09817543020006014
0.1905973211893038
0.11835963263376756
0.20182397291130308
0.20000510827436987
0.1743837663969023
0.18546834673016419
0.18521307379990837
0.19425982861243446
0.19091288199057413
0.1705154670893693
0.19249061180047813
0.19163449719351047
0.18941560413889974
0.14265831032953494
0.19825833854834837
0.1918918405154381
0.17940054069994388
0.1948922255510903
0.14246366080445613
0.19802427725682153
0.18539954378404844
0.18313086974577344
0.18378088860597852
0.11408358617637268
0.1787183963669378
0.18624779942824352
0.17154754953947116
0.18158721474418685
0.18559277882416922
0.19826869240561498
0.18024873240766048
0.16604434484679576
0.17758477577733278
0.1985166877552913
0.17095133746140048
0.17019596317944843
0.19053335156645085
0.1860998668122294
0.1873714221144653
0.18688151788174828
0.19578170338863313
0.19941175132484462
0.18817134236746244
0.19076709964898345
0.19215711345884925
0.18456178590348413
0.19717407727185207
0.16053442290435
0.19085020859549542
0.19542245966943647
0.19384878484663284
0.1745779987308602
0.13979642323960612
0.1789531954654999
0.18150407969455537
0.15829228143148322
0.19772472283197237
0.20106863820858228
0.1816985209675586
0.18058803410965613
0.1341822581317081
0.18119303948787518
0.14351443318102816
0.1942910565880931
0.15184314699443396
0.19766616299730697
0.19419865711877118
0.17000707447032304
0.19640520445109244
0.19155819386860354
0.18789948567219994
0.18829787539165535
0.1950104655322416
0.14394652427332674
0.19690912536543637
0.20061725196734942
0.1865097017403323
0.18676474257591524
0.1985066800700491
0.1657728973294653
0.18941505300541647
0.19662571192191014
0.1929943460088789
0.19492051048137138
0.19680325890785788
0.1829845789191464
0.17680829632919168
0.18123083818048694
0.15506833904943812
0.10894280156826369
0.19416895865205908
0.13064361975392272
0.16776516831364277
0.19514647545085742
0.10839486167174632
0.1836857953688762
0.19690594890701735
0.17894643798238527
0.19318641136194312
0.19727389916439816
0.18600981777350578
0.18260870706890758
0.18096745251490604
0.19313100084931067
0.18464438029895858
0.1715314203977842
0.1935296229000933
0.18572984756598085
0.19071774669582386
0.19558301073741488
0.1941227724992155
0.20028348351961364
0.19349409524438682
0.10256080563941793
0.1885669438159035
0.1475266911775932
0.1948826707831968
0.15533095524566704
0.1875529267091915
0.13074997965495302
0.14876247525965572
0.19744388092312717
0.17761952370158743
0.190580660162038
0.19919744831550407
0.19780910809270513
0.19455051153754488
0.1597238185536498
0.1809216914428731
0.1642252072428837
0.18700925906154287
0.12630259508163974
0.18414150578311742
0.17812011161137803
0.19803878474870873
0.19798194319327933
0.19773082176426182
0.18702182169408044
0.17714783165816317
0.1813686931593782
0.17206037927907744
0.166278219381638
0.12166544935391468
0.17420590259035484
0.13677874976473792
0.2005675328108482
0.1758003318614064
0.19384277520750196
0.19733215470050533
0.19246538802948018
0.19471007697807288
0.19326407740595417
0.19117579960170697
0.17370573460105895
0.19633748215408234
0.19690060153733346
0.18701328126037772
0.1442524525448123
0.1969682173495136
0.20035484056196384
0.1901494632836574
0.17012242805996292
0.14640231480075364
0.19301446706300723
0.1994283820609422
0.18419528443539876
0.18960661118009925
0.16340269468670685
0.19801159388135994
0.1775026285174825
0.19471647340776005
0.19546354245155967
0.19894445433199104
0.19810421039331746
0.1708610843756545
0.19125598885518438
0.20107178273086354
0.19695963396327684
0.18682915620309334
0.1757263792607784
0.19713355416572984
0.18952849348469325
0.1602421739190702
0.18780205980656997
0.14885755124926833
0.17563741961819543
0.1421088212019602
0.12688630225718736
0.17129528276205797
0.18941873346326477
0.15620893122195265
0.1849015446248646
0.1947107071977406
0.2003085981880262
0.19768551026089456
0.17871080523275376
0.1957070870792976
0.19122255904174135
0.19980739188961533
0.18930549179193745
0.1493069351996818
0.10891623413332467
0.19037929481188412
0.18478673424403816
0.18880567459915082
0.18300779824165406
0.1622829886878286
0.18787305573325083
0.163967395517689
0.13021263340956699
0.19062484858543233
0.19720033425965108
0.18730009466432684
0.1954275063135582
0.17214339199983902
0.11591837660421915
0.20158062267003463
0.1612981115991825
0.17779576266945735
0.19503918741851603
0.17426593595185233
0.19290402912081986
0.1973697123671942
0.17134042243898884
0.19848657030469613
0.14792727265665062
0.11733102938195904
0.18772051417636476
0.14202621526993617
0.19801611178542886
0.20009937481409804
0.18121045623568596
0.19145945778895868
0.1826562308161981
0.19031330531188195
0.1902007896527458
0.19502335320958689
0.18522434758581985
0.17741980016054684
0.19629959766931293
0.18363281129248385
0.09711719273578491
0.20122194595185794
0.10113370704857604
0.19695753804339225
0.18555520144911664
0.19236941156957432
0.1977406784484482
0.1892395061507835
0.11416445190067298
0.18133633444200645
0.19525374178673166
0.14250959893896695
0.19798401832806045
0.19478751507839914
0.19356541942329522
0.18299114344548628
0.17375249853702845
0.19793034436695967
0.15528420465358125
0.19364738450687471
0.19254829631475454
0.19493679322637267
0.19814159331758718
0.18836902042171916
0.1878461928928767
0.1996471240933615
0.17664143683971073
0.1921013440043453
0.1782599489239529
0.16679790922023738
0.1816813719861549
0.19694543721177302
0.18384405131910495
0.1922296730776522
0.17869308801839534
0.14059252824874335
0.1363449387991601
0.18367335519730885
0.1991326975439414
0.18373571523321408
0.19051188775495864
0.1941943048127482
0.15043881530924597
0.1973863553129016
0.19018666314335814
0.15107557032228885
0.1983335576839596
0.16953431397398677
0.19904246918785495
0.17546139487527676
0.11228140762911994
0.1367054900001136
0.19689132890714436
0.18394429202786883
0.19112416386219283
0.19169136704601097
0.062191541526777236
0.19378058647926094
0.178284441563833
0.20022682283399254
0.1749648738497678
0.18587953903013016
0.18759750588544152
0.1781593744229958
0.20164283019170826
0.18888548760798501
0.19933581031865738
0.13264154396391745
0.19672527529862
0.1964785022810103
0.1988574861162889
0.19413157481106555
0.1892049623403976
0.18010137153318248
0.1821896524086007
0.17822030753910056
0.19669983540615574
0.19091548389318816
0.2014823186871637
0.1517165896872517
0.1963147065013282
0.1811414745016926
0.19801017607366714
0.19039275930556301
0.19320448268562912
0.1932879759747076
0.18432904950591583
0.13340154986735966
0.18521545390910465
0.13788819327278382
0.19621790261487987
0.19235126584863596
0.20001184430977137
0.19665387450752858
0.1917219055410774
0.17275218801378545
0.18764503142517944
0.14810693793102103
0.185604165781667
0.19141506540515196
0.18292627756751295
0.17879075761450788
0.19438116009818668
0.1955937640902878
0.17968811618491734
0.17048304248325707
0.18894288074953808
0.19456775229913384
0.19884957313211857
0.1856721307139146
0.10662153463058237
0.18513886840535165
0.15335140069452988
0.1795181124296044
0.19987295093412782
0.16849648933783704
0.1914506767543908
0.1544405774139258
0.19308792504444255
0.19742493444097095
0.20065985257398938
0.1564863561768199
0.19732519602870868
0.19737537008706177
0.18972030373949195
0.10672194613432893
0.1950433733335927
0.162500095292618
0.1924304711546586
0.184468785649196
0.18410423976683193
0.16328097661882446
0.19440925293995215
0.20008256137836364
0.1410657082262135
0.19145710898447477
0.19842233531729314
0.16075832207518786
0.2000433396589393
0.12973832539672564
0.1960981196330466
0.18757009411920622
0.19689933474727125
0.19278559076803245
0.1981035416883335
0.1872143195544388
0.18319664544031622
0.19392812529265205
0.19540905519363194
0.19357346691872382
0.18497170020615844
0.19907201074097716
0.1749932077227526
0.19759585796798973
0.18563506398871055
0.1996473537162932
0.19745834244755947
0.18892721684008704
0.19490084147569278
0.1413343903450704
0.16965963904425727
0.19599587273248056

==> anc/HaarRFC_L7p0.05.dat <==
0.23924616674040003
0.12873590770793433
0.244049761944771
0.21716658810308906
0.20615299902890075
0.24950086884719738
0.20508477710833478
0.23714124222961971
0.20228576443690094
0.24312397660789986
0.24408699596613317
0.2088041664104031
0.20110762447385427
0.23074293456505882
0.14006950110449873
0.24434911966154235
0.23203051921734538
0.24682807608239887
0.2481691501459533
0.22611457226132903
0.22395439791694974
0.11869049349157068
0.17726611592534863
0.18547242925908228
0.2299390860063005
0.1972260547053798
0.24601282697705681
0.24031402019636092
0.11394144064960589
0.23212581050626954
0.2315069385300138
0.1959915732262276
0.22495562299026053
0.23425864130173363
0.2236270378728499
0.21223062197513665
0.24100930778064736
0.2379567613957377
0.2425801807734162
0.23246055104563984
0.23256632970016575
0.2430692447727213
0.2165967538653599
0.20478645799581713
0.21890856144031742
0.22574059885491726
0.22274871412022312
0.20225562873477412
0.18776970732302
0.163989807699726
0.2077564877318588
0.14896720046492642
0.24503111994676005
0.24562328562038568
0.2419599272186231
0.23274606982525448
0.23815337238295434
0.22563675831479132
0.24642736130791468
0.21429553773485419
0.10738605269729222
0.24632453734443097
0.18579350381276508
0.1898406097664199
0.2352167150683743
0.23634787831815088
0.13821951123611462
0.23086186080771845
0.24586688540383603
0.2263460651209923
0.21538684723538498
0.24621240012455956
0.24954926345623749
0.24167305155885166
0.24860022491820227
0.188608840745635
0.24764146766888206
0.17695963328462377
0.1563244265716683
0.23110105851584004
0.20582499698769596
0.2460131104702828
0.23056826072880118
0.2328640850389505
0.17116069511403534
0.2259298681835133
0.22948471352352848
0.11089158975480545
0.21734743258437417
0.23161704690324547
0.2449174035535049
0.21519014229098773
0.19629558033814523
0.2364338707898462
0.17303697598502485
0.21290868470204624
0.2385524113163832
0.24638352561810276
0.24641513811276394
0.23100304326191762
0.1648983731295981
0.21503453115666185
0.23437114093493192
0.17783415975803896
0.1289145279697958
0.23334938472401942
0.2510259282430843
0.20676858016909627
0.23901399813143462
0.18085983282236212
0.243922158671531
0.24497778752916471
0.2209535170214559
0.21945622694854194
0.2347497439790256
0.24072266803903591
0.16579089044477818
0.08601392598041432
0.18180882523623143
0.21284934799312566
0.15796090827062764
0.22174187343618681
0.23829376850964265
0.2528601428080876
0.24686172310479856
0.23950796009794295
0.24770763795927153
0.24144662041487544
0.2339604921221543
0.2041943048769573
0.18316905103542186
0.19970832838566938
0.21343325882114905
0.25059076800264585
0.24035663081314249
0.22086234698668458
0.23456773191294425
0.24495524138034527
0.21206697888310647
0.23129301208989056
0.24510132947933475
0.21014074508907496
0.2251084082248384
0.1969758477205197
0.24172737942874534
0.23412121132751124
0.24707070495680683
0.23639192829223912
0.25002587617651395
0.21122239105833918
0.15550122294911434
0.24156282545584296
0.22771471849232458
0.2193450292327325
0.20368723476528813
0.2271741929666298
0.2306587689094365
0.23277380506576537
0.23718455966638866
0.23354649018742862
0.19838081119804968
0.1546396009297152
0.2481845711638195
0.09862286506938711
0.21109750285647522
0.24461290583598858
0.138808365963277
0.24238852620043244
0.16619666376413375
0.2225122981447606
0.1743628376098113
0.2320083002177841
0.2461593359766309
0.22278754117382638
0.16829630185795189
0.16014353920615476
0.11296600744004169
0.24824908081580516
0.2155591297995207
0.192669176798426
0.19674035518327618
0.10554707357454306
0.18624837384380402
0.2031999320449249
0.1663880570242729
0.23384381820593012
0.23867978318881722
0.2384053984060925
0.23959748888890772
0.2496086942752288
0.248589386255374
0.16705430001637217
0.19134524682349283
0.2082451431728347
0.20656651316032484
0.1427170441467064
0.24139348529721635
0.24465288068058016
0.22355625005763077
0.2504452303190948
0.22538034250109024
0.11940316086345507
0.2276077622734151
0.2217931385146381
0.2421674989868321
0.10653483432728687
0.23594856208709183
0.15540234453040902
0.23769234680261478
0.2227983899919364
0.24315975943496695
0.1955070463427935
0.23439920818724438
0.22409003588040022
0.24358486383389447
0.24366361632646782
0.22303485673909998
0.24886328301800806
0.2008477952481803
0.16209432757223802
0.1456930782860223
0.23770212677411867
0.22304798107843343
0.2329925599295938
0.1665873572172415
0.24666499099519765
0.23962652667141002
0.2234180232511939
0.1999221345128098
0.23843810851540387
0.2420858898420013
0.2300874519832493
0.23660636391439926
0.2256191789475237
0.23219646860005339
0.22654636123567543
0.22723182811483017
0.25062473636703053
0.23602416747032742
0.22960907886796192
0.14523232384381618
0.2051155212488744
0.21361796411442674
0.23536695466007473
0.2494767751839688
0.24477596993060347
0.24656062871157886
0.2535395349008673
0.23940016789076665
0.2526302925179459
0.17209524735812676
0.19179842332450414
0.24958721803340858
0.2476865240605812
0.24482481395917566
0.12341054566802184
0.15539393539253826
0.24678963025129025
0.19572738632644618
0.24507174026469047
0.22895384342597738
0.22325757498983428
0.23996698854334853
0.2449014180501117
0.23682478888648473
0.09736603326926693
0.24141697333287007
0.24829692115074717
0.24086347980413367
0.23839770778062003
0.24655655644116614
0.21510568586564896
0.19113609135189272
0.2354249018588574
0.19088824351881353
0.2477457319428492
0.17483755991386546
0.24277791938897084
0.1363083489263596
0.2415692662254509
0.2406714788832289
0.2473201229897216
0.25002635149552244
0.2169013801469918
0.24608738708239736
0.16335598025439338
0.22649898153173106
0.19251630248493462
0.09327541330571266
0.2291942793773058
0.24416849262599513
0.209516214372162
0.2392858872678774
0.23419723500591527
0.20923196742013242
0.25060805080357784
0.2032254497986733
0.2405016177669119
0.21888656474637194
0.19692605945313876
0.25195635297297936
0.1575278973706139
0.23258102469624353
0.22610290600383984
0.23545395621936668
0.2325332485002075
0.17685514341203254
0.24294793612761004
0.24145425132759107
0.17530781221676653
0.23392764430741217
0.24806762909376237
0.24780801538951985
0.24995205319214003
0.1582352054269927
0.24311768007098353
0.22268662727373284
0.20368140051056138
0.22783461812410252
0.24453005003287528
0.2413214609097037
0.25242054389782587
0.19601161648221083
0.13946284799388248
0.21276224295400692
0.2441832056264752
0.15462778963199583
0.14192417570255755
0.231662814268436
0.24660397429474878
0.24764750124091944
0.24211320763549246
0.21305526119205925
0.21879188708574432
0.22955623159059355
0.21721583240335227
0.23972177166141415
0.15100943513492412
0.2322047993723877
0.22447253202164294
0.23962590960136324
0.2478666466562426
0.24258474697073928
0.20653141572209033
0.22995682374927573
0.16229485180561004
0.24964145343822902
0.17172507747112334
0.1713681010188544
0.2212356648830752
0.232379409596557
0.25097703053638776
0.21227695222647341
0.23451529295407972
0.2476436534207984
0.23153363658463325
0.23413416733126372
0.12949358801006344
0.24786480886548795
0.23403437380857695
0.24681515531849146
0.21454308321153964
0.24807883175470818
0.19016583839240123
0.2370455608441924
0.18519844237995745
0.19796673796170552
0.24838540792025995
0.21916773543244672
0.2353443126348812
0.22653056448886627
0.14975482614953647
0.242319635926923
0.24657711940804303
0.21497208149762786
0.22819478941583227
0.23723344956432024
0.1374183436876645
0.16074456690181183
0.22063172345081244
0.21441770062881937
0.22517263447660207
0.24473253950090648
0.2464308620015841
0.2427510191464097
0.24688132897235412
0.24124251761870674
0.1924729540381761
0.22101674760466014
0.23379020441006815
0.12825582131750268
0.2525888543583973
0.24299111640297022
0.1870073823889717
0.24097343450653744
0.23534540195953005
0.21802004358902805
0.20973671187347478
0.251010442502435
0.21847694415802754
0.23569114476631903
0.24127311409866217
0.24430302441724033
0.22152059478215672
0.2509857756511089
0.23472949462414663
0.21681426285559882
0.23457614573380237
0.22487565496771184
0.24964315072358328
0.2401185679763462
0.23981285514954384
0.16584823449259709
0.23041257059437206
0.17056922365824412
0.15568031661077986
0.22004367067113728
0.14635229369908567
0.23834258971382583
0.24180883318807198
0.24468327789080993
0.15058579958181723
0.2466966840994896
0.1788370677895846
0.24668944511473737
0.2191202066003647
0.20727911437948138
0.2346005604957019
0.21959277213631045
0.2466098371838172
0.21784095489794805
0.20430336938905377
0.24645878446277147
0.23770485197178895
0.2469355651978019
0.17007567237042792
0.23537565381348652
0.22971495012551132
0.22251430877264972
0.22164494736233262
0.21877230153357952
0.23545087344390372
0.2311898516880575
0.1989207492933694
0.2285896847266043
0.24030864919802788
0.24566431112542736
0.22751847034262931
0.2484131187961395
0.23691638799253148
0.23664564042349656
0.22430239106932545
0.20765382308480917
0.17413605682574412
0.19078791886045035
0.13782626093074635
0.13426394984106796
0.15199754262915005
0.21517166373519034
0.2307332148789922
0.2404314199676669
0.223942103988297
0.13846174927829133
0.2381353851624489
0.2113651137006967
0.23879001322093724
0.22862507909321536
0.2516829395435629
0.20583398460150687
0.23637490130386132
0.2461305313874029
0.23171868458051784
0.22706124803566682
0.2167422745005853
0.1937857502092721
0.2275305269999455
0.2223300417070952
0.19215162245100514
0.23209441528809352
0.19073218644003515
0.22435748067134828
0.21222728698629875
0.1975569934791379
0.24636488937946965
0.22643712177505762
0.24748587401569833
0.2316037401877007
0.13013556958827222
0.1985925205642169
0.15225759754645307
0.22529138878014296
0.24862129310795744
0.22486752847298053
0.17393343752953258
0.23199416268277312
0.24394304678206308
0.21999263494520693
0.24667357659667127
0.20937020660023659
0.20848139913559793
0.2320025409192754
0.24991096467958787
0.229278947271245
0.23074368213862123
0.2520017661468422
0.2238307488637309
0.17204738424184834
0.24288450977089265
0.23568860637074876
0.24019923635192159
0.23332523502380562
0.2426741686208113
0.1292201569201149
0.19116464880047698
0.1914918859670278
0.22495526384304892
0.23913629787350216
0.22928972317548876
0.2513934316327438
0.23352635745597242
0.2106316993957953
0.24760135904050307
0.22427457781302312
0.2480497808611017
0.2439155743441863
0.21617324803899865
0.1893013593051308
0.24982594171726746
0.24549300994946388
0.24008174591294246
0.24007044666472685
0.25278026620835764
0.15952513053103945
0.19136087351575518
0.16197027875110584
0.1603481403339627
0.1151403848990758
0.19098824754659563
0.2407225083403903
0.17570899200690948
0.24299302333241296
0.22395028638710304
0.226074319596091
0.14571142195318645
0.22412953336300115
0.24847104946346052
0.2469605290151351
0.2114200223721551
0.24547093963333003
0.24193557952898917
0.23930605013551692
0.20575686183740238
0.25073887067208733
0.22633279060647174
0.2304599622290869
0.20219998841864686
0.17101488387121605
0.15261848261221206
0.22714253335618806
0.13250944400373782
0.2401559161100957
0.24292692985089642
0.24672800602169254
0.18656866890795093
0.22381032791648614
0.22156757515699685
0.21381785861918232
0.23036896975646987
0.23880624794301605
0.24949649971981655
0.20595273957173518
0.2466628003821933
0.22673171136622328
0.24224820215722437
0.2033415489335336
0.194427074452846
0.23005757327252263
0.21332119848793904
0.22280557555623554
0.2250052310090586
0.24634198498487903
0.23652246287565423
0.19721138010681838
0.2290053072158965
0.1329177103596469
0.23846112299251498
0.16218307855427277
0.19632806265015684
0.2358536195063185
0.2183921113237194
0.2285050473326611
0.25253188397612303
0.24061544960898507
0.24311858992524735
0.2417476019737764
0.24346369857820868
0.16141052029233957
0.230501769434225
0.16076673756483287
0.23967305772927358
0.24109888965290488
0.1863840129616617
0.17421986467177678
0.24070968418060543
0.15830860845485253
0.20479317207134237
0.187588208998296
0.24413779680511188
0.1540822362744745
0.2356663154509001
0.2492720985398261
0.2487092615206866
0.24497595658811572
0.1295963973660763
0.24491545740181644
0.23015630536934945
0.18180957228765243
0.2232587554523334
0.22338150489410039
0.24902250028133788
0.19834126741555777
0.23901775535070077
0.21861521919491467
0.2436214851497646
0.22925891827588465
0.13709681960023987
0.25342367745114625
0.20811996390127158
0.2357382809384935
0.24599116246137318
0.20853454093969487
0.23969377233402775
0.19934702782529304
0.22975558683486544
0.22851772821576943
0.18555251297128314
0.22836016139622803
0.13973699334003048
0.24738484436365366
0.21148891029974604
0.2447830529291932
0.24970118777696917
0.2076284075905283
0.24195084923478374
0.2345884373083771
0.24943952784039986
0.22610103652512725
0.24851056080244036
0.20445508259892495
0.10740804066479376
0.2402739451834246
0.2473516349848257
0.23153799663802038
0.23485088255860329
0.15935239980130253
0.22616001729752666
0.0878159361817387
0.2493429173485335
0.19107597797877673
0.10382245764579233
0.22379784235388933
0.1484081704053718
0.22163772964242334
0.16532540024190806
0.24223340175686883
0.23319576322684718
0.2505631264312226
0.24891520787373161
0.22564118545961706
0.24437802993582644
0.19680529083899956
0.25252122351172607
0.19994610327566803
0.1447133838444649
0.22070291826723484
0.24265608520325346
0.21596212595449593
0.13920141557803176
0.24159630588235015
0.16915243036885405
0.22782623208168973
0.21338644364698187
0.1851774782246867
0.23887872372160826
0.24763116585872794
0.22782495868894748
0.10369759204913233
0.22005803827941284
0.22322384950049687
0.24566121292088575
0.24597634906411628
0.24685300706176153
0.24491808973885978
0.23890877636072774
0.22421951735312823
0.2270797260854356
0.24015178268950543
0.2283889889435345
0.18879203012386506
0.1942683864304568
0.24811015849200596
0.2351520404391637
0.23662589849237445
0.16036093416069955
0.23440183477585863
0.24953302314522183
0.2363218542793656
0.2382701138578912
0.22234369285594652
0.21708754311108025
0.21632746907015765
0.2428081032816898
0.13951861790145667
0.18832305471764588
0.19520327799301807
0.24663507210281493
0.2281311838990091
0.24190935551830214
0.2052103870711787
0.24018505223115302
0.23991772903792638
0.23366328847559478
0.1967456852816508
0.2425990944676362
0.24999630042727847
0.24519021692283163
0.22908455306491388
0.15852977119139672
0.21541429625358355
0.1464194475219284
0.24930723530871127
0.23282583455385933
0.2476315071552269
0.21031802567328975
0.13734092593634806
0.24746015570807367
0.23632908453601015
0.2359774414874766
0.2397643957719407
0.24006680208872824
0.2111491652219367
0.12537037522035271
0.22677905962426712
0.23281406484936973
0.20535829401070688
0.15128293006779178
0.24340681996428337
0.16171603801818113
0.23770913765913435
0.23564813853430489
0.21351534308695352
0.24085133645219145
0.2445151215282826
0.21801743658386916
0.2454979628631354
0.24461853293846925
0.20597952507524436
0.12361166880486599
0.21500641347714916
0.2203506336946435
0.23641832330546395
0.24032561444351977
0.24779251105276046
0.22750040073424782
0.1165417862487363
0.23682069378854786
0.23433738065880483
0.24608039014742467
0.24867450733174054
0.2348823111310834
0.22794587325688737
0.23479462518935074
0.24714220591841635
0.2360452399227066
0.23758114803215394
0.158206815432926
0.12123122016187847
0.2440022016944563
0.21575759216345852
0.19669912963657504
0.13935468768845954
0.24047717677432637
0.2076446036413382
0.23490924670723878
0.24709553870728798
0.23035029031077117
0.24146145803552216
0.2365427251381967
0.2404467227537423
0.17895346173610868
0.2401281121479596
0.2073730064113876
0.24930893352096528
0.14223574531200026
0.21815015218686862
0.16862388901929612
0.2408116021297839
0.23887945932390423
0.23605898285707747
0.15440492114879115
0.24311731567828132
0.22530930238140598
0.23232757978325266
0.20721758093919015
0.23396488634526935
0.23999676109906024
0.11556818635587725
0.18434467284239894
0.24261791960942294
0.15560180242520097
0.1777828454392733
0.2316919368259416
0.22016510072057854
0.19757344759198645
0.2316146228947915
0.22458198325586826
0.24006193139459647
0.25241774133760336
0.19213181965995363
0.20250312364134268
0.24675023216258235
0.2392402736233852
0.20253192068870032
0.24138529623307978
0.2496227902741007
0.13722069934555436
0.23424160398746482
0.23105147905488757
0.2352342535146265
0.24996650191038636
0.24541822450863432
0.22825303046559758
0.2501164034151581
0.2448903249647318
0.17294773638839808
0.24195733173699085
0.23417951693718828
0.16977011684404528
0.23207779677459758
0.2302720969416116
0.2516637301722327
0.1737654318027782
0.18122312735629437
0.23657543602268005
0.230008720660816
0.24762350845810782
0.14229123149914752
0.2426509164967401
0.2155779099962776
0.21251622623900612
0.15125451485496777
0.24961934691057577
0.2500182025379881
0.14522803941235704
0.16967822059962476
0.22372136805804127
0.19073230963762963
0.16399258239355574
0.23819054629451797
0.2486111934852659
0.20447119804303232
0.17867298221328753
0.22857001804114174
0.1976343376345354
0.14732658942397303
0.1740779450286464
0.23274869245546903
0.14042457260139923
0.23689561527672703
0.2434948581401631
0.15939816478776966
0.16419369243249565
0.2450959570903427
0.23657298488866915
0.21923012303075692
0.22833860989600782
0.21636779304104076
0.22988686871001995
0.2306926147895383
0.24512574122021114
0.16465788983869661
0.23565264417670045
0.14730791068416665
0.19289694983261754
0.2465155961981439
0.18148001172984934
0.23390776110974815
0.23947419625815228
0.20439606406332622
0.16821904968073392
0.21287545689256743
0.23513483958772324
0.23556510223737634
0.178358416704254
0.22983102052578872
0.2435676088261721
0.21890742007877784
0.1623853376696561
0.2288151269782975
0.24240748829542472
0.2449203872103932
0.1738751754173111
0.2413393621898334
0.1596487396707182
0.238703852163472
0.206920656877966
0.24774024360104926
0.22765659515285994
0.2285554260695744
0.13062396817853902
0.23819516892825215
0.22964540700766747
0.2404893509767721
0.1897277295517239
0.2213715498694433
0.23923980357758579
0.22501233880347288
0.22242026536506762
0.24270217800617275
0.19770258121265336
0.23703566015506028
0.24897140953554142
0.21152622681159766
0.20464495445997855
0.22392842438200228
0.19441802641423175
0.23007216363934177
0.21581164538245004
0.23966869396641258
0.22895535475193418
0.20815029877782468
0.18130779737884334
0.225210556376317
0.2522860567477345
0.18226938788748545
0.21890373066939686
0.22916645672372138
0.2324203173103981
0.21206571097026247
0.2461673400212759
0.2424159529730718
0.22446018628874115
0.21084121373492207
0.1693188877020332
0.1948671713807694
0.14929097212225576
0.20890353445313595
0.17319841622319285
0.24837625209258568
0.24677404974625103
0.20949193233865882
0.17398491526606705
0.20261264024353784
0.19489706362164708
0.22378695602376336
0.2057731102145578
0.21549361324288852
0.19121405483998918
0.1911891542977757
0.2402927473891001
0.24889212354562215
0.22167458281297345
0.24346423585607213
0.23354673743273638
0.24863996635002922
0.20262785508666592
0.2507401573635945
0.2418762918066155
0.16932308128980447
0.2127056504455607
0.2059818709759273
0.24709646686559655
0.18452956085643615
0.2437704675442166
0.1902008790732303
0.19029829548968538
0.24218786225620867
0.15199950648777003
0.23005688538995492
0.24126154233315067
0.17399605614130678
0.17324794810821953
0.23779678080244981
0.24863467264650163
0.2372335780949552
0.0908868732220788
0.1504133885931651
0.23429746959955217
0.21585438082208533
0.18417144447878642
0.2171996897894817
0.14971940864398497
0.24523742730299208
0.16748577975401288
0.2057959416039947
0.25165169314744745
0.12588106805807872
0.149188528764945
0.18665049500871747
0.2488859117862571
0.2139463753122502
0.24916317360640106
0.23624704772900088
0.2188092641235119
0.2470397023128513
0.1308073317812097
0.1079669297860669
0.14345443219823684
0.15418981901568538
0.22823165019572772
0.1832089407152761
0.2219694984602113
0.24093791796928363
0.22110705163566408
0.2091995458367724
0.2476790101808601
0.15383754643540481
0.24700130608402165
0.24587986272703752
0.19494708850361114
0.24381479584830337
0.21726819125450467
0.24746914364541522
0.24875223794536067
0.24930193175935436
0.24565189524417638
0.2449517171532425
0.25128328674753353
0.16142888640367256
0.2312046139261054
0.1471721311383766
0.23261708147291735
0.22039085827942215
0.24515134442262662
0.24514212783452322
0.16180868438165363
0.25100822256589805
0.20769953633577595
0.11999043904342287
0.1771829382423694
0.23417845292659867
0.24276790069661167
0.21959583251835244
0.2513498189613694
0.24917558183086191
0.22578817159221162
0.18679715850614592
0.20244387027642116
0.24576548408129067
0.2434010782665373
0.1603094420531562
0.15721440207653822
0.1874739363087463
0.24668706937839732
0.1416012417806765
0.20693944691316252
0.17637922209072673
0.1973738295332
0.1591029513569491
0.18374723530942458
0.2458279044543156
0.20355956516933751
0.24720454007959045
0.11284917275766439
0.2479874846039702
0.2428332488889905
0.24983223325803633
0.2113037688413971
0.0677069480437314
0.14187464936219962
0.18713493452837643
0.24238435376302547
0.24241536325072835
0.1608345905872637
0.2379169945558752
0.23733429863547112
0.20838842105338537
0.2457959055919367
0.20011039323786525
0.22495423482257185
0.24830211640943037
0.247068661902099
0.1910503529201729
0.250360216551792
0.24861471117805234
0.23846174559919328
0.1809910567553637
0.24712790407967222
0.1264244130149426
0.24914266458593054
0.21861632078527415
0.15380019584278334
0.2311150639493386
0.23204618122549342
0.1958310725282085
0.16520519286108312
0.232660726837663
0.22926958653140017
0.13531816430987495
0.21067348528695876
0.23083369688579913
0.2157729002830335

==> anc/HaarRFC_L7p0.06.dat <==
0.22610559522451268
0.24665737286248146
0.2791003585659653
0.29060676149296655
0.19934126111316802
0.29523360398059384
0.19928730325804414
0.25121665212534633
0.23039783825998048
0.27746581980763146
0.20448906866024752
0.29585212438793174
0.12603687156913607
0.2880005731249558
0.24703403727938586
0.10503477729093907
0.2882278073475519
0.15378093298413079
0.19759463055324727
0.2973356161761562
0.22653018538976857
0.1416703073288647
0.1615272784288288
0.2777960118660619
0.2783447716957586
0.25967578433173844
0.23472821448157824
0.2544630257351152
0.28409673499789434
0.26901807762409763
0.16642888027314695
0.19495223849141965
0.20900189125310129
0.29700736187492566
0.2614666666512228
0.29706592617517324
0.248633612371343
0.2986191251355165
0.2461553089558476
0.2928327247310409
0.21424454501926693
0.2947812471523978
0.2939020305303642
0.289355332950715
0.2913690050518477
0.29870374644719133
0.24006352385597857
0.2976483867203546
0.2683173528714835
0.15623054466010722
0.24521875646331
0.25712061490834004
0.22655610074836266
0.1371921168818188
0.30191549877559465
0.29012835316869034
0.2800298837720197
0.2354614991414673
0.2816228510222999
0.14958160289624603
0.1666117655769199
0.16809088372413974
0.1694353352957068
0.28897460605705416
0.23969172990367246
0.21892624300873073
0.26289950935969164
0.2396854148139363
0.2598430591784214
0.29613974643409074
0.29545946691214753
0.25515171489087474
0.297873903541058
0.2629081753576884
0.20321341960149908
0.2240496851243386
0.29164516803024065
0.13689806235442525
0.2869094294507847
0.2552566036165436
0.28636063151227154
0.23392824710365173
0.2775381114770097
0.17442374094045032
0.2824271060442521
0.29925048656115544
0.27161007315990376
0.22581935186754393
0.23323140093898878
0.3004578588940714
0.23457386181598655
0.24318130389403086
0.28558429185016876
0.23956999023488107
0.22884183827912097
0.2560214653230559
0.28005296270764707
0.2900770655022687
0.2059321301374258
0.23537560224202708
0.15561567287238962
0.2900079717511257
0.26975177963417396
0.2522264668009924
0.2890541824156313
0.2862981591298388
0.19880046981115898
0.24437630577384495
0.29685852312992267
0.21932113316199225
0.28319127062527316
0.2757404641831366
0.22617650502538303
0.15849682740402565
0.2437600732126533
0.14731743228514146
0.2911693033238766
0.26611603913724824
0.2409188115605959
0.29066137579513446
0.228405428702216
0.2883003843698394
0.22175067909991344
0.17799987903388145
0.18533365169202098
0.2784284237524688
0.20342915522290816
0.203676709281499
0.2898421068817636
0.18682110837983432
0.2989211041961213
0.23512094695052238
0.300145292115423
0.20679168363671757
0.2906016136130553
0.27851169126753034
0.30210631917073294
0.24386925960551
0.28736927904129494
0.14677816264877394
0.2011338428637424
0.29890722689399296
0.3013119462582375
0.21166140881263965
0.2670928998173061
0.21635164445724125
0.28156457061774764
0.18196791679508442
0.29412808638401267
0.25973573951831924
0.2912459012600987
0.22607472373246404
0.22280294527067673
0.16500616211354305
0.2800088908168104
0.2615194350761844
0.2841119945810559
0.2613350177945364
0.29555553613013574
0.2765466221553011
0.21909655302081385
0.1329880267803589
0.2545606254628233
0.2321615720172308
0.27727724748044913
0.18661829667667323
0.267780016697678
0.15293485564666096
0.24181790954696225
0.283946924243867
0.13603014815247821
0.23968441915944472
0.2091456834111528
0.2082993588613885
0.28845054615036325
0.2923303826600118
0.2873448106601064
0.2874101183033193
0.2967614354203079
0.28739322976842513
0.28718812611198524
0.20637465568846153
0.21226755545842374
0.2824439560559057
0.20772529156163919
0.28201254718477387
0.26210852983071575
0.24700696163698665
0.298997563625288
0.22886420668356844
0.2977128664446208
0.22763756957087147
0.1388116862555103
0.2719942202809839
0.3001763723193962
0.21872877552274142
0.2780158407888539
0.2091028628978774
0.285401950081562
0.15312553265403214
0.2631106434922876
0.21151237251218086
0.2085493303240213
0.18071044212507836
0.29458351294439766
0.2999958639744609
0.30181734242203806
0.22298055416636545
0.2816517652745688
0.2456557091645522
0.2998230736382642
0.29681235677317996
0.25627406583489154
0.26998125086851066
0.23714465763549805
0.2623794693336909
0.2019182072090111
0.23644743055725095
0.2993364447719662
0.2279864322371087
0.28336500935188086
0.30344386665559275
0.26472369443654176
0.29099925501026347
0.25350145594507
0.28362168880626404
0.18008516751421141
0.2784070611830947
0.20777738180309394
0.292456662968631
0.29425981447521965
0.22489934228237912
0.24849131691326473
0.2996113010059273
0.27034607439968183
0.2965800626146635
0.23448120334953554
0.28466443424589055
0.2653806604690552
0.27759982237466313
0.22144439418389555
0.1798658737242773
0.2953029265699781
0.21519327380822478
0.2721153516993362
0.26160277012079136
0.29434366822212304
0.24594479572104905
0.12048488321749103
0.16096303835535586
0.24957540402822392
0.2175223456696543
0.300361162652843
0.21705917605050626
0.2812717819361704
0.26537115707889464
0.20338105439596033
0.29265824722787986
0.18608772231943535
0.1857980623042004
0.24658875532369562
0.25542449672546813
0.23026816183497154
0.28893552648108795
0.20206769078172965
0.23223618140962493
0.2997743108455152
0.25759386260888173
0.28886329176114184
0.2740442143013297
0.28511401824167254
0.24409617105333586
0.20332096498986843
0.2815112203867784
0.2826657288984696
0.2982895077302717
0.2989819841386511
0.13074650301273735
0.2918756427344701
0.2661777121520017
0.2609924036448864
0.2892585586767766
0.21760688791903848
0.28799615777666987
0.29756044736544823
0.2137763198525134
0.22994535384904605
0.2936321246565311
0.22394269341846948
0.26207478355909275
0.2713513128545398
0.28251815816146936
0.28643557414277737
0.3012342280572817
0.21062914630533566
0.1779346715199499
0.3011274728018222
0.2719734134203272
0.2977589792676586
0.27206469248492116
0.2615686408253436
0.2651821229466533
0.23577761488749188
0.2200794723476948
0.25484435628037533
0.20684466049365807
0.17762418761312956
0.2540241171471857
0.2375127640203674
0.24739910300743084
0.27380712784528977
0.26185887142376224
0.27712966922666094
0.27710980526635226
0.21133999569069503
0.2764747423064679
0.27652869665000956
0.27362435529280565
0.2570942537829292
0.2006808134328844
0.1601058518497541
0.2902400805955958
0.2608707153566992
0.18805481230400503
0.2538143810784085
0.2900199590217381
0.2970883191799583
0.29895201595579074
0.18684189853204075
0.2904943625829149
0.2948131126948307
0.26875528091546586
0.28793823337584634
0.28158486034940156
0.26849315846900285
0.26020358837031277
0.28045526501165385
0.25766309096375006
0.28665489165592334
0.24692760102159392
0.2811858757036611
0.20377017057040586
0.2585225880526399
0.1583505035992875
0.22958438056375746
0.3011328492568638
0.2921632224624183
0.20395871299458632
0.28115778487819676
0.25916690452484725
0.2935489761555141
0.17892841071930915
0.295008524944764
0.28038410644611494
0.29621080341785144
0.28843068976407177
0.27847388085340113
0.2990290188450737
0.2417550967776172
0.29150704518498133
0.2385419276375324
0.26916994684213247
0.2976633308366912
0.249902915808223
0.23971734772746878
0.24356456123342088
0.24951640526765226
0.21535331370659233
0.29387156684400156
0.21441947444491782
0.2631946372290394
0.2522100208929643
0.23020300667759586
0.27471357194960794
0.21287149769135813
0.24671090017511738
0.18379690183817268
0.25705892920253337
0.2831973697887007
0.2596849119083837
0.2803532516898297
0.2619848492239925
0.29527384462179274
0.2664648295030979
0.16940655002837543
0.2256612129343935
0.26581152790082374
0.2870291366310115
0.28293326002482316
0.28965257129742344
0.27563201231224244
0.21255187265940778
0.3018609644415488
0.25417645246724657
0.28244853641926476
0.27979271209638856
0.29893548166371503
0.27314426878523573
0.28813294455301175
0.2877064736934573
0.24329557773875599
0.21552860939337468
0.2942229736787593
0.24878168673960813
0.19844431534108498
0.29537974289263597
0.29607015957015126
0.2654825790934574
0.24443441618866502
0.27216610424658255
0.2830653651663834
0.2637331531975404
0.23496673461981882
0.27741412507879676
0.24881307005557896
0.2894959053778659
0.2824236326894206
0.29425506846845534
0.21319320795007005
0.23328962962085573
0.2730105963462167
0.16635982788793877
0.18742502944008468
0.19601078707874836
0.26957501255365834
0.22402920639127943
0.25587688443887163
0.30238421430900575
0.3017022398467905
0.27988930658446043
0.1861178864702937
0.22561235581364622
0.2298614526514416
0.25959392025300165
0.2918085907290097
0.20524686186584074
0.29274913027438054
0.18961238820676418
0.2890555976054058
0.1871551892987554
0.23291316875753987
0.24711655348333356
0.273160231640268
0.22125992756949428
0.24766369234473262
0.23061517600962156
0.25437150696032407
0.28929089614542497
0.21314060028915593
0.2125385988489095
0.2131605284975705
0.2314855523106787
0.2010148612732507
0.2517501435702346
0.17080068192500036
0.2501582496309759
0.2865612875372252
0.29045323701268444
0.29173014506399914
0.20327459561474254
0.2003747047464687
0.21107880039768104
0.30011125607974787
0.2785043374179739
0.2616306395800455
0.20051342115233306
0.2447477260411394
0.2822696907061969
0.18536533073532604
0.27629059860167354
0.23572368001680058
0.2784691582358986
0.2891226567409605
0.285156939316504
0.23845176272407886
0.2737501386490528
0.253533192090463
0.14033556084540227
0.26241647097516047
0.2451288704773184
0.1667757634855313
0.24112553077530882
0.2263423471490433
0.18276677010562326
0.22503448737860515
0.19759174284572897
0.2439652648096963
0.2908615415158824
0.3015203486241718
0.2753331599707682
0.2516842599131612
0.20950586477015598
0.28314089939770354
0.21479681600237507
0.26868890517804583
0.30088064556657906
0.23358004308546496
0.14198950077074804
0.2979888397091742
0.2785559981199596
0.24457523332984313
0.26468799073578764
0.29376545545582156
0.2337870903057049
0.27313580508538354
0.25411303789314077
0.2584467954949788
0.28532248259656484
0.17628657248849436
0.26097700488283576
0.29691086980409054
0.28336726911420185
0.2055552283426219
0.29950637087201876
0.24807025848637115
0.2570734550752245
0.28300399369684354
0.30278003508852236
0.19660349535783292
0.2935246917539697
0.2960849459121642
0.2665574519888948
0.2651558280770455
0.2165872626915724
0.2655194494098215
0.21332120418696895
0.25743221779114545
0.2599502264295189
0.2762307576855076
0.2754849854185583
0.2217167550090696
0.29791896139225793
0.2629042334436977
0.293268197124644
0.20795816723349178
0.2569704134563669
0.29035995018590777
0.21026911751411181
0.1996689762935794
0.3011283337035774
0.27502902756260955
0.2782775907971132
0.2798342485534935
0.2936667821652819
0.291033050505492
0.27849826495360736
0.22380339599700788
0.17792818998629847
0.25412814770218195
0.27110186949980275
0.2912950185640066
0.16003330470494478
0.29635670670708775
0.25921943719113705
0.25974915321068925
0.20989616696360916
0.18401050516336923
0.2913358960726726
0.29427975735993966
0.256616362040614
0.2765111672906677
0.19663861684160958
0.20130360279417575
0.15325153111675205
0.19459227861484643
0.2934319674728235
0.2940826270558679
0.25332409672445355
0.28424625444385165
0.2729486192885047
0.16731589522499588
0.20360946639141095
0.2518878895157486
0.23351425647112284
0.24876874269494126
0.2317369362897559
0.28165876026126657
0.2816649523436538
0.2982733950484636
0.24946040930142388
0.18337186741822387
0.2774673728254203
0.26695935029801526
0.22253349703428135
0.27343351167210495
0.27937664104563636
0.2571530934052654
0.1660049594358625
0.2634569331614428
0.10846122826193473
0.23255655108938864
0.268216499329569
0.3009067524658716
0.2842235769877293
0.22314583790707124
0.2977960277883664
0.2884607243370318
0.2764036216198755
0.2988292773427823
0.17243872524559722
0.24835964968292176
0.2713130359308471
0.2075380987886564
0.24170445719716416
0.17195452809526218
0.2897923620337637
0.29708065266950023
0.28647626136258125
0.27048489503411277
0.14725836301644857
0.2907620344833232
0.0989930869837529
0.28298914084182697
0.19391487922719186
0.28833641353032685
0.25375544372337605
0.210652652872609
0.23355353954114041
0.27749366744657794
0.2876496769524977
0.2785181427593888
0.1353225025395819
0.2865399696267321
0.30165673317863995
0.2524532793977347
0.3020260564701461
0.20623780328699326
0.22413428790211623
0.2057705729253529
0.20374130336378088
0.2726502832087351
0.2697743066740887
0.2930967701438269
0.300657365497346
0.2681562228490106
0.25881854339946814
0.21471656792977684
0.26313737317858
0.2905173140583601
0.256110715756077
0.29939764508670613
0.30297001367009035
0.21458034112918106
0.24491540381180935
0.23798947909583534
0.25750359961599484
0.2966897601125637
0.21659671709508366
0.2799626514457576
0.19247161918120448
0.2632182046080003
0.2901206485217014
0.15095701365787498
0.2609327416476438
0.27697930316801095
0.2031403331199916
0.2852803634873018
0.2811708579332975
0.26141259802308
0.2965672112525558
0.14029559152685037
0.2178239472679277
0.28441831542701534
0.20031214025984082
0.2486349364333144
0.2797615802212244
0.2514413897724796
0.25345973761105806
0.2665267749988367
0.286285692089583
0.2646954943854689
0.22740924203879062
0.3018043134358197
0.1934771284845632
0.18863222888305015
0.17375013576704065
0.2516699913128239
0.2608995153572347
0.29714678977611997
0.14335694110653233
0.2510601012452422
0.29628475735078347
0.20613560406700404
0.21457336227197207
0.1762256678288622
0.12364838293503302
0.287273215761802
0.19527415592845765
0.26630495514795505
0.2360047902326385
0.19283786945971648
0.23991463469791982
0.14861380352023312
0.2866185186452693
0.23191374945097595
0.2987844483578101
0.28594991054746316
0.2766637647165622
0.28984335956130847
0.2769977205139431
0.2584569572430436
0.25470234300119754
0.12806634493897306
0.27978980399751596
0.27883962765807646
0.22242032145674956
0.21759574425769998
0.2905929825683655
0.2435065545727789
0.23980284863220314
0.30107012809681066
0.24047375008957583
0.2950276539526209
0.2540146076923056
0.22192960348199883
0.29412181828196504
0.27576181775968717
0.2341945121395579
0.2844666647484261
0.2569765521989107
0.23974356449999198
0.28591113729130696
0.2632728627212217
0.2781365477357838
0.24418149595513802
0.2823301174269154
0.27580894642314574
0.2764003217994877
0.2420298509174824
0.24059903808957933
0.23215110199718136
0.23347718988742644
0.10813752854198998
0.28720728098352943
0.23670502001042473
0.27602208553627255
0.29808459592224446
0.2210143364057603
0.305068331561956
0.2471722519493622
0.2296273658801658
0.2254157845244845
0.21508944229289814
0.2733536888151302
0.273020303669729
0.2924349404041307
0.28306004302418114
0.26207154619126727
0.27330551768065464
0.1354861395914149
0.24781841511121097
0.2033796461256199
0.29025496731531514
0.29985203470578037
0.27495711856487437
0.21153431578570822
0.26471201067372535
0.2931136228036438
0.23866074919114735
0.2531179477339758
0.1893409109317359
0.26818994687234426
0.26137270391709644
0.28693748441579126
0.29687090821812606
0.18627906996776952
0.20700002105064824
0.2172177978043767
0.19527443156499474
0.2384789257860077
0.2695088706093256
0.2747249059805841
0.2547035278133144
0.2203871394873184
0.2830616968899368
0.2914082123105323
0.2670480613566963
0.297690824850614
0.21630623046194958
0.2803307700340802
0.2765285691113534
0.2744555063791745
0.2753147301481935
0.285318317444602
0.261904842221373
0.2073938229194227
0.30335355519283363
0.28170475082479995
0.27064380766955415
0.21532057774090788
0.2876527260429576
0.2977779287652117
0.28767278445539285
0.24566170953905664
0.25372439254805607
0.12337299495405177
0.22916509485866368
0.12034129875008312
0.24487862063921711
0.26524006562645247
0.20396807078601853
0.16631704624615087
0.29142107508931026
0.2928642430386947
0.19080487428816828
0.12455571142478751
0.2779674962137086
0.28388533387991166
0.2732218376759461
0.2720218714011583
0.2896443389591322
0.28112977323320054
0.29419407349175314
0.16974671240226458
0.24950859529956604
0.2619559626270655
0.30060736268828087
0.299997405338711
0.2718595780933745
0.26369244071572456
0.2925357169307311
0.29499076892985304
0.24702134055207048
0.22439399402862084
0.26755298332642635
0.2778380780388752
0.1732188695916341
0.21237132894821378
0.18473049398235264
0.2600711210588795
0.29004766485453604
0.29154573738022316
0.2938622728445382
0.27442680549061926
0.24697657536070955
0.21450284785368903
0.27204783167036733
0.24708219880007287
0.2643657734404611
0.2994612024477714
0.23722168048144565
0.17234887249158418
0.2698384076457559
0.2862880470985264
0.2905048885676674
0.09539573017213575
0.29322621842545615
0.26290587097396706
0.24806086481403133
0.2757891212076018
0.29368641665359746
0.19729873668015047
0.2153853732415083
0.1862439297396949
0.28705619937175864
0.3050639596441624
0.3023929826332082
0.280809709811221
0.2503455004540215
0.28785929358819684
0.2786427278023388
0.2869307895878713
0.29818502426560956
0.28792301744760557
0.26405322679935644
0.2930813980400053
0.28102845454465075
0.2840515876630679
0.28882049191829606
0.22830674571098258
0.22524314541000665
0.2973870701583541
0.2686881380253884
0.2919688281445714
0.23274993304280006
0.27098444619331113
0.2631350524373078
0.23185768533238427
0.27645469517433646
0.19573610719075515
0.28612057187553497
0.300438649202647
0.24496186566100897
0.21588026808207453
0.2795939590578836
0.2981727546889296
0.3040616185768416
0.2663212190344449
0.2552179630374354
0.2687948272469849
0.23160297809254754
0.25678011845618026
0.22016802281657633
0.2563313381811999
0.28302851749500135
0.28807104707689934
0.27975708778554775
0.25690099547528333
0.2662084950992764
0.29484005808869485
0.21766007477659266
0.28022699327280165
0.27543425342235434
0.20707862304477523
0.266582088027176
0.189539390266228
0.292651424121989
0.23293633747011291
0.26529440373693797
0.23853877441121987
0.20826070308960554
0.26219571561294064
0.2566963277682348
0.2967430337460118
0.26208594765450144
0.2798628306221978
0.24854375138919635
0.297419263320092
0.2758996661332159
0.15038063953470215
0.27455284529577695
0.2779968661049325
0.27887205303481616
0.2427132127953899
0.2964682657696712
0.2807582549043025
0.13306540088447838
0.16360927153791102
0.29529051852637445
0.2855157994525483
0.2834076655791833
0.23255892098245762
0.300031190977329
0.21414185962792184
0.23063300721349403
0.20270014210978807
0.3032979867629889
0.22724339353646808
0.28741590298145075
0.2837371390587768
0.29097231016909114
0.23368363245441764
0.25646709231804793
0.16044110412527016
0.2951762942407694
0.18644487021658318
0.23725668647489925
0.2588127759939472
0.28479570872313226
0.2286523020141702
0.1687261087540808
0.28974909109639424
0.26026302426648606
0.2711190848012272
0.3004255784331179
0.2594054070708094
0.23804300475423942
0.24877375722085626
0.29353479693116563
0.28950154479854384
0.2924843042530685
0.2936695111790319
0.27598266875203825
0.24706596551836763
0.26094882862188185
0.2970221658779398
0.2897125978604793
0.2242853130023997
0.17066432372288734
0.2970664523983582
0.2216827139421413
0.2578080133619442
0.11291312465646186
0.2910718534830902
0.2894486055972665
0.2523115705655117
0.2544688662607806
0.26996858272469115
0.17396341763661025
0.28242027482276866
0.2866354100178664
0.2742518166773438
0.17755452528896845
0.29336513059380703
0.2884223311240397
0.2906305784518423
0.27646816716594486
0.2961469784225482
0.22794058928546296
0.2910456859040271
0.1770575864875845
0.2831137985845975
0.27998394801478005
0.3018309225764948
0.20578638427819226
0.2839444385874782
0.13987698735972803
0.3047211877033147
0.22928049137213202
0.257444106629759
0.14179103171577673
0.2983135281491155
0.26472360743810736
0.3017153599449544
0.2706076567465964
0.14889177900576434
0.291259633184648
0.18851816011433553
0.2755665168539393
0.2882721621316371
0.2512877676220256
0.2559124029773584
0.29646439535085695
0.2901784023091249
0.20032221663429137
0.29599621028998874
0.21707743577046215
0.1204449657993433
0.30293789730241544
0.18015593796844262
0.20858794062619032
0.29372810911404085
0.17581814258016362
0.19539503572213537
0.20354035815598884
0.1765908604910014
0.2740890180568665
0.29838663197088516
0.280120517762067
0.2983049212273627
0.21258960343763703
0.27176874082061064
0.18863147848841638
0.30265281677604694
0.2468997567865251
0.2883352549664656
0.2126013266047193
0.16194835750024467
0.20523515895533262
0.2170489167006387
0.24772757416006297
0.20302401057399744
0.25142982275856174
0.26003196123421374
0.2565951204017924
0.19663001111488732
0.2824030470346644
0.2840780494460771
0.2951174777338018
0.24491404560183833
0.2631375500620763
0.2665428433915113

==> anc/HaarRFC_L7p0.07.dat <==
0.32247762327441054
0.353416955340317
0.3093867028479027
0.2692061816005725
0.18245431635548154
0.22486702542361525
0.3051089771165236
0.3044195130684518
0.26433801442047505
0.2985600495428796
0.22194167616804747
0.284190459209308
0.3271302541286275
0.2897214583704349
0.2730739671318972
0.2876489833755344
0.24900367672027973
0.18893687756742772
0.34209891037735213
0.1845256114274629
0.24747788396868697
0.2991912541445658
0.30175339378580024
0.23445386208179606
0.2977639645611325
0.34661170211076586
0.2528885125605977
0.27067644081827075
0.2887338023694981
0.3421494551312992
0.2957699082974499
0.31478338920233
0.34171790803985974
0.35380580941398126
0.20691243165315018
0.3391775550213804
0.24439465381384443
0.3409488812421213
0.2627456656785517
0.23651776239087816
0.35269163527824215
0.3372965742664783
0.30184769715215004
0.29740772356368217
0.34692010192542316
0.3379417107370564
0.20044597069538908
0.21193128097968897
0.3393541575951094
0.34894581084810594
0.29622761759327365
0.3288833709743661
0.28186954592077
0.3501951491218297
0.3095286154124124
0.32348986109676253
0.2790254397358097
0.2577878841313296
0.20164929266299048
0.286935058042575
0.2713905077783764
0.3460164034177599
0.23892097576601828
0.31481066336593067
0.27496446077626174
0.30805612048659076
0.24033977668662754
0.26781768554827107
0.19751791852564637
0.3508983642646567
0.33314809819546903
0.33806935951217
0.20751081962681645
0.24767581538838013
0.18502635882331256
0.2318810607325153
0.23657937616495803
0.11554854871641938
0.3479432816207116
0.317953312547478
0.317378761562806
0.2658838394930006
0.22766867605413788
0.2599052755502027
0.2284567709115929
0.32961309536821193
0.32272148158824915
0.29739684719213433
0.2513296835742959
0.28040196567524067
0.21049654738555648
0.3112115200407738
0.2838104099129879
0.2941921243369405
0.2725632191915452
0.29977866737024733
0.2995225751589589
0.29634618420371067
0.19378310628685427
0.3077532357818307
0.337209169265403
0.19487280428338094
0.289292735122134
0.3397148811097094
0.314159131392291
0.18531468383438168
0.348585459233276
0.3438408869655147
0.3289770444006913
0.3036437536139895
0.29674540544749684
0.23566483873905775
0.2588640049826473
0.25145672007321257
0.3280241712131508
0.35408424674183775
0.34715269147118366
0.2536933796816314
0.3497511547341498
0.23918422744681644
0.28933360908974604
0.27807024074855724
0.16530115359371453
0.25505661386766665
0.3189444157798214
0.25984787074491955
0.34613754376528605
0.2944099244343354
0.21417750437929162
0.2330156635371422
0.30569454656302686
0.27768136988882663
0.1873298494754001
0.296817207143356
0.3519584211494716
0.34904111959006795
0.3040351805760905
0.2607503253829878
0.16657584694874958
0.34148312019508675
0.185598821496449
0.3273962163576314
0.18697570724492718
0.2604305220462854
0.31769544539720035
0.27682564348234784
0.2271838853072452
0.3506433368373011
0.259170633163649
0.25135853137665265
0.20890141960159309
0.22836316465805356
0.19669055133986374
0.2310969214607231
0.3070995174580509
0.2615878800486098
0.21662938353727895
0.27215802958643154
0.35063999236226606
0.25209642850689595
0.31261892542474123
0.33283575005956006
0.3020375174111284
0.292292857906137
0.3158945913414721
0.32496565319165044
0.24425562564526407
0.2623119551467426
0.18033386369058363
0.3398350490649692
0.27029930653422446
0.22732929269177887
0.3059096723615348
0.2702015100621468
0.27234532821491
0.14160163482458976
0.27464459723135354
0.3376547873730963
0.2739058351730108
0.2894178615564251
0.21944295405047382
0.24971609370078424
0.32824640979518505
0.2413676165911058
0.2973187945889757
0.3396204196822631
0.31829739145501307
0.17599019930654294
0.34430280383188683
0.21367752682888363
0.3354785047781879
0.33071062280178937
0.20991527818379876
0.23071895651161634
0.3401623844042167
0.31343587085089103
0.31064578750784455
0.2143865145389864
0.19035068737008826
0.27896192486978616
0.2396091787560479
0.17294975923159586
0.2667181389398751
0.1831755644599521
0.23873729656361248
0.3389080775214416
0.21021031182227004
0.3431676324943754
0.294237149671119
0.31146790325603874
0.2638682659182051
0.28036451022008624
0.1396212518319566
0.18851714524805438
0.33743364842962753
0.2820338558663343
0.23433784798360846
0.21270309988323427
0.3342429907482012
0.34072628404944055
0.3432859853270641
0.3313085610891493
0.3048505338246988
0.18774269968012067
0.2681792980823781
0.19735119894012268
0.28081216289755045
0.16970670973714172
0.2171733481465923
0.21209872039225525
0.2615815588520381
0.3489825503278889
0.18326470880573528
0.1971188302695776
0.35170007567665523
0.3502184592444798
0.2081347343039002
0.3347712200904768
0.21675383811557947
0.24569721342177725
0.21136810553667593
0.3538744020478726
0.2102724951965121
0.25090698510978554
0.32214205559342257
0.24718706980075153
0.30641998535837683
0.1494258558381673
0.2746380240907121
0.32030674333049863
0.2858064372325985
0.3099663969983252
0.35060698163832005
0.3247539816552344
0.2540572614047556
0.21191985571449043
0.21777783448750862
0.26001940724358524
0.19928588938700387
0.23046389447579088
0.2846756736978903
0.2711843839492169
0.353923014144885
0.30406739422318607
0.2225516908664347
0.3361009307993086
0.2963631032687601
0.2388396422236571
0.16500315235538981
0.23500036047589487
0.3202751902179639
0.14144810792397358
0.2303965988246257
0.20677399332547988
0.33230713479382823
0.24175295921483275
0.2112036669631884
0.30475518182467076
0.20158239154942031
0.2575063687712453
0.20621570794077865
0.13851506919836842
0.2806527142986595
0.3380458576711046
0.22261597536140101
0.3367471217031025
0.309199880839065
0.34448443605463236
0.27276643129706496
0.3486691988356527
0.3186888621573415
0.32488003109241576
0.288474139275778
0.3001308085620164
0.3237888117142087
0.2462531295041861
0.3464294630428004
0.2913760895662525
0.3327250067199268
0.2562304873621298
0.30515671930772476
0.3493962977058144
0.34991233054450566
0.3530783666519987
0.3539100143482239
0.3398629080609738
0.3412382335346522
0.23919292911838674
0.2504113784226452
0.27934172848698524
0.28198512091763367
0.34317040622630324
0.2684071831333164
0.21208579397079888
0.2572549094429913
0.336116013842037
0.2528719467755676
0.24777970653062362
0.34095982578439915
0.22928903176828425
0.20276265849163033
0.2554392789067614
0.3333469487557308
0.3200731676590858
0.21856040468724916
0.321791259535198
0.2372077791524373
0.24970982519579804
0.27693956888567983
0.3525069821368811
0.18846949035722743
0.2500782352476455
0.21463050746470602
0.2735156322078804
0.29922858830210797
0.24219763618524004
0.35356092439194153
0.2756981538347281
0.2548992210811765
0.23850529947283897
0.3062480663840919
0.3441177385898551
0.3082981926462915
0.3381311915280201
0.28456121722062916
0.24224972875739206
0.2654443154810318
0.3510662588010781
0.2189074731240509
0.3379156387243442
0.2553471903490356
0.2816727718324634
0.3113133208664902
0.2939812432625358
0.2558750233987706
0.2813294157330868
0.29683198018781864
0.2076270615969079
0.26722944785549607
0.34626105663061063
0.3072141873562053
0.22753172581348916
0.3057764997115434
0.2593687668736664
0.22737374033248212
0.250354061371514
0.31531960374208434
0.2200401315596841
0.2569846382480732
0.32992300863472573
0.1915847165853757
0.3404456416695116
0.2736601101663189
0.28903232723668476
0.2974799556763737
0.2910702750903489
0.2896092788585901
0.32913374247917865
0.2258764260446993
0.34836575930333
0.2108385208078924
0.2677049276042615
0.29800617649249905
0.335591692400755
0.2167068522718327
0.3318896567718504
0.29766449384970084
0.2745106850316463
0.3138382343475011
0.34951855981994
0.2971914336113284
0.3148021887950199
0.30486760820806
0.18734423662570027
0.3450513816487645
0.2911716768138676
0.2875029983624522
0.3295982795132806
0.1694694853806105
0.20586584149520018
0.21931663912582483
0.28855318006250036
0.2280954630922924
0.26024237178914783
0.188823334772929
0.3315962095735353
0.2989580037731835
0.2930452825827259
0.2884367993459643
0.25637846054861413
0.315905729202702
0.3150966141737213
0.25976846155295474
0.27141537564644586
0.22766676880027206
0.3218440110147161
0.28407807924935513
0.301401256224911
0.3297152919237406
0.27839543827652347
0.35298770013603986
0.24044220300089306
0.21269782547959043
0.27983214325952727
0.35081985673145377
0.32275117978037193
0.19087680352475986
0.19748240884438456
0.31445857300036184
0.23399224989795023
0.3292761528000475
0.20678595165957708
0.17478866624714612
0.33021481538650804
0.25810429500236637
0.27943821090047244
0.3179058140983029
0.150358959677755
0.34557387401685336
0.21315720336178767
0.3007186880905181
0.2443128713722351
0.3353726465081594
0.33665232822209196
0.17314465252991812
0.32213495155324967
0.15264287888006464
0.2824441965331961
0.23919437817306063
0.3055152270625198
0.34030533033400095
0.3026860921369443
0.2514589735970791
0.21954838704558494
0.3545436568488774
0.2985113079806725
0.22502657468630724
0.23159082996747304
0.12998102834422964
0.3081797339063694
0.23260918998645763
0.3215671683287109
0.2929756283923267
0.19062755681131321
0.343158479675394
0.3186844308391439
0.24648658878978602
0.2063612954079086
0.26103738978745245
0.3206831311007504
0.29862458268791625
0.2486791190217082
0.2594786541302089
0.319591650910971
0.3141303723206481
0.28150824784319095
0.3359388489917448
0.32062426189397725
0.22539933998546757
0.3083372378131816
0.23317929202678292
0.34972369090452227
0.3366629006613222
0.3526005864838932
0.3073089171925832
0.21205287909391402
0.2879240446477143
0.3346106488276931
0.2988810350645002
0.2668562344482433
0.3558025836772698
0.2653022106823711
0.2732346623552729
0.34633549801616587
0.34298035030677815
0.2204449070261525
0.2853346063831799
0.23728581375043892
0.24622041371383777
0.32451249823702455
0.19383265417195153
0.3105285126780378
0.3298274680903053
0.2740384562248201
0.3366409441371639
0.23991169611921703
0.34389314400542925
0.2936541634310964
0.31919156568512846
0.21829867626755167
0.22409006382267982
0.3248323912250187
0.1881120096495137
0.23422589791635404
0.28330191518397174
0.14909955926818777
0.1724495649636825
0.18815170010583676
0.2799182388684095
0.3189695137244141
0.33866702540455784
0.35411082988155146
0.3224705965887177
0.3354388708974446
0.24888500608825515
0.2869572325450754
0.35274434167500685
0.23302209833164367
0.2955421495652815
0.22902117130567998
0.25212841826544075
0.3395502355475819
0.33857730767983096
0.2804060763735428
0.35597676688044744
0.30656051588527794
0.30883828937929
0.181246567351413
0.34988208025070083
0.24261026975097758
0.27832977183138047
0.2821150221692925
0.23953384962734353
0.20396352890173935
0.27110821627110954
0.27213427777081894
0.19013397628107992
0.29958285139178686
0.12323743119279242
0.28917846868531644
0.24263294980937045
0.2910578218224024
0.19191010087471094
0.25040251345157194
0.2663796186374631
0.32951976045102566
0.21803579535679218
0.3526877419167721
0.27438059850656416
0.34796744514492167
0.30707514168223793
0.3294586233052781
0.2805283625634656
0.17753920101795606
0.2768561626818063
0.33072747516088835
0.3476362210444911
0.33420369767713176
0.21830478530306768
0.2773531992107269
0.26811925942255566
0.2815022653949325
0.1406071354603384
0.3422144092458693
0.2581773905599632
0.342137016282267
0.2605428834038098
0.23458190304808688
0.2586642348269222
0.30855582088211364
0.33597376262763307
0.3301614808313228
0.3280345772033652
0.30738595982310485
0.28768246390705293
0.20454685054944013
0.2934028553419744
0.18532286719264782
0.23086037463082038
0.2717450609422147
0.19578521381540182
0.1965149662630156
0.3355630028731674
0.3451895081146179
0.349674075460855
0.30220260517774444
0.23753100247718884
0.2627364017119674
0.2040834991297914
0.2308398207430071
0.3313395738996016
0.3015556398253576
0.31944010437521536
0.33497213458598474
0.31976385189773326
0.2703979983422594
0.2685895820477114
0.34772955038202386
0.23443796764481536
0.2410753174878178
0.19691902801743671
0.22666384742786996
0.2503271261235532
0.24222378236898817
0.2547308443433312
0.21248717190777588
0.3180462718983848
0.3261928247307647
0.3295166973832963
0.3340259945464529
0.3538518919834853
0.3208482032365028
0.24948606975775647
0.25284185329228503
0.15052970775193947
0.22376165730863173
0.2479138544002383
0.25022808405842556
0.21616651426966937
0.30258124540549
0.29482392020809917
0.2963238019535225
0.34911536094433226
0.23536684126914795
0.14104126913246734
0.23133986552698277
0.3100384496507191
0.23946948039600377
0.3274204009456086
0.2948443246077236
0.35412965676100283
0.29960810441120167
0.1944314505985618
0.2947039244910051
0.3377877022508945
0.1901272978043302
0.2926707866429478
0.17870195295861185
0.32989613284337826
0.22007654069869553
0.35416116956986265
0.3184040022053043
0.27810542674147326
0.3482600019192723
0.3055840232602027
0.21657019607424727
0.25524238642436897
0.31354458544989827
0.2830529252814118
0.19803993214901425
0.31061238970760535
0.2721982453989051
0.31935345701392276
0.27848394760335765
0.24118439026004185
0.2318357780383877
0.30597595371463016
0.27839590116294216
0.3491253462003897
0.2531296909656423
0.33385222932322395
0.2698624411608741
0.2577066336085838
0.1843475736643518
0.21319674362011376
0.3113057748980765
0.28553766350770854
0.30264684854348717
0.22198463437750426
0.21153809079057856
0.34005424254622846
0.23650321445161368
0.2879645566003623
0.20803421945167805
0.28454919566346126
0.2533906140106834
0.2982127269386414
0.2911497676869659
0.33112481930568927
0.18354364786742464
0.3462230146987336
0.20849542812930824
0.28012660183424004
0.32263766714673964
0.25127606618975123
0.2887857743011352
0.26671079716768054
0.19253921546199973
0.3435425674422534
0.21656494155881392
0.3225895179976548
0.24037383743809612
0.11788491853463177
0.2306146564806755
0.34953024736032945
0.3107040301884118
0.2621555877212996
0.3246009630451658
0.3098439355968285
0.27790858361140963
0.26742273231246966
0.31168859982469027
0.3174217325498022
0.23415013502411564
0.15971511609623962
0.3207447685702408
0.31944368315518085
0.30070093066106973
0.2924657878659727
0.15372267993604233
0.2806678515955143
0.3514819261158249
0.19234000474894508
0.24011717988529335
0.25077682968759407
0.20379062447519367
0.3094097547735434
0.3318428877022822
0.278573406522569
0.3111994982817666
0.28073847792838835
0.2670032607817559
0.3148728958901254
0.34866280546555733
0.24096001573266185
0.294517584689061
0.28583946421408196
0.17771311947108656
0.28136929641744945
0.3153491875283636
0.2130842767099542
0.18093811193985226
0.2612894675239389
0.28299184103913627
0.2518704376435142
0.31979803258626566
0.1996022334187185
0.2295749681451228
0.26211391994624206
0.31035596976501967
0.21522408064639836
0.29990966872577624
0.32731635433865497
0.22591785037691936
0.2758630060043577
0.31114893501554747
0.3448606968424919
0.35214059241430756
0.34418789168237746
0.31357257473376543
0.19896083413122703
0.3030977949828492
0.3523402830827675
0.32969695135665117
0.22676561403382103
0.2790745918705904
0.1896701919084263
0.32732953765939266
0.2331772024182591
0.33572035289640745
0.25316785718760504
0.3202605459586311
0.33270711370982936
0.21786457850366917
0.34431044705646907
0.3116749600789853
0.2868444445875048
0.33602445061894964
0.3111652128282247
0.28663124177121335
0.3482608875676072
0.2531354325498483
0.2624278796666986
0.20649325861018564
0.3518068422157201
0.16769663717701713
0.312587277867234
0.31009655756326554
0.34078907425095223
0.21231902073763234
0.14395433243240344
0.33911171126524126
0.31185022303188475
0.3255446220580919
0.325466100944046
0.22750265930241625
0.18414172943428964
0.34515600669968005
0.19015581785625263
0.22703716185980824
0.2773317062441184
0.2906536581429269
0.3329464850142522
0.23949984357526047
0.3534923802283125
0.19435647806001669
0.24904592225487368
0.14487559475875922
0.19636666485601253
0.3409384648062416
0.3099168421995705
0.1831256359640181
0.3478355156759299
0.3401982941492473
0.3056678769725699
0.3176120133440648
0.171333693899314
0.21287832559649295
0.2822984698318175
0.1632090432694839
0.3218298992390602
0.26192647303702693
0.2150753127246478
0.25845337906495336
0.273891206089647
0.2601627060603133
0.30870164526486776
0.32347782701993316
0.34817783173270206
0.2134080472803865
0.3476587550904285
0.30133559714662383
0.27809465375557985
0.24532374067673676
0.23169962256180493
0.27257890827569764
0.23096354249146797
0.2448995368683261
0.35429798546322466
0.215536286889345
0.2827020052400843
0.33220115282964985
0.3491232008606978
0.22535136044701717
0.33650582825429404
0.24285612314104413
0.31305090638496486
0.3225665169188259
0.32474320907965665
0.24805721538988915
0.3185561243841778
0.19895507024097656
0.3073029622161118
0.23957342399800974
0.33766557291615834
0.3157731797219316
0.29533985365780335
0.34209106407606793
0.28983470547035484
0.18962605016343592
0.242731369100181
0.2580355792114024
0.2619777048044581
0.3153876548154002
0.32211458967130596
0.316025904670064
0.2474549687288055
0.2915636714673665
0.3043635909914445
0.3012419048811839
0.17583294788086778
0.3270783686919761
0.24615131232164622
0.3083226394166968
0.20720958711362622
0.22903642413155217
0.2628784248041437
0.3088374263998511
0.23956444622982292
0.2650949074837185
0.25143533153507414
0.25991911855769345
0.22032545193690942
0.3216201592467982
0.3029749200837034
0.2841741781051335
0.3412035339420444
0.23093497497422877
0.3375525502201683
0.30950364334832264
0.2768244469440341
0.24275037942428787
0.19925193339369326
0.17312655184527853
0.33103135370742254
0.22947074670740736
0.2539589336439142
0.3032271031421845
0.23338341270363752
0.32011342104107887
0.2646505301479831
0.3279118517127751
0.21974518648591548
0.2876798589751456
0.17399840165800096
0.3399926402598251
0.35058229723438605
0.35227320806240364
0.3447451348671147
0.3232818630261638
0.2155517601686422
0.2706464081095113
0.24962979229019394
0.12023026114229984
0.22953101088365047
0.24453635062434795
0.3364213190781761
0.30022030800400146
0.3377999930847251
0.22216616032120878
0.3048711958092728
0.3143319183891194
0.33064138736677207
0.09927248778534378
0.2855463230528168
0.3128286960072534
0.2021384126189924
0.2751305646080077
0.31689798404915426
0.13482465004084412
0.238371615809387
0.26610490522383284
0.314811791053442
0.3457255800504298
0.24220175237457509
0.252863088195162
0.26606592834054116
0.3149100394026162
0.2739080194717684
0.3339918790893278
0.2999075083532621
0.30560389013058864
0.24045003691316794
0.2191076854041996
0.27186048945595254
0.3035175483992368
0.3517185021725193
0.3211699610411087
0.29730985859242554
0.18582768169886213
0.19355056918048055
0.3255172956468044
0.260932749824151
0.34238522242909114
0.13813155979671163
0.27964648232304334
0.34778035215707814
0.17609941803315224
0.22575072221900083
0.28620824934165784
0.2448349878774988
0.17817143735235427
0.2807373975368458
0.22943484939327635
0.34040292456544274
0.32348662493949293
0.3330544792021858
0.31432401917321534
0.22842404964556695
0.24132082630854143
0.3326955701845963
0.29074227448182494
0.3382378183911408
0.2927818510919269
0.16089704432008514
0.2213929429767928
0.2996071908937836
0.2997822373349225
0.2603823103075466
0.34063416066018654
0.22453017914561713
0.3029033968712305
0.1937537967474745
0.3287209971652328
0.3014327278608009
0.2629884354892082
0.25514235617447306
0.2822460454253684
0.2737660578605739
0.24195304564164705
0.32987789527111894
0.27949911456313536
0.2431366327994343
0.17419938011486166
0.26024274080812476
0.2914361272446293
0.31389678730843995
0.17902981856966108
0.3436310679078866
0.20830655729729228
0.23380725946038952
0.2171899876873977
0.29645243170131064
0.3264889282960389
0.26041705717789715
0.2365897237681297
0.3538699416937546
0.2187731248542447
0.2494256100882966
0.2449126338745516
0.3366538737753827
0.31911988911393285
0.29971892304977366
0.27965202601804595
0.32442674752625705
0.23973542320681174
0.31222157793749694
0.2397273863484475
0.2796323886276367
0.30146207891193116
0.33967593579710015
0.30265756893789303
0.18805442139009906
0.2740027151802831
0.2693722984393621
0.34902059512184463
0.23401913447615325
0.35299759589831153
0.30552255784049037
0.35090563393292873
0.313262492828074
0.3388734254443125
0.2758475378969095
0.3375243087537568
0.3323355752035072
0.3465627080290509
0.3136781533801522
0.3335519249242088
0.34350195779811815
0.314100032647894
0.23627278909656668
0.3117300608121432
0.3391254142194904
0.25572763279846983
0.27898950080359364

==> anc/HaarRFC_L7p0.08.dat <==
0.318033774474663
0.27524803990425944
0.3660702768510624
0.2781017408214554
0.2440805635710915
0.3097897247808789
0.30357669022637757
0.37599886869005467
0.3745926687126518
0.34951431231801533
0.31131355883450584
0.22713972568542443
0.34330093530517736
0.3490249962865662
0.37025356476483773
0.34344058325327376
0.3373408504266831
0.3104493033860086
0.33308990395544036
0.2020729058726687
0.23171233951744194
0.3672716324433512
0.25955564132952064
0.3544609637168728
0.30982931838563443
0.27939130020925795
0.197204225895574
0.34977883329928483
0.33952959239443353
0.19903520375918232
0.23822817797890522
0.2203617742070244
0.31368857723864163
0.3764855353034344
0.2989205798215706
0.37415757780589093
0.26339152993526427
0.24942465733973482
0.3500729582207695
0.14728197106906166
0.2168450340898622
0.30484670351722015
0.3370435169138991
0.33209713364794885
0.392018893441583
0.39672774648129194
0.25575454410971493
0.2887861098585946
0.3356827443911385
0.3492670372934146
0.27804451697519894
0.3855243790958526
0.20203911905821995
0.30985492228548894
0.36306819107121985
0.26147492013634754
0.24133155044929608
0.30850389134422546
0.24188782235324968
0.28690761064254944
0.40874037817286196
0.37011121980815637
0.3783058923033758
0.3336819515456646
0.19277921265664816
0.2770788357175507
0.39423938312627
0.31110562619956955
0.2976075054813511
0.32370614780579
0.27693031514598565
0.40374380553235156
0.3390195757020333
0.32920353602547303
0.3339819320488066
0.24793009524843812
0.32331276783671953
0.37675710229353243
0.14672292929617917
0.21298252320142047
0.28322722183133936
0.4012599833751836
0.3586278189671173
0.26917258495173596
0.2108518329312995
0.3179453199796566
0.23869733477608734
0.31298220782216585
0.19347044791360887
0.32807705284988964
0.2393972178546206
0.39730773801227104
0.260152635730962
0.23516452505824273
0.355609825756362
0.3221125933419406
0.2449787319367239
0.40331791955164253
0.38765224475611215
0.2071934591538161
0.3004484293269047
0.3885135358981871
0.2893100835659471
0.3983789065402688
0.3418158691243219
0.3376352054617637
0.39018924191780724
0.32931380682624295
0.21759765763967884
0.37435466155451635
0.34171310369448354
0.2649397845999563
0.2982309455342784
0.2890328250727747
0.3918693877695175
0.32736557565158175
0.2826909713270054
0.28059288794757503
0.28765698260591244
0.2945285803584406
0.3769796138096857
0.273661034933485
0.3248687171188398
0.3775164388687905
0.3933055071860051
0.28591148632739566
0.3923135264072619
0.317517589818686
0.25004348578460484
0.34910518275654423
0.2695514079991391
0.21562179052989972
0.2615253588584236
0.35334434650129526
0.2241282211676843
0.2820198467613018
0.37635023527213246
0.24262319911445812
0.2963946674366651
0.3897400007536862
0.2632473526254851
0.2952203101458921
0.33448775194334773
0.23932267812310826
0.241722107854713
0.3924027517189366
0.3074405932549451
0.3421012114586874
0.31109061498464163
0.3633959374183843
0.11827031176760942
0.21477570569095858
0.19432872458000408
0.3293745329398827
0.2600344656030626
0.3654829101775683
0.1100441209362142
0.3256347613323373
0.2628815244298554
0.3112687417678967
0.31820473089618134
0.3912408728448498
0.3726132925325884
0.31561445439561203
0.3542282469830642
0.36742448888565965
0.26786701619589137
0.3604423404440765
0.27916198390491614
0.1985931473643026
0.26589733638300783
0.27024157149429967
0.2117207535985048
0.2905438001809248
0.20369344104773662
0.22947612794375769
0.27612685698760575
0.3819888480856322
0.29419864771480786
0.28047299483726773
0.28052046305450196
0.31879017696911155
0.2193305174706965
0.34161056958205166
0.36758708996220946
0.19371950730553944
0.18809421337354268
0.3839259274331274
0.19086026589027877
0.2759408177026949
0.3145849332121235
0.29702708914539
0.2804925808171515
0.2588197969055388
0.2636879478414363
0.3507479434154779
0.33507559542953336
0.31786061101101276
0.3380084394766521
0.23852351729649035
0.3406221353175382
0.35969668460576537
0.33809202509366076
0.30919360887551345
0.3813875925376937
0.28897269378517676
0.2536853552876615
0.36464330440848236
0.20117631429210717
0.30447609934346703
0.40404168943437285
0.3122706795155748
0.35386337247812916
0.257912376496785
0.21388509556934016
0.340726578207375
0.36132362425436515
0.3507004996657691
0.30592697788229756
0.29572380746861743
0.22886002316013845
0.19289369307953633
0.32129375070745503
0.3950692475838876
0.3808986208547178
0.254975587495227
0.39706839008637207
0.36697213331396594
0.36580481587426894
0.39769895186093923
0.33869800425588814
0.3789789621659316
0.1734874610797628
0.35669643214495106
0.33876992599711964
0.371997935827181
0.2549010146991491
0.39188320402282156
0.3053980602657446
0.28138050393394015
0.38285835201026647
0.2341694891173528
0.3125222610448721
0.3327123628939979
0.2570585888367436
0.23748990234484718
0.3024961703638839
0.22656837957290596
0.3145823052741453
0.3289029486549985
0.29789741761652844
0.37566904077969
0.3885708822256008
0.36195459422733817
0.16181795589747575
0.24751216291661743
0.3075292704770232
0.34553272335143514
0.2642283465885994
0.3996248190333519
0.35977895332499077
0.34667285504429163
0.24560395863616377
0.33563200978865126
0.36992398704842905
0.3454159944564887
0.2750250775602243
0.3694942584413428
0.3264179897500368
0.3350906898612022
0.2871921117609266
0.23356781079294409
0.1931870635504674
0.10338298682956056
0.15049011827606626
0.30426580902681805
0.388085868369107
0.1967283276109118
0.2503100608554468
0.34303894510696775
0.20878317895253556
0.2815958544664999
0.39468529282691917
0.1510345258951026
0.2967905598776782
0.30321778384539444
0.38515654235543095
0.15849933607470826
0.25106671979348244
0.36626070568681995
0.350690256540859
0.2147817892558934
0.40735811776678976
0.29960524639196573
0.3760302501605739
0.2669328802290566
0.266427588785994
0.255072887642172
0.32331376606254614
0.31965960698396
0.33847477580534874
0.25426107413885796
0.3597920627776527
0.2401321518876502
0.2116220580290928
0.38716993022200963
0.14747355585461136
0.34534347901506796
0.24306497996846654
0.20394091133732475
0.37445124392664997
0.373747475947041
0.2750130011222855
0.3572411587329316
0.20540897141696152
0.3289068798439189
0.24869787815681257
0.33739693075357147
0.25525956214719664
0.23392279326791343
0.2920125087959143
0.38792076054332425
0.3283508666386702
0.26688095482894797
0.28971240188433633
0.21510604812519948
0.3753557237496343
0.26133268120703357
0.2787378961652972
0.35466929072054965
0.29158624846736664
0.27255698110942195
0.19125966593203444
0.23329682257790443
0.26067814386620475
0.22792988310789977
0.1929076839834759
0.3386687606716122
0.2028070649946164
0.11898328805059123
0.2331194129552165
0.33811028549934
0.3512057284746052
0.3172404794552148
0.2763594440445854
0.19658422337148745
0.32873320165757186
0.2983235771237059
0.2520856615676808
0.33584512006627193
0.32785471836411634
0.3536602129020508
0.34847877804709587
0.3934178848262029
0.3687198429862877
0.24340307224158314
0.31927727377282816
0.3014100737970559
0.1995483594591625
0.38710738027430697
0.31825550643967343
0.2524877722765577
0.31899079279383197
0.24811155531064222
0.21525751989795947
0.2927921910455337
0.3748996198116912
0.3024578807086225
0.3701122840339869
0.4048889327951597
0.22224315982283452
0.36292294541069475
0.29906269380957934
0.3586749957546413
0.2508152774110397
0.3184800834426474
0.2623363769921349
0.27642134027761983
0.3381170575342617
0.3060104582255938
0.32832544822815285
0.37988102865919665
0.29645480068205976
0.31326028911216874
0.26934535024313516
0.37823470943725934
0.24863127582459377
0.2634058489975363
0.3006743056814693
0.20966383696112423
0.23808066243176249
0.28559550531249384
0.3835200566815273
0.23330284355853398
0.29890507664766786
0.29293587783051395
0.21373516610617926
0.3735019129694498
0.14811926466670286
0.1963025906922857
0.31271063737309607
0.32192217294926917
0.1450197646910322
0.3290069972634087
0.2967650709467496
0.20462807661120874
0.33465713253345414
0.2009452767206982
0.25428230722690204
0.19511803470986044
0.3552501964871668
0.40491957053624744
0.3479754430257935
0.19001332600558138
0.19673916291067786
0.25512160872208445
0.4025371005906258
0.36852140422229573
0.3277025198855732
0.35424509679487187
0.38828498631636504
0.30768768493236026
0.3134669581328303
0.28094353485359147
0.24399511663535
0.2884262976498655
0.22238429444038685
0.3489401965187146
0.2744529948483591
0.31752223329109885
0.1636057978854903
0.391648040448143
0.21216606700102716
0.3171961271189948
0.39043493240706517
0.3322706537734452
0.2460298844866287
0.37507053985419947
0.3683959522867199
0.23897863969474598
0.3008851416020068
0.3922967032288534
0.3090735603708154
0.36536283558619276
0.26297330822066184
0.1998024896352089
0.259214801350167
0.3914500100595461
0.3395030759988392
0.2731089242617078
0.37450255948639366
0.3851073689930481
0.31638405312293283
0.35719698907780595
0.3821910922858045
0.29237059131934484
0.20264943139459335
0.2006120364808283
0.2909937353880633
0.3970241416902913
0.39451374334660005
0.39809227090178134
0.21971250337148235
0.29168233219036616
0.2976462156309454
0.2050697506809731
0.23038027529332958
0.30405982490850925
0.35529391288065043
0.28892918891357344
0.2631282638027651
0.333988940172916
0.36768698566770797
0.3480109182486106
0.30233725774214515
0.36351424146594824
0.2751727274408084
0.20843922014327287
0.28444696691039495
0.3448449782409268
0.14890330263010465
0.21927863160292718
0.4004565136190649
0.29817169557519874
0.31132680904842847
0.3971657604784067
0.3861857133387801
0.3447526914797719
0.2665203303606456
0.23584487927077938
0.3502243341879443
0.27543366092397786
0.31604133540321616
0.3008578792170393
0.37946240565930156
0.32490550245779903
0.38260717111821524
0.38140922176533854
0.39247048807757773
0.2985640267319608
0.30775117212657777
0.34149930632238157
0.4020686231918209
0.15353990145633223
0.17335401375902215
0.26930503074153833
0.2805670716462163
0.3202014627279961
0.3336472092840965
0.28220472885760883
0.3848480377803298
0.2875464836629951
0.23125152087952924
0.24081365006207048
0.2307778272605549
0.3293179436674176
0.35439418684105106
0.39349921961241113
0.29901370097327074
0.1883794795554928
0.22947140758306966
0.2588055698348146
0.24928860439813783
0.1821686571072026
0.17470918383099976
0.35415529783015204
0.3104136273483746
0.1792167768953024
0.26746397714588865
0.20055307430859157
0.30726885303325896
0.3089614358519292
0.2606989972511191
0.22488875613226578
0.3397471204637502
0.24206074478746098
0.2890001264895692
0.2857371147295824
0.33974380655853037
0.34338788738856435
0.23721473734667783
0.2897211955975118
0.37859970008199245
0.36619049813119897
0.18439438616694354
0.3766532913072365
0.24221520109823136
0.15232806254492742
0.31525242424007205
0.2189851104552598
0.2621941411228323
0.2635392080805554
0.267026459992219
0.2973390355046621
0.15190862177080197
0.20181299898590843
0.38552481815524053
0.215504149316685
0.3264573944123445
0.1423168246799114
0.31784088819395984
0.39166161887892564
0.3923535115041485
0.35995532331425284
0.23183133978492515
0.2657269533289395
0.22655125365252282
0.27281034167527046
0.3212159121555494
0.2945009866420865
0.295937051542344
0.21619318186497402
0.3879121106794031
0.29489251130024263
0.28125517634119107
0.38225080814620394
0.21615051274800703
0.3497118383442181
0.23379228435904464
0.32939648436932717
0.2968288060195305
0.2647671254117913
0.3603881103590673
0.34508148801687805
0.2670871290617182
0.2963728548919245
0.1759164429412183
0.35043531290088636
0.25561241425637843
0.28729002391459135
0.2783848673447454
0.2735846117920703
0.36516419973293457
0.2318336330486675
0.29890646675965743
0.3395695854309901
0.3240729903460169
0.3903739085933582
0.2971230445436539
0.32517862300871936
0.280418799002347
0.2118896545795512
0.3605524254970284
0.27942814297816576
0.2355093351479348
0.3886083561026742
0.3864108938178364
0.3176817304115897
0.23458108628329927
0.3682057335361984
0.36918796630077777
0.39859098202430937
0.371547723310606
0.3163265222333302
0.374437479283143
0.28175043557490886
0.318753337970489
0.23161745032459477
0.3080778968503158
0.33256167090192057
0.3385461850877793
0.25183172835658163
0.26267013161874153
0.36907726079641995
0.3312607970769788
0.4037807446913902
0.319197299273429
0.3272002854796503
0.2784342274879051
0.321088677228918
0.32996276693371435
0.2515132223955182
0.3663510960620372
0.2486606539519793
0.40380107314414687
0.31753031195606585
0.27277412959879455
0.22645727069391733
0.2701706553863177
0.3559210350843435
0.3458116992094561
0.392030206020812
0.330203289808654
0.23574648003263002
0.2300872539095359
0.2493264415653211
0.2928011179581553
0.2992352675747201
0.2736964258929395
0.39384927463894426
0.24003986918860495
0.3986093100726718
0.35374568972172277
0.3127810178474619
0.3855865384902209
0.31217342808209253
0.31404438902994775
0.2891243288318144
0.3630013629674878
0.35011211864290376
0.2245592150566616
0.28972104625682155
0.18171613057550756
0.3293356871757996
0.3384079854458017
0.23023776256535639
0.26802610300129964
0.2950403577498917
0.14426502004406125
0.2910240017443844
0.3388608977423084
0.35750474167393154
0.19048002935752237
0.371383312617415
0.23160371765625004
0.23369449212344323
0.3094328443074659
0.3425368186576473
0.2842021935100925
0.2567309610597347
0.2423518706203631
0.17517801169349137
0.30510132407928175
0.17840904486117914
0.19777710050234917
0.2670513829751446
0.3115530237139004
0.36177387039802733
0.3474623603085359
0.30742864734928227
0.22271403510792723
0.3511082676365363
0.32938159666816325
0.33269273511279485
0.34267492891420814
0.3235778373595477
0.30175996115400966
0.26998557561802766
0.1603667688609154
0.23065744224003906
0.24860181511275892
0.29757769045435495
0.2179236267402973
0.20902400402060248
0.35967717171162555
0.3086175259306375
0.32634367606313935
0.1730118116876704
0.27246490000608387
0.39974636716158396
0.30139230616296586
0.3115976549708723
0.3029412324247191
0.32749210899879555
0.3092838305121268
0.39143119883111616
0.27943034724002747
0.20357688761205475
0.3122166093998229
0.38591834185509927
0.2824574415857033
0.29935371436180175
0.2525697125527533
0.4011963124361405
0.3498973230972271
0.21476291012932577
0.18884728044814514
0.3599422139941013
0.39196905669508997
0.30410601047968794
0.2563551295200286
0.3706904965731673
0.2989247432645337
0.15907446388897495
0.3070058956560524
0.3759835766165251
0.13245310545342173
0.3987741377949442
0.2865240159576938
0.27702820241184495
0.3524079914463245
0.22651788697221015
0.2753788314245049
0.3224752000022007
0.3612161702637956
0.34513752470204906
0.36433557155165414
0.24387630991176135
0.372839362164827
0.37365589304936025
0.35860982176732104
0.3207102708223947
0.2631690102981597
0.3366992904952172
0.39389739864902507
0.3578943472196678
0.23941406062505932
0.2883721702554855
0.2910546609890512
0.3904933445181328
0.3802590668986301
0.20432453444297466
0.3802851133076525
0.2694922286197897
0.38224818082574963
0.33211891982698544
0.39634498467254176
0.35874046488359046
0.35487808958490913
0.3131284740840958
0.3486001409989658
0.2755817119468665
0.21937088940342353
0.26018860764086904
0.37553865990921265
0.3110645365171874
0.32317767204647446
0.3648535728396332
0.39876270794878715
0.39144660880877147
0.3012091140029186
0.3345518529556337
0.37886836841011673
0.28081179515242544
0.24680928312404704
0.27983453626305266
0.3743587924113132
0.25694997111849394
0.285683184565628
0.31804277724428476
0.38669995808479457
0.37963610045894053
0.34744594997601813
0.351533995221537
0.22743295040104997
0.3773982661239837
0.18011792188913667
0.3905916977379845
0.2715591997586503
0.31157360691207947
0.16674411404506978
0.280688024262775
0.26247356454033854
0.344750210929098
0.2685588564732739
0.39123878006949764
0.30094762740070535
0.33931376198018276
0.30278814589093883
0.2830048182478324
0.30769681223699763
0.2938075689729095
0.3948318975243049
0.37883953551532185
0.3075060792765857
0.25294738595074834
0.23917222759995838
0.24383377109206725
0.1929778585356861
0.3072354764513792
0.27491630616945634
0.39472887193016004
0.34076589837931354
0.239374985530205
0.21711721096717415
0.20909972472543792
0.36945027230906313
0.19106383137228652
0.19975323689477606
0.4053552402978119
0.32172042921907895
0.37005478989370544
0.35592620318539947
0.1787553461675514
0.29878292875132595
0.20850673026938712
0.23235074743371067
0.23403618215712782
0.33015745781993716
0.31813922004620315
0.35093665612160474
0.22485440943031468
0.38961440885764875
0.2866616355086349
0.299435772636572
0.23392932237878628
0.383345552574948
0.34341209321427857
0.2702661291219964
0.38530564294915143
0.334365660268525
0.32592759617584177
0.2917225592517808
0.18428456966373782
0.35634999864804645
0.35200445326237345
0.2776674027602152
0.35111761921506734
0.29613629270385794
0.3272458004686534
0.35926594482266305
0.25146165605396154
0.3922696870059266
0.39170113352454294
0.3231326090839593
0.24012035155586636
0.2943118186550586
0.33010968896435383
0.2954215448454903
0.2440888873583983
0.322061761970671
0.3426310531061387
0.3993836665869982
0.27889330303660564
0.37146983679400397
0.25687641590902666
0.2859730541901102
0.17098866239047017
0.19727530676575275
0.24054438565393366
0.24765551469329938
0.22897562431541932
0.3153966031645131
0.313747299310031
0.28093126967585735
0.28150329539396723
0.3303239218002568
0.18476732272703322
0.23139400257258733
0.2351908211371125
0.4004512814938817
0.31694416190467944
0.26261671386838464
0.2959688791502015
0.3635439272657594
0.3587409707418409
0.3010398427970763
0.36964857162407655
0.3043515755399647
0.29121132779900677
0.38574677589560336
0.38164188848495545
0.374481664368034
0.265253311232358
0.3516594597864365
0.2819022272851473
0.20743746943586028
0.27168124039768726
0.31139301631272565
0.380671828176043
0.3091399883750469
0.3125126656849456
0.22607721764629182
0.2853215885204877
0.39523483016087446
0.16111993532729255
0.27332407876448916
0.19452724196373938
0.30340970539317713
0.32331100866023466
0.33570996480408644
0.2989454154972609
0.3448075192411661
0.3873692387574884
0.19472020730479447
0.29307014858796604
0.2726963147115816
0.30561665262357834
0.28147666631484697
0.09436467517157918
0.3415606707009039
0.23734685927696175
0.306583396357092
0.29607863283736774
0.24607143142144972
0.2478534288009872
0.30399310747847774
0.3405959733540725
0.3061126454734309
0.35205674812746807
0.2015069131443984
0.3793004833014119
0.28163997448880196
0.2701555250832813
0.25121925588564387
0.25779334406110443
0.2778189775337084
0.23931066033374546
0.294858747449147
0.15062798636140182
0.2667314734713503
0.3633815245600575
0.37766429089081666
0.3995266007738919
0.21561628962497048
0.25193076713000584
0.34227552062416194
0.334596220444614
0.17444514303681374
0.31794510717888336
0.2405846819030273
0.31613477076812546
0.2558139245717823
0.30926370842565587
0.3483705711204303
0.39462242005549486
0.2566247401621979
0.24764866514537096
0.23088843794341957
0.3750644076114934
0.3552573748816257
0.24016566797931904
0.29232756497925244
0.18155514573324816
0.27984889482179126
0.35150569823950606
0.2917556468359958
0.12359600055277048
0.30928927033691833
0.3291938456753923
0.3451761604217941
0.3600749611286174
0.3065948704189409
0.30271096574377054
0.3316484060647301
0.3790303560275461
0.34016375185962344
0.2751998020176031
0.291990904485611
0.2175104883167879
0.38637158206168104
0.3069675699014927
0.3730283007912815
0.29232297086688996
0.15532408824219004
0.2827934763635702
0.3908750421368497
0.15801351278231868
0.34751451449161724
0.2325521788653385
0.24493348199445836
0.3565484984454925
0.2853980577333797
0.3334716314149587
0.30082076762164595
0.3858394948107805
0.33893959613323177
0.308389820682374

==> anc/HaarRFC_L7p0.09.dat <==
0.3823240736249007
0.29363125192259704
0.4102392476408236
0.3144596434928962
0.3436745798803245
0.38642144377719423
0.42108743357059336
0.22513537327027217
0.27183262927810675
0.2369657940054181
0.2784800342091598
0.38546297040228084
0.36115171968191156
0.24124808000059858
0.259701480293885
0.4062982943126772
0.4236332535711267
0.22328293832966034
0.423058950248922
0.2831361023884128
0.3297172448910571
0.3762520056028627
0.29938871831450775
0.2649809423376972
0.3475679095475176
0.21348302249594067
0.3781132057007435
0.2638067638491228
0.281789491787837
0.34908927848639976
0.44830499502675875
0.26099014862873676
0.34659892926605573
0.28565531069282457
0.34519166320062555
0.3236622413487806
0.40559659201103077
0.32171417514868095
0.41067705756108674
0.3039636392114634
0.34941019657226735
0.3467837982870759
0.2758700589953894
0.1629781818440325
0.25864406814105395
0.15258450826314962
0.2770583973498091
0.2190205789184684
0.28062333678123974
0.21547598586254474
0.3549113109127492
0.38111227562019306
0.4289335269518151
0.30969449405362137
0.3509706014932195
0.2794617453226781
0.2324782584512668
0.3144189751957936
0.2663083450212256
0.3697310759852745
0.3190474537345894
0.36371070093274865
0.4108140301107942
0.3132428718343516
0.38283476902996516
0.42363092033440447
0.2580694345932549
0.3779251110504973
0.3306918607348915
0.4235525435188181
0.2339367637701313
0.1840155746494612
0.3144401169653594
0.23279136248154603
0.2948998216791913
0.34851817635096743
0.294766056971027
0.2895460832845694
0.38517969237424227
0.34168745566900727
0.39117992905940774
0.2596118134096698
0.32425452834200197
0.20535461698005275
0.3387560853553478
0.28627214049548605
0.3245573526663685
0.38203916484034744
0.25280711553193513
0.27954732364868323
0.3260029162206338
0.3642822075973144
0.38823307422754477
0.4242321278745674
0.35048513427444156
0.31866106189793536
0.25911343262913994
0.3403431345010101
0.3262417583170573
0.4263822375880816
0.38197537097547346
0.2971887051072407
0.28505758396367453
0.2820443278543323
0.2240536246890591
0.26030397636796476
0.3197885091570131
0.24923398746155667
0.27807915368767344
0.31802106980150396
0.21922664307644565
0.42035325731538575
0.3689336854099989
0.310820749377057
0.42998566555132106
0.2515979955630497
0.3865960455650504
0.30488509700446587
0.3859805856220751
0.3430301325784186
0.3088793003609557
0.33335465328901404
0.3579848210077575
0.4397461128457415
0.3158277520886459
0.4011539297732811
0.3766546328154364
0.29515257996346544
0.3542216387416177
0.445495292098046
0.33291185673806567
0.28871650144592703
0.3093066060126871
0.3973745812857944
0.32058969588098507
0.42575882975689516
0.3394454781349629
0.270448239654285
0.4342216109145363
0.29005144961141166
0.2440832185822195
0.23728634851918595
0.2870595036733643
0.4045860029801484
0.23401282685027802
0.3261179710383788
0.21807058759225423
0.19691439413442638
0.360992509184703
0.427380766150025
0.40392147097068665
0.4305656608015461
0.33985026585339545
0.42513524870188873
0.2536377795175716
0.23962197811969557
0.38524371872518
0.33705753364686664
0.3228737703967776
0.21086410187447333
0.2981799697240571
0.2305098102800648
0.35170789541189323
0.31601880700460794
0.3382960699036686
0.21277865155184883
0.3579634971496054
0.25545542328149723
0.33431251924297606
0.3494416423573702
0.3431509807522944
0.3325497934545767
0.3107725423261535
0.34673431391228254
0.37495543397434916
0.16083798934947505
0.24159042813413634
0.3680359484539905
0.2570895441229886
0.32364615833325816
0.30111839375710675
0.24191512821506256
0.350203655561593
0.18424599790296772
0.3047806742506277
0.3521484308351607
0.24219187569852604
0.2053857703994315
0.3616201618184796
0.2294843139745018
0.22445352813184852
0.2266054890668056
0.2618079459560592
0.31071106766969603
0.41934502344017555
0.2819260320662264
0.2906089484223075
0.3802935144419862
0.32987323178300165
0.42410765140378404
0.4116236271267844
0.4066380845156994
0.3672996333400756
0.40738411717698925
0.36992169891010057
0.2309057922920214
0.354935201028648
0.34370793319830273
0.4288881367484616
0.3071283351705924
0.42530971829664416
0.43238008558048885
0.36270636975165577
0.2661318342635885
0.39034349670179963
0.28598810923793544
0.382161631358181
0.32154797311303435
0.3531109051517274
0.41229322749693953
0.4085278257759155
0.23723476836647445
0.32016029243231575
0.3451875817009419
0.3203302938813755
0.20964735635712609
0.2959198862350178
0.36068582378418795
0.20800938276414757
0.2807636473230929
0.21980614625727066
0.256231281062988
0.3228869196862775
0.4371459506489276
0.34334899193084206
0.34691062504503
0.3696771190440343
0.4412071597933329
0.35298847501447134
0.258900055088518
0.37051891973619333
0.3392924324635142
0.40646553784352124
0.30917200903253
0.34424078118209855
0.3864486976882307
0.3688534293679309
0.3228392799598797
0.3366272194530704
0.2407645056909581
0.2495953733031121
0.41952383088176404
0.2911714434200788
0.41223928363604334
0.3414234886367318
0.3720728188897802
0.31448687318768526
0.4149755375390392
0.314766502309245
0.3127518903445737
0.3559568297946719
0.3717805668417308
0.4080130025895069
0.2897168029523772
0.4037716849975313
0.25002317776481997
0.3452440533088585
0.42087300794060245
0.2475421224199657
0.3331559925945171
0.38623664432279314
0.35889130737287656
0.3811828713240761
0.32566389785829936
0.2841189581444454
0.42260453709400436
0.3630419524252984
0.28009332282362265
0.2660712716484829
0.28962910021371174
0.26903754015674725
0.3833890727622441
0.3386433599879304
0.3232490247219662
0.4294533425305256
0.22203983379330983
0.4320306899033916
0.39659435578908114
0.3547929309892861
0.3664934436233544
0.221208341680765
0.2781935546408075
0.1884649442909629
0.2586008142073921
0.3296413979482484
0.43525874151245536
0.3072257215265215
0.3867933372478493
0.3469962949824146
0.4090558144054511
0.36880943988173387
0.3492378895169581
0.34467479837694925
0.22831110113358002
0.2608727684876531
0.3105530029713829
0.19612495413009248
0.32527264832141056
0.2624779136254218
0.32158782042789863
0.2768815371873511
0.33019842409328193
0.3119553731507463
0.33539013726165795
0.45298320929127306
0.3064922593936712
0.43345271755664494
0.2995205435714658
0.42640877525717097
0.27632512897644684
0.4417291628863296
0.41652970409827067
0.2987513898652432
0.32061393955542433
0.3541347610040833
0.2277136029380308
0.16758560858864802
0.28579717173488195
0.3516839123768074
0.4129899577384396
0.3484552131994598
0.2506450232190628
0.38081873768547714
0.1850122814310751
0.274011823568475
0.40934428965784964
0.26904323420985177
0.41710132938635797
0.2080339854079885
0.19373459907966703
0.3759413766159205
0.4238188358457116
0.271736106386972
0.3708367137834301
0.20852641347000278
0.36388170269798925
0.2263500304207858
0.40747730671053495
0.2802117037288662
0.35502384135372905
0.3577280135106737
0.3707474828578084
0.3479043883044689
0.32704951814248007
0.3336390363262442
0.2757670983165601
0.3698942890270018
0.42142177756992255
0.2187887320800751
0.2333124420433558
0.3081662018767859
0.3055116552864196
0.4186818289490087
0.37483197273208296
0.2673448075044752
0.1868608726977633
0.2693908899502708
0.2841207641624544
0.3870207241162297
0.27636481259442847
0.3891658117282012
0.34083453336305375
0.2358801564180251
0.39184760858066325
0.2233197616366984
0.29361535470394007
0.3736333341028451
0.18362783309078595
0.2719763921330159
0.29795537921759646
0.28253865079489865
0.2409430698817682
0.3297407335100005
0.3548775444583914
0.2432676547716241
0.29096141662453945
0.3072960764680212
0.2691100952550245
0.24995646895103799
0.31749412713559066
0.3417049241271173
0.23703850053451953
0.19613824752346679
0.329497062046673
0.4366007267060766
0.26015452136683404
0.3208045957530326
0.3957463812566657
0.3315079753083598
0.38212534251791314
0.2558765610180972
0.4385226836427208
0.18989701023641678
0.35873492158537185
0.2529615915563461
0.352641936531113
0.33198590356452695
0.24411193683205987
0.28270031934984874
0.412548460082159
0.2417040357775531
0.39903054217300765
0.3017436878771644
0.3989700559678121
0.3522577353456336
0.2835797640432439
0.4352756075329765
0.25250898430868307
0.2572510748768101
0.35399083708903445
0.2566132020729697
0.22485521588188787
0.26534934643580116
0.31281979672992505
0.27853639619877185
0.2001167606563408
0.24860088037163366
0.28756114644517966
0.37055611569167357
0.280140775336427
0.43314090389861337
0.3865591195181615
0.33721851658942004
0.2510154157748896
0.1948436023180433
0.29553186022284667
0.41729735178152194
0.3828506744608254
0.28968371818475336
0.3099036583182935
0.2930048691294928
0.34061417752386447
0.2652135538870397
0.34468509314558626
0.27554158344205415
0.3805795192534441
0.43495845113017106
0.16771527698627728
0.31940771837740684
0.45422324263448616
0.40008211811855515
0.3284673022647118
0.30098142659972665
0.3573788083097723
0.27503316065260647
0.40363314120570226
0.2837381980801366
0.302947062941648
0.34789385009842194
0.3416380710133624
0.4126613450127872
0.3923190169856133
0.28282625830603425
0.23754986264502218
0.27337498768673146
0.446643608315424
0.3550555621507476
0.3416963932440904
0.4275875070619415
0.372241332062363
0.265696518264058
0.362371643100434
0.27045972593537126
0.3132872417673373
0.2693949625736953
0.3080517465027919
0.38694820639032823
0.2664523262877961
0.37553347341301524
0.2651842534868693
0.238910028210422
0.330632513179499
0.39729506487323213
0.31558004636092973
0.38318808016035105
0.41760084978977013
0.4093343278067975
0.3106152022709098
0.31041549565411725
0.32662028537805005
0.23183924216033194
0.3970862242556169
0.27957589190082055
0.33221335156454235
0.4254491510402803
0.40972179808976755
0.37611897577102754
0.3056912794837609
0.33165175433535055
0.18282742296217938
0.37358693514430064
0.3545072242974164
0.340167713294869
0.36438026004745366
0.43786374915796866
0.3515787709224027
0.31998607761077263
0.3021394267891163
0.29059957900475775
0.255078412239332
0.36783637552682275
0.42646998339729125
0.2165432354115734
0.41853889026420904
0.1954185771592431
0.286700457958195
0.2750748363171978
0.31042350294005505
0.2595462980716121
0.3057041549662313
0.2801943535760318
0.20203773920851253
0.1890509814782007
0.3284902156914289
0.34228765293496854
0.19958997665119194
0.29174535097669885
0.4116194416055779
0.3210446591908647
0.40948790187437906
0.3583402679403858
0.34545527439863216
0.2586213508446903
0.27018894576428876
0.30844293814161405
0.34936054348009304
0.3185255765173184
0.413562832942797
0.4182123274116117
0.35664756068387
0.25509298780000317
0.32027058405068015
0.27316510519209136
0.38522198744785413
0.30747293450531166
0.3763195443816502
0.3599079751185413
0.23103955307265112
0.3325735382408403
0.372583629468269
0.282472883261347
0.1929415731291678
0.38018105337810404
0.29922373731211493
0.3974491764540911
0.2846551950708855
0.33653151959019195
0.2662269439423196
0.4133035840087086
0.2933332813101904
0.3550675127764042
0.271372062485035
0.3241745123040296
0.35115171300042214
0.40566802325199297
0.24607299199333216
0.40653515847267735
0.3673202698003559
0.25470366661537824
0.2755812073800205
0.2555047297059634
0.36773442702427706
0.4129961236967548
0.38848431007736384
0.3384615557325549
0.16845434252244515
0.31411322502061306
0.3730653844973682
0.2760799857181573
0.19275335909693508
0.3703546961513999
0.36974263075142283
0.26925136940944994
0.2154235359433331
0.15283330176915746
0.21106433410217504
0.3262080618618085
0.28234639485712315
0.22667923550827082
0.36877877880211934
0.30422837365709304
0.3590781384577719
0.40648854139522655
0.4367301453342113
0.35519458859195346
0.30520457672293855
0.378157299725425
0.37110470874310114
0.3162261366972577
0.25909395914327255
0.35988169620475724
0.39430169318904956
0.27791309497998956
0.387401608143824
0.42657473397152923
0.1959447899330829
0.3265464912238424
0.28966794914622646
0.13415204146278253
0.2923121891461574
0.3202488967196582
0.3752929840003503
0.3941554552378137
0.1673578105005803
0.3476451037769954
0.2875306491526175
0.34295204128008794
0.3112303975847163
0.3212506204024827
0.20718536972986729
0.2479464724157975
0.3704045757784817
0.22104734794298728
0.2697661120248282
0.28123950429307487
0.21528947185566993
0.2876726878879949
0.39470471496402143
0.3679899439888376
0.31405496456028287
0.3840645991262755
0.2904834090362798
0.3282965966109726
0.3337089722308242
0.265826807191524
0.4019289441823141
0.26881253336879135
0.3361344435549345
0.2208694220754605
0.42435217191877345
0.3164441421881482
0.24880950884815262
0.22584834876687007
0.3046979490141832
0.22287139765684635
0.3923959938113344
0.38634544313279656
0.20907105621168096
0.41676849823415535
0.26109391130265647
0.226372457836672
0.24217054464133153
0.3639615804143736
0.35568438105743433
0.4076598885122729
0.4399664704433799
0.4361895414105117
0.4213323617253793
0.15598811831571996
0.4044784352033692
0.36232951242913947
0.2589400293805505
0.4138853956196764
0.324118916557326
0.2938997370719447
0.38771061376317084
0.2154892956846561
0.3755898398375488
0.2819320895516931
0.26313703743603745
0.3682956253807747
0.23380912041424726
0.3074389532223321
0.39831803912882235
0.3848992742015044
0.3733678779763432
0.35392222476999413
0.4308537423365857
0.3464420217076178
0.36834947126103823
0.4034802740608101
0.28532333234882595
0.3182480684954996
0.3491639852694471
0.16716558967827444
0.2455675711508145
0.30483636631196137
0.2568527905565131
0.3475380312553566
0.22462942255512994
0.28922019880700306
0.4145765417974578
0.379847085433396
0.24326736188112066
0.43257343586048513
0.35136194338295834
0.24621850937095424
0.32673496211510855
0.2742502713206211
0.38905130618048833
0.41943514854971353
0.3923641717335874
0.2568248502519454
0.36731295207336
0.29860251660649767
0.30593075861949526
0.32819708444829543
0.3364156252573674
0.2921555079787074
0.3912616692546898
0.3902024383408223
0.34191943685027115
0.2926788296277971
0.1988297296674094
0.29626554384091836
0.29910699427822685
0.18062699238353044
0.31652518981681915
0.3785087225300766
0.16501527713594089
0.2874578203045068
0.2520975506241288
0.28405378936599107
0.32415717187164045
0.33361925158258765
0.25802242981186096
0.29332548139020853
0.2689766589644533
0.2421812384822764
0.3380105561228675
0.28079740288023103
0.2888947594538881
0.25307267659584953
0.2598780221532796
0.2186570155362668
0.35367760785689784
0.36179244386471504
0.199644178584584
0.29760461541558375
0.26385246027133774
0.3074593072240192
0.22870540676207096
0.3295535675704611
0.2889747919721146
0.27449744852784336
0.2673275098459907
0.32845572526954897
0.2941586533700369
0.3249564469641377
0.28005742249426774
0.35000866806104053
0.3792036775668753
0.31016684271027695
0.36459840749749967
0.3551470797568479
0.24947003643313473
0.2806286544177517
0.4137488132625924
0.319798084573175
0.3290166966055705
0.4415959294433087
0.27241475072751775
0.31501276847998955
0.32500135578761513
0.33674843978455327
0.2046657731909678
0.2832766507919997
0.4320436009295925
0.22046201473047455
0.4332668836735758
0.21898084466167358
0.22115032212615388
0.27115231237222626
0.4225653169775238
0.33952441229504293
0.24865134800393698
0.4015974647107561
0.24540232856630564
0.22723821672064182
0.2591622719344366
0.35404013540208396
0.4028959420817002
0.2595820658438482
0.2967876516111647
0.39532157586077177
0.22492023537015748
0.30504777232184277
0.31777641907891185
0.34402793517253927
0.379926838736515
0.2411726086215562
0.3798342555404771
0.28251500212122765
0.24681056953324862
0.2708483912861152
0.4202979983473492
0.2550228379032551
0.3627000581182055
0.38236435291385124
0.30406062198288575
0.20433148067213633
0.24868974229280955
0.416913282718321
0.3644616833363565
0.27308205580366285
0.24086564612422443
0.29225320327331844
0.22395958944073888
0.25286332168263603
0.39546202513159007
0.34011084948376946
0.4034859915330547
0.306036847630419
0.25438228271624885
0.29061041861424614
0.32166251809499613
0.24657890341150823
0.2860880575052772
0.32921480618680854
0.24025080187963976
0.19991519089488335
0.38481865059622766
0.37144804864484854
0.301014710214427
0.20766322616245547
0.30625089903155267
0.2910852544900257
0.3220819531679852
0.24060700941282412
0.2523922040007901
0.3939574397863264
0.3744715620163809
0.186888243931759
0.4479338186766794
0.35668886363435554
0.4400127613524237
0.3439544459175579
0.21896273631239632
0.2214753294996184
0.34476156223395127
0.29742738852169875
0.4120122181781299
0.38381787943270923
0.2536286650578446
0.4206660333504285
0.3928042981009954
0.23333870243916724
0.35277804173887506
0.23023306805792018
0.3465520876312272
0.31061462460158507
0.31779698405927403
0.39507353247991367
0.3067570441579098
0.44042587119255117
0.20331858273509845
0.4063648026961251
0.4071162426602284
0.3174218621957995
0.37465487774120393
0.23868432850522994
0.3938308428111934
0.19197995525288258
0.2295632196953675
0.37908817624695035
0.2662592402977034
0.29280472951487796
0.34295355847915454
0.23897672341816503
0.3425630944660376
0.4293533957888341
0.19652794747041882
0.42448539082008035
0.3722417580090644
0.3281789585224804
0.3960880564220335
0.27213044718796237
0.2729695610557526
0.4210826753943146
0.43756514975903826
0.28402421330369565
0.22152232473609879
0.36423092493627474
0.42895999347670105
0.29810524511613595
0.2234433930278145
0.414329476846826
0.2846661319613927
0.30046268293443945
0.3131734908708841
0.3892351414213664
0.31256547045407324
0.2566116497903183
0.3919770112967155
0.4191311466283365
0.326199212913668
0.43087673036144497
0.42308851561972216
0.38461603841933384
0.3266664878150577
0.3131336074137827
0.2951142330561157
0.45465716439517445
0.42508894415350706
0.3380603959093049
0.41027710432525366
0.3707639790730297
0.3738795323343418
0.3639527862395666
0.3742239792846907
0.17039051723167123
0.38872104403665636
0.39568510208130653
0.25265399568229335
0.29661001717750807
0.17571358995335332
0.27237229821127695
0.2189336910526347
0.43045510076906734
0.31455465061380145
0.2922400669352583
0.1835156158651027
0.372856065036616
0.37259533262504335
0.4458095745000102
0.3396104248886951
0.3208007413933388
0.3636988274139621
0.30267090728480567
0.23554454825300197
0.42682860017398383
0.24730016060277366
0.37580767241937335
0.29448816223905677
0.29847779722760587
0.3944851258159195
0.38575471612182116
0.3341901835778446
0.38795554960017486
0.1977136536683157
0.295919600023361
0.293039200202301
0.3567218788378557
0.4131613903763327
0.24348392832609847
0.18476528750104138
0.40109892304943606
0.3689236702204569
0.44790953688870117
0.35980459605436577
0.3204424204200317
0.33673860667161876
0.3957125718422211
0.37989634138427636
0.3080425844467614
0.4013699614960667
0.44715016610522706
0.25655698659433696
0.3278715032612315
0.3871088499730909
0.35094695718258173
0.2497453083986426
0.27731475224548996
0.36250744555028047
0.36063828514000407
0.2906402258250918
0.15961910508723068
0.29476346853579083
0.3619994820809705
0.38409503423065644
0.33980939946426925
0.3219104091462491
0.40122491084581396
0.23413194056886225
0.2830907033026851
0.340904433479034
0.23783153453078826
0.23658580428596515
0.43660207644605614
0.2847675216301914
0.24522292352639574
0.3018279863864924
0.2989014321696941
0.27226190841146397
0.30287108117079853
0.27587928721370597
0.2645654671414202
0.3694640141474087
0.2535525000300611
0.4341948829772416
0.3399971062301812
0.27478219219386846
0.366405576535743
0.24046944331792128
0.3134875983277472
0.35143977442891705
0.40912001517281826
0.3114410298954259
0.29512056176239954
0.33555081990906893
0.31569014553692315
0.31899359563729923
0.29132491709024894
0.24223611803703807
0.3092764215990585
0.3703062464422308
0.2668950967321313
0.29389540563840244

==> anc/HaarRFC_L7p0.1.dat <==
0.34436666629691715
0.3294374194992891
0.3986574830712308
0.2574605465133001
0.3567027523939351
0.41713240613407987
0.4039716450974201
0.331620045602051
0.3735542783084494
0.3630539983935038
0.21161896872382083
0.2718542613342294
0.4595004874812663
0.2770889852136536
0.34103806872311127
0.468085381515582
0.3226225025118324
0.37868062873494757
0.3613636745721487
0.1552757430997887
0.3000562459420684
0.3893810684868138
0.325765620285137
0.3754526676713944
0.2275306192196069
0.3490920061903549
0.32203771599767855
0.1952762247612638
0.20398400410547968
0.33270255327136855
0.42726044253081075
0.20521205708563534
0.4306260951506848
0.3605480097778839
0.4075675526254279
0.351668890604819
0.3940519203344272
0.3352927619261648
0.2675032442161277
0.36797133227077156
0.34258611383871096
0.35088324143156085
0.3228175911783364
0.2080655544247653
0.4604759064743989
0.4208747676398602
0.40534068448059046
0.3325401221886579
0.2608450011135799
0.3117882735485323
0.30402662354961
0.3072296512638827
0.36073438519571305
0.3148750818576662
0.45592667843401224
0.29049377312434616
0.3209933247759024
0.37378467204859933
0.3112772257877212
0.46056376120169223
0.4244139882302624
0.46487887426016666
0.34406181287562165
0.25697516545894766
0.41806560581289093
0.3603337306703846
0.4170968429860926
0.4033687397788361
0.2572098144017062
0.4051309636202337
0.30402481494898076
0.24088065497381433
0.272661586763551
0.3478061797425735
0.3341421245049569
0.260425772681897
0.30832553762350307
0.2627640393336221
0.3837196225858004
0.2541232494393693
0.4201286389441009
0.3353984725067829
0.41242993396290545
0.3448080185914768
0.3610919013680922
0.3727308837763852
0.34480248052943285
0.27931648585477686
0.39799363824502626
0.3218216418210285
0.29652524223504445
0.2949132933916916
0.38718076097665244
0.43861878463264337
0.17631979854409305
0.3728017498856716
0.41840420053835203
0.3758658768570778
0.33199270889630506
0.40101883996174115
0.2976176720494823
0.27152042518584124
0.37729243623305364
0.25714688925746115
0.43195793735949267
0.30807018147391224
0.3866775027724219
0.3384440650810679
0.44037184953106134
0.2726241245078033
0.33738678082653323
0.21439501329912994
0.4297688859229785
0.2826403257322684
0.35365811296936134
0.27069050302837083
0.3638123990202632
0.2756187366972056
0.22037596217743627
0.21678992994656907
0.38467173155759654
0.45285493506030433
0.3301161159287246
0.4888790373623721
0.24464669255744925
0.3499088014582984
0.34241768421583213
0.31710498494557177
0.2959606954973909
0.35626874751094123
0.34261218147558875
0.25149716671926303
0.3372644206239693
0.36538633661060577
0.39977642472944774
0.22053060200543562
0.3131779304350444
0.28803370345570245
0.2412361060795527
0.2766546367018797
0.36429640029668586
0.268666954170801
0.29006623957645705
0.334390471116782
0.481726611215104
0.23225339596768932
0.4182987216739621
0.34735422622696643
0.3690685800945123
0.30140785940917414
0.37196916444231004
0.3521389521258782
0.3410078316925365
0.24682419112737777
0.3420424368852863
0.25920200875149185
0.40548807609788695
0.28330152880650156
0.4128550181082181
0.33044037208089183
0.38736749009322374
0.3107349538989253
0.41363301638366845
0.36064743254317916
0.35079923206333324
0.3238078039133017
0.3347349465566928
0.2698772655185857
0.3865698027662129
0.341176267889562
0.35243147917775003
0.25942260675700424
0.35740236705479206
0.23046296930524246
0.34544585094084296
0.42049197442930264
0.32019430314287584
0.2598998837417851
0.2705216392159385
0.3273978911087716
0.28362923561986386
0.2714374997474163
0.34011174028408553
0.28691803030949176
0.43834260474028974
0.3845576542260467
0.4079412968390765
0.31396292448500945
0.3923555578396086
0.439325710576489
0.4487095583870456
0.3213185359453891
0.34780400748715684
0.4010142310011242
0.3982321163159708
0.363628915622387
0.29575300145271305
0.22846300630388675
0.30236632461974816
0.34082780942124447
0.45899507146142027
0.3464256204687693
0.4219438268085209
0.27251688750716574
0.37031362561015524
0.210067812121899
0.3470075492681237
0.32650120185314324
0.3552127798481345
0.24408630180492819
0.3494903860504795
0.4238757027440951
0.3769181963634035
0.26386596981309124
0.3486666190787004
0.4050370670703591
0.2797856502564246
0.24922120012700155
0.3353662069580161
0.18564394492234276
0.3763614490894248
0.30305220509949404
0.34416352107273857
0.39893226696771655
0.42180797133930936
0.28870668930200616
0.3816422461158994
0.3011747013487718
0.3766414752797112
0.3999290676087033
0.3526450373901833
0.3206370251815567
0.38876726777370557
0.3213983910369337
0.36230757948272496
0.374495856064006
0.29293784263314043
0.4031984649928328
0.3468283096499769
0.3643596112148243
0.3507863514000679
0.26697534472297324
0.2393151170960932
0.3295579842822735
0.2419515886773515
0.34864785994945696
0.44800320330691423
0.328480522082862
0.3149849251604921
0.4814478931460316
0.2290399660556758
0.4746575492721385
0.4710399801570423
0.24123965987814291
0.2653496122656795
0.38077855954424805
0.19370101568036688
0.32779062475453585
0.35056119431916305
0.3808389581684582
0.39973115430645123
0.38215272440209247
0.361395744483977
0.25124309110926457
0.4555753709945402
0.34441399608976714
0.20534169275628192
0.3730989434964587
0.33748893401356556
0.2707861581024898
0.3786253310033301
0.2742648320152636
0.3165673722366841
0.29098265702092657
0.35571269757772106
0.434916199434593
0.2935082261317587
0.3607183443890615
0.3558322404240212
0.3137948155667496
0.40743173471044686
0.30902912821562895
0.4134226180217865
0.3102668781224707
0.39360505602538726
0.29667740941477194
0.2888316506380844
0.3147613364200184
0.40411190843406897
0.49916533109539757
0.30643847968520654
0.3646078709536823
0.4088348443537427
0.36643656409464875
0.3064777714928998
0.3840562896354641
0.3411234760073149
0.3526299207029634
0.4928480344889228
0.2825402744720938
0.2337059173258371
0.28757860616322767
0.2641104281734428
0.22050389446652754
0.34701505811278827
0.2596583659552354
0.4451646248001696
0.4406751074553688
0.232351554970341
0.2670197797801352
0.23758069801655646
0.4194922090311592
0.3958054429380458
0.3712613686132228
0.3159278794624277
0.4349413288472804
0.32962402021209325
0.28606588799057237
0.42369399041384187
0.3928745681840957
0.38313523118185017
0.39093995404106474
0.2639407904754768
0.3868822118871868
0.45948038648273315
0.3332918320569374
0.3366576547724089
0.3297829568181601
0.25762651106722706
0.37460539160156825
0.37184988116498546
0.3030521522710943
0.34566464496173255
0.399825890670995
0.4218025962963191
0.2644591437490881
0.4385060963112542
0.39892463113889504
0.26400019903107536
0.36409900370049136
0.34203193573132273
0.25474929514915623
0.43009126360864053
0.24712428535332956
0.3952600911648327
0.31162061513917944
0.2902469645771554
0.40477895235748357
0.35208878995598497
0.3118943189370583
0.41975465346139074
0.31334707665468703
0.3966951418509191
0.4224541796119901
0.27210943724881564
0.2311508475302362
0.379073159039015
0.4872820363453933
0.37254341844982
0.34725242859256006
0.3974529076430714
0.2761427509016096
0.17251781047783213
0.3142968997974935
0.33527399924827916
0.34206555532616206
0.21159944240777073
0.27707502023596026
0.2049117453151227
0.35945447128230645
0.35536454497687975
0.35198193604030487
0.19674467716542957
0.23165051204668652
0.29423809654049377
0.47690091882568025
0.2849718948879463
0.32158219178696396
0.4703814496688082
0.3288555867251
0.40654477142946716
0.37744625583337954
0.293447500601218
0.4235061221312765
0.4423451772362888
0.3415483748763234
0.3866530417835259
0.3191544080212029
0.4181955462267211
0.33143331747358845
0.37101509758891776
0.1771326183211921
0.3690174941031905
0.4583747854421123
0.30413545698219757
0.38129864670158875
0.2077566132144365
0.36831050969160434
0.4401196101785029
0.27864208014423686
0.3478233066557528
0.39371635839744185
0.466069956351553
0.3137872530856662
0.1814939602744358
0.24694983259110675
0.3695770370718986
0.3079312305832362
0.33529367281349226
0.36315508166613847
0.3129538938694025
0.4053175750262519
0.3663571580226066
0.39039359719746136
0.3439898966375713
0.355241937336052
0.26412318562802395
0.4971718237425379
0.3470530851517199
0.35438903793196713
0.36833721713869205
0.28959438617833716
0.296285099544736
0.456115960155316
0.3367493937525028
0.44472780680616175
0.322672964581636
0.3635468669591481
0.40209157990669064
0.3844797369546902
0.3414047446845584
0.3379945395899385
0.2534380164128625
0.46004769489809183
0.23197747834597696
0.3571839003782264
0.4303613551609235
0.4593416174481084
0.27720576669749364
0.4002636645830496
0.41332342700890046
0.23410371092893367
0.43797093782006585
0.2862407783395067
0.24130627016386008
0.27858902210425185
0.33342264193992305
0.37694412282122186
0.2647861509059465
0.4181624384814092
0.32088703008658004
0.2285748993163986
0.3484221623297804
0.4314443769820961
0.2868109367589633
0.4034614655073321
0.3016853345733943
0.44246295562779586
0.37047698928762757
0.20540371755512746
0.25352568752253823
0.37769871840766045
0.3435597191063702
0.4085097850006107
0.2877508461389308
0.39155532955455036
0.3252493877653593
0.4419811793006594
0.2594653375996886
0.465104286535904
0.28267246193636597
0.4282270864669021
0.3929557563645742
0.2523800141521097
0.4935058610110583
0.20479770339240994
0.4854655817949278
0.394150996612636
0.2665373468673481
0.32961855412383184
0.4117734676194396
0.2973273185905764
0.3509026816931119
0.3898293960953247
0.28779423217043976
0.46408222177259756
0.3392742733426323
0.36814305764218624
0.3055276890379587
0.40272616013929186
0.4647381024750927
0.20662985914401963
0.36592847808166606
0.35282244154263753
0.30513891207688243
0.3572625833170973
0.37950918374102305
0.37163699659956395
0.41523092770471043
0.21891956367558812
0.2521989942639278
0.3611547471222936
0.32596374254540883
0.48297079282063426
0.25256213453748
0.21123465942709793
0.4304346562270487
0.3633132141273692
0.2899455277528222
0.3483908152491921
0.4009284475447818
0.4108114015184577
0.36442116475490954
0.3267428622848899
0.3309388078601377
0.3646863811787329
0.27396549659324215
0.2921152558933292
0.3478217925666301
0.3466197517746032
0.2587315401192966
0.32305517526591865
0.38704232922889176
0.2811711956630158
0.23084212553013256
0.23089198878136494
0.246175195132687
0.4107835971983864
0.3683174754857851
0.3648106088369781
0.33039390969377674
0.3502731811887188
0.3456904256152431
0.38771079005323167
0.28232194677499023
0.3269740045911323
0.4316699726665756
0.3949428866783808
0.47131849053416347
0.41984976268291957
0.3063771523774209
0.29274706189869754
0.30867511994369484
0.3334643842828321
0.26241063850339025
0.22346937999625582
0.4291370938737556
0.2866175005077334
0.3369395932449882
0.3668813600110381
0.3307978581116925
0.3894390982316502
0.2712134208816778
0.28196139815381893
0.33223958049484537
0.2768157024692858
0.47267753068987417
0.4033372349869843
0.24893349552556485
0.3064807966350436
0.388392178400146
0.26453762458122326
0.38735021113521634
0.3011927681077686
0.28457694738930717
0.24335106641009902
0.4281292723999408
0.3906136656422962
0.23355551037197855
0.4220333949697264
0.30952168410749736
0.21621534680042914
0.49197915991487673
0.32964064846573854
0.38010133632446313
0.1547225611728528
0.4670924896905467
0.3428256051549252
0.40596885415528894
0.3957296887151943
0.3372519657738275
0.4196911045933925
0.36613171166194186
0.4151398979876133
0.20484812678781736
0.1860094658840178
0.15899458475404335
0.3042144510256714
0.16509680106430197
0.3280129867155989
0.46662756985048565
0.38118226830275387
0.23753148712300587
0.46786826101763795
0.44908473864409426
0.48784995355293653
0.35087068362875345
0.31244141360031497
0.28685173535188213
0.12307290529423938
0.25129593792553007
0.3846919504040198
0.35704261063107284
0.3570493521703479
0.3321597299941263
0.3777244679080238
0.2942149634233463
0.24511510532108355
0.25934289316795917
0.33003649823923165
0.18684994171425973
0.4421363278573726
0.41673319445834883
0.43525025646240645
0.3259667568222249
0.3893050686375412
0.42665984794111717
0.3229051639935261
0.31792328677249493
0.35009004460729964
0.25094165373086874
0.4703360682533975
0.40827071964647865
0.3074905777902035
0.3311868666822341
0.4993278137595454
0.26954691807726544
0.4114368351391567
0.36787065820366005
0.39131871098755167
0.394860783846545
0.3296619231752471
0.3121250353105426
0.27191694636043395
0.38975119535186
0.4172082247060605
0.15651895817786585
0.2858022713441438
0.4219953335747538
0.27514706004169637
0.29216003663081
0.44445720426991114
0.47205482403896176
0.2964617479412306
0.37562605810615074
0.37374101997711645
0.2519349124154065
0.44137104146190514
0.271749745738164
0.3310042652380706
0.3914562995535286
0.26307595364362685
0.3564611847351586
0.3215528995426775
0.3232519808776917
0.321064279918685
0.4282869712259587
0.36438909470845776
0.32124067056596134
0.3729500947258964
0.4076917948543558
0.38538771150465934
0.2802646215908664
0.3294036417767674
0.4508342740368209
0.20888750732889452
0.44765613304981183
0.322173013974975
0.3362495509086613
0.22722676522614865
0.4627212728344091
0.3993885888899906
0.37456277200049476
0.4118530491589632
0.36927462873163025
0.2513552219303154
0.2532326414212715
0.4067599106419729
0.28693561719448263
0.48825522875314986
0.34677963448424
0.2365659664908175
0.3684951695678882
0.2160769079062234
0.44688765515988804
0.46263220024200075
0.216686714620468
0.38971619823234704
0.3064621191892482
0.25326711205600355
0.22747523723735885
0.3520922894241434
0.3248725897741881
0.40590043081155147
0.28408941849190406
0.2911655868942834
0.4447952119993279
0.36060511250822863
0.4708219239933524
0.33685700770850463
0.2856938751096363
0.31433003008691585
0.38877105825351527
0.25477118079662875
0.4541735328935163
0.30168898736628724
0.32706331131282484
0.4113805614600931
0.32296770189220353
0.3749126666874603
0.28827000618274984
0.35453186869178666
0.330469459893227
0.3653590612857922
0.40665944605046084
0.1720384718997606
0.4095569828897691
0.469543635621539
0.26371655330024657
0.42959148252679136
0.2840950618226552
0.29134476227948214
0.3876830460008045
0.22388818509914993
0.34873357155087586
0.35591714529706076
0.23420138511515992
0.23794850407995383
0.45713131790591943
0.33894260694069134
0.27218895685007793
0.3969605183385799
0.3638241724940055
0.3599414944651184
0.27361040876667053
0.3571256029406633
0.38089906771215454
0.2881996719818792
0.2321761862556021
0.210095135777234
0.27981650187270773
0.3072566553511072
0.28320684458366163
0.26576274651505355
0.4422288379482714
0.21320210391704247
0.41296938731453026
0.3058792452516348
0.428037293180327
0.22390153233785007
0.3111932428399354
0.3263003431389534
0.4291266171053977
0.40915041679834957
0.3318583002758389
0.32756902727341275
0.3998509814885209
0.46836395599212494
0.2674326599237933
0.3746011535611276
0.4639484438698528
0.3837767325938526
0.3323355304591713
0.35908382813858675
0.414163610558014
0.3536564189203488
0.3229435673517553
0.3263099307530052
0.3928345615351007
0.3409208933550645
0.35019277276710303
0.3669807817248356
0.3290796323223631
0.30542857218520325
0.44619192134226465
0.44604164414333153
0.42722438008528135
0.40267599838459983
0.33469408860178396
0.28604447700514546
0.4249203974081531
0.36561898082461847
0.34283592618776637
0.3125745506711568
0.44471718375112285
0.3797175908925435
0.24529054977936218
0.3073872673524368
0.4466310799340741
0.34701265117045416
0.30309768117153807
0.36552777916162627
0.4304185368578446
0.44636347384159003
0.4594665137549251
0.3004520486695581
0.33717692388826304
0.36158371252015054
0.3218567882183107
0.3094287698145472
0.3615603383394442
0.17271958141513308
0.4484447103336545
0.373039228743228
0.30459792130712565
0.2737265203513111
0.2837152128419639
0.4344802852453316
0.4587089104963111
0.2987465187341427
0.3243286202613943
0.2843206742948472
0.46553053764057123
0.4245983906295364
0.324982114503929
0.22373284484571088
0.4156497964862247
0.16154963699255792
0.28245518468608377
0.22090226951914246
0.24991795089164695
0.3676601595012872
0.33236321759956483
0.22553158915373428
0.22336838601535716
0.27977868406768097
0.3167442273781566
0.2322957572955273
0.4278695852834132
0.4828621021015441
0.2769598585772372
0.33509276028479423
0.2540719742822357
0.2685851505085922
0.33589386486488226
0.28208859746620235
0.38804183267766734
0.2639677360951994
0.4307514580542677
0.29902412169971254
0.3377766508695325
0.3336348557459083
0.37043320962427817
0.3876601636547805
0.45455225448589043
0.34741080402183694
0.34027213428698644
0.3380587960739042
0.32211177300517985
0.31321564479243535
0.3034379628416451
0.4223073887469575
0.34242609637622107
0.2152112210124282
0.42247181943479717
0.3641187693164151
0.26716314792866946
0.4636799059839463
0.3285979539061057
0.4646828576000729
0.31432798980716775
0.4470993113390397
0.4063479819976334
0.4306381480002345
0.4056790509285223
0.3944172876758859
0.38969880579211985
0.3103895319959998
0.2937223568346444
0.3287342801748586
0.4704661514016136
0.3737154748734595
0.4516540794775283
0.405489498819045
0.40299415199459937
0.2974211782542166
0.35059493076986725
0.26632399067505075
0.20441957894447346
0.3389773611292067
0.377510926121599
0.4633478340157923
0.2593101579840195
0.29809796772072095
0.42626434702673
0.3288129531641249
0.42081769762908544
0.26378084972463706
0.30037146974850604
0.3516226181127346
0.2654440608222156
0.26691932986014094
0.3318792105085099
0.4647435893773806
0.3508605210020822
0.38549144542597596
0.2165296823875953
0.25315124726059124
0.43324827674110367
0.4897882688213412
0.2214633275158439
0.3536776215313974
0.4317841781023091
0.20198811942690612
0.47188704604412696
0.34141361139429427
0.31402807567893015
0.2578165045686433
0.4966414967900701
0.3005973529315674
0.21218782123716215
0.30601593878889344
0.15012945632321564
0.28319189237063647
0.37779588535940595
0.3335911552017368
0.3090154390845807
0.3415596684217456
0.2666295231107738
0.3340094944631667
0.37199902111860644
0.24012492119916737
0.2816776967544253
0.32773604589400984
0.32386937792389925
0.2811343898425419
0.379694832188943
0.3048029508334113
0.4401926560754075
0.2979854798907576
0.4479090974718191
0.2672754346449482
0.42650055353224037
0.4871673147935863
0.2647425244790619
0.3642596885649599
0.20440413513669042
0.3445326970692113
0.26931546211909596
0.39065649664316254
0.2384945114427415
0.3360352590837872
0.30734524892659326
0.2552865477814577
0.2703109052993735
0.35626064569173727
0.26492976230750936
0.37853888615399744
0.29834470073646624
0.4528887169428795
0.3649776108256338
0.49712521762931733
0.26538631311796806
0.278752567578517
0.2570882356038638
0.35771628676810097
0.3096256169843928
0.30123985895807903
0.38470282231760905
0.31807046839044295
0.33551042866439723
0.4823347120528694
0.20586327954592792
0.40882567044566787
0.18017056475949544

==> anc/HaarRFC_L7p0.11.dat <==
0.3479444680415941
0.2509395827103513
0.3916398942002133
0.3050811533299442
0.2904138841372728
0.31535453239048167
0.3338770653413944
0.3565713289625525
0.1962971074026431
0.304985718806828
0.4813546718797641
0.4195115340784354
0.42384568566822617
0.4143633791546279
0.3527511453016227
0.336938077759884
0.2636517908091323
0.28816428042999986
0.40522022218961407
0.3700169719555486
0.3756081989844434
0.43141647363932295
0.37633403604403715
0.343642018380073
0.45016449058537744
0.24050665057150783
0.5073614486952907
0.3058685497888498
0.3066316790313864
0.20484274283224893
0.49693729223941085
0.2768667529383524
0.371588203146875
0.32017015225582746
0.31474530303548265
0.2750270356232769
0.4342291042963223
0.29152854876356094
0.33933412040958255
0.32702459333308764
0.303535879601538
0.20075326028066037
0.2350821156338171
0.28775292319562473
0.3161681302731123
0.5004811534655066
0.304497660559575
0.3642071901449538
0.3292348190232417
0.19903449050372526
0.2912036231876112
0.3394500525130528
0.35421970379712414
0.2113953500959485
0.45889502462753384
0.17218413619326958
0.2396599495077082
0.41795101284971586
0.340127773973405
0.29021726971279116
0.23927392012213777
0.23611038540904875
0.3844818958792846
0.42697263367108546
0.38059044455092034
0.37063194466564486
0.3523753926825366
0.20082805504475384
0.3949850747152926
0.2958611533708809
0.3303576804277214
0.20686359124894713
0.4087212062365592
0.39447114574833725
0.30151432741038897
0.3331571770158152
0.41161554599960126
0.47026261244883055
0.30659857299933335
0.45211644068107626
0.289579688916742
0.4193625778768422
0.2529058209324857
0.30247806938858113
0.39705610422886123
0.44110776356484277
0.27999569364906607
0.3589642251133903
0.4481401266509473
0.38915614367562035
0.32873219890146244
0.41992738476769687
0.37742435792533485
0.40337400323157335
0.42145631664800554
0.3153958007926488
0.24045731553572275
0.3660028698020646
0.2971974107743797
0.32699461197996477
0.2396860998074408
0.4047569294906299
0.2828010911997939
0.4260042199562754
0.3543894907633583
0.4482777841277703
0.3404018491477013
0.175715467358681
0.27732617671901333
0.5322771870725941
0.44889328372965603
0.5102063419892618
0.36157973784449104
0.4921770062206405
0.32733578137132724
0.3158088991213803
0.38878564590823417
0.2765487181730951
0.4571366474921447
0.25191195698286195
0.4807405811747392
0.21632108261373434
0.35973493651462496
0.333516106538493
0.3805157346313935
0.34957933032908073
0.3586285840568675
0.4117606285810923
0.42881954771246333
0.44872471197774527
0.4409394483158517
0.2810240011470412
0.3724966618062202
0.411968268788534
0.2669794414757935
0.3516358245084319
0.4168043056585626
0.2923348530254331
0.32363517898531435
0.31434475090145664
0.4590623705284181
0.3694274151832419
0.4810320936772634
0.414626203983251
0.20849127369299733
0.24846988742149995
0.39629590436461737
0.35465571259374973
0.321632117998982
0.3257040532103503
0.36463628986788643
0.4479565998908069
0.42022053064632964
0.3020661327655352
0.3678095867748198
0.25389641501690347
0.27858989801794953
0.3742824102936242
0.2989140027222101
0.4678105332627234
0.4041435172833261
0.324748461267857
0.4087438622398186
0.3295390134497613
0.2937644152472017
0.4885962430012333
0.2366537921428868
0.3952230027972343
0.4628428312782064
0.34719674700283243
0.4592661952818924
0.28291453433803404
0.4130434265295726
0.33990293350130907
0.23183993256511687
0.4192968708773838
0.3715006163184102
0.3426937145110825
0.4317829985283034
0.36901025079315897
0.3614591406485318
0.30722643038239483
0.3410451289795097
0.19479142751529616
0.4584368735605343
0.3646919703709436
0.29873570010415323
0.4175112095613826
0.37312370864255584
0.3231182954538823
0.29759476574617194
0.407781295016098
0.4100471746685757
0.2561693366615325
0.36777732837921656
0.43698841532475696
0.4613936543756634
0.412747269651113
0.4809987771208253
0.3618980432423696
0.2893085279569462
0.38011577940505464
0.34271258588268344
0.36486410821054355
0.2734892215161921
0.32311980641716714
0.4727981781695686
0.23651728220434942
0.495437965955247
0.257665315067774
0.43773413175593257
0.4279262303697516
0.5062870127928653
0.27654316318813366
0.4471352687152261
0.3138748930540587
0.5369181102279527
0.3600442956458837
0.45187976257635526
0.4616593238845651
0.42422268071318425
0.33892197502437776
0.3754388538691988
0.31129360754187163
0.4337641278940681
0.36826084971926243
0.37723751625781454
0.2916626740036796
0.3096860178909042
0.3299440803449263
0.3079063285655358
0.37058227637360786
0.3807218730560094
0.4472166431765902
0.47386472809144337
0.3343982454035465
0.2903326013954723
0.2957272977673739
0.4436028172486841
0.32168295106021755
0.4464035667398501
0.5173131117565207
0.530718921605425
0.3707484516177739
0.4982225883688464
0.28251111505876497
0.1818455354571713
0.31428224247932
0.48414216786983594
0.49388987782582067
0.22351554629348555
0.21611081326365292
0.3503068398275023
0.4315426657335177
0.47631377932456404
0.3457329064999715
0.43454537350300343
0.4213852775430056
0.37116126010019784
0.3507215529710412
0.42824806009066746
0.48490260122041495
0.4388918789623697
0.29847041349173326
0.40304422794839173
0.4062338878419087
0.26221124653819283
0.3163779910871515
0.4632591593263563
0.3170149380361329
0.2873899011921064
0.3803012400542786
0.4734737321632802
0.3351078460214217
0.36330619730506203
0.3544971434926777
0.366389092871516
0.3668927284087196
0.4652174271505408
0.46098579302211234
0.4456321727066061
0.28472597984715076
0.3478470142654033
0.33907221732469783
0.3549612279333495
0.392766380306373
0.32866923865470277
0.31258507750445763
0.35031821409262365
0.5140113681021868
0.5106276535926286
0.4034615419015604
0.3879676838836668
0.4402958458769518
0.3205644416330801
0.16773610883211573
0.2777240395003046
0.39923651343763844
0.37483192311520014
0.4061166286880183
0.3386014205134542
0.28249138404632274
0.38235780696301797
0.2939976405076339
0.1876614675212847
0.32934003823042146
0.3258217634166943
0.3927918013824099
0.3952994115245495
0.2920386467006134
0.3009474819736838
0.38282736005570733
0.31903728213052357
0.25521564985686995
0.4021331618550702
0.203846793968891
0.4145506152426875
0.4056277801723681
0.25512796439483876
0.3322195480774677
0.3401849351896656
0.3787560502926618
0.3803371052865632
0.33670805508515866
0.23651730209432326
0.3730056875784305
0.35565237218808615
0.30792952276963165
0.32552878378555866
0.21285738248222885
0.24986351457120745
0.38017195267626924
0.4209967548821615
0.39533182819426216
0.38573465543255553
0.4040337129065648
0.49154835298665833
0.4013611353932872
0.4462920306714814
0.37875611487993666
0.33367719774408644
0.40440103961029417
0.261661420423992
0.4663312306542461
0.4556363572371275
0.4895173139374
0.3141925487349384
0.25379912505577645
0.2651306033503286
0.3399525811104552
0.3876623562815601
0.3449339041318326
0.4506181288735105
0.32249025246737406
0.35648070520677827
0.3520521365582479
0.24379934807099263
0.2582397052891907
0.39689654365512816
0.3241844432687857
0.35240373522533486
0.3672267586349989
0.3100777444300225
0.3181213223066507
0.4179610925404467
0.3372340149112655
0.31042229031214974
0.4062392664234585
0.3045098903698998
0.39461034283626795
0.3532215954951993
0.395471125818844
0.3718762693480288
0.321907036669006
0.28108575116398116
0.30591479082787076
0.4219964484566754
0.31740152777049907
0.4364422458708724
0.4191074223708656
0.35854520517323774
0.26055941660875775
0.2937900024214122
0.370823093941158
0.5056234345546543
0.2750817630521627
0.39598873315615285
0.33197991546601024
0.2909553318366216
0.548552297364649
0.36562510818107946
0.24812409934692276
0.390417177849843
0.2814671124269219
0.3443266229189502
0.29178467901410693
0.3272976820219752
0.301639637112579
0.43045042312826515
0.3296677536685584
0.2337952680812706
0.3552763637774988
0.37600054994448695
0.3286706963697258
0.28399126186780127
0.3058607441158901
0.3208699153031041
0.26341836298724747
0.3406178597859007
0.3303322028531483
0.3359543105884867
0.3949999906850131
0.27012750489949583
0.40053935190574846
0.3574680331651137
0.3595093259112122
0.5015498893434058
0.3081143569008307
0.22272046512482307
0.2677911482351862
0.2920284273366991
0.4531284421662756
0.42860409849470493
0.4355669200578974
0.3027179881459007
0.47625176707809885
0.34599636924789884
0.5099365401262079
0.3403854701509175
0.45160586226323074
0.30240510226754935
0.30865172768145793
0.4618247087370006
0.32436602547710247
0.3182377536836619
0.23863701597328496
0.38509926218202056
0.22111894864579767
0.2857689391732131
0.3530830092992652
0.2636439482291833
0.3033692293645454
0.24754168107327457
0.34263669817637726
0.37732166491853475
0.3936473051655061
0.33867500763050484
0.25891964586568134
0.4019429977307048
0.4301609112992416
0.3538849059263283
0.3468302146945655
0.4109844693025996
0.3790311230206867
0.31500146879963437
0.2647243376786856
0.2577720322354237
0.3846120614784248
0.4831250543790073
0.35403177998707364
0.44294056670060533
0.40549934243539093
0.4557607967719273
0.4577793478159081
0.4388700604950606
0.3705234904986403
0.40505930614290614
0.40163918092953743
0.4190458032410216
0.22367861253640556
0.3147827139686983
0.4437663214742522
0.26271056705673324
0.31329740853595905
0.24186337767186356
0.3292462394312419
0.4902051027164766
0.30665176844548336
0.22836614832251684
0.4325131953629053
0.32011851678055564
0.3493032330356422
0.3360928259201033
0.3775421550488542
0.24928555053924176
0.42399148023060984
0.39235880206031337
0.41642097547880647
0.39608186233440545
0.32126915532132294
0.34684511627026965
0.3047674643579055
0.43990443360473547
0.33025825062040487
0.37812660183485586
0.48641468094363227
0.4719248503714179
0.33873618520149057
0.3405161121128962
0.40589451669191706
0.2836604399713197
0.3245700354769596
0.40589416001371525
0.26036640293664504
0.3741789049234944
0.25852388032444756
0.2808799474432835
0.34236792822124895
0.4312001447474136
0.33832377306236
0.36840009448444255
0.39685776064559236
0.4203841748612961
0.3867177893554427
0.3310330252266288
0.3926182892642374
0.28712909480702775
0.3353105397662487
0.1845728318799885
0.48000971059255565
0.4038125708564727
0.4361780474608518
0.4874902713353902
0.4341708828782998
0.22256209019641965
0.39142043462387965
0.37690727648404093
0.2982330602044885
0.44453422627051464
0.34496065308056184
0.4153520605853987
0.45709181067311266
0.3387973758528353
0.3570756560846026
0.42600563475375874
0.4490141642495036
0.4988079253084516
0.3587899538792449
0.32397567403734917
0.3392826485961634
0.3182797038398824
0.4537089313204184
0.40468748742279687
0.44878174294681883
0.37908791498662675
0.36255631712827646
0.4287419773468649
0.33991559927032466
0.39202995571591237
0.4468121759834505
0.4371529828855477
0.46289510400843603
0.3312343308073484
0.3042340907982883
0.34579749154055917
0.3879695859361656
0.40556253325124153
0.2999208341350822
0.4079019789200253
0.47534601721161596
0.3079573944387715
0.35483925907704134
0.2933443257777126
0.393725244019129
0.40648503105357087
0.3705874863300724
0.40008051473230755
0.4338503240992432
0.337595695133748
0.31415168915607583
0.46684297236801814
0.2657001921343249
0.31227991833574
0.2931754617950569
0.5342357304096969
0.37902834260339063
0.23511352442433264
0.3994351026506471
0.2929740024173106
0.35818491155501553
0.290627083220024
0.4119624557194901
0.4287957649738184
0.3253114385432133
0.39484481335160476
0.43091304910164546
0.5309211009532571
0.49040224814602473
0.46207424115162515
0.46916888273285223
0.4351145378037419
0.49490979831481413
0.4307772061847849
0.2835687473097053
0.4195689578845316
0.41631199935906765
0.3334181166127804
0.274048603940051
0.45250719971132725
0.26359500383779977
0.4711989203676253
0.4158245377002886
0.3431321247402113
0.33551393040864125
0.4740928878157997
0.42649629398563793
0.49929112682930155
0.2799268003715918
0.45712314228631346
0.2701988668674822
0.35342809764914873
0.3778192496519949
0.5451357764016659
0.4419353521921418
0.3372706878737076
0.4012006306607359
0.4223894458724591
0.36979723010229243
0.2997538871107828
0.26017753305901786
0.43937946158218233
0.35750171389413665
0.4292950253865661
0.37620497468248126
0.4221712852497586
0.34681942044680325
0.3473398106157173
0.3943895954920615
0.43566828403932295
0.3683950965489768
0.29722306144475846
0.3867737758425235
0.4134272232537603
0.387050626452458
0.36772850350473674
0.3809562208047857
0.5087150596257345
0.31485244792238687
0.3986978098971981
0.5190421314267714
0.41834829375593086
0.22424102125214498
0.33696625235102345
0.24946947281931248
0.49133972309044793
0.3623490289494627
0.4612463151122543
0.39775015716934203
0.24876048914184073
0.3521753553931672
0.37767243217966184
0.43418144231975514
0.3550816452725524
0.36265627940802003
0.40640603197818115
0.2716209223169367
0.3304766741712009
0.40351004939889795
0.3619386811508423
0.3777982703978056
0.2971455880087904
0.26006633304459864
0.401317968931765
0.31872504526685635
0.3831030880416083
0.42665386271178274
0.25399853844279713
0.19917566093614203
0.2691048294400964
0.2980114192369515
0.3505741524940268
0.30447556260587844
0.3597886282822222
0.31148423045346973
0.428306497443555
0.3989602805228817
0.35990855861056487
0.32551754682244005
0.5018726652158385
0.4605048510625587
0.4039318939956576
0.36282473673872967
0.3861542933015299
0.2852892753187053
0.3354039716870615
0.2655302143166856
0.3879284920601136
0.3496129830868568
0.4091317883287035
0.31848789993982035
0.41446511658126184
0.30398676926678314
0.3854383218294595
0.22281729921141927
0.35835924862391644
0.36333048484805464
0.3336994232294865
0.3035455221134089
0.40099901702784485
0.17031906758917914
0.39087697173690705
0.30845717590228755
0.36745023324326376
0.3844982420504294
0.42324686612240087
0.3184891915958071
0.19615064591577094
0.3488316098233598
0.3544705298683556
0.402838970375013
0.37161490497025423
0.3936044552428784
0.20518036814988888
0.32710575110507345
0.2801102624784379
0.24653055811738875
0.32407996735483
0.427549988847848
0.3739137581693898
0.29985774926785885
0.2936895996411531
0.38350696114912086
0.31972815368896446
0.31662349943328433
0.4536220700155004
0.5146039099788001
0.28724891607916975
0.32210548968808256
0.5213196116120917
0.39615873471051155
0.4553312154939988
0.2851193944192891
0.3440297426206264
0.32061846875211797
0.5039675524280923
0.4587851752460855
0.4071900900627586
0.2776607167693512
0.33126238720663603
0.2527796469075904
0.3863165220565003
0.43333019175294524
0.3094263780309583
0.17820628124438226
0.46929657987287526
0.40406377136206484
0.3665970727239244
0.1947801967793362
0.38191812596160285
0.29409126292502624
0.3667898800027006
0.30951936998608354
0.38803088634761224
0.2661911007761992
0.25841044340684166
0.49627780101271224
0.2957843753205417
0.3521555093228206
0.24984541224269546
0.38702410744924604
0.31763524444310975
0.44261663711227384
0.4160928010679315
0.5074452922297693
0.4853243431906821
0.2926639096601599
0.48579737559281444
0.3848232923410734
0.2848264370286224
0.22599523192403223
0.22796280227710908
0.3375327847531634
0.30952174874387395
0.398822862916558
0.31947762934089724
0.3104645214364759
0.5021882303463591
0.2708816687009016
0.3609048102922135
0.46024405989327843
0.3221780493785256
0.20403359268491902
0.292522639823806
0.20023138202111976
0.30374934744352733
0.30207231976249405
0.325911314202455
0.4648660278427562
0.2949910199819245
0.3647378668691804
0.30571080242948456
0.4213007121185988
0.27113977378022597
0.4651135610539261
0.41423355924048566
0.3226889177741061
0.45618039276083133
0.34104590371086235
0.3843687697994273
0.31383585750703713
0.25674655837358035
0.35851201692662965
0.2848903621508008
0.5391214046683276
0.42627028190417554
0.34236745371409305

==> anc/HaarRFC_L7p0.12.dat <==
0.3019919214859954
0.4435976741598598
0.3629704582647023
0.42371197561542445
0.45468741979746385
0.25665025652768303
0.34562255190307994
0.438424836869509
0.3451088979658985
0.4140467782243017
0.49211593169113643
0.4421093180584932
0.32380369586292923
0.2447064128251338
0.37035328824861813
0.413615442998111
0.4494220583236669
0.36934785002488313
0.3973478043314407
0.47802478277502025
0.5034452234011763
0.28666640217091244
0.23986656837153827
0.3919706943544998
0.3539174322232017
0.2826450790846635
0.341142586444151
0.45076181867367393
0.5263846592429402
0.29773985545190507
0.5480170755720302
0.31303763175839056
0.42561780124769655
0.4266389477601596
0.3614187195287692
0.29320234234675235
0.38696124777061874
0.4934186464641463
0.3337115229960505
0.3724145840166031
0.549159708213347
0.2782240197217893
0.3627254833432334
0.5165463371936607
0.5276789007253476
0.3478266632793589
0.4722774131996626
0.38834220755287807
0.4481316739316132
0.45498411577653713
0.32633286676633794
0.5232766201677171
0.35232875643304035
0.3726394934825947
0.27880349315400665
0.40871724323503317
0.45579814173088573
0.33398662077657437
0.3386473610627824
0.3882489376149274
0.38148098847755785
0.26521727789217037
0.1977554985760398
0.4176956237749628
0.2435336823919096
0.31674235584843874
0.5299479961412531
0.24924209414720638
0.4180058693382055
0.4511669003562416
0.3118004520828573
0.4584294482517757
0.3096344748804692
0.3049421259116343
0.29604990949763443
0.37184250564077004
0.4536142275789386
0.3329990783564882
0.37460206952396996
0.43802314328333264
0.26156872908088535
0.3378279669048415
0.30971576314492627
0.4730700477456508
0.33100133660780096
0.408293752188949
0.3618122880329168
0.38373362316339166
0.2993166590845041
0.4487679865871205
0.4566017834193444
0.3854148601402976
0.37910918498311286
0.2985529127572077
0.3150834809139763
0.4057245343448653
0.41973840294066994
0.3561822502778066
0.3533065933318365
0.35171775421858925
0.4470727361863986
0.5351992279254374
0.5344304052634503
0.4486790656805058
0.372395004904397
0.28726625370501163
0.4170367364663693
0.49116474757487627
0.365886417128652
0.38864332894702064
0.3502662622996884
0.44207859804890026
0.24959163565991493
0.4536276151256822
0.478998466485074
0.4772710333994405
0.407939678487834
0.33213813064814557
0.3784591409941772
0.4614982332772064
0.4734122489917
0.37028355947890546
0.49513409248975754
0.26886914474105567
0.38446492330950777
0.40597493182095656
0.4178493564453062
0.47013124956166014
0.4595515072497817
0.33300057539214545
0.3434700185809376
0.30664124719718405
0.287007756815295
0.3975674362782628
0.3389939535270614
0.416888708108693
0.33251625373821275
0.2775771206521499
0.2954221965484422
0.40131209226694603
0.3706155826290217
0.400356349239946
0.28624523834674287
0.3903241934332131
0.3728919269683385
0.4006407413810045
0.36191063197427575
0.43993182663701347
0.37593385426375714
0.49683028295714715
0.3044957628670893
0.30678197048417577
0.27123118451236494
0.4329315714984067
0.30126865318002716
0.34850015307436477
0.2596028904876374
0.4169453625090258
0.41957091816151104
0.5347217891264812
0.4853031273765261
0.34105340164451875
0.3699323360747098
0.35939848567810834
0.23710831366132862
0.29591937420057113
0.5454939740060069
0.5305845799358742
0.28922739060826014
0.3687832448478239
0.3886657892929792
0.3369398828567909
0.33511378105224054
0.3641705533896856
0.24897714421794384
0.2667012193961468
0.3828996528172013
0.3580105772903006
0.4094858139830618
0.4033406342883804
0.3048398293524807
0.47960197088021717
0.2664419235448343
0.465432303042218
0.4299876952500766
0.3806667441593273
0.3952588529102296
0.4028829700679396
0.31358187255903114
0.32966375458163516
0.4176014607388574
0.32431756957419955
0.3203867717628756
0.5666552555122976
0.3266062614172383
0.3066744688045847
0.4354297485799668
0.34054638497968837
0.2593168469241894
0.34124910292575156
0.29313111495241007
0.3910844933544275
0.3237890779905774
0.44480776534267213
0.5045111459118613
0.2897412054479719
0.33588387099024575
0.36940073348981756
0.26458685867096016
0.514858963639935
0.3846449918487619
0.4262252664170005
0.41287379069883634
0.36193858790051286
0.39926296740397044
0.31220424122764734
0.3311998745688044
0.4351527254715359
0.4297903701501028
0.4506649867505694
0.3160226516242892
0.35217723987414773
0.3282135350461479
0.4053498870706396
0.5367014897977972
0.3495605361962869
0.27958580500590435
0.3194493657232824
0.3071136134244409
0.16193561011495564
0.5344728631646123
0.38763914494433027
0.38997906435931856
0.38172825321892034
0.33357993532823527
0.3412813006388201
0.2862452984561937
0.3371464382899099
0.24521540359564747
0.45880991779897545
0.32849447156018713
0.28707114362790903
0.27116960472556967
0.35914349218483577
0.41650221784070307
0.3227805866909209
0.38633479493586476
0.3638475562511137
0.49010848423711195
0.42295242661753163
0.3770592259887111
0.410667387996352
0.44374070960901113
0.2891269812910971
0.25378350229017155
0.3631482819466297
0.43413676173332394
0.3639642821720951
0.26074349035649996
0.2279738185606897
0.31426001460905584
0.4080183431626734
0.389325838498229
0.3585393946230285
0.43576092672129046
0.3218721999686449
0.26035992496821225
0.27839873434479756
0.310401662698027
0.4485980961292049
0.5500564477303366
0.3730823141307122
0.2980264968518524
0.453707512390445
0.4489594416695396
0.37787210035568114
0.3895068524427732
0.48610846448986605
0.46046886572079176
0.41441452666162787
0.41154939351644854
0.2617954204814792
0.5144049323404949
0.37063522581616476
0.4585875806982079
0.3769320189046503
0.32872024999598215
0.485606748843839
0.3891017388695028
0.3506336100041152
0.4456696377797567
0.3469792722085487
0.547738352904327
0.29197893255131674
0.5055750929111891
0.48428806019665077
0.3482728719844326
0.4719523492454828
0.3583981013368484
0.32420332858523737
0.4150122292936596
0.5105939502440032
0.3210343517122596
0.43391250104537854
0.14642444017508688
0.2614822175709615
0.4185500803510865
0.29240410526621585
0.48370422649602346
0.35443628078347894
0.36825325315214036
0.33654257076825655
0.31856412201220474
0.4093230351523781
0.4470764621412109
0.5334692598926242
0.35306951748961923
0.3132893069767446
0.46515141607568655
0.3215211645001834
0.35781118199133716
0.5439793086943455
0.4670628406793449
0.3701502251977416
0.3941417220481783
0.2733158191048592
0.5745959390519889
0.4387942621264609
0.3542524916280218
0.39447815590613167
0.3910399773588088
0.347212826849749
0.3023035576325675
0.4712129329965082
0.4166971870965436
0.4465623720983203
0.4056522735629284
0.42014573719252657
0.3555592198758637
0.38803426039529443
0.4941589929805671
0.4183418816127914
0.29973107667700716
0.24422787935736978
0.5574304752532332
0.4119249260089044
0.3890469603906833
0.3764669947062189
0.37870156366458096
0.3813312494199416
0.35208569445043036
0.549581121785907
0.4205658769102304
0.3684638433237345
0.34910227297348323
0.4165572915554773
0.3262581203420109
0.5131336677105852
0.3883127687034339
0.5295473056389541
0.4008539374677285
0.28214206788773877
0.42878372492588285
0.3129401660248965
0.16218929495601994
0.3920057208543517
0.3995378327640112
0.49336408432570517
0.3511523446719833
0.2416204607840318
0.4263859878588953
0.4828689365999816
0.5262804147152335
0.3409035848567938
0.3722727333573123
0.3181281950818678
0.37737612837002166
0.3127361475488079
0.3191162065295921
0.3041010607184432
0.36370797620357886
0.2891633366333934
0.4514737586586218
0.4121075285694473
0.42956264891582374
0.3361192933332506
0.5503312354047594
0.37951196331082504
0.36637851580729003
0.33275936752761465
0.5400456723533715
0.4171918326463445
0.3723490518441761
0.37635742446949255
0.4355315413811447
0.2756425388634751
0.4025678130772704
0.4659206467223137
0.4211955624770499
0.42739117589430714
0.4300011008587724
0.29528141611113284
0.3870200499571442
0.3912448629860971
0.4809597854513666
0.3538687411654449
0.43788697810232785
0.3845007257021162
0.27199980991186745
0.5388467969709935
0.4044659702941452
0.4222673532162694
0.32258665980728196
0.30022972525487
0.27246277157019644
0.35781388899490957
0.30932967525861393
0.4328239057209237
0.4465579314896488
0.30158928722303324
0.4322542024048757
0.26904090757121224
0.4879744699011289
0.2160607865011619
0.4689928818901293
0.43578454240189546
0.4109111170918742
0.33206962965422343
0.2788201761912611
0.47343141379154585
0.44501206182809105
0.3897378426995198
0.28402430036189363
0.3920058769978173
0.4445142668937267
0.22235957243708038
0.4368468613082739
0.38143449240850136
0.28790794648408696
0.38331422110092983
0.3760374550385147
0.351960065480894
0.36260418834782615
0.38877618934820785
0.5242624473255407
0.40363131429734067
0.3518867319837736
0.3852942298944985
0.32720665046518943
0.45707132690573066
0.3835390016378001
0.34097347111669246
0.31563008731869757
0.3226120864125104
0.40430234321368347
0.3131350331325593
0.43844324097299897
0.42952059229368805
0.36846393096781993
0.39476667636856055
0.2917499478570434
0.5860789521324175
0.3509615333193822
0.3294950918125403
0.3472741255826112
0.30455423135744203
0.32798365630568144
0.34516456014198754
0.3482151489959706
0.33489592616543534
0.3929504860312894
0.38119144463829396
0.44954141049439467
0.5011169837451115
0.4428855550311531
0.2781304776140836
0.44207701307667263
0.5203368160833522
0.42109700582259385
0.315837922015577
0.3758810975245346
0.42430655705718057
0.42232270955113355
0.39779999094029694
0.277940258780297
0.4255268971885411
0.45305901446211627
0.3266071495335291
0.44295835652865534
0.5139030580814354
0.28682133292113
0.350766339898561
0.42122730128151514
0.3377811439871115
0.5301886399414195
0.5663765589393126
0.3165246330837204
0.2963232730074634
0.38984366060301034
0.34033300395392496
0.4269168891619585
0.39490636551545216
0.3482760146223346
0.3372031480976711
0.388080918856002
0.4194499844523014
0.4216616880744104
0.41895572872557624
0.5024069213285816
0.3696562354177992
0.4087403028620209
0.36047124893082105
0.2716988533853014
0.4247446131048019
0.40611176660522286
0.29256661248534216
0.3900293097621942
0.3582701165384906
0.32002399984947927
0.3240539164175263
0.4335259811084538
0.402132877521159
0.44853976835339937
0.32624377063587884
0.33218453424779615
0.3306101719737432
0.24189753144336446
0.4610277580048592
0.3847820429547753
0.4584952657380849
0.345453182671094
0.32089685327818757
0.4964804492323063
0.32398376339155593
0.5371276450953372
0.21719100995074014
0.37988475058626986
0.33092076947466487
0.3619537530081477
0.3763172791079234
0.38776070680514924
0.3048582341760075
0.48557572209103717
0.36496963258573656
0.35866838334968437
0.3680714080503622
0.22120792385876661
0.3962756543956772
0.480929780601472
0.3914438927527292
0.33677013858606303
0.3021139928550885
0.41388000458472873
0.3902558832108198
0.3913144781891363
0.5504574265698609
0.37794966927759444
0.3857758521717517
0.37482719808805476
0.2974984908682383
0.451299288636421
0.4070771326818594
0.2538492229712656
0.32105369389788585
0.36446134865498453
0.3514312682443895
0.31436683905853646
0.44979816544558043
0.30756816657163794
0.3428155479561421
0.27275127862632187
0.28874052517882015
0.3179833243334336
0.3907167668145778
0.3193137833916872
0.44430638608733564
0.3595521026813826
0.3711880743636645
0.3595080897955222
0.3771974096624903
0.5643474716117518
0.31283299977178414
0.34275199865837774
0.3580132200211749
0.39730139362362094
0.21194043866291004
0.306461599818794
0.4218808956563743
0.4727918904170225
0.40152244064251547
0.2777401323626154
0.3210687457359717
0.2973891016797734
0.29168880205594555
0.42289423609076554
0.40099581069033485
0.4527030463737323
0.33130340758409543
0.4072032959708424
0.4073522669171498
0.44084166416596954
0.29764439537491544
0.4540262158666736
0.5481749614728901
0.3381024682764446
0.43557344974338064
0.4550191308817007
0.2586628628225709
0.2750535068658966
0.5308071286841214
0.5348871679001032
0.39882113419809817
0.29327628362077374
0.5034664093838291
0.28308779226748604
0.42781371150415237
0.3731305507006414
0.4106947987366981
0.32325158509845264
0.35238659632405167
0.2131925224772557
0.48901855525157595
0.4853123938842554
0.2947135528125922
0.44510138889035855
0.3870012215067146
0.4791057139424891
0.43147550278782276
0.5909562730287395
0.4024791268180492
0.3995076532847164
0.22671180800462265
0.1643522582434207
0.27438861309880375
0.4592439203553091
0.3614294728920518
0.49351417435821954
0.43335049759420813
0.36744936289778896
0.34985815814257815
0.35616085906528466
0.36175690510859426
0.5950106402773773
0.404342989479551
0.45524216970880066
0.35480947170041993
0.3742425507039182
0.40070029616936587
0.478391202517518
0.4728234480183972
0.2610678608046669
0.44844070444150347
0.28826322921945663
0.3035972836338687
0.2878037902423019
0.3275009761169715
0.2764973017604065
0.3820461484682954
0.44431567378363984
0.23558216951262181
0.33165804359104567
0.28396103132635564
0.22162740990596344
0.336412748293348
0.26290843251783724
0.3418736944205477
0.3790646245139064
0.37666064056765924
0.4715974362773897
0.4867478211255416
0.36727039594860356
0.37904797206365864
0.4846113584305954
0.4674490530805073
0.394466160560544
0.5070815807375801
0.34729639198669776
0.4163781639279358
0.2932016336726849
0.4652102931386286
0.4050789509269515
0.42170392631150455
0.24958146301637113
0.31695684938889745
0.3094921155460655
0.3828458491191805
0.5294389611086261
0.45923171443200816
0.24504221490204608
0.33327566499553063
0.3680863274091732
0.2934626990509298
0.449033521938796
0.36683823463953585
0.295816935800688
0.39863891625391656
0.39313682076425255
0.3882839403077939
0.3616526481697472
0.2682734657665796
0.3606976754484781
0.3651846862558368
0.34307460939897083
0.3629362102010888
0.3472490342690248
0.33687766083586157
0.464979801721751
0.3185884397536033
0.2837687841297495
0.45933044181091753
0.32926878221051226
0.35265060149269334
0.33487007359063553
0.3574388236138154
0.5413482825436191
0.4613276189466652
0.3885516647833663
0.3809902284027412
0.3108931063388459
0.42264919313138477
0.40765792375928095
0.3435241249163063
0.280107969875394
0.5248533988595053
0.31261245443563795
0.2524003322584476
0.28292394383912894
0.3965163428577566
0.33553157872449124
0.393380173905958
0.2905927251117529
0.38951334288692296
0.2942660092791887
0.2866923681597078
0.3871695467434758
0.48409793093323894
0.508778935493904
0.4126856869855359
0.32463631049725794
0.43465848952965574
0.39480289901473414
0.5187058012215553
0.4787904986961968
0.38684174370655905
0.40862572617823956
0.31797458066791534
0.35948400492658034
0.27176150533216453
0.4525183011528722
0.39202683427049556
0.552701562714092
0.34834166373669145
0.25402455553257086
0.4112548759626819
0.4026380591816723
0.4560330180083269
0.4121613255413542
0.30294258699392074
0.4778714272002028
0.3567171661030301
0.3926582168757011
0.351080993174561
0.40374066383351515
0.4158232438267283
0.41611451152939205
0.4640805893865475
0.32911796064503507
0.3491540056152491
0.34274543064293045
0.3038833246158485
0.4183850708018835
0.4385441131260116
0.2804133661755457
0.2104169013192074
0.3699874492929296
0.5038285201588355
0.49709065764415145
0.4051984818277061
0.421621987540988
0.24796251423941157
0.4541438086529312
0.34915637344340494
0.3874285445806885
0.34412375426026776
0.3542178827916123
0.42501284769083897
0.32957419371007146
0.3434646845353228
0.46238442998980916
0.32072516193175693
0.2809519101084027
0.4822617396422607
0.30722170718645053
0.14954203578209455
0.3464251016569777
0.39674659258082046
0.40250812686069687
0.42338989087781675
0.35309566624341
0.22747000845771953
0.5048743688787606
0.4838302523746446
0.3843934080723643
0.35187554307897595
0.3888569836606259
0.33330838646810224
0.3785423409791513
0.4266245871647517
0.3691359274816548
0.37249065860706587
0.5797494499791556
0.25820221726141207
0.20651652135750043
0.363210787532485
0.4254960111325144
0.417858373124695
0.28339276205386443
0.38572918723933375
0.3966581353553544
0.5207931918673886
0.3436837216422214
0.37208811958893534
0.43428864971802084
0.4171149854144092
0.31911894921644535
0.3999881893028237
0.4372859903468807
0.40411320488768504
0.3730495540870745
0.3642575978173235
0.5537397814014335
0.4052837494435816
0.39604803893428964
0.476258879494302
0.3816699126220617
0.2907427813451576
0.4915381153774304
0.48149259735877176
0.2063617212232767
0.28235647118990254
0.48574083454515893
0.479190860823208
0.44982221772263353
0.2548306359067375
0.19868451157410894
0.4680278768706069
0.47858527533210304
0.3314203046233897
0.5469169943165519
0.35507796606545866
0.4418856599275767
0.39585582493527494
0.2944261185520888
0.2862653921394016
0.45191459746388923
0.4552494892553696
0.3594798643325389
0.2685214844405873
0.4658688858088424
0.5070131644699294
0.5658554426689704
0.35845021902358504
0.2168139337943756
0.3177164388994674
0.21095985867491218
0.3676918521289657
0.4658524910631924
0.38273160356247077
0.25784880341544897
0.4856568470291124
0.3379310198093971
0.36933287040065976
0.3580137500432651
0.5556627959884681
0.40298368274346663
0.282019951008763
0.4792715283926538
0.398260941703367
0.39386857372485234
0.3102632547957827
0.33953252514249554
0.34147361689388234
0.44993607506689703
0.38802210599269626
0.34489541072589797
0.37208696740720576
0.29190512547111946
0.2520446354256991
0.5608260475599125
0.543150240429954
0.2947714942048709
0.3509951121018057
0.2604277212640452
0.5026896294988308
0.30995743243623725
0.27364988512663035
0.4676283107408725
0.4069596104471262
0.42784098715640095
0.41083239454688714
0.4290851997111486
0.2930044604917639
0.23160775357641414
0.5944558748840072
0.4030844722553762
0.3989813759260315
0.3989018073733438
0.4214858299413234
0.35502417374536516
0.2667981088278718
0.30602271188570723
0.44119689442797483
0.3823635038556991
0.430094074765931
0.48452507817902624
0.42000811690062023
0.3107149227180983
0.24602486380862737
0.39328578133504627
0.32842434632281586
0.2246883809666614
0.3415672202088362
0.42167578372375764
0.3109007901495838
0.4410919258727765
0.34121696740076585
0.4575247764765869
0.35607839900789245
0.30889737974363835
0.39912928013311083
0.2992877039599328
0.4065718475596964
0.4436139152189033
0.3770106381684898
0.4510081201887336
0.2734448608756068
0.31990963541763034
0.31846642910932654
0.3315281288541192
0.330558290721704
0.3512666432193655
0.3784961638234259
0.24721147930276285
0.37481297215225423
0.4687169295545457
0.4261215061884509
0.36215568826908356

==> anc/HaarRFC_L7p0.13.dat <==
0.5203417946257737
0.3090812574374494
0.16368426741353326
0.3608751955962808
0.2899224961681661
0.32152194797342853
0.45722656157207664
0.4104434075047297
0.3942034221841416
0.3613117937586839
0.4085043849500926
0.4673233165106368
0.3415601838132965
0.4514053398063813
0.4323650940446364
0.29867025511263345
0.4051317601937589
0.33064829138906593
0.22952035858016234
0.45134738389478807
0.4593234758913745
0.5523972544695901
0.3887700475605289
0.3681419156723963
0.39153718174931745
0.4280178589998386
0.36644309169219336
0.5588343455394172
0.353094712145759
0.41700335084025797
0.3603557855953203
0.34262053395525727
0.6146343689046108
0.37447177487079475
0.5405507548100849
0.45664515720605525
0.4995288474883962
0.4590300577654356
0.3789961041023284
0.48825356004233955
0.2895546956902056
0.38660966990083695
0.42429106817629786
0.5412643510125101
0.5843193442519327
0.3878182156149354
0.5154572191530478
0.36006122913419464
0.34521908088817305
0.21167756785358327
0.3133674823422703
0.5573282102520435
0.4003473684801712
0.23832792610750303
0.5146225884790541
0.3595645199663545
0.3020571729458093
0.34660938563344207
0.38017956967170485
0.32636136131591337
0.4298580596786678
0.31100811351934526
0.5634395243432851
0.6075073068245426
0.36413586044569995
0.40315700988795783
0.45292243704848806
0.5187039252268602
0.4265573395656552
0.5836942020208727
0.46513252623837725
0.33957898890428334
0.2339752329647555
0.39039590517008355
0.36884600688320246
0.25794623900083624
0.2846382776895377
0.49789901754237126
0.5187215475687518
0.3498616101301324
0.19935253129706723
0.3580181507200234
0.4338757297659439
0.3413080865915511
0.3710773233050775
0.28568974703341854
0.4465460330456767
0.4812556953106368
0.46956492399677546
0.45594772060878863
0.29425777757849036
0.45720245544036764
0.47486213455328896
0.45711409417171717
0.3029794082489339
0.3166433122633289
0.2723946266939501
0.40126218368888844
0.3877436418341617
0.2135736688482525
0.27602832527083726
0.5123181084473513
0.2730463901613214
0.30693607013186863
0.422566493087941
0.41451663830369834
0.3896508268418225
0.47153960187006766
0.3493829996136605
0.4095959246063846
0.4099500043406226
0.4042813411883375
0.47726439280138144
0.6104778667182861
0.47685133513547556
0.3516982770892193
0.38168094395226687
0.49632575488217884
0.3888358365136839
0.366326960709565
0.3500129140688411
0.41448233942887674
0.39481426860427915
0.2055853910392063
0.41259757496344746
0.4349128967391537
0.2718056327573829
0.30171771549215487
0.38231628416510394
0.34918928921419934
0.49752313015848676
0.3630748532215035
0.35897347154151704
0.45472011161687154
0.355915585034829
0.4087309088292311
0.40499086330466033
0.46848145619460096
0.5333320849791081
0.2979147467868233
0.35304904791259517
0.32304493943229884
0.5520388498964686
0.35479694423878844
0.3269008273751832
0.521409452519939
0.40482058877736093
0.5280368427759512
0.381165907419006
0.32241968304482765
0.5411437232473725
0.2778299338339759
0.3634356202513801
0.42444805163162835
0.322682043820767
0.49868853316943024
0.2525488430781068
0.3499478719024433
0.34230919140793836
0.50812450297574
0.31170638674399637
0.41000642794999337
0.2718591933154546
0.45877313986410306
0.42414783401519346
0.2863178237831531
0.435202943067882
0.28814656463275584
0.2599918428705015
0.29837402567542415
0.35974469081378035
0.34984163590114287
0.5425334806506986
0.4253999149807918
0.3544928895672017
0.45538175455187696
0.39361746354028027
0.4093914604978596
0.4190268038892833
0.5344709808250412
0.5223904176526122
0.21501975194062337
0.5454947210803334
0.47376025356067863
0.35276698161309067
0.3709464288939426
0.27269174588539374
0.44250230570197446
0.5596794266403489
0.310654392117161
0.45431982146535826
0.4760489204614678
0.4124915322808843
0.36592943921303406
0.3090227724630071
0.3434150114787353
0.47890864122968607
0.32847482662266136
0.3893286578740218
0.2984563339406682
0.23871434428362817
0.5176147595799034
0.432336056723527
0.4386589628696993
0.3406665820321259
0.3086857346273613
0.42677289231117116
0.3656776610696201
0.363278708794377
0.2352737882983724
0.4481581460331667
0.321774397695143
0.36647049598867665
0.5025140030623699
0.4723377805351019
0.4594057413458033
0.4027725777976472
0.4886541270673476
0.4846039613523989
0.3536805150048307
0.3273524844221211
0.4362325713293702
0.37989352489493877
0.4944542439502734
0.3786965997519511
0.37036889298816816
0.39879149847895495
0.39503644099616764
0.44733668731829607
0.44294011457657223
0.30025786012127537
0.539845682473225
0.38391996785909416
0.3955303400803689
0.48347959107947924
0.33691080012722
0.3658254173316298
0.40836823450801524
0.3340008990571525
0.4713925882085408
0.5915365543977318
0.32738886105591075
0.2885036126525021
0.4353476436009574
0.36900202437877805
0.40358343749236203
0.47351147365425555
0.39768749888126453
0.4526468223804705
0.4845303786773024
0.3730485645478332
0.46001775147382834
0.31173875611129576
0.34809164198932974
0.41478751933971797
0.37467637127246395
0.5290098586539653
0.4328941274978084
0.5342846240025525
0.44354702497166604
0.37755882373228616
0.38053642972877066
0.3384870311264706
0.3878701588833216
0.29459513758289035
0.37577781217760764
0.4119621416692532
0.3607824103506604
0.5094106230203449
0.3812887454678459
0.32859022119170833
0.3702584220814848
0.3656935292807003
0.39745920775971194
0.25230251221635946
0.33879852058616783
0.38254549734234444
0.3951544523550984
0.47918672706989623
0.5954072951746174
0.30628881710431516
0.51756518977247
0.31221740127471614
0.45407626506637444
0.37542657032583354
0.320880130918073
0.3649979610151848
0.368625890470596
0.2136007865477904
0.33096160273724645
0.47686319775222547
0.41790511802636876
0.2634965794550455
0.4165467890026655
0.3891146454954724
0.4532853218623401
0.49992084617687454
0.40875774399266634
0.5294404515507111
0.25463097610616403
0.4389449563038892
0.4491465081403961
0.5369504177066708
0.3941073141933382
0.22912162104899741
0.42941213017850405
0.43413133972248413
0.40052523212431485
0.4493141911812004
0.4413647114838777
0.27650908797695883
0.4084623396422315
0.5446998513277675
0.22818968894041894
0.4198740793932714
0.26297262387346143
0.4042243845460846
0.24246027623139985
0.35638540967330273
0.4629657014754058
0.4066556500714931
0.34362046746974606
0.22812593395987701
0.4316375952094579
0.5672355917122673
0.3665056666778363
0.2735125108662219
0.47066029248669566
0.32114905974951385
0.4368001325367573
0.3254062223688048
0.3442157907707611
0.43594657868598635
0.4854857494238593
0.32118245798062184
0.4533783386800734
0.3402650247912851
0.4510132715401989
0.33068423018389753
0.44314156254397685
0.4345028594322981
0.3981754827722638
0.3562924795306649
0.2670227734113291
0.2999553951435776
0.4183070448897041
0.4291656839268071
0.41635110235047856
0.22430195784570536
0.49743989590689175
0.39078730440448156
0.31410270235360727
0.21667515965137066
0.2769438653975542
0.34978750706616457
0.4717130112120924
0.36000317288902006
0.403651678950531
0.5495966424075832
0.24852370573965826
0.3693882152589111
0.3798182988466796
0.30258493158075384
0.27062646712908717
0.4481796489452008
0.38155253599528044
0.44566098401297977
0.358010197833763
0.530506403121451
0.35082491118817394
0.30230060243484413
0.48075562690764523
0.39253826584756185
0.3496100377138581
0.33570752842789864
0.45113098757004805
0.2936257036516503
0.40075375038993716
0.4133724232403963
0.34696418430714043
0.44500151187663245
0.5465338764953002
0.2687486612875684
0.34612728304443985
0.21913252489293214
0.5310121430380017
0.4566846030271754
0.4603594644653295
0.581935040394983
0.3716955774453859
0.5681800178005237
0.29980427492965667
0.5419705413352773
0.4179580152888223
0.4867291405830205
0.359420824747952
0.38027885303364894
0.2788002003758568
0.3261419714343814
0.4171920138583884
0.3218656615805117
0.3353791353930624
0.4121438642859894
0.4004308393258276
0.3851595272141491
0.4499017841794352
0.3781205731991819
0.354198389203646
0.5191154160634072
0.42030261884847553
0.5235085749890168
0.42617731594135355
0.37262918465057404
0.37768572169157616
0.35786395921958536
0.3168720635465957
0.39151249787035663
0.3559161774985429
0.5379772579710445
0.4896402344785465
0.4571689569462795
0.3268938702965041
0.289770802489615
0.500699814112743
0.2914965593626002
0.39185485501856715
0.21215156277687885
0.3358375846470024
0.5125847516943146
0.5646143405192182
0.3166051701004236
0.42170661826636846
0.4132085587041914
0.4238624729716293
0.40260788574984746
0.41835082192898726
0.37759266501643013
0.4584412019342595
0.4627208440651333
0.35584070976284565
0.49459399271801463
0.26789425251339066
0.3016003648359977
0.22562692436320333
0.41123718583046187
0.4245764886173573
0.3263404318544433
0.36333462194697874
0.3081334430844497
0.30666597378571675
0.2914642815794127
0.43317714957674974
0.42538420883413347
0.5465644504405827
0.3513165460368021
0.33532671692286925
0.4719426266332773
0.32650719263827427
0.5475774247116447
0.3823388887373018
0.41199948978278883
0.5752452727456052
0.27914207207644554
0.34481750248021864
0.4850023521311303
0.3709885620490116
0.3955764774721437
0.38303360745586645
0.4862079588553013
0.41714325219512033
0.3774839083588828
0.30130204084066414
0.485326060646395
0.528690054488421
0.40795439324561705
0.3985111085626542
0.4218766521789482
0.4449136936172789
0.5403416575783403
0.42936005980423814
0.565357201545971
0.26681833423510803
0.3887544634525281
0.3446313173474216
0.37941741556636105
0.4410958355734455
0.39194199266580665
0.4897953227977984
0.348380654513962
0.4864308574479509
0.48602190910379933
0.4295903835059941
0.5549464698966388
0.23554596327259167
0.4560766044122259
0.3137931038801
0.4853528748218392
0.3321677258646732
0.44751516410052405
0.406139066247633
0.46431418125155677
0.47019424967507323
0.30862350504501396
0.4030796288721249
0.26450439514580065
0.3561228483236587
0.42194684130998206
0.40569417310548245
0.38120402925104047
0.3519509605123431
0.3169489188183722
0.3706645119390591
0.333163524969141
0.5488657905070681
0.5004296471954766
0.31419592600672336
0.3742340447397631
0.24865165800094985
0.43984922252019
0.4567547365889974
0.4544369309026049
0.23440063213774562
0.3357512589379036
0.39100720551158974
0.4550753251689479
0.5165482226186201
0.4580070720849483
0.45515142355099725
0.38284450386059377
0.2913031447595872
0.4117862496527817
0.31009574782684785
0.4643308254981587
0.38268859293975915
0.34848836105883874
0.37663605156182656
0.29000732314562944
0.4359889477710002
0.40504827269684557
0.31094949099456576
0.5497505661307948
0.27362632189795877
0.34285563352951537
0.415560429785843
0.2958777541703584
0.5272702908023007
0.47948903912224494
0.5086525743025168
0.332382898350496
0.37900582415709855
0.4609615167478576
0.3309894765937254
0.30611903690585407
0.42969271878417614
0.2593223052302589
0.429795783365821
0.32355593684821043
0.39995939886832343
0.44398753459937773
0.5330392541692797
0.44961741163108565
0.29612990040794385
0.5214606593865746
0.391832944083467
0.41752107008083805
0.31709299483000886
0.3856533536253831
0.31492298874844565
0.5919390682987219
0.2859041391532171
0.24644566109185412
0.4621335328448874
0.3744857119436638
0.4382135217098004
0.3858770020125627
0.481170628624759
0.5040196164621722
0.30715427944307905
0.4591335962966085
0.42546419915352035
0.45629124042305524
0.4214853953175305
0.5265221887934239
0.3716789889430283
0.5810535061107766
0.36933373720682017
0.3368531250275203
0.42554342538026246
0.33345749489698395
0.4166342584976624
0.4872690515356592
0.5112321688729594
0.3416568835200257
0.5306440015126939
0.37757320193929683
0.4051321249362459
0.32104294605328126
0.30760729708325746
0.37831538590678476
0.3817985867125978
0.4870175476839027
0.38513876962220217
0.46064041877131756
0.35953425207278195
0.34162913960449465
0.21534915082714748
0.21914494605264942
0.39658369161799856
0.373807973244108
0.3579006495489853
0.30547454716688677
0.4669537443190186
0.40740704873893596
0.5243504455457542
0.3223906369363601
0.5090967001679723
0.2564755465333749
0.4127402050426439
0.2893988963480683
0.40303883023808995
0.33046751427745613
0.32640884780948487
0.37898055254741225
0.5495245972760593
0.42561923874160096
0.26255499450896835
0.4362913580781209
0.32868727937236314
0.48970409153305094
0.5139876904070345
0.4341814463974421
0.2999206736097377
0.46675887716946335
0.4372057356273458
0.29384078484754406
0.3882328315816475
0.39249236541952287
0.3796288604820542
0.5079448399158035
0.4571399052535859
0.4403798483737948
0.25945294405343017
0.388423311215651
0.5559203377319498
0.38042299654454315
0.4212233638329227
0.2304600741782409
0.3412998396928204
0.45700507360521775
0.4246534501489331
0.40518881290019143
0.48098699835555203
0.5399951807246591
0.4159570910879423
0.45951128443974765
0.40918449361201226
0.49740609520391016
0.4971719128588104
0.3796395962902949
0.3256366739415076
0.2638021060729691
0.4013989180473008
0.4273083271913997
0.4908383112721202
0.3698313942990936
0.30664471808015725
0.5527073867896798
0.38129191876395396
0.24901445818597326
0.38954471820132014
0.453025201984475
0.5305881096995918
0.4366760443976042
0.38440641269595355
0.5715555316398203
0.40321971789808647
0.24582042154372558
0.43107468990830305
0.38045415547194616
0.5212928424545129
0.4706125678489536
0.39301869460571576
0.3836262188922232
0.4893691067011045
0.35931298986437554
0.411969339818056
0.4390836631866054
0.5151207168325483
0.2812870493537816
0.41289855357269656
0.4204309835801014
0.5281348188065151
0.3755622890517855
0.45958794018623084
0.36749270499833153
0.49994552887760635
0.3320268190006902
0.414743347049042
0.3774185093543727
0.289873144297661
0.289656352075129
0.557495433822172
0.4929726775970621
0.37395236039492674
0.4905037607707254
0.3521590220747633
0.4995023605001702
0.5179515475239339
0.19603607764706568
0.4204638295847994
0.535366490863966
0.3795676769571447
0.29671832312485763
0.4802646906098082
0.47280005856489643
0.27314125473985085
0.3690996851985333
0.35657804552678957
0.47856349772829193
0.33842541059991116
0.4646546896737597
0.39024074401793435
0.46757356764502006
0.4241381202693783
0.3660572160397247
0.3937717675137335
0.4915021674601986
0.2811273282373977
0.3419484756846382
0.5195240305901263
0.4920335273571328
0.5943371523371707
0.27049998221594396
0.3084257003778404
0.38499494630049
0.4759208519441981
0.4256968397015484
0.5044576449797213
0.4324268154401425
0.42015172811514395
0.3453589241114453
0.4118971401595508
0.48228874767811186
0.46423218043158787
0.34577580421736526
0.39873190279772625
0.4166638327149473
0.4544584584275224
0.3742482525768344
0.46262226509450555
0.44171020210147105
0.3712772930609825
0.5951046393073386
0.3722833146027415
0.3599219805196138
0.5896385054387555
0.3487776392645058
0.5236070558010505
0.49188349617475347
0.3456481887179226
0.3869930430816794
0.29579485327459454
0.5006376209090747
0.5691994883216174
0.40765779890300535
0.3625727523602047
0.23849169237494844
0.46231348608540057
0.4158725628910081
0.5004293163409144
0.20379688997516257
0.4841274831833203
0.4849566597663083
0.4737380719061872
0.4593857579426742
0.36688260990229193
0.35012749638504786
0.41633375093475067
0.5575333321414302
0.34039406914850434
0.4565990519642018
0.3236034806003036
0.4973809061105726
0.39953573778497664
0.28701866130317777
0.4168825660463956
0.38274432390793756
0.3747693800463453
0.5097237480475829
0.30457371674710115
0.4069112492160311
0.43927807432726074
0.5093305126200077
0.47311879189269884
0.43465563544698227
0.3815308731701017
0.32632643258072197
0.32546087679280566
0.22025327883861176
0.3812717595969082
0.4465377650450602
0.6032655441781706
0.37689770853854326

==> anc/HaarRFC_L7p0.14.dat <==
0.4638193257687661
0.3607759067533509
0.330954906702427
0.5054435631633286
0.3812298256206839
0.41453442454154926
0.3450817269389605
0.4421106803865233
0.5267494788726765
0.576209852309979
0.36566930485982363
0.5463141714405989
0.4587640554069822
0.32801954348549406
0.3945831387444601
0.35409813538510787
0.5238881993945267
0.5816473527961243
0.33864976288725307
0.3253880653242479
0.34637228165727457
0.5318574522301305
0.33926159848101817
0.4539691730642828
0.6006221093516974
0.43618758707726013
0.4450452914733082
0.37562518300069153
0.5685185228756401
0.4012140043909365
0.3039737563900401
0.45714030440799885
0.3651112434647539
0.45621225471068383
0.38391288026390225
0.4897838750632093
0.43828598206184016
0.4405285233940729
0.4850459059744378
0.49287959125919567
0.33970169372402026
0.6298612927816595
0.42834284549164464
0.28949192768297266
0.4583928519235966
0.5616750724604765
0.5167941805738937
0.37102278975400393
0.2575636429300623
0.4674287064245804
0.5520206634564051
0.3842377957359608
0.342358477617059
0.3291617998845914
0.5305969800529817
0.3395407291701783
0.6025540565441496
0.379896045038103
0.34540245900984307
0.5125035533157771
0.4158275794513072
0.518493261417376
0.5833778427604533
0.33393155230164634
0.3930875352426696
0.3200784766483427
0.383801424648793
0.3652131729679142
0.35635772862356874
0.47572476151823845
0.4706069298473216
0.5112862503491266
0.40267604620949426
0.36805483722102317
0.41921650625026513
0.5104532131453049
0.3754189083401787
0.4209384117238835
0.35841421138758867
0.2921854274219928
0.5064669523700872
0.32521480661596447
0.47299643195614116
0.5147809302213742
0.35836961138382023
0.33664541666298403
0.3379992547183203
0.3230842669469833
0.5081996195843487
0.310028684512647
0.4816702120172129
0.3854755870987341
0.4226825725048233
0.41448438194285375
0.44741028241760444
0.3620425624578491
0.42081193981976783
0.42869041274363423
0.4110695772314421
0.3633426678059422
0.39322341991811777
0.3666517858297388
0.3264625613171956
0.33192941417774047
0.41177592077607883
0.3255595692178152
0.3600789819063596
0.375417277705339
0.24595015284027114
0.5138777243021716
0.28282422815330915
0.2106860331079792
0.48426558087126553
0.49891332484224354
0.5173105002513488
0.32561740019514657
0.48842879993847726
0.501986025023203
0.4467606581325855
0.46098140138979754
0.32621695163337155
0.3856136322683427
0.2616320003044773
0.3048041833000165
0.4054463486438376
0.38897347951289085
0.45027703103506467
0.5709398642666198
0.4722105384113179
0.38287758814919925
0.5295024679440162
0.24969752192715988
0.3456157845032556
0.5800985693578916
0.48449900182842603
0.39527354598526077
0.2690773883596565
0.46452786355079106
0.3811288706308761
0.2661867326941862
0.3502752026104233
0.5055522581743489
0.18930850501323762
0.2902563439660072
0.49525021025949817
0.33758438539970026
0.4727749498254204
0.40702450082735087
0.321061069612104
0.3054167188336494
0.40862651621525203
0.4045192781590357
0.4123165416937703
0.3958783802176734
0.43682627964455284
0.4955088703126824
0.42377016802275613
0.2314742029243198
0.4357901529541917
0.26779210045193186
0.45358508078294113
0.31867456223627205
0.4071357947037186
0.34893272281082377
0.4490980410598184
0.39865266896897644
0.42623896607547157
0.37282333945560586
0.3690195947289037
0.4020895808963187
0.3762110408329331
0.349897567940654
0.38943881444863243
0.5524409893127831
0.4348279808500497
0.36640743253155256
0.3861596110025965
0.43374539149894914
0.31872496475480994
0.5561714826554552
0.331426882567886
0.4767375219251511
0.43668075790196736
0.4930403265806812
0.3845567979998119
0.3477850704622068
0.4183247353441089
0.36406071507022164
0.4036359681445511
0.30701793920940007
0.32469158375498086
0.30028680004223357
0.48479564124865837
0.4062517375381042
0.44742491719253175
0.26626385849315076
0.6075282146299316
0.28742375316342283
0.4897433100955653
0.3883648926684048
0.5274161107808127
0.39490230694017403
0.43490010293237163
0.37858485127819064
0.35757782876107136
0.40218695213947003
0.4523766165433186
0.49579015455399306
0.4281606800994867
0.41919781284332924
0.5808843669370123
0.38774791990801344
0.542908979005752
0.542658303803868
0.5302434590381676
0.40585432739901495
0.3478207324900614
0.4136080594247448
0.5744052861409157
0.31462509569032604
0.3873010951893171
0.334298864899147
0.5163682762623591
0.3873387229304395
0.397030347601915
0.3504326996296827
0.5186697769838868
0.2515868678834148
0.3592250748856675
0.35878769819011636
0.2281969265277721
0.4544730413471809
0.6084965560511454
0.31685694433687717
0.32468736723367597
0.3220270866249492
0.4270818046164814
0.4184555452803929
0.37695639303347445
0.4585742981739948
0.5428486207975938
0.31342372031345334
0.3796644924573551
0.38185085884444786
0.4037767408678119
0.3724792025522288
0.5268382252342559
0.2830773813024945
0.42549945004370915
0.30600706026366226
0.35934137082348105
0.505159357654526
0.4051343236054915
0.3279452156978041
0.3547713015457159
0.3804302366481577
0.39854252971529514
0.3277955623954749
0.3797898043826276
0.2740696946805027
0.33523141388873334
0.4340380563852145
0.41502336771178305
0.5068992239447958
0.37019515306920014
0.4845079896822954
0.3783273283606222
0.26929471677470324
0.3576438451166983
0.4054876391382357
0.5468475955063886
0.5215383918425384
0.5530547173306279
0.4947230622288231
0.3290101743637563
0.4378361279320899
0.5165089332835708
0.3073343981173281
0.3590142803333507
0.2725702675101251
0.38256954593201725
0.37535355332417136
0.3726659038305096
0.3944412969616568
0.35311187852082976
0.43900062224351566
0.3963066992874795
0.37976418071924795
0.4160681270875679
0.5584604539524171
0.47739590048194175
0.41007461338009044
0.5500886117916666
0.4869087181955292
0.4325513696341878
0.4832893120972171
0.3234210927051952
0.5503843321340501
0.5215120737537333
0.48141904871412083
0.232735927190182
0.23997611532531057
0.44037371612844567
0.39803893136694474
0.4033311709540721
0.2903700014353316
0.40264437272671705
0.3366509911080812
0.27448442134324513
0.5082146002157352
0.45507493276353883
0.444086430059743
0.3597736273287804
0.417234389942626
0.3462778535706914
0.533270341271691
0.4480636249676827
0.33936678147000593
0.356640860434449
0.4167548101066176
0.3969688684151616
0.4983998652862478
0.3959270654209013
0.18694432880392153
0.37352157673958764
0.3663424664680334
0.5594299616973697
0.4197253875828548
0.2766742153781634
0.46367188777443846
0.263178738896199
0.33253855472445654
0.5093755724794244
0.4264252973091775
0.4614291712181429
0.35302077928037745
0.5771377714645387
0.5322365171562815
0.39565138562974445
0.5492354561202886
0.33112720034341137
0.3844556430550559
0.5172246167430143
0.29430542717443015
0.3399287185553863
0.3219157451708736
0.36452542706847885
0.3701815013953791
0.5628116591092318
0.41827908752714926
0.4047470845514973
0.27037508606138605
0.4309533069974948
0.3401407209613751
0.5083123134195704
0.4334736083281492
0.37173983600431754
0.40111214431147346
0.3862260204000658
0.5498733959310196
0.20163754036628667
0.42888005807130597
0.3890055633234403
0.5082533757117366
0.2655355609831009
0.483338405549906
0.2921724716285929
0.34084261417736783
0.42075473717882156
0.46063978126936456
0.5112876233806571
0.3499561799650046
0.4940491727553648
0.40330417100313765
0.5106429974278331
0.4729529525041508
0.4759068925792109
0.48004168077777487
0.2959830225892254
0.4986674844031178
0.21403439500552057
0.5388193198356223
0.3635698151401564
0.3389665291739123
0.5471195028707767
0.4255558320537092
0.3501446372392569
0.5082392280960566
0.32630842771888063
0.390688522117688
0.38931632611816674
0.4967427153617783
0.37341387649786595
0.38328543949782
0.534071939140286
0.43088691896089903
0.4703725185610409
0.3815704728854458
0.4501299280915167
0.34745035706356536
0.3946588247851664
0.3647500849323645
0.5095608777751607
0.34235563107028094
0.4300412518556368
0.52264030306565
0.34554161329654515
0.49742151196711076
0.2792057753047041
0.5087565153217825
0.47941919742153966
0.27087658737917714
0.3847106983525149
0.5995510754261985
0.5017042507736642
0.297824628331999
0.40373848069743073
0.4579816862030937
0.5823156821725677
0.4111642957719508
0.39223128450793726
0.3721861294818777
0.4904413688738581
0.43451635067424754
0.49630125480723475
0.42488057279847663
0.33615438043410945
0.5660428820720099
0.24431843428760672
0.5440988315540605
0.49870947990593095
0.49043191058411173
0.2840653373987546
0.41065719845393345
0.5141601592187609
0.4012857870474939
0.47525970582956795
0.4385570689661872
0.2685901211657757
0.4170467377309137
0.4175343980561199
0.5916398220823704
0.48091444223022145
0.403702938405619
0.5338466194572841
0.4624640460516747
0.3435134822619242
0.40669409091997394
0.5513304577709421
0.2994180583722788
0.4963999278201848
0.45115242582860837
0.3862971433828229
0.4581959371157267
0.498447557000191
0.4807723337131819
0.2713506203811636
0.3675347263449064
0.5136492879035464
0.5238254383029569
0.39516695174401534
0.5011344749390055
0.28361395969071324
0.3901136081756733
0.3141926647454693
0.4396676271195036
0.4291954573559976
0.3803329777648822
0.34230224714969787
0.4229633690141749
0.31170065161576305
0.3306806526999565
0.2429110721112657
0.44708656859445167
0.5304993922348554
0.4502606797274222
0.4200169731422982
0.30654438682309626
0.3901862951756153
0.37426017776443393
0.33471422615391616
0.27210686749394414
0.3224459006133011
0.5141254898478641
0.428370224012403
0.4156439982100672
0.3816459911958745
0.3726107325780563
0.4235706271489289
0.3047604751264349
0.4134846572906379
0.3310130758820373
0.30464361015582575
0.3647007689307116
0.4463081420294121
0.34493277190498983
0.2397766729723693
0.46510853277988917
0.44678208455542595
0.3960750446400403
0.5036184423173137
0.22758714222540022
0.5190075066530657
0.5191120187534745
0.4022841288914086
0.27260626677618927
0.3396292419712284
0.5713032401732759
0.4745003810296281
0.4114219499412351
0.3367335984228304
0.36276862573570623
0.42017609374761306
0.3925306528209565
0.3481365491435239
0.40565268377046393
0.3013236904310075
0.25405423251600295
0.4314663445172141
0.3276519386031994
0.4697278458378324
0.34971800904225225
0.47144347552107263
0.49748295534740006
0.5654554109575616
0.5005047544770178
0.4267408900459541
0.26657447800095996
0.5347472615225123
0.447916235784179
0.43465071667255994
0.3578237095340777
0.5515485099339307
0.5349013160492806
0.5640419671829237
0.35659337662419693
0.4230689327219622
0.3428509396438256
0.3477857759137281
0.22465420059041408
0.3067456800909426
0.3191694036362728
0.5900303187981955
0.4540002245358002
0.3818246021633751
0.4347143340709612
0.3164078837198136
0.4412942164156434
0.44170937677436334
0.4388016637730413
0.4963993087437279
0.39099628065042963
0.5250188354145703
0.5277483213523066
0.45480931125233626
0.419226744008506
0.41442406494880063
0.37723789382953005
0.24732838686379752
0.28785015276319703
0.4623937067973831
0.43977729760122175
0.35364616674943217
0.3965441322718611
0.40893588134963266
0.4305843943229434
0.2474629153953563
0.4405798370947177
0.4409449331085079
0.3366787712559344
0.41355817714298043
0.2933691689949821
0.27544735217810595
0.5504422082286691
0.46403706475680556
0.4076947182637876
0.3166922266322273
0.501018450665278
0.43093241767458085
0.24140782982757558
0.342102657218615
0.35651761225328715
0.38824642768806383
0.40176302639781836
0.45699267297922136
0.46431948183294763
0.5124544169194484
0.44130324103066126
0.3546956109883214
0.28455571040529754
0.33195011240600125
0.4246111029209388
0.33139109395551014
0.3476838302166326
0.3603227124030525
0.5327847615518914
0.5711211497247852
0.5034254181026832
0.3691121252739666
0.49188709859261653
0.46171953675258565
0.2853597305202986
0.5430715399474216
0.34688188322828845
0.25194358741773226
0.5026404553161767
0.4145442125385522
0.472280149537713
0.38316155231455845
0.3598742128350574
0.4174774063745943
0.38111067660833153
0.49888238627934123
0.443024805574746
0.5032139944253995
0.2913296276315605
0.27502246185914536
0.5126268481489078
0.4968345078226689
0.26787107446646113
0.5165509290340439
0.43277497431439627
0.5195847423111218
0.3399788186230902
0.358177854097662
0.41345051417678075
0.24540356467656366
0.5095544321103121
0.4923881934786922
0.4098257345808876
0.33963312176663946
0.46162640279667966
0.367250483121734
0.20618325020186587
0.547765667861227
0.3290658999497995
0.5193066151714375
0.46668619073564677
0.30588157736740373
0.48811425935157593
0.49678280423538546
0.3797939132028805
0.40071763518590675
0.4202914886762629
0.5779931608750322
0.28091615096782746
0.2868937239734958
0.4269834493206846
0.5254652562440963
0.4423904196035342
0.4007532921740239
0.5079083060946689
0.3161532149081574
0.5164035209787798
0.5119475097348908
0.45649910038288954
0.3458010040401545
0.4330553550224059
0.36271648716790467
0.35980540437483816
0.40041632427044066
0.3128235389230094
0.5190262301151295
0.4944627957366064
0.45705976216956845
0.5205541253335273
0.41785038832954485
0.44586975588673927
0.27886489779882967
0.2712562984758134
0.3125662149491885
0.46100936193205905
0.3961045747811499
0.4943902577355506
0.5586421427761469
0.4428531958157264
0.6007070912720901
0.44151177642342304
0.47902696421689345
0.3076667244790569
0.39407799063602655
0.417104908602998
0.49469346273622156
0.49990390086167824
0.42150515513318076
0.40062061807164134
0.30991802581767974
0.4865708389601617
0.40438504973248274
0.2902593032861506
0.4397967977423105
0.5010176248993303
0.4242225032106865
0.48812054181032616
0.35901431392223804
0.2826735982183795
0.46504893507666867
0.26758085132571585
0.5116828593099885
0.3523481590230516
0.5195433862695196
0.4645147909450826
0.25457383816382856
0.26328352670467126
0.4089124044146363
0.3195409965813049
0.40881779979156485
0.530478891868614
0.5346081954583353
0.4180898624621833
0.43241668198249933
0.37668780314357986
0.3610893127618089
0.34070504383544903
0.4437110893419249
0.29118809843457166
0.3192328003414511
0.43148564134556383
0.29401806854734874
0.48982747659215603
0.34410618708073715
0.3586967759281306
0.46529666091198135
0.4004788966025154
0.2800777461137048
0.4294196333894145
0.2933697228002113
0.2940067992275176
0.3964458846530701
0.40671591708806115
0.4072690403899382
0.5219940750699996
0.5083358266128093
0.4500119983644121
0.4539661873229159
0.2876873293251298
0.516026860808053
0.40713412273909866
0.4373628548255605
0.37932877776809937
0.514320263861212
0.4403725850589577
0.5357136210056397
0.42969997287574574
0.49870906451631924
0.3972156275803539
0.46842505169933224
0.4408451020020604
0.46110573964285334
0.3619131934862252
0.40216332187925724
0.327813392338906
0.4229227978564086
0.37438620787449395
0.5035666610371838
0.4815767592135005
0.6520006907438234
0.3839164182389291
0.3244801304120387
0.4045868818830538
0.28653769969140674
0.38608249446312876
0.431652240337188
0.3998893916049069
0.4104655038897621
0.43667458715244445
0.43599172846395085
0.321276738044698
0.4289800646189802
0.2656277531667126
0.42046109421549427
0.4514714334742639
0.5224736119071718
0.5050000384961546
0.42251440639889576
0.43177699679052384
0.28466220432442824
0.284957999741444
0.43881920409164843
0.3494090229402081
0.2929659650989476
0.5458245825674941
0.23449387125017962
0.4900647343391061
0.36352919977719533
0.4001285848471605
0.3764039632701385
0.5467940159794085
0.39451606976886117
0.4652589310655032
0.5208192730905297
0.51112598795048
0.40208509593261904
0.3180163185584841
0.45345877085720093
0.26813518584912777
0.35934795326339286
0.5137615069028202
0.35946006647769346
0.4278459718979142
0.2785516346883774
0.25415167225008034
0.5198733959702216
0.4966234065417934
0.45715298896714845
0.4401874025872226
0.536884123318752
0.41336633290327096
0.5455673655510389
0.33376123937599345
0.24478470062374078
0.47976390364772575
0.5996966228602058
0.4217284081273308
0.4972221626610412
0.5272212706692666
0.4201546127021483
0.3584208992896006
0.2644648334964984
0.2719268375747194
0.45981047179226103
0.3450816093251141
0.43966599494753683
0.564815010987029
0.41076820939457154
0.3928426352226539
0.3479309701223671
0.46975712564443295
0.5365995009440822
0.31515650379171944
0.31485307365774623
0.5154980553513807
0.4391186667134099
0.44942966462577627
0.3338321249580872
0.48724953238740987
0.38572741620165196
0.42676874436977735
0.40957819542513
0.4703890572026799
0.38204497449639424
0.3475536350757258
0.37963804641289783
0.5308237302165134
0.45062719478849594
0.510390545415483
0.3414548227227429
0.4877719905910436
0.35120195913286
0.47959472070359954
0.3272925677265399
0.33770425018259126
0.4976949443300033
0.4629725740553013
0.6136439009782295
0.29919190447825694
0.48533596862087736
0.38582335839812637
0.33665699206823824
0.39645848425354197
0.37643207804378837
0.3847444693046501
0.44030159748304354
0.5321085166261126
0.4563741028378952
0.4806931700376207
0.40761694704801565
0.33450121438646396
0.3512366872699605
0.4961837569937776
0.5488433314236614
0.46251640536075583
0.3710898632973257
0.42176915613760413
0.5380264672323324
0.4782325046685191
0.4853824652077244
0.4046102606615114
0.46987361272672873
0.4037823814678121
0.340325838207789
0.5057177661778861
0.411605199850341
0.44181442624760375
0.2338459998643729
0.5677324415629915
0.41851859926877527
0.5777656534167931
0.5199844033376004
0.41900093615964057
0.5808230224161938
0.25593928211731776
0.37974094175272977
0.34881570598221895
0.3715692885506385
0.47692103058087676
0.42052002596102417
0.42917314232619547
0.5816349292950417
0.5298176448783454
0.4556544065251283
0.403317290754667
0.3785670370206394
0.46496381809692977
0.5650670126686693
0.34897834614920786
0.3085722577043006
0.3360682120526744
0.48954025613715313

==> anc/HaarRFC_L7p0.15.dat <==
0.36486114308320294
0.4195047601110532
0.4664741073698844
0.5499685538037251
0.3818056266786449
0.4407945978301259
0.26130796186411953
0.4061430691784133
0.3750602223659268
0.3797008337851762
0.33703361936209486
0.4996530685398281
0.516920519669464
0.48234859001190983
0.45650893382645635
0.4317999707379857
0.24903093394040154
0.2886152922660092
0.5226826566447846
0.4175055490292076
0.25735392876725316
0.4897837075984844
0.4145410406775304
0.40627592531314055
0.3639368954759397
0.4219859219545539
0.29514321432604607
0.47628235758807436
0.34526107474366974
0.43635028693425454
0.3744024459053356
0.5074480985375355
0.3439765524037492
0.4890064129101507
0.6021391728508341
0.4061939191759038
0.22590465971428395
0.4182651499780987
0.4191766272169124
0.4242662025702368
0.5007860732549864
0.3706063793856452
0.4595799924651788
0.24018814281696027
0.5010185837259459
0.6249853564481991
0.45012506966346477
0.31902073833866523
0.579011337897309
0.43821087997809105
0.5227098427314992
0.4030830478457664
0.566598781346604
0.40522037621046814
0.42232468909571036
0.29056545401131045
0.49905073282023743
0.3316653956277715
0.39392300816678616
0.26514937709526526
0.3336851309909854
0.5377066656608117
0.45803043962038975
0.4464269757352896
0.3876470521115358
0.5378628723603638
0.2722880365467523
0.3731374797861671
0.4456896675490462
0.5634743669347562
0.5593568897898922
0.5734838617984616
0.43494077591729813
0.5702652429611591
0.44681479512859296
0.32989256694360336
0.46080891447207567
0.26111541053968274
0.397163405626152
0.44155393323099756
0.5872607543954939
0.3300022180259992
0.3218565559629466
0.4062322440402824
0.2995814601166721
0.37318319056704247
0.37463694475178
0.3592072019871933
0.561816460312502
0.46191915727033056
0.41425294754673264
0.3780466763260934
0.5112403588353895
0.3154820873548657
0.3797471612508247
0.4378791414867677
0.3779672724598811
0.341245913434436
0.5943708336450387
0.5093705348186358
0.43819408552852346
0.3338048823443959
0.4670109915059357
0.5300246033740804
0.25966827302367795
0.35165437775453773
0.5415211888910316
0.3850716013447728
0.2837345942054041
0.4433808793455595
0.5422609618758172
0.49851569069525264
0.4297398873597298
0.4338838201990982
0.3884575072577368
0.32493996777657297
0.3124061732191598
0.38234338721782274
0.5722773916778614
0.3592269236536294
0.3930368201053904
0.3366498651867317
0.3838308057454893
0.35126093374029355
0.3495854796249606
0.3878117930662013
0.5967839905162426
0.35935252090152897
0.3951500519911506
0.39450648539228317
0.4544140242695668
0.5140110430018318
0.4852745595560632
0.49524337671117336
0.3605435106822638
0.4899554309431092
0.3330295288133952
0.4550723015437626
0.6806958173795201
0.4690099694624149
0.4976688859089577
0.39778765551200834
0.3923291704937866
0.38549923759417076
0.5736444928566864
0.4206881163472518
0.5395429608762006
0.4427293877757104
0.2829335902528997
0.5194560213677122
0.45225658931359874
0.5133140656707059
0.570765043985044
0.47431877996161165
0.41529331388664414
0.4982429575182842
0.3215248095513478
0.4329382599545025
0.4284099296498967
0.4858575015371801
0.5350228517724214
0.3593824253624594
0.327688544529684
0.345317776707196
0.48813767218682513
0.556157099226958
0.5194573973894864
0.3729690148604063
0.37403343156650987
0.39016431228393816
0.36153581590774203
0.5016546930237932
0.4044979824892522
0.5835981909112101
0.45188918763282127
0.3906924003436728
0.5381611716216259
0.5300557066096928
0.3474785617480421
0.4662395833153344
0.3969809958749538
0.3311391661586132
0.4801874457532318
0.5213005751960474
0.37732084978328495
0.4116341387121474
0.37416846752246535
0.3947616474246357
0.5355107780759986
0.3043620205356441
0.26612549861296647
0.3197038225373868
0.3447180957290757
0.4694688069722274
0.3254351768877233
0.30408324498506545
0.4600501964666982
0.48719964841779084
0.5431061751573181
0.4812568283738509
0.6355258957791292
0.3539794280870083
0.26100444551616947
0.5418491188984441
0.48516994908142885
0.5777926863671291
0.4557791858183925
0.402936852279025
0.36355407307286947
0.3787416026752524
0.5345403709492643
0.2869256897929542
0.5161509226909475
0.40339014630828246
0.4694762398028273
0.36536983926062677
0.30136327929936735
0.4165880000832856
0.4011359863191118
0.26744050059754876
0.47677857625402886
0.44974893901737767
0.35869204523441406
0.30924457154205665
0.4299696166630294
0.5228078115738163
0.3329591618432964
0.4686240142083308
0.533682335173089
0.41327064022879445
0.24519773521051508
0.348353366349586
0.5132333694042918
0.28922519938372504
0.35317974846293737
0.43095958476720136
0.4572007745007474
0.49171492742274725
0.42850647343111464
0.5744192970102071
0.3532442234948161
0.3126933010240742
0.5010678835585939
0.5149008942423529
0.5538355057020673
0.3311885189559287
0.48492584502063296
0.23800766334275025
0.5007684928128974
0.5776557842726868
0.3185071646812488
0.40146807860280054
0.42335750462235705
0.4982093898596157
0.28549597830164153
0.5029512136078248
0.5023402832796042
0.2093330156593089
0.4823971076894376
0.2587762737370738
0.31958888442649547
0.3677705440969776
0.42018493591545253
0.35471560490073467
0.3545043631146739
0.4704635912188064
0.3515332286269191
0.4646475960564097
0.529029186562038
0.35721673242131197
0.5651354808781298
0.37269496093867244
0.364444472040576
0.42123673452321975
0.32322499742792954
0.32257678692026115
0.3036947525438154
0.3118359542066884
0.31576095928554443
0.4723483145534563
0.39395759171388145
0.3128992903947601
0.3942923869412346
0.4503188631109847
0.40165323907135203
0.513154506510301
0.3608889607197842
0.48299396579500853
0.4605126234319378
0.32232636212902666
0.43338898457460107
0.33973760687696514
0.4148050249792908
0.38856441183214585
0.45960458892929873
0.48610495679670307
0.29213021837771613
0.5016214254405607
0.2778924238248871
0.29262315071846845
0.5423770411199068
0.5711374412760301
0.5837802089009697
0.4049428459697801
0.41382695378011736
0.41469594204814336
0.39652311279701474
0.4580727729443229
0.5214939097015884
0.4405111256280978
0.4871974075240912
0.39702284373602337
0.43096816715214137
0.550069175203968
0.4182661413479431
0.2531187003653478
0.4034723643554785
0.2836606721217191
0.37160343347812375
0.4054172067522899
0.4309440258100544
0.40817076986684164
0.6359988533505917
0.6293887621871239
0.36029529707725677
0.5203167723280092
0.4241329702273163
0.4194077346490744
0.42029309210054033
0.37930534034796554
0.6039659418284387
0.2873915031825431
0.5470499119361445
0.44850510280259737
0.4301998265795001
0.25255413329215054
0.37887439169452286
0.4966421322561298
0.4554564531898534
0.51871516742122
0.5508423036710222
0.40441882935297213
0.28298371149210666
0.5931274585130972
0.5058723720898716
0.4380754413827332
0.39041397221701574
0.3900260866686524
0.2540018406868109
0.42857242331691175
0.47700966897983343
0.4863426750263397
0.3851729765662232
0.39639566893868217
0.45549578215175757
0.3111027892820949
0.4106706002351577
0.5141568968698228
0.28559343545580845
0.4624605099726996
0.3746369083835295
0.3843608903966071
0.5088422634371252
0.3425769675239206
0.3545425693114194
0.5545565688186774
0.3728926072148612
0.24677884910855072
0.3618345436150056
0.4215297919852469
0.32088355205968727
0.27763102910472176
0.33710534383945406
0.351754932952874
0.3413596123182397
0.33537087385034964
0.39608558013844575
0.356339700388699
0.38140577994842184
0.47284025184409
0.4812315126125654
0.47265403286225416
0.438198402646222
0.48426697321505985
0.5293177400051207
0.49928150913180497
0.4137338591128475
0.406955203032032
0.4108504227510124
0.4614635651747132
0.5262398122199473
0.3126633577327377
0.46117497758071263
0.4601383761941565
0.30369404400862093
0.32834828950007783
0.47145499999697904
0.4424723835351449
0.45623405786595417
0.5490920117876035
0.41433361696853693
0.46140051437968715
0.3629092539163456
0.3053804581257889
0.3772105930181832
0.33500492226168727
0.576559450696826
0.49828825654934245
0.30123914885636355
0.35379739296877144
0.4089058619159624
0.44284069388661007
0.6027396763356533
0.3633039970843478
0.6157834226396387
0.4364474680211988
0.5138903553085513
0.36848042376823326
0.4946434851816226
0.4839940275062581
0.4287778652546461
0.6066339603422181
0.6087696362555182
0.5330579167716024
0.3463167769643409
0.4239783257842616
0.37431596271948436
0.4303129334720164
0.36010293339827876
0.5176652655998258
0.5260435188250004
0.4450092391711775
0.44720910061683067
0.4364161817942309
0.2895854378177573
0.5969240882577108
0.4708152368919352
0.4327645536143892
0.4048711469426649
0.48420174000124566
0.5612678969914443
0.337958989330721
0.36603988612695065
0.2850268346838804
0.35129392114987695
0.44126618259635325
0.4741801272631985
0.34841043960513396
0.5019658761764215
0.39523488879113583
0.48444290361816306
0.44150757774219235
0.43487295120066055
0.2847991938270804
0.28859404545409145
0.49814848156976627
0.4978210519209511
0.33338557573534977
0.4958762379633789
0.289324253840078
0.4445940851917558
0.4183775193671619
0.4214735304347886
0.44643172853075874
0.2693668191935153
0.5180131565719969
0.307864941528042
0.38656006462349024
0.495838592864833
0.5394587797551433
0.23016934376954007
0.4228124494136637
0.5652473003887464
0.36884071016193654
0.4826898602501414
0.5487427769307337
0.5501116693513535
0.39847248330512264
0.37778942781024666
0.41054540001710116
0.3221735650264148
0.5768646654398972
0.29805555443201825
0.37887856813148757
0.46008708983250163
0.2966324973601321
0.3809224822765121
0.5118346902545213
0.34335442280339884
0.44168040314745743
0.5275055953149246
0.5173847085644376
0.4648348875663343
0.4301170568953608
0.5678560147641932
0.34598851256004887
0.5127786911904045
0.41269964634491585
0.5693555934878373
0.3069195637428476
0.42280085830654884
0.2969051969098367
0.44010776283103037
0.3343193612929637
0.5046787522843081
0.5187897028820018
0.3764716275544744
0.38166707371384984
0.5668171968639814
0.5949987300498981
0.529989166816135
0.33309820173124705
0.397367328943904
0.63282675962734
0.6121853966473895
0.35642047147369427
0.5374197709163197
0.41097781064849737
0.42717691194988966
0.558641326989908
0.41834331248017764
0.5227421322472727
0.4748755960273802
0.49289290536730906
0.3312420439052863
0.4154135862579746
0.48218718639226615
0.3451844430601429
0.32492639124063283
0.24707359743806953
0.49700463700510544
0.43655215128231756
0.3204907581092395
0.48870497196453755
0.5326348267454591
0.2823803257771238
0.45951254542042613
0.3430406950160149
0.505137127374681
0.3704390543414883
0.4607996420937197
0.3519942922022311
0.38269235919033295
0.4592547726797648
0.4028993025539195
0.3744336834523974
0.31369570747389125
0.5104368091717972
0.3377888442541338
0.5238863068879106
0.4842111638223378
0.46505229113874824
0.3202911450222532
0.5812677885386544
0.3139573124729281
0.5962628828127319
0.42647351536684014
0.4981737552622432
0.29952456797132143
0.3239697753399791
0.2531971087227834
0.5477724809511622
0.5288521858786488
0.40885350805553067
0.34276249016436877
0.5178870694329025
0.4204155494643498
0.2608080311075869
0.49155074447138214
0.40979144107103965
0.38323885572299893
0.34906064852933877
0.4743664988999912
0.37666717067958666
0.3551575512609693
0.42009944932822896
0.4168313426782364
0.40835680179316663
0.3786239764838297
0.4089697885947
0.2710724599899706
0.32716716870348933
0.36628568619568996
0.2733192541256521
0.2219427157437001
0.5072294245876923
0.5612600695001794
0.3471043834051977
0.49124868910671343
0.37547538419808324
0.53524786672621
0.6660065051299215
0.40747093125207573
0.43978356435748267
0.39665767734537116
0.3221631591149996
0.532098905894113
0.3586600800730935
0.49628150253478315
0.40476348980031174
0.42382734778103487
0.5575372939003049
0.45667249559642026
0.26822209515660633
0.5215376072849233
0.20301335683335034
0.4390605154870021
0.6166289533300455
0.3881384128028506
0.5607092257003924
0.3279917417457775
0.2867455811069382
0.4984420005689813
0.3851939358438839
0.4200582818278299
0.4670226096273807
0.38529972806358603
0.4456848652922511
0.27737000638903014
0.37895234739654027
0.43879896093590665
0.3776652978198731
0.44297502831909985
0.46473105852426877
0.33460463034072596
0.41806233519979685
0.5097075748105889
0.42016130177831423
0.5192050768128721
0.4449871777049041
0.46255736684290627
0.4332267916394139
0.4724271617432087
0.5259746111599471
0.4533244733810785
0.2922095094427197
0.35392054162625997
0.5410714179889313
0.6651593845780392
0.5154332102886803
0.5748033401491948
0.45163654129444863
0.43926471418539104
0.496713967424231
0.2866304617721961
0.5680611332561072
0.5125932847418273
0.407678968667428
0.29246729775963537
0.5288111939263056
0.46338241714532347
0.45992113194645673
0.37922160809249184
0.43495194880863813
0.4743860757061622
0.5052109333947313
0.46654345300013306
0.40857969129732774
0.4249914679906054
0.33841661480349955
0.43060624224142086
0.4345064859692412
0.598720398705404
0.3771765722597734
0.43942010293757056
0.44930415284040237
0.4140102888737588
0.42360416737428147
0.5302823372831683
0.38510642698877506
0.5667029650550798
0.48008849053961966
0.40254888712737824
0.4275597923941495
0.3690756887053712
0.3507333146412258
0.47035296621712464
0.3998604900076978
0.5149788337183816
0.37262158306569115
0.48655958072318095
0.44280944556699225
0.45428575075378164
0.6045077348504274
0.42635453113913974
0.31745997306774065
0.44835725690373784
0.47885442802485406
0.37143463391262976
0.42695675516548653
0.43284616255877933
0.25829595018790324
0.3996103393235348
0.4656614544625379
0.6181619254015651
0.542704150766743
0.3668288136922859
0.36308961303739645
0.363193617537771
0.4675372062241879
0.6268790163132458
0.3398804466496582
0.4399992591824069
0.5111757004502294
0.5257715538212172
0.4153120272616635
0.4611777328799908
0.512486163903114
0.4314124386250178
0.4510290702708286
0.3900732344986123
0.5564135696125966
0.4127344742008505
0.4894763174647317
0.36623412375379416
0.5613060465092592
0.42655094975183616
0.3623576949096405
0.3513623712918084
0.22555017590760523
0.4538747255577109
0.370010243562359
0.3380081539936157
0.46562841431976676
0.381167249560938
0.49484169471037687
0.26023868201647765
0.5420157793984987
0.4381218121319567
0.4084545631064861
0.21496840348054683
0.5413435210510884
0.4302969327895119
0.3970684322008351
0.35711471750034485
0.31660520598402514
0.38994998927882596
0.4482681859020598
0.4335538739798957
0.45871768911348526
0.450950496239181
0.38343483356752855
0.43898653646728575
0.38230835608188873
0.3855007802372842
0.6717131749216412
0.38790356403743226
0.3842738344244434
0.5759299311606864
0.5713797844832682
0.39840700692080067
0.5639860522913084
0.45303606622114917
0.39325049373351934
0.5875052603274576
0.4256962810501108
0.3884638211064394
0.43674496203094815
0.5116730609989566
0.32861704825333266
0.4234642713665036
0.3614281225249746
0.4173112658968981
0.49036343374486485
0.39142590452418147
0.4699052206952762
0.5159522930520624
0.5865426479445016
0.4074142180241828
0.4520943746915296
0.48050514849393805
0.6532185405391718
0.39548869242837137
0.45810806125887027
0.3547007065514718

==> anc/HaarRFC_L7p0.16.dat <==
0.5175856399665811
0.22380429163237556
0.4562348504303278
0.46828265826286875
0.4021848347549358
0.45197244545526555
0.6794455949509994
0.33678539796106644
0.4087203962152756
0.5463081239706473
0.37910497125403875
0.49094453124741266
0.5541417753795724
0.5213102192751664
0.4490878062115395
0.4606303596865795
0.6082149568296142
0.36780643140225494
0.503843538843849
0.435308911100984
0.4958190626882258
0.5265624776083704
0.6545457063577003
0.5097926750309079
0.4802388841631163
0.5583352228570756
0.48387399194868796
0.3211703781129825
0.46945305705954926
0.2841626908224981
0.5319316769379823
0.4340367490474441
0.39738113417082943
0.43097276288414527
0.32547750422307187
0.6159391372902172
0.4970681289235013
0.39043541912581714
0.5360804194025501
0.38062218296814304
0.47713898635885416
0.4261434280970317
0.259860936090604
0.3810222516911878
0.44567007385024726
0.5412427213174458
0.5114012902449899
0.40326979216862835
0.40497970496971397
0.5594949155449481
0.4559737306733129
0.5212074462900632
0.432114142609105
0.48003306135644064
0.4024377073914993
0.4388362349848328
0.49727670372762156
0.49136168849706136
0.44461595223968764
0.3559183260700541
0.41935164334156233
0.4371632974159492
0.531952339956251
0.4127893687404476
0.39795992436540206
0.604218019556237
0.46467998220506623
0.33321608787543017
0.3895972289833095
0.543708362264373
0.4636548573505888
0.2687571809526351
0.3286127760426098
0.34222555110155106
0.5035611337649633
0.3881465990187142
0.4862805088056865
0.44031421346130495
0.5055568258794262
0.3908957671938237
0.5520980166188468
0.536060400079041
0.40435578933398203
0.39330417343178126
0.38967642966315186
0.24830565290771048
0.4627569303760111
0.3277582706768152
0.5102640570673568
0.6522401999389976
0.4954923079601201
0.47010814068662016
0.36725798942477816
0.6068042289076268
0.648544068513305
0.2958805191919482
0.35060269451520343
0.4220229028554262
0.43029411355083197
0.49892916279796357
0.48758862317361323
0.3919383714013702
0.5134292659189625
0.4897319773652639
0.4486691991106782
0.4784367958828033
0.36447294834533395
0.5538969459610017
0.31566721561727806
0.29723701046247725
0.45883438530564596
0.3857277867816939
0.358418953694294
0.38861130431575236
0.586187950355309
0.40355823110708633
0.45314132387251793
0.2825115930512554
0.5983357567475186
0.5568564456701826
0.4872505329379158
0.48242054507553517
0.48376318045758504
0.5489872703829094
0.5523917758642944
0.4520245879267702
0.44570701967553983
0.5504417487291303
0.47605060967616536
0.4422772402716073
0.4878036933770598
0.3106924236492905
0.6234047341633916
0.3741621019544272
0.46392754336279857
0.5733519713003766
0.5057380926481381
0.49902683870190545
0.6980946156729398
0.2865468452992014
0.38995247074006983
0.39815337222071034
0.3111402567258816
0.37506156738850577
0.3836591452389579
0.40235013549244036
0.43888002638787604
0.31639597622071736
0.45137982715384584
0.43677543482013353
0.46457084828590817
0.37508744109491177
0.46642315229406844
0.5842268875098835
0.4513656853554413
0.3628955429320173
0.4169240740931878
0.3178900726760057
0.5799658335914804
0.45835487525855007
0.4002366370411419
0.5439230302882255
0.48253751069000084
0.6158019461690907
0.5117919652695139
0.4299377339234676
0.43961712654947116
0.23161951648970222
0.6058312242721464
0.4516415599842241
0.3106357030038469
0.3881064927490102
0.3475396093682255
0.570422478394739
0.38683759383376326
0.37893972424114125
0.5448498397535357
0.45797861197882045
0.4389281212281329
0.5308906191315026
0.37676052366544016
0.36917594784709923
0.4061873812113313
0.4756869102729644
0.35466834594669827
0.5761971280547391
0.39934254045829815
0.48962312796864166
0.46058774630222227
0.3235044922853489
0.49511809783163085
0.5201379647553875
0.42276931140136675
0.3747834531150845
0.29596749107856885
0.5697170185765521
0.34227423234072085
0.4162439136138102
0.5158320785780246
0.3488288718578417
0.6517965278211901
0.4149858560650648
0.5889119184629569
0.5600611612301148
0.5306160239867869
0.5437723263989462
0.36818300599801596
0.40934130830165355
0.5586820506550162
0.32283586602782327
0.47810609154629713
0.5210431206591458
0.39166221924442224
0.5993183828848925
0.4608151234633986
0.4885820540315111
0.5147999934320289
0.5143916390429246
0.42920252118822433
0.3589219222253937
0.4403037930516688
0.4020553459199135
0.4779547785736418
0.46661573621438673
0.516805968847056
0.3882472708681854
0.4495824576173712
0.48596472341455316
0.3539950949329897
0.4392196958857479
0.3922284895271403
0.534030537151182
0.5224528378185822
0.47261679857430783
0.4974918958376311
0.40052333061536904
0.4174805259036482
0.43784801786640326
0.520550739006816
0.45407150418203995
0.4863558330319412
0.45435975213341184
0.5519463314244137
0.3182970801431499
0.27856915531436655
0.46076337712376464
0.37571997891356534
0.33991892063053664
0.35107172796172637
0.3783546146931069
0.4272924201555553
0.42609349989327666
0.47148646356842405
0.3000463075382805
0.30661313918693006
0.4706555845489674
0.5745350994201919
0.5696457527968845
0.5909154485108313
0.36125620103214345
0.39723094974542056
0.4400207072056918
0.3792498537546748
0.49240825531388904
0.42557461416373826
0.336003361049127
0.48773990678980067
0.47294582437960647
0.6252478468418228
0.48769317498553455
0.511429626176012
0.4862565555112383
0.4963660553276658
0.27799206464326087
0.48716408024949187
0.3755219928661085
0.5552639297042424
0.4307441186821442
0.41077909371644467
0.3386520942327701
0.3299284584909238
0.49483939359834866
0.5243729765575508
0.36085946184402834
0.37728588888857134
0.6201018054903775
0.5687201122888107
0.6340669904201094
0.48949305841598933
0.4823521348133784
0.6130393405956586
0.47170092398538654
0.42530643453293315
0.430556108274284
0.48056068778118405
0.3863380156065046
0.4055855637451265
0.46870214645725283
0.511181029207704
0.4811002881280283
0.38222811713247945
0.3273835895735631
0.42575762759692304
0.695636009485796
0.5230295375371381
0.48580937713568006
0.4978571853953029
0.5270434012976947
0.5507677001706748
0.43172236806776
0.5071039655677128
0.47994641861916726
0.47219910915037305
0.5947355576648271
0.24933944256327464
0.28292948205318563
0.38691699880069963
0.33312930585702666
0.545881916009726
0.4124445762463047
0.28749481972474006
0.3339748149504295
0.36593424509349426
0.5574061314133059
0.49276124269530913
0.46451695512164565
0.6658029928261939
0.4807740871784024
0.2954434546935813
0.5395812830662581
0.4145159703527665
0.41685267805509685
0.5999328123030853
0.36630085540087914
0.33977823336207935
0.3988061929411033
0.3494825931339705
0.5042186185732662
0.4391052429086079
0.5256732461496365
0.4099445007362675
0.31040907330332757
0.5459006300655994
0.3397131164906181
0.5128546815261967
0.4539996091700934
0.3245674126976193
0.5803042002610257
0.47825064328545863
0.44881303182141385
0.6385372273660683
0.4905274222026353
0.4057915872501186
0.4002529669818052
0.5490581621307189
0.482326333009057
0.4286106974796902
0.38053965762533765
0.41464110565810586
0.3783527922719063
0.3850640101360289
0.2723720223596958
0.29396186532052054
0.3342621769142392
0.4711685885649344
0.6528664632545313
0.4859393423719435
0.3835186468483652
0.3963620724435228
0.4288185198934068
0.4171065303878565
0.3580323799622578
0.5188276474646681
0.440468716407232
0.3921035722615318
0.45053885091595425
0.4004649566783421
0.5633079149941617
0.5811256791083135
0.4632458007275619
0.4665533269484147
0.3939840444405574
0.4187043357357637
0.43471346073438816
0.4222229312968909
0.5763544375552915
0.2862743393844956
0.5730489227466172
0.5591123147460013
0.36436752261322664
0.5243343778328334
0.4302942797689177
0.40825084278291396
0.5695429656902544
0.5181621468619588
0.5494473247141817
0.5351944104390564
0.4393614353707965
0.4606908943349286
0.4445272889345944
0.5621541541345308
0.42281898534094786
0.6476055996319495
0.5737935370498144
0.3096974904349281
0.4598762445473711
0.42898613520956314
0.4095711965820119
0.4761102629008513
0.42286516877913655
0.5563440268911011
0.4321335880425081
0.6020669502607578
0.38695330960783303
0.43247377018778443
0.3855700883455121
0.5047206616351909
0.3486760245756081
0.32511056920288767
0.5101295522962567
0.4949170987279525
0.38807371365101667
0.4793972581082873
0.3929711635771118
0.3625793969619878
0.642490967084301
0.28131934076266185
0.452445165083532
0.6540059943342782
0.3374197751853738
0.6041554104222494
0.4275134100211507
0.2977234690814985
0.45159475554867823
0.40865758628814075
0.41661329532151165
0.44703538877437193
0.5111116921437729
0.4194051626446096
0.4404957229321669
0.4400105233736469
0.6157895003120095
0.3565560607846968
0.4398777478326751
0.6045163589839277
0.4828833522610081
0.4510114497329704
0.4563129051937758
0.5466535106449872
0.38634353971187546
0.42860128669499276
0.37219996575984043
0.5949167869960015
0.5095580509491549
0.5908565205361594
0.5560114860466234
0.5933238485951834
0.4011270150695904
0.5624577323832436
0.5176367123852236
0.6949537441485975
0.4889685099223973
0.4368264069788483
0.3904332785782162
0.5898928048635876
0.3547983911681122
0.6358103966927364
0.46131536058618855
0.4337852614325336
0.4222469315963963
0.47045407638303693
0.35733203428554117
0.32924413243977285
0.3832914624094971
0.3816168632294725
0.5815308863939531
0.404831219245227
0.4717764503493081
0.5571327026987293
0.5416995264285791
0.4908393469378525
0.4715533613413533
0.3493216377927048
0.49199190667258924
0.48532850359912544
0.4790072653310139
0.5688305252033881
0.45808764501878574
0.5198818711051159
0.30162572641297253
0.22919956493390042
0.448173166470034
0.4975075137621958
0.5082098946650673
0.4234440729132998
0.637467108691691
0.34705567762309114
0.32062910236606257
0.5114991803655031
0.4873178231938598
0.4884616009977768
0.31379281746787613
0.4352023547028534
0.441429127399533
0.5286655870542608
0.4619048639756012
0.4922780570478264
0.5257318342416184
0.4914357390611973
0.3940756181664852
0.2697909149995015
0.5351948226002518
0.3302801958267379
0.31205272087934927
0.3250782147555593
0.4662705846422763
0.5462055567919781
0.5833399129389331
0.4611092784004872
0.3348581227915153
0.329465135217443
0.5810350039238465
0.40974939714838415
0.634789145011192
0.5842964045469824
0.4659743380880495
0.5835604293469444
0.5148635172857219
0.4814106638030277
0.6683624231531785
0.6198087795344879
0.3881296379089269
0.29697177978970535
0.35050949188666297
0.40780907701106434
0.5518789569557451
0.35772115133164445
0.3914506281548485
0.2793863308094893
0.3116231059085553
0.41341647365420003
0.5295688675143714
0.41128983208556524
0.5810357925519641
0.37148315161571815
0.4870679701311451
0.3200815115128154
0.43149154695243097
0.5112121244732533
0.36073620931529843
0.5105785267186377
0.49233853984075904
0.47320823387180944
0.4448626463597198
0.45836548302795466
0.5492629350994217
0.3560857398717525
0.3905383556538366
0.3373073284298721
0.4826210219492367
0.48776214060350476
0.2840767979931374
0.5636341435095586
0.4096674964771942
0.3362057991962421
0.38248736748940987
0.47719029143561126
0.43457681195498044
0.3546429213417699
0.31244339294308177
0.4252578327443643
0.5196073966233329
0.5726582766508697
0.3829454077656788
0.43241458455719545
0.38166780371543546
0.36071729361517196
0.30330786049407177
0.28775588803187374
0.37590724806089054
0.35569415555857464
0.29249258099869235
0.34604671858302966
0.400031048791
0.4731202756942934
0.509666288820168
0.33815326515463046
0.4067234466131645
0.25073000658572747
0.3676947060612629
0.5346662691244821
0.39743397505580724
0.5162111678646457
0.6327963250818629
0.4301511147172539
0.4821630353642311
0.38202799884696836
0.3752098436850446
0.3192563891456998
0.39887851242936667
0.35076730952610646
0.3410899702942606
0.437074995054303
0.5205791644468605
0.36804064728503705
0.3935520972864019
0.31963728586465984
0.4174000372632779
0.4133959172586768
0.6224388789044254
0.3003901755287875
0.4072130677025934
0.4975685579753587
0.3731075799950191
0.4792135190249303
0.39704732021822675
0.4899835144020958
0.5669587416786624
0.34978032712430396
0.2785764475416668
0.40362380135001164
0.5014643029609883
0.35731350762992214
0.4314647125883797
0.5201852475529489
0.49566072406349543
0.2918943458484824
0.4077096583908499
0.47076847032620933
0.3929903367521445
0.6509908206142744
0.20155841197437885
0.5077969747789762
0.35414085055991573
0.50890936593247
0.6027914158258851
0.51375791102471
0.359502206720094
0.3326007576578293
0.4354580633219061
0.4615249980283854
0.35056924679465395
0.5049961505484167
0.34326241456982537
0.3171065685943254
0.4659972521590221
0.3638446231710906
0.5025512291994747
0.33615608333300423
0.35116288483948005
0.5682285798090547
0.558935269105134
0.6281728593607266
0.4488650940952095
0.5693834802551574
0.4463445873505805
0.5344960706565387
0.4327048215907738
0.46310155638665
0.5487690362814212
0.5401798678770492
0.3729193921547839
0.5096914822750557
0.40300985065686856
0.3737604135420768
0.4613143938262773
0.49421466450227985
0.32137619773606996
0.47867339576341295
0.3814914545976337
0.49622944186033924
0.49502814561457764
0.4186883395727405
0.5201338984483569
0.3316014846738158
0.3222101046287686
0.3503798986060526
0.5207336220258658
0.41949479851695287
0.26137805631028493
0.41845620092116836
0.4489912854551714
0.5519097058256228
0.3289591621645262
0.4118954082941958
0.3628487931972792
0.4776150419081507
0.6376077486453515
0.5411395220489871
0.3779806499974471
0.29765017381385417
0.4883524191655546
0.47088973014493146
0.3450285936024408
0.5085328013020148
0.4014639624481893
0.4899645010693465
0.4214226541083265
0.35338693103465835
0.41075772304351194
0.48391115049245187
0.3542399082097333
0.4826340791032408
0.5120194664677054
0.5578777793041044
0.47608746953751135
0.30258389796938234
0.3243007799538
0.4717886507602962
0.6213677383905879
0.5684553106677995
0.3435377650765698
0.33647842101606573
0.396248947595916
0.47163627645950307
0.6359450132429625
0.5428679685165311
0.35039735924533205
0.4412960673855302
0.39693409943147384
0.40333061555548155
0.35060083943451126
0.40108139474118315
0.5140165575295867
0.36683822842644115
0.5308053824574154
0.5988429130461808
0.4795672990547439
0.4943729914561241
0.41751687641054647
0.39078796373471175
0.45693751979321784
0.622723014165667
0.38640093063933156
0.45785901162502346
0.6022077858649673
0.34579849636187604
0.4529722120572087
0.2766232020103122
0.5233754591982696
0.4581349032854364
0.43151691758463895
0.5867371245372449
0.46711341663374695
0.5469113323400758
0.45765861998072327
0.43794416780398887
0.41762380281126477
0.40632738890355674
0.41463514558234854
0.4337196404231589
0.44714288827915016
0.4838046767978687
0.42266253354138317
0.3826207307679307
0.5266473390123669
0.4176732338093313
0.5441631109301691
0.45628052635910304
0.3902143581155109
0.4028995146036276
0.35762726111726434
0.30099575006966267
0.28218679062107105
0.5529523335208169
0.2682127218704479
0.586610288768023
0.4619953678663562
0.4595672940115097
0.36165290258531985
0.5217350974352966
0.3739332199034347
0.3365915239645103
0.2438659849825968
0.3266609995225679
0.4118368096455266
0.5355577080268296
0.54757925682074
0.4385319625439527
0.4962770902701268
0.2670831038271109
0.4387409914287236
0.49546911360977275
0.5884476219676219
0.3117556402731693
0.44765080266257096
0.4910866929045359
0.5541019619517447
0.31662038536139875
0.5495691765097767
0.4481658826188673
0.3922730203549379
0.6059180271250907
0.37324021007537317
0.39149135282216346
0.5550739423012172
0.4230976861106246
0.42378532327671703
0.3982987021608734
0.43293045553019305
0.6276998257965356
0.35743763136490375
0.427863178271347
0.37814524816474115
0.4586503961451844
0.519564576937508
0.45377317673865075
0.4867247537344808
0.4579069073966658
0.43843416485449777
0.5628827875356042
0.36125662281145593
0.5204150512789518
0.5245565010517841
0.339439343054116
0.556578430763285
0.5558216367801855
0.5590572649157449
0.5380842993559473
0.3464732952458553
0.3439016332116552
0.3796613132770863
0.4506111556334111
0.5200378734103579
0.4182084670664802
0.46322378328627917
0.48153685911650945
0.31940002102017534
0.3268322283393396
0.6618863540159827
0.4584716565482844
0.4090253287231828
0.4203735565541521
0.5807093781563089
0.27745050470335
0.45516017054412644
0.3430366294093195
0.418590486931871
0.3228177607835651
0.43343844631656697
0.48986437196420457
0.28183600525264235
0.46614327277511286
0.5620742632949108
0.39784495833077066
0.274881501790766
0.39751997803903316
0.37776922589924833
0.27502110527775186
0.3918585331547457
0.5235887977672143
0.45655902888298383
0.44532959842419806
0.46424874395789095
0.54709173041841
0.4932243062658445
0.5500707118094095
0.38449759152722723
0.6595538845434883
0.42587204044205446
0.4916256847463697
0.28450401267373554
0.40890356887965157
0.3504165048028086
0.32507518507710514
0.34794924639433644
0.5320414319064144
0.45418966257899723
0.3849888013536675
0.4017500119429543
0.40138667743971795
0.6158147639285986
0.37400388013501656
0.5072175562089954
0.4774441704400582
0.5357870139929947
0.36853717818569015
0.431908344811401
0.4614042078277005
0.40533697467251834
0.3220053577728124
0.5152684292869482
0.5304817224950924
0.2835171131508356
0.4081017147343849
0.5492068788711497
0.44456278947038624
0.43914169434589656
0.5242313082641071
0.49675369378819206
0.37831959428279804
0.3927616155362873
0.5231346614491617
0.5550209935228644
0.6722727369697097
0.35950742114980927
0.49203208585993063
0.3489293716697373
0.24866457849218052
0.34532513238701934
0.5766745551802565
0.35937584874790746
0.360348174100295
0.43509072216059574
0.41932648904681885
0.4392402028365245
0.38115667558922406
0.51779025362973
0.42015236349009355
0.42544071178674575
0.6297189503927971
0.523513326695487
0.47089366536006844
0.424019069225873
0.23064923065113527
0.47597013043387026
0.4681459847224402
0.6038354260166582
0.49271876762233585
0.5083215666142682
0.4312208762157327
0.4181257275222108
0.5038465600333054
0.3750880548977571
0.43330248038959385
0.42428814085617067
0.43978420583137606
0.4127463202232255
0.40065424615354045
0.4267416261064707
0.44527587475122266
0.4236637728710963
0.5253113398037688
0.30031285087365434
0.4800767569220765
0.39067340415913226
0.4056810554810913
0.42486656902346304
0.4859964200246977
0.31936030403713356
0.6652792565979563
0.32267394189020876
0.4830328000605933
0.32315479249863577
0.4861003494461988
0.5735657499688263
0.5664320575204276
0.5461788176546543
0.3890331952792813
0.47202107917081704
0.3736867137434966
0.5394496284615117
0.26419424682745307

==> anc/HaarRFC_L7p0.17.dat <==
0.4098523577799527
0.3594048790394173
0.3559466474929826
0.4036630681089002
0.4260945237223413
0.3074381908983843
0.448994372117913
0.3915697726493107
0.6035767498465978
0.3721769989602176
0.4520828016070093
0.5781747635472024
0.33557178847382696
0.4721010713533041
0.5804240892125643
0.5838296674011775
0.4739257950197896
0.4318192647774034
0.5504384753116084
0.3683082212864662
0.4999462980313662
0.428373256178901
0.5118455501744744
0.540613545967222
0.604073337612176
0.3059278982388739
0.33713141419958687
0.29159268934608157
0.45192573554490306
0.4506131712288302
0.5706999375874224
0.378185020911648
0.5567351423080705
0.45936701049044626
0.4235718305572663
0.46620431584918104
0.4402941626456769
0.5222566605418371
0.41510281694295864
0.5415080696652859
0.5911227783332665
0.49882031172756025
0.6778940155665312
0.5134489750042855
0.3447613855873083
0.4301266121574098
0.2620794392665383
0.5156895183232713
0.37931849261757733
0.5036704029823954
0.5581753689744399
0.6252123393643312
0.40644405073560563
0.4269693269001184
0.4495727969810108
0.3797153777020916
0.33827061716405976
0.4779935423323905
0.4255640235006656
0.32682093388904054
0.45706513529166787
0.4266173487794943
0.4906222471716745
0.3908204863289851
0.5388506272556263
0.45175119263399865
0.5937510075334471
0.41020802063342854
0.632430196803549
0.4488356531381199
0.45049535191980994
0.6247554120932363
0.5337646030472211
0.44346506160906424
0.4607430651760858
0.4156928878184573
0.5544331626267252
0.4440977134940246
0.5768094518030746
0.43041892653298564
0.3655037299877048
0.5490746032464833
0.496989867412833
0.5404695648596917
0.43917490823366667
0.3850599793729268
0.5281287029710878
0.3626582999872655
0.6417337466945745
0.5066707457579245
0.5283471473106127
0.5220705945979593
0.4881621541079934
0.42618340047229536
0.5085405536004445
0.3838670723142187
0.5812289677882755
0.3694591882993127
0.5294735700481099
0.34353723292739907
0.5374313491428273
0.603894449422481
0.5942863383581102
0.5627074398392691
0.31538356650458255
0.5378004149703268
0.4554109274382241
0.24043614528693966
0.4243177655003817
0.6274918314522786
0.5709051898346699
0.4304777219702509
0.34074699740337944
0.4867789198032019
0.5015540254635513
0.45931027736744007
0.3584954470676526
0.5262235711360176
0.517773589779569
0.4391149889129603
0.5516439897756574
0.5280101900895715
0.38483918874424206
0.3525404078246172
0.39704711082603034
0.5812890437806122
0.39917684809561177
0.4534239661376785
0.4619907238848346
0.383142471013975
0.4339091265194139
0.4743840252023529
0.3723751316736428
0.40946883728907624
0.4255747421609899
0.41237310025924395
0.515097377354408
0.47564966764493816
0.5998130644034464
0.46327098681913503
0.5992951632985015
0.33555888921710153
0.48857719376937103
0.3780097801147375
0.44110830140948126
0.3598895698434852
0.38156493650370893
0.3983437006299455
0.45743151716694924
0.5401476168737425
0.6460195269766718
0.33496802720926516
0.534472527040213
0.4981696990715783
0.49777193921948415
0.3724059651256444
0.39209354896305887
0.5123789174768772
0.29416699885215725
0.3099146689343518
0.3768178887089553
0.39669591462940956
0.5755647499382028
0.39587032985896314
0.6337612698342768
0.413548750242013
0.5051821905458251
0.48224076218858586
0.4787623249220931
0.5986682559893295
0.4635932236403627
0.28636542735652337
0.4258357057259941
0.3630040711635452
0.5331726578902571
0.44666643258450867
0.3559148179221772
0.5788123118714793
0.3243836372001818
0.38054460272653456
0.6313480470037608
0.43798176327317695
0.4414114126329789
0.47147123043384226
0.44224357156738864
0.4919354714631869
0.4034219026247858
0.6581670658441814
0.5071799966749113
0.3367080719376907
0.44097171962187803
0.2855458692277182
0.552007760524928
0.36664782999158785
0.373732823736314
0.4825726420562039
0.4571083987192036
0.4345006703421743
0.41554254165226134
0.6444706282360391
0.6287170284058445
0.5121049811582803
0.4655332381801409
0.5121352033495087
0.41756080544321794
0.5924424855550819
0.4260290894460295
0.3867732719743107
0.34620755689112387
0.6150352617474554
0.44390649302488105
0.5528888361123506
0.5210392685020546
0.5722168627747631
0.6065307991875395
0.3811654425397329
0.46995790913073343
0.4241854764274773
0.5088930873343006
0.46766381482670816
0.4308085929636745
0.35197484198121465
0.4696436418874082
0.4404776577711636
0.5561565402761662
0.3280423433672471
0.5008159363061853
0.41301185879291646
0.26472510350505996
0.46393853570025595
0.5975687903070341
0.5165340276845204
0.5593994257404438
0.4189981338311662
0.4336753928702238
0.4102474553470246
0.4616314045062354
0.22591997139765654
0.43839084053445493
0.34837378654474205
0.27426210634836085
0.5631621100796529
0.6217646658435491
0.4197458225058435
0.6208806210393094
0.4091428909201289
0.35247340495006857
0.6475357124177976
0.430703099472787
0.6110848010376316
0.522959695377531
0.44110893302859966
0.42124572608872335
0.42851991120723043
0.5002188762569175
0.6683627225933955
0.4276972889581396
0.487249013612822
0.47052020046029486
0.40383321697313607
0.42820021652090295
0.4522937455619192
0.35411340050858986
0.5367595390274759
0.38238847841121854
0.5138720007095331
0.44185192725021205
0.5140844828653628
0.4042791807794508
0.6107369622057097
0.37405961500877777
0.4915455539476915
0.3780888087682328
0.5711747645840158
0.4613039424432448
0.43238585930084744
0.4482678671070188
0.6724741468401509
0.45716748349398695
0.47817753493580334
0.3722646464643005
0.4373123502654499
0.5585260540093869
0.40052859103769406
0.4730380600748478
0.5433128042920503
0.33202518648599294
0.5368606091495441
0.29920812924043266
0.35859396722952785
0.3074373560423966
0.41516917157020006
0.3865355266146268
0.3947708771196774
0.4852941242998266
0.5056338703913847
0.5523969749939766
0.5497649686156492
0.42915898322456353
0.557959941660356
0.48999610290746604
0.4865764598193786
0.5539157627610676
0.5563277284458966
0.41871123978780617
0.4343827496560924
0.41163100978559725
0.32810119973252416
0.5900294831088093
0.5641997830735842
0.4122565536533517
0.31985018034288926
0.4815076086518327
0.522478793436526
0.556677291877095
0.6527860025220197
0.48103382997753874
0.3903581991720854
0.6889477970041148
0.4392593907618596
0.4111724628300895
0.315646917825056
0.5954409526798096
0.40262040418604667
0.5044807121379234
0.3725775185882436
0.51090198781217
0.5380388029599802
0.3558431759476265
0.5440451111710239
0.3422177066692084
0.39452708114254986
0.47042287240860126
0.3283949057234454
0.32166070251138446
0.4322496058912849
0.4931384278597615
0.2353172751830382
0.4018309937816034
0.5304552274968359
0.42802936731534813
0.4195609307781942
0.45152195127315314
0.48816438112223765
0.36163249612746706
0.3282068083690402
0.47199258665389987
0.46215693351208803
0.451206410282809
0.3479557361856009
0.45366641090301335
0.5489972574260605
0.3981332025540221
0.5536263571991737
0.47180736217022806
0.5139248044368399
0.5559680675152955
0.37488629968805764
0.4193109869436766
0.6497971402933448
0.4390081488600441
0.5067043836098932
0.4652129752640931
0.44674503102613006
0.4850877021857786
0.4737249805680878
0.5975091491496609
0.4097536941824835
0.5421024186642908
0.3127395958820537
0.6205237520778859
0.43779648328840504
0.3928823776396947
0.3685140817284572
0.5732682127403786
0.402163757670586
0.5137596818218945
0.3940159194696314
0.5089206993192423
0.5402990949230354
0.45129802229399474
0.44454159901851437
0.5706642995446916
0.4004008925229493
0.2780027154336499
0.396835968229537
0.36623374418819693
0.5550176791401226
0.6662936832797562
0.5022500176391969
0.4861182714171489
0.5197150095106018
0.45956723327944915
0.46217318410715863
0.4206701076800072
0.6232803248573232
0.7656839010771
0.5743585881020312
0.5234120934632089
0.4880432265610626
0.39368650304083097
0.5397634901865351
0.5158859242091002
0.5398468590680395
0.4943231793414487
0.6235824210607828
0.5381411897838363
0.39381752470914255
0.6099724330343134
0.46250891704251196
0.5245272046039048
0.5057961545627323
0.4145056126863507
0.4922127224982618
0.3606084868234263
0.3029528013295604
0.6648054262148217
0.4223528827099562
0.5310764326283839
0.32195351044983406
0.631581433972599
0.4457624136798826
0.42040288092111333
0.521979529223497
0.5900992029703386
0.4134603407516056
0.3081131227124824
0.4446288760816421
0.5104756739478268
0.4174040724534569
0.5183772597260548
0.31308105475361453
0.3475594197969389
0.4753463364818482
0.5617940026615331
0.4833254337505835
0.25394255998707976
0.6274940484585595
0.42112249420354414
0.7248578994985825
0.37660305906771574
0.6001419503891269
0.5529248218729833
0.4276978201091883
0.517983720773761
0.5895350655847742
0.6202132844520927
0.48343513356574613
0.3536790853733668
0.41253046271286
0.35935466580437386
0.4344459714492754
0.40883066335565
0.49240722246938484
0.42795774858225966
0.43034965901852207
0.39554805541063154
0.5481645920653269
0.5313774507142432
0.4644116353651265
0.6683493137764598
0.48348361333615436
0.29704644270403274
0.4895904448003417
0.6025879013029701
0.5203290117664304
0.44120733534538925
0.4310833823746462
0.3786662659537651
0.3852633050441955
0.45990759250131635
0.3970911621890398
0.29431690832483376
0.5247089819811049
0.2639819450847165
0.5659643801776723
0.42149820863196824
0.394777516968945
0.4783283413921839
0.3157015488170615
0.4952865463588102
0.5239335082542493
0.3881626917749172
0.31247349575465067
0.5129743007726901
0.6451895135770219
0.47232687425167424
0.32483759014353536
0.4881315862837904
0.3650476264251877
0.4575006992781076
0.5506210565348987
0.6288619020012487
0.3876060635780801
0.4041328044715675
0.44108350484639114
0.38539600420769016
0.5831264629616522
0.5486098951519734
0.5149348269716748
0.39292709452370794
0.25070424437284206
0.5198929621190577
0.4497572426812296
0.44026112308548215
0.4257638864946991
0.46440840861502986
0.42379427416038185
0.5802800343090547
0.40668472228326363
0.5247956002265246
0.33395392018079295
0.5017270236399951
0.39323487530511314
0.5011795640351141
0.45651500186152044
0.5391110677943349
0.42029227176630196
0.2711777280940792
0.3740208948629132
0.5263370357636302
0.45775778770764536
0.6520224346788649
0.4515745811462682
0.3478259581977343
0.5942928783449489
0.36106547600444144
0.3480597400785541
0.38211934429977906
0.31586967984414144
0.54197462416049
0.2428040617358438
0.5106520593130021
0.6008146955535161
0.3271779510563816
0.3443335558783453
0.624336895521992
0.47863352797670355
0.5847844772214768
0.4182981216239067
0.6207964736788366
0.4372373598697269
0.38168870380068287
0.5377020043248926
0.6642495022978141
0.5640340983644342
0.45125094764978047
0.3825490672001875
0.3473112559203513
0.3650751647537887
0.44581058143014507
0.43740402522725846
0.5872682401410062
0.4242126971238534
0.39732303853558265
0.5472677593263446
0.44483609204384644
0.44102605727366523
0.49234105631628733
0.5054436753167206
0.36727008346312795
0.4433850385239046
0.35491839040161594
0.47741126632349606
0.5089809146432113
0.48113696237846687
0.2855201877030007
0.48345642952483014
0.4290463581126251
0.5061600908942797
0.48319694413608333
0.5212592448986161
0.594850656464144
0.6097696282121194
0.5768995789803216
0.3980652127714119
0.3506060604767072
0.3724301946714192
0.46701717859503966
0.4318205259267336
0.4981805458659247
0.3985054879695605
0.5015847606666735
0.5935544057959294
0.5237168576049432
0.5822890774495473
0.3703379131110375
0.4661359609489218
0.6410516233801106
0.4521979645481774
0.4077384392270512
0.3509565286568018
0.4522806983467345
0.4493156677772698
0.6439577746131356
0.3858926406963205
0.3386330711545474
0.5295750053104379
0.47743724388849584
0.5237532699218072
0.5758278100836587
0.39006278231721664
0.2644575969069957
0.34476117830598724
0.46340470414178425
0.3792762121825696
0.5169047892347709
0.4888761622732095
0.3958378708163589
0.4421924442561693
0.45933112670434645
0.41879738525537946
0.5767131394018313
0.5725636510541184
0.3428710978032949
0.42170925326908565
0.4554517052437726
0.5240654395471906
0.41375870872925036
0.44912469445201164
0.49067048882976344
0.5711313529573143
0.408214800276989
0.4646757938940182
0.48765538927458174
0.38289102294166
0.3192014628629557
0.3945948489906396
0.4854004642399114
0.6507024039709621
0.6439339118029284
0.41002280647433587
0.5733612056141536
0.4607807114713769
0.4973743241776584
0.5622299429668962
0.4058646014620223
0.4545754241601647
0.5333989020316113
0.6109772725114857
0.43045243543988926
0.3781258046362787
0.6129619852740414
0.31113500607020994
0.33470547121958927
0.3030358235056726
0.5753237920576063
0.46195301700572905
0.4063508042298293
0.33393679334414017
0.47429038721203226
0.4425622044686846
0.46056389282108146
0.42650844729077825
0.6075355257391812
0.3587607695381034
0.3880845291019727
0.6500845929835962
0.4921360776249859
0.5046152162088894
0.2906793034148391
0.36559589071890425
0.4455780453550696
0.48611257587963536
0.37008099178730103
0.5038160029070906
0.4528353742924777
0.5355458685650503
0.5806247058142494
0.46260010967675363
0.4439705391585404
0.5268601505587323
0.52249052099452
0.46620276484408213
0.6489183849434501
0.43267056520861213
0.4522464746673608
0.3671527346681568
0.4541247176553268
0.5106163359080453
0.4231234034848969
0.43444080440200106
0.3728405506752687
0.5359361713901122
0.3587758048489237
0.4692476624832384
0.42415860672252154
0.379202746014081
0.6174675846402492
0.42462277855052605
0.5225343304538431
0.41971786523785254
0.4407263482390489
0.47346013872148507
0.5610559005949745
0.4941804373312265
0.4939440147551293
0.3524900776548416
0.705903190636947
0.5647471008277206
0.6076130047615399
0.39084363491644747
0.4484519887102995
0.5338484919121681
0.4656163214283642
0.48156452860228627
0.492090367781051
0.3869440641533329
0.5418205460642395
0.2677079063716887
0.3376053895406352
0.3549412522535303
0.4545705051946432
0.44893580293502966
0.41577636769393905
0.6140359930972732
0.39971507461539574
0.36322882773747484
0.3669185331767231
0.37273920906449115
0.5039564551226057
0.594890612501837
0.44728535229865474
0.3934108512977254
0.6270896518048621
0.5892713663811968
0.3908326989389392
0.4350241691949719
0.5182792867848508
0.4573564695678871
0.2682715465782928
0.2745166747517594
0.492418851439492
0.410414572559174
0.5453957324357925
0.686564369469943
0.31317391089304486
0.509014988738809
0.5289531745728869
0.5010613702049164
0.4909261303399986
0.3701836916231737
0.41834097856286134
0.5162544084594122
0.44000351837926366
0.3540995200626413
0.4818510700690213
0.4649525950139705
0.2529388340058921
0.39498598571740595
0.48291668071116206
0.41098842934747276
0.48543822072243226
0.4307511741371858
0.4306160382436161
0.517007062377624
0.4122844179472307
0.5310031105259587
0.6338589792712878
0.6518787389719242
0.4852133739423746
0.5536776863269376
0.5150148362280759
0.4382700135852781
0.4308357103087559
0.41515694298572764
0.5380183783224398
0.4001104022868042
0.4415441573859125
0.4752748921399144
0.44385901914389636
0.5533363984980136
0.5828294060144176
0.36457328189016597
0.6714619747218299
0.4789254099501819
0.4486984792845945
0.487031531158622
0.4353111387392912
0.40243738527656364
0.3606729710242311
0.4173258494667385
0.3480371890659095
0.6119169191324909
0.4263727688629389
0.5481843190532574
0.39088377216951453
0.40574430340013085
0.34710914874068044
0.47692281479524584
0.38027322823806997

==> anc/HaarRFC_L7p0.18.dat <==
0.465162776561324
0.6295988865967609
0.46112717208228077
0.45474394436823623
0.4252456162960225
0.4383457298332241
0.6149929993216854
0.5974306860607513
0.49220637030110953
0.390176500306946
0.4671462304271127
0.4179247176720813
0.5503523769124469
0.5251523927159876
0.3125698542493002
0.4310116474094517
0.5291372234174933
0.6188371072978104
0.39375717335954813
0.6572170077014464
0.43996714070012083
0.3821148796025566
0.5606422579577613
0.533686577806877
0.41808053936335215
0.3389376957296269
0.5728755281051089
0.40778631851657654
0.5783825341019954
0.5127960925330861
0.47938820222088097
0.5187649466696761
0.5275090830063336
0.5744357744913207
0.5247908835704104
0.4829348650709736
0.6326415074253064
0.5376314864042187
0.3035762569046044
0.46528926604799564
0.4996474312243834
0.4871828986370286
0.4368976354199229
0.5151315492876577
0.4476719250020039
0.5737995907892818
0.5772216437734591
0.4691545256039469
0.44445464087726266
0.5241611456960746
0.37662775659257214
0.5526358857055157
0.5160269310619005
0.4491736080557979
0.5132591406001985
0.5873160557591162
0.46591438883683745
0.4945232509334391
0.45494860275205135
0.43110477844205286
0.3872628120736391
0.4090007208340847
0.38083401247347914
0.3143288049361974
0.5455153202184622
0.5800289033646296
0.33188628618261673
0.5548329035800401
0.5150450686721462
0.25524565240824487
0.34791508367241625
0.420155628193081
0.2678418725348388
0.4604883343554238
0.43696500606873695
0.5217128537822953
0.5790006499453884
0.5390049889722635
0.555873667446966
0.2881253278053454
0.5331948887507272
0.4381275460434337
0.5177777560930852
0.40011704539263027
0.3950119448860811
0.5877891592463691
0.37925628834364405
0.5338074028050385
0.6136486711597485
0.380245735061677
0.519906606133294
0.4474701055597622
0.5242969341183027
0.3122741252061374
0.5611507921681101
0.4596863809165969
0.6655876273844793
0.4039822516823909
0.6135119061401122
0.5307926578232318
0.4266789437998393
0.3532836707684139
0.45138834260349364
0.39868017586330895
0.40162859457374334
0.5825392190712536
0.5641726705914639
0.3690161037704767
0.49637082953226014
0.5179598426069273
0.43317802022413776
0.5173650387848545
0.5013446523067375
0.3467687312133268
0.5438731473740384
0.4479819267730926
0.4087349657878447
0.4467089567262481
0.411971569981806
0.5466511095237848
0.5238980670839638
0.4289867366600323
0.41665304285174887
0.4313363535692108
0.4347550701471917
0.382264589156337
0.4121773069197136
0.4477079264842438
0.3997774648297903
0.5354450258701686
0.4608753133100502
0.5613501452315864
0.5532635608595721
0.4737458628408103
0.6668858289165018
0.5964785460003691
0.5372724639882123
0.47140287888041754
0.5055974512619086
0.43352480203172705
0.46006344172953956
0.47131407393974845
0.46765052062678825
0.546682302897976
0.5865054033136162
0.5627650483820016
0.3344524354128047
0.4238577585149709
0.3835859532296655
0.4917020134439196
0.5973401323541565
0.634454019873615
0.49662141248507885
0.608870752637493
0.4204103265959724
0.5634739390410831
0.48647146652718404
0.5448314689680398
0.4904813830457241
0.28420183496573515
0.3286421762001007
0.5626128251942832
0.6822177525260649
0.4406054613685369
0.4054500632310599
0.5451705765657692
0.4320532320004779
0.49111930242937324
0.4557082244397487
0.45232550748969125
0.4821461050846559
0.5304015973289985
0.44597054255325524
0.3849490787318871
0.6143838793901336
0.3466660094697821
0.5082871679623082
0.3914247767202291
0.6255579282231353
0.42985841553203163
0.5236674228253441
0.38082728994021775
0.4214043006494763
0.5330531414972801
0.40031358849280657
0.31402521824610236
0.6074737926059482
0.3970605229482369
0.6285741606262891
0.49136506399380797
0.43840113098706196
0.454844169550674
0.35034006992562655
0.4564183535829378
0.5867139230773007
0.37945000054664485
0.4361756765576285
0.5427996141579805
0.4040842825953173
0.39019874493209045
0.5112985718779189
0.6122992700694235
0.5125411715580412
0.5698031053139351
0.4293426148976493
0.42703152017919993
0.4627487140821779
0.48489769063081395
0.4834857542377864
0.5353425171692332
0.5734355561981369
0.537558070556817
0.4931284141773616
0.6209761618024416
0.7352310646941815
0.6944183574887929
0.41572295368406803
0.5070226797209316
0.5212435739623463
0.4598419121934123
0.5691858520416695
0.535896983204646
0.42138724774289527
0.6135761212856198
0.4461361789111667
0.43233044700853346
0.41906105214740275
0.6248607022624999
0.46236228941949437
0.3678959412127119
0.3872433434627342
0.3648122402533327
0.509021630770114
0.4619326442067102
0.437419218350224
0.6267278973012694
0.4595901541895076
0.31763312865771864
0.5775067373689525
0.35537721623225926
0.39784459235962927
0.42241587853097007
0.4259877289971037
0.5794075052715197
0.5085487257253228
0.44695073942927405
0.5184798332939344
0.6075938820586811
0.5822178384546361
0.363991606706692
0.4686816759722776
0.32384923894707973
0.3265901474047563
0.5020132443483863
0.45545195243278497
0.478247879352239
0.3550788317342007
0.46856643900861794
0.5377602765858837
0.4720884098459642
0.5025111105402843
0.37326709435838884
0.6087654183401323
0.45382293882217556
0.45806320342270357
0.5550321593116506
0.3072153260620251
0.5032794026980969
0.5156799735426453
0.627980632197209
0.30846290789391934
0.43898269520255057
0.3829920682933783
0.32658399142434025
0.4326172526473351
0.3545033991107101
0.4564466114797062
0.48064367139371117
0.4124448829787497
0.37307568831279825
0.3763666445998243
0.5473612821643613
0.48737207304470126
0.5973176346521192
0.42727661419648044
0.6028773621017788
0.4400502126706198
0.4215930166519239
0.4058587538490917
0.5171325901419526
0.38777305624773367
0.5614792320090196
0.5474467488074093
0.5654884133970713
0.4800034377999742
0.4072995833828559
0.574683870457778
0.40259557689951625
0.3614391308525934
0.315476619444511
0.4073318182260892
0.3826014464412631
0.5050551362765744
0.40612994218127346
0.5239221006400181
0.4443523123349546
0.49044369548114547
0.48683372655422036
0.30743500580877164
0.4372125926433215
0.34591246089825733
0.5446658272988465
0.4652677969711629
0.43595299120648406
0.40383568383808416
0.35907951268580424
0.5349894195263516
0.2831332424811168
0.40182648734278487
0.39243393471837984
0.3611341777633682
0.6363248671065475
0.6091553057554913
0.635837538661908
0.37718463715255784
0.3327803955596807
0.5536770552361324
0.5184897934340358
0.30250694914243115
0.45013117101484923
0.7270530806719382
0.44812863186627355
0.34382142750149824
0.5329866697006531
0.5545339934198085
0.5412192071554516
0.4305093659322883
0.5208694887119163
0.7600213523084355
0.535737046414378
0.6059354494860879
0.445392797536693
0.41152938725331767
0.5192727430596705
0.5486181346605266
0.4855635274528588
0.342843086655268
0.6360303134525973
0.4520377207277872
0.4105982907241756
0.6369338283489684
0.37455742945021264
0.34961653401723297
0.47761312662275734
0.6060349349444116
0.4525095362055053
0.5200090939707565
0.5262094758049838
0.30392894866885195
0.5210407531780962
0.5497241650524621
0.45695052731799973
0.5698867066316845
0.37819534173693486
0.31365547201783384
0.5070672500957923
0.4601290233617958
0.437224069534514
0.38769657176279637
0.5112761556889736
0.3959946322295631
0.34424132236553423
0.28476627987305586
0.4488668140209429
0.4848920257049594
0.5184675504404476
0.6416206322696134
0.6399234846140612
0.3123434598023999
0.4455677226158551
0.5433072723889576
0.6462774975089395
0.4477051148965327
0.5462426075358146
0.3567180921136698
0.5322689536904934
0.45345756903416795
0.5319518388768317
0.44622276821327134
0.42023663701838454
0.3328138453900691
0.6257948439712308
0.3900680833417278
0.5373780859015956
0.4081302391130074
0.5246842310604901
0.45133250861215873
0.5145706339423504
0.5836957367040192
0.5410060778570303
0.47390720040390394
0.3452790469602316
0.4690308434418846
0.3986201466222028
0.4860685656837767
0.5232167874745478
0.4157388890961077
0.41814488914300807
0.5080609698919065
0.3884688564712839
0.4196458352797495
0.38487276201283893
0.5520588510746068
0.5246273505584288
0.5560593524400881
0.4356529366047162
0.4469683166839375
0.45598765459018553
0.43740608844818096
0.30143099700285053
0.41980980080970887
0.5422323715034584
0.6209458245431252
0.5118841775354058
0.3958268643519798
0.3466329125941775
0.44859862195900685
0.4308316884187
0.4199046737804114
0.4227660760015004
0.39414571655391045
0.5280147032605956
0.41493237673757133
0.676305665398068
0.600843592916706
0.5388570867080353
0.37495005633958167
0.4166307342241147
0.41731514232589845
0.5980110839331776
0.6054055586064728
0.4667991519125459
0.4315276411562694
0.32196381598486523
0.4361460439105963
0.43373018950766046
0.5278239757772827
0.5632629841314943
0.5986788655597473
0.48207320652116575
0.3784027640608684
0.48347556885376575
0.31728670697778594
0.3056860963989087
0.4134689144231037
0.4442818348385606
0.4855265387304506
0.4662213687699999
0.29427686657016144
0.32691826804384433
0.33784145951051237
0.6018044098155408
0.47584284017853723
0.5261171288576847
0.4762238138977067
0.467117051012688
0.4703520652787385
0.5700718845248969
0.41244377792588044
0.5731581786743322
0.5920606913054821
0.4172156019968169
0.39665655508781095
0.5113908354664355
0.5623053037955459
0.5095789691878008
0.5039870364246467
0.40634628214135327
0.3720628078854581
0.45831941754793515
0.5103962503452565
0.4758825733806745
0.49536496557877296
0.4302241967264367
0.5574073823364477
0.439984023720642
0.6193010119108827
0.49165135747469924
0.5420913074906615
0.4407687734685687
0.3738804817899321
0.39950778913137913
0.49133100042698874
0.5431962798019012
0.5582386692704143
0.5680733957086241
0.416094941066511
0.3582550346584256
0.6046936150685097
0.3259871860777289
0.45678702885438094
0.3432681624676106
0.4669709171486912
0.3631485379950321
0.44180846294214365
0.43844120299446177
0.31181146634792095
0.635706555477575
0.6489424523800598
0.4513691892815295
0.5032522091711696
0.46944682127210524
0.46474972433820755
0.5836145606642746
0.5128684948432258
0.5824528469985628
0.5635925908800308
0.4755933703641399
0.4700851610482398
0.3427555661804977
0.5064712620865103
0.508425525804818
0.5407234230717918
0.4874526824244298
0.2560538558031745
0.4267046268508709
0.32741876404367676
0.4919345017806373
0.5242028465558661
0.5625802716589786
0.42722655237623036
0.48132104717070867
0.4799923400962935
0.6130874412541942
0.38495127954304775
0.5151685789925011
0.5571433613706503
0.3254660051520574
0.5221479244566032
0.4803506859539825
0.5030510047782094
0.43251356154555565
0.5164641257567446
0.4180323805155893
0.5750144884807974
0.5356359005916392
0.47398290277427707
0.38833347308497884
0.5750469155914109
0.4052108724926918
0.5156416534758522
0.4876613763310752
0.3125567485048133
0.5194191497224864
0.5554365263130141
0.41593852098950523
0.44290591568322346
0.2931798839056431
0.40235142334607465
0.582513441627374
0.5998060072745542
0.4584826405713078
0.5135723175438202
0.604702241066399
0.3936150124831156
0.5375050114485382
0.45995906496944444
0.5544418669239131
0.48961132125303963
0.4874446371181652
0.5152610244981296
0.45290777922220676
0.3396853670279054
0.45938946809056663
0.6113730475301463
0.4685700257689535
0.5145197631200097
0.5383821493797717
0.7419359623724335
0.4671502013356301
0.46264669452879453
0.3971256928954797
0.33574933401118656
0.5705249114846129
0.4556851868680436
0.40862567016431844
0.269876747984123
0.5403834337587278
0.45419851134871025
0.6499509179309196
0.3087939420963942
0.4738630043340314
0.5427588262304618
0.4355459239040123
0.49506943974123946
0.4463721003510006
0.4561833000609383
0.4666231967399749
0.4435161084275855
0.5121482209356375
0.5025420395003195
0.40816761134114504
0.4945359319546319
0.5376859939537633
0.5381479883404855
0.43488547109733416
0.41950304469222
0.38797326521300973
0.5281881555345342
0.4052051836594906
0.46009041859524163
0.511871510591055
0.4148649831666356
0.5105371260654593
0.5355468402508681
0.5342657924901308
0.5926606208579481
0.5347028267790921
0.45481149612151606
0.5632585088484959
0.27571723559440797
0.637529391033189
0.6279541022455414
0.5464758880730909
0.5526414019652989
0.47024183672573233
0.4558302135315729
0.5276682449869198
0.5427011807307639
0.4511507424568292
0.37783236225578404
0.533286402629893
0.39414806485773024
0.3757984681576191
0.3520444615748819
0.5160741542677976
0.5779935475359251
0.6297557591135315
0.34880381071357086
0.3383390019104781
0.5253310874343592
0.4800766975513229
0.5240676188406649
0.45958826059239744
0.3569452285615621
0.35266780703791933
0.5863751722566919
0.7041992974723497
0.6746240063876721
0.5752051639407056
0.6683849660579875
0.48844104879269346
0.3861482736499513
0.4953932437714097
0.4327211328299313
0.332283304260222
0.5186989755658765
0.49151869416881555
0.5850227796461972
0.28126531523724474
0.5994988359486775
0.39182515954373104
0.30247490409567246
0.35147140299682955
0.5799413180290066
0.43048390443411516
0.44578928045820326
0.3329523837134949
0.23822195981829472
0.44506775697704404
0.4622007156381889
0.28359197752459264
0.4624350608938263
0.558025798860434
0.5323854498795638
0.5100357889416661
0.29006969078503275
0.34992331478585686
0.5089864272773686
0.4725725490017029
0.4069756490730067
0.4659878734275887
0.474667517552669
0.5520583853289986
0.6027063236491209
0.5136633563808074
0.41289078206177426
0.3581977960027789
0.5369106497825475
0.6553441413366393
0.4202049609677176
0.5381386175374
0.5487357221623307
0.542291099001828
0.5293780383375778
0.39491882225311703
0.35595989107166326
0.5194141751546273
0.491246845340664
0.6408732499103794
0.3649959927490615
0.611830456090092
0.4925883413324289
0.3072156663128018
0.44073117206715456
0.4963086292963922
0.6080619165226817
0.3842584919167974
0.5014810288552917
0.7422469671455216
0.4880284767773926
0.4975572162632961
0.5835105957779659
0.5386606035304964
0.5787417558749534
0.5070944709058093
0.4326649252481395
0.39179716764640304
0.49446545466389685
0.5681959823021173
0.5381905189430369
0.27299688092851226
0.4627537265318458
0.35686431247595624
0.32848992099798924
0.6362362732278742
0.5211253043627181
0.4270976964198514
0.551066835520733
0.4717876625427472
0.6535033120682665
0.44626242915806025
0.5240313110981119
0.7362683892300771
0.38252376017297257
0.5074370292336355
0.44353300244074595
0.4173913560161855
0.5641064830574682
0.38300363263395654
0.4595425081320228
0.6696953618893676
0.4992885286301902
0.5808292074173143
0.47790518301217555
0.436527720422716
0.5458185577951171
0.4779917545227724
0.5214689628436243
0.4943499495929505
0.5465388751740227
0.42292671703704215
0.5827074858135546
0.5265244736461255
0.5287669091052948
0.43239714396081363
0.553157777639392
0.6565867138435406
0.5276205045750886
0.5553515031115569
0.360704827530423
0.6320774590734142
0.4777117718580029
0.5560481816204611
0.43727751583988256
0.47326705847447453
0.4239814759727388
0.5985979074117508
0.46065320511626656
0.35498700044121434
0.37548539482555787
0.5482287168478994
0.45555849148727406
0.36052880601346554
0.3357400313600984
0.5989899510245733
0.42476515292315103
0.5676346461185028
0.3893559250399129
0.547608195021116
0.37983334466332047
0.4795145966074104
0.5500623037717051
0.5490354449525878
0.3109349775128743
0.42449641710901903
0.386786327071217
0.4242468338560702
0.4265218805101456
0.4776087679565144
0.47576088895694385
0.7030640290600809
0.4830625467401624
0.46910835646585874
0.515743104699377
0.413409740374237
0.4829912671617142
0.44408670804259776
0.3789863098338654
0.516410442762568
0.5488207926290751
0.2951256000827823
0.47979747749290197
0.33189892221885325
0.41385771704762386
0.4046111468552495
0.3855802792623201
0.5098407707129035
0.5149006903517946
0.33048061319858857
0.5052012321798091
0.35658374974006973
0.43053486338862706
0.45319675830441414
0.5928596569306251
0.41001360690763133
0.5604999894142517
0.4639534217928079
0.5629749530204194
0.36279152459207953
0.5047028852996981
0.5029542694130067
0.4657702870282951
0.49620780224822536
0.5577775585573312
0.5414897573736174
0.5133077752025901
0.6980900972359491
0.5929861428914759
0.5736770675328506
0.5939226743753734
0.3093436979572473
0.41563393099134205
0.46209289607174164
0.5585837882613262
0.49059990843736034
0.38333171343270167
0.4564605793633133
0.49890269037995333
0.44850413013451573
0.6515793514414765
0.4891960125902815
0.38392163199002854
0.47312914530331507
0.3409552248948482
0.6417021000496653
0.6037569350410952
0.590700460127978
0.535123020283766
0.49115440886959694
0.38199259495386334
0.4346828704082828
0.5954008636486936
0.5662180131326578
0.35542750982669724
0.5274680510686958
0.5183192977875443
0.2925382752986457
0.5431098461975796
0.3531934977193449
0.6519647034792094
0.504875679627069
0.6243354593411727
0.5657616319782397
0.37416589416388957
0.531371858644421
0.3696850435289621
0.4002994228177928
0.48377239231640384
0.5283417500894703
0.48132774872496803
0.4926669443469772
0.4063711835145733
0.3827921213970426
0.34156116561601
0.3695110257654502
0.5304627189541938
0.5399107559528152
0.5215352688558451
0.5180908821637685
0.5564135608278973
0.428792622604721
0.5010116374481796
0.3318082570608461
0.4181547870419172
0.5138129488778105
0.5031562129095091
0.5319955683456342
0.5455378398636282
0.36697225036860115
0.7013674066285993
0.5266922538993748
0.6745694264620871
0.42655968611440587
0.4487070432548154
0.36577296879744353
0.35383477485705866
0.4213386222587095
0.38210316989807086
0.4396526412658357
0.3524801378884719
0.48713542133888044
0.531525367382806
0.47790287262168935
0.28571655498288673
0.5196570953704082
0.4289862349468796
0.6599536081757621
0.6129175219097255
0.43298580738017406
0.5683111609256694
0.4189177714227431
0.44612345847503787
0.5280167228759006
0.45250252063697066
0.5523782725836207
0.4764287259670897
0.5814310286511342
0.5475028636138054

==> anc/HaarRFC_L7p0.19.dat <==
0.44187539429750045
0.41315468482760914
0.6085155713124701
0.7033308996747447
0.5823450710205713
0.5514574299839723
0.42286268823708484
0.4934344974491829
0.35808009207056535
0.4831983041974149
0.4638339583632691
0.5517072635722302
0.6199278964238201
0.39193324455943535
0.45258944095151166
0.5877327509514229
0.33715613528960053
0.46467779632815104
0.45692629777199945
0.39493083093501824
0.5042285328578885
0.5539198214498267
0.5035480009059039
0.33185520568905824
0.3838619359130191
0.502623640287863
0.7085551353242785
0.529019624836253
0.4263223618776919
0.6988215795169026
0.472848400502091
0.5513956372957037
0.5431397859430602
0.4990727278162966
0.4758411194485881
0.48286907339926943
0.6048007225503368
0.5393287596281263
0.48323200986160975
0.40579418646684107
0.45906550901543036
0.6132779485516435
0.5081843630828722
0.5470821519017007
0.683821009089354
0.3857599041951423
0.496055591015774
0.546388836886524
0.4485891729395553
0.3246454466323606
0.36537596860135607
0.5759950770245481
0.4561440657891704
0.6022107253610955
0.46436215088571475
0.5568340491271413
0.6511556407631179
0.5115510783720212
0.3783764346737623
0.4131008931439057
0.5411118739098523
0.5750949616400512
0.49982053778422275
0.3424809983415519
0.3966312445378558
0.4789807955339452
0.452448861424588
0.5711740706239773
0.39206180922491274
0.47005113167126644
0.477389072820698
0.6444392451714129
0.7017144407284005
0.5699824303317523
0.5663509821506281
0.5176021706552483
0.6878857564057558
0.6257833812066352
0.4707862878046059
0.3614435870158423
0.517088117829777
0.5406548006542757
0.34599292658746406
0.40552023653109837
0.5170125225070767
0.6012922126084381
0.5626425652536887
0.35374929466208527
0.4981591088486211
0.5856295717302883
0.4304986819244705
0.4911130330054782
0.6389377404348217
0.4879395912592469
0.5579372794427662
0.5776933178904977
0.484414868407977
0.5054269755123032
0.572010328069992
0.4956122777406515
0.5267100673129756
0.4633625794109039
0.425493541209977
0.40543388311246226
0.5814949800016973
0.5287782777035339
0.43530645814044067
0.41783687269459596
0.43614051583887237
0.5035418925147256
0.47777204439040594
0.44338102111560473
0.5413734358701093
0.4441941611300585
0.509802266012036
0.551344758810109
0.5495006087089702
0.5011107639846986
0.7159596862983578
0.5316052833031398
0.5484900177384577
0.6377003680139596
0.5399692886239384
0.4544185830169497
0.4892707979584197
0.6310788249989627
0.44846755304740704
0.5468345939539111
0.4677608688942868
0.35646214376826474
0.6226979153927387
0.36200202489950273
0.5108229305477942
0.574300162182452
0.6767721516031548
0.44710781207104183
0.4243471374016233
0.5492867308490951
0.510342595773192
0.5576792357235353
0.6143019178967468
0.6614068327823126
0.6446477682131262
0.465665526397994
0.4495662924853287
0.6914535464500672
0.6263814909470004
0.34075578312969235
0.4574410537781295
0.3996244227112929
0.568860028706823
0.725517172309961
0.4650982212113357
0.4917733651556317
0.513384712840727
0.6469882814469909
0.5675569763156707
0.6110068337441172
0.6025603849359488
0.7169342603946829
0.4269871185045942
0.5147197243621174
0.5497781259109177
0.5181116408110128
0.6805966259374084
0.43779957413280146
0.6091563531051712
0.4550413813547135
0.45274384915906063
0.4680337149175664
0.5955746872422611
0.32111400067596413
0.5344823010097127
0.5660920235218431
0.6054139553079833
0.4621224968081453
0.6332695559572975
0.6545362002593619
0.590780562577959
0.44262793739968526
0.37129542251443365
0.5489345859867089
0.5543380364171803
0.6466913056510062
0.48824429287360566
0.5572032436452087
0.5111733905285926
0.4937712694455147
0.5238908938706827
0.5419087011648559
0.443578695106078
0.46968594992775725
0.564267282352174
0.6560707880987026
0.5063796108823371
0.6978450521393894
0.6799964361117443
0.6682617918026654
0.4672807968626068
0.32934481767906065
0.5840793480817259
0.4414117378639732
0.42947989037909723
0.4039370952352988
0.6660094311781624
0.5327378780846251
0.47702801160763714
0.5775263959257175
0.5758642562304049
0.6090203859359303
0.53830362730225
0.36760561119495083
0.4000397202616806
0.6031995641268701
0.6309962767599407
0.32514996943286195
0.3604273689658286
0.5315786232765022
0.47465903812418636
0.45170465423148587
0.6565403371964086
0.41081484683515795
0.4120965364409922
0.6556470414353607
0.508504993747866
0.5512587179874617
0.3466935015575774
0.4820278406355691
0.4488623622272451
0.5635374503599923
0.31673362129725086
0.659519407228321
0.35825893478002885
0.5176174514851656
0.5203633191435025
0.4381800281964513
0.38660467032873186
0.5185540224380947
0.6557630007980363
0.48304086675989777
0.535629408106513
0.4004076733282168
0.38630278304031784
0.43641023063483086
0.5123057526697067
0.6178584780102259
0.3281113355557345
0.5420580067700739
0.38606046949030176
0.5594724344344376
0.4218851627665302
0.4395182447903829
0.6271098592649882
0.47726546973072187
0.49461366435166976
0.46078451210990223
0.5266134987378829
0.4937825520126267
0.4484100153411701
0.4865114352082238
0.5810295365347716
0.4213927318640223
0.6062108255541689
0.6831945254880201
0.4759792569913218
0.3336888269037252
0.44522320599221116
0.5494156951718391
0.6119793017129108
0.5187870258419681
0.5307033854660944
0.5630087350814245
0.4889204946356295
0.6565456241842188
0.3862468488550559
0.44061151809770177
0.4344964206422838
0.6161283833293625
0.43066705765737107
0.5794306269749511
0.30356226981272705
0.6290943429122656
0.43842017247250714
0.4547173351530913
0.5107518539146966
0.4629008273880892
0.49616901199234353
0.30928190695711844
0.4475964976501546
0.5266706276217934
0.6873284325740335
0.3327229065373749
0.5578147944546343
0.54408460570595
0.5075065155708192
0.4686129615338487
0.652260960266676
0.5480581267723875
0.6242572485500719
0.4177666439300654
0.6385304901399235
0.4439946691465435
0.41199009835625683
0.5968296924628695
0.6303659706057143
0.40618629607844403
0.3943987726990722
0.4295181595199837
0.5359091729661124
0.4801329466671855
0.3852664739738169
0.524039306144153
0.43995363616257843
0.48904757860725745
0.35021175735269283
0.5400308813427152
0.6164530695320631
0.33006394163387504
0.49092004652155846
0.3198945949096027
0.5164151277545826
0.44129084208024216
0.47420287176027087
0.49450515190641703
0.4816889677126557
0.5022530205293535
0.5572820186198549
0.5437743319300175
0.42979685643452586
0.45022269110143454
0.5165817573123199
0.43284590644703563
0.5261783698162216
0.5863258837999417
0.5584525067853213
0.5275997988410144
0.4316239213560396
0.4223261413480185
0.45551636291032116
0.5503287565162519
0.4579355571532522
0.6174406044869692
0.5142503802905897
0.44614025943249597
0.5910275756030463
0.5316047643907281
0.48746290259813224
0.7074377494624531
0.46434514348167766
0.4383207809899829
0.6267584604560561
0.5920629757999388
0.5286657916408265
0.4996575692243895
0.627842468080871
0.6166760323879632
0.49570031417181903
0.45262953060890637
0.454606373705539
0.6825305681761151
0.5829697627332158
0.37165656672709546
0.4267475118273051
0.5705965287132931
0.3706341514641968
0.5370703436669033
0.436114302339534
0.35965653786629326
0.4000711496565587
0.46696409263771144
0.48932381146192255
0.449341024454464
0.6385378121588168
0.5446947969407957
0.4244498199094653
0.6153927855934022
0.6255381712877432
0.5265718917459719
0.4151709908955521
0.49288090848443333
0.4119462370736537
0.4867974325684796
0.43666222640037283
0.5622030054401275
0.5843061915290656
0.4582212466249062
0.4498179345663924
0.33168992918772927
0.3959336832545117
0.4350548519579298
0.6234214406460625
0.49953817303749154
0.46157560796539476
0.47039726072065463
0.5380846223381538
0.4194403704783147
0.46316604793282923
0.4911743417115183
0.5283790024621142
0.45548744675863406
0.5076946040117511
0.5786078621441593
0.396836463774482
0.49083944617347713
0.4498122939944099
0.3767925623124108
0.4719099476911949
0.456065831696282
0.6602091483969864
0.5143554560412034
0.6453055282831314
0.3897399398490366
0.5097787208926748
0.47025118308092523
0.3269591289743143
0.5108176842302969
0.5633594290698765
0.35423178829080904
0.5491039989219338
0.43909759693481903
0.5918243333366313
0.5760473959790768
0.4280048493776389
0.4416292905940177
0.37621435481590965
0.45449746719629214
0.6357172839486017
0.39810800714459227
0.4190917716981779
0.5761803172071539
0.5585184493805103
0.5997680850187332
0.45438854005949175
0.4002182044541475
0.5094157187782511
0.49746290406227006
0.5230452571925308
0.4571099416897864
0.6711380488337058
0.45152005768233305
0.3879229514600718
0.653161170141752
0.5877815749225009
0.39653068569004357
0.4831988312773459
0.4539780704752135
0.3110650996751745
0.5382009960073623
0.5196846157666465
0.3498554906060921
0.616296657884437
0.3942769773081319
0.569715753465016
0.5202541042960414
0.5096419372228155
0.5629822445995338
0.4955850823149135
0.5410098623750554
0.33712289181735666
0.44233659882853904
0.6023282768234218
0.5156582974026955
0.48970476556229736
0.46886883854750766
0.3955201267419703
0.5313525355407676
0.6037493968471633
0.5761030978071549
0.36395689057727754
0.6052988440830208
0.6685336326127377
0.5043628541293507
0.6175089156031137
0.3856595863781933
0.5155701854020196
0.409394554337397
0.3604857592583068
0.5192219795845341
0.3923385864544102
0.5101224996758511
0.5995922987650751
0.7179238454096961
0.37054912529478035
0.540791603724618
0.41797582504045067
0.5911032409668162
0.5270780382437589
0.5126203351570071
0.5703460606534502
0.48733643698840884
0.5109297141531016
0.46438153990033465
0.5322642654030657
0.6104617473279974
0.36127309177506406
0.44562637951368644
0.37687185999909795
0.794103304520332
0.7513847605777633
0.6399707247750118
0.4982581215321053
0.5024020859984623
0.38707752521031075
0.39241877551307164
0.6138427698893207
0.5130595140512311
0.42301859076895976
0.5400786465983396
0.3356552818350074
0.5995140395589763
0.4660274417429895
0.4503889360775115
0.5684957691823486
0.5004899601640524
0.5667150346428069
0.39489220582658685
0.3395273968897061
0.574062325258259
0.6141858119009119
0.48133855836659406
0.5140692108695667
0.5721307562038079
0.3449233999043491
0.3167144476167816
0.572679256366006
0.46890547139475786
0.6697829692592757
0.52749097027422
0.405564392058046
0.3715122531240289
0.6138999272104346
0.32816052596617484
0.5679041336988563
0.49205686892983863
0.6642051704247337
0.5868609883612819
0.5073820338916483
0.3858412523522192
0.40453214468152277
0.43246495825184167
0.3836090446756813
0.5861710386058673
0.6258301501125343
0.6279945005065276
0.4137529670921025
0.5098656964316859
0.470790538082902
0.5454476556154525
0.5157491332536681
0.41700892718966126
0.4848163711292236
0.6007327340503544
0.6865744735951419
0.4000213470158932
0.49351322948559073
0.49141222485656866
0.5739237601030911
0.6332137254100761
0.3886414794929633
0.3812133866255973
0.4452467529965156
0.6121741168459643
0.5965536962210694
0.49765158268132287
0.5045723393776568
0.5404184845581421
0.544796372265202
0.6271364457234859
0.40847571008734784
0.634606461321468
0.5421686592677019
0.467556910071158
0.4838810118816653
0.48179781161218505
0.5463318203911621
0.41815066872409024
0.4486896903548553
0.5118968844795305
0.3514306326152391
0.49854586410116875
0.47793040097856104
0.6122992625712308
0.41208969646845356
0.5757120347488824
0.37776425553087645
0.4520684519066288
0.4492680183089756
0.6234100025647288
0.3527633906994674
0.4805147008054952
0.6069920944680095
0.37857176140260745
0.4858703600483857
0.44115838631833587
0.5360882264740288
0.4939786375028958
0.4477382482537148
0.5181595411093348
0.5546298303670649
0.44633604543925853
0.5158926264506246
0.39001365707036445
0.551027228955425
0.5373701231449061
0.6541076014377286
0.7360723378326803
0.43215142619582547
0.45039643023237247
0.44856099585312376
0.4385446455008311
0.41472389113068703
0.5313703263512923
0.5074659567814455
0.43182449935661477
0.5577452313472661
0.6815273033892976
0.7031961680257259
0.5274776488624591
0.5842686650322431
0.5186597099110859
0.48132681586975307
0.39352079909218296
0.449735017599076
0.6478292201280195
0.5256012385455036
0.3476812012254594
0.6429577783551053
0.4552517207214588
0.6416646970752155
0.45770514090632164
0.5732999003283018
0.3905918470632457
0.5527871221503226
0.5320404300709409
0.6255026638504056
0.3885589305140226
0.6975864587024116
0.6673769484990331
0.4454741114875528
0.33538552467714017
0.3607597080915594
0.3861770870702726
0.6607393000529509
0.6632890618284976
0.5877003970446636
0.6346141018734388
0.6059012065604216
0.3247344583145365
0.6037923356651581
0.5189043838224475
0.5301223763274883
0.6178502232473149
0.508356240811818
0.5400614575280356
0.5959120519294062
0.39672406739431426
0.5223143171229356
0.507556846331808
0.4355252537708071
0.4185048170523563
0.5973622915447492
0.6435338550788609
0.4444029579774855
0.4662908467489999
0.32721582818233746
0.5242171449467533
0.3884102648657005
0.45749982055754695
0.5385801758946841
0.4535969345579501
0.5253769606225569
0.4994091527556609
0.5848513853518443
0.534286972509161
0.5775851270684607
0.5102194297758579
0.3863521078720568
0.4594632532197382
0.5726678838761385
0.5523155487180632
0.6093394768379776
0.4164172809033435
0.5347176548901202
0.6186774332363042
0.5451729159019106
0.4533262382463397
0.5023053801397462
0.6434250335549361
0.4194894573369078
0.5295200467529976
0.5443539770318179
0.5100832529833437
0.5294944722749118
0.38418148819044906
0.5242822237191598
0.5454989808534736
0.5003194960073613
0.5988603270330813
0.4355415637543362
0.48309750159361103
0.498271322422656
0.468335116388744
0.4912195819936061
0.5975356978405826
0.5385306753789405
0.5387378865185877
0.6772436822065956
0.5415838729532733
0.6838841677326344
0.6594651522577503
0.5970090174311684
0.4354864645940705
0.582766556429571
0.559394630958713
0.4623412251359635
0.4646220877830702
0.5197711835394536
0.35114831618656306
0.6210118384507083
0.6438284122391027
0.5212488577854832
0.48352122950400156
0.4154103955525619
0.500090935160659
0.44280222942129105
0.41771245300634413
0.5706085182548909
0.48526778954748334
0.46071470104723644
0.5368818709283947
0.5476325765139787
0.535501551268393
0.48511799800416666
0.5887525635473291
0.6510540296655674
0.47376629625523553
0.4745585155269499
0.5215030021467183
0.39989474812562087
0.6473792854619371
0.4625516633458867
0.5604992191520792
0.43313699298801905
0.33327416633530577
0.5207859549665068
0.47737164535883014
0.35429608509288263
0.4655572816842393
0.6991531234918628
0.5029893289872583
0.3135719084569359
0.5001336684190422
0.5206439001390559
0.6269109856121209
0.5596765446375372
0.4829973571223546
0.3798614737667506
0.5705215982371092
0.49623650694712906
0.38214988276778045
0.6470438365694751
0.5041866794558791
0.4804632071121626
0.545837118482601
0.3659417792967135
0.44579319578552057
0.43284785159699446
0.3762999923745752

==> anc/HaarRFC_L7p0.2.dat <==
0.46852548499547025
0.4297077394661286
0.5003316050439955
0.6259599983268884
0.4897160166179105
0.5618076431788389
0.5682400994873135
0.5578436044615216
0.5646047735540316
0.6118897223169956
0.5974893039167867
0.49031629701171053
0.5203386365016766
0.411186687420032
0.5565216768209168
0.653868903688149
0.5873123691031922
0.5239845167117514
0.6128610994662596
0.4625618419059609
0.7202316965728738
0.437862746569362
0.5166717451128511
0.6381539017068653
0.5459825342146314
0.5973832470758547
0.35165810662809305
0.38033983742550015
0.5576708840864241
0.48663214973945446
0.6544765908308117
0.6068244947436761
0.43199739079149513
0.6721240732037863
0.5340424813594894
0.5272452564415792
0.6161854536959742
0.453953218950975
0.7014096191262388
0.5352156966063616
0.5891005202093951
0.683285501889371
0.587218309711422
0.4294810069334403
0.4961210758332316
0.4921104613580425
0.4161483290245747
0.5851478992764411
0.573209936512151
0.5764304040939234
0.4846025103207227
0.5319030918723155
0.6283449310436235
0.5753388990424564
0.5111672982803127
0.5610225840752642
0.6071922646729249
0.546928925582297
0.4252270859095184
0.45046394413473556
0.3690054678763806
0.37819074617948395
0.6154267697121524
0.4252172158722121
0.49389912174121253
0.5587505927030176
0.6233240708543591
0.42509562373265253
0.48251466519126374
0.4048216539563921
0.3063430885732145
0.5474836450362577
0.5071569882736167
0.5419836384218281
0.5754233390885883
0.5649715089594174
0.7295444362957562
0.47363834967821666
0.39115748822173557
0.5043928852598342
0.4115481388470045
0.5506197985411676
0.4133590997324088
0.6072631025576242
0.5057222549866671
0.5419666907861661
0.45124839759113866
0.3788360725304333
0.6188587279981257
0.45551992775938693
0.5711470138664262
0.6355852246823507
0.46855112159229834
0.48215303251584307
0.5570366772995053
0.5984413513614576
0.4817592127677742
0.5283041087328042
0.4892763579799467
0.7728750740585625
0.4270829561243087
0.4311493293456769
0.5624626465646484
0.6114416489930232
0.5799948465566788
0.4313380600758363
0.47585611748827883
0.7170738618092565
0.5254508080988177
0.5005753258905308
0.5481647670319159
0.4428692479999904
0.4221070362734855
0.4439175460605705
0.5295282711614347
0.3808561126833046
0.582153595700161
0.6295461724999575
0.4250097882311769
0.5515761137857791
0.5076217797559086
0.6449948699711039
0.6087666755740938
0.5722248676407119
0.5116339104389397
0.37467374938315334
0.5321707122366698
0.5102799152450229
0.6154704162917716
0.5901420016631653
0.6362182579225965
0.47709508176709714
0.5694790784736597
0.4939724428822177
0.4835779832722601
0.3316885691958185
0.5408117568850145
0.4765082473451529
0.6248571329637866
0.47952218212177256
0.5056652234166159
0.5780625138123698
0.5342632791098334
0.5782085933425741
0.7101978717200111
0.5205385545447698
0.5355924248139403
0.4971873442114566
0.4566123231395196
0.42535468327716447
0.5028065299955541
0.6594018880334277
0.7461698238965624
0.6752868933778714
0.4896992034072068
0.5373940934404889
0.3966790901069314
0.4812806043921289
0.699240695324895
0.48788691942584617
0.47271150686702945
0.4327014037506552
0.5017074346842952
0.3990407224105098
0.5331944078171258
0.5688028197209527
0.4478478551942737
0.48240551141924404
0.5094365568403466
0.6234953457053664
0.514385052703518
0.3637854805416518
0.6050941353540649
0.626639491656143
0.3119780131182334
0.5411892193548448
0.5221351611057055
0.5054802857791463
0.4151879863821787
0.4501088403808156
0.4733778471462163
0.6727895010358429
0.3352206410513467
0.5652480280906899
0.49826716269272303
0.6741651760034882
0.6741286376443293
0.5336833985530768
0.3869400559812877
0.4383802190409742
0.38900416374891944
0.5562445640889756
0.5980357076938896
0.5930653562346473
0.6037924387006176
0.6807002321620071
0.43943153116750394
0.29457162653562885
0.5394046632451486
0.48500198237307196
0.5673245776105175
0.5479666018357015
0.4582807732327747
0.47263571360310547
0.40888610383248136
0.4604423972021805
0.542852333662771
0.5162167203323405
0.4654887286470218
0.5631412798265457
0.5701623274806302
0.556457851164475
0.505599072454329
0.6272998824679203
0.6322548611635885
0.6032804061520174
0.43079010340489404
0.5467450326215765
0.4608585500597705
0.5828389091171742
0.4554914739777312
0.43841851154923217
0.31061268369446005
0.4002942552508113
0.37761497021927753
0.4282893255819523
0.40731678263144333
0.6308838225598382
0.3807207976398778
0.4043701200151907
0.43333714456795897
0.5921481976930038
0.5586746531633466
0.501962641076832
0.5275469328256654
0.47429455792568936
0.5788100760349192
0.3872932006339
0.46414641989256533
0.5805168915636094
0.4183755343012192
0.5803427708529539
0.49234041347665464
0.37314687335244373
0.34157509523510937
0.5728958966745188
0.636219980472864
0.5798601676925764
0.6108311514919083
0.5994448468050991
0.4048077084462809
0.5633146125421373
0.44343884314638
0.4323426875874105
0.49505097381688623
0.6392751207872449
0.4214829786570094
0.5834136444889743
0.42718566889799425
0.5393274154828646
0.40661033994426726
0.46179023934193986
0.5847375104996936
0.4807300205243163
0.4337992458753226
0.47602550318663583
0.6694614092414863
0.4442991109227642
0.5503759972684809
0.587180871247924
0.5975324395160313
0.7604489840946037
0.45328770890432685
0.6617852551481583
0.49066114482143847
0.5879463373387056
0.4648321976963932
0.2971271778841409
0.508416424805128
0.5410393570438378
0.5122328769809648
0.4876493452568839
0.4080133950100983
0.6302814882339932
0.5210256723397881
0.5785455041897396
0.46914538983192144
0.4194205245215968
0.6635068607319002
0.5916529740924502
0.6109161683421817
0.5239419150260138
0.6999972633804437
0.6009150017970288
0.28733188266937343
0.6997711689201406
0.3969148154154689
0.6269700449677876
0.4643673384050989
0.560358755640581
0.614162063404849
0.3930440899767262
0.5429935803029148
0.4096732784483789
0.4794102258121139
0.5749581509497067
0.40102748698977214
0.5661762041559097
0.44043531559122673
0.6437330446760935
0.5893659285053904
0.6547237304260253
0.522123784771631
0.5425706590896184
0.39262165201758875
0.6001782307244544
0.614181011874163
0.4295092441333757
0.4705383239160628
0.5262201214543413
0.5003168610458917
0.6692864415623834
0.5964903299145993
0.5964851121640393
0.4076732603567052
0.357768094786874
0.5109578185406081
0.4250619755472316
0.5493445237269116
0.3534293837434832
0.4206171251932454
0.6978726773874361
0.746391976151063
0.4350712248462019
0.5971401727485788
0.5719478373508637
0.6174691555655651
0.5961101278041999
0.5945339779065512
0.5260245737449537
0.443923680926513
0.3855550811679509
0.5278460914007321
0.576120003030773
0.41612275188573883
0.3720148417614227
0.5816503346518812
0.5019654266686228
0.47472460004289024
0.5149078116015057
0.6035856244669252
0.6317950533635609
0.7128466087913942
0.4411646243406032
0.5890828465202225
0.45750228628882217
0.4780081674070345
0.3928364552740902
0.5576859403583226
0.5401942901289438
0.474323027773925
0.7161825861474356
0.3765021472081401
0.3864579162729856
0.47571074722198237
0.36251491373845335
0.5056706073662922
0.52339845339963
0.4708052181171325
0.6047042213032471
0.543458601594924
0.5927444856269101
0.3704005991502348
0.432868712028675
0.38072275624400737
0.5209391560450574
0.7058453613374401
0.5567415202373126
0.4060515682681153
0.4362914690955787
0.5643109256023964
0.4372025906388731
0.4722089808634295
0.60050063014733
0.6174061546366837
0.5170798126060934
0.549229469032843
0.4688743969531654
0.5342894515428951
0.3352922038208264
0.4603355722218179
0.36880632944249586
0.6171235082218991
0.7237451298676906
0.5492818737644075
0.5058331524269208
0.712158577870819
0.35021512330869503
0.6423051276914938
0.4123345803769654
0.5344698085785069
0.5451467304364569
0.4153601258912628
0.4588617033107419
0.28374508719021047
0.6258311048432338
0.3777743459743083
0.6227586549614791
0.4621044247161318
0.5452536421279554
0.6212986077159871
0.4490847378875844
0.40545671813427986
0.5503057063275693
0.7049145807588071
0.622800469814124
0.6209716088166636
0.5301124506830552
0.32916953375522867
0.5161218854687002
0.4947711289216944
0.4530470145966189
0.5744565238675806
0.6012608077480722
0.35057996923610024
0.35953506130561663
0.5630304094806552
0.3597439224349454
0.4752270807274435
0.5087932108075509
0.5889796499603464
0.6045423488895745
0.5178686565632654
0.5808571836676939
0.46951068374505756
0.5351073284994421
0.5349198704231196
0.4143831053985006
0.4615027647935259
0.5428160464696438
0.4111293485478682
0.5522568676670379
0.3231330581807105
0.40454725978123895
0.47400330310445715
0.43158255340279333
0.4118506240951892
0.49919332011761575
0.4672400876245269
0.373812923190551
0.5653437818650078
0.6545635389992518
0.4916900910559202
0.5542742804732083
0.48835234439806224
0.605993740063701
0.42334808862473405
0.5100519212410596
0.5351581487176712
0.4858621323494362
0.5704911828351936
0.5689207793076763
0.48975863164866346
0.528653105987479
0.45943158207512186
0.497361722597454
0.489857477473981
0.5762660009375706
0.48571128624191856
0.6751182302985945
0.5237734298628808
0.5795989222474371
0.5564427151530023
0.5335940633507452
0.4437388138146378
0.5847100526873716
0.4576683557067479
0.506667416189389
0.5290294481490142
0.5120390947758915
0.4755037483911376
0.5014212292705074
0.640892524131154
0.46346433061359577
0.3035568939842866
0.36762745253649426
0.5636290467784257
0.6445773987423032
0.548015849997225
0.4612065911587586
0.5855618817515217
0.4184080969043881
0.5041892338851609
0.4774210331154672
0.5667600320745968
0.44013121432956637
0.4325056556562721
0.7210546224099839
0.6686454192585434
0.4489982500307267
0.5020593187987705
0.3485382132386877
0.7004516837494641
0.4163240046742505
0.5374686784824013
0.5798331458736444
0.5561974839733035
0.6546101579809133
0.5586611632082807
0.39945882293998586
0.5676666291534319
0.630873641161093
0.5642492527967902
0.4935916854840259
0.5483103936467784
0.7587731439849897
0.5796556094179799
0.4729173543432701
0.6897293303129853
0.5132632128302317
0.5683737168989291
0.3619132052787482
0.36745368184875804
0.5845077670384818
0.639424289160678
0.4761083929899922
0.4389757187609053
0.5674974232331631
0.42551923179011275
0.5161451921407069
0.555092806680173
0.5031053186700853
0.5553914979357801
0.6536979278167859
0.5103568446138931
0.7615364568040576
0.6762022395138186
0.47487544774998813
0.7101408337050497
0.50571443811394
0.5249438033934959
0.7166846813054221
0.33232258735798165
0.49641505388266466
0.4132002105100584
0.5340695294917133
0.4918086788690192
0.47867530779968076
0.4728227244606196
0.5455405268527189
0.5369681190569571
0.41897727301789606
0.3417812649497041
0.6170500697353031
0.6262631173845735
0.46256748622528937
0.5516992817378787
0.5187912309287983
0.3278053917709214
0.5847834157025738
0.6092267121938998
0.5912135025376282
0.3587029988383474
0.7485500644484374
0.45154042383931625
0.7004532916786761
0.4174711016492176
0.5170602519943008
0.5444543094057681
0.5398181827347435
0.4237300956261701
0.529438115680096
0.6694519164432825
0.4331752945471031
0.42827391616163074
0.5667461912501035
0.4093649410028738
0.35814806124773485
0.5597408304175353
0.5490052466701003
0.6349579989408932
0.46937795609502453
0.6744888972207064
0.5611014619034647
0.5952559596674678
0.5775466455503446
0.5257407868567122
0.5672379919815503
0.6020200667840164
0.44761724107630735
0.45574211717813107
0.4971202047674927
0.48739393403647835
0.3665124718603568
0.5908115874807363
0.4318370510370788
0.5555397080666469
0.5926170376231084
0.5570583295373668
0.4920177878941775
0.3966540323324562
0.49539474059322713
0.373610090640193
0.6146161650318553
0.524147751351808
0.5088351705689071
0.4914782798194327
0.3331595431280288
0.5905682755996944
0.46228827462614613
0.4304200332387823
0.5842445661556969
0.3934372086105657
0.5226194847740842
0.6093791356131896
0.5496792784828679
0.5483690848456783
0.4688435801449783
0.5221832436930567
0.6671278536314313
0.44286407548856355
0.5607563697006293
0.6870914773897996
0.286769241053309
0.42875605261944005
0.40665802645557003
0.38063206508347885
0.3097039032590009
0.49805532090911736
0.5358816366916429
0.49744949157475865
0.48660485719104646
0.41507351268984927
0.481947659390928
0.5917205595658347
0.43960422042137365
0.7751928657881858
0.5860116296934327
0.5102883867530318
0.4280301234569892
0.4857688998851651
0.626154627289013
0.6150001466298515
0.5866656946882701
0.35889864271411354
0.42574387460427426
0.5193056104341571
0.48853133964211354
0.4099568325296019
0.5377206516459707
0.309800205297566
0.5344173041655478
0.43359706658295327
0.4317043643196474
0.5345990841657715
0.6213840132255958
0.5276635436330555
0.40482151088545026
0.35566006973236725
0.4139020411186943
0.29275231368135846
0.4296051084391399
0.6379678618595324
0.3108755412515055
0.44029173471466376
0.5235992825576534
0.38028633212559154
0.4396384700455415
0.505629608984192
0.44500123852789847
0.48375895059814317
0.43043559636707984
0.5018053544762118
0.4562310128689379
0.5454656200806303
0.3434178033510549
0.5202581658946889
0.7468971465734892
0.5398125455290643
0.47363859687018034
0.7052789249953091
0.345989336199438
0.481852594757576
0.5142413787202166
0.5807543105380107
0.4757259799992442
0.5920643959147366
0.36515855775533734
0.7099292423302196
0.5676346224488815
0.4873752209804959
0.5676044051658528
0.45070341680832376
0.5227300639223373
0.6874747664237336
0.46750937529738484
0.665038366754283
0.4119893931108223
0.3720627914554433
0.5924216141962974
0.611811486417868
0.5680199905197979
0.474822919068122
0.5545156156202591
0.6660211296426863
0.6317575358168475
0.4328382171802722
0.44554717415874934
0.5760854819180997
0.512159323451781
0.4175923890170149
0.5049799386265129
0.3764678806375527
0.5370690641676924
0.5188008430557878
0.561199051780887
0.4768660655117467
0.33358933057461804
0.5913837473912503
0.49845289984394653
0.5415967502915409
0.4588042501407762
0.5093430111903202
0.39863291979175375
0.4144699930125052
0.4419444156229244
0.4130383532480595
0.6396759184724679
0.5938752777481379
0.5961502672739069
0.6250334218925417
0.6880313140346173
0.4992616470772023
0.48136481706999146
0.7572225928785152
0.34653432919899535
0.5472917104997606
0.39198070941341734
0.5800037531560192
0.5299778852863949
0.5815448713169671
0.5065034282971603
0.3570856504603607
0.7329498752256169
0.4903052174220708
0.3181913117760535
0.5621571505171988
0.6225042660631402
0.6452950987832212
0.5749982712237672
0.4900479496161337
0.46738411387934087
0.4853371776615622
0.6205293524360297
0.4571339245982661
0.674434659634678
0.494118727642652
0.47106250577689696
0.5302732175896783
0.43207395092820733
0.4747478758436493
0.6016029950495996
0.4611167319386623
0.6268694704834685
0.5877628762521209
0.5127380761907581
0.4714072208042132
0.3075414143983641
0.4728316980410703
0.5554455867379012
0.5235345345252786
0.5940033047744404
0.5136713576331768
0.5435465966585179
0.4905791617042037
0.4559427633484924
0.39543523643905304
0.5142635951416467
0.5674500604110163
0.4352875583999046
0.472163083985054
0.5569288119048565
0.6302388855855273
0.583893081200633
0.4030443088560402
0.4824940717967643
0.6204390099017607
0.553799381577792
0.510411813817622
0.30922477869895765
0.6917055334461638
0.5937488593041969
0.5265558604646392
0.36756813596695875
0.4534116406284587
0.39760001964485436
0.6284322603360292
0.5197524996771669
0.6111109350337895
0.46217255731137724
0.4623480745198996
0.38533931146867834
0.5323195035696301
0.5039176318905182
0.42097243150214364
0.43801380923066213
0.42656054104026836
0.4143405818702267
0.5206215361038199
0.7648085397011577
0.47014372906934015
0.5859620875485394
0.5810492540531788
0.5312168158901482
0.3396842087669006
0.5183017799741092
0.7060789317283512
0.5385966199552421
0.42661870075180125
0.5706957504979253
0.5116460387478808
0.6744502849113564
0.5571140377258987
0.4992585386005945
0.5813444002888449
0.5497207118084643
0.460673412726571
0.7807469256955998
0.3908606612337982
0.3887381606844169
0.46345153165121333
0.579304637562765
0.47721633480908765
0.4591405876577129
0.6085824464490659
0.6511798784671161
0.48413708201476935
0.5850323051539013
0.5391470987852548
0.6055838806031667
0.3539282541406416
0.6425275404955105
0.4938477268780875
0.5304211084779425
0.5286924421258111
0.48720075507261545
0.4575964918297588
0.46387806317177643
0.2680564720871422
0.45749124156961807
0.642575510493363
0.6539377738570107
0.49904552515266704
0.5161421617911949
0.29877793179884055
0.5417666812749871
0.3959147651930893
0.45934601008458364
0.41925924070151965
0.5418871304559306
0.5376620397948791
0.6095740156390579
0.5369219775605943
0.49401508356196633
0.41819261872527896
0.635343764343127
0.49401951479133416
0.6348653582881554
0.5905454488872741
0.5566630341278788
0.5987384255504825
0.43401410149082387
0.4812816486828961
0.4399757300567941
0.6296154328743084
0.44322411883615087
0.5249626656507851
0.48439363072969865
0.7073158838849651
0.5870650900112859
0.457522804234501
0.6026468068970019
0.7185071651155003
0.5464235446279492
0.5695859501119119
0.2988772349662514
0.7218343541598894
0.4050932887770269
0.4885242927070212
0.5438134721685552
0.48052177857970385
0.5619403965412582
0.5549787193204646
0.31594292141295865
0.5142213196322101
0.5489004286552819
0.5031315510501446
0.5780824527846223
0.5459393496369747
0.6728547582844966
0.6080782970611063
0.5621768215756007
0.6214441588582897
0.6304945321735571
0.6700855092706108
0.46266013330927297
0.40719994837870316
0.4056832365522477
0.5863660740737916
0.571886668897266
0.48899461531465127
0.6412309801057516
0.4588928309507752
0.3336483541050449
0.3161214581157736
0.5323741790931866

==> anc/HaarRFC_L7p0.21.dat <==
0.5387236647165539
0.542037337350123
0.46438792621274017
0.6411942528736992
0.5177799910959774
0.5647370197874646
0.4389034386740316
0.415613792189129
0.5716985508873733
0.623963909093899
0.40870278734357973
0.43918590814139025
0.4687543491690591
0.4674707784791772
0.5154327944697067
0.45089728636614923
0.5796280386904892
0.3280191557017567
0.5895652978722514
0.6334625570682272
0.5792567897796019
0.5974418138683298
0.5201082196910815
0.5667319332072103
0.4445558676101336
0.468414752112849
0.46333152818457074
0.5774254314996844
0.5907408173325673
0.4860627279486474
0.5873750631989922
0.5021115509346288
0.6831032773827362
0.6454042668468425
0.4754494579865268
0.5647094147983269
0.626086956804812
0.4377990343174594
0.5472239697628598
0.7159918600113534
0.49549805533441443
0.47794430469465166
0.6042219370592992
0.4834393812400908
0.6510696445370944
0.5472959193145368
0.4908879178248568
0.41794310604190726
0.6125244041299347
0.6132325848746935
0.5637274843332223
0.49949798376966076
0.7268746760408286
0.6008481311434724
0.552770071689475
0.4903539991424924
0.4405388464144362
0.6762291127223155
0.4077947975039404
0.5145586355813143
0.6272883940301568
0.7117620148376649
0.5311118520319454
0.599840949676609
0.4465954176502673
0.5455637589139074
0.5378032827125858
0.48885276973292835
0.5481840163425237
0.6430152889458236
0.5311185592802986
0.6335180721055024
0.4773845409024483
0.46021057854461483
0.4931095731798593
0.5283889734576748
0.40851597203081336
0.5771627968714259
0.5840148563014804
0.6127801639071568
0.5233221677540777
0.7088144347780424
0.5373270160744886
0.5535464253643119
0.5109351234412043
0.4357471389866336
0.5539783432531619
0.6230963418130596
0.4853498534334985
0.5396403068466696
0.48401228873336166
0.5042418483659085
0.3617075659816085
0.6204333433435529
0.6295168122333042
0.5270103306163803
0.560903646363351
0.5422485642814722
0.5124242948731463
0.68642146250687
0.5927221951240806
0.5741816387557679
0.5812341441227076
0.5278170074564136
0.4371832261841026
0.47784022349382343
0.5557494683925714
0.4692411842883492
0.5571460014778394
0.449897567266973
0.5798430815117174
0.439417268058567
0.7028396171296334
0.6019014558639084
0.5612038533109094
0.6816335324005649
0.5579082676872467
0.6056528371503174
0.5472198220850023
0.5628177998533471
0.6208618816168275
0.4331420274208238
0.39105039203336545
0.5619252221023303
0.4958089489134078
0.4473507039713709
0.5698840259031536
0.5109860887295585
0.5966171027161714
0.4968860661894216
0.460816810979609
0.5415924726924534
0.5501714365228898
0.4948930322067653
0.533869004525613
0.4293943620140708
0.5253898719898074
0.5899599530554572
0.5035865413150384
0.3726083573399235
0.40909718839303194
0.6575344771749866
0.552122707659167
0.450554961691768
0.6150782743552068
0.45540330414273134
0.5190947642398809
0.5346104988069214
0.47166963043235177
0.5321048863648169
0.5328052056064997
0.5782328344495917
0.5981507682292445
0.3920231008770406
0.4610687830920417
0.554313318523424
0.5104471508662609
0.5148746661139949
0.48932880758035274
0.3858785027594907
0.5496320525546675
0.3594966002854896
0.49567936349558833
0.36968491617353433
0.6414279768987148
0.4343730798706019
0.46791188668751615
0.46483334594873166
0.5634188190259283
0.5962238977591785
0.49497272867566106
0.6296098946249715
0.39964362423814825
0.5508480360095706
0.4251796851492559
0.46064927591498867
0.6687661134520549
0.35862630012841457
0.4632068980980756
0.6221618625877442
0.4202093869987368
0.5439136247270031
0.45429462959458067
0.5349195875241533
0.573723643144609
0.4195393218586361
0.5516972885246124
0.4171137164870098
0.30796970781575633
0.6263427205561037
0.6391609678960056
0.7040833324560111
0.4377593547037822
0.3500983692883511
0.41721493854625963
0.4777102114303085
0.5415289347501484
0.38010484101443404
0.628399869326419
0.6263746936709574
0.4925765951421301
0.36630661505203826
0.5001975205499606
0.5238891218657656
0.367436659101669
0.32117613480577006
0.552038817104649
0.5288332982060262
0.5420503130489586
0.6807377886914877
0.5955168921844918
0.5590040873871827
0.574241695226604
0.30427930663720343
0.5235689614384481
0.4076603218772998
0.3352766336076993
0.5544486294540972
0.5745615034106816
0.6681287179246876
0.6433240787056542
0.7050068939967228
0.40328501828321184
0.506715986306869
0.5936864155949237
0.4633327994827365
0.46112175690292917
0.8309113585513466
0.531599882094666
0.46080924087828173
0.5971766077076058
0.7612514258781169
0.578100783073778
0.47508852003837354
0.5263360220289071
0.5392748974199952
0.5269442605444997
0.5563093870360303
0.3717444054707008
0.47961241418150813
0.7208380417695971
0.620285269055924
0.6889738235392254
0.5867016274441783
0.6528940452881035
0.771324080661026
0.6082416128742544
0.7354514975028293
0.4966105712740433
0.5609445019736549
0.45621840664334845
0.5435023070522482
0.6224273613832867
0.4323797730952064
0.6870008712710601
0.5586058429902954
0.37770827365727244
0.6346555195756591
0.5857734775688104
0.6771766437307611
0.5794015480717212
0.3717660022010806
0.5909878828671845
0.4251013814711957
0.48464595890230333
0.3566816663817802
0.39686770416283734
0.6646261419816984
0.707153848701122
0.6538083496364263
0.41904969864385494
0.48284779447444204
0.6208449388118488
0.46430352508492273
0.6228623787965132
0.5082524285328501
0.35793456966339676
0.5062810051965093
0.6156719203279863
0.37734683422572807
0.4483173288568194
0.5277245835113417
0.47052685837123015
0.48864211510138655
0.5009883892630915
0.48294162657754125
0.48489667178080875
0.45374152393505957
0.4677905851992925
0.6867416854238377
0.5121418340205762
0.6435500010091358
0.5293443728995502
0.7875978197770145
0.5625093211266494
0.7015607121535646
0.5632377578532383
0.5590515127434191
0.40902563366571754
0.6306036227017664
0.5498715680508905
0.6496549397430385
0.5153706116573035
0.5046735348951631
0.6217823087924983
0.420763025608344
0.36633425537494335
0.688240735732315
0.6923549404746856
0.47761998690300234
0.32804435764140494
0.47063061357492775
0.4826367860231127
0.47480523050772466
0.528074740166596
0.288929421770118
0.5597447528881911
0.4139467217839522
0.68269442701523
0.5395377303767246
0.54935562899957
0.5839161038320019
0.7276729722725069
0.5351906168419474
0.701346567323619
0.5589736749300157
0.7035735775047469
0.5903471148802285
0.6209846335317146
0.6562151528674839
0.5909692652781149
0.48290203345485266
0.42801077284299927
0.4233178166991498
0.43649687665299497
0.6056974697965407
0.396904312033298
0.4868628750622605
0.45027856714998427
0.5326744650010298
0.5013002776867146
0.5017792043632059
0.7550843962173622
0.5879066545980853
0.46843416825085904
0.4982318351880692
0.5027993468415053
0.5892831267199791
0.429134492370956
0.5044235146358884
0.6381108508724241
0.49274890561727364
0.6586774095809138
0.7448309006710274
0.4276084005880664
0.5685240801992263
0.698542688014643
0.5887616153042335
0.45940961685723597
0.680566489315245
0.5768374434775886
0.42515971048103474
0.5722212639574267
0.5279907613330387
0.6591800643605035
0.6426059715561618
0.6623223034249848
0.5598307337563067
0.6267980447931915
0.5548674229587963
0.4866389312587306
0.580418488427798
0.5915196431092232
0.5325353624178092
0.711806852279609
0.5515208810223013
0.5467425738261051
0.43770924472194467
0.5357165071572353
0.4825105924201617
0.6571345967770771
0.3885127400788737
0.4902490107167726
0.6241384848439094
0.5958037420558833
0.5357154347810971
0.523424596365274
0.593029784541168
0.5850569264631977
0.5028956055987261
0.4893140119710824
0.5552907698778435
0.5648659023349382
0.4993089421874856
0.5601596089107509
0.5517177362126113
0.47671692744308747
0.679986850141478
0.5515055377817755
0.5400318485908323
0.46434630191252785
0.5883717269843821
0.46136914290735115
0.5870566280971853
0.4260971437091674
0.41313105600265926
0.47502404343198973
0.6637095558717419
0.535649471718329
0.5862683894870176
0.5401237608350621
0.6358137873947345
0.4897837493072621
0.3251786270199612
0.5624234652143425
0.5543438750520405
0.4700013343645562
0.5565642893736433
0.35844927365888357
0.4635966460522016
0.4684734913517329
0.5373209748534005
0.5147077824480355
0.5762973167793193
0.3466485567708851
0.6301000619417528
0.45599321028646383
0.36606553696460226
0.5745228445557619
0.703442410220867
0.511008630814395
0.38316689736060267
0.5547181070497494
0.45039436509156905
0.6073211084114656
0.41305461295212687
0.6141596624035075
0.5676446253126839
0.6312395721875833
0.5520788450640675
0.5447609671489723
0.4406777119558741
0.48363116004871054
0.6123406662769387
0.4057030240332305
0.4428563364228043
0.5565819176603918
0.5068658962556672
0.5905425269114555
0.6031826144977175
0.5169650424852567
0.5824823112446472
0.48963187035667666
0.3371791029774455
0.6280867674948367
0.566744778237305
0.49953283892296624
0.645205610332565
0.6405244433045193
0.4472883497197484
0.40232218003006065
0.2552762578114218
0.5984498819362242
0.6460382820611549
0.5716751776707615
0.4380996299456825
0.44783066839412167
0.6124275852542664
0.6322291679216747
0.5201411223888777
0.6816697554627357
0.7042566291938477
0.4248039622211073
0.5228042395873214
0.5868490215996724
0.6623402612721062
0.3696561056219895
0.5904819863090733
0.3253382368087267
0.7451715338759376
0.39727073928121365
0.690393267090808
0.5398360796664317
0.715125677020309
0.4555849319159693
0.5175464505478831
0.5470594251460537
0.578133817631894
0.5142892227305205
0.48924629795901264
0.25364599549561173
0.4328987708433375
0.39459095196116184
0.521420831060298
0.48400095702163853
0.6409104191802864
0.5413839590670482
0.45238147042734056
0.6102964367010909
0.43252391533911755
0.47589950329955893
0.5443276299691521
0.6054132499046779
0.6969479333733801
0.5300905304368062
0.5186234812857735
0.5812031592742725
0.547153921865849
0.5804896646327795
0.6519043883910375
0.6980655799987412
0.599649502696825
0.4707571144625397
0.6273087068349504
0.538988510245342
0.38340751093536296
0.4488197114374288
0.4545139046453051
0.3683686590940938
0.3954122010765455
0.44621331133132947
0.6087992609835351
0.4569430530078864
0.44552688244839883
0.6199280416371897
0.5236441151460108
0.5042720997133202
0.5862825864463422
0.5598692073894281
0.5100073374572781
0.4780668625198247
0.47523217120638545
0.38592621265157145
0.6014155696074565
0.5013102571447989
0.4846413298698602
0.6390919963911613
0.5825402169406648
0.5038324688503948
0.5045037381389635
0.4110603843481937
0.30832404771213906
0.40064289152976795
0.5322631157187317
0.694472749683965
0.4355465262336242
0.39070459795811363
0.5305476921079985
0.35399238981689374
0.5980431325413844
0.5913536354720292
0.5886488615975183
0.4470752274673758
0.540255731702588
0.7013607391837849
0.6576845951068339
0.7252524454944554
0.6094565862491527
0.5159382736110383
0.41505640877408506
0.5197391089297042
0.5532447822047168
0.34887804617553675
0.7019504544259855
0.4770378295532329
0.5091845451401031
0.6233288941383172
0.6027963410650251
0.5904086067358778
0.5082445547501109
0.6162323770239421
0.49815204407154273
0.7710190579712847
0.4659807006838651
0.5372158475167569
0.47888589646235075
0.5874625503673196
0.5041218853281106
0.6451706898716807
0.6161161034814109
0.5618192069866235
0.3899360109996721
0.5004999515513315
0.4757660290839936
0.4716898104807749
0.44095950205547796
0.3150867291633155
0.6261038011843181
0.6237982975697338
0.5268098733462376
0.6252907463278725
0.6102956977298027
0.6145826903630944
0.409309933507376
0.7528749251823851
0.6052326151183178
0.5500575070454983
0.5379170422964323
0.37020349548358356
0.5832182891665854
0.4388547541475061
0.6277192433698809
0.6395083423569853
0.4569633522458434
0.42714940079620856
0.44392213954222604
0.49881682193251614
0.5853066533361956
0.3570750268343964
0.5613699635094501
0.42039486689883476
0.4904748153788011
0.634916621232343
0.48737692580095093
0.43792683696077056
0.5185235102936663
0.5061167814721041
0.45751008147958155
0.6243395052270482
0.5937302926656615
0.4983744234172782
0.8120693733680203
0.4581179353160341
0.6123752070056477
0.5357949515773244
0.5007621348459045
0.5432289620904025
0.5026390980187478
0.6255802959741749
0.4194953156163657
0.4693464522810626
0.51530240847127
0.4958661402459265
0.579709302354724
0.4922191396014784
0.7286188014579239
0.4894484519054431
0.5366919739512741
0.5556886430409227
0.5336448902101173
0.4434989168133795
0.3828510798574047
0.6600980606196609
0.5986383457135609
0.630698331672405
0.5088782369003698
0.6772239028487074
0.40966561176654037
0.7181170556123365
0.6215392562847087
0.727088305122522
0.5796215320436597
0.5022647050395436
0.4557298593955752
0.7264361771991932
0.45866193429597335
0.537262266338142
0.6185037826910833
0.5043433028865467
0.6417965018592731
0.6203174323093393
0.4760114160988316
0.5204093536352268
0.4288174521792101
0.509907526360995
0.5010468135373127
0.49634081025223387
0.4906799730717077
0.44550124393610235
0.5079842660598339
0.3989523186935788
0.6461210203054907
0.7241288917694189
0.6106491398839977
0.563275246754242
0.47728769767452667
0.36007166340819236
0.45202770305510276
0.4513249879928001
0.35585635290533985
0.5686040006278045
0.5124422272561988
0.5340864895267743
0.35755361233960453
0.36707021853629535
0.6480570076779432
0.5851576428841795
0.5029996035403168
0.45113953463402306
0.695314927084616
0.3629168429341546
0.5740855882246506
0.573731054433196
0.5985878715225997
0.5335568128888313
0.5560741552005559
0.6489595145362842
0.45354313990854583
0.5934060640758679
0.4963572731566659
0.6755310042274011
0.5776214189622721
0.4528291300474924
0.7417270596945348
0.4793623788933469
0.7189043069063132
0.44139109626189266
0.755884070961209
0.7359144448658133
0.31933777162380694
0.5453920724085439
0.6693146005449574
0.6341501687465224
0.404422491372318
0.3251071489315526
0.37337736331719024
0.5087520492774006
0.5083582641082129
0.5270753881939944
0.5838909199410923
0.5003578415070455
0.5462806038297502
0.6793669405419466
0.46919612578181435
0.4776029153638125
0.4143376616666152
0.5207630510965416
0.4692009966235485
0.5511162435575894
0.4649931962269916
0.6665562984082909
0.5067550317635031
0.4813774126463877
0.5942007882599922
0.5907263313600596
0.44485083896075894
0.38681488800483704
0.55249080546822
0.5532222322945732
0.492611798742648
0.33525193813686827
0.5809533772291241
0.4922923509214451
0.36946848781273234
0.5667708420435825
0.4025045545473304
0.6649601196507577
0.4771505927513878
0.46742006611947456
0.4829495434532995
0.6560622236536068
0.5200353106280002
0.5759168628608925
0.7066327884395125
0.6533002298677442
0.46495166914682373
0.5488560265476811
0.5176069526402316
0.41571174597010846
0.5159849196228202
0.7536464656048669
0.6296014862380988
0.5103663442059513
0.7225256638591908
0.5428649421465079
0.715849084762417
0.5831988350801451
0.28026716622955516
0.5146627367679115
0.6279497743236447
0.4351809440191245
0.5025094383028275
0.6573296095842026
0.5936635850716082
0.5610670401541359
0.6388405279874995
0.5223656248026809
0.5087570304971493
0.5932677224080234
0.5030330425865738
0.48222615615791287
0.5594615982314112
0.4585914258091036
0.6586548191716031
0.535141848644783
0.3408547379628949
0.4579224774789602
0.6675876244602578
0.4639374092866872
0.4777220535811801
0.5973749844904267
0.4974713679844335
0.5197811125400879
0.5135147272088864
0.571360511321516
0.6200648303693779
0.57948675364541
0.4575204730893136
0.5723981729338844
0.6345798571948318
0.4584598922376505
0.5882843284042064
0.5897628105842586
0.29987004331792544
0.5104222268895506
0.6164713732054724
0.49941762835692
0.4617065308773385
0.7783922056234625

==> anc/HaarRFC_L7p0.22.dat <==
0.5869797829523837
0.4733012151258796
0.5711591364693126
0.7047225078564001
0.41401236275781556
0.4901353158657093
0.6379219789443268
0.5907255988742821
0.7533400494301613
0.5793463651097901
0.6075050179014769
0.7019859869392002
0.5901585949341789
0.5922499446838971
0.35823400810458883
0.5801931838064621
0.6528640552033927
0.6567286029597281
0.5948862989122791
0.7706314230417048
0.515303789547757
0.5816676694137757
0.5103511320559775
0.34662218057754934
0.4642065038049996
0.4947835007527187
0.6111712338171875
0.6608010453718256
0.6776045460753298
0.6074417289745899
0.6420598647359583
0.3932146324473003
0.4760274261264749
0.48451345109609845
0.5129074664004774
0.6794260741172741
0.4118888625882824
0.3797207210642001
0.5827872721550046
0.7604552024939548
0.5691563471692548
0.603920102891886
0.5698933286574966
0.6382683443682319
0.5474184391966648
0.43119396190566567
0.45874315021199386
0.6226682995351513
0.6158166563273555
0.5853531294476079
0.5091354280021405
0.4885663251558118
0.66992904719123
0.524674761349487
0.5316170309048005
0.5719579367493817
0.5442835343091591
0.6862052813985385
0.7067901735197056
0.5233656496568891
0.5027906271508
0.4820394305408756
0.45880259722329536
0.5942857564783889
0.5441835115431648
0.5054981312529181
0.49308447580826054
0.6013849660237556
0.5952367167701762
0.4627172372371983
0.5133641919600823
0.7110809088695857
0.5603297105109938
0.560231086514231
0.5563514640784919
0.3464064563758873
0.49194082057280897
0.5984524766473232
0.5191489035767873
0.5524748305440081
0.5158254364407162
0.5752885552710977
0.6304223627729851
0.5652933500998437
0.42793688911629313
0.4510913185150983
0.597089668464668
0.5554333281054226
0.709630199888848
0.658613963172055
0.6003981829115533
0.7261184429047397
0.4439855676007593
0.49325790233022604
0.6509565240315159
0.46012534208369976
0.5333391506997469
0.5176157212400797
0.5570721049202414
0.6101500644077241
0.6562455522083015
0.5778899213767662
0.7914492438167048
0.6685052518534302
0.505458960934761
0.456447544612124
0.6248358746427344
0.6787238274285881
0.43419535621200445
0.5231474636759008
0.6337808159389647
0.7134461704478471
0.6972709407729388
0.615535822831659
0.7145045872378294
0.5282447078117144
0.5363600935790284
0.41533163973277987
0.5396357257875629
0.4261304240665728
0.43445342872861226
0.42006167409966183
0.5815580584698191
0.6096190121734654
0.49406047264956343
0.5559271027033347
0.5511877187894414
0.43527849590298817
0.42460446611775776
0.3969731556757534
0.5744494458309158
0.7219630623600163
0.6410820895068644
0.5559516436576208
0.6232071226514132
0.4710459475488082
0.5999036947850386
0.5627551818557633
0.4343930521745576
0.504728561934698
0.5157696985356389
0.5536583627240212
0.5842577550236369
0.5083765116597558
0.5956536053288584
0.6172235474625318
0.2839924376333822
0.6415317812890861
0.6413695497771851
0.641259253419231
0.6479021502467297
0.6197229115122987
0.6117862947999635
0.5692280205291491
0.3771553304776526
0.386400518474529
0.6613070865610803
0.44453565720612975
0.40356132095262776
0.5579203019850643
0.6834885993607951
0.48436644765047443
0.6457043167582744
0.6046778121211547
0.6061786391739459
0.3318507288217792
0.4250274411344603
0.46421088464438426
0.500992624842452
0.5917480679751436
0.4531623828330485
0.5249686355948934
0.4042433678745831
0.45847680062405677
0.5496539362255604
0.5190761143251972
0.5201851686338284
0.6423624691894565
0.4102410024347926
0.521522356896455
0.4746198377109452
0.45786739895883016
0.6033344017587833
0.44274353571462083
0.515900719938944
0.5008748474517292
0.556219671765935
0.38018429187827024
0.5366257648034474
0.4449193093424035
0.6470609023260027
0.5487622994118316
0.5268589831829866
0.6021229100757656
0.6704199850967175
0.6067557860864361
0.5019018223718231
0.6196699291803912
0.6543783962434863
0.48515167613763965
0.5506662326008105
0.47076952014907014
0.5480139918592783
0.45715316232176
0.46930220528507544
0.633332063704034
0.5051668934825521
0.5711767868566242
0.8508735900999997
0.4808921190846145
0.7009980165773658
0.5471780725328044
0.4708095898619752
0.6668565887166701
0.5448439217799468
0.6406350634532789
0.7158303101626371
0.36822402373689495
0.4767220645614174
0.40397247373848594
0.640012428515481
0.4664700106905835
0.7121326096712987
0.5726249910374834
0.638058435216675
0.6040590864544105
0.49898206748299545
0.8442998124437381
0.3746981754489484
0.5151029781773644
0.45242123297649933
0.579583698690303
0.41248898289381614
0.5530097385885787
0.5226693849736374
0.8542685921173483
0.4013652602973671
0.5517126883573058
0.6264662866637605
0.6264338308286023
0.4869895658596683
0.5032611294846253
0.6016169613928993
0.44473871625161937
0.6544765275365949
0.5117944728159529
0.4303603793040945
0.41479192498392237
0.6079458170272642
0.3907237863081811
0.591781489594739
0.5209160873599237
0.5461347991605096
0.5665646873763681
0.5001107555072093
0.5116627342133371
0.3751893171452048
0.5313303262825299
0.4576501334728922
0.5033609531794998
0.4836653128334185
0.5941247242530655
0.5629422579670064
0.4431314545172357
0.6491734501882865
0.4691740685554844
0.5457376620289902
0.5516174606590684
0.6968261354676344
0.6062180114178
0.46991751298914647
0.5415587973914326
0.6997521117989155
0.5519646413593507
0.5203384083050889
0.5638469312406363
0.6360274994154863
0.39556872375028646
0.5528266184928415
0.5204183643085609
0.7104340338030166
0.5839147081619762
0.582788722038314
0.7200097180311064
0.5330596026810207
0.7173242541101954
0.5863401530275774
0.6245524646494954
0.4769021021296105
0.513754141584079
0.5283238931408452
0.6134590316581576
0.5017640356873925
0.5497208724575402
0.4149145252304269
0.5577372206456872
0.3995213859277531
0.6113699066528564
0.5534981714607462
0.484223077993148
0.5533049062237659
0.6516632591805486
0.44525579852228137
0.6764178451278631
0.44182528246947994
0.5569099354160097
0.5860102383967911
0.7062817949359883
0.6629964514602699
0.5036861529913286
0.3880883489918422
0.5888488176533647
0.6093461102931579
0.6289242323733683
0.5829166135418216
0.40884640305671444
0.36072705003263894
0.5654828741960859
0.44257740959105124
0.40706911220711317
0.450652522589987
0.6247759315770587
0.6586990470814336
0.37343022698750034
0.47609242376529287
0.7347084377817452
0.5446682238595129
0.44260296360698614
0.47872495882839644
0.5946554431335772
0.5784507933733639
0.4666058770604947
0.5711752399205264
0.6452713983346162
0.48704206611824974
0.6460460872878515
0.5817971443186518
0.6557531567317769
0.4953096347539421
0.6296354311292673
0.5749854804883301
0.6223318667850883
0.5117185500909183
0.44029487794738353
0.6796371484697193
0.5851105691404235
0.5457171395627562
0.46081436763804634
0.5707038538438255
0.36530785033256474
0.6856738670319942
0.5539747927764627
0.5381165363537841
0.3148007375083027
0.6260985834019345
0.5200713861962442
0.5242505294428487
0.4215037464469279
0.5506480482158584
0.45417394949735623
0.45256911886220463
0.5301595672856882
0.5657320745562398
0.5292528241219328
0.5633056078850947
0.6977530005022139
0.523842414917004
0.5444887240297686
0.43064902955381773
0.6616640689217452
0.5871232831411113
0.5483972472655686
0.7340602370970313
0.656834698682672
0.5901734926690104
0.5059213974386281
0.6293083886392326
0.4548806889284864
0.5051547684915987
0.5533278485316564
0.5382745308741267
0.4748313411972086
0.5876262599483021
0.4813585066418149
0.5404645942385792
0.6666771869838675
0.5905735616019911
0.6937633314759707
0.5220213193896457
0.5274976141209968
0.6836853086875383
0.49683663890473856
0.44601552721555615
0.6041611261767129
0.6804354695911495
0.5568083462640222
0.47396653296499963
0.36628421054173355
0.640613664701722
0.4794412138825329
0.6034829210138901
0.49917110885564825
0.5176282641982678
0.580211202218318
0.664685156007094
0.4548151633347963
0.4690334909567364
0.5218175231228073
0.7801739273144056
0.5472997352066367
0.5942786796910795
0.5937279487683533
0.6906358568153421
0.574779194916755
0.5990697952781431
0.5494030473092522
0.657387759370805
0.44320674110358277
0.5262905170436696
0.6100316239531342
0.43551258824590006
0.48205407941689826
0.4257679898935151
0.5608305343335247
0.48880507486932223
0.3933687871335328
0.6359791087995701
0.5436227030814125
0.5002003400692926
0.47720559137059737
0.589591761121623
0.6725616966676975
0.5627828212041895
0.7323322398471152
0.47924904350700936
0.5280446432575732
0.37790856357279
0.45515570904554276
0.4883610415118794
0.6659802175458294
0.5397762092163046
0.5720643461905555
0.5369568961609401
0.4353012984880789
0.5489017669356874
0.7272590351539966
0.7259399646750785
0.4803111960204551
0.5508441214073648
0.5190394092375771
0.5551406326172618
0.6424138667783008
0.5026990460055267
0.5557146578351922
0.46182291198163083
0.6499150995584079
0.5491408647465678
0.4773424257850614
0.5746090744676899
0.4350689578176846
0.42314363937154537
0.5623259526688668
0.5538101821811163
0.5479073732345956
0.5916009292373677
0.526787778707635
0.7587543523559743
0.5302244093177747
0.6093582716959255
0.5752560577180584
0.5199328751603133
0.6203917910186432
0.6649998886103282
0.5397450288547033
0.451681761608617
0.504231694750468
0.5772062313025357
0.49134589164592124
0.5204022109558093
0.6779177128902439
0.5754269192514739
0.6536169331141002
0.584680904787952
0.515171772389077
0.6172160300163726
0.38679459278838285
0.4587780616409359
0.5005925582116074
0.4919163280440679
0.7372177016132467
0.6233972267171611
0.5927564492129174
0.5007730450188368
0.5220197087148024
0.5051352408345662
0.4367301471976301
0.47480377366833737
0.6924803192542464
0.48068830774194493
0.5469031603605496
0.5770931531792115
0.4867874239544363
0.4611499912717709
0.6010856072280356
0.8061328053194978
0.48081162102554115
0.49657311143563826
0.5752933325385604
0.498250388097674
0.6118180623006896
0.5210846802717067
0.3795849963193444
0.5835975922253323

==> anc/HaarRFC_L7p0.23.dat <==
0.6883597698543512
0.4732417865405861
0.5083075880726123
0.6752204546039874
0.5211055152299372
0.6865287048655647
0.5458065377278921
0.5311878930704355
0.6370509334493943
0.6120380662636535
0.500251574468003
0.5512910325878342
0.735659201391969
0.45325408635447284
0.5249811579512543
0.7094400662858488
0.6089913401234684
0.44727195406247705
0.6243850131569938
0.6432100871632395
0.665699087763914
0.6413410321434967
0.7612128999245953
0.4955042253666456
0.5843220359030447
0.4251627515752848
0.3785952698297516
0.5635822833376865
0.3952497726372214
0.6799400461099797
0.47867900820031806
0.8471917218223333
0.6030654664178946
0.6497661929295365
0.5423723458089812
0.5288325098724657
0.7140320243445254
0.49323650089055443
0.5046060384014092
0.6660974122976865
0.4784062836245009
0.418010010993051
0.5624036819041603
0.5613104380799807
0.394934740824729
0.2902546726243213
0.5154212744798881
0.6608900781385981
0.6066272084429081
0.5604360296332842
0.6377152115075386
0.5491986470735102
0.9263849885085625
0.5863640221105254
0.5036142813794797
0.5214993396807501
0.500487873388408
0.6065746602934613
0.5321908521353637
0.5469381546043308
0.5741070117488877
0.630756647385574
0.514051301028032
0.7204095515177507
0.4915390243351086
0.47261990659948316
0.6172956426358962
0.38948473334798045
0.3601405755382072
0.4973553892423601
0.6831981113609261
0.6054515603743199
0.42096291435322913
0.5477667700541672
0.6377462459592327
0.5406634518463405
0.677224516801885
0.581155742178864
0.6082060658472311
0.5215077904178214
0.6444108725698429
0.4255235373875364
0.5553717319002952
0.5617673186123946
0.6129041015500687
0.5793909118133725
0.5777718213094667
0.7199256697907269
0.667470501922397
0.3675585316341593
0.6557747315583151
0.49529672694853927
0.40100777029142876
0.5358641966707006
0.541262007908804
0.3439575468971277
0.4803892512816725
0.5256432317588642
0.573638404433395
0.5588891991781416
0.5091576392490654
0.6208047176780231
0.7298555338182394
0.5534986160491145
0.5987913460196242
0.5584243378270789
0.785198055650122
0.696074365118628
0.5464380551398337
0.4694778085754114
0.6228285352119007
0.5986566062229498
0.523945581662359
0.5529330656533968
0.5992458128417506
0.4773177743106055
0.5182825355781205
0.5263343139112967
0.3238348622155706
0.5601684014251014
0.697689947475247
0.6018910917688255
0.5340331290543386
0.803978477060736
0.5419755657471277
0.6639907688580234
0.6317735526079387
0.44365462711295145
0.5776238006869914
0.40938534178852787
0.43469004851321547
0.43644282059303185
0.5866670234537484
0.5318203957746322
0.48308343603519577
0.38765515647692034
0.5628926558198228
0.7456823708638675
0.5517045376327889
0.683168442862917
0.573668878396237
0.3465158601476173
0.6745613230241808
0.44448475090033857
0.5737303769105571
0.5633339230692336
0.4671293116750339
0.5767232338869659
0.6001140241720693
0.478491811533085
0.715155056365795
0.6278977213548346
0.7126750385277918
0.49735096766640324
0.49552545198637993
0.6375335641840135
0.4489703807206617
0.615097588934371
0.6789400231408451
0.4417822927644367
0.6382538440488776
0.6607461220315439
0.33128064023153564
0.5722838094035761
0.613820267052978
0.6403699642866194
0.5385913179530106
0.540517247925614
0.6763924736323133
0.6646283727296023
0.4877282811078048
0.6561640343312832
0.38102318680374514
0.571741808769683
0.6613827855198952
0.39827538353420494
0.499145542917255
0.6223136794151752
0.4925628607024353
0.4332249105378881
0.5359320789786712
0.5883091766695635
0.6808915922015459
0.48478194578318445
0.6957390782252844
0.48733586351538
0.567203443693066
0.7276560529047985
0.5159944748676025
0.5855237611514428
0.6504411786575338
0.5928817622267689
0.7465416283797426
0.5545620162793713
0.5028648073345705
0.6248837557024797
0.6107423305412356
0.7689135726487081
0.36153602361629417
0.5173888025437733
0.7281062020616939
0.6675458637564037
0.5384521702112534
0.48611054878650517
0.5337718029563654
0.6809577949152312
0.7041524116231478
0.4755632738564917
0.653628197363333
0.7037307969979123
0.605227401042921
0.6537639549417648
0.5268179036356105
0.36304536698561896
0.6335400149552185
0.5467320187027334
0.5456541423145611
0.5564207565958073
0.45942781225826185
0.3496384108017072
0.7999146188838416
0.5816263532406464
0.5818310851442842
0.5154989504516151
0.7268863137791904
0.4925578532105524
0.6151983555686754
0.7248478923624853
0.5131417796987617
0.5401981232437499
0.7070965922145974
0.6378897737393926
0.5499324044770153
0.5827946235414002
0.45708628611783436
0.6077019210887032
0.6032230917956051
0.5647367448457247
0.5692852498721359
0.5114265497121263
0.5056021389734733
0.7304278966280341
0.5880371989602965
0.4537888160488549
0.6240117381076153
0.46671036076319966
0.4451774702096658
0.6863506214847314
0.3528365319647343
0.3795757697231022
0.6081608881622319
0.48347785020115697
0.5314639872075814
0.5659288807399303
0.587887130115191
0.5773867426789326
0.5422193435728373
0.61351286713377
0.6091624233541763
0.46096812091050104
0.4206451843955315
0.5554071436115549
0.905676986271555
0.5235198258907389
0.4767979595219257
0.4207665320886552
0.5706395913109863
0.5598056881171616
0.6275001471287494
0.5878964975155537
0.5861780053335247
0.5098018112386307
0.5100566003366104
0.4720024697352253
0.6448311112969821
0.8810296331440663
0.684521611278756
0.613643565450006
0.3315148065002229
0.4336899195132857
0.4653486841879616
0.5701656566553425
0.5221634683902938
0.56684878563786
0.64268358482356
0.46170156367398074
0.4891539715254767
0.6964697672449598
0.5244129554469142
0.6056945562575946
0.6473211906012908
0.5874250129161582
0.6540230312704163
0.46463055890728167
0.49112704412881275
0.5994501114943696
0.6699249290384797
0.8499150775347682
0.6898877093442926
0.6751378072025143
0.3713658237342923
0.7055461140275949
0.5978577754427248
0.5627809363850077
0.5231558873279395
0.551972309168454
0.5492742150429966
0.7347465022098042
0.5805764781317324
0.40079312655202287
0.6515632682413255
0.5302182678689954
0.5585338578592031
0.6043494786469616
0.6662056141760576
0.6279404223139566
0.6538214543243189
0.4474188015968297
0.4467677353749141
0.5394963175496227
0.5810250028307877
0.5635499723118077
0.5092218292813174
0.5413589970729001
0.6331573139646187
0.4710237748698952
0.5714430669769939
0.56596931141317
0.4033891229055705
0.6838555624179262
0.5494432674237226
0.7079474174077861
0.6657382338539268
0.4507275139681379
0.6032415721409142
0.5843600646595402
0.6072333273065319
0.6787382936436405
0.4885393914522765
0.4680115735143397
0.616518526617491
0.49324146239447353
0.6019649907908184
0.6480334315434555
0.6583479827297715
0.5921799077938573
0.5487343424168409
0.41838473989475233
0.5607489390397224
0.49892036656521416
0.5668270655014768
0.4729835512242707
0.5760500890808096
0.42880674283614884
0.5220415967616273
0.5753011507701633
0.6208598431339536
0.613557629304442
0.48547242422614667
0.7184852315449562
0.6280852178790417
0.5214689347338095
0.5382083861693903
0.4915138844277698
0.5734761736215128
0.6051312137301574
0.5069358466571513
0.4467361830528197
0.43980595089766505
0.5936486300220828
0.571574966285988
0.6005936820151179
0.6174886414708177
0.6878690129911197
0.6064278839699082
0.5996498429588661
0.6044825281817323
0.5330409062373112
0.8214193150660865
0.5289327915691058
0.7105771471715032
0.4337081758360405
0.5169979029406538
0.7153838210036982
0.5553037997664874
0.6787620915034746
0.7197520407481481
0.5766176980961001
0.6501292616043962
0.4611145412979136
0.3745477145863886
0.6729985539435026
0.7015452488041858
0.5509946958693411
0.39552299833561444
0.5553110033071698
0.6633480516478698
0.4950586909732838
0.5941961131633771
0.5767889893179924
0.41577172245429384
0.5157757207990122
0.6753404691499625
0.6732306924527325
0.4513275675340425
0.752633747912331
0.5468036326814817
0.47128905467615634
0.5411588088624301
0.6655440779782694
0.6808647247927236
0.5366507389965914
0.5524943154499089
0.5982107028954524
0.47336513918903106
0.6992786536747697
0.7923495592292914
0.5468317245798172
0.5291572184686253
0.5329285465278882
0.6659435386673915
0.45363090086057195
0.5171691638642711
0.47104303877615983
0.7094910074991282
0.39134096083344416
0.5668971232996081
0.5441141608756855
0.5887339535064833
0.671455437299016
0.40590640022341706
0.3877184372156539
0.6410105120293368
0.48186410742475017
0.5052323151405892
0.693518642123674
0.5804984253115204
0.48689813058918163
0.4103617181971716
0.6505378001191587
0.6934764990289071
0.4315485210315281
0.5692961575483906
0.39854272415378666
0.6148044244752325
0.5010308885963145
0.45312535514913477
0.625062686689736
0.5562130393196845
0.560190322289499
0.4161287155234025
0.5565617660588296
0.5150671887404004
0.5382364642032259
0.6356712800064459
0.6434535119808962
0.4946620257954273
0.6568632001165244
0.5692521686507642
0.4950926076104203
0.6024903471502447
0.5613472477515102
0.5599401219250345
0.7275722760950548
0.8296817331522084
0.5957997225463655
0.5642163608495946
0.4567001985984083
0.7627816633370883
0.6160952303333803
0.48834441617642543
0.483409740722622
0.5225246510275148
0.498081050323778
0.6132664694877401
0.8686809760778293
0.5720307809605616
0.6258175393618332
0.5409155247419772
0.5827995858356868
0.7069082516803415
0.5862259015036001
0.6296206044838455
0.525387648723538
0.4528913039829585
0.6222418173510117
0.6630193023916552
0.44642863880487277
0.48099127102397027
0.5419318793090168
0.5461725912724107
0.544492450644241
0.652887851571254
0.41458667183611125
0.3826050616426719
0.634705581724028
0.4184789261025647
0.7068449221917096
0.590065461576548
0.6179322824875675
0.594321334836301
0.5240463785114918
0.6045816663292067
0.5383910766944849
0.5669829008209161
0.5828936097248151
0.5180145610559096
0.6930274026347173
0.5799272096795535
0.5421339547098816
0.6290554933868818
0.6402815439945444
0.43738352818158915
0.636251923490045
0.6114199456319017
0.5319368712068623
0.5289942039728152
0.4930476762038618
0.7220273172507872
0.6877326006417438
0.49877512524281703
0.4975280939715836
0.601057181819331
0.7865236663976336
0.5861354059520282
0.5988788424976242
0.5498613874477881
0.6253758927776545
0.6352832675592563
0.7155422936527142
0.6654143189143019
0.7070234179373376
0.5718381921538932
0.6248861704303171
0.5073289572024471
0.5623934117128032
0.657850662985628
0.4079939100367771
0.6566987715565914
0.5923388510406449
0.42262077711167717
0.7513546179502045
0.5103982512477381
0.543992014193343
0.6721196931726059
0.48460733607578105
0.6673561816208969
0.5709741311782598
0.3950816515178892
0.36120656920927763
0.7677102000032354
0.6225737483298565
0.7872620293148558
0.4706689202376193
0.526427957126941
0.6584417681584103
0.6542342926544927
0.529854259599015
0.6517097714280115
0.44824510778787224
0.42418716828462766
0.3462564914796699
0.48608110031330354
0.6841302975263672
0.6472627170920897
0.5931156960545363
0.39609522513771617
0.4107575442617786
0.5104587642585562
0.63696372792607
0.7680516729840144
0.5049455599130788
0.43444483403238743
0.7391904524330928
0.5430100856095259
0.5128046403297868
0.5672138738045157
0.6054018768491023
0.5839894023816019
0.42491531930670395
0.8206182157082343
0.6347895901573566
0.43370303026546986
0.4951186104072609
0.5483277932079875
0.6096611000375245
0.6582908987232623
0.61372621553812
0.6821606359425946
0.5364437736464156
0.5747936364669232
0.5440258150175534
0.6145647213444523
0.4696738125666104
0.665336240017593
0.4384210469076361
0.5392754699952843
0.38788047540826986
0.5756079927782569
0.6262473673475184
0.7101320307138758
0.7931289674184869
0.6964297549978478
0.29368099024992184
0.3960063995133434
0.6529016519491853
0.6193183986940456
0.783639354669894
0.5997869816705994
0.6277348321549385
0.49696275663122014
0.7331789313683222
0.5127781141534045
0.5789680588682428
0.6534923908436985
0.6012113760415607
0.5493129605999761
0.5690956562873537
0.7430261229352212
0.7079576235842695
0.7370559408844397
0.50437706960991
0.5956881255432853
0.6007516718027716
0.4996877324373754
0.5038350112025347
0.6407000325281443
0.5894940791703328
0.5512124744194531
0.5524805336268149
0.5233634633198694
0.5738735371993735
0.49417156295243986
0.40849843759356397
0.5349027974898274
0.5977842521761623
0.4779879610952205
0.5400842947002752
0.7047219843457819
0.34545724909099046
0.6984778387910472
0.5147160240339435
0.5642786893221748
0.501164587567567
0.5487980724204278
0.5840055448367468
0.41510726849895757
0.472423204561982
0.5880668930481907
0.5325854703488853
0.519696857800758
0.5757605103042189
0.5786530548334367
0.5635254641492332
0.5230164243061941
0.39092669053240214
0.5849396936113194
0.44800540987446197
0.7070805473051303
0.7466377976262756
0.615562680070125
0.4858525831672995
0.432783387768076
0.5648604705067375
0.602784806590147
0.5585615507693199
0.6985898901203573
0.49697568195615616
0.48031552552611656
0.6941429047671936
0.5272822905368292
0.6480264833063165
0.44136978121097387
0.5795520153305707
0.7342000280910589
0.46323287691607307
0.6215028215053566
0.48616153899600806
0.6209176409279924
0.522732532463777
0.5001933252358816
0.5565025759406171
0.5701852251523134
0.6060979582164824
0.7973283760048181
0.579507649782486
0.45711988730476827
0.49832651504829095
0.6773231509721301
0.5283496701854069
0.6675980284890829
0.5052252943716327
0.6646264786953746
0.6048700796057842
0.504897290843824
0.8303956681079957
0.6124789239310511
0.47170107750316337
0.4988597351165357
0.7361183405200454
0.5438307548159571
0.6681644746719657
0.5364392658955688
0.49321389367543406
0.614026012344795
0.45979407437928177
0.5250769567623675
0.4804800568990363
0.488076008472877
0.44042363844843035
0.5407841533914062
0.556320914541753
0.41851419662021067
0.45380367047034903
0.46315568003547075
0.5636867004881537
0.674732189861726
0.6955642226127958
0.6635696828091213
0.5958514819219923
0.5285107050351907
0.6135837204096874
0.597959887986623
0.5759484134882815
0.47893057106609316
0.6147382499559092
0.5197627273304259
0.6204578901134535
0.5419521159339726
0.4939753354872814
0.4230334132783029
0.5086475534662229
0.4876338229269304
0.6977792801166722
0.7240775321403792
0.6622921494037188
0.591811775520872
0.7188397704213378
0.6183475848613676
0.5269081286147418
0.6127262906288647
0.46729297931944946
0.5239182907840974
0.40749166534600206
0.7425621390878342
0.7462996381003073
0.5748774617223927
0.5939952944595986
0.5768441412217605
0.44854043512361813
0.5556913850645375
0.5477733346878889
0.35037341720585286
0.5233865614745113
0.6017056421110983
0.6470725232388014
0.7612956770441119
0.5317851309572963
0.4674546300354574
0.43310929918540464
0.555275523493465
0.48853074429911686
0.5756375563826026
0.7784044276182409
0.5651146599589514
0.529818251105012
0.5807734531494617
0.6701542382279231
0.6177584711328168
0.3737845551447638

==> anc/HaarRFC_L7p0.24.dat <==
0.6418896634140338
0.6666199011763906
0.6492647343177711
0.5540838333114855
0.7860572780162919
0.6555747918205862
0.5836479805631412
0.6301271845151033
0.5743509191292859
0.6865242306867431
0.571145123900554
0.5021436291047248
0.550639814033586
0.41920159852960376
0.6203388869055992
0.6217060994701494
0.5653909774599352
0.6172044448078448
0.7597834220483042
0.47262653571639923
0.6825672615719541
0.6027819928985884
0.48390854958431956
0.4831957968808
0.5313304678553094
0.5525847792639142
0.37995594049631354
0.702893561034802
0.620306404521439
0.5689360529536046
0.4709307479571154
0.5828342998519801
0.5788916546568849
0.5924919107422162
0.548455528284847
0.47045491950445445
0.5812459989146734
0.555091641260851
0.4734224031581735
0.6349430644918693
0.6765812119690564
0.5508918885676116
0.6233887092768965
0.490082155475217
0.5465290604912013
0.45684346469196385
0.4881789170631852
0.4506871498272157
0.3884456932027353
0.5691105241544134
0.4153262282858548
0.4933476846604302
0.36503581077512326
0.556501399429109
0.33828413229640286
0.5151319495165539
0.4806054544187536
0.5163281437102741
0.6116010692082706
0.5838423583993946
0.5726081340639959
0.5059264564819599
0.7286990070189291
0.6710257202472574
0.620214033419022
0.5667101864774062
0.4143104971642685
0.6046020586802021
0.7098388705344129
0.3370071228842656
0.6405306610355844
0.6549837496918751
0.500042082459574
0.6370124812130958
0.621330796861722
0.5682811705420526
0.5519717399701932
0.7415568259809225
0.5732209156181786
0.7548493935274582
0.5656739653887815
0.6106316037721544
0.6035572394228771
0.5008649343979308
0.5428886220302735
0.44886800250214903
0.5200494401361774
0.5683887938161722
0.550482597119836
0.7435134277477475
0.4896527673191031
0.6349082896382245
0.7010896037324902
0.46578923594663496
0.6159382204462671
0.6251644032684188
0.7696317009859158
0.5694972347490216
0.6016723199507075
0.8185065838842867
0.7429481599040452
0.5948963206233285
0.6120022125547824
0.6532451673273997
0.5361234997489923
0.49031123215609007
0.5073193752103626
0.4891433524442266
0.7381688953914338
0.6387512327685586
0.6289809128340929
0.5358548820893256
0.8619780166909933
0.6199898072392052
0.6125143667799541
0.5750857054479375
0.5350987316141903
0.543675374343504
0.6195945009812117
0.48205016917341614
0.6461892951996261
0.5379770119206428
0.6765986529666439
0.7419403426113671
0.47001765113456156
0.5607263120390953
0.5553059164838182
0.5889282326939013
0.6699803553128557
0.6066376480038402
0.4024804410935582
0.5515120038008184
0.43159248297634073
0.5378219149697568
0.6815644351662934
0.751414776902317
0.7167048898298752
0.5107056527690269
0.5316967079696757
0.516154866461016
0.46691478141190096
0.6672081776504494
0.5560330290247967
0.53156964441311
0.5384046913545396
0.5779835293770013
0.5970042358008929
0.37409728516194474
0.4817819108080142
0.5757893763149753
0.6942604624462871
0.5758746536468365
0.5619137173974323
0.4884287736142726
0.6080911809566805
0.5055247999212752
0.8266636881936862
0.5104769970981998
0.6123461089063472
0.5647872328441692
0.6442124422454855
0.37205447731263586
0.5601859763156126
0.515124388164912
0.7038450647153868
0.4674733950717013
0.6703193890240281
0.5225094685695406
0.6112235913435424
0.6308460855898324
0.45440332766244296
0.6226130981763064
0.5578995920875072
0.522145709462436
0.42869296782565675
0.553825243721881
0.7230862617209083
0.5559811827736517
0.6081514197393192
0.5634826741036942
0.6281076409283591
0.5533708995882016
0.35673157613792994
0.6512748826881295
0.6815939274758568
0.4223074402541348
0.573125738935679
0.6113615117414991
0.6753270012442123
0.6795980810825084
0.6991246896424321
0.40442866966794166
0.6786786049159385
0.6442345288848391
0.35033989801246035
0.5921330961324847
0.6993151241763065
0.6667259279960951
0.6808041889721358
0.590231103639464
0.7334635143602782
0.40063709660018854
0.43551129039297753
0.7692154741986998
0.5436310352604005
0.4886797409608567
0.5054880301840758
0.660433159523389
0.6907499935752043
0.5562456017956697
0.5178991328815762
0.6385167704474795
0.5490095418540316
0.5234559071900575
0.6748965986392333
0.6013584186870587
0.38109356815435336
0.46056721926632765
0.5625799779521212
0.7431926723291008
0.3715456831328612
0.6654751551169009
0.6230143946187748
0.4105749731956274
0.7616143243073699
0.4708412613842153
0.592141532710376
0.6996838112371816
0.5208190357560836
0.6227687979569363
0.5880455832084578
0.516871288094254
0.5529348399425423
0.6448515858720866
0.5403633986631926
0.5898217535441012
0.6219148455603651
0.725625720890321
0.5190207501793598
0.8428039603653448
0.6308140846290732
0.685683256059208
0.6771567156903253
0.6284126295680901
0.452102610894897
0.540948028306172
0.46522938042464734
0.626411603553769
0.6691454885840076
0.72775251518751
0.5966599138056738
0.6276620719251301
0.6392652080157405
0.5385276119033622
0.7759249688117795
0.4448747489312509
0.4389343559021499
0.4502787623906857
0.48362546349534663
0.6073933154266857
0.7868174980460508
0.740503178699027
0.5105939685741231
0.7090204967773128
0.5501184181544609
0.4262766112815718
0.5015612740314217
0.46748955668947134
0.5298177562609057
0.6312837508631477
0.4960724902789218
0.511761827818661
0.5365057782987147
0.5685153379705881
0.5073004630572341
0.48276888011422914
0.4904118690561439
0.4960219687376901
0.7401008286958431
0.6789714647449215
0.5332430962820959
0.5873974567890844
0.7480099182404462
0.8153682167028864
0.4873062435500318
0.8521083893031609
0.5262059616424011
0.5964176086523818
0.49340223676984685
0.6964593746274778
0.7496935485696119
0.6624912791587326
0.7219364490090483
0.6710200238360535
0.676848143079054
0.4980791973931463
0.6135558523791942
0.5898762623641433
0.42189391006579224
0.5853115370346891
0.7673540304320363
0.4568729314802968
0.5685567825517149
0.4916435595557548
0.5538421268921165
0.6163689758980396
0.721311633528034
0.5410869842018947
0.7346601372639526
0.4862134120418181
0.5697530134290337
0.49222455042585805
0.7320186207744744
0.4402750518682787
0.4248304319577852
0.3604360546189836
0.6908379472292998
0.6045063126504265
0.7541115844834344
0.6128358896580376
0.6413200461953502
0.5467705064941047
0.523777121078559
0.4121656111695553
0.6502372583107864
0.3545002730337063
0.5578080330043365
0.5826940104830891
0.639504063122707
0.759322906360889
0.705150462033779
0.5963925255052588
0.5045793011973362
0.4297393893989914
0.7401745876392712
0.5279347299650387
0.5513094750400827
0.5462473050032103
0.7247281145401913
0.4340187846340968
0.7023826471259271
0.6239784009997806
0.6576910447116526
0.8107335359914835
0.5813009960597393
0.4685242282398687
0.5994755074418099
0.6373040894449747
0.4270544653319753
0.6013162929407698
0.642907917703834
0.56341955163382
0.5806229257727482
0.6181303452615398
0.45706833956751564
0.7434164029579083
0.6854905278706006
0.6984783468156106
0.6160589549089094
0.5432130891033028
0.5208882053510661
0.6764582065515451
0.5647083064621201
0.5872880086344122
0.7251683954456354
0.5060185512709686
0.5169606680697562
0.5970271836375511
0.8092321125055831
0.575116755444628
0.5784512509390881
0.5917286868102041
0.5011283580281555
0.5667819869183056
0.7530853645373352
0.5738574515186324
0.6768648745069201
0.4297424804700502
0.4800560053860478
0.5649729629587602
0.38636192815716663
0.7567999838104164
0.6297941952130838
0.5734701442302135
0.5210428528130112
0.6474634132180169
0.72662990983713
0.6554798683124692
0.527573735054869

==> anc/HaarRFC_L7p0.25.dat <==
0.5897440991005464
0.48698130463922396
0.5228942470463885
0.6364938838952373
0.7047858232162428
0.5708182482117067
0.694473781575222
0.598505695839836
0.6448732244497739
0.604081018534829
0.47302381577700675
0.5479080956433771
0.5968993985000481
0.6084272834886025
0.48223293900305825
0.7761756784622497
0.5876342046098331
0.8610873945768491
0.4693653667882081
0.6160288943599943
0.6483450409416013
0.5801904109718825
0.6313152545138244
0.45530588178589293
0.5775164295365324
0.6854990354919533
0.48540109025393974
0.7310172093337356
0.730215886169895
0.5227445991108146
0.7422742514098118
0.4953875419770612
0.7226440378417783
0.4975636886449581
0.5639860278188885
0.5436178417883035
0.6201549684579601
0.6969979541671519
0.6901287313763531
0.5573334537292649
0.7114889702009126
0.4804657652710745
0.46583266856075445
0.6658539174990724
0.5323587355490037
0.6178202334216397
0.41554173949092027
0.4967137398502322
0.3609668114112083
0.6599819664783306
0.44095312542161796
0.7938731217771602
0.4134209687850933
0.6467888649629503
0.4447550677990448
0.5418935971189316
0.792665187606704
0.6290684341953652
0.5684792147891677
0.7675761962732485
0.4504571199627548
0.5219275784720785
0.6695348102704368
0.45421824609196354
0.6297170415770376
0.38422471030390193
0.6216387061591488
0.5028903100382981
0.6785418770743934
0.5917126866990309
0.5839200934620585
0.5964301575308052
0.6423223735965861
0.5088300270775804
0.670562978018083
0.5463128587531294
0.4898072657709012
0.6789100992092603
0.47973213263725506
0.7207574865559927
0.6187812890403792
0.8449868873119664
0.6440632842203354
0.7100928722354969
0.6346189655554197
0.7756112705134001
0.6172266272219192
0.7013824712444598
0.5814061553380091
0.6326375257466468
0.5785463789884329
0.5173126183173563
0.7202392850980865
0.5441896620060847
0.5827017115020133
0.6118264970810215
0.5019349932477691
0.5142895672344832
0.6549693605047017
0.5006654292494752
0.5671863617974845
0.655195449128671
0.5042197356097919
0.5963919619639563
0.8417713501786728
0.6548713757461445
0.5374700118017726
0.47462490313872435
0.6711975741301422
0.6665325141586184
0.6231426032992173
0.7151214549033178
0.5046224445840424
0.5077898573624892
0.6179486783915689
0.767379338569942
0.6947836900179792
0.4630164316751897
0.42562267818044985
0.6259685178110135
0.679188351505788
0.9129285481060331
0.590023626977692
0.7337257023406154
0.7841430290939013
0.5488663478439495
0.47486673088563736
0.6243447592176792
0.5701437244868419
0.5292784078055625
0.5497775467318794
0.700707217889131
0.6815133927693962
0.7010753912929755
0.7196195769850361
0.7665237707136263
0.5056493260092341
0.4396239275822443
0.5404950723695455
0.5705505928282212
0.6271896258056502
0.5486118356381601
0.6974213073715422
0.5966662048418964
0.6725962732968032
0.4954922458073411
0.5696160893855672
0.71224004221688
0.5964383680851545
0.5328621496846703
0.7592364816552925
0.5700156539684601
0.6176200106611692
0.5129819626036977
0.5943287419598131
0.4994400008414929
0.6917050302791131
0.6041817599273246
0.6118961545681223
0.7757649527452525
0.6374073498689476
0.7203765969818364
0.728870864835597
0.6144248199745248
0.7226208662645281
0.5681041105186124
0.7097465681421266
0.5940647521890313
0.6783101886184993
0.483574704727396
0.6455802792974884
0.6242489721801164
0.681087236056306
0.6966189334131428
0.4311130988343478
0.6133319797813731
0.47714913135823434
0.6753468453989968
0.5279367677557516
0.5911066044217134
0.4823728085279187
0.43375896456463353
0.7923884401041584
0.5672917159823143
0.6192452751686282
0.5340216386577611
0.6892849725005699
0.5629152923562776
0.5786021658046939
0.6511433736227118
0.5668524979331843
0.7996813919100876
0.5835102838915636
0.5780055722041952
0.4094171424949089
0.508747887095301
0.576171653884946
0.514304215091436
0.745167130977347
0.5215578655136293
0.6923260718722094
0.7208034782158863
0.6060562512789853
0.5619887506861152
0.6081769600729807
0.6922126915213568
0.5002759423805526
0.7388675161894351
0.4852974337354001
0.6687399821056863
0.6870888458084154
0.48291850150031257
0.6734088170893959
0.5080931970724418
0.649048449846071
0.4982590183543511
0.5698371918809606
0.49505317951784494
0.4284518589754282
0.6357708089539528
0.44147222548352955
0.6215741527774803
0.6605147348658734
0.5228089704780595
0.6333739021537877
0.8445444104144123
0.7710605494941903
0.598922063441735
0.6587592621213216
0.5603956808768528
0.6131281225519991
0.7511088970724443
0.5809413784332396
0.5326801091864662
0.48779994875916916
0.5133559503806648
0.4468069931770299
0.6658641365527207
0.5775528022159989
0.6998862257955883
0.599583245365169
0.6156309268893905
0.6647470117773097
0.5619871294810858
0.751322691845726
0.5152416955364147
0.712910933912461
0.5439903456859171
0.5255110352407103
0.6007446149698353
0.6836938660134249
0.5140473854709171
0.6890504036946715
0.3804470932395992
0.5765467998142138
0.527040300130448
0.35357842345400786
0.666951957277938
0.6472682582984192
0.8259862625135718
0.47949521288552494
0.5759545914370673
0.6300784281585908
0.6494409341923968
0.6044601930460607
0.6309461542733158
0.6063693563724991
0.5860762023902903
0.5682516357957933
0.6805433334869101
0.559223453877299
0.559140865152969
0.5728272353067977
0.5683023787369611
0.663004242210715
0.4423321840489671
0.6881790582042075
0.48725689582023257
0.6288319041095078
0.5732939275889949
0.534424751402421
0.6434699379457148
0.7382742852097814
0.4768821615182106
0.5614093112991582
0.559988732411369
0.44446539573562865
0.7311968017122203
0.7364009894146083
0.5728996149922101
0.6125549022177214
0.5576299876981836
0.4849306332070423
0.7181540273312412
0.5635586460923302
0.7280506828666049
0.4749878306233076
0.8754437372402377
0.6560270918764708
0.5689720536159348
0.5535029291070249
0.5792239592654682
0.7651334402192035
0.6027963155435933
0.7347091736821305
0.7621790685145003
0.7681633553831978
0.6817293521805893
0.7122008239567025
0.3783947905354752
0.6124178253289427
0.6688946872479233
0.6599917362788109
0.5327989272613117
0.7082063493811643
0.680866723783306
0.6368482527526713
0.5831214093753505
0.5705771520425755
0.4909415788741432
0.7037387921877862
0.5671624389925082
0.8047904688986129
0.5159333051536866
0.831193010649687
0.6607628614777777
0.463529754186423
0.549822515029071
0.6599302019888369
0.5796319054716713
0.5866965403785759
0.6525612969427135
0.596551632960686
0.43563908185955275
0.49430270133718485
0.6803743917452911
0.4497315646117759
0.6626615276250569
0.44266127861271176
0.6671843438924383
0.7962193788542544
0.5755090757054259
0.5733044477147614
0.5939898178964526
0.3899082676453513
0.7376414211540085
0.6574869484915657
0.5143498243060075
0.6250645498859064
0.6147852725418234
0.6430129688504845
0.5558600608743299
0.6819921589814564
0.8403351898321841
0.5940822025886066
0.5478752577133762
0.7224273420912783
0.7740938468953277
0.44286709693303117
0.47980732757755473
0.7645558467154614
0.6174467793893839
0.8117771353802008
0.6284491378629091
0.7433285353894534
0.534083608591294
0.4744869080081427
0.5931858396388154
0.36176167519492336
0.5666568810352423
0.4539159214474058
0.6602656758348786
0.8494617763229784
0.680968070632507
0.41461953464878326
0.5391227125209547
0.5275831837722946
0.5216977565704305
0.6134054790799176
0.7768601225372739
0.6888202729652798
0.43088864693080314
0.587034306988337
0.6579977912362958
0.49054907272548914
0.5594068782032315
0.5660460294122208
0.8199327590020735
0.7334708338402107
0.72335997952517
0.8304399085057691
0.5420975741927831
0.6982336779439692
0.6006625128078411
0.6496721872728755
0.7411796877494593
0.5341268521960811
0.5571511426213718
0.6148945617663786
0.5478716470411732
0.6423257826583809
0.5207490954419854
0.8086148531983116
0.5054219243876599
0.5816784548495578
0.6122832415933018
0.5876994467544249
0.7794173146278263
0.8135007558457142
0.43951895926601325
0.754102237507692
0.5321163077594757
0.7573014510788556
0.6856619566555092
0.608880291648015
0.5560484712642935
0.6040402554227492
0.4127938383235839
0.7059202778555402
0.603786682181038
0.6165673598181861
0.693418609087188
0.7954904803264278
0.5162107241507192
0.6949870409706793
0.6167938251269419
0.5767834351672548
0.642702144901269
0.6696864678353454
0.6871659977659301
0.7330762727027357
0.6039674572619183
0.6575731788290406
0.8226076854102135
0.6046049630057383
0.6232226023518245
0.6738049400482586
0.7194725426572585
0.6223856772593217
0.5392416233659632
0.5406262335103615
0.6360439313614014
0.6366394533720844
0.767613042817329
0.8061270126373958
0.6256413560198397
0.5612424297670311
0.5706305824109923
0.6187684904724652
0.7517083774030867
0.5750221467177765
0.5506427314548518
0.6909395064810487
0.49143416510152366
0.6524002407679886
0.6723254488750644
0.42337974875698087
0.5450290270357304
0.5572969423657222
0.5367453843784359
0.5247571918330247
0.469521441850907
0.5477074930961184
0.6480952665110166
0.5690106003907501
0.43463327260174944
0.5819235958046817
0.6476713558218431
0.6066577980479839
0.5676061414494593
0.642447984840293
0.5443900726093004
0.7748385428467158
0.5258383733530466
0.6818965650929373
0.7312194618324317
0.5261560995089329
0.5923207164656284
0.701551645795414
0.5617404571141226
0.6027866368938226
0.6542192446126008
0.7313794823751079
0.8200659387003969
0.5027082700533033
0.6422055380813614
0.6948579061831711
0.47631065705528164
0.7129357459846231
0.5878226833468401
0.7030083195019448
0.830455578657422
0.5463325172834291
0.5928680485391101
0.5871074922254413
0.599017308967402
0.6372547782199589
0.7167681552188567
0.648556505094243
0.7629360413381315
0.5083283653317257
0.5713654559769186
0.43503165451233955
0.5155276537178932
0.7169367354698597
0.5916165162247381
0.8033622880128387
0.6602396054049303
0.7065814805843202
0.7769362581304606
0.654319485286752
0.5847784644517465
0.42068751529236476
0.5264573036389373
0.5552361538171634
0.5774129325887069
0.7121820089587432
0.5773886219351856
0.6541091863205474
0.6631849742742011
0.6431952750847767
0.61550692894497
0.70639068346573
0.5805855519438963
0.5425766831300204
0.45597761369003914
0.7506955768742196
0.7566787310948562
0.44347413892890536
0.7744567594174132
0.6185129456514887
0.4494412511602216
0.5181461801544146
0.4911417685579212
0.5566140240281721
0.48952640116023854
0.757374459523296
0.6303395620014258
0.5111215832795445
0.6525760436087746
0.6626679084771352
0.8260209267253941
0.6267166484643325
0.49402645504934445
0.5148220799245687
0.5388699191489927
0.47004240793543717
0.5138695371530897
0.5687681868776979
0.8345537454817964
0.5407531336883905
0.5335507072032476
0.681178306225284
0.6465185025282895
0.5802848148195977
0.3470876862323291
0.6082271846406957
0.45128016469957444
0.7193588543600486
0.6093102096911827
0.4739151705623504
0.4198750052994597
0.6161267316144773
0.5193983239964491
0.6620107992389115
0.8590696872439798
0.7223061932605435
0.6818763263167275
0.5868998880250338
0.5024987835154736
0.6037147669037113
0.7705513505567743
0.6694868445847454
0.5473958822427977
0.7017041339234457
0.483234804770572
0.5250030929407176
0.7615277426673652
0.5081687881243725
0.6501491549919364
0.7586345202107098
0.5191304968602279
0.7904620142975066
0.5675487122916876
0.8300051857286731
0.7286488680083981
0.44816604721561254
0.5850291507061727
0.5598442008119682
0.3502129275252073
0.6148967781914249
0.8000322456120618
0.8172594268101153
0.46250180315208433
0.4645358138132234
0.6742250790748059
0.46483635850310867
0.8384455980077382
0.6796082167732413
0.7165075157561126
0.6211980393931529
0.5896574366240238
0.6205587787678353
0.5765068113327697
0.6341095078538166
0.6945899878656294
0.6450865310867152
0.5846824102103694
0.6153795313010572
0.755716401764383
0.4210480068560215
0.666806175049859
0.4986932331784142
0.6374196207205242
0.611836767257137
0.5954098662208359
0.5778784230642832
0.5273327660403491
0.5781834157525588
0.5051854978015092
0.600904937007802
0.7405943313880229
0.5893563072858913
0.547644839198991
0.44547874450522434
0.6554982324435836
0.5407414454069432
0.5696195460747989
0.635115333504254
0.6177285566330021
0.6281854802602012
0.6242099409899514
0.7564460878320451
0.6023911561455547
0.44814029245804043
0.8065581492431194
0.5433140194829997
0.4861470050947036
0.5004051043635392
0.6581823957274956
0.6913709718891535
0.6572435269750528
0.5589542027471955
0.6850531068689232
0.7396479698437003
0.455359036496502
0.41627097268343316
0.5882313638996655
0.4978011306456333
0.607204103519933
0.5492440831743713
0.6113240456393344
0.5557383639780116
0.6645049959216494
0.4407024103241986
0.6584908204505515
0.610039261607951
0.6790056481980555
0.49217735897270926
0.6857141557200533
0.6147626195188296
0.5029274622041235
0.6136044461636072
0.5567658982825622
0.633861449534132
0.5027830720470843
0.7352924986240019
0.5564448027500213
0.5398888467074066
0.7195185825383158
0.7647498885375662
0.5624840775249087
0.43933898287965417
0.7118699198473949
0.6376314640170564
0.5643115289700364
0.41383906601118775
0.8127546993627587
0.7277376965072564
0.541834752860537
0.45556385845031305
0.6311845321299693
0.8406966805155361
0.6208521884654279
0.5687468231470094
0.6742364162752544
0.6304101810636497
0.6318895863508277
0.6669027313711885
0.5196636715864767
0.5998992286541491
0.5626951723165668
0.668445031850918
0.5265225588724586
0.41253156529642937
0.44657107175476457
0.5649624820381687
0.42267090318751416
0.4125403970898339
0.5815886984619846
0.6605543212507888
0.6950645698286355
0.6450900372592477
0.6070471245964596
0.5732377044010218
0.4526501676020443
0.5688753832199933
0.35690536570833653
0.5800220629887726
0.6008843947901886
0.8205875141957637
0.6583347444443038
0.6938701992849438
0.5589716455826991
0.6244250352702244
0.6001889387120133
0.5566176081271681
0.8009598860926099
0.46377334239485213
0.4354073722840921
0.6673793672749514
0.4355664525641329
0.5232041911539108
0.6506922827485531
0.6419755326240193
0.6591640076176074
0.6735360468344211
0.5167010489975472
0.6502103050626464
0.6413968242749762
0.5006849091207726
0.5867684092710254
0.5977634174326293
0.6380357263482335
0.6549677082823584
0.5220328619888279
0.5295704203291933
0.7291023927011031
0.43346614113833704
0.809619099263003
0.5173453833217051
0.6053614084862367
0.7097375887003053
0.5579180688666123
0.6999134934237657
0.6364060452657647
0.7739346219405541
0.5514435158800209
0.7147667297026851
0.5545391296614385
0.634431375774598
0.4952112874369514

==> anc/HaarRFC_L7p0.26.dat <==
0.5719892873669488
0.6308531810495275
0.5911318990872326
0.757805858941728
0.7511627773071051
0.6745597450586357
0.4761631271357132
0.6823685106660505
0.52290525368449
0.5944811355724845
0.8103661516125367
0.607484558263297
0.8162107255382317
0.569417936944888
0.7912794646757824
0.6674887370145965
0.4450471041962999
0.7204128265150676
0.7280849536759214
0.5826577949676701
0.6310227034531025
0.4521791714818271
0.5307268848048257
0.4959028155091813
0.6974287629213493
0.5759278659045806
0.6603635047131188
0.7405996862397586
0.5248392734053757
0.8492318431981688
0.5297929326601611
0.6912086644716963
0.597964585947612
0.5613369880706622
0.6039710989950455
0.6851018917682835
0.5483599600102768
0.4667521782711635
0.5175792386916902
0.5251436876437795
0.5226880931523178
0.7894576052631254
0.4215218688702327
0.4849466654776465
0.6228699292017228
0.49208856316355587
0.7921770143608905
0.5615086405097361
0.4981751562978977
0.7077033641062535
0.5814591122620417
0.6811159085621766
0.44040398494442673
0.7026119255002744
0.5588501645143068
0.642478411693147
0.6388995688763666
0.7699246506121982
0.5268623951859437
0.7485191273430929
0.5405904053253883
0.5031578779141536
0.6414066829815234
0.4941160767806386
0.49840200657003253
0.5924362414300235
0.5288771877848754
0.4928303567465039
0.4316418394069999
0.7517214074260185
0.6641321504676805
0.5945759107547062
0.6439284459748649
0.5918822080956727
0.5745189690620224
0.7292287282025101
0.7675444661394989
0.6849396274149593
0.7939519384533461
0.6807314228702783
0.7554973392517321
0.6643011514059085
0.597164693936087
0.5662901398316773
0.31285945671019816
0.4790889863763597
0.623897724622048
0.6149569571362417
0.7315090541605956
0.6593593797561412
0.6119822376493266
0.6345540584285668
0.5253293591613206
0.5117672762744736
0.5769402154489431
0.5003949956504898
0.6291293418372399
0.6301517927355257
0.7517862660277506
0.45281113590579386
0.41869537186930317
0.7232006766158537
0.7255194644493
0.7292911919662395
0.63400552559394
0.7171610680836351
0.5434790535703811
0.5488393007422805
0.5671453824745167
0.6786741707285994
0.6637299131022393
0.54791322370667
0.5309711616215673
0.736091172119967
0.6857870344351358
0.6247357984465631
0.6670884503186403
0.6119089016205376
0.6745866580460701
0.6200113877529463
0.7143332104617255
0.5667363524971912
0.5987578788636425
0.7629558083157307
0.7011062088792129
0.4475874816885071
0.4720706965773119
0.6491624654101569
0.7070390065254291
0.4367422076800989
0.5226840348854533
0.7145598566681007
0.6997188676329563
0.6413197884781695
0.7435206330682194
0.5660329066976888
0.7484969139151435
0.587468750678574
0.5823786218815442
0.5302379096144902
0.6038163723737371
0.6686878842327351
0.4464882841386347
0.5468115447904278
0.6910821657708016
0.4805220567089487
0.4708941223541281
0.5329921552562281
0.669857357980909
0.3558071792135726
0.6710070403489744
0.6960772996109053
0.47522997922415416
0.5289011783009172
0.5205577738911957
0.626699954098654
0.473499597235212
0.7093277070281347
0.4214078332989318
0.6458462344927799
0.434329059710071
0.6116101786742401
0.6774873677881355
0.5104352820119574
0.5305040281725364
0.5406950267463098
0.630520687639263
0.3938372863105568
0.6591528113515723
0.6493961364085461
0.6436250582499158
0.4560035419677382
0.5927631658359908
0.6220412485105582
0.631601391712823
0.36618488901269713
0.6001052296966075
0.6652424060712097
0.7673574462201982
0.4792483578937776
0.5190491492404621
0.7419857114065296
0.527565623470075
0.5788129578192318
0.6696273476330769
0.7192722502765625
0.6541321480671892
0.6792423298701554
0.6059699427167614
0.5725883566175207
0.43942612566165234
0.6105082801657951
0.5683934841188606
0.47985401872579325
0.645841420919926
0.5001223797845669
0.36596990795249873
0.6938540266134255
0.5509674895640395
0.6974720409232477
0.6774762619432064
0.7546947175482283
0.6864936218443805
0.5661719531942524
0.6161971915987581
0.7675987815412443
0.5860030636330742
0.6165388677866133
0.6314189717988355
0.7118891317752291
0.6462698220116624
0.7624720215978847
0.5449914970345502
0.7294616112933439
0.6048104001954147
0.4632910733867088
0.6969864551913051
0.6036145531990538
0.4409441412769743
0.5180536071056274
0.6344220022485784
0.7353990825490804
0.6625592374555683
0.8370437660779625
0.6026591070006416
0.7627936581500747
0.6453243010239998
0.5238878629502699
0.5842063979808887
0.5149652354939913
0.7253515414986008
0.7516326118373973
0.6951308052994851
0.6143260047993164
0.5082123692760073
0.4857036254206507
0.6620288417816996
0.612734380340255
0.7171807383099593
0.586711308848148
0.5373991235920957
0.7311233084416018
0.5814704106776507
0.6854818547319268
0.4414340193351751
0.6283533298788473
0.36766071328170885
0.714936805356849
0.6214453196393918
0.5864501525829976
0.5923598567145213
0.6676975559740747
0.6022215444566924
0.5562237476227482
0.46246387836589276
0.8096008846691652
0.7108840832884644
0.4211326736193244
0.7448488258314743
0.6166842329813447
0.6964310532356885
0.441483981829805
0.5007805845291674
0.808030572377039
0.6346532746401331
0.5988544135319133
0.6381181787387323
0.4919973668574146
0.7566516376534351
0.5656981803032539
0.6135564331927466
0.6230150852562233
0.5627496518978394
0.8083589788410773
0.5356854664895331
0.7825113831292033
0.6004832721157066
0.6503288359451663
0.670387336584762
0.7397659036957698
0.462934803301961
0.5976647492867858
0.4960619438811591
0.8079796087620034
0.6822751965753204
0.5020851140944483
0.6661214366028535
0.623164536419472
0.5572128971472878
0.6485747028900261
0.7203186750858377
0.6570626920211063
0.7790540121824641
0.5474239891148047
0.45693472753405073
0.5200597479691582
0.5514509350824662
0.6876894155891768
0.679252561239456
0.8215132765889354
0.5785697041011637
0.49324929567418735
0.6293600788630085
0.6440498780530874
0.6250163107099936
0.6582271665145086
0.7621915890470394
0.4761511208691819
0.7300174057685886
0.7164886348822302
0.45775622918969366
0.74604098229738
0.4938763968294365
0.6715427674729498
0.469613543462392
0.5540862016233792
0.6407869312398375
0.7535910961736415
0.664177766473722
0.6432508164165253
0.7328817715291159
0.7072129228461114
0.7095155024971196
0.6142607673439856
0.5676086973422375
0.7626778197157891
0.837612090196867
0.3608048168255253
0.6639431034338739
0.6067800083524555
0.7259729406840327
0.6507537724314816
0.5595010404293407
0.5174563507812248
0.463441547091051
0.59873661387103
0.672522717840786
0.6644478812137755
0.3870766350686912
0.6705381842469675
0.5789270462065362
0.5310991137748663
0.5707489331767427
0.8795605297860135
0.6282133645582277
0.6730224946294439
0.631995801784936
0.5336660807846211
0.6111732661410103
0.6239413764948938
0.563674798525818
0.6536971948140288
0.6738593048734947
0.5533190784828933
0.5336646632305353
0.4893206822574917
0.5008505374670006
0.6102960338594676
0.6168336328005138
0.7330022840207902
0.6029161260476822
0.7709614927244436
0.4673975919328618
0.6191981517445568
0.6087799354094207
0.7365294581223513
0.5440538608440812
0.8120319787753512
0.5739361245421166
0.8209536340561339
0.7840419669609541
0.6092444897511726
0.6547991623126762
0.5260231518389527
0.6311560509849884
0.7081361523425278
0.6278869372221623
0.5156268008657771
0.723488289830003
0.7719344783533151
0.6054346244056575
0.5957739569189546
0.6108371898199014
0.6128446752472597
0.6604228421746666
0.5991402827684945
0.6266726154480429
0.6641171578651688
0.753125610470783
0.5016517863455913
0.606310574639873
0.7060153426701375
0.6091914404516141
0.6147266317450096
0.5287562755475825
0.5251355419323465
0.44366759009503287
0.43282536638715513
0.6851785782541795
0.38361365765244493
0.5892060660067137
0.6666699315652814
0.5346376504365509
0.4319266523247507
0.770909382699446
0.609491374613281
0.5612683513600255
0.5046776330467493
0.6463664497119127
0.42424498750318845
0.5210703828854191
0.5063714381975316
0.6476654301483341
0.7997442655501487
0.6238197106198491
0.5228644358093792
0.7405131544905599
0.8061352451942823
0.7472321755814254
0.8259957173282898
0.7839894911978296
0.5459630894912175
0.45721508342644734
0.6544706741204206
0.8380550435182621
0.3948674548591007
0.6394462122302669
0.6700714434459765
0.653610630641607
0.8021533106347123
0.7084571161853707
0.659181784309645
0.7075552131547256
0.6056007048379579
0.4649513887557761
0.6071815341116247
0.5248873293433535
0.5967013128707777
0.6741364268587279
0.5743119858057588
0.5700017487616793
0.6446215904800673
0.6499701632774667
0.6097038217507229
0.6782824577073189
0.6024910893599329
0.3966548231833949
0.6954221982324019
0.8108422728330484
0.7060299659001154
0.6731244040372003
0.7116074824694336
0.661879640099419
0.6010563422997653
0.7016027719297467
0.6084266748156134
0.46913483528284594
0.6685692190753644
0.5641696515124702
0.6807419588756878
0.7136805442145218
0.7134250906233885
0.5656823830294253
0.5931623393064323
0.5588272550351894
0.678850346124365
0.5266644708779523
0.6736631417261654
0.7802558720603329
0.7195846365139928
0.5935137689097475
0.5952288050824006
0.7048888427351352
0.4750426486494924
0.6316553427810906
0.7824804856933295
0.6975869684017761
0.5977758835420306
0.41927107543945813
0.4563643360495609
0.6731011911532446
0.7030680371583997
0.5860490046012026
0.4728374754339537
0.6550784200096209
0.6519857359543645
0.5318440931959261
0.5730838377234486
0.6281379535915834
0.5945997034947283
0.706816613771604
0.8063271537470101
0.7755637742584047
0.8669957336865434
0.6040637754790676
0.3793231599212071
0.5914469637627067
0.6449190211022964
0.7227247053913413
0.690065649753648
0.5345207976322979
0.7536658151386273
0.4314376234064618
0.48394317625538186
0.5679097939159107
0.6127113557379505
0.6390278155619248
0.6424597888062855
0.6193097148678773
0.5396829341285392
0.6901528893425787
0.6901781118279522
0.5563399646984112
0.6852395825826958
0.6961364581744378
0.5922430822840253
0.7085236407217785
0.6045366821817005
0.5959780643015737
0.657985615881222
0.6050902739658224
0.44456319020145596
0.5182195289091497
0.4946107593112759
0.5652523958523874
0.5730205036595746
0.7053241361727013
0.7810623475537775
0.6505426978437486
0.7537487241516959
0.7291473073454465
0.714162443963135
0.49725470476535866
0.48247973632849184
0.78210555131438
0.5369054076368875
0.8185241346595639
0.7552439871850544
0.6118111316368146
0.8419905640155354
0.6249091780899898
0.6921083540899475
0.5662120201515878
0.5080934435487426
0.5791128953085959
0.6718912706859853
0.7914145921765278
0.6302067734223373
0.5882047880915514
0.6777275097458995
0.5804801562817892
0.6355527915560629
0.6301760614159543
0.6270379278738403
0.618911415683008
0.7940791820972356
0.7220814973801909
0.7871169977818384
0.9079830710504632
0.7791304895273934
0.49821734410123275
0.5253628390942617
0.6003573255891461
0.47509053823886693
0.494607338519281
0.4325934410604978
0.7060513349106204
0.6087186177305228
0.5683310458064499
0.43828766952497594
0.48567018888862407
0.5374584295556555
0.637995353660672
0.6326723983446846
0.6837064325768911
0.6408845131738776
0.49848997295627756
0.7641561010769078
0.6507227675107822
0.6751987616054193
0.8596099655451582
0.7473825416538576
0.5453826591631121
0.46705326510213296
0.41375594269985133
0.5385576972935671
0.742949122351873
0.5308601634603112
0.6644255739519849
0.627934018392356
0.6180987226334075
0.7706686373964877
0.6448030056757259
0.6548504996476575
0.4633602643053808
0.6793426541091326
0.5657698866368877
0.5106844150469937
0.6126825135852825
0.6936859035487676
0.6941583983531479
0.5675992908212539
0.4191588431220469
0.5348985229609894
0.6558944791318826
0.5978907434117354
0.7488869204713323
0.6925198538657982
0.7537072862263807
0.560982570964925
0.5540293264598631
0.5053301966988436
0.6120918469651327
0.5344787013107074
0.6421345281630935
0.5707895178828543
0.5980620094084909
0.7156329963232695
0.7077292514310252
0.6565351394054483
0.6078891131051849
0.5703998036973621
0.6635387095460828
0.7456516570336615
0.5847309675958682
0.5845573229431724
0.632454418340011
0.7517075629160067
0.7124784309243221
0.864199087193344
0.7976951247197498
0.5742833461729477
0.5747083213019702
0.7674498796235576
0.6385450361866222
0.51490850922816
0.6667013544656831
0.7223454587695428
0.5179489902241532
0.7700823981047596
0.5323235661446518
0.6954886189797669
0.5423621414457266
0.5572542576459039
0.643076142804774
0.5897352593477416
0.5734036687232711
0.5990609280244873
0.769688272984599
0.43086267963731295
0.5883229551279736
0.4362826328524063
0.7828858417299264
0.5569253968029038
0.8699445005428376
0.5098748302723983
0.4267698047236035
0.7511150035346306
0.46839768857142194
0.6884981712638446
0.5717649373927635
0.5528478250922604
0.7354372406705364
0.5474090269963936
0.7475455629119276
0.5884475668351227
0.7818050242695901
0.7079887315819983
0.7300462607628353
0.6828585862235736
0.5761550094462576
0.5079957433990391
0.5489844583050151
0.5068804670971531
0.5907663448638603
0.7220762932039592
0.6039279918648606
0.7092930100663934
0.6176713931192548
0.5551172483279505
0.6793983971793295
0.5206848644685361
0.579851525455493
0.509132775033624
0.6758182037768311
0.4369811107764307
0.7438933943367615
0.548965093602207
0.7112376143175906
0.5326706475145393
0.5066504473770354
0.7385971527718479
0.7498081746600898
0.7309513344998486
0.7804481145230978
0.4575646185440445
0.7448697749130826
0.585953507039
0.7942460373005059
0.458364696255314
0.6556798483966957
0.5643637916867171
0.5737639585252077
0.7188655782447505
0.5867113395895527
0.7730134611179353
0.5370511368536545
0.7200235009907381
0.5376163538083893
0.6123080120754381
0.5319897993062744
0.7609773023496504
0.7077224114305463
0.6402490445546603
0.501390147766157
0.6083111266347301
0.561370859231097
0.5940233466354564
0.6090999564144415
0.565638114037132
0.6253370640908036
0.499078575625665
0.7390310349762752
0.5545474774415838
0.45083739379031035
0.5423494672646385
0.7000388463432403
0.5576855427504973
0.710158219646721
0.5682928792485894
0.49822692577095823
0.6692637089681571
0.5597352234298886
0.5370686066031645
0.665997939853826
0.6430311308939858
0.6103260060369425
0.5351023790847851

==> anc/HaarRFC_L7p0.27.dat <==
0.666397678696598
0.8110745587783934
0.3974656126254699
0.598408316285567
0.7670338238550992
0.7967031936577785
0.6374400307755872
0.7462968183141823
0.6031745277121592
0.40459126423061803
0.7741566349196646
0.6790372470504045
0.6073047014231489
0.744461107970172
0.4746760083041511
0.6410994190224235
0.5719831840506282
0.6176293927273724
0.5911081821935154
0.7925518104893005
0.6064589426604576
0.646420530533104
0.6667364200145967
0.6488761131957835
0.5470537214510903
0.67011438514305
0.7929434366141539
0.8062478604165644
0.4591546491290287
0.7333528809706094
0.5078119873752142
0.531711569851661
0.6960829941164426
0.5013243526101493
0.5925193371894858
0.5438826051055242
0.6548128370483314
0.5605382295727896
0.4540011846516674
0.8656762916871928
0.6222533609578945
0.644174320193019
0.7293740468194037
0.623945045650191
0.4392427068668881
0.7101221681509877
0.5887982429409084
0.5738021537870128
0.8204786804581772
0.48916239992119326
0.580573651526602
0.47339932107228344
0.6140083831575167
0.4875802359581707
0.5396845266196565
0.6108456318640657
0.6135388105631081
0.5896072563309889
0.5633861671543247
0.5674653187721624
0.5812183500107921
0.7824899222232463
0.4968397974300311
0.5871911911364509
0.686255740033821
0.6481783009396823
0.3822626368009033
0.7687508736738695
0.6008677607018059
0.5083035297593472
0.47867166707158015
0.7593884893619746
0.672367652167805
0.6309274199920102
0.7780523157668346
0.6778512606804541
0.6129029896745429
0.6124277995383839
0.6701000236926978
0.521562693539833
0.754191740641139
0.6940832617851429
0.4474537089054284
0.5024701078679056
0.5414909130849486
0.837893199048622
0.5945395357420885
0.52575941297923
0.5382487942830465
0.6575069439532376
0.6478695622132989
0.5227801451122971
0.3832267505354492
0.4689458904226199
0.5243790741058274
0.6355299232138025
0.7345991078410741
0.6487235731809189
0.6635706935100998
0.5519905069096541
0.5937533971116804
0.7277213356979368
0.5961433230641133
0.48268653052870325
0.5822352764415044
0.8239458852506484
0.7148625854867953
0.6493680320029138
0.9452335460839175
0.6856999024990708
0.6513583847156732
0.5644653606071043
0.6842737057292986
0.6816616085073601
0.5963783958076158
0.5612853265425012
0.6962467173319455
0.47316718958902054
0.5672155723195971
0.6900344763582422
0.7640181189825208
0.6280853051620465
0.6173618840896663
0.5511345159085029
0.6279414089740931
0.7916086612009293
0.6982589527206788
0.5612740175930048
0.5954036784459422
0.6795002296321633
0.5950858846093838
0.714349059090557
0.7794716979752273
0.7040060764749272
0.7193786465833173
0.598911964846425
0.5955814161363744
0.732537097300194
0.535782255502269
0.7075830401209
0.6132596036252754
0.5530094573437169
0.5855769637848937
0.6115866600749108
0.6771617343150881
0.6756122349278939
0.6231784216800367
0.8427209701666964
0.6558364230245329
0.5940109221021754
0.7959946863001642
0.7456644432514514
0.49306048373492417
0.5860624396672816
0.6801814912831164
0.6638263211152389
0.6222951925264758
0.6484749051079757
0.6929017243130456
0.6891378146470941
0.7644831310409251
0.8341045174840185
0.7548825215048006
0.43731578756855216
0.5671367288908726
0.6365419071370076
0.5662720315879193
0.4206218811303387
0.5133359635414866
0.6699638352669018
0.4707648606985521
0.5781921183534258
0.5091944181454745
0.8598863074611368
0.6457727384099222
0.5419013239053512
0.6379227910727728
0.5181640391425627
0.761610906619189
0.7644530102699135
0.8436122107561774
0.5558999952451235
0.5534203781824694
0.7470370241627109
0.42964421463145025
0.6426899723413462
0.661850622736157
0.5761408989815077
0.7938956690540095
0.545025616488778
0.479257065456784
0.6835120253253307
0.7170432573206784
0.825466661752303
0.4929509090839275
0.5812361422016562
0.46961108167216503
0.5592759386821023
0.7305292640933583
0.48171491094809166
0.8128623422280462
0.6433167135036709
0.6259830520381052
0.6108470436418179
0.7678275672822024
0.7183636906945858
0.7182306175317946
0.7477998993693017
0.7123294537614357
0.8118675554382144
0.5294022202171319
0.6164008807294922
0.6488051799547759
0.5458943658383258
0.5499857630998025
0.653069249670478
0.5929046890133213
0.5061736466480274
0.7435920545190035
0.8218161651412793
0.6907989119616131
0.5095973852023417
0.7535107893586546
0.803060201979489
0.6800169679850283
0.6914724968240797
0.7777611523246182
0.6002666792336109
0.7811952454580018
0.6321309495549828
0.6134901374321472
0.5449555890526128
0.6940124160007481
0.6771029176085691
0.5269510236094718
0.7569379432621907
0.5747325706432552
0.5946521315389351
0.45048396701975324
0.7285505462072533
0.5435653183438811
0.5683051471715355
0.5302546491353834
0.5913043838066787
0.756554209329404
0.6849664611023562
0.7716830069792583
0.5751507872952504
0.6742424716275721
0.6131121815317978
0.6064879389052442
0.6304065275778554
0.4022535354937973
0.6979610398943089
0.6756218947464974
0.48608087888608464
0.6318870181131176
0.6042444514702646
0.5216049926182752
0.7152317855739116
0.5268510707031784
0.7324868562178264
0.7629515655833721
0.6823455717871783
0.6269012433134583
0.5374126410498945
0.5206124916323138
0.6323778584384737
0.5598443460486999
0.7169365500320325
0.8108024082691648
0.671334165711732
0.7340008063561005
0.6298751019796255
0.678158281433401
0.7920343699358087
0.6625238886162537
0.815540127259088
0.5837869899169619
0.5181926604561918
0.4412473506301866
0.7469930008138593
0.7913687436270603
0.6250290042069021
0.49076859655787836
0.7246039180789918
0.6033722392136401
0.48518078268874043
0.5360983250566657
0.7186815831049025
0.4755294244555579
0.6222048237345135
0.8496820821237497
0.6616626864478659
0.726094862770766
0.6658613898514647
0.6476539516857555
0.43526971087491806
0.4690896842456776
0.656769737066714
0.675675957166155
0.5187223305202043
0.6064054081066053
0.6916835518321782
0.44227096134273824
0.7529002555547832
0.7072880053526309
0.6408485799074476
0.7504413137853105
0.6548271661667795
0.5628388673525265
0.6204110338467027
0.7068808437876135
0.689855860660021
0.570832478448503
0.6246669458317229
0.6930117859071173
0.4328949525596555
0.7412236227663955
0.6023212438577406
0.7011871852355902
0.6428925850265111
0.5963917603305376
0.4918188028006622
0.6380943989161539
0.7328922651822833
0.5744996898543158
0.6708668542904049
0.4529222371575472
0.5903241996502657
0.5659936326698128
0.5511235710201577
0.6032024729968056
0.6451895858086393
0.5581096793449585
0.47620072335768104
0.5372915259502983
0.41916361213409037
0.49700471349778885
0.5334200247842424
0.7226377056653621
0.7669845446874712
0.7337997919485604
0.6633072901966325
0.4663145337629742
0.8150357421839324
0.6812186542510993
0.5137057873330166
0.6111617656037629
0.5395504887331234
0.6802880923808712
0.6313323881074121
0.5999847144664433
0.6337685360641235
0.5295450908221196
0.6990028739487978
0.7086199968075675
0.43675716018042143
0.42488172530105445
0.7310672112477522
0.48690692619876047
0.7012956594325762
0.6982293098063721
0.6175506003435941
0.5262269809617667
0.606419849891685
0.7500046165658184
0.64420184106504
0.7777123244296675
0.6167719652037702
0.6818375622199527
0.3984002057759073
0.7824881968901926
0.7266901362616185
0.6785682535043006
0.7690115701629382
0.5225706493487116
0.8693583734576569
0.575053683041779
0.8910129937166729
0.713699485406103
0.7342478174494338
0.500648187322569
0.45155422943520995
0.6765346027436444
0.6266244436726978
0.6153279240560345
0.7312311824710839
0.6694283405168525
0.527600754267772
0.7042590526161158
0.6192999878541048
0.7468494127643028
0.6075305810574968
0.8718320561354391
0.6419994838823433
0.808846281391606
0.716838931445297
0.7442564213553408
0.6675944153733471
0.5930502275765491
0.8997689454820053
0.5103160451193369
0.41059768912296857
0.4127780623553951
0.7106391453402301
0.7424362219707907
0.6753973515264787
0.4903563109931598
0.6712374447557513
0.774568954278859
0.5588367539766962
0.7111497926801437
0.8604245796783436
0.5478521945641214
0.6116246954568736
0.5566447024320881
0.636494230882582
0.6325115444288494
0.5266643484190706
0.5679118341146747
0.7369331402589252
0.8560558288745649
0.47356099332525226
0.48165565281101896
0.6016487552760087
0.6975031242653399
0.6066329479554843
0.7816939306430525
0.4149956646431627
0.8054106866013412
0.6960415626727637
0.6435582872788044
0.6043976343759558
0.7071856833003825
0.7059678515153658
0.548366698182608
0.5903550139930569
0.6117200802998323
0.7442447505185708
0.5718873421037852
0.5563235617425591
0.7397543552684781
0.6899764977843688
0.6318890201362911
0.658342789479421
0.8231749423253949
0.8544241202686327
0.5363479376645425
0.5740803978686857
0.5042245126917198
0.5677263562082784
0.6759505846371278
0.5409185919515814
0.5205244145291071
0.8240878209946858
0.4901574533523194
0.4799161377004175
0.7646667602426566
0.5939572368450969
0.6992845803017272
0.7461205300695363
0.4811676491233821
0.5815007465024066
0.7052392001873183
0.5565849215470272
0.5168731003720188
0.6303353247001413
0.5305032503430377
0.5743582276281493
0.6022173014101174
0.5346469357187016
0.8267976341560445
0.4981938560917747
0.518040913444608
0.6096772600502227
0.6780332144109504
0.5319994901385635
0.6940294151766567
0.6749265775350888
0.6295496978647747
0.6757593313702006
0.5392543109406484
0.6266742342777252
0.5487390189356797
0.5781177387146084
0.6501154658912173
0.7070053483496173
0.6003093476875443
0.5351184002515045
0.6167729195964908
0.5123002761548343
0.5995509306102658
0.6368471631244152
0.63353526134802
0.6338688796105401
0.7208557516060091
0.6442586310728935
0.556700632062581
0.6592475282505813
0.5925051479378928
0.5837928615761775
0.6613188676571551
0.7298704071470085
0.6994442992655503
0.9033931886942892
0.6834878934553575
0.7293127090876755
0.7041859858480345
0.569649182244782
0.6283177336501835
0.6775612512883091
0.8474338159084636
0.7325383775088843
0.6285348392849358
0.6576586384676233
0.591260303333802
0.7842747378477023
0.6831327616668895
0.7705508707353881
0.7590812260216415
0.7150180468796912
0.8567214707945102
0.7240639843209563
0.4990905428799719
0.6531495696754493
0.6078554054341354
0.6891763878941424
0.7792593552394332
0.5378176931403156
0.5343811525293178
0.44837343647129846
0.7321215691791323
0.5982536774655028
0.5172600819001143
0.7729778444636272
0.45794745929864095
0.5367164226698453
0.5860862168650582
0.733168402929352
0.5491059036400452
0.6279883937978171
0.49264990471803655
0.5712582233266383
0.6276779341539174
0.7700292634572872
0.4873870882549794
0.5375865616436679
0.5370960825337604
0.6604612330771944
0.6332864203453207
0.5659794741615665
0.5102940309877616
0.4640440995389961
0.5341151941937538
0.6512687529447421
0.5464158667678295
0.77794361965122
0.5702587483728624
0.5030857115596419
0.6294890906612239
0.6733580548146333
0.6954792021990455
0.4575932345943134
0.6052117636895137
0.641354607964921
0.7416613031843418
0.6785546730307059
0.7854850194626036
0.8468348059235697
0.599390734350422
0.6042269289185196
0.6362332075414852
0.6171727289055344
0.5438022267876668
0.8907483284564083
0.5453155924650237
0.7264911027286333
0.5461286283448076
0.5473028376041291
0.5617745772843409
0.6304011151652347
0.5990892851126014
0.581216260799398
0.39885209905068786
0.6955293203402954
0.8299609194315406
0.724040743681336
0.572213231192526
0.7579146996383865
0.7183996740437327
0.7999498142362308
0.4492540368538657
0.7851547786301079
0.5703014745602577
0.6702244803774099
0.5154037541568403
0.7017930811378139
0.517602618601541
0.5678285257400405
0.7682200172174566
0.6998359889661382
0.7403769873563327
0.7388638718361515
0.7454091483591088
0.6001852602530069
0.5527158178511037
0.5042898505480298
0.6049215323450322
0.7179413136205288
0.8166154624780204
0.5820195923308491
0.5437519603989592
0.48852733298093326
0.4996561062652724
0.4225315763092426
0.8777877827960888
0.6793481089267449
0.738113066968738
0.6906393972679871
0.7237609499129461
0.5995216595765138
0.5396205135385717
0.6963237268020478
0.6444648759987258
0.6375445555522353
0.5287380435083306
0.7257332039440358
0.5194838726115075
0.7064583345320795
0.7313350583118312
0.6602248663615374
0.5602355318245801
0.6540402988625226
0.6881496366960532
0.6349129518352471
0.7522679925709235
0.6907505864627848
0.8100927985806297
0.6595947149852399
0.692472631473738
0.6619088226882047
0.6170774927668582
0.7359640271688813
0.6549318474573301
0.616738483032691
0.4929578214623636
0.7323364550660123
0.67081915184324
0.7230779361324094
0.4834112092592549
0.6293065755966605
0.6478607710272601
0.41342769626000275
0.5022644831438431
0.7148885303736101
0.6970392516483439
0.5901047671495518
0.5616215901174824
0.6701417857941487
0.7954621594351184
0.5395843360018653
0.7391070565400881
0.7022705036605473
0.4472844755982929
0.5689573778198554
0.6947249923418938
0.44505616890453936
0.64726709242237
0.6102410699884777
0.4758236103866027
0.827924221606335
0.566243215354731
0.4828702506451863
0.6740891984741469
0.6671460168791623
0.5235100023062622
0.6781042583372142
0.6001831966769611
0.6530180128413808
0.6409451655968192
0.7597011251920109
0.5940959117608465
0.7119589720179688
0.5155109150892953
0.5403764333797644
0.6548357815915155
0.6268379938831952
0.7273129938500824
0.5436021727033721
0.7171469745216232
0.6403847862526444
0.47383309670446067
0.5530012183160193
0.7593267849199732
0.5448888548238318
0.7181761349582113
0.6464749611123018
0.5401169816937847
0.49518217854327734
0.6923225335200772
0.6341304371957714
0.4190649714761488
0.4818940330994102
0.761368388573894
0.7598094954283872
0.7492928845433269
0.8321389357427202
0.6104046799754612
0.6854644307223959
0.7533945851940089
0.6879595564968315
0.8157972972061426
0.7100899404711026
0.6164421414750179
0.5893990142141471
0.6586115668504824
0.45079313477952854
0.5134302375013524
0.729202699478571
0.5608397099031319
0.6472275113844558
0.45883240522806806
0.6882086797170258
0.6737427708555849
0.675058840901012
0.6076456583629984
0.7158503959296157
0.6594911559798885
0.6351336349002459
0.7064441790150137
0.7181468856294146
0.6197102164665276
0.6683708412133703
0.5976121852607555
0.6627944445936422
0.5391503927321563
0.604005141390297
0.4558845354199351
0.5588573259505228
0.5773871743416389

==> anc/HaarRFC_L7p0.28.dat <==
0.7985042514470575
0.5963486294596635
0.6994341653467991
0.6600415921206026
0.6300896131851573
0.686504472363104
0.7543866982297386
0.6027474015568648
0.6620995089990546
0.5905771512614443
0.6557562548630883
0.3922044621599192
0.6023150952320802
0.7658437814808433
0.8139971080669612
0.7028308261184008
0.5560657157188783
0.5809078276913873
0.5820115701897988
0.5308405405787235
0.7527031161201687
0.7366574559770107
0.5485634709047488
0.5648516886998229
0.6260735077449663
0.5578319913065098
0.5699774713751437
0.7403402828477929
0.5165100846428907
0.7889748890066668
0.7009612490135004
0.6453493227054542
0.6724893564763211
0.779939144949614
0.621455913572011
0.5710817145868737
0.6164450304497782
0.5816033367467047
0.6647145887168615
0.7747461723580127
0.528870931635949
0.5943702605101367
0.5924839304227254
0.7542621403434585
0.6328187109600781
0.8715270353446299
0.5430325256526904
0.8247203088231635
0.6682193530547187
0.6017865253288384
0.6817004660623238
0.6607509658097706
0.7252400024802075
0.42513692881180926
0.6560728425134146
0.6937742655573577
0.5981235064757688
0.7223223879098704
0.5423812943192989
0.6718912982063069
0.7736995484381226
0.5958622509884113
0.7387361792652977
0.6873265294095743
0.6209205188305341
0.6264704330810018
0.575224495402701
0.45928731203948553
0.7433526106545658
0.6646493526398674
0.5341576445787679
0.7554405096697467
0.7161505894595988
0.5270442066046377
0.636306122008783
0.6694782245376065
0.7059763188553438
0.461790728812765
0.8415928287247115
0.6824732184799969
0.7594821865117096
0.555789551548679
0.688979288478346
0.579877662293008
0.6260669923334379
0.5451443401388993
0.6671259704913984
0.5589963993046976
0.5131704172898586
0.6156913677313862
0.45034013297263153
0.5195997034337827
0.6618201745092895
0.6691356463564391
0.7457347245286493
0.5356495975111201
0.8445744111819481
0.7146924924504507
0.6858139812052331
0.5111976563553677
0.7798084939725936
0.6400056096160313
0.6714890519542457
0.6228163433669492
0.6216713080757208
0.7112087400785937
0.582356810569296
0.626760591710348
0.8853112908132881
0.8079370877622952
0.6925059397098601
0.5391153360108493
0.744668251661589
0.8170849020868112
0.6758104414264129
0.7669120705600405
0.6933609327970114
0.8328501775271042
0.7171773953911014
0.7023926500142785
0.6236253651085937
0.5682210302420004
0.6556656890066269
0.7269637135678498
0.6818388304934491
0.5129538480812356
0.6777885296879854
0.7401195389685697
0.6251656809960213
0.6167252164708527
0.4682407863711604
0.6830263233726821
0.5403309181679176
0.6888161918441426
0.57053857351016
0.4439653142707242
0.7794359719869974
0.8311572232371977
0.4213918216952848
0.7461351051898719
0.7658349750217092
0.6574995749851124
0.8410670114796842
0.756062087241121
0.8096807606987406
0.5204509610714952
0.6801597712618468
0.6477260928361896
0.768129128605928
0.6552799564039199
0.5008943454359317
0.5130361095547771
0.7880222729694626
0.5701960944576747
0.8590729570412498
0.6966972082018129
0.6616544766667171
0.7737896043140344
0.7731375380638105
0.6849075936655578
0.8054276424063775
0.5644409080414657
0.5971022164296509
0.7398751952469442
0.8103500903221834
0.7174358399084314
0.573200019956824
0.5972932413060736
0.765420824572479
0.6869405050778962
0.5681617905375737
0.7616747758766407
0.6661096858525772
0.779185233217125
0.7515773951703391
0.5822452929724545
0.8884264401284665
0.4943406004220396
0.6028275997319344
0.6695806946642345
0.786801794627733
0.4766844400807392
0.6266747417012659
0.6903655996225601
0.8337972887555288
0.5815696986335678
0.8113065418744149
0.5587344042589663
0.7668083537497851
0.7817858790327582
0.6263108939222863
0.7829849430760362
0.6285933708974194
0.7373977430407327
0.6507306798364814
0.6588259217295989
0.6038759856882477
0.6456838062265826
0.756462370718777
0.6312462384257722
0.8971446981375993
0.7982864662752356
0.6719961096060585
0.7455517454095265
0.6580759386329103
0.7158454520492035
0.6121155131457718
0.5071928391501586
0.7376173686699479
0.5807283633696295
0.6412821302191841
0.6684138313086563
0.6876887826364164
0.6993680144250511
0.7319288287069863
0.5737767230166242
0.6698769272037806
0.5365813878058214
0.538517054502616
0.7467893191403605
0.7260225094754955
0.4146541158547159
0.7218394302924338
0.518842303016897
0.5184214582551788
0.7648778497893153
0.5589485813719222
0.7072824891973957
0.7210073516244933
0.7040066778076564
0.8382229337266366
0.523357493176454
0.4731657276455241
0.8257790710669224
0.7814016916775665
0.6551943668421581
0.5504948302896794
0.5840677668618635
0.46541008856146343
0.6734714340942368
0.5357090369935795
0.8319699786228019
0.6143572189152777
0.7817655049131831
0.5490086891619257
0.631980768174033
0.6881870088422165
0.8151123876454425
0.6631929772369319
0.47125480941261466
0.6683468680284949
0.6580458282830435
0.5786988709186002
0.5950340186824411
0.8532693782592767
0.6668126652611769
0.7561455519971076
0.47625817623824035
0.8615891951590661
0.5100919688738742
0.7394692501260849
0.5513940997563425
0.5681658879177078
0.6140963697513733
0.4837011309104781
0.6442513347700307
0.6632455443525763
0.5765427986000741
0.6980632568805766
0.6713127392124969
0.6547393402016345
0.7196724328714582
0.7814908165093206
0.5272856593175573
0.8210108951056171
0.5627724970884131
0.7172001398001616
0.7108843965100826
0.5822370623523779
0.7458396420516223
0.687218760937799
0.7229179942624115
0.7320333862407792
0.68836399974081
0.6458929406309467
0.6952942225545649
0.41366442979934503
0.7846218744895652
0.691421098807674
0.48419664774157184
0.6324973194405288
0.7052677627828307
0.6974846438076687
0.6441661684454716
0.850668129054188
0.6813465012953863
0.39201002706133165
0.5741062753307538
0.45228147175094335
0.8204173612108003
0.7198019353160895
0.5477963314118303
0.7257480997469672
0.6842579564476805
0.8006231917990904
0.7861803375972739
0.5150592988214593
0.5547655616067737
0.69826457584492
0.8269002901333886
0.7275126007636188
0.7276968688677181
0.53015197532891
0.5025261559569686
0.6441344102774039
0.5640118440779385
0.6599031561060036
0.608584848885135
0.6705324055891564
0.6500394992976151
0.7987423620328541
0.5928951389692878
0.5230189966953489
0.5732961350571871
0.7547271393262972
0.629831706207861
0.5147943122556449
0.7715245933492869
0.49175818444524844
0.6803735841805799
0.6127834996382597
0.5513789726628356
0.7009846846346818
0.7336743608107424
0.720728388286426
0.5423926502430813
0.6631208019497813
0.6656776595992976
0.5690259010004476
0.6539390743617587
0.7483626879313788
0.7888231477402892
0.6776530195123952
0.8781065794824816
0.548930280511321
0.7408462953411632
0.8848973652602607
0.8372970376642908
0.8594622498897679
0.8358806313319229
0.6574735608720503
0.5742985968163343
0.6417999567601244
0.5593569587455325
0.8128379487719964
0.7558468554027604
0.6866775364897701
0.8932077043684303
0.6360294755748233
0.8267346268579671
0.8303394690572741
0.7466763875823834
0.5256372091690179
0.7291622507739479
0.7977571547351011
0.6927941133380401
0.7211431512644565
0.7889513967055035
0.5587287326255266
0.6851147496791882
0.7096399246224365
0.7496287042986812
0.7079439859347183
0.7277860360976721
0.714763150881093
0.7227696037004817
0.5401786514352607
0.6682148726957704
0.6719972267195009
0.5271379540007028
0.8542279156388516
0.644495200685726
0.8067941974125479
0.6630657992043082
0.6819818912177933
0.6031273484622419
0.7349853077198591
0.7582882029593048
0.7699504355470291
0.712404095723679
0.6699899828126944
0.6029650045933596
0.5642923561784847
0.7409924572554202
0.7774747627492434
0.6129580128144396
0.6836611631675548
0.7968111996070848
0.6839796310066876
0.6341928664829958
0.7700953631847266
0.5788935109939991
0.6906813574240269
0.6070292386106211
0.7104883767822783
0.7465341923999315
0.4519152882851406
0.6370125490328079
0.7772766352115152
0.49129507059648875
0.6890696280743746
0.7540276820793945
0.613793050807432
0.6970355950532201
0.6765495263570108
0.7873980162247816
0.5950810847056607
0.5385775486622617
0.5921996413263412
0.6622251155605247
0.7359429094236927
0.3787383425235421
0.6387096622869383
0.6870765832063348
0.600664756588056
0.6161366893967878
0.3841188817240336
0.5390159858724668
0.6554913357470408
0.48527899704896543
0.694261416030081
0.7868489158553849
0.6385594812100869
0.6444211965532948
0.6567247912753335
0.6374853210866878
0.7675814185651393
0.6342334229220741
0.4632695943684794
0.69540845079541
0.6355212377442258
0.5976020439578117
0.6842578298018761
0.780217368938426
0.7576285863605388
0.7318478246404299
0.6289753574620981
0.4292660157581748
0.6369456753715096
0.7100314029708301
0.5909105251428588
0.6959803490150115
0.7537394184009589
0.5569651416780105
0.5514015386618852
0.5509774767734928
0.7904299531797186
0.5755793062799447
0.6004010477293342
0.5865320469733141
0.6141806268537272
0.7872182658680407
0.7376466833165413
0.8336666106354473
0.5754901071129708
0.7315313022472125
0.5963211908981004
0.5726127626923687
0.6721005672118072
0.6853003237799303
0.6233170993469396
0.575289664900451
0.6839841405173184
0.7931678576538477
0.6220964893195104
0.616882321611881
0.658536310995057
0.6083263007987187
0.7608342360963517
0.583028975324438
0.6411937739610009
0.5164634469614102
0.7581078452479082
0.742544052795533
0.5977431896373075
0.8496822923978076
0.6421342128404465
0.6229965722572594
0.7122947800845454
0.5561007225670349
0.6286169532770888
0.7218837704708683
0.6835147560200366
0.5402668370382877
0.7387094895355314
0.873795690957933
0.6349711170393663
0.6405576075641509
0.476070205683275
0.7814684060737006
0.5834414382775608
0.7318439938234533
0.6180091502015801
0.7319116170279463
0.6762974034625654
0.7096714767088504
0.7179407004004471
0.7946029693270362
0.7846632391595117
0.7740071088024841
0.682946876250756
0.6054285829588073
0.6153063202264051
0.6762930373366193
0.7919367871760898
0.4672280697785721
0.6313471651078492
0.5156999576907105
0.5921892142477752
0.6457778123639529
0.6447550070479517
0.495773116665038
0.7004499860026008
0.7762255707539109
0.5686440462084321
0.49213550145520774
0.8792631029595033
0.6453869718002665
0.6940886648402219
0.6150214564868514
0.669568058272762
0.7425519729507996
0.6004665965482793
0.6279303358666075
0.5547835022427786
0.5524670480300456
0.7802208883566414
0.8891390058236778
0.4739841111068928
0.6142614606043744
0.7318854325707728
0.6068839527373593
0.7218536382075776
0.8194315280346091
0.6951350833651545
0.735836936494903
0.6717924074731092
0.6714461004072452
0.6335352345012986
0.5841841324730687
0.7864322417418855
0.6977044171129806
0.642023918679044
0.6370403048909045
0.7538853661532621
0.7024052980942844
0.5799403583723877
0.7742482033798921
0.6231609687836708
0.860003910539032
0.5765950257529429
0.7110126890881049
0.5549225552522161
0.5585109201840868
0.5961803154361299
0.5318271428526669
0.7820801698094879
0.6102419493019193
0.8844053917405752
0.6793463191866406
0.6235195629071407
0.818150131227652
0.6508419850949778
0.6748111353411295
0.6830067486118345
0.6041591681956601
0.6258423728602001
0.6123138976800759
0.6330183413189441
0.5739942776585298
0.3835223256933692
0.707106269984836
0.9429920984758828
0.4732737559164923
0.683690463708121
0.46765109187380977
0.750172357743426
0.6638829759908484
0.5501367213233636
0.5457055467230395
0.4727236072700887
0.4529550965323038
0.643025082568637
0.6114791659182643
0.7080032209165101
0.5774284731473609
0.6131508426554689
0.63601384101919
0.7529504441735899
0.5126922430068797
0.7331890905497049
0.6462054316209451
0.7192459646733115
0.5908507727278504
0.6943788370950551
0.39824038342708223
0.4791536274551709
0.7426382017044411
0.5365289093414838
0.934883765387354
0.5456668861854169
0.46270551358912143
0.6947953031477618
0.6408255826837691
0.8387834412072888
0.6731709022855163
0.6065178509155121
0.7460775798040992
0.7535502664642754
0.6819607405131566
0.6876374901643887
0.6700436958036523
0.886673284419154
0.644307832784849
0.7133325518010137
0.6548309647112149
0.6249760316363944
0.7018301551433899
0.7683138397884587
0.5166443603270521
0.7298551428040976
0.5008741795607734
0.5705017294058599
0.4897504037666687
0.6876791900923096
0.4455985963378989
0.6231238564040846
0.7272655752413798
0.567171813432608
0.4452373010165336
0.6614004913792007
0.4861234341634546
0.9409215809836486
0.8098652694622485
0.6061448893001711
0.5173892692995529
0.6600771373613094
0.829067339395947
0.5711953054189015
0.6861583870107657
0.6481415651418428
0.7194052374106429
0.617420040159775
0.597475378031177
0.7112078444565653
0.6136021042500989
0.4902375701203772
0.46126150115478376
0.714099803659056
0.7168627004748546
0.665447528480448
0.5976509899127744
0.7500841476814843
0.6709401120416549
0.7112119143503939
0.5580194666285828
0.5477917212030833
0.7477550284520472
0.6810102333122515
0.43372127653312686
0.6663557110651872
0.5772988616224274
0.6339769636483948
0.6448029021297259
0.6589395790079444
0.5116274590707257
0.7818282507256441
0.6690190722603455
0.6604666702354018
0.4884586837276606
0.7503992003466091
0.7623185346966576
0.5342333764349722
0.5007952487819096
0.6901966076564635
0.9486827453301026
0.8258099518761077
0.5526415518176421
0.7465544343062711
0.7161153527768741
0.7466817665076021
0.5299193689850146
0.8813876470096008
0.6069860532783621
0.6731720213287293
0.49414153114778125
0.6462979582286512
0.6305855973490565
0.5602947922701399
0.5847564002351553
0.8388042216804223
0.6487499783630619
0.5247155023564288
0.48548223338027
0.7370299822739198
0.6560611626294138
0.8052050807673496
0.5947024754664799
0.5626147261842444
0.7633352332916464
0.7850803880035255
0.7645132167479957
0.5524753159342805
0.5711951776582062
0.6908319974398639
0.7980209834371382
0.6569451530571367
0.7153051490373301
0.5940367203388958
0.5731201741931784
0.6872968957857454
0.5830287369886453
0.656073637844122
0.5927772948432335
0.7807684438190738
0.698343354949925
0.7922105817173399
0.7277244378697465
0.6653339248910378
0.5082396495993019
0.6881724359410155
0.8261929479556916
0.8237940842534859
0.489474361341449
0.7174890033221
0.5890646341273098
0.47646742060502595
0.618887562785446
0.7006566224856652
0.7517676282628544
0.66158806040591
0.9324197957670828
0.6024595648555351
0.5586160168749744
0.5846888006613377
0.8373885858759413
0.49996785223028145
0.7334380864409302
0.6041771496999092
0.5673312627058029
0.6937476421419961
0.5702759431599601
0.7239396820971781
0.7986730379918018
0.735009896152556
0.516671835084332
0.6706837176586641
0.45889689936015104
0.5522748669289393
0.554620094060408
0.8232435268638646
0.6492132114068135
0.7114983437848236
0.5829708380986769
0.5648234317831086
0.4045250238903302
0.6416421742203721
0.563127588664377
0.5204888593323193
0.620564020497225
0.5550661665419913
0.6590786715802476
0.5662006418028845
0.6488383381898796
0.6035059985753062
0.46806201772410394

==> anc/HaarRFC_L7p0.29.dat <==
0.7450731270361308
0.7417577530925017
0.4904536204531438
0.6386233743827066
0.8266502153749341
0.7324557922507531
0.6998084308434225
0.8949210649896175
0.6429341007468551
0.7726410045050621
0.7698515557419358
0.6628973566551234
0.5534377167532872
0.6064908532182524
0.7708170742930596
0.6724108140083571
0.7437840434282973
0.6881695397084433
0.5635928758074493
0.6859147664278098
0.7071629550831768
0.6351446088373877
0.642461470963966
0.6167114750061532
0.7311951146749553
0.6426800713732223
0.7779245664769031
0.6409360070688701
0.5660441139134357
0.5094557536233216
0.7959758954608699
0.8248706098866396
0.5771874612973861
0.8053079148475898
0.7621251616299376
0.7710764621603801
0.7468455305904339
0.675186669614036
0.7337778261695264
0.8361467991982621
0.8263815330488479
0.5805824959173742
0.6756884391017036
0.6240932335903598
0.49528313024199777
0.7492417119988922
0.6134796559368554
0.5881202127960065
0.6688246996104923
0.6055744456610155
0.5624810846916295
0.6058488843476867
0.6607673062859412
0.647857245332005
0.7126625243553509
0.6151930007608801
0.5447497701394726
0.7275501889908969
0.7385027778569079
0.6157559104260216
0.6701151588944594
0.5953891374413885
0.4472847735914563
0.6119898989218218
0.7296410822686231
0.5644467404282068
0.6813587462943069
0.6916684361787732
0.46270894485368946
0.7477054430836221
0.8419359113486599
0.7307196080301789
0.9384181433705379
0.49694922905562006
0.785479647296952
0.7544654246716841
0.6731624168402823
0.5670557693516577
0.777175321033917
0.8663269502999588
0.678753224607449
0.5605376086639329
0.6918284608797064
0.7039931202364915
0.6551443461601567
0.7281820455153376
0.679262305342347
0.7016927267845815
0.6390001316630213
0.5506600720965508
0.7116799602254799
0.7964679825566489
0.5734268072615428
0.8481077223631388
0.6482142426217032
0.8264729201701815
0.4983907825889319
0.7501645872486378
0.47738657638121845
0.787294710784383
0.8968951970195473
0.7738798207595642
0.7664395524959682
0.7670710768038711
0.7149164473675289
0.7518010895478218
0.6447561746042679
0.6918794467180698
0.6535112876870072
0.7021422093600058
0.7880187882646157
0.855114961117224
0.7237867359145423
0.8156212271144369
0.8049749133646897
0.8067560703048912
0.7675195179655561
0.6240990040068155
0.49433723553879894
0.5777905398912273
0.7877057550397618
0.8397741150149185
0.6006724357682738
0.5012381563223098
0.9309556659862108
0.6577652975655359
0.7555534161355506
0.8526183182033324
0.8441882438473307
0.5967220088727274
0.7040471846306139
0.670512975550106
0.6464056526932483
0.6075903343149801
0.8014525335272924
0.6426057848643364
0.7581965048580999
0.7687058115959611
0.7530353219943595
0.6088630284167045
0.5905495590385277
0.7328900518819201
0.6580778601654649
0.914165754210683
0.8064751109883129
0.6046541511930819
0.8103949526027097
0.6117544522083931
0.8383519600770408
0.6574152167040596
0.5581457865464828
0.47019192867268644
0.5640809142652723
0.8143114293531064
0.7593222343588822
0.7991491550272527
0.5529916041751247
0.48358127385506067
0.6031546630792952
0.7164815653232374
0.6980318622144629
0.8175097968484002
0.8504066068826756
0.4748337459658446
0.5818562955832763
0.7638290110246791
0.7902521898068466
0.8155604124169857
0.8503420973165527
0.5489588603915352
0.6210802016928827
0.5484706142177932
0.6651615660062511
0.6922136955700291
0.6371430020968543
0.7692725584726984
0.6362882723290866
0.7101192698555806
0.6458304268206967
0.7782023590328916
0.6911546850584919
0.5614959421715904
0.693858243938983
0.4659858945392673
0.8848496042758233
0.5709379038528445
0.7411807907916184
0.6860884107621237
0.6277764507971414
0.5647197210861865
0.689991581349526
0.780675669532263
0.8195237122159318
0.7773899444146145
0.6418178361659771
0.8166372016728224
0.9199812160653773
0.6489585291246782
0.5324935400671295
0.7316971972716392
0.5580079190092092
0.7360833971979478
0.5428420429709189
0.6386194752088448
0.6507725225134717
0.7063326452795192
0.6436727029447044
0.7781485798353852
0.6149671272553077
0.7182315053607712
0.7697736840996013
0.6447670556263514
0.4951459345804082
0.7386373802740602
0.5829281477718098
0.6328325930102993
0.49536901269921046
0.679344704251429
0.7679685715086522
0.8514689381694255
0.7841973013807392
0.4835766164835882
0.6519199295777427
0.6778088457094704
0.7560066269252774
0.5930977206715413
0.7762125954052673
0.6494611298085974
0.5744953416167803
0.5474221716787415
0.4615384533853926
0.8563332631928326
0.5407231272562653
0.7425036117947623
0.7548929395921776
0.6094652766282044
0.4386037030128868
0.8207706632427083
0.6600532425611765
0.8015721069516119
0.4815413187478038
0.5891606794004414
0.6112650270437969
0.8467138041530015
0.5638131745504095
0.9204886817054772
0.5427367618073378
0.47599036009130874
0.6750777178193514
0.6209446811756406
0.5387780428052699
0.7347922783890742
0.5884004423491205
0.6876662255033336
0.6622377801540187
0.6474635841436032
0.7344122481264901
0.9026596624044837
0.7625218035285635
0.7423586706301071
0.6700533918527023
0.7440125099007179
0.7949567147939044
0.646233870287609
0.6242243725765836
0.8244627245137971
0.6171899903348059
0.6457016098624688
0.6900030423196845
0.6643757188011884
0.7254322201553084
0.6154950858779471
0.612389714955658
0.686314023360426
0.741284694091723
0.7545149383170249
0.569672313377575
0.5314000189500155
0.7684220526822725
0.5623706675893594
0.5126474068323572
0.6441409879148996
0.7607412953216687
0.7345664767428374
0.7259519450719707
0.5172032641105729
0.7716742290670056
0.6002827181816289
0.8369880336711863
0.6552812821792237
0.6979637414687826
0.7596784434950156
0.4689180215256602
0.7161155252771786
0.6984069637059188
0.596470808590807
0.425746188023247
0.7452220244166234
0.7293834441306789
0.6122214840057483
0.6498394627772189
0.8479835442417232
0.7163305974800911
0.7145717408961745
0.778243773625745
0.662588466491441
0.6484312135509297
0.6974043898290236
0.7552884487724794
0.7918448016909848
0.6692810253347398
0.7824328753885229
0.6955685448385973
0.7929741620274582
0.8222658814416125
0.6924867583267339
0.7873237994269868
0.7427008562230888
0.7570813020602274
0.7823565698330261
0.5732750332854086
0.8140875494291279
0.6177108093026062
0.6625315779468262
0.7136265837487118
0.5436613277598997
0.7015721912385481
0.5299245172773842
0.4938158326068456
0.5977404823843349
0.7630351661099986
0.6786995668979775
0.8627299117885414
0.6115544934672305
0.7244920481978996
0.7200841505778778
0.5182510488167927
0.641911523777942
0.577172586989992
0.7345372937069812
0.7637781604595625
0.5373033454989781
0.45075213265784436
0.6042987072394392
0.6333981184738084
0.908067142482707
0.46943283118577434
0.5636333606021778
0.6185425101392545
0.5576792592306599
0.7841657871352664
0.572089848767966
0.8585759651584113
0.7644963513495604
0.5292822919929517
0.7726751835102114
0.517756121879997
0.513641281107203
0.8182324810542754
0.7201200612299788
0.5510883367634078
0.6206864602347011
0.6598487822620538
0.5856637488208514
0.6742798330003508
0.7018355505370552
0.7012661828114479
0.5649400210392326
0.8055641121956326
0.5800532792470212
0.692899194680387
0.6869711201249759
0.5542188213676409
0.583844827777853
0.5366274706230613
0.6425060900161889
0.723604213867096
0.7388352284445946
0.4915352607602765
0.8033363222644301
0.7504792746890873
0.9011172207247193
0.7866364223023831
0.7268656479472178
0.6045979204202494
0.9007689020123559
0.6671238871127588
0.5273679537844276
0.5127551255864731
0.44917690136104516
0.7210848140878643
0.6806512752621778
0.8315884271292957
0.6449282906598889
0.5544130523398707
0.8155339724530886
0.7627874345120672
0.7196547296986892
0.61286207409752
0.891876283292055
0.6817717720922178
0.6633556726323565
0.6890279902950383
0.7631315084822046
0.6275809481145528
0.8577004955175764
0.8323884569645553
0.6876976518558651
0.8628993737012712
0.5844538408601202
0.8203999253080114
0.5667620949865716
0.5979780144724155
0.704817569308433
0.549176143383841
0.6593277140290625
0.5137131772204011
0.5996528334456857
0.5244997011783127
0.7993615121507985
0.6520081159099483
0.5221783800628909
0.6102644699615759
0.6788865117937712
0.7880562659606486
0.4762039482226852
0.7887389898986058
0.6115948988693379
0.49618199697412246
0.6317915492123547
0.7264299750411085
0.6283307885650045
0.5329407766610282
0.5803564399084532
0.8657193253606951
0.6504105866320694
0.627020695295346
0.8119488650700655
0.7301004333462475
0.772797067334041
0.9218237499514428
0.7331444501933921
0.6613233978254845
0.5767515151190155
0.5973114029724957
0.5903282714576313
0.7129601826462811
0.5152475755673662
0.6498611694836419
0.6737271070200154
0.8203171621944776
0.7160317885636851
0.617922372404395
0.5609846695938229
0.6217855426407699
0.5075484140316207
0.5350294558878866
0.9177273665749877
0.7092604282258391
0.6547894354026784
0.6548687661345605
0.6166929799575213
0.6123161620661763
0.6449145259408899
0.6258698556379598
0.7381775979994687
0.7261265047030152
0.8147763441009582
0.8617248901894204
0.6293769342667687
0.6927939893104105
0.7404232067809992
0.6752717173531297
0.5813092071389336
0.8918520269894614
0.796992462851201
0.6595081843393762
0.5359869025973522
0.755996695636118
0.8764328994764673
0.6138504706528084
0.6017841920356998
0.8793488107406864
0.745293278199603
0.469126567800794
0.7104543114847415
0.572495557561021
0.7033338430946953
0.6138461797487457
0.5386122034968402
0.604414824545152
0.8435558279483047
0.6357432151174008
0.7438319914635232
0.6274924276245522
0.6640701122540754
0.5093675270402994
0.6971648068352145
0.5330320836999086
0.724951519781095
0.8530625933496707
0.6986894101567562
0.8612477530744155
0.7659673548265337
0.7228662428187606
0.7415129777628786
0.5423890975658968
0.8319960551059753
0.8770492908969131
0.49440318557960805
0.5170695331045569
0.7245646299633843
0.5809699254867915
0.4705726319234869
0.5553871325585197
0.7172702132539558
0.6330698871211998
0.772863715490468
0.6656549026157724
0.7151173958864625
0.625621458671114
0.6408313833183116
0.6300582426642592
0.6332390969001185
0.5011833272584552
0.4923175061819352
0.8623705169951532
0.7006586458479819
0.5366368401011491
0.6575907816264912
0.6580803152058394
0.6660507642834878
0.6198211092264757
0.6982682587344989
0.6446424520386712
0.6716374185386449
0.5435935105973324
0.6277268723970801
0.6058948759058026
0.6396979462984602
0.8749196605279366
0.7620201123473065
0.5594236626675843
0.5352846442478348
0.7027221426652063
0.8498741541734396
0.61230469116619
0.5535174631565879
0.46916843266985253
0.7805074464102931
0.6815964273836402
0.6811271618113259
0.5829377517391834
0.6063869082580435
0.41878601794440934
0.8077473511832955
0.7260359255079185
0.6515383857650348
0.5518051600017545
0.796962263283279
0.7634681552885332
0.7025533828053484
0.8819543874479653
0.7145424417189438
0.7112162716097349
0.7092290827372637
0.6905878072796284
0.5924558857820271
0.8534302795817731
0.7631202330597611
0.6195301039957848
0.6601850585818473
0.6059501918057849
0.4854003732887391
0.5128170600843566
0.7708055819660332
0.7436312744789704
0.6550775190173338
0.46414486830628016
0.6893869276580457
0.7374107029781167
0.6934435029196496
0.787342960796557
0.6300914151705658
0.777229431490074
0.8765928894981201
0.6419508985395528
0.637878682981957
0.6783428068653488
0.5732530862639952
0.6304093711069946
0.6780517438027106
0.8589443792703298
0.8131289841094603
0.8071798115060765
0.5318325743712147
0.5978432052513117
0.8576434673183856
0.7906082398868537
0.6257937956858393
0.7745755947751757
0.6058202414029475
0.6964404336494168
0.6387969321667899
0.7577108987484353
0.6685205981454841
0.6891606629034775
0.8148558308279081
0.7575586195389544
0.7140692370057715
0.4586611387142242
0.5679343973641175
0.6665626773103289
0.7244275679649924
0.7342923834156966
0.539382248926807
0.6721992304098112
0.7596889230874827
0.7065439152053479
0.6741770137043035
0.6774672270412401
0.5910627728409126
0.7379859011590632
0.7072772494459117
0.6694769124448556
0.6604712596050465
0.8144485624772226
0.8155655344068178
0.5913834687734375
0.6886508080312752
0.6289594552196398
0.6206607179081839
0.6720811900287131
0.6227301578036905
0.5206472344056962
0.6325950990826761
0.6469722079859747
0.8396537388100846
0.6410890822706408
0.7269249479049837
0.668183759678269
0.6955929981041545
0.8466063286760682
0.6949525288509087
0.6115698616626951
0.8214458690057684
0.7297039358962895
0.732857642886026
0.8648733055276905
0.7364042777863057
0.6725476923121557
0.5700579165171454
0.8102312859210847
0.5411466783437915
0.6477066497451156
0.5681192521225116
0.7920336846473789
0.7366951767320584
0.6770231769975552
0.7788377942762755
0.7610852198921758
0.6370541500557677
0.6383239623765574
0.7776782382353323
0.6429588656794427
0.4900039449273903
0.5422030429774707
0.6409264151656261
0.5755290367480553
0.648503754826516
0.747705599257963
0.8683912905481584
0.690451969702
0.5584340498062608
0.6431828421300275
0.6113563467112662
0.7208360063308326
0.630890658498089
0.5868870503899685
0.7534284859924563
0.6794242176534483
0.7262463428720262
0.8075510715896183
0.6757184138830571
0.5981638230784369
0.5852879183581987
0.6698149754764468
0.6783425918660998
0.6171332612758346
0.45718566236209235
0.6810072951223509
0.7233899660542886
0.7574662543914586
0.6321255830237832
0.7084333344491028
0.6724883504090994
0.6389013578394629
0.6976936987682778
0.8463889422747726
0.6867001871364541
0.5455242623493036
0.5862260279471244
0.6707515696270561
0.7323615288549401
0.7056229262044978
0.7219209712310767
0.6465913160757394
0.6950613771079003
0.5525911183290214
0.8851027895101709
0.7096352050616789
0.4937609272794405
0.6238162322584655
0.618441910526083
0.6966118084669057
0.7574996971632539
0.8864849876158094
0.8271052935337132
0.5413601627671867
0.7875796229013151
0.7109709458156067
0.5082211108746989
0.557143280196518
0.690310490050056
0.43701777866364966
0.8753951077249766
0.6039803042621389
0.58174136039268
0.535203984081106
0.8761696823906767
0.7121597112035487
0.749522680891786
0.3682029759806871
0.5107165981005223
0.8340242592577962
0.8092074799277864
0.7752410288299563
0.5823123601961385
0.8048878927626284
0.6236249011923025
0.5806481292364939
0.594686298057818

==> anc/HaarRFC_L7p0.3.dat <==
0.8284263719054155
0.8134878234459563
0.48843962971628974
0.7024007831091061
0.9555973937042392
0.635867049623064
0.789621520130076
0.8742762378447971
0.6282358515533737
0.6924148563574977
0.8293977098255606
0.8810136203709081
0.519819935077426
0.5996486187467658
0.6665614676552596
0.7010760862336233
0.708287685289796
0.8924257481977125
0.6913801260433258
0.7172292817057115
0.8181460960106803
0.8265060803978027
0.6779296936788085
0.8190102203862227
0.7132586421522515
0.7818398444394542
0.5671300026613285
0.6431605259977446
0.4587324452644029
0.7351717584450762
0.9022080918912802
0.4936736872816362
0.8575318859789632
0.8049058898646796
0.743695168698455
0.6756585959060545
0.6105898230962592
0.7839742639426062
0.6525551037061809
0.46654834985589383
0.737621663954294
0.5395682138433634
0.7862895693200013
0.7762564275524512
0.9869972321013898
0.7118176873681469
0.7155465181028835
0.6196043372400772
0.5925912084519122
0.5277167959479859
0.7131288442087066
0.7479652364246203
0.5722285873436691
0.6824602505206245
0.6943256075852529
0.9211114502801614
0.7738925028464287
0.7013136566301927
0.6372636735019191
0.6663995394130714
0.5599364778999529
0.6305509418426789
0.6365550654531016
0.8572109544564167
0.8325954784441371
0.7812743104340837
0.674060069043437
0.6558471999403769
0.6779386952098524
0.8657128907619388
0.8934907731201368
0.8814080987011944
0.5914468430571815
0.8520477730105653
0.5471997427384413
0.5627812596246613
0.8045012749496906
0.6499447354317076
0.7460425318666251
0.6296739961217497
0.7725646633270267
0.7280950577698679
0.5000539705045127
0.5577838420082796
0.8032010325341801
0.9326352601720478
0.7026572017447996
0.5526129860120729
0.7138171128020817
0.6779359552468247
0.707506785255413
0.7373318096535042
0.8209689811234111
0.6457047447160261
0.6631373789459764
0.5608489613858592
0.5172472038824646
0.6441644840767059
0.7981789888363612
0.8775783059260256
0.8155769753753049
0.6573895135442241
0.6735633143032129
0.781251000403522
0.6501420576859136
0.5035317252543058
0.6972728122176883
0.7626952188649878
0.8932052355890793
0.7077255555121952
0.7787179985997279
0.7096796380877599
0.5664357032186839
0.5236459227591067
0.64887733230825
0.5593832944132026
0.5080488079124617
0.6879280289648197
0.6432803741787347
0.8411732580489902
0.5895838525988547
0.6998823216351666
0.41745172488108595
0.747546809886753
0.48377216464101885
0.623922884445666
0.6975534236516829
0.7922817200576235
0.8197176874042894
0.6222512604545593
0.7325241380158849
0.6953911884125169
0.6282990315864982
0.8225527297356147
0.6169646334029827
0.7283460887768374
0.7091997625865214
0.764331764321552
0.6729631912760478
0.6894705982503425
0.6990691863927593
0.7726327780950693
0.7654521168585373
0.5583402805171669
0.7485682631934648
0.6128825027490925
0.6739883645021506
0.7077250531184975
0.6284390848756825
0.6788920820864395
0.7050709764573754
0.5585055745142646
0.5737763701286325
0.7647311394687132
0.6478590710914873
0.5839716375864026
0.621449573797926
0.9198464466972436
0.5790504324184623
0.7942283594637963
0.6692968882058117
0.6979586643409655
0.5097086533390995
0.8356561527958868
0.6449852744025644
0.5872741938466753
0.6177063913275274
0.6632325127768655
0.7096870749685086
0.464447717409748
0.7927097296240136
0.5117480185144085
0.482206258478685
0.5920516150554717
0.9514173576813764
0.7564494072725532
0.6931372913554257
0.7025145430239644
0.45997165762080267
0.528527240939811
0.6085669013827116
0.7131603039199441
0.6957697939363061
0.7021124151879359
0.6579083421769046
0.7213995402855242
0.7693939294953934
0.7682860372125704
0.4498426678070473
0.5137359051444643
0.6472417620115073
0.7290397042626346
0.6498209959807937
0.5863441692955245
0.7048190385612378
0.5128102494998888
0.67980821212072
0.6877460904590071
0.6422404522220457
0.43400185902290583
0.7896096543674832
0.7016245985664111
0.7108371620920029
0.8027602014667095
0.7179543723734496
0.6821115970895314
0.5577203152192539
0.6810290547606317
0.5050530602668082
0.7344916306464486
0.7300602579078691
0.7620275423269682
0.7349104037208478
0.7316078502153571
0.7242945114239362
0.4626705143162037
0.7470777715778113
0.506868751467506
0.8491748611696499
0.6769327191093487
0.6244142141277106
0.7950373093180292
0.8816399777034925
0.5902202239848364
0.6399267738180097
0.7873679836613128
0.729367116469596
0.6720983224222765
0.6723136481476704
0.49538594828726185
0.7384107083737742
0.7173831293701153
0.6062445545393736
0.6430529240693932
0.6907691594719327
0.5782936765715517
0.7646970791153929
0.7169144081731602
0.4919791071250518
0.6814737549245559
0.6161912155958323
0.533240845345928
0.8285658015871002
0.45837677939199073
0.7999452352096967
0.7841506445072288
0.6814588331017062
0.8546594734637438
0.7628628088651965
0.7185456897685663
0.6000094095642654
0.5555213359038308
0.7754777153148041
0.8745457482382176
0.5536904277306219
0.5624084265270031
0.6990824338784974
0.7731633060305725
0.6577970030512834
0.6398249476347375
0.7484195089039353
0.7806925908703038
0.705473702241441
0.646813645570527
0.787155967910931
0.8865866651129344
0.6739526599917073
0.8114141492407566
0.8495595887262276
0.7914950902371038
0.6849844837687068
0.6940441756449862
0.7746843710988031
0.4952132422800326
0.820080242535587
0.7145175347972869
0.5945533717919833
0.9211723765122225
0.8460798133512292
0.7162943225520352
0.6861627029026471
0.6768846232650179
0.7621351009310195
0.5987824963716369
0.9607225158528144
0.6871622430376177
0.7429389937495683
0.6830105470201419
0.5062321872094049
0.5526344283531329
0.639701718886142
0.7057538926810757
0.7380636854464058
0.6592113887683599
0.7555765441721082
0.6882950816316014
0.7529007350396035
0.9048706314472029
0.5781108205472206
0.7964009398259032
0.7705404692185613
0.598041050904173
0.43102930033963405
0.6956802082221846
0.6909924063127256
0.5716617057096316
0.6993848101589033
0.5263470322620414
0.7659986950588019
0.8049929927453662
0.9194421402720518
0.498138839703613
0.5254688283163785
0.8457773969732433
0.802359406784306
0.5953756937803175
0.653620216703529
0.7638071754239645
0.7384870906326898
0.7761466515709455
0.6291643587588661
0.6208711222706208
0.6876402903543556
0.8657837759926024
0.7138740799092274
0.8646858408941955
0.8596551213870921
0.7686699675083826
0.8728096722556726
0.6181432102216696
0.8052494638278167
0.7709455721011893
0.8469722613959902
0.7110705911533394
0.6307099760056372
0.8639706888280165
0.8140656784417551
0.7269456780449947
0.8183411082957112
0.6856152597609607
0.7187035162334955
0.875253402750694
0.7560448894895976
0.6772862743520621
0.7723081881080756
0.7194105587504239
0.776364053186281
0.9306220574415175
0.546002002089213
0.6112614824815701
0.785633186499903
0.6594368872336956
0.7508499851161515
0.7192227894459413
0.7506245358047527
0.6370468277696422
0.6608717340190963
0.6604849557556738
0.6716486157918281
0.5733271961814124
0.5020059778440477
0.8280593406208433
0.8436995286956235
0.6875978578754547
0.6489159874233792
0.6568791657357477
0.5698240364286431
0.754600547431642
0.7745847439970039
0.7483972609473426
0.6244277412201444
0.7004510356501457
0.8077820919477454
0.8168787675188998
0.8194726557217235
0.7971594841099309
0.7233664705728522
0.7027130519223398
0.667434060228202
0.5821572947478431
0.6058880754173663
0.6253508949348371
0.8828034596308009
0.6769032040907592
0.7708730004999871
0.7088836914808099
0.7176682930699178
0.8158399234576017
0.7161959042280039
0.6891455821239466
0.7680011174790381
0.6579901832466966
0.7235267041034272
0.6568399511394721
0.5491484067483228
0.9023569356540898
0.7495306788178765
0.4426333077049203
0.6537472086545546
0.61300912003477
0.7690874047714744
0.597715701589199
0.7860642204570678
0.8087834407635405
0.6413057607740548
0.737594358422699
0.6593939208577826
0.6783439195315906
0.6135864432922157
0.8927082793021215
0.5386816250557244
0.4554777854853335
0.4988224256045101
0.6170111357487409
0.9623858838173662
0.6289387108938068
0.5645428521007058
0.7211053908513343
0.6191856418153479
0.580816510242454
0.6058415890836997
0.6676879252761808
0.7576040746573094
0.7636480521375474
0.6989863115318422
0.8018704884346718
0.8063749291762305
0.673941725732079
0.6991991851645242
0.6786346558803831
0.7753140362907027
0.6145225275661359
0.5588252867680403
0.8315981243093298
0.6055935336063407
0.739556580675451
0.987162784105673
0.8746885380076721
0.7298715416343131
0.6908272354078341
0.928475225801384
0.6589979480891046
0.6646801040354605
0.8346156060653186
0.6774807329882306
0.8463633767467746
0.7390043190263669
0.5530776523357247
0.8402067179209135
0.554104446986648
0.6720809260791232
0.7481718979536247
0.727844963817627
0.7910900079131716
0.6747678625038918
0.6534291832299197
0.6880233373085893
0.7267221217714251
0.8564718492016765
0.7388179234822329
0.6765761267097478
0.5954380514067157
0.8106711924609792
0.6284929989577269
0.4316697169824123
0.6505495305436022
0.7159773360869195
0.5606564682696576
0.7288933030836494
0.6455152010289991
0.4609685862485668
0.549307673485611
0.7365624700509761
0.5068710122211898
0.7839838412933078
0.5265934323201907
0.7580234759707696
0.5900504146893414
0.6952270981762976
0.7529050255309618
0.6712493957176058
0.727816871514419
0.6996253969430204
0.6534543546380752
0.9065827667279187
0.8200917277762844
0.6789288603960019
0.7520611660181611
0.7064878468573768
0.8466325007520895
0.6499613389985867
0.909069720928137
0.899899236410243
0.9347602814881831
0.7567901535453
0.5707232751535571
0.7709154878098855
0.5822361552853825
0.8486997864570247
0.9263846369421614
0.6501070237333205
0.5447032847279497
0.8560151654212383
0.9215670438230862
0.7058476669732725
0.7352871180505279
0.7185694376777575
0.6053708310198915
0.6974902227807246
0.5594816477098351
0.7324110746980467
0.521419422993489
0.7773927596281323
0.4889916862747759
0.7195048721626617
0.6055904758187441
0.6923155983066337
0.6082186312601198
0.8883426716938804
0.8777661369119948
0.8259873690251
0.7507364198736681
0.7665979989126109
0.6605708641352239
0.5896144617531911
0.7832133030373968
0.913580984509069
0.5437788096229978
0.6274073641070869
0.7608412186268909
0.7328577113865393
0.845537381709421
0.7059064409814312
0.5740069092563392
0.625249642709426
0.8406753317100673
0.6935944281104752
0.7939771501241888
0.5754154584163478
0.6766721974064503
0.9697301379965185
0.7159721444249502
0.7019200677270199
0.9039374816671624
0.6893303631579105
0.7145603923533108
0.4808033011043407
0.645972352071813
0.6452811107067408
0.5879018666983205
0.7150925395794662
0.7046576736433916
0.44875938424639483
0.655073986840314
0.751958878176845
0.5298072723042143
0.7557632887710732
0.8680828914137222
0.5843595650556926
0.702591643273998
0.7020791021700936
0.5780225245890972
0.7384058614507142
0.7219638239771465
0.583461804383944
0.5864088910682974
0.7105154654932679
0.5710721915129272
0.6063615561750769
0.699888119110747
0.7688138498176944
0.7909036546473593
0.552221546926037
0.495501018211599
0.5692842796368743
0.8273376447452647
0.7566519589754519
0.7488705935636903
0.6705156092270512
0.7274372608456589
0.6412332377136342
0.5301822759291808
0.5325547537453129
0.7068727469137599
0.7790611319988155
0.5673407826223068
0.7512843027374843
0.6585279119125084
0.7364666058234163
0.3810014642711657
0.8780775970843436
0.7533478269059254
0.6432487909178198
0.70781885721858
0.7381433357730355
0.689663937888058
0.5601107234012849
0.8610043492412841
0.816609919664688
0.5371115922016081
0.6283884146430079
1.0056336609395875
0.7648395385198854
0.7807337366023213
0.7340575853941727
0.7356949997673295
0.6529001551322396
0.7519432590495503
0.7460197927017641
0.8488447704705152
0.6073951319915831
0.785547221267429
0.8973138057982295
0.7479658459677723
0.8465604856212126
0.4449188109580087
0.6739745596322235
0.7379980649732787
0.7945737025221427
0.8108894227393029
0.6625815352123874
0.8401457237616708
0.7514524630930909
0.7654791976917107
0.7075096375493847
0.7696125922774448
0.7332401964750531
0.8242272186715845
0.531245434400451
0.6985591590694227
0.7217345726827907
0.6246911194889692
0.7864132310384894
0.7059642315822734
0.6183024136345017
0.7393959174846246
0.7449945613230776
0.6075672558713037
0.7054988800984465
0.7095091066318286
0.6727028073016421
0.6036351616506269
0.6541874267066012
0.576687219226419
0.7443889075009247
0.6880896522246276
0.6764452331532531
0.7127864874373534
0.6986509987782211
0.611321943027377
0.5629045049213361
0.6214064828109611
0.6260881836778854
0.5336742319044154
0.6267700919574571
0.8007521319039012
0.5882740352253111
0.6270321318773443
0.7830386767885117
0.7177158866832539
0.8117382650239476
0.7238593960476823
0.6117497612013398
0.6820549626759823
0.6515231101097136
0.861176182747703
0.734026049950484
0.735379485229205
0.7983748326681026
0.7784133309269105
0.6680654942443465
0.6396564229537333
0.5134742780225346
0.7082625593580412
0.5025881344250381
0.7150542446333447
0.5365989790277409
0.6147448346024621
0.7811626370551917
0.7274664834221736
0.6854253579341043
0.6766920579087754
0.4699532800363189
0.6889647902636069
0.897661798312943
0.7771157899362845
0.6586094259914432
0.6100308348915868
0.628612005652645
0.5875907602848899
0.5798118757730916
0.7483271074055092
0.770903295297656
0.6256999248475695
0.4713452151009578
0.5973177366264151
0.6852119127713064
0.6817368446533616
0.8890211880892476
0.5133545678548517
0.8059020186476634
0.5916592064062893
0.6466807993363042
0.8814422248652038
0.7011428310469667
0.7461464723020157
0.8310228005199116
0.5121194195301542
0.596275520750779
0.776081997257391
0.5603087195588489
0.6947006826968871
0.7525661590894065
0.8566614319602676
0.5167386230230626
0.8130976857653781
0.6613639391976109
0.9212264030225032
0.8091949512914817
0.7355771837718742
0.757236250005501
0.6811640819493404
0.6536320400497905
0.6928031436976366
0.4971517361048375
0.6952828633724499
0.5860516505227392
0.520557115158586
0.667478424806955
0.6529803021117596
0.566403376006286
0.8416083575183235
0.6660758574767368
0.723746668659105
0.8582243008746184
0.6588819475882439
0.7594543022889669
0.7722581636488712
0.6556880457505391
0.7116276576448956
0.8310075946753359
0.7462016967885822
0.784598295950395
0.7897880554500271
0.8218682579277324
0.5620921357223463
0.47087272503518085
0.8688115676441387
0.7915155231951899
0.900877483957719
0.6315308380676238
0.8730079976506518
0.6144733541968125
0.7761622654031114
0.6920808032474195
0.6644352525520395
0.8480867175968494
0.6412824057281453
0.5662363690534545
0.8920388873894562

==> anc/HaarRFC_L8p0.01.dat <==
0.05107120625657217
0.05511486303892642
0.052610388747328464
0.05601570841376872
0.056812810332021346
0.0543877724844213
0.046809546524506085
0.05675218441748663
0.05616359879453329
0.05492000943297998
0.05289390729162617
0.056028636526251244
0.05500802324768389
0.05260704097689359
0.05699677283883303
0.056609669323044086
0.056107005672547144
0.056850844768106396
0.054191275477629516
0.0564305862404241
0.056788583956186696
0.04942042516719432
0.0566355693005652
0.056790863954422274
0.05434380655190951
0.05625438306457728
0.0544608131903122
0.05547544930696125
0.056021099959214476
0.0565891857336972
0.05656357099890897
0.05293528434196606
0.05618656985388362
0.056800513335923966
0.05489240091205569
0.05669957549700672
0.05406199578614699
0.054378571955018794
0.05221660131900988
0.054676608994435605
0.056821586944584904
0.05623031458984163
0.054892933669503076
0.05387833033537528
0.05583027762043002
0.05141814629176873
0.05576001034310784
0.055310717054586046
0.05695571608412158

==> anc/HaarRFC_L8p0.02.dat <==
0.11137379361972105
0.10950840960879646
0.09589807752792397
0.10885322248842691
0.10675435555445557
0.10568627008844562
0.10735729087218918
0.11318577687793857
0.09213373864358566
0.09926424180521397
0.11083021402054914
0.11105628168408059
0.11495470405596646
0.11040456479349205
0.11198743630786016
0.11179340830970609
0.11052973042504471
0.11584662004895892
0.1119543033285096
0.11581852811277707
0.11471536724747568
0.1133925079119556
0.09864368245030687
0.1139729493278387
0.11186604371692709
0.1105989395325983
0.11370095137966202
0.11624412655478565
0.11047766629192621
0.1152338630946252
0.11546560612195993
0.11428833135011046
0.11400346992849361
0.11586315659354013
0.11303587221828322
0.11406146760917042
0.1125108370454215
0.11392435657826008
0.11279474025945134
0.11070776713872472
0.116161348909141
0.10303375510447134
0.11221978845308887
0.10855445049277095
0.11433744898887803
0.11533620149964394
0.11414461862217573
0.11106072660735058
0.11545417401677055
0.10720735000684688
0.11273779612011933
0.111911391410639
0.11446994091148183
0.06002040622814247
0.11484429898839697
0.11187045224491426
0.11599647367145823
0.11050537803566873
0.11144471336696966
0.11053573271788765
0.11168705920502185
0.10560240679421862
0.10724035070126167
0.10830371237763853
0.11247023339120767
0.11368876309202469
0.11442902516090243
0.10928181579972072
0.11069353122369945
0.11573774622867804
0.09411889237107299
0.11189437782538074
0.10619301808177643
0.11027041636390814
0.10795638841592636
0.11420251929740563
0.11471434510609284
0.110572603466764
0.06835494641867393
0.09345928995903947
0.11081654594552814
0.11180980723548584
0.11435306543831351
0.1138035646298132
0.10797511921646517
0.11196094263282877
0.07074392795818431
0.11388961203494401
0.10893176113225592
0.1150529540860328
0.11316035263950079
0.1137093873974947
0.1146904554657577
0.11526657831501498
0.11391340046709059
0.10902936975694197
0.11232222958868113
0.10615627844475112
0.1123169318036635
0.10675219580571933
0.1094705344488723
0.1095316943110184
0.11184600553245445
0.11510828376080408
0.11534736456353545
0.10922302122784917
0.11296177537259472
0.10337053486760928
0.11154352008982694
0.11275768038995909
0.11571608813169476
0.11129405398118143
0.10792262925167527
0.11471706456166123
0.1071200050174466
0.11423221030567532
0.11106996880285565
0.11553847398117816
0.10871320504642477
0.11330029775088338
0.11014867561935843
0.11386223832377458
0.11357696076420704
0.11117722974683131
0.08228025186779601
0.11350813775486913
0.10381562084671354
0.11045911919762798
0.1028929891003294
0.10942624849982742
0.11444279923958242
0.11387683618583833
0.08701170615148276
0.10820954624995466
0.11095298775920448
0.10842056839039463
0.11115724186152601
0.10974409261272151
0.11467137390128741
0.11526749032200861
0.11570180293615406
0.11628959147393376
0.1108538677472892
0.11242706748071678
0.11245490967876276
0.1151349562146527
0.11580751054591933
0.11078893381074974
0.11443663212997371
0.11517625963455487
0.11115727283905089
0.11570143205821598
0.1123848736508348
0.11491232032120277
0.11206954390516116
0.10757554197300544
0.11538110860019318
0.11448566818720855
0.08879734679956515
0.11328085329280226
0.11134854053948044
0.10381190048681614
0.1077283629296388
0.11390279272672575
0.1062289472389359
0.10883096586228651
0.11397472184743954
0.11524093060074413
0.1128600663177551
0.11323788198283831
0.11223535782191425
0.11462913238397779
0.11173233919372089
0.1069854402672014
0.11470612475384141
0.11366614140716069

==> anc/HaarRFC_L8p0.03.dat <==
0.1294094291070785
0.15688473450206272
0.16190702481808764
0.11456991734175145
0.16733827366536405
0.16043919952435234
0.17163988476914574
0.16877126587503066
0.16955488522683201
0.1714042304540349
0.13133220788065267
0.11449238561269985
0.16664569435084683
0.17195612863581225
0.17033680467732307
0.1749950113879455
0.1709047450001608
0.1658170897518707
0.17390302241583502
0.16737666977280163
0.10182929457050928
0.17346581370283112
0.1641768763269959
0.17272224174040315
0.16262070742938758
0.17187388232452339
0.17017443562376058
0.1668632255124037
0.16636674534761345
0.16038149272400165
0.1541227991656228
0.1402366430667309
0.1540135640813485
0.15160090754180483
0.13335177148946037
0.1706217839441677
0.14322168074124353
0.17001089920251033
0.16175354706647618
0.16707486648172526
0.1745881481103022
0.16709170027483614
0.17448617066578329
0.17302114657071288
0.17143321873208237
0.08840014186362385
0.17135299983612967
0.11734389347727134
0.16183380558536756
0.16774410459055503
0.1535516343446548
0.1705787953103283
0.17024338139573428
0.17286801342968652
0.14577406066167553
0.1477857118421249
0.17200435210505266
0.14611320218544496
0.17200143596366868
0.16562015939565328
0.17217893843092366
0.17303285490441564
0.11605304441145112
0.17102665905491396
0.17102912675061263
0.16306840358960964
0.1681307174610722
0.16519075237478226
0.1729049855915268
0.16166510384165447
0.17075334663616437
0.1714904959426114
0.13643419335505316
0.16836141640648108
0.17276893171404992
0.1068530593239967
0.1738986729859349
0.1672328167647868
0.16398277701155708
0.17046308194558688
0.16528008580768222
0.16778869168281813
0.1643263943944094
0.16137763872091043
0.15410739331113146
0.16615034126684505
0.1328076740163309
0.1716230246571259
0.15542923216011403
0.10882395168334048
0.16762634750965122
0.16314681937263512
0.13724247949141885
0.17258703123470223
0.1622510944481204
0.16309941936658115
0.16930567214277034
0.16797324870881689
0.12149364622851619
0.08775900150368314
0.1698697767797067
0.1735833843107415
0.16916660700509747
0.15727684623367605
0.16757174677155817
0.17334029992979505
0.16641986674517578
0.13867069426496292
0.14573126901066313

==> anc/HaarRFC_L8p0.04.dat <==
0.21577093169034373
0.20518800972653314
0.22659076781299436
0.0945376814619446
0.22654398190575384
0.2210796602255348
0.22654895999547087
0.22264908717955373
0.20131104473789793
0.1504534368729875
0.2085469023208417
0.1987915519412061
0.2055426914343406
0.22975039245844395
0.13564238922648628
0.2308542371672527
0.2329363397954424
0.21181939555782814
0.22603550593255928
0.22972478647977368
0.22825308578175077
0.2120727861846329
0.1734344318396916
0.23009717200634489
0.23384838414969733
0.2198334923170173
0.227337054179675
0.1994582814785331
0.22011216185902
0.1781515847397915
0.2128793306301131
0.22346527041263178
0.22791841623732662
0.2190923244818471
0.23059748878516317
0.22795144085366398
0.22807027124255969
0.22501893556772748
0.2125291596344919
0.1651658317117258
0.220329711934135
0.22160426736012037
0.1788020137346172
0.17306723473867727
0.19009782054439295
0.23030358032477422
0.22823326118653525
0.1906017241721051
0.14182973808028812
0.22003397334467592
0.21238748259661516
0.19733800435833077
0.22527047542873832
0.219832622964744
0.19102546908447157
0.20977814871516484
0.14610655174757622
0.23187299569347533
0.21808465816296413
0.11485179149276993
0.22861258678087076
0.21654381445743293
0.18384558704556167
0.22515966689561523
0.2194704342128442
0.2105174543055447
0.1771504194591697
0.22968337492583718
0.10634044633254536
0.18658617033693067
0.22613033083839332
0.22832776615263645
0.20210381018644613
0.21654172642981442
0.16100349356506605
0.23231417340286262
0.1916093378244405
0.22904208864903972
0.22587930982286447
0.17816209176798242
0.20704693113957454
0.13367877178014134
0.19521149359420267
0.20463643371683862
0.22874076040359093
0.13528798153670657
0.14793175891709373
0.23069797402865913
0.22699476473864053
0.23028333264148812
0.23293458872241776
0.22710949791999382
0.2315580985079483
0.22610658388096838
0.13604780067147682
0.18695245971156926
0.21635507939958332
0.22990088417003698
0.18433256535601056
0.20119236313672442
0.20853052856315907
0.2288182890552122
0.22705678753218878
0.2174110706637654
0.1364346587562584
0.2081212489049911
0.2210640867676907
0.21316605645278355
0.173084190845955
0.16070532795350342
0.20791391911105517
0.23475940664489897
0.1462210105507161
0.22122461533749674
0.17405586267242545
0.23333794033759528
0.21015724236654637
0.23097013182347792
0.2227246042406432
0.23365393321732078
0.16746392799966275
0.22737359925388892
0.22936179673577592
0.22638422004177736
0.21929262614933562
0.19396872506904567
0.10471382030819297
0.1983682775371479
0.2318768336958785
0.20359993083077352
0.1417634739844482
0.14504793599545712
0.20329991691985905
0.22244307724759368
0.23253607492838624
0.21970294954327543
0.20397578611421083
0.19385561745039975
0.2301673690329026
0.22900621791133194
0.22354649664858048
0.18467124766258278
0.22260875577335335
0.22078021489664024
0.2304907165600553
0.22712236064743066
0.22741001297209837
0.22564128255166108
0.22177916484840554
0.22752615233139256
0.17734308272118185
0.1963642066780503
0.22170795013279543
0.1508596961460277
0.20791685182479752
0.12961276229066085
0.2261868259190619
0.22729247118661355
0.22248272871408545
0.19629081587281647
0.18546208880400553
0.22971993566017201
0.14828156858741715
0.18782556770092265
0.22907059531381388
0.22894054895680208
0.21997491642762793
0.18931981106638224
0.22702076969730797
0.22879119613368407
0.2132796838435865
0.22962863621674476
0.2186436785628788
0.11302093984118564
0.2221576360295918
0.20771175131425104
0.22386070843499165
0.11450171841837246
0.2281108429784923
0.2235078133418165
0.22753832901174004
0.22510692727392043
0.08995730170885521
0.18288611028291685
0.23359994394612255
0.22891492758137327
0.2217739847410876
0.17015457173814513
0.21026380408939493
0.17857420842543092
0.212056088939332
0.17186797430717896
0.16548640714120105
0.14602240492169546
0.20401584361894776
0.15534404647308134
0.11159028173523931
0.1333954532682559
0.21291292576984902
0.13227336981818402
0.23043019644752666
0.23264102093101924
0.22823251037128497
0.14706081025328174
0.22574249176853334
0.23244892374919462
0.2286073664239766
0.22583582172608102
0.2178680131990608
0.22821720966564676
0.19696004563581196
0.16796178880750137
0.21633485218329632
0.23175807213580898
0.2263170509293231
0.1525851411018752
0.21487375268513123
0.2067859759100815
0.22808178131447582
0.16077042423286195
0.23082608965811735
0.22405265052076068
0.22644738436756262
0.19830603312520023
0.1915325422242446
0.16636505405545815
0.2170687865663531
0.13047745751846185
0.20975006841070928
0.22017531663162
0.1880531534148673
0.12684590884042604
0.22256357185180858
0.19783931515620565
0.10419127997405331
0.22572423323127425
0.22853533120236552
0.2069157711293937
0.15077428314197586

==> anc/HaarRFC_L8p0.05.dat <==
0.28131634154004015
0.28632385828180174
0.2633383543046985
0.20546307114083504
0.2916201138481949
0.28428865919565033
0.28152562969105427
0.10572738528731891
0.22164711594751996
0.20465332145296777
0.21212488216449277
0.2496882390025411
0.20922791028053625
0.2908444478534239
0.2724772741851344
0.24342451302804027
0.18030770938672785
0.2187067180592696
0.2046213363541993
0.227622276188251
0.16025120236995768
0.23795725411989452
0.2559478381129465
0.26834325064962417
0.2355561500937651
0.20297231857935463
0.21086194175002848
0.285716511510759
0.15914307410097536
0.2889594773785392
0.2868710228021365
0.19900168680926625
0.1929092095493432
0.2137353780296988
0.193820783795211
0.28779130451756585
0.24896533043186783
0.2490404683755039
0.1898665423258607
0.14756769606884737
0.23908051050411183
0.20015224830240488
0.2479356618716035
0.26614246714923745
0.24100446442135465
0.2822033934172968
0.18435016751831165
0.18302332735342308
0.07412272370815254
0.2922187776150506
0.22895651697565644
0.23477704623354145
0.237508286422448
0.17884039060204715
0.23564116668976567
0.2243537240715647
0.2748872426879516
0.28165163419010614
0.19884341745099696
0.256498792071024
0.19684610084279439
0.1765663021637172
0.23025584341829178
0.2789823648634626
0.15850403081408823
0.24044759689637565
0.28050399614688276
0.18368324538534156
0.2882308087651726
0.20656616888382048
0.22256790056307818
0.16405059316420484
0.19190053517042566
0.28255592275798397
0.21076760127091246
0.2273350524765067
0.1187461248372778
0.2739289598871631
0.06530087039499255
0.21135261897847735
0.2863876653928778
0.20059014973234196
0.2051533467406305
0.2820528570060762
0.2746319102595007
0.28941031984431154
0.20348873206926707
0.2789971411033829
0.27056799272121757
0.23681064946452204
0.23685394810496244
0.2177475746310381
0.17419662785193932
0.18033782971219237
0.26518823011713494
0.25133810383742516
0.11226990218828181
0.24224100395234127
0.2685348019493025
0.28943293582040114
0.28422934632626234
0.25961712249923347
0.28323259734562534
0.26421301666655855
0.24394983793233677
0.29351712717843503
0.21460668979924366
0.17025835406240414
0.24684921004774593
0.2412266493700327
0.19988441059886294
0.19778551626435456
0.20575548819061018
0.2841783392035222
0.2485018043465244
0.28917055102496686
0.28843652234187994
0.24712409576934166
0.26145285986875993
0.24514380666120633
0.16532013245404367
0.27817842218552385
0.2918230795682026
0.16150803722591933
0.2008947433269126
0.18283671422469153
0.2502554863167847
0.26188694014814695
0.2616731102819123
0.28730711218135774
0.22248138904018144
0.2355830957706883
0.16357185115848072
0.2287357746286099
0.29097611940780044
0.13834961907866242
0.2873296642299156
0.23634910823524893
0.28199620974631023
0.24715764435157575

==> anc/HaarRFC_L8p0.06.dat <==
0.20023680840789718
0.17911260708015925
0.29622332293037934
0.2815169514806385
0.1988629392888192
0.3352548862215059
0.24755619204802148
0.20507605361340525
0.18454602133162393
0.23771601365717418
0.3116777710085149
0.23438926668753976
0.20341721315669972
0.12460454367814291
0.13503513652979351
0.20787818435964375
0.3393300315632371
0.25632825170986356
0.30762787950617376
0.35186621898030324
0.27190272014388733
0.21212230367128
0.2200426418573372
0.29075317132098
0.2983640101553977
0.21765354794042546
0.3271278663397485
0.2423073364846475
0.2639680465926521
0.29314079892526157
0.24171710870556473
0.3042275586368697
0.24491246193911254
0.2100022353144272
0.22219657969569587
0.19482551705730675
0.3289072211651295
0.2901308434053163
0.2831928501007737
0.25604210608090866
0.2825302278910747
0.15262433174646928
0.1315070178929006
0.3342476941772409
0.29343222111466255
0.2980665865431144
0.23470965466425306
0.3444746424473889
0.09687677011982636
0.2376900102417943
0.34815339699802317
0.1751630105166321
0.25574502685569445
0.33283949671070784
0.193159393009123
0.2919256995699563
0.22524853041141077
0.29528533662133954
0.2809609212833419
0.26962184026892
0.27720353042510737
0.1759298683441673
0.17588278308308677
0.23449051217537498
0.18625641698133236
0.16781772464031183
0.1590712443932683
0.32360277538397614
0.26186169341318827
0.22692350752184054
0.17242103416962035
0.20685020903532186
0.21741177813919604
0.18804609181015872
0.2880742323758694
0.3069708225363601
0.33750650429985973
0.33609100446934354
0.3496179078065392
0.18838578863383013
0.21344714176716556
0.12160316945186328
0.2992707034255959
0.1929268902651401
0.3313488778770873
0.30476867925841983
0.21719451764154063
0.24892215338151105
0.34735537703399505
0.29341720361564355
0.2849500255020214
0.25035197701137923
0.1270196941683202
0.217909853100908
0.2487349221874198
0.272066726520251
0.33261540640269516
0.311136186863951
0.21451340198936467
0.2668423441287819
0.18529621691330375
0.2623346215451484
0.22946810995960457
0.27901334804384514

==> anc/HaarRFC_L8p0.07.dat <==
0.2837662267303083
0.3472974089576787
0.2146864523764572
0.3156731284436973
0.38471784140783094
0.26447384853808786
0.39405302212057697
0.3248408779502914
0.2544472168311679
0.3647373740953915
0.2198406930762449
0.2555111116507297
0.2883940323064948
0.2623638896030096
0.2837536877637218
0.35075495049871347
0.33033978530796626
0.2976671031013344
0.28349115913514394
0.21292269194072752
0.21006024108530136
0.19833875515903182
0.23184087037472334
0.08528514639648756
0.29815660433858115
0.25760794197378256
0.3585106406302096
0.20056721865080473
0.3560448448025586
0.23646675896696628
0.2732851412640906
0.146231515919536
0.32116990051507305
0.35634120182452805
0.26359882008311014
0.23725872728293002
0.16740237054895907
0.378657256872412
0.2578535734261457
0.3402561518963373
0.25919601774800793
0.25720102093078934
0.3077855938442744
0.4093026000268707
0.29987122448078096
0.23470298390974922
0.35690800965389163
0.23886415453143886
0.2793108861245979
0.3046375716946785
0.31333051612696206
0.20002145071972935
0.33381565394570006
0.19575307782286347
0.2335058095569918
0.23870030686580365
0.30205558218102735
0.34062163760752867
0.4079167797321613
0.24011923734438337
0.24542013495109763
0.28974050218116143
0.39499039260469365
0.26503386399783385
0.22957927121431845
0.3057918873954716
0.3714379134281575
0.3135371191257593
0.2625172205965609
0.10080783415905264
0.3914807317234602
0.30003778339314263
0.3443074585910104
0.28674536198690614
0.20430693867467514
0.2599878554403519
0.2912263994476807
0.3220848687249633
0.3619563125825592
0.3537865926044129
0.22182885808993566
0.3663747025423137
0.24306684455888725
0.2310355124907581
0.36894852946516915
0.15677520067206507
0.2958769002418995
0.22017762772827645
0.20766675380832086
0.40474942943016395
0.24901442789975994
0.3459464250731067
0.38467196023018335
0.20509410764782549
0.35935539854414666

==> anc/HaarRFC_L8p0.08.dat <==
0.31496169544879504
0.3462968972762979
0.15463473827006505
0.4164965287556016
0.3497244408442554
0.3883714144134569
0.3559759728140882
0.261885290735089
0.37985647421167446
0.2318786606963911
0.3842245268982729
0.2449890333179299
0.25182092745861273
0.2321020174870855
0.4171099654141898
0.2766893159162822
0.31303283538428456
0.46614915397413603
0.3891146783664253
0.3396656969697885
0.24411252654295792
0.3214556471493873
0.30723101229265026
0.34201583556714915
0.33837307255452576
0.1983007601469255
0.23054197606452634
0.27179700148211
0.2242403857883916
0.2564543306612866
0.3191306924385474
0.4604960386625281
0.2905285366889018
0.4072668612807591
0.18581995227549686
0.32523626616874085
0.2423548520853325
0.36067181655881186
0.37276127000882836
0.28437389632728033
0.31433079030702077
0.4246792405152578
0.2856200823399198
0.3551694455948722
0.3304122962227887
0.2980068587263792
0.3735321559253388
0.3385752676212073
0.4218091699965194
0.4376280024762809
0.27548486973353103
0.29372411648457364
0.22659443907150942
0.24770726937052556
0.2660960405642347
0.27643004364227186
0.25430808969362073
0.3727766776325933
0.39432990556171443
0.2419953992011604
0.35061998203178757
0.2870279518609818
0.34318425632363564
0.26132689625811717
0.42080374553734357
0.2943025362619039
0.41167550074135506
0.3680850281711421
0.26777834826307834
0.2049666149278654
0.35928075664147874
0.3163707857479212
0.29878167589434484
0.36053200864985274
0.22987392075130028
0.2544689312453409
0.2824845222950238
0.29914155504634055
0.2978310296502118
0.31414731096006676
0.28505468116304256
0.31124890868799115
0.32868180831791327
0.1700256930055989
0.2930227304397561
0.2464901747812368
0.29206619343823675
0.1805925713773851
0.2584833585528533
0.28019710443038515
0.4281039133618914
0.22062824446283164
0.28407017687039515
0.23094584584225028
0.3663039257404095
0.28800888342295183
0.42616180804316317
0.2960969963392176
0.2702556440933017
0.4117290492342148

==> anc/HaarRFC_L8p0.09.dat <==
0.4343124641842822
0.18201867871833885
0.15431385008208617
0.35671665125239227
0.3628126451881172
0.4061358300110582
0.5044070460183975
0.30236913868547555
0.3690189143300715
0.4306841236661521
0.4024887714887238
0.28172814255767825
0.42252918131585404
0.3296494211310353
0.18580472711708504
0.3668905575396884
0.24665693107565814
0.32674173898748954
0.36563240879567577
0.32057957668950005
0.20816293910655465
0.34338111888409334
0.3499287035435805
0.3402614382172035
0.2946675045258996
0.3423980604891423
0.34709941605029593
0.29153904585061524
0.27048134313515604
0.39964354228171306
0.32496067884891994
0.4351936336988528
0.2667594834044616
0.27067870262485116
0.3681173603670354
0.3089790999963583
0.32511592460191885
0.3364580384537515
0.4042068338481933
0.320268677576932
0.30856811333411777
0.24534808642693146
0.28942625631517155
0.3083140100546821
0.22755221309752371
0.3129631891494367
0.3924112683692122
0.2743678097875121
0.34208782376584673
0.35389286236392414
0.38797188286659423
0.43365791449486774
0.3934371541525852
0.4210222859703189
0.4894583461616025
0.4484598227924891
0.4395939926723555
0.3966386391519453
0.24909881000101822
0.37341941912348725
0.256033004572561
0.19816643461635902
0.49939872569093396
0.35222182947138736
0.3307448514418856
0.2604849993165487
0.22962042501699373
0.4184002969390298
0.30821500404100866
0.25947460649878185
0.26211462915500283
0.37581148295978073
0.30180050464368224
0.3728214787736866
0.3041482000936361
0.435009010800808
0.3780536580645365
0.37482634130207904
0.37480110916901777
0.40907483827307767
0.396216800608591

==> anc/HaarRFC_L8p0.1.dat <==
0.466638159917223
0.3745192633725649
0.31911419085250947
0.43625075574890243
0.4345048071524602
0.47827826317428274
0.34302222416791917
0.3351041863579966
0.26102716775866697
0.4218638697980366
0.27271011171801196
0.5107514615912787
0.35278759569629065
0.4213327727420777
0.29544454395468095
0.22920432526365234
0.45677867741095884
0.3619569632319089
0.1983147675962164
0.393076992149615
0.30734806453806685
0.18874377634468273
0.30055203612842574
0.4233248186129789
0.1945988870431924
0.303807173330576
0.3224327031699611
0.38980595655169
0.35207496499516255
0.3137613254227143
0.3026162933229256
0.31404980782717834
0.3276368711633624
0.35366346967260825
0.300111189535203
0.24095688388795855
0.37048074334262343
0.218748524962319
0.3872873509866714
0.316838737224883
0.3000888740905627
0.3468431889996496
0.410578685295377
0.4149543633030678
0.4265374150794025
0.43638611540487804
0.37832663129341065
0.22018654429899703
0.3585798834846214
0.32972622502715027
0.28415361361257374
0.1898720754414342
0.38229334849835883
0.2859591445001768
0.19251873148092635
0.40733717374160855
0.37753548985756363
0.22168644083390204
0.32694099333188653
0.34731044685049506
0.25813970638479683
0.26834474699900496
0.3695879479292556
0.3604898701945462
0.40644939656190177
0.3986271639520312
0.3072302117016249
0.2746163101965273
0.2409797220038364
0.33661953422614693
0.20864688574824455
0.37849463532429006
0.3115134651017619
0.2635734365313093
0.3739828325421482
0.4152940759652666
0.40834075337705966
0.3460389080363657
0.4470809406095101
0.3173973164584485
0.3738972800904015
0.38344171483449146
0.3607791392853068
0.3884973635306756
0.3983226804033337
0.33598801494132324
0.28460575819902534
0.23752138642390952
0.3694515525582019
0.5258252962416513

==> anc/HaarRFC_L8p0.11.dat <==
0.31839700222689066
0.20023041372448555
0.2326117807227578
0.24485725745563267
0.40145175644690767
0.31465841102026637
0.19269034302542434
0.28085337405282534
0.31008433974131083
0.4998113426730838
0.41443504670931347
0.5174595847545314
0.24109225841707
0.2949116171677403
0.44895784195731947
0.40892015640756946
0.3084639522018758
0.4351019011779994
0.3298044210690785
0.2891562543186657
0.31741469753213086
0.28494991506335915
0.21555629208716287
0.42975336807066516
0.41049677111105815
0.4058214373341886
0.279107300557575
0.3924083507776624
0.31490044884900004
0.324718093257926
0.23565607284805126
0.4239063130212471
0.2581403628385055
0.3540731569076169
0.5028011579710709
0.23532738012261525
0.3520376666882326
0.2578481651388216
0.3290794507047205
0.26234604728155103
0.3365969710957199
0.3389665998325475
0.3685686010738627
0.4506724140430179
0.23486260945255336
0.3974377233337056
0.3975784810654422
0.31923073935197616
0.32248277158910243
0.3020323154567942
0.4695835327882397
0.3783874912158696
0.4333998230946013
0.39788819817811766
0.36404275154799454
0.3896684414315195
0.3410199055431661
0.39797035715744555
0.209031796587356
0.3947938243782551
0.30818194975092084
0.31072296664329835
0.3308197021347566
0.5091773880231398
0.31571710241365264
0.46017764435901853
0.45076601486230766
0.4357240932859538
0.30736285626345466
0.3114807062819648
0.3730589660131077
0.24284504759214265
0.42626214859551437
0.35318501473709013
0.22809095224966247
0.2598418943454597
0.34623465394415515
0.28196662112584164
0.36403920699441844
0.40516221619584036

==> anc/HaarRFC_L8p0.12.dat <==
0.45529869592853667
0.3990376471112458
0.40190409921870396
0.44656746895839566
0.291973113195235
0.33032204275155186
0.36461030548555184
0.38930201890802113
0.43196077177081327
0.47365059982648045
0.2307293847209018
0.27789948936353126
0.36362269503920375
0.2633147969608216
0.38564634755177685
0.32556150904199743
0.24309762928148074
0.45671159008824713
0.3626440362818239
0.45097890265973173
0.3792090732404841
0.3955313036052009
0.4652610639861815
0.4421286812709148
0.35629511200507624
0.4951350556553104
0.422502422483556
0.30107730230215884
0.3071105010680021
0.41218575273349656
0.336038523712682
0.2723567936197181
0.4571641718158838
0.3181740003654477
0.3335652579291536
0.42638650896553654
0.25663996535261174
0.34509888254435406
0.3558796484291403
0.4297409176581623
0.31331038414858947
0.5207862406541776
0.3915852540088953
0.5712706239943108
0.42200432354519035
0.5068813767313296
0.3488245401875862
0.3321712009652461
0.4431120870242597
0.44947664054522496
0.4053863461459803
0.37760608491327774
0.3115435990188854
0.3607852217606076
0.3065324396289863
0.3068802683712629
0.3199752370609327
0.4050639382517923
0.3670244160549739
0.3798711086343037
0.34923556424358804
0.37283275340782934
0.38217626902814944
0.46696077534268937
0.2660969558245637
0.47648407597860815
0.3321850796432979
0.4195537127343201
0.3294715611089702
0.4909260983617938
0.3940324281338041
0.44452748401997044
0.34537719379291043
0.47741436224741235
0.22117166540287211
0.28452579282216567
0.3745273791528833

==> anc/HaarRFC_L8p0.13.dat <==
0.4412146736334871
0.3712005169936418
0.4365514394751532
0.3502859127671367
0.48900024170234624
0.4157226933643435
0.532810231357606
0.196319918723209
0.471294044559566
0.4394795756198225
0.4500295264945195
0.316372690764107
0.4442339709945657
0.35620614385334176
0.4877953190390201
0.4038023828711314
0.5299832416446367
0.3477393561232945
0.28987246299209274
0.3215946518805883
0.4252851180450397
0.4858476997102315
0.49964622912555456
0.28017187261066284
0.46410285674829643
0.3942899420159699
0.4506220791742449
0.4884542022165628
0.26526300223119426
0.3303124929757372
0.27627204125885074
0.44569581145441733
0.566368667629174
0.4443867990709001
0.3904688156855525
0.38252221971262906
0.5140439519885612
0.4116165981148067
0.5380988016070302
0.44787945190232714
0.3712477796420184
0.5364503593050993
0.3841563942226792
0.4436157469718798
0.39838098173157815
0.32874952561219734
0.29733680449156225
0.3856112032335764
0.4404967856405864
0.4413306339559616
0.4508679311065123
0.405070909335261
0.4437526940467735
0.5301937062988509
0.4525717742007289
0.4402498714934529
0.3855057370669643
0.29108276191520394
0.34590334729356714
0.37481956436823727
0.5128157429822958
0.2949709505559195
0.49821385574201044
0.4155287554868548
0.5310842665406228
0.4165736446088787
0.42522189808182365
0.542780401758299
0.37415427835863574
0.35901535784184885
0.419766300767256
0.3271268405593295
0.485581377139671
0.5326832130609075
0.32423691669338767
0.4608051698440454
0.3477665574303102
0.33746013667067465

==> anc/HaarRFC_L8p0.14.dat <==
0.4178490153967458
0.2626318415697036
0.3224633884016494
0.5173886016530359
0.582030925059891
0.5157259281135821
0.31555598727531015
0.5046978851201294
0.5032391941993726
0.4265858951634934
0.5669025939234099
0.44277046521009306
0.3551166917143982
0.530340945786767
0.24557491679888008
0.4025884484916807
0.4722277013612295
0.44389893653860846
0.37679612836205933
0.5130417347045737
0.4867864927307998
0.49195712010769543
0.40279802913199986
0.3382794999124717
0.4651889345470008
0.6218886081677034
0.35664105164627846
0.2921512748138445
0.4317179448475936
0.3440332552966267
0.5712961060772695
0.46488866107899796
0.4012996085023054
0.527651007941992
0.31146845288533126
0.41687779405469716
0.38257008724322433
0.43902423339011304
0.4010650537175147
0.5001350176237757
0.44572447096210754
0.5828641381485684
0.542432795834886
0.48714315650706813
0.3859108851957513
0.38532982160343304
0.36677449759801517
0.4849024003799933
0.4172776869422203
0.3937263675965999
0.3805351902694356
0.5617994649136303
0.4022395451239334
0.3500020797400627
0.44869766052748616
0.3293199336512169
0.3710732855693968
0.2821288717110764
0.3826175520657758
0.22029287911159737
0.4491248860720457
0.37374616176975406
0.48465346524144925
0.4276311701410631
0.5009822536519104
0.5173679869251272
0.49959708310594875
0.532135836144476
0.4997795206432816
0.27975873759425324
0.3794142233779604
0.4091864419834281
0.39109556320651284
0.5286563295443182
0.4607167721380052
0.5006405039847032
0.3908593431576205
0.34280138973978813
0.3637833770954452
0.3673415307666357
0.5092083644455134
0.5920402425206522

==> anc/HaarRFC_L8p0.15.dat <==
0.5602511465560435
0.34933656979920763
0.4482868845526851
0.3575616278873551
0.3143145774046141
0.40427777647489554
0.5961003025407838
0.36022785130471724
0.4739391878978077
0.3155709587378378
0.4423946303967863
0.35693812762921473
0.49404663715224323
0.4872376261901237
0.37174344086770517
0.48676363840020137
0.4111051705227366
0.46303729876296656
0.3392515839584042
0.46915442092119036
0.6559866408829522
0.5534591186904756
0.3732096716710359
0.47351463245342446
0.33486944528566265
0.45736048567957244
0.4992375156378635
0.42547506435178883
0.5211309474466779
0.43314212652733153
0.3845532152568028
0.695771053996518
0.310251654850087
0.5141813396279589
0.5334517288290562
0.38949972734516597
0.48380072306792943
0.30531038210612804
0.3837587899849123
0.3365873026195352
0.44499016662941526
0.5088629327009915
0.6073304582557112
0.3656313928937246
0.3679208597048837
0.3516635701685655
0.5286796285799513
0.36546531852590275
0.330152545342216
0.27474048365807513
0.5058227804895756
0.41460417266233585
0.3912100928695499
0.38056295785585104
0.5959936228213829
0.32391304571389523
0.37662465383209387
0.2839765656711895
0.3104587283999737
0.5343442579499915
0.5630977090468318
0.28636947023159975
0.33801890800424417
0.3614644215522019
0.46676456799062555
0.40632754152928785
0.46857226870064833
0.620067508979121
0.24821761750492904
0.48664902342797306
0.4914475945638037
0.4558861988717907
0.313958150050297
0.43634764895536327
0.40920361607507816
0.5389115976255521
0.42864083737969516
0.3563057260914521
0.4723850628765597
0.43550367136895335
0.2433286996157609
0.5099399563068727
0.4272444091384216

==> anc/HaarRFC_L8p0.16.dat <==
0.5235314344119993
0.41445379776511304
0.3798886439549903
0.4977332372365528
0.2816007397857795
0.5409419708668021
0.6018673104707051
0.37889250875724056
0.3552054621983577
0.5107375890867915
0.5071544434859567
0.47673162978909805
0.5300884018543452
0.427999783558769
0.3609849334822671
0.6149958879669245
0.5083977036798171
0.2984151731635625
0.5001227152497415
0.28457199299556313
0.442313451175536
0.40551212514897833
0.4054384234180209
0.4629641505839765
0.3854849924420508
0.22925186832525263
0.43971662086506774
0.4197767145480786
0.46377254322168254
0.5228863658304177
0.4128408323660908
0.5516579935969443
0.4538799743805106
0.39199870325239305
0.48990179180557314
0.46760682495210465
0.5132921379181231
0.5209164579307003
0.45302380546266896
0.4451566332313934
0.4601121482268644
0.4091882559691709
0.43615708555800525
0.34347026014337606
0.489864347136696
0.44238393116717545
0.4430285941877082
0.3255102855479021
0.4074313052761099
0.31028623896000923
0.41887212903581217
0.44467738795062856
0.5949356533295203
0.4247876002976167
0.43333913226140913
0.5093847823310539
0.36855740049443203
0.5402333744586412
0.5361550705334788
0.5492212163806693
0.5537500937393551
0.2548539793754756
0.4042330268100242
0.45817774654174187
0.49755360300629625
0.6005785547072552
0.4851687255156158
0.5090424353945373
0.414799788264565
0.5762846899343534
0.4699593893961053
0.3996327616230596

==> anc/HaarRFC_L8p0.17.dat <==
0.5845269412551112
0.4752283069786148
0.3144121117259864
0.40119722546422165
0.3731748820617559
0.5138588966716396
0.5226424889072475
0.3395933689243965
0.49338732217471465
0.4213973099027704
0.4373962322876187
0.43485950858255656
0.4830121200180085
0.36779481047580115
0.35408935475597564
0.4016966628030845
0.5030611897673423
0.4209699488351796
0.5287482439402139
0.5065383484418231
0.4240664251181701
0.47979533830783677
0.60621435099827
0.25772634412685935
0.36130751838826286
0.36291707537870727
0.4283647920086108
0.5036669049159312
0.4861171725314496
0.40444469575163045
0.4669083998483062
0.4048696468206151
0.40362114024645473
0.4411238124849377
0.41337623302391924
0.42988383608858677
0.4706586097864442
0.6241731345266711
0.5912836450275906
0.6158015124951727
0.5356793217169796
0.6039617537188579
0.6024816886067328
0.3921335579806756
0.41584259607390145
0.45070145631623393
0.3302554338581403
0.4633413686300845
0.37501534385664237
0.40746229004770435
0.5220122047483987
0.5435997998921821
0.30029005703904854
0.3506955098922412
0.38281222095016837
0.3658043206365847
0.4747337298048321
0.48880820395156194
0.4911078817949219
0.4585026731794132
0.30070659595479654
0.5032724568926316
0.394351358445958
0.4301044726018688
0.49867944411481663
0.40821895875893144
0.3161328446892142
0.42559878886561725
0.533384590594221
0.4686825218604194
0.4239133368068098
0.3197209748867965
0.446485761654723
0.49155086114209856
0.6282393309316932
0.3734662186289915
0.5367784388096363
0.5046942090424027
0.5339652685148338
0.37689066516185143
0.44731390532946247
0.3845682375265904
0.498397426500992
0.4356855504547378
0.4407377075042237
0.5934345335226786
0.5468682182198252

==> anc/HaarRFC_L8p0.18.dat <==
0.5885617291192311
0.6301083034674478
0.5377860463672666
0.3793167067166918
0.5060881135323195
0.40337313530084706
0.4013097780559622
0.37400419502441645
0.36829626852231534
0.4251830480026022
0.5879753251581485
0.5359570156850219
0.43600082783903266
0.6721563469716617
0.5720909013815861
0.42210210004363286
0.41228945861205435
0.3471665620402181
0.5922497745334383
0.30134035698038275
0.48490806553118326
0.5140211617712197
0.3757375120438881
0.47869067711371
0.38842953518368833
0.5466429780768126
0.43743144745585033
0.5477327302406322
0.5773718804822915
0.5557661049052928
0.5409163349891832
0.4064578617020612
0.46380221082141004
0.4898464069989989
0.5285018905442359
0.48128236459709106
0.4759860543976578
0.44145906960478704
0.523166405895377
0.3470387965020584
0.4807346902378539
0.5159854276091268
0.4010883811550886
0.42517474697113883
0.5280898090750974
0.3621995819830194
0.5520459635651346
0.37759024403007135
0.3650514055621268
0.4302463839659745
0.4092129242445363
0.6333628448470328
0.31354528392769176
0.40519742593407876
0.5357428438929728
0.44905334160558935
0.52230759390835
0.6237594865441135
0.4228630669793105
0.38652308393151763
0.38432610634627973
0.4802582702377578
0.46676195026814304
0.5293693812425337
0.5241303778729544
0.4568622536187651
0.5065191156411214
0.41636957759134063
0.5620522126075123
0.6091780501602859
0.3889589126071687
0.5457335351530218
0.5324127499318887

==> anc/HaarRFC_L8p0.19.dat <==
0.5218903175756423
0.589106037856036
0.3696949224206317
0.6292137515327875
0.564196488958832
0.4114131645696291
0.5399446728053335
0.43850404959310313
0.4365164378552142
0.3569120507328775
0.4822358439674726
0.5952545447324987
0.5871711618785975
0.5571304874794007
0.5179534648457323
0.41731237675536037
0.4219119555064543
0.6011769749835626
0.5035106406167604
0.44421854943239886
0.4866561526995922
0.5228201429006522
0.4823997656007394
0.5915826267232591
0.5537067856424894
0.45031037126342494
0.4745561530355767
0.5835786063090815
0.3765737965231662
0.5182130498544738
0.4140125315968408
0.4739409797248327
0.4915968057555783
0.4776171921821135
0.6232696597179702
0.5132269091238665
0.5969365904958515
0.49054041631934625
0.5334183313847762
0.48618827994704455
0.463866641170237
0.39487868074185617
0.5594182100822291
0.4683558650485548
0.4488121758529386
0.5084175361499027
0.6082735313400771
0.6254896451214187
0.5213586590720882
0.4742824689184383
0.468183282937298
0.4200965254544761
0.4009389957004481
0.3838739719926552
0.5249149508605085
0.4590069388943045
0.5772677270522238
0.5345528046279414
0.5331759300378591
0.6447188069710058
0.34670403946985556
0.4494867596877417
0.5219530516686517
0.41803166045911266
0.542761883721441
0.6884936631452735
0.5735778017095385
0.35998225622609653
0.6418344489959223
0.591642255849774
0.47230673553430025
0.5595327195180043
0.5600755352338896
0.4474067849950876
0.5401510753158727

==> anc/HaarRFC_L8p0.2.dat <==
0.5942499870939189
0.4930172554012488
0.6194229964629844
0.4854424143001949
0.5999595844962085
0.419528603928845
0.39824566884751883
0.5873404516613382
0.49869304624132
0.4702507332814523
0.47127662805180903
0.5641259919497034
0.6091755702491992
0.46088516480186886
0.4180923425274977
0.33622901875381583
0.5034242467296991
0.3754074136156808
0.5022057631885258
0.38105363220351846
0.5386641021932682
0.545831812492904
0.5121075344849868
0.4751261964374482
0.4491268205148352
0.5077859944635637
0.4341996622444699
0.6484143969635797
0.5686101194646004
0.49443055051107776
0.6712611698831957
0.38611217346072757
0.678358128499868
0.5568996229371306
0.5074316199723409
0.5021510595909435
0.4219455188676232
0.5574427898007891
0.4797899048007196
0.6984935477302063
0.5827576953140383
0.6467358925760721
0.5388431193165354
0.4692431488412988
0.5966617378458334
0.4351672814626053
0.639049476322392
0.5562835666773874
0.5902259256868563
0.5924497479681916
0.5951843532915446
0.3830612341846483
0.42909924976348085
0.5474070147944283
0.6917196639922247
0.5241844149225086
0.4703104065631794
0.5742081455531832
0.5908255725885138
0.4312225463177141
0.36020222171102156
0.5577606796924901
0.4587943736881261
0.5453543524105956
0.5793257114090247
0.45496326574579166
0.5095016055859222
0.573758861603485
0.529570693828949
0.48102368385579825
0.5319089941469645
0.567588889481672
0.5946519884170218

==> anc/HaarRFC_L8p0.21.dat <==
0.5334826612265461
0.6279331493484018
0.6220963290500308
0.6600088496472873
0.4406883474274297
0.5548422523680907
0.5064806590802974
0.45370135527763567
0.3921364545939688
0.6135075870431317
0.40260865824270214
0.5324559992040163
0.5383785963389621
0.3250521836155393
0.5284601141571504
0.5405798498354492
0.6181017512658835
0.5475584034603537
0.4186566496681358
0.5023500033504289
0.6806566069798298
0.6642743071128668
0.5266975292807146
0.5262787273907018
0.5831850250708905
0.5299307423099625
0.5861022084646338
0.5118301586396605
0.45112679293694163
0.42386306025974646
0.4677659680976408
0.566466798843854
0.49237785184240385
0.6508181489771265
0.5777697536591542
0.5165471896521434
0.5260178828476265
0.4530113917474775
0.5346940076819423
0.5218834011149878
0.3050314761078085
0.5736194607320896
0.5755291096269497
0.5948068580634656
0.4780676092516648
0.4622282290397894
0.605254133996013
0.42544041929337817
0.5856718337054105
0.54778178150842
0.38340146547270026
0.4462817538502927
0.6501549933031382
0.6282402201155538
0.6274543359062045
0.5010049327603076
0.5090500242173619
0.5058397711381497
0.6290972420596785
0.6647442321550491
0.595730408759958
0.6001792730822908
0.666570514406826
0.42987030826397055
0.6060790738353491
0.5351613390276789
0.4285784980278909
0.46158559560120044
0.7107237552447523
0.37141101764252893
0.5062941078162385
0.4297234726187363
0.6841803370543345
0.49590733241741647
0.5059428383148553

==> anc/HaarRFC_L8p0.22.dat <==
0.4607145061261937
0.4843522736390821
0.547133437997907
0.35842993420534963
0.7016392820765364
0.5489632332896826
0.6082434357510923
0.6339173706576655
0.5815967092167073
0.5706161677925481
0.4893610922661784
0.6539211307632626
0.5877345905732207
0.5667395761052484
0.711785468957887
0.5912661427834006
0.43780484862444685
0.5473189098817463
0.6891485992187312
0.695824491845503
0.5933538720879373
0.5838937790145998
0.613913297879234
0.5744205231963412
0.3533740192557093
0.6539961349015364
0.4708154455183207
0.6876586348530727
0.5665257435573177
0.520433531864927
0.4955229583228479
0.38395096097106396
0.4367035173206949
0.48583218080338836
0.3443094393812824
0.47008501327133817
0.6317563516321667
0.5283577214875496
0.6147843457768578
0.5890946016663722
0.4919177823001659
0.6635340007280873
0.41330678160333867
0.46725855045453457
0.560119260867544
0.696852488135166
0.5539920881049494
0.501172503722217
0.4250349020587924
0.3571661759845828
0.6417260778393538
0.6248239758719599
0.6108262210932603
0.6128567189927195
0.6140328287184821
0.48871672506289393
0.4403574171499373
0.4953660154318219
0.6468174017782092
0.5597502417982017
0.5812190939898388
0.4898315922399906
0.5214249389641505
0.5002771552469706
0.6634940598903089
0.4892843591452019
0.49332342891359954
0.48080599259773826
0.7081757766634262
0.6812960684275002
0.4068761461429469
0.5345572674146557

==> anc/HaarRFC_L8p0.23.dat <==
0.4782669350798247
0.5244307516898439
0.5750839192039191
0.5921088862824643
0.6548966976795665
0.6526957018165768
0.35239485786269276
0.4769159685036811
0.5664466950291204
0.6394606382162098
0.5471707575525316
0.7706603960641235
0.3429484321694865
0.4987300969443284
0.8209909855830622
0.44023946410650977
0.41089609270031163
0.6153228933589935
0.5271969009289423
0.6730304374489473
0.4600247256695119
0.36542992976259286
0.5288692095521075
0.6028894397585439
0.6297198904195025
0.5312094103759752
0.43558944606339856
0.48453155891391736
0.5810611015784243
0.5368842364240203
0.4530263583158909
0.703105369965855
0.43536842611263826
0.5812377103504798
0.6805654978643747
0.524937740589857
0.5753463124377701
0.4672196275566366
0.6810546174719072
0.32879075063561164
0.6904963278112857
0.7250135609449293
0.5622895208796057
0.5796474256685158
0.4218438554088752
0.43960098478283754
0.6420055021066089
0.47961887102385653
0.7071209308438136
0.4474726859252332
0.5467404866095337
0.4262914682242757
0.61148042624633
0.5245157507815563
0.724691462495529
0.558405993626175
0.5347130610715379
0.6069967474283112
0.76127695510205
0.5533350506793068
0.6296130825821575
0.6314408449955176
0.4307614746678455
0.5935439869160019
0.6815712873599705
0.5639996655230822
0.8115344143419249
0.4855502100981316
0.614754727562511
0.5916553456751895
0.5174668263639395
0.6661652240424508

==> anc/HaarRFC_L8p0.24.dat <==
0.6132607594709835
0.546404549072093
0.450330678933963
0.3991029594642349
0.6317371651517524
0.6276565697727636
0.5147857951491804
0.5659921806004037
0.5055922754112007
0.44993662162414916
0.5461549321514197
0.6047550280532211
0.6495696000225452
0.6782916417282474
0.6179863734178335
0.6302841486311973
0.6060411849680847
0.583589631390446
0.5154365398956142
0.6031385245161639
0.5196717049665126
0.6776753102830356
0.6727314670198755
0.6692266666437675
0.6379899714278026
0.6687831553607245
0.6379547728961686
0.5034287543302499
0.622141311579392
0.5555196789484873
0.6268824422403948
0.6112171655411023
0.5170771806371393
0.520872768462965
0.7717537998424456
0.6389088948635948
0.6357210150201154
0.35890833983667697
0.6623510110771115
0.5803095856100045
0.4528944593005671
0.5781808425602066
0.6034772871240636
0.7423323145168795
0.5969706353549667
0.7698818123239266
0.6622110344211543
0.7447709659196198
0.5262103242912705
0.6149006725551629
0.5746137384491387
0.6141221625725172
0.6051295583554482
0.7978408429193855
0.4519031182740281
0.5856202565356805
0.4564763697936153
0.4297543949913608
0.36806511143311654
0.4549481797140472
0.48528700930450236
0.4295951790333027
0.6080015840684024
0.5989061909851079
0.6137432719899167
0.5855658573357274
0.6539459425094798
0.44775321518799
0.5982914890023897
0.6008473691754626
0.6072098808031956
0.49702931710996
0.5116150770919824
0.587858817550281
0.589485768844446
0.6006738333687147
0.5787521899450798
0.48247563180490594
0.7356800612594748
0.768861595145913
0.6185575703635875
0.559658370051789

==> anc/HaarRFC_L8p0.25.dat <==
0.39527072481385384
0.6112651881763168
0.685132568678007
0.7063933695606055
0.6581827028376074
0.6249605463335828
0.528798907905534
0.8775512397823073
0.7025357259241299
0.7638213490209187
0.6980768156140007
0.5318366928564188
0.627495819487639
0.5887563957292542
0.6230756473220943
0.5194734051666593
0.5662503832108676
0.3731767220909918
0.5453856864197962
0.4829745436733877
0.7013154846410525
0.766175776186274
0.49176842269156557
0.7688845421602972
0.5520260642568007
0.6640271364404451
0.6897701715767185
0.8296011965574851
0.7112149133496448
0.5647490655416292
0.730148916637133
0.7198537241733076
0.6697326772570087
0.6767392964128828
0.7455139295120455
0.41426107876332474
0.5986488554875121
0.8316492013598074
0.6251443210481108
0.6698287630395945
0.6750030441531011
0.716587292438797
0.5046443534515336
0.5358191764109329
0.49835219949063037
0.5799120537258846
0.7621874581088776
0.8657106901549461
0.5619217484158655
0.7108318184463983
0.5176572351053148
0.6080678647972386
0.7076103543030471
0.5198803018528604
0.8076511759845446
0.6297198708263256
0.4434622545351732
0.617892501740859
0.6561557666072703
0.6584663699471834
0.6577536004236371
0.7320239746971936
0.43591458955774176
0.49324207707650974
0.4236807232229928
0.6329532535926135
0.6975525160267927
0.3966838594397174
0.45233026022376976
0.4850028407593026
0.5847006943837063
0.4662858149896282
0.5674948380117409
0.4787163636817709
0.7382578300806567
0.5957404938293543
0.5880880858314852
0.5699657616652392
0.42780797091898964
0.49205433106816704
0.6819762666207287

==> anc/HaarRFC_L8p0.26.dat <==
0.6184289434959149
0.48052315587849675
0.7585489573348683
0.8180717083438758
0.7112763471339192
0.5846781028867347
0.6725596739811338
0.5155869297025906
0.645305515004426
0.6078337775643454
0.5668339494974833
0.6672522541200527
0.6962099430083964
0.42502337070618196
0.8277737796779465
0.7685220436534551
0.46770254180028564
0.760070510915366
0.6603489019230587
0.6228182462148322
0.5254846964887907
0.6375050797125164
0.607890705603234
0.6084500208757802
0.5589222413303216
0.6021441905733341
0.6003813485178491
0.613391758358246
0.7068940009156549
0.6189589905045126
0.6449154740243821
0.7355731088556157
0.6653409083369286
0.7391963188767702
0.535260726623393
0.4211376904649227
0.7625940812465767
0.59882330068958
0.6810784406824277
0.5449486128256912
0.7189636419076791
0.6842129957113167
0.5817050147366395
0.6324644380345595
0.5321744849610727
0.6711922069918466
0.6666669001561234
0.4657506959103875
0.6140487169216721
0.5753906201103297
0.5908226995493886
0.7347547638893696
0.3932561266205666
0.3695738716703156
0.3998763501016008
0.539461260057155
0.46052253678237115
0.6171429150539226
0.6328701410887281
0.7996855568578767
0.6417814096180182
0.7019408547469205
0.603756312452176
0.5918520660437299
0.6266329782596856
0.5859042013467685
0.4045990936686028
0.6968594323621231
0.6754659563756678
0.5310060425381464
0.5441983730928328
0.6881515735519794
0.5508281376929964
0.5461065322564861
0.6878293285165625
0.48502820716798833
0.6761335563357693
0.42233606028915
0.5983896535986966
0.6764786303765017
0.48840941275457717
0.6248246672064552
0.6123827929450205
0.582333705805225
0.7482243523749332
0.6527395332026094
0.595104585475499
0.6435687557579488
0.7002231447642938
0.5793994455280235
0.5636362350505951
0.5153675768233194
0.7315524781634534
0.8070832074225056
0.8275971167421328
0.6154261021136908
0.8042267722415893
0.4616148293043618
0.5773002353413634
0.7190086259723181
0.6118027766620904
0.7482977524730708
0.6933031014128531
0.7645163363940578
0.557653807437371
0.7292132293338531
0.6321913176202084
0.593345361504089
0.6562384528626323
0.7338149050022196
0.7921603334545285
0.4750292040956828
0.7927914339392523
0.6459637287796022
0.5903803702459469
0.6750309979568624
0.7690760567594452
0.4962785858456192
0.5287963521524907
0.4124255627956282
0.5620520748565073
0.6404117547964395
0.5151148595507091
0.6369631724063805
0.7019337944055676
0.7207447106571758
0.6422576326109004
0.6045047696591375
0.7123670435730028
0.545077260940997
0.7500176769224972
0.47923726416930085
0.7102434277866259
0.7365250282158339
0.6119821647541356
0.5600686607076605
0.5999274635304225
0.5757973687287227
0.7302867882918804
0.7848242054929921
0.7384582340919182
0.47520990412067127
0.5016199648309166
0.46529328056267205
0.7170033803999584
0.6124135732223658
0.7544559262109258
0.7422395780474751

==> anc/HaarRFC_L8p0.27.dat <==
0.642088579031431
0.6822305119412064
0.6059522145742127
0.8584758322200143
0.6656643420115375
0.7450882888725655
0.6014753677680356
0.4799626650738671
0.7454494673755877
0.5884645981207142
0.6650192512515859
0.4459692319155713
0.6298733152015745
0.7132438515650812
0.5969189858177851
0.6319786295925994
0.9487773638464455
0.6480454041073999
0.7748131353923559
0.5628978122886735
0.7964640554461518
0.9276539169469636
0.47630433015123114
0.6975885003910844
0.6965144251388609
0.651711363767248
0.5868664868368856
0.6482916982940544
0.631423167700364
0.47893500697254654
0.5770449599844416
0.6192288591112755
0.6085001117166244
0.7265294502749002
0.5058453679734511
0.7682864309651343
0.6624473121650266
0.5883128849887558
0.5734891411716271
0.7596856161250155
0.5087709935557094
0.7898956301703032
0.6461444113325149
0.6072991035917787
0.46614065096221974
0.8244418045671985
0.6678848483394032
0.8502376925410245
0.5301041250764599
0.6103557344474126
0.7722012233129523
0.5871734792565974
0.5144250131832242
0.6280004166584551
0.6358554487057637
0.47443059493246764
0.7172308401521911
0.6783424320004116
0.6531180714778057
0.4899112920807066
0.7332884014219756
0.6358927435196539
0.6042944119812987
0.5757805343640392
0.8395084519222146
0.6877681617233719
0.6651488511524625
0.7084737904208774
0.6939724762675694
0.7647324192024681
0.6433727552079218
0.45944376834966494
0.6405975611069689
0.7210180681474178
0.7293956613908787
0.5470924564410647
0.6697434356136456
0.7306791819291887
0.6850403556309659
0.5697378145513197
0.38632960445931575
0.5387099210420893
0.7155790849818039
0.5416267899498161
0.6331889441283216
0.6017420150035784
0.697053545145144
0.6178856224436738
0.800227026690275
0.562526187249642
0.42916362203715047
0.6643053731205417
0.5366671986749041
0.655673106235237
0.6271147497521075
0.5249057755979538
0.8248163442974302
0.5831806577341551
0.7696240887151194
0.5568153354063348
0.5843207878703227
0.630822017501233
0.6698491780431937
0.7897617398802929
0.5751249776595364
0.6015206182739822
0.8822136595019107
0.662487288109281
0.7430418402828597
0.7226766921704421
0.6217254697797172
0.7013613706837161
0.6669349694297232
0.6789907707790647
0.6363579203846882
0.8053437801496615
0.7552292000881792
0.6258285492145198
0.6292719915623933
0.5793300753401616
0.7752532399348236
0.6863719429633618
0.6535967057682169
0.6929264441507442
0.7138611483372861
0.646285888142348
0.4613926542448177
0.4845357496390076
0.6226438524176524
0.6122537473933914
0.6213106783246821
0.40938304800792186
0.7090166920051559
0.5988703199136088
0.5495361943042932
0.8334147195567044
0.6096549386814322
0.5911550692265386
0.7703151890146566
0.49550898527516857
0.6126090157127995
0.7081373357334545
0.8777865959540453
0.6165588013329686
0.6416379121688204
0.7163598384057959
0.7792833922822978
0.6995006060386877
0.7534183356407861
0.6597775184784642
0.5989336222539426
0.6601776387630222

==> anc/HaarRFC_L8p0.28.dat <==
0.73030635348895
0.7190339375111385
0.676476906162863
0.7083923293134132
0.7829826939869132
0.637342743617898
0.7240799878064683
0.6399088554336585
0.736778769448022
0.6522149585830194
0.5448194513844269
0.5537892498602307
0.6209209171235073
0.4967486932290736
0.6421856973234049
0.5725240807229968
0.5018199760141274
0.8251400408182757
0.7677942513880825
0.7218524928845607
0.6297216363132583
0.6382938883720752
0.5840566651207504
0.5111457432027412
0.5667444557250902
0.5749868371365136
0.44543499827464744
0.5496336280892711
0.656985068362866
0.6698143447946355
0.5078897644030997
0.6378856842595885
0.8177375464947813
0.659984825238191
0.8089592420405661
0.8225029820869852
0.6864061744288509
0.5790983201793666
0.6254310969952889
0.7674241061028044
0.5245338547943952
0.5065681419526008
0.669818318077367
0.7088923261170708
0.5723744543660019
0.5900000679904688
0.7754876483861631
0.6598871058020422
0.5998909803719484
0.650769875448371
0.5933895206879465
0.8041841232573619
0.43491543578672787
0.9199846660542305
0.5447712090884612
0.5908545220849432
0.7615624418099949
0.5953538925260905
0.6620777077249123
0.7022574494380284
0.7863060192297444
0.6935457006422655
0.6727294556393096
0.5859737214809938
0.6955836732974174
0.7551603924748728
0.710043074278768
0.631473867383434
0.6885095228720143
0.6257303884457472
0.7116177453499387
0.6664747870973714
0.7569992086812795
0.7369295251251957
0.5288339510290757
0.6930969769099319
0.6188370744545556
0.6546018413403235
0.609173996326695
0.5064032041346834
0.6566422010018959
0.5772082287610089
0.7090264821484901
0.4494015538104732
0.7038004642032502
0.7375236939173426
0.4997082906057434
0.3993889232767646
0.6048460861168861
0.505543192576327
0.5055335526643003
0.5932169812562726
0.6297286727534271
0.6539836196054157
0.8256510188908834
0.6833273522650477
0.6899931976269997
0.4540724092798123
0.7058022342794691
0.7212708811770764
0.6259606697917225
0.5419160579492343
0.7296918723329503
0.3535710109111325
0.4972004741507712
0.6760770337568002
0.5470878482622582
0.6278412261439779
0.8142537413902786
0.4248567795408669
0.7060583754041345
0.7424693175239877
0.6800856118719951
0.4253165437485652
0.5462486869566903
0.8137572009366425
0.792991978709142
0.49439417907995037
0.6928870071853706
0.508391264682943
0.8499777047900323
0.5294599870661474
0.6063055528148662
0.6324518978953068
0.6471045425296527
0.6285564031117479
0.6198960720272272
0.6888642466916864
0.6432350777200458
0.694321926525472
0.7104122560972397
0.6195303583709214
0.7507189832692726
0.7211917035709139
0.6602153915340658
0.7718697062360653
0.9341465038444587
0.5993016392647215
0.6057104368703912
0.9312591426864546
0.5172302762105615

==> anc/HaarRFC_L8p0.29.dat <==
0.5292276686293119
0.7014914366758574
0.7158391058726791
0.7108810602985339
0.7838259176859761
0.7182262470702798
0.7383152107882189
0.7419475068986023
0.6744716377137872
0.5775552278313092
0.4976124457251289
0.5247301448171858
0.6317113166526502
0.7568996371439659
0.6640651794130068
0.8187857260502793
0.5298554440276618
0.5664010655086881
0.665584567154402
0.736343666336408
0.7621233494803376
0.6773522267876755
0.8769640531933961
0.6262118056080039
0.498095303883411
0.4794253342199699
0.7340810233927313
0.734646979385585
0.7202310053131484
0.7356263541698972
0.6082183861218565
0.6905277092251834
0.8019756638273613
0.6631199214705584
0.7043675957049801
0.7240737855498036
0.5340331425543996
0.4559967004619547
0.6281975483216382
0.8383879936689593
0.8240517552070976
0.6224807660615583
0.6566831887505564
0.5342175058836808
0.6282813335828237
0.6920542099349931
0.7483775914588221
0.7715037873740672
0.7557330035207256
0.5304317526195718
0.7278238578687571
0.8655811279144038
0.6461410340727688
0.6512397703731725
0.4848983039345702
0.6393909805629195
0.5443719832024636
0.7306769017094623
0.5561322504564717
0.5119361872345892
0.5973581904733015
0.5834787396229484
0.663186349270453
0.7588147835243527
0.7096725659239892
0.6139094194527372
0.9449976458777604
0.9183658580372404
0.6500279824102377
0.5613275538011631
0.6959103812673053
0.8192988300256017
0.7941356208068738
0.7638529007329923
0.5806044836407342
0.6986786769994331
0.6988136602074045
0.7396486980003981
0.6621135079936473
0.4739425254313158
0.7402841438028266
0.6989753190443339
0.7974195839445363
0.6693801257406843
0.8641547568187269
0.647109367702741
0.5489887426131252
0.547191196917848
0.6601795075334348
0.4417924479956145
0.6849362715745118
0.530094208301025
0.6268476918495157
0.8432325799484041
0.7032357474240172
0.5644024814699538
0.8555708469560246
0.5839655718691927
0.7253017121800717
0.5920332478309446
0.6898572062979085
0.7189975394530288
0.6950328105870021
0.841690293654821
0.6871948141902262
0.5540911309775423
0.48180764267054316
0.8516907541024175
0.5630462173611872
0.5607348493396581
0.8687217517704519
0.7261210356003841
0.6162350296891466
0.7468234278316881
0.8844537246158247
0.7793077454949229
0.6411195214958735
0.6850202901088548
0.7389944479188839
0.7533264510198657
0.7014137886849422
0.6521313974290126
0.5489576324614563
0.5431113393919758
0.5277375916256826
0.6014853038714992
0.5357944922629087
0.49296466371637543
0.6390452662033487
0.5452646387098768
0.7551296508476799
0.7431642335216843
0.7347130961993067
0.6057401724795525
0.8717736503671152
0.5616377103839626
0.4438551468869594
0.8501459127115405
0.8057613472832933
0.5990296663924906
0.5113464457763343
0.6114284318144234
0.5081749522916917
0.6996295838543184
0.7184048429167351
0.7540243470183018
0.7784381784244806
0.6635986951352864

==> anc/HaarRFC_L8p0.3.dat <==
0.7426925934638339
0.6138465872545101
0.8708548579166681
0.871426068682392
0.5734916744154718
0.6607853056148173
0.6496869658630153
0.7109408618840233
0.6557720251554954
0.7249485749631317
0.7118462547065597
0.5514737498880683
0.6683411882878775
0.755236821186342
0.5650567064477383
0.8158927891488218
0.6577172584851744
0.6929790816673022
0.7846705133791038
0.7487006131283772
0.7739138812300544
0.5993253629045459
0.7969212591697756
0.6513910803980191
0.8168990966411752
0.6810100139443365
0.4854761078258732
0.6889915073928178
0.6611434139883028
0.49674054178601296
0.8357626799397757
0.8062445151181521
0.8312151334713428
0.5339669869760104
0.7341544985051338
0.6575782855050331
0.7241704359929463
0.5632633425770264
0.7212344097530042
0.6573102422316032
0.6021714206319699
0.8450599695783193
0.43482678450349777
0.7659070567927524
0.7578297180381375
0.8178033453989817
0.7549974047702966
0.7349723331642776
0.6936568061198451
0.6603707959490882
0.7347894785388857
0.6561369620280861
0.6482315036829445
0.7257214023427956
0.7794843791547139
0.6746270710805247
0.6975591811366558
0.7646564224207251
0.8770197293036844
0.817119532089173
0.6328363584670792
0.7144802949456008
0.828438509825944
0.715865454795948
0.7549770909126606
0.705875025003859
0.7148857434859549
0.7473254861051951
0.8054324680605122
0.6701801348385054
0.8368421782822535
0.7253931367955272
0.7324245933634055
0.77437311774174
0.5141755812231196
0.8500221860389399
0.514233631750644
0.7400361218021524
0.7442892565246522
0.7423810898185673
0.6977117987377366
0.5468155472805395
0.6426438245158779
0.8257344142121735
0.5501642972412579
0.7341286968144153
0.7863401061712104
0.749005621728205
0.6767838407603924
0.9433121946451652
0.7028397681252937
0.6919321736086764
0.5644001046218018
0.7702392008217017
0.5906247021916019
0.763698797282292
0.6268940506310292
0.9382148168727051
0.8002063519691174
0.7337033536640468
0.8558156160874932
0.5237992781371854
0.7560928345051534
0.6646863388224422
0.590917589706463
0.8209370801002313
0.8434137352441318
0.8738439503353385
0.5438258493172615
0.8393755441956954
0.8414135884213578
0.6075645615750602
0.8329761168488018
0.6434143410673039
0.6587014038683447
0.9302747267056157
0.6461762786415296
0.7221205702090547
0.6888416925815867
0.71638695892544
0.7059651656934067
0.7506039488519739
0.9354829013029174
0.7336089775645313
0.6532929728901227
0.7264191517478611
0.7489879284125606
0.5917616463995737
0.7660666828069529
0.5424805377064547
0.656562926036693
0.6049533708861664
0.6733169537513981
0.7197360527218215
0.8419450416783045
0.5593851871708669
0.8038156523275259
0.3857024295583023
0.7139337128922256
0.7776281167337601
0.6855866470730306
0.6922451509918861
0.699913924882633
0.5951211358551358
0.8680493442168344
0.5668692895829309
0.558184631752238
0.511164495698817
0.6168714259410407
0.776667568683412
0.7615610398099679
0.6513931081926215
0.6313568803271673
0.7684508501025614
0.7545310849032625
0.4750934060505501
0.8070260073448585

==> anc/HaarRFC_L9p0.01.dat <==
0.06171787087195343
0.0626661847515236
0.06293028113272474
0.06285699237618021
0.060664293499369
0.06141856729372401
0.06287041525643687
0.06368999659439506
0.06289762068394006
0.06256219299967274
0.06411252825040374
0.06354832339473121
0.06424726253114084
0.06060938586280486
0.06409578098463449
0.0626470025258759
0.05664090024829266

==> anc/HaarRFC_L9p0.02.dat <==
0.131613783652198
0.1284236473807366
0.1291631455232439
0.12950021633340883
0.12752863528403083
0.13161320334532334
0.12441426482739924
0.13125484226823095
0.12622641260101075
0.12897246841090967
0.12722618502656405
0.12680249345407127
0.12982936174378965
0.12580547515321758
0.11955700739485735
0.13173019809243486
0.13139034714191788
0.11793660058153656
0.1298124938045987
0.1289158776199834
0.12833966566437766
0.12754964183662298
0.130192565766867
0.13050877868770538
0.12780496892972457
0.13023037140160115
0.12644426513507495
0.13226264301322158
0.12979978684100038
0.13011471743037964
0.1318371467792009
0.12950993186260448
0.12615240250690105
0.109343128134006
0.10962349195002048
0.12866497176869043
0.1277225660397876
0.1287611007613621
0.13148846167219447
0.13068419979001533
0.12883375143010184
0.11795315826722559
0.13081991016458988
0.1304560921644765
0.12750856405145283
0.12872802759466329
0.12579927226805676
0.1274484239635482
0.1295343542342005
0.12894570212320733
0.13054437157593168
0.1197792198243632
0.06115284425586309
0.1267093518764797
0.12851684340402522
0.1301912474934082
0.12937545080622395
0.13133662107365973
0.12664615279013036
0.12735956846258722
0.12870714849281817
0.12832456511506918
0.13081665068357567
0.12756620295706267
0.11051084644733503
0.12792065707557435
0.07560581570011109
0.13124569672599518
0.08658075587465366
0.1273127637378586
0.12806444615606474
0.12758512222757995
0.12915018184072666
0.06697518857031282
0.13173281262196662
0.12558091948813366
0.11730213332843696
0.12959503479546378
0.12592376423202148
0.12921479545897288

==> anc/HaarRFC_L9p0.03.dat <==
0.1245341029556049
0.17981221541846823
0.19160142911424374
0.1985340588545507
0.16613098394618328
0.1368465426427967
0.12613510617291157
0.19478058506391202
0.18603226883282367
0.11747761981145878
0.1812329890662799
0.1605563079876155
0.19139941099454283
0.19289206060914807
0.11856683761024028
0.14104566903767204
0.1970235726864735
0.18564131041260962
0.1872423853229792
0.1964167710837559
0.19587559667847057
0.19283327738730224
0.1895124478806979
0.19037837054808726
0.19705874405924223
0.17440493470540933
0.13396394100162065
0.19052404622383864
0.19535728658947843
0.18945400691156314
0.149652392936446
0.13086091361039998
0.18559142724574657
0.19098969930282222
0.1982051431041938
0.195566026865178
0.1956888557983303
0.17458804662676433
0.19569283327221051
0.19895590344995945
0.18770797949118512
0.18979127436675225
0.1973634250117749
0.19916700825002234
0.1954067426837958
0.1881371546037117
0.1769988669708305
0.19513454064177915
0.18882772750362595
0.13657561779475824
0.18465021005276644
0.19753507703751103
0.08116446930430524
0.14470597230585217
0.1938895671828112
0.19338801410698053
0.17988807146118818
0.14192745892119224
0.1632987224002668
0.19464903547951962
0.1678482413427642
0.19399714506474242
0.17497811969245916
0.11947622757885452
0.1949792616531803
0.1866713515532525
0.15047801482833836
0.19776387557416905
0.1901959722491128
0.19487129571899497
0.1610624027829279
0.19683893786772233
0.19895294720517384
0.15036103399632417
0.19414416078921104
0.19442439508175866
0.12247934279895235
0.18838936720995386
0.19158323168635313
0.19380785359470537
0.18184649913450868
0.11488288758469507

==> anc/HaarRFC_L9p0.04.dat <==
0.1975012867544578
0.26102812177000967
0.2668646502177255
0.25633816894061145
0.11878754313470573
0.14191270428528577
0.24478846027296183
0.20180463919895375
0.23594373250774534
0.21072762225534544
0.19386976725710692
0.2379853185047864
0.20986328522903433
0.21166174623345282
0.26437462906668835
0.23990873775567492
0.18176276877518882
0.26075284080493527
0.2670565124616915
0.25647563983912514
0.2632256549494305
0.2632493436377115
0.2315029010081382
0.17816625896835994
0.24960352312222736
0.23418427093880248
0.2451802254206783
0.1640986587257877
0.1934927362727854
0.26142713821641506
0.2312426615155299
0.24799859270747154
0.26027342491859157
0.26132933872048786
0.20099284506217918
0.26644476077710116
0.26454525403444235
0.2495450932888768
0.22390285350205125
0.20871417062564016
0.1607805839292251
0.243388720114977
0.1550481578309351
0.18633516496352134
0.1546314252223512
0.24105075954690885
0.2619855720890785
0.26253238204750673
0.19470273184750142
0.22384467756738952
0.20826508885090547
0.15840020170120217
0.16019106148711096
0.22339000897449707
0.12371811749535393
0.11710889205812308
0.19610009762290329
0.22902239583060885
0.24980541775176673
0.2079282304764989
0.15497539790222942
0.23061022457097713
0.15665236948655903
0.1464423149122024
0.26055782998823634
0.24169218066496836
0.2627733746810009
0.24248581924056517
0.23094889881163067
0.264942791993011
0.2624217091917617
0.2559060924362301
0.24988011568696153
0.23068561265174445
0.2512258593932351
0.16051142377617192
0.22476978338490528
0.17052288308847
0.20290848793199295
0.11953900752420514
0.256865397255158
0.2055357701996675
0.1547110931496258
0.21409920401792043
0.16984212581815514
0.2591694346961911
0.25883113020607074

==> anc/HaarRFC_L9p0.05.dat <==
0.23479280250369877
0.3273088244088788
0.2221927832962965
0.20019513305359024
0.14658256991422206
0.13375774501242935
0.2634747487730535
0.32675518183036867
0.17944331779775843
0.3158848859687772
0.28390077808304176
0.2897188663203953
0.3298254284442833
0.3297327447731538
0.24447289057428997
0.33007472758400824
0.24008871948810703
0.33098596393427965
0.19481224828719446
0.20761272601340913
0.29723807320547263
0.25802572341171154
0.3158352788079084
0.26568328626203347
0.2541420392170997
0.22572058703181586
0.20267414202877096
0.3119755137408813
0.32451520601118045
0.2472931297326901
0.3285497266660063
0.22677849534600591
0.17817560193433712
0.1863313835789583
0.3211461533558288
0.16289852605302943
0.23090063337429345
0.21597382547953317
0.18033578231820754
0.17572287342898707
0.3096216591182736
0.1988064802586485
0.20414666331794915
0.22992720250004614
0.17932905376122213
0.26308996036589394
0.2540750714709774
0.2211465564882151
0.3340773109591428
0.2136010885203124
0.2725365144711562
0.2298874505107819
0.32788503091332305
0.32979229428714457
0.27064015761845833
0.31610102560077513
0.20711448885257966
0.25069732499657876
0.21641575022376616
0.19093481870986873
0.1995538138189307
0.19484730580462362
0.3188039798011405
0.3266736397550492
0.18611830896825715
0.2227624672292681
0.20205854096557038
0.2791791656494875
0.2027132874616129
0.1349381333947573
0.22748011660023998
0.24313315465393964
0.32180429781609887
0.13947943792905487
0.3252990770059499
0.19381396219989083
0.3327381907952254
0.23553713807403634
0.2441312573631859
0.25482610956236623
0.19272188461769613
0.31920316700523255

==> anc/HaarRFC_L9p0.06.dat <==
0.28064970229749675
0.1584868250485654
0.35853857719114096
0.35004846141383983
0.2782734020677149
0.3195542917372629
0.265044016546997
0.23020914556554747
0.24899711351941903
0.24129906006587348
0.23670948605624645
0.3077149727450325
0.29558673346124015
0.3561259254699635
0.19412368455147763
0.24063192951990045
0.25393661859767086
0.331439385486227
0.2879954773392654
0.1829454161888781
0.2806135395601396
0.31711203515671726
0.24385958589569398
0.18902307407579946
0.38532129989369707
0.3462331131269175
0.28679867756253585
0.33750000012378956
0.3174560108551776
0.18743805385600765
0.15346363102287844
0.29161355646721937
0.29785213308812325
0.2627112826306514
0.21651453316332994
0.30851924146571824
0.19050428309180797
0.3206919710184772
0.3247913744483622
0.1988781609013159
0.20525017511533997
0.16112489462068522
0.2316443755665589
0.16388835320770626
0.12474188391640041
0.262644886342005
0.35564416584609027
0.27033023415253615
0.3628552668026878
0.3159359599226932
0.2518531160090427
0.3072979696664979
0.278124633153447
0.36754553840364473
0.3317341090897512
0.3380724795668514
0.28540073924013226
0.23417610907947342
0.2975720470434414
0.24155739354053796
0.3378529485514841
0.3637994909821685
0.24532131091339798
0.25277875791432874
0.3026518003165808
0.2581720293192919
0.3393422598773063
0.34676018797407643
0.2465224688630826
0.37362042748881247
0.27397998704802967
0.1519008986418628
0.2654418812148982
0.3400879734801165
0.17865823788301863
0.3188107408541103
0.35022132849476123
0.23103148695068204
0.27189602550829683
0.33254056429874645
0.33290804675800517
0.2224082790294713
0.2797948994950116
0.1854310991247275
0.3406018349411588
0.24334137969439903
0.27646065465037417
0.36492193591179156
0.3736225109874553
0.33731483270765356
0.30518263700197146
0.17450283458227842
0.17607945641241843
0.2145234524631759
0.20751337764422212
0.18409896178015567
0.27448647267943177
0.19790448481941128
0.38555445302802954
0.2660377313818648
0.27796052262864995
0.12760069505458232
0.36969720691085195
0.2194911484666314
0.36450943173280126
0.1917371688536999
0.35137232419963954
0.385974204170967
0.37257687512498294
0.1723273927807807
0.23157032177484327
0.3216276371092032
0.22371842170588171
0.2279206113226526
0.23736361894519897
0.26392897089338846
0.24404119075283112
0.23668239734083876
0.20194983828474528
0.25871309677484955
0.3502143953821144
0.2349426362279718
0.2546846755590174
0.2697902808183815
0.19290025157643007
0.1711192807702644
0.3458791054696612
0.3467869887560198
0.36650517464785315
0.32449203747176086
0.24833322026804144
0.36291828870624826
0.2796377839166042
0.2611355507527827
0.33224445701045896
0.20279675944747028
0.2866824143569921
0.3502543576190593
0.2688121972981192
0.2647018665213425
0.30053422537140256
0.188627765917652
0.2846128632657971
0.2993287050264561
0.11023905744338358
0.3830538504311691
0.22921449319690243
0.21874743306077157
0.3341888442143485
0.2759888770757305
0.3070472302457048
0.27833265514131816
0.31956873625021986
0.39166866640296627
0.2799141105586062
0.2806053161460783
0.2895733339384491
0.2571574341711018
0.31051525785874134
0.22840454818473635
0.25357558822085685
0.1873224399175913
0.30080983352275126
0.37908847848110777
0.30371089907773413
0.10372260294629818
0.16701055997299633
0.16609673846825804
0.284211071251363
0.32487903712923016
0.11382321730025526
0.23520657469719683
0.23563194682274738
0.18733661733383983
0.19405281640356453
0.24109141484265245
0.1981873609947713
0.34867754907521364
0.2995184906918397
0.32402194371258203
0.2686724258627392
0.3209265620790463
0.25814067559585313
0.1516241313474062
0.23235026402287617
0.24829012407178386
0.304128859853964
0.2002606543916948
0.20000099732295754
0.36107905608180707
0.33058334370278086
0.2512102770839567
0.21914658687426952
0.1695759601353523
0.22559445042020446
0.2177914763763236
0.3021131690354644
0.22851263849454712
0.34377583723955446
0.33704198313847206
0.29132211537409136
0.2916255799407728
0.1996040429739982
0.3733271516565979
0.1562463451333282
0.29343368672927017
0.16893745222717405
0.22137657812253783
0.2044093532968087
0.24953338957525742
0.13729265204189334
0.23008983730829413
0.31904076900639067
0.2390380997664297
0.21469735259244524
0.37445015565082174
0.1671772829226824
0.2321215970928572
0.335130395303514
0.35378065579656276
0.31533668979507373
0.18793906049743211
0.2816441741509232
0.17076766429924395
0.14237594558831032
0.2929206889031856
0.28024030650047593
0.3513398856678845
0.29657094829253255
0.2843710455145016
0.25761271679434533
0.2918344851389945

==> anc/HaarRFC_L9p0.07.dat <==
0.4019509254277021
0.24481908648443038
0.39583974600114596
0.366885251075621
0.3233450053976239
0.2574869631863414
0.2638717720653694
0.38752985619836267
0.41127743321998467
0.24615587400469865
0.21549069309072397
0.28591458295708017
0.3419836762632361
0.3272659133079576
0.38511754899488215
0.20092260211116414
0.19461805308830382
0.29662539219097156
0.2460536381047768
0.20494758423858192
0.29545991425678725
0.26083277407956107
0.3822298170674647
0.20792001525099732
0.2385741245772104
0.24082765231434572
0.25137390892034295
0.4088784026991394
0.29153902932373416
0.3576797068396717
0.3688914433906258
0.20911570380650016
0.28802137321766025
0.2257044840674608
0.42197790078176817
0.3768750662346936
0.2891671820512783
0.2462565813841837
0.29150914290008273
0.31384736652613854
0.3211177984825459
0.24161055829534453
0.27265020243369303
0.29557205092481775
0.2617702698010612
0.15289699913956023
0.3303633101873985
0.30375375587383935
0.34667462384130715
0.36307309207263666
0.333478600133253
0.24932404833475286
0.1252286393720108
0.26227051801288637
0.16287773471912093
0.2615319845508233
0.3651114092081184
0.41754133826655104
0.19989247797732904
0.40539574823228913
0.23587166173661647
0.2127960014437321
0.3534205647405203
0.2653269380665035
0.3117519894900534
0.22295587330881592
0.26163922640019466
0.3499131790053725
0.31899492129318274
0.3482949543598276
0.31242232200725595
0.17784474667493946
0.3022078872677518
0.3700485103303259
0.15431532586734162
0.21212905741106233
0.3804370327459495
0.20557669777277449
0.3848579281576232
0.3705156673905602
0.18434021468068013
0.18633870500205602
0.3419576667573469
0.2724217644709801
0.3652369332209574
0.15745887095370797
0.3226563064254017
0.36990846159795376
0.3398716039049262
0.23249085142824485
0.2165676913521124
0.33277663658486517
0.3573997990405215
0.33483621879384623
0.33893104215512737
0.33731079019014565
0.2612773354091168
0.36884513922326345
0.23305856061003588
0.21509975433681677
0.26250360735457823
0.4243810756924016
0.20947974299944913
0.35425507027056785
0.24011419991442892
0.26235713232705216
0.31300072686747926
0.29992486283950465
0.32890024787844246
0.21243231186791364
0.21439010549438395
0.18521802683111205
0.32385132830380364
0.3786592164923377
0.24584260222554738
0.31238648682639375
0.28422955082859785
0.18030319162402475
0.291150669009466
0.2952577777526725
0.22322981302719408
0.3083606997468235
0.25706339941204837
0.2159066114200289
0.32951595555718394
0.16515789647794105
0.32521863812044083
0.17435276279420425
0.39915578184909756
0.3424609056713026
0.39317014152848717
0.25788230851528265
0.3479934655632016
0.18272886300046956
0.391928522418156
0.2618480521358554
0.444215296511982
0.332933653432392
0.30077264758103633
0.32545066436883163
0.22010167447373244
0.285973005912877
0.23519884768726063
0.2979397310487889
0.23241346211220712
0.24316871800494755
0.2173224824438993
0.16622794264091895
0.2063279989688038
0.15631261131541319
0.3719120705817678
0.24504610133346558
0.2688119298611804
0.25283307827402934
0.2519448821662435
0.3072340538772886
0.4147802736809016
0.2681177780595657
0.39650933360178414
0.21567647107162405
0.28770788670775477
0.38599390255547106
0.3432918424810083
0.24428049110687783
0.3904499972892421
0.3444053759543048
0.33445933977266523
0.21432930641296863
0.24705595235543878
0.21028881406019723
0.27552018970755776
0.2592388749194212
0.2643744399536491
0.36496778410527103
0.20979438259007757
0.27284466008563185
0.32762967408495064
0.40508104605781303
0.2749317774877181
0.2251880914467047
0.2910978136516034
0.31482104411647105
0.22583708496891236
0.32800295908139604
0.21797202801896431
0.23035986130370575
0.23624341819981312
0.14652622248807595
0.2946705198418323
0.24495816297426373
0.24960696139841151
0.3084192179323484
0.31619265005380154
0.40205262812616027
0.2582073383974532
0.3591383553790426
0.3256255607160535
0.2840311781444851
0.29197511207529775
0.31870024778809986
0.17018871598425037
0.3045825721384508
0.2558784703208179
0.23605283337659527
0.1910041775706573
0.2502043291551032
0.33578410968782774
0.19426954040645636
0.22437202374646362
0.3403388533156904
0.3979892704224795

==> anc/HaarRFC_L9p0.08.dat <==
0.33505074708114924
0.2990402542832953
0.4023284041259585
0.17561508788367963
0.3775152043828217
0.41247066689905015
0.3124844987179548
0.2836891339839144
0.34573886632944867
0.3514478101872151
0.31432630265268413
0.4446507739630799
0.19569789982615948
0.3842796086801097
0.2689197757835186
0.3942854431162623
0.1748822438207439
0.25069922183391335
0.2868952485150117
0.28921537109467965
0.2473586373194533
0.28555348727649316
0.3545491661771575
0.3226505720922462
0.41652437538139003
0.2721022282384404
0.24045373832944247
0.34590010878520183
0.3094866687386609
0.38885666633967025
0.2942127787291789
0.25820617900614645
0.3375941611692463
0.46569768671864376
0.384731904537244
0.2944031969342945
0.3728675094178319
0.39964507082652284

==> anc/HaarRFC_L9p0.09.dat <==
0.3713827279317442
0.26748077167128836
0.3808861361425386
0.34280527565319513
0.1794328922389988
0.2102787187131659
0.2569203259866978
0.3043541352567424
0.29930893179938955
0.346559731864067
0.3449951047431717
0.35591874874446144
0.18230247308828187
0.2737666141837975
0.5003595428030236
0.3796778630981776
0.4431908408968216
0.40486411722734394
0.2912055547807253
0.3101433679880915
0.36239943393070667
0.4020311121901028
0.36981326086455535
0.26382699656107744
0.36906470779440775
0.2740970201090308
0.3578201333996117
0.22961933855037026
0.42838504026344
0.45195665242705985
0.329799327383136
0.2543561605299745
0.29002700219018757
0.2748434387952142
0.20780434369530643
0.3094192023989449
0.29919207264428715
0.31933293746932645
0.2493896593648835
0.4055433989250721
0.2623020443258688

==> anc/HaarRFC_L9p0.1.dat <==
0.39760319370894454
0.46555881965112095
0.34638694509087575
0.30661516906507197
0.465553104612052
0.3856675330047815
0.3192056154333258
0.3261303604541828
0.33383541559139257
0.2783023122904545
0.35267083172844366
0.4536353768062746
0.35797542126131887
0.4059690308034557
0.3767464770053067
0.391525974818042
0.33309957254100264
0.39928510244054305
0.31512372207093653
0.2830082203145225
0.4505404204041805
0.40497045519320257
0.3561630101964172
0.45502245560659105
0.44841219365737034
0.1962360792970532
0.40942290564438366
0.33405159944879087
0.38466779113312416
0.312370984078956
0.26775716107332365
0.4961111949354193
0.2838152489655322
0.4825394798197187
0.35178091843436476
0.4606480760174424
0.20600130738495614
0.3687665920493854
0.30739183269779535
0.33632273400660323
0.45052308886671943
0.32179725014472926
0.3292209226845358

==> anc/HaarRFC_L9p0.11.dat <==
0.42627396085455493
0.2806118858541424
0.3917922041452949
0.4049144439113022
0.4479039050646812
0.4011214551811632
0.30138967030496366
0.27556505177833607
0.463879414084967
0.23564599520157592
0.4177161695825307
0.3255236460833707
0.45715455897861484
0.2028270050750753
0.2315523942474531
0.3083773696759731
0.30571136179874475
0.3613637827434908
0.22721379656624613
0.37089711753527044
0.3583739216235147
0.34850964487658237
0.4553126582538876
0.3516454754370037
0.30456759562766167
0.3300329870347059
0.44770136597472904
0.3189390843108718
0.3054478801705205
0.424008993319486
0.29849222185289387
0.32153563571191773
0.2511627768836118
0.32438184935479697
0.23056609973983117
0.215458261294156
0.457218630039766
0.17629728963400632
0.19970919671082046
0.3532102446211032
0.4601692205032543
0.3521676593351234
0.29957238536389924
0.2217893750072097
0.43232776191727407
0.23824878789211984
0.3267656845412576
0.45940329342566444
0.38514833588043645
0.3929207899318745
0.25981061535027267
0.35350165069004674
0.28901507647037444
0.337940682882954
0.2487783752722282
0.3289393913830441
0.22584647772421745
0.47526174022763995
0.304493301856959
0.4192768205622398
0.4445584466757975
0.2306150451141612
0.4686566784184019
0.3865170846719315
0.2453780612629895
0.4623902249153761
0.27605065040405896
0.4131106737851556
0.22596719280780295
0.4279160811154837
0.20710266487705634
0.27845671612699013
0.4047907325053836
0.44122497826303025
0.36422147112538755
0.2702754221429256
0.3381826016434292
0.41837176881423543
0.3452023610322775

==> anc/HaarRFC_L9p0.12.dat <==
0.36360907796591524
0.33197356511409204
0.3937430971576493
0.41419164134626757
0.2087453237715766
0.45443433372362474
0.42090510071824244
0.3387659284660521
0.37920696320130026
0.27166180064683915
0.38776286493158973
0.3095136192311394
0.24479118674737976
0.3241665757668244
0.31372422483064233
0.39980653550589745
0.3995238895731156
0.311181898263028
0.5477582509314417
0.4590535297677588
0.3181317379214099
0.4299727741328353
0.420865351360758
0.2394671622534648
0.44304843194714183
0.338221117117057
0.24341795953596662
0.3648874318214768
0.38914919812066784
0.3270299752985706
0.40575690067396547
0.3012059237079875
0.5624174344321509
0.32967757239839696
0.2729574485865861
0.2660555691301374
0.3929854700979857
0.24206949688535004
0.3611281410947029
0.43553764547350976
0.2448299862555784
0.3322079089907801

==> anc/HaarRFC_L9p0.13.dat <==
0.4647778793604895
0.3728444161329209
0.445576972273643
0.3925779295653147
0.3461010370829081
0.345994900060199
0.4828681294903053
0.282543879772312
0.5208691760685654
0.48166984098671684
0.2976058555700846
0.36871082696826374
0.3317295929049755
0.33452600182605735
0.45388124729363555
0.5101348778336775
0.30104753900957454
0.2777253943222705
0.3324925131310918
0.45774773597468144
0.338109923092038
0.5024315154603286
0.285773342645192
0.424612837312727
0.31221740839087553
0.2700327192654109
0.5878899138353201
0.5206266505312394
0.4792237834696109
0.2725905608121165
0.4180402835255985
0.4546621950174449
0.49887722202885276
0.35422853998976866
0.41374328199173654
0.3088218051256223
0.5882276754159299
0.4448917742845435
0.3105049173018638
0.3532120047933541
0.6319772013160782
0.3471863908936136
0.36982411595483905
0.44408777942339983
0.37449122612271646
0.5328121704333534
0.36018773861343445
0.3984225231040675
0.39412939228454563
0.3612058942933452
0.3989411342989888
0.4171693461479296
0.5052572799886008
0.39835613554342036
0.2636579811114379
0.21710479937424124
0.4039873603256103
0.5354975844609218
0.5876698095352542
0.37998542883604247
0.2188675669013879
0.5696273914347937
0.5056668197544472
0.27039778512373097
0.49357740381512677
0.4156868435140696
0.34894952577954685
0.41255808254202875
0.2609493130297169
0.30294172199700103
0.3827797187180969
0.35084729905092676
0.2793286556284834
0.3835759467474135
0.4962768322695326
0.34002426645395567
0.384155348032271
0.30622801142616657
0.27360949166996745
0.2855317794018876
0.5420985974242328
0.4938298981779873
0.36768271536998026
0.34019603411393123
0.3555818747564093
0.3111560135786597
0.46036678086292643
0.4391384003729174
0.5282306592610739
0.3184041157017059
0.5109640435749481
0.3419494907880511
0.31902056426719577
0.4311290549420533
0.4902351140265004
0.31530840341577704
0.4679150241383304
0.36115334637767665
0.32436785993533984
0.5345677725569307
0.4400322722090897
0.4377625073425343
0.31523708551281154
0.40406595679204416
0.30891990336384895
0.40986561195560856
0.30601895911649823
0.3430336354026536
0.435988772955641
0.42660359869573006
0.4130131524186136
0.425099787079407
0.2678973810514125
0.3701912802211941
0.472558509356402
0.3787069497536629
0.44955105308219867
0.3825521049445268
0.37467473611094954
0.4342267545604657
0.4163747111635276
0.5141766380152012
0.2610261944589364
0.3955010251983706
0.47779505371906444
0.35075115032312343
0.4140091333905627
0.37457419287207955
0.4113822688337226
0.36775999102893453
0.39598944247662893
0.30477876508440055
0.3669163004612726
0.32016002300662266
0.47213655953575406
0.4653697274790738
0.3009010856032909
0.4491447028205164
0.3346850380111771
0.38260256672843773
0.42095215428979976
0.4277866701463735
0.3598580805987288
0.310213635374779
0.3618912724005809
0.3501338586815004
0.29602353841711454
0.426020658197731
0.5006203143516883
0.3883625041892748
0.3419007378871579
0.4718757643143553
0.36941779061185015
0.36281154959517325
0.43050636144243815
0.27240201190006347
0.503310135981101
0.48514249085760003
0.2889816234588263
0.3490020428249504
0.28182811915862493
0.2730328631428785
0.3072357505073708
0.3146982352175005
0.4936390532865848
0.3503080762870265
0.2776786147511833
0.5300757153530259
0.3218597090575007
0.4084797656356233
0.3778294151349491
0.39899568023259113
0.4924151499025501
0.38306514992186125
0.24555670473694996
0.3271607932705391
0.22803536621600676
0.4658993124441624
0.33287698201567195
0.26899563445073743
0.3947770742020812
0.5049176191401272
0.2699266950608735
0.29578479062031626
0.48594815764651367
0.4283578937689554
0.3914303569552756
0.31896645611898095
0.43160782877828197
0.36531282476038607
0.524300349964072
0.49827241488441376
0.41816567828942186
0.3486109864091167
0.42837297221307913
0.3577528227774028
0.49179578114438866
0.46367229494990775
0.4542217359388632
0.3785575701975713
0.4035742616976956
0.3770440464240086
0.5204771395060865
0.3116832200009286
0.44177088556323796
0.46554525163434046
0.4328906506289516
0.3922253185281921
0.3682188437628775
0.4367471342358186
0.5179995798502771
0.39356478963248775
0.5105869568101586
0.42073845620623973
0.4661469314464706
0.4458588464913576
0.40209540661241044
0.34135220658072374
0.42164419216209065
0.3413268870770245
0.3666275407469277
0.28568441788425836
0.25573958881670605
0.49864365882783357
0.35291321699915557
0.5302632317677932
0.44699663888966434
0.2811560556517892
0.3411566720566743
0.47870157632459537
0.3809911984276286
0.37683435782297153
0.44097409517269903
0.5324097699269834
0.37755282008647895
0.4108468424830993
0.45090598371827023
0.4586697278091809
0.42273242925734317
0.3265339182984214
0.42694594053083634
0.38942082914846204
0.3173223365365125
0.4153635655865042
0.34040556556062324
0.28604445262235934
0.2661479809204747
0.38413951492795945
0.35295235486166765
0.5717709932198998
0.32231677119780483
0.4474852666324411
0.49240670659392927
0.3598292011651081
0.2545867277260407
0.4582869908927552
0.3812914265010098
0.436124284480426
0.34915605714509124
0.3152729204808803
0.49742298700670345
0.4267546000879763
0.44630877340264163
0.4137917758171129
0.4006515733320834
0.4517601937774789
0.3224776222163773
0.45157227843641573
0.45978273418279764
0.3289125194671766
0.5545376439673841

==> anc/HaarRFC_L9p0.14.dat <==
0.3231367334418769
0.4271186651301249
0.3829943790783128
0.473350386552758
0.34441026410977144
0.41681752657310883
0.34967341704313004
0.38530784393124734
0.3637031290424693
0.43958200590542285
0.3326436957163441
0.2919374451392329
0.32233603695855373
0.40778177641775637
0.4469209274993846
0.36225964457632026
0.4255301252738396
0.4524104582066367
0.4545004417391103
0.4201713635472776
0.3667355794382105
0.34505689671324763
0.40931608946109976
0.5209598693153681
0.6235140253928092
0.483463454476525
0.38689604258386534
0.3652250302823281
0.3774689201212107
0.3842556522327378
0.3900594447940832
0.3636847348009319
0.3828453335033116
0.3158969704802837
0.43306135733744755
0.4189807787176661

==> anc/HaarRFC_L9p0.15.dat <==
0.5025091066488195
0.5035702153410437
0.3271948208504021
0.4656023706813598
0.361404760702491
0.4231198570059876
0.38832091673162966
0.44536030189846465
0.41337773738633343
0.3827656873354196
0.4302670650395866
0.3505150735755997
0.32914459164185056
0.4056543015421078
0.5653681102889873
0.5869786159820408
0.4729938306772325
0.5386677387347166
0.4193431870636591
0.44576877194418096
0.33758314247587934
0.4349851416541239
0.370880719580273
0.36556211609517775
0.4511115400558197
0.32823008559803857
0.46751280572436044
0.4801422104661883
0.5126375242963643
0.5361969195909061
0.39202298714409495
0.44584074254804307
0.4582824117136576
0.26237880750865195
0.475129518578157
0.3763364812021138
0.4894908678902369
0.48836332105924635
0.49870060705957514
0.31550684698503456
0.47104278446755593
0.44222710334152115
0.29588571932372526
0.3795477663515547
0.4384586905772483
0.3704652701429017
0.48765885744499243
0.3549692597705021
0.5062383179992014
0.5976908229218818
0.472160288792066
0.47302138276121547
0.5261869918678563
0.2942857977106197
0.41291732084361493
0.35309588168163963
0.5400073367914369
0.30776697592585
0.43274840236657863
0.38391359614934284
0.35622724862150845
0.425406552839606
0.37754119086669774
0.35104332701502106
0.4728049615753092
0.5185311653705192
0.28620841698041494
0.5000088554437412
0.45858763099584093
0.4085643354391693
0.5901300588906805
0.4506857035751681
0.41972877062088687

==> anc/HaarRFC_L9p0.16.dat <==
0.49275433995677653
0.5183207397864604
0.47540925506690823
0.5208467339530799
0.28861795167416626
0.3598213901662257
0.5204323193103445
0.432420478372814
0.5374231861164996
0.38298935602393797
0.465535174842547
0.2531082355292927
0.4151060260437748
0.4277128773328023
0.33355229864556823
0.5089599881271208
0.45650086649957083
0.2992145301583077
0.493938847806005
0.2940139105955866
0.2480788562416661
0.4229200267105893
0.38309497645411134
0.49033197490919056
0.47370699229554486
0.45913783928341845
0.47251054068369375
0.5679061982303717
0.439959236087155
0.36449801705304374
0.3286874237797695
0.5574501006620195
0.4206024947573978
0.3568158344373518
0.3096651014027485
0.46965535353760823
0.4571877273352825

==> anc/HaarRFC_L9p0.17.dat <==
0.49584202392071414
0.6116933141236689
0.40356695199297077
0.4491297813909045
0.4655740203117749
0.3743779622786437
0.366145827130763
0.4586981871714949
0.29029859050106444
0.272353596020539
0.6133054708459963
0.33363902549833035
0.6656744546397552
0.47267517081211086
0.4064551451805594
0.6360422655306248
0.41949585962760394
0.6555538424834932
0.4911496954224757
0.516458567273307
0.5622122434747105
0.305818574120772
0.4961990185435058
0.3654171916177687
0.4486892578138941
0.45902748249389025
0.6312991672615617
0.42709885829460525
0.5524723692021185
0.33907961145554366
0.48490268308719303
0.5114584907329446
0.6103785770928062
0.5513375644004894
0.4210017059473375
0.5721697526753999
0.5092401062243876
0.48492455202451595
0.3582356498322824
0.37566025549265103
0.4711572768121443
0.3738553583245552
0.5004871556966255
0.44935982394653085
0.5220758572073827
0.40812590454632586
0.5454511318468848
0.6684972956761677
0.48581282072894033
0.5518180759146033
0.43440459082897803
0.5076086969507307
0.568015391712095
0.42313365305344214
0.39441354748382057
0.38655618654006124
0.41029881914290156
0.37563570556094406
0.4340750734835258
0.5408304728389001
0.6120347645215649
0.4919544279580009
0.27984649072745627
0.6141055278620414
0.3761768912788175
0.5586451725326032
0.41567006430112313
0.42912176711128047
0.4171409402598447
0.5667904275862241
0.41751896263915306
0.41740344880467084
0.47622437852025207
0.44336560758463056
0.4105714131685102
0.4471492953411287
0.38016206106838796
0.2853729368317677
0.45564019373479714
0.399717271806908
0.539353819140013

==> anc/HaarRFC_L9p0.18.dat <==
0.4184388189480721
0.4631748512578669
0.4336268518467622
0.5599412934028817
0.5489933773201646
0.48281226848904607
0.3412143576008249
0.4177988827496312
0.6035303772765361
0.5689914452010437
0.4323974883972975
0.4816851829456984
0.3910704614002391
0.45899702969770323
0.4230593477527503
0.4880019395908685
0.4370771782778668
0.5856371626838579
0.4415095608855991
0.6514460149899566
0.33653656284231204
0.33441106516628316
0.5409847467786104
0.47539105652633734
0.45724859968667825
0.4239241078430779
0.45849759588879935
0.4007693818368996
0.3614686804677542
0.4664083648311776
0.4379631706695716
0.576776335490728
0.4838346813106335
0.5396842181157836
0.5369206999653077
0.34296440519652277
0.477358838207407
0.4703842140569683
0.5524149154484377
0.4914191405640977
0.38518047315364407
0.6165462757876682
0.37642711108355525
0.6044330940627621
0.5734031814668246
0.5009567821997934
0.3411887264572264
0.3121298623757751
0.5068617113686451
0.5464720060628894
0.41457817048110346
0.46501700400262364
0.5328847847863148
0.5045410135479605
0.5216003095881644
0.40127313082955657
0.45405926621143144
0.4383413411036515
0.6014366219285887
0.7534639923487304
0.5940767105762411
0.3663130197274018
0.47050429332178856
0.36617019679820284
0.47301297799780195
0.5293971498256479
0.5320885844803117
0.6199617085857807
0.5410124955433224
0.28953200651739147
0.48789575163328436
0.4568394941343041
0.5535974474426673
0.5648812628271747
0.3767471802401678
0.5490773557367536
0.39508303923282695
0.5508812847974238
0.4558742735921461
0.44648326279125355
0.4601139329043015
0.5055584684253959
0.6201360587455733
0.4566884492304133
0.46460007611892784
0.5196735186036872
0.4366222666315744
0.3923178549704686
0.5090837843846976
0.5055919463089201
0.5112188456549046
0.3232336160556778
0.47146505577448344
0.5297893806732821
0.5528349362953621
0.5583163049028849
0.46623131040528604
0.48166981467247294
0.37922007844607053
0.4193239509773615
0.37052863455165075
0.5251441791179179
0.5367514099493296
0.4957343047109652
0.5351488552038144
0.3447693601383299
0.4229432295773985
0.39564925472784856
0.5272076399711715
0.5149674561552244
0.49960083522558985
0.322360189933671
0.40566632334401914
0.3332152204200096
0.4546190246189234
0.5411180957229089
0.4311694061710804
0.4104117218197329
0.4902737721606385
0.508226063319203
0.3215270867814323

==> anc/HaarRFC_L9p0.19.dat <==
0.406409029095016
0.43517274764824204
0.488885269034464
0.42827089224583076
0.46136359057032283
0.5182538930695404
0.6518291547924553
0.5093451835265014
0.567393377730327
0.4433937435928058
0.4924874203023656
0.5807022449382543
0.3259118985363967
0.4962641833500251
0.6844703984459415
0.6111953605684145
0.3626532093843392
0.4563776985358612
0.566609376557843
0.41271060806415655
0.5882330604003335
0.6159695843553664
0.538014237327993
0.518898516813998
0.5212253624262526
0.39424690521144945
0.5210871143226293
0.589838210766519
0.3882389720000485
0.46646376069955137
0.44088362696847916
0.3361552623827757
0.43609172543321617
0.5430082523784223
0.49078999007591023
0.36890684629612186
0.5824133640477338
0.44594075086840734
0.4385098912580008
0.29510818407956724
0.5273344267958978
0.5957888092361464
0.5618149409355996
0.6618441106330769
0.5764122947630642
0.4328673599874468
0.569475816638968
0.43685739135048396
0.42026589274034465
0.41976612770960803
0.44528854509372756
0.624835571733124
0.529307462444282
0.4659477333755308
0.4428812992512962
0.611172712166971
0.5952276661022066
0.4043364191837166
0.5466357659416865
0.5547635435160018
0.5172784680462031
0.37900068851423835
0.5053602974600415
0.3367735847735309
0.5151092306088886
0.5605575173749663
0.49736307730481355
0.38390495213703735
0.4296677011810327
0.44931173282117126
0.681244894674912
0.5428989858000877
0.49006915312330684
0.4675418667344727
0.4744082372037728
0.5068286182450024
0.48590050316457933
0.5013302663642696
0.3614781203781321
0.5118975425233416
0.5861697204473982
0.43441288609055284
0.5648000444000633
0.4899107116650087
0.3954857096157874
0.5757625167206908
0.6016340841516372
0.5004099956060696
0.5989138140415684
0.54821165498001
0.513778014594343
0.5201133890636808
0.4788972897479144
0.6169092025036547
0.536431994149476
0.4222264020550146
0.6068347295721662
0.5625337489160294
0.5054280088131344
0.5068830407609926
0.6301703628563852
0.5655042705905543
0.3699178648430714
0.5965287395561155
0.5649831183446096
0.3564390333344749
0.6160450173249205
0.4045772566982391
0.3735823730356863
0.34038265106661497
0.5627965299179897
0.3643938803246115
0.6611677335015267
0.6604821234104284
0.36618830598108904
0.4525388150373695
0.509688871814749
0.48281702465434834
0.5407826817974587
0.47988514634927437
0.48728209493901187
0.4966011764659812
0.4309165048730671
0.31524705297923367
0.594814968118566
0.6186130718519752
0.5099087900082389
0.4577893150144688
0.6015814406922803
0.479898861669889
0.3905043696361829
0.38327806479262083
0.335225300910168
0.5839684949203712
0.581229412215352
0.5351452249832124
0.4353888211811475
0.4129884152936029
0.4081354027143028
0.3238184082492388
0.4057269468318572
0.4652076881119593
0.41796938442054404
0.7005516338627831
0.5010114931566488
0.447244322597064
0.4949798004503575
0.4493048773517749
0.39911974970722675
0.36334676362010904
0.4780225027807427
0.5076822640672736
0.472822961272469
0.49737395099678583
0.6215493872824428
0.6084279628019329
0.42366182708688077
0.4733025283060673
0.6146167479315521
0.5270841103785001
0.44794250521290613
0.48156733929775936
0.4571223343556191
0.5399372684829264
0.4995664979384623
0.560630527328513
0.4369637214734733
0.5418505630319114
0.43859155595506694
0.39507128840744987
0.41987287050608935
0.5523330965793924
0.47952635766889357
0.45995907569860256
0.5090169807591495
0.4758545282394789
0.5402625457098414
0.5708643493743106
0.6502066403037382
0.3585604833875716
0.6486474335002038
0.582188787341142
0.4951112484178737
0.5621889553153391
0.4847791661813155
0.5046998541540171
0.5168468757712755
0.458466610774205
0.4787383097426158
0.4588469915508824
0.4520399587877939
0.410018747359504
0.4408277577457885
0.3457541074916584
0.3593686736338865
0.6203292331582824
0.48112027413651637
0.5270624583385393
0.36042892724145414
0.5143523096406601
0.6633494508935814
0.4566601486821331
0.4245932823639987
0.5160531853487028
0.30702479371307695
0.6485602033139445
0.7385867935471838
0.5806295429003053
0.6401974970593104
0.4632299013152706
0.45136323071177264
0.3879914048027774
0.6535883542754994
0.5426362988594196
0.6085646174650143
0.6718984705973067
0.4698662954078147
0.45246340164203885
0.5100399026518058
0.5349127306610544
0.5924944236351758
0.5757064869668052
0.5329458164821483
0.43532929659507674
0.43044046971937294
0.5214319538374613
0.6052816454538004
0.29120654608220364
0.622387013760837
0.5704350652849295
0.5604130098429174
0.6318872445669754
0.35804480675822614
0.3090366202451796
0.5161950301812849
0.5178666861156415
0.410049636142779
0.30178976743925395
0.49526456309011324
0.46997872438004024
0.5702965149305247
0.4895026126010151
0.452289982647386
0.368603752346742
0.5488140936509164
0.4110923189994609
0.6643435629654757
0.5635242844908648
0.5176798157764495
0.5727158412835555
0.4050362748737705
0.5102179608127936
0.47482171625902864
0.7339388939254414
0.4522729259432324
0.43259838661588196
0.544781859256008
0.6755559371060217
0.5890949472450638
0.5186706910720219
0.5824112933623035
0.5960090408310255
0.45300772780179993
0.5351389428651602
0.3743873335655055
0.4193442043273207
0.5400670779946897
0.609322306161347
0.5838591726759912
0.6449736187637793
0.5222496518865614
0.4596994797529482
0.5046310407859216
0.4166981434437243

==> anc/HaarRFC_L9p0.2.dat <==
0.2569644946912925
0.6795908419332485
0.4445562731273386
0.5076613960727668
0.5349553255174869
0.5432593108930595
0.3587552337381691
0.43306421558951297
0.6659122038525909
0.6750491032175974
0.5624334613575277
0.624332957276888
0.6132172567751434
0.5229038640323626
0.5174771423235673
0.5449894024867616
0.46696458392617207
0.38244267526943354
0.4333413916814384
0.6282534075385318
0.4458407030623172
0.48370690828272067
0.6499524034191403
0.6043689189043359
0.5444376151330237
0.531104745677563
0.660573246344453
0.6829668797461966
0.49125428555152256
0.5691002542231935
0.5233144158054148
0.5627392225002161
0.40242899803322063
0.3660352841828973
0.5771170277627312
0.5687680502735705
0.5445240932375015
0.5710325662229494
0.48805647543596187
0.557192407641755
0.484620327976967
0.4521340466930275
0.4637450823366915
0.6794388780947378
0.5311471375303424
0.5561169005132784
0.4204659964961087
0.45909260916065286
0.36809806454872723
0.5854208811857123
0.5629163083614832
0.508493225090866
0.557080910174878
0.4995908012575649
0.5011244684365006
0.5862843905543201
0.5949453477395981
0.6644050635844936
0.5174661087473299
0.41902956439838684
0.37265832698644535
0.44902681197192534
0.6277426818183827
0.6311426275061408
0.7478323388751897
0.4575368953383752
0.4787140298088213
0.5237383843479696
0.6244888164282991
0.43195866512979275
0.4432353619413303
0.42309650041940783
0.53402951300625
0.6645261964151703
0.5275766258007636
0.4481922781856148
0.4694573762694971
0.4254648485125131
0.5640128558009065
0.5941631889158583
0.43672204597569597
0.41821910114556965
0.44007823412309327
0.515727438219757
0.5983449572947275
0.5671846586712357
0.6285049078163067
0.5720290069107339
0.48248234786049027
0.5202635334224558
0.46882926930736235
0.5656971716496606
0.6414569363730132
0.4472699000412886
0.4865119229617304
0.5838772594995946
0.5853315061910972
0.5729761794742063
0.4892307909017548
0.5675667328957248
0.3273040867121941
0.5395780111416625
0.3831704035215207
0.6632459713991925
0.5025729624819419
0.40113830738860556
0.5677159919694764
0.5370230890595565
0.43251041926496686
0.5482529670603572
0.38664738697590095
0.5155773741330077
0.5111208444519029
0.45306814937857715
0.5091626747188679
0.5127509972981713
0.41794063856845776
0.5354493201840417
0.5318587368786645
0.530998858792588
0.4621383647936576
0.6159514323552762
0.5492284372318921
0.5725859566540711
0.4210855402841386
0.45603206942874197
0.5715718982147837
0.4853941434882841
0.4779488635303141
0.493712099152982
0.6008631410842123
0.4605264370380268
0.4615852316614747
0.5678067210909676
0.6676945056357246
0.566495586956696
0.4777292656325426
0.48183863215350103
0.3752994275042378
0.44368351285194496
0.5240035522895915
0.6529082683690284
0.4043085240127823
0.6752663903979041
0.5164666820863408
0.5314162903003754
0.5365321734385966
0.4573241488350827
0.5850104478335844
0.5322614639528446
0.5155687112483549
0.60465964400663
0.46321347138065916
0.5256539859332796
0.44739602872361356
0.6393312937577642
0.5951343312181151
0.6466808631314621
0.578189004301107
0.6444706707065616
0.5827193838914143
0.6099459522968605
0.6429228086836022
0.5039839459990287
0.5143189867921064
0.46486753563643785
0.4014255096853646
0.5174649787653733
0.5795042677083801
0.5252568025613449
0.5251619824103619
0.5445495336916348
0.46573721859347184
0.589071153934645
0.619630868202424
0.517856318642801
0.5977718053158241
0.5047272747708828
0.4223604527365899
0.5766453058337988
0.6013275211387565
0.37081817952253415
0.5194340815423303
0.5130387254172949
0.5401131800584096
0.48364151489537
0.44306381638499087
0.5589277749073015
0.38848891006674324
0.5159797673076066
0.41198520071848377
0.6756392331399703
0.5667139223560801
0.5194971145241011
0.4569860237520413
0.5895829540527903
0.5145617450662344
0.2999362951912221
0.5455506392723164
0.43811665891997514
0.3184907491447537
0.47325116575913356
0.5647082419174048
0.5847933799638045
0.6264993295003152
0.5453860065755337
0.5493987760922724
0.5261757008116058
0.5422886895585997
0.5293166728064792
0.39721319750139
0.3982615267554544
0.6300646745509416
0.4665762629901134
0.617890625866716
0.5370599221500753
0.579577879940398
0.527142432392091
0.4508837952678142
0.6201607099294059
0.36031733265108246
0.5537277576809548
0.4650043244955561
0.61980233658928
0.39191989538926286
0.5272697764651717
0.5482884341756021
0.6171672259475507
0.5603515753595983

==> anc/HaarRFC_L9p0.21.dat <==
0.4690385857137233
0.5013149557942843
0.7705173109752793
0.5857429781493683
0.5465816720900778
0.4043008823685561
0.45771088028315116
0.4018445414073026
0.6152920704565429
0.5554771777154467
0.4143158533801009
0.5580468364228368
0.5289499608746256
0.3356037044974901
0.5651940832401632
0.6009043395778931
0.3481860896903643
0.6064584632084783
0.6298345360761644
0.604443067086145
0.5649220066734261
0.6178556226759742
0.5594075751136102
0.5445122615268748
0.42993391369614165
0.5587956637915115
0.5335558013543341
0.5994819403793923
0.39711219817840054
0.5653858430232094
0.40290974624776565
0.6838241224756081
0.5112136541792146
0.47454250094167766
0.40988309357914665
0.5644608561636026
0.5435522089495769
0.4510061892827042
0.37116888650835067
0.7019874918407657
0.5661906169077586
0.5383104188373679
0.5242680895485747
0.4226301584112519
0.5679154214576856
0.49040971994732846
0.3952966902338907
0.3893819181774277
0.6189712669379566
0.7416828065333583
0.5997650045317967
0.593005032284407
0.5761204086356614
0.4152165009694853
0.48089236390554413
0.5981675452186488
0.5578584720153313
0.44658520733092205
0.5279561858897666
0.686725137776684
0.561870774682139
0.4985391232131557
0.40404713345664983
0.7909046614771844
0.624990986559599
0.5179949342917733
0.5536060915522157
0.32961688186673366
0.6974346209861105
0.4761374317966031
0.5921938903488282
0.5288962827209279
0.49350202228421886
0.5865184721726447
0.6145755143736003
0.6042681181716233
0.44990643177910106
0.5503082884889499
0.47121938078763176
0.6089546747468404
0.676250754558205
0.50952253052742
0.6088289386310141
0.3942544831735343
0.572727769258758
0.5441595043460754
0.5451576273110164
0.481751029826659
0.4905664355761564
0.4624532876524553
0.5069692912641448
0.4487157747382644
0.6305687648880107
0.4503545002719718
0.4693662339020971
0.49467457587026586
0.5546791689626047
0.5239922542059293
0.5613595735390627
0.658082842363993
0.47170748027566006
0.5986618857657526
0.4597755610232391
0.5790839205120668
0.5654812253993714
0.5838269009326985
0.5886774413892286
0.5543985041886667
0.5038610446211139
0.4258246098919779
0.6568208199690652
0.5712204378222525
0.5488047424733875
0.6311895737864334
0.5216150445368423
0.459412943227572
0.43179292744446685
0.49744290554706944
0.3486903171302964
0.5520387690547899
0.5569655142938964
0.4476727914245698
0.5258763207111887
0.46228535954923017
0.6381732615745459
0.6856682907334019
0.596433524388931
0.7370832395788056
0.5694557159939132
0.6274039333955045
0.5932437457715198
0.5296525247050018
0.3999110495259057
0.6093162008008162
0.585344815259721
0.5861838784629875
0.4164158474630727
0.4985968219762205
0.7123690536631412
0.5126344435672078
0.42247610704164434
0.5644973934619073
0.45489350180603155
0.6775106976985809
0.554463827546757
0.4286558482813828
0.47607563410877646
0.5480471180394935
0.5584999972917524
0.4561057899682841
0.48726206758331836
0.3383528826031937
0.4002955895731741
0.5109661647885227
0.46744890859055527
0.5361203050416187
0.3454988148225068
0.42204060109053393
0.6216616008805863
0.6140552597723499
0.6172248562423963
0.5381581244003936
0.48906209401934525
0.5309125824104384
0.5140419024103416
0.3724278854747402
0.5716950324515945
0.6218549811114658
0.31543721299952754
0.6259798699459607
0.5246092592801265
0.5278556261605395
0.5802285099873273
0.4700347703854416
0.40568217031538073
0.568742586873944
0.6358851675941685
0.5054531187412856
0.5396652534289014
0.5479047018447658
0.6445856083994509
0.5716812881857745
0.4781108576649579
0.5728567844166386
0.5150720498033597
0.47850179629818235
0.5080488774323306
0.4161095357351803
0.6071998087583146
0.5008478698914944
0.6483468537635148
0.5218453936064313
0.39714984503634493
0.41366441327215114
0.6456845540440406
0.4045740507740098
0.4456438180026697
0.5938700582038422
0.6381073871272243
0.5267835472643265
0.4806298587261214
0.4388501126688429
0.5192416237919112
0.3400889915626426
0.4577718984908414
0.46335601327167947
0.31547291650838244
0.5729580278316038
0.37263420866416985
0.6740339926228462
0.6690721654764394
0.6176427209092729
0.5182592104988573
0.6081658287105528
0.4150949083596442
0.5283830028256578
0.538412687401841
0.5491309225272221
0.6279951506652133
0.45908088299157235
0.5743914395889297
0.5754581289486059
0.6882297478380839
0.5974249133689347
0.5314399713598755
0.4598886646621701
0.4823873152553551
0.4557057810346103
0.6179249038808823
0.5052856356921999
0.6308415382777695
0.5727594972830979
0.5407180468070569
0.4035283090471911
0.6074476015890766
0.5368380587884045
0.5592774395194827
0.4913048994108612
0.6692472085834839
0.577603269565858
0.5259951999527315
0.587111121853832
0.5329780254313876
0.5080090272833327
0.40822972025183213
0.6475888244083673
0.35525125551771336
0.5687803275275588
0.4513402630591721
0.5640693444285794
0.48075080624763344
0.6909577062853081
0.5084295172372569
0.4449780090840533
0.36807009569450955
0.5133003516271375
0.5829049561641694
0.4704946380034376
0.6771424470473114
0.5346388223327915
0.48314268194202276
0.5619822155668354
0.6580542814413928
0.4385735240072507
0.6747942388142962
0.6518767639046633
0.5685666429896779
0.6105759468138933
0.5276422918031047
0.4474882322971381
0.46080948169630154
0.5967880091023795
0.45325900871719216
0.47875061871540336

==> anc/HaarRFC_L9p0.22.dat <==
0.577197682425333
0.4941165893631782
0.5179727867042699
0.4201448295755043
0.5101486791975416
0.46435803723472
0.598558781915089
0.4333348305153326
0.5007777578113054
0.5815603355279018
0.4182537445584642
0.5580346418421236
0.4714464017133955
0.7079647207686457
0.5196070404046904
0.40423914089067975
0.5181515549914341
0.8236434468484961
0.625154843945832
0.5947360298549319
0.4670454592243363
0.5811772510192028
0.5832958926640668
0.4927051628590101
0.6120389469241859
0.608941426739261
0.4466235910015516
0.7055867696688273
0.36729374742374765
0.48552883404015995
0.6410843650042818
0.6044547424434346
0.6261646604850581
0.6404405239018675
0.40826754749585703
0.47115670853898806
0.38754668736045844
0.6327635886342269
0.5608091450713426
0.6796695393340936
0.42149501123040695
0.5242699990434058
0.5956356535169289
0.47754934747149314
0.6340504026965829
0.5569057382983396
0.4668940263129413
0.5712184302218029
0.5927493969684027
0.45798630709164084
0.5110719958472144
0.5573593013349907
0.40572886053704615
0.5347870809978237
0.7045771865587326
0.6789051295678076
0.6201939234868282
0.5255704279590563
0.38835025085511204
0.5132590811662986
0.6812284678005402
0.6979269199052106
0.45023752659228133
0.5543124472419461
0.5455502027942557
0.5585937461618173
0.5988473390882755
0.5786118107853345
0.6203277722494658
0.6067604144696356
0.4519323775088758
0.45165657763789163
0.35643859508865694
0.5128962874530231
0.640706912150147
0.5439843134889177
0.6984385699842118
0.6393939481819162
0.6500521697110824
0.6065062637885322
0.640826024695851
0.7503653161428945
0.47879050838748605
0.6496042351835583
0.534339414557326
0.6004437165456369
0.6168231504737917
0.46492086008296096
0.5614974529490737
0.5283025630479995
0.5219478918788104
0.6129835597301543
0.4611339538973454
0.5486594727976906
0.4911933887137352
0.558114480642
0.6226854663227256
0.3996062276887883
0.6459993005534503
0.6526498264431696
0.5410163993211294
0.6413613132870717
0.5618839094934597
0.4332357918519858
0.4874392878431583
0.5384958142875097
0.6419314746900598
0.4385310884229667
0.6421058940729896
0.5590363831490955

==> anc/HaarRFC_L9p0.23.dat <==
0.49113364314196817
0.5250453305023632
0.5805157916989704
0.5462410094634704
0.5992066877955716
0.38261678935423293
0.6499483242673949
0.494992247345343
0.6563067403992794
0.5391804174765181
0.6435406405331603
0.5827568587145097
0.41774683647062444
0.5636480993502624
0.5014958850786789
0.5890687762749043
0.681577500790527
0.47240845369551465
0.6574086524642533
0.4832201484836541
0.7289924081909251
0.5150610472301984
0.5623102859798511
0.5682365041362745
0.5762813581876477
0.5272307133628221
0.5513670862032773
0.4390805199702879
0.6187766437900506
0.46361208587603003
0.7401133070184268
0.5115136561998385
0.5005727391730247
0.658539171999717
0.5521207270431596
0.35742194779988307
0.6969233330104743
0.6147291407595876
0.6328934004099881
0.40003904893282904
0.647990528680912
0.4749380928558369
0.6982585389019389
0.6385412887607976
0.4800988420711711
0.6406343083420244
0.5715837835200928
0.6745501031471072
0.709739367064914
0.5710637346287868
0.6312085208991559
0.6250527446448997
0.691808783428567
0.571068487986741
0.49842660030331126
0.39868318322727786
0.6232288945749115
0.7113547520007784
0.5059792122080128
0.5021281309852095
0.6193394272594162
0.3807449572640951
0.708420878194317
0.5174867119090262
0.5240307830304006
0.5477608002616134
0.5847625490088765
0.6447710933153278
0.7114591865557671
0.4788683547155743
0.7540485665291742
0.5061896964626699
0.35706045230508593
0.6500352553198642
0.6480692554494772
0.5478957807408076
0.5641587902674889
0.4219352152012429
0.5835491617142456

==> anc/HaarRFC_L9p0.24.dat <==
0.4805623059138071
0.6296296443089175
0.5749865939228523
0.6581260302457198
0.4322751013788147
0.7424481572463834
0.6894851038934872
0.6899857453891121
0.6216433266387142
0.6499503075785319
0.5136219933656498
0.506849754567549
0.5979905274335355
0.6026550288922174
0.7068295744062233
0.5788502184023236
0.6021240486266476
0.6860157100846367
0.6066800850543804
0.6723262202820383
0.591250444978943
0.4962490408646255
0.5877431760290475
0.5124272969226764
0.42932228699719366
0.6186564424238433
0.6558934769789283
0.5910479463361856
0.47865920255077876
0.4826058979840565
0.47025623879792966
0.6883355478287017
0.5100362233177539
0.541083716598047
0.45417133030043394
0.5793229530938255
0.5855181845430021
0.6863245099690329
0.606123635323828
0.5642352511462271
0.5348451180555605
0.5611731593096344
0.5879382431421544
0.8119763047952003
0.6455853303529107
0.5684323091511218
0.7972632492995819
0.3604949785374745
0.5737070833915758
0.5442971490804841
0.560776319598891
0.4704929294646591
0.598088983290753
0.6160666013541725
0.5865875188065146
0.6031529308721996
0.8159456803724726
0.544794020149362
0.5977102943876687
0.5113661010469311
0.5491704036854932
0.6935487101224181
0.46102661622586877
0.672257608413837
0.5255461159576226
0.6330938331830019
0.6504076248772155
0.42697414078093243
0.6007697228298866
0.593345116713615
0.6721838715878456
0.7076186934445828
0.655590917752971
0.6083166354184057
0.6439940857849873
0.5067680447783173
0.6196823007959364
0.6235257391227528
0.5466296175222207
0.7002317323285276
0.7424252871166003

==> anc/HaarRFC_L9p0.25.dat <==
0.47988516080571525
0.496778345161997
0.5297644634498859
0.5359981637042797
0.833977385963715
0.6610819534508836
0.4335208734141572
0.7004900022564786
0.6155354532626377
0.7151596941297461
0.674609401052
0.4432222783307021
0.46450937136643217
0.7454894237685702
0.632786753931342
0.6112823535682871
0.5541241383733946
0.6778674826688883
0.5596468358831652
0.6821571850469585
0.5363590365893339
0.5874829455393995
0.6710573326280447
0.6128806207429495
0.5486742893333092
0.5203482161914699
0.5235136422714493
0.42309703119271025
0.6209064041718934
0.6925132082718504
0.5753154336697022
0.6494389387252882
0.7659079431273244
0.5238008960433351
0.5790634791242342
0.538657112074236
0.7238032067935646
0.5454321263654518
0.891939042691032
0.6093869285085906
0.4835621329484648
0.682136508596692
0.5532049056505552
0.6296623775887761
0.6142370477334571
0.782435512594525
0.6308960673675025
0.5314950219471101
0.5974600641869431
0.5618012688152784
0.6321104750936276
0.3922637101353094
0.5202769262411236
0.45634419280504634
0.6797238340169286
0.7389504221503586
0.7690481620009721
0.5761398688728323
0.5885845221130172
0.5056619745391435
0.7052065234026403
0.40621581330218315
0.7110343309035305
0.6524968619258187
0.5912647452494489
0.4779115069536103
0.667060880648683
0.4425017778125459
0.6186602210057767
0.5933321514144543
0.5926278985071574
0.571616872699546
0.5774214673367271
0.5266215150903909
0.6316766644130245
0.7240998588003713
0.47864094976962035
0.6364150321983071
0.6946010051565715
0.6249221397786335

==> anc/HaarRFC_L9p0.26.dat <==
0.6791754083321156
0.5891471156285185
0.8189554120153704
0.536466642969345
0.6019914101291199
0.690155849123608
0.5186203109610377
0.6435016815701732
0.6659108099910714
0.7781884583056485
0.6055151154748284
0.5485424758864863
0.6542340306522253
0.48113590981575904
0.6111991066437948
0.6572463239182811
0.49071258082842195
0.700364651639977
0.6008575786579992
0.7001948506986354
0.7294919393744745
0.688800746082292
0.5595141476653671
0.7152638285690588
0.5810844782325177
0.7276130951876956
0.6410117658046389
0.6752559257310442
0.6415716929633951
0.4709937744252724
0.6007029975645138
0.6129716331650137
0.7118763843552605
0.5576476084748981
0.8663316486146205
0.5803707351264449
0.5843030804691837
0.6081069255645332
0.6148948573058398
0.7123116064320067
0.5812599716388528
0.5925726515186915
0.803300903658499
0.6947805957687517
0.7408963695001823
0.5907767398801763
0.5756190236237069
0.6447037156887987
0.7593777150463134
0.6722243793943893
0.7034775541110743
0.49783525644304855
0.6772538366034445
0.6871172591521558
0.5789729214629805
0.6091840435777537
0.6850330582710934
0.72473053240874
0.4469168432186353
0.5892362721363847
0.5047899965530438
0.6792644811748475
0.4168139233186031
0.581900884296776
0.6708748845344877
0.52931120422759
0.8198977820789219
0.4860506044283625
0.657984281182033
0.6723752631736567
0.5084303326970896
0.5038439903379707
0.564635844491616
0.6176916391423242
0.7954441109977276
0.5159450583159089
0.8217648072422975
0.7735611202127869
0.8467196765354552
0.6523634687490517
0.44213885550651544
0.4667234921917248
0.6903355223713205
0.7152195618556183
0.8657177464882022
0.49331713190303245
0.6061954432427945
0.662538880240702
0.45205242266776996
0.8014298873937836
0.5472280819672287
0.5548928775676543
0.5705761393108866
0.523074124239649
0.5811042672721703
0.8860091360385405
0.5777758050842962
0.6089593409266522
0.42917351712598445
0.49330230229821753
0.6610063597392515
0.4853979460915138
0.7285610473001554
0.49037871785028403
0.6839850380236969
0.5942870162635056
0.6378661876152755
0.7202847859725977
0.568060385311066
0.3871960860411373
0.5134426410002371
0.6072918194200331
0.6919607016315733
0.709055868446078
0.5357746594275382
0.47796045480350247
0.5239431427518819
0.6441695880558144
0.6745921527587807
0.7496469104634097
0.8088328935164412
0.5181619360149735
0.6083807614099968
0.6451437625139829
0.6368792139780098
0.8667609726786234
0.5774739576448343
0.6555741488672036
0.546588444631806
0.7494848819448261
0.6154203678340584
0.4263392380955685
0.5651937874545147
0.5952785545464669
0.35837000233845007
0.4549783681134395
0.6664844259879921
0.5611060833714682
0.6355932706493227
0.4415240745508338
0.7241886069257047
0.7518986500149356
0.4549458228688307
0.712232023761312
0.7854634993549456
0.6097870481302433
0.4418503975450368
0.4347064389263319
0.671685788015188
0.559716684905783
0.6114791182394572
0.3992691994400382

==> anc/HaarRFC_L9p0.27.dat <==
0.7409598180373
0.5715692428476158
0.6497830395272091
0.6778009060737814
0.6873859713605975
0.6560715038875152
0.7457892418926911
0.5557651668768593
0.6927469923193237
0.5715298287466756
0.6375160478695738
0.624626535144288
0.7275591334984436
0.5702364487337324
0.6951950894105442
0.5666491100442497
0.756095413118498
0.47367364369403514
0.5507998571442695
0.6542200992910762
0.5692445333497002
0.6001562370913739
0.589487253697259
0.6099683583327875
0.6979836245485883
0.6088820141258333
0.7010206096284533
0.6214296775326501
0.6220567726213461
0.6017827334067987
0.8127936902595974
0.552167677843404
0.7511011138099475
0.7099276368948685
0.7028981086867071
0.5417206778493759
0.7047224524887727
0.48522387402851913
0.6687890421054308
0.5798548948114856
0.73455770653947
0.5620127234583726
0.6626521524608739
0.6781573066501873
0.5849058798506618
0.539124062081156
0.7352253806375166
0.5988421432170218
0.6360918663063254
0.6542163805507196
0.7047821284528086
0.7070193589327894
0.7738528859739393
0.8319807126213754
0.8462634879239755
0.6391629610734447
0.569920873653063
0.5911610154412059
0.40773245778406103
0.6808500757630511
0.4912718864864533
0.7228384641760237
0.6822407952703383
0.6374285286596657
0.610504150483435
0.6874540652710701
0.6690197564577093
0.5440827523756279
0.7295319074627762
0.6321528413415426
0.4467115529839034
0.5981897992680458
0.41993687022658344
0.6289830943319599
0.6549378274138197
0.615034764156078
0.7820844758394352
0.633665510802394
0.7195529667485661
0.8268202720083478
0.7952736232147205
0.7535523897739707
0.5514835810348172
0.6461744904332314
0.551156046123681
0.46043463913034893
0.590510109097598
0.6066643237406134
0.6032872030992423
0.5061748627763332
0.7083817212179552
0.619619200399906
0.6736922017165741
0.6236522660005961
0.6648102157803647
0.49831284907518425
0.6035942509175323
0.5855409785291167
0.45349046067243826
0.7064710124969765
0.6537541175144751
0.5744451660099938
0.4044422175832732
0.6369720349017443
0.7956321675623507
0.7389815820038438
0.8092744509415476
0.7566710896396595
0.5314384432856606
0.4183596508177156
0.5878405528699409
0.6627116988047832
0.6682203912494492
0.8783411733566807
0.6502988260831833
0.600318188980307
0.7945469123652954
0.7934790010916069
0.48946950738597517
0.6316284276869014
0.5383297133339601
0.556870054259003
0.6719805407080783
0.6491998418742841
0.5875394013773712
0.7761440635071536
0.5627709047587208
0.5649607242051593
0.4823083659120968
0.7012506569629667
0.5985944835866133
0.6446626436322519
0.5845232548725183
0.5802866331367722
0.4951201550846508
0.8225703333540203
0.6992654053807658
0.6031823749983949
0.6432970555594353
0.7745813115501583
0.6993926487937698
0.5455388077242553
0.7705946406873317
0.715958667351503
0.5788254055352712
0.6801814866870597
0.6036756885813149
0.6819629105018287

==> anc/HaarRFC_L9p0.28.dat <==
0.8328768825596453
0.6901524242625956
0.5797776364188454
0.545999273609924
0.8424064132284607
0.6900959152550757
0.794394054503547
0.5765522707717922
0.7819801295690881
0.6567334987897834
0.5026536164730344
0.764245856625271
0.794156512925923
0.5479631863682656
0.6882114884657462
0.8946881210094191
0.9192304408996224
0.5878767726184007
0.6939673471906652
0.6755487210834037
0.6408068625554982
0.5627683883778961
0.7806938769607256
0.7869669131304303
0.6254927756120405
0.6800553438287426
0.791212229717416
0.4897570122701196
0.6639828995518443
0.7795829661097361
0.6570206848148161
0.6083634338462104
0.8924213312543005
0.7347380006718497
0.4470100360994951
0.8604074367632557
0.6492490034618589
0.5533024317504397
0.48891914746859305
0.6963722220652921
0.7554769078982938
0.5989728847983301
0.8270386304240613
0.6540526845806647
0.6359108096240687
0.6766347655266423
0.6338703727862164
0.7075835049632606
0.7177050550036493
0.6358629893755541
0.6434697540175048
0.769453852034118
0.6764629695680356
0.5468540083246707
0.6869806805326827
0.4172953674561384
0.6220706996895304
0.8659801094316404
0.4850927723860983
0.5682581786078217
0.5395599020156757
0.7083476543194788
0.5846221485437936
0.7450525226267585
0.5315871207759132
0.8082406180788884
0.6087435053661684
0.6379181900862125
0.6682985214573082
0.5711152552475217
0.537210226367851
0.7393304829231627
0.48389461119482036
0.6194634755336603
0.6158704391751183
0.6287920099774684
0.6603280809245198
0.67129126876007
0.7504371842796501
0.720182260269645
0.6456475179302501
0.7940115825159418
0.7106764617936758
0.5976652244951532
0.779300279656676
0.5287823924580315
0.634208816196714
0.5884842297759567
0.5997660096820905
0.8130298638895085
0.8592757511238355
0.6553867622818624
0.6585191041888655
0.8135455742130127
0.6126205561970796
0.5910802937070524
0.6245643140561501
0.5572382322379101
0.7503539875046493
0.5602040320073725
0.5106807248573667
0.697373225024045
0.6683964321989345
0.5717585227654342
0.770033578025849
0.6183153436742336
0.485691243434475
0.67390524579973
0.6370319415045466
0.7396151319053783
0.5353358342791973
0.5558195561182325
0.5533495066873225
0.6692959450555491
0.6449619038503746
0.6292252755427635
0.7366845349191852
0.7578749005306105
0.4114666964292257
0.6261570550684256
0.7593920327581258
0.8287498129762586
0.6440436743599499
0.6794602026247754
0.6286113902682517
0.42026723940365085
0.6455230115656121
0.6926956657357368
0.5725608701478019
0.6200441719103651
0.6901300110656339
0.7248854543775956
0.4463208609854574
0.6115526597479131
0.565684189063348
0.5997018110430363
0.7141952211328741
0.6368068948639442
0.5322156052913062
0.6816230264362585
0.6873831821005154
0.70334875876892
0.5840870620450647
0.6650848188897361
0.8086376962235037
0.5546693436926202
0.6734509376173075
0.6234675091807795
0.7479491416261468
0.5550845683694037
0.7466412444016678

==> anc/HaarRFC_L9p0.29.dat <==
0.5804196104131832
0.7390531108024043
0.4706806818768618
0.748949089808038
0.6608280502006925
0.6051242983037582
0.5715679409655802
0.8602945510698787
0.7072708184205968
0.6407296611132701
0.8054230249130542
0.8208247830976413
0.6449195548821525
0.747507795476184
0.7926885664732941
0.603236010034894
0.5813631919114509
0.6376088934995501
0.7465808084343845
0.6785294503411339
0.6842632293471319
0.7693630057429115
0.6820591393734371
0.7000801455807295
0.717658722089357
0.8372989657026368
0.6530507905546096
0.5933959238916567
0.5337590313415106
0.7519036373206192
0.5918509251352636
0.4511147441578357
0.6161619613951369
0.6422208706932379
0.6923827422075783
0.7242349407110169
0.7151767823234461
0.6219196625062723
0.6992533162707363
0.8862983458118323
0.5465350625417199
0.7949782843503991
0.4788787040206767
0.6425769015983374
0.7660167424621411
0.7065593356582047
0.5489897545602219
0.5690300952031893
0.5910574360438304
0.535908200620432
0.744521746959661
0.7681979592226549
0.668933445252503
0.642743507485466
0.7787548798174211
0.6425216217065307
0.6011741896242944
0.7365856755906374
0.6014736558304578
0.6882532308838496
0.7464566171080628
0.6726093974262645
0.6311449048645444
0.6120838286550639
0.8237451013711811
0.7602931994444723
0.7451552194108311
0.5387345802022715
0.7481613859374798
0.6887887954588012
0.668946872259501
0.7906194622782102
0.869593917471327
0.6504776924619916
0.5992320964974398
0.6108192707534239
0.46474661806155565
0.7898504603985405
0.6713894307874544
0.6550710024433283
0.7392061212529168
0.4768755327390033
0.7805756312683868
0.8124295315563389
0.8017567258398298
0.6062403786011781
0.6350210278565196
0.8029349070545829
0.8996267735335322
0.7185875030281903
0.7260846307244242
0.6949713268218419
0.6847489238648568
0.5848072374809229
0.61821138529231
0.6572230310508356
0.8151437732988618
0.8079727543017327
0.5333866224522752
0.5992781871621933
0.6513877242677566
0.5916586968647846
0.721109297011151
0.7239339776820733
0.6664554909417394
0.7726230207729923
0.7198578427918206
0.6424603131869396
0.588455283945611
0.6560490565539902
0.5006080063987277
0.4253361289901566
0.8707656179458066
0.618977539631966
0.6902657159979279
0.694988142101523
0.6640851355318013
0.6492540485156653
0.6775866048788617
0.6229389761450903
0.6209254251822836
0.5930920180902179
0.7473217139556086
0.5729537233889828
0.6801014050910277
0.6359272956747242
0.5198910274438807
0.5932947634841692
0.5370613809757957
0.6904650876081039
0.8023403365727035
0.6038196633828401
0.7527241304996644
0.7489883235645263
0.9554796932530032
0.7081715647407673
0.6800210083523759
0.6243000001770145
0.6057046439811583
0.7189657919972359
0.6923984407829686
0.6907315175764993
0.7222153255569397
0.6924135570079228
0.8119890767951522
0.8445188606285902
0.4667535492969617
0.536813328003395
0.4610810516403882
0.7580373403243551

==> anc/HaarRFC_L9p0.3.dat <==
0.9619935956164573
0.6775828859225536
0.6274335754023543
0.6151810203089165
0.5930510961606109
0.888238415021346
0.660414810914649
0.682656746458028
0.7200394298732848
0.9171555936305688
0.6878197075911708
0.7048604310359418
0.47905902011361823
0.6814903234084734
0.7705745196842261
0.8278410096563076
0.6495302686453941
0.6519181795097471
0.6217893898468774
0.8370017716572468
0.7265508985487625
0.7104268691165062
0.738192536825237
0.6180577600134366
0.5496909667697965
0.849626541917376
0.6451283477161671
0.6898797866626649
0.5482749640974001
0.6359707106466196
0.6083099837621898
0.5248607311052571
0.6490112122559064
0.5669773229191566
0.7049533247731378
0.8153444746572177
0.648764860046286
0.7437636522688301
0.7466804473617034
0.7857163698835244
0.5913840906921429
0.592846893284384
0.7606284084125761
0.7957795968274812
0.5941090903826338
0.6456241234777711
0.7866752596685658
0.8018050022957062
0.4682473257932003
0.8108391842664857
0.7645207007940615
0.730821712369345
0.7494645908343713
0.5822147183036275
0.8654556133629353
0.6892461878623246
0.6119873994932765
0.7407003983004568
0.8023649216453763
0.6480641545873025
0.6808788609393245
0.7070340961891226
0.689697035045543
0.7762035758563621
0.7338218494698309
0.7886458899631433
0.7273338794855393
0.413254600619356
0.7939814393239177
0.6386350658419612
0.7695102173456306
0.5633023659609984
0.8648760363005941
0.6090468871459062
0.8022431793782023
0.677150839423268
0.7385107484611
0.6567210149163017
0.7046080131592136
0.7438346361597172
0.68355054982957
0.786133952033728
0.7499812922110138
0.6480925462975924
0.7500962665067474
0.6078082004322224
0.6835042510010312
0.728012964371472
0.89925228356104
0.7197947348245779
0.6557788037360648
0.7617813143256621
0.8821727870712739
0.5566326625119475
0.4123663302234915
0.5214008860603653
0.5940558685042374
0.6774305376154919
0.7117298128179279
0.6617043993074457
0.7636715604012447
0.7059963770298792
0.7269072433967938
0.6282710900238114
0.6470004814289033
0.6927840691089528
0.8071133982259269
0.6676639514724872
0.7410251775597102
0.6120367963373363
0.8114841679579416
0.7550916596980126
0.9138949601555268
0.8193356586097353
0.5980173818562274
0.7439840635435118
0.7231605618788444
0.6904917059190695
0.7402787956940576
0.7664659036725672
0.5788163840073179
0.9952893246892998
0.622114720131548
0.612919978583947
0.6817304403025065
0.5251317693877273
0.6834395097759726
0.720006259997837
0.8294070913208786
0.8174221178760408
0.7923870907954151
0.6845174187968547
0.804568480298054
0.6572213721015651
0.60065021302638
0.6834758161704472
0.7165367813709763
0.8417594640418705
0.6385133841185042
0.5457303048604831
0.5580741123041929
0.7981385850932987
0.8780422334741413
0.6906648367854998
0.851501585214884

==> anc/HaarRFC_U1_L4p0.01.dat <==
0.03065952001826009
0.017240676019881385
0.00855779008924184
0.015469211823273132
0.007460272708007095
0.016726315741935536
0.0027032147578689796
0.0054167462652996165
0.015106481764560585
0.0068291299643663435
0.017820574219007537
0.012629923641817498
0.009060262469074003
0.023774363712105423
0.029854961263672302
0.025516587153074647
0.00401413155152628
0.024752295078946655
0.02482732659249651
0.02022418328336447
0.018917664310556546
0.0020238188593944837
0.02492603152102505
0.0060849365410773236
0.023765299540165086
0.03030851799706079
0.01398779783260035
0.028165139638675896
0.005565986887563417
0.025775536611267212
0.02085887027896094
0.010494686507175366
0.03266152909118398
0.015231913485706027
0.027240012618972843
0.02573325343307256
0.024889931740290815
0.007555601631293757
0.011523484945646333
0.014508543096124767
0.01888645543702869
0.003577537317351351
0.03191104477804459
0.018107018230609062
0.012225454742613
0.018140758227852737
0.023574739991214445
0.004953188400679035
0.015279380207560107
0.017922641605417393
0.02504833758351513
0.015288739259305151
0.02461493411861979
0.015121664490382679
0.011604686955655804
0.013569847829574877
0.034782838476437906
0.013276633810114999
0.023091866933108718
0.027802594269276545
0.022727403009691078
0.004606248818360084
0.0088106232826566
0.011868450717083544
0.021264046816587293
0.021044017451537896
0.025694207220281918
0.023978120542386298
0.025719228922440846
0.017835967244119427
0.026861749779235004
0.022684197479333805
0.026555624846809896
0.020030512416612502
0.005355802421398351
0.027474400842313337
0.02708279939243629
0.0013482770277117395
0.007427722447465391
0.021848824238054964
0.012809630234458972
0.015906316102400266
0.023973039679267498
0.007912529893157489
0.0026136981646923707
0.0314068064286989
0.018843780992134573
0.005548597754356603
0.024226121287419425
0.020515472992457488
0.018472540524976662
0.028196970326344665
0.016447903582927564
0.016304762566650553
0.013247286923659276
0.030578543435710683
0.015901259502638848
0.011299471609245496
0.01009682479797249
0.028563504719746606
0.002554396623054011
0.008562592460232535
0.02287886305165186
0.026475528483364753
0.013943574741569566
0.0058973151082066695
0.01599641794309331
0.020299578306849055
0.023830528231697512
0.009080279435500502
0.025637642341239976
0.031818414156522694
0.021378603924171413
0.010156506063304939
0.018576927060451498
0.026305909285860286
0.014567048642107677
0.031692967424748135
0.02013019126615995
0.021074791656549453
0.015524545657371668
0.008152620311877882
0.012803194785581444
0.012261463690247066
0.011989539003553705
0.014179250213112839
0.001029251353407735
0.00758039037424592
0.024771234815015312
0.020739136998469687
0.001717598690908039
0.02042906065599412
0.003501224800102366
0.022259311583664218
0.01787758201885985
0.025251384122812717
0.028343872522385728
0.01842564446221698
0.01859775547361162
0.02829685137189518
0.002124411049000757
0.024347347734803956
0.022215384660327124
0.01903364123715384
0.007360463458772714
0.015047468412049741
0.031778973995534004
0.0007927833598435862
0.033110096928694856
0.004457799412811466
0.010250302400950446
0.01350746013311703
0.002304280290725311
0.016897327622945216
0.025983554998401753
0.02182384177011692
0.004393805408987019
0.02345522438581221
0.022820036220076535
0.03092810399090267
0.02368528474264005
0.012369907047175046
0.011234864532508413
0.004419405576676943
0.028575211123698204
0.002866482421726068
0.01722940898198704
0.0005190957713569091
0.0006726038898256488
0.028533950756851938
0.019002338753575484
0.02119194154458076
0.021593685033282628
0.016124557224933004
0.008627959460162114
0.009830449997327032
0.018632267502984665
0.02260967530177042
0.0016475830730501143
0.008129038497088773
0.008919123745545371
0.019827394445998882
0.014278851499497489
0.01978056912139843
0.001846086813865937
0.0013960338434495319
0.014848761655962836
0.01394206513878712
0.01917548801205571
0.031243596571039232
0.023052737299218487
0.007113055439416214
0.008511397658804628
0.020551139532396866
0.016490106106260397
0.028734075345036164
0.019385280146494155
0.006538036862864815
0.02638887960476206
0.0018912260062226187
0.020444504462148655
0.0156183426968057
0.008694326364456871
0.007655611734369644
0.016635395618893187
0.016804962075772617
0.03509148585675545
0.008479175815685773
0.012970885167029043
0.0270778998351657
0.016411694610734003
0.02456377021346713
0.027024657553173476
0.03197924555723696
0.004255744380804066
0.005850309643638857
0.004297361639255041
0.015698667231941677
0.00586159425829544
0.0029965016335659284
0.016177299073522576
0.023751915810383977
0.009858669427342379
0.0036849848083084498
0.007507741120071948
0.012774635972665111
0.0024077116622851697
0.0007914717350653061
0.027343273607377153
0.01640867717255968
0.023500562968425773
0.02745489235293139
0.02925038891987862
0.012011113618785887
0.004729163762805452
0.02719736396123417
0.010947870413050528
0.003688749882545334
0.02843203800113466
0.032906672783718574
0.02431014196844311
0.02264234332606703
0.001533680541396053
0.022944944731620266
0.01011423361911241
0.005460737240878913
0.032684477005978825
0.01873221726854536
0.010038679461914918
0.018588560838672736
0.000982125603452284
0.013635487360367834
0.021261785566692303
0.032677210718284715
0.008449673179838151
0.004429114244712105
0.013412908184439855
0.021575444895528893
0.027848423845459054
0.02740721201738898
0.008150897033658781
0.006806649280847602
0.013594714489847969
0.01079115411283514
0.011556237309324294
0.0034744385473710134
0.01646862866433967
0.01991654889733146
0.031233478969455126
0.03318740888338846
0.02834583932575497
0.017101768056807406
0.026773540104145344
0.03465489404577874
0.020925389380036647
0.0045780316486377995
0.0033929052564856395
0.02655725049340967
0.014363637985777845
0.022556160676749835
0.009793601113056173
0.02310307298133858
0.004078004478007198
0.024195851867108844
0.001723374658302137
0.02814648917784751
0.010952767227475105
0.030144826409606373
0.004699275873555439
0.010629068832676457
0.024794742501969808
0.009441362596444973
0.02099343776599365
0.01404079303197827
0.015511610959462085
0.006552646273073186
0.01308180330937543
0.018088469103704683
0.033207536381126286
0.004536773941051179
0.02380052278848909
0.034251785219204196
0.019938044975276677
0.003597067397037834
0.014198138477479316
0.033969624740246916
0.030490686437639934
0.018858703241614042
0.021540599700913623
0.020505362045579734
0.003883552934640898
0.022704466516553546
0.02845676696416902
0.03181822150933906
0.023238698382812242
0.005781429537592046
0.00935813179255893
0.019185793473922744
0.012575056020347935
0.03238364969909964
0.016982099493731192
0.00812193164841716
0.00423098536818967
0.01736529934458647
0.028152757285385317
0.026571269752106056
0.028563788995430186
0.02521930953285387
0.02873705590185143
0.0285635114763023
0.012942112806580796
0.023828585311260187
0.011104738077244625
0.0021651305822136487
0.023778271916714402
0.0019752061721804914
0.01731449549177541
0.03357167812595163
0.018762315733221936
0.02013030641206711
0.015982761789634464
0.026924876416882904
0.01737044435950091
0.008083132224705242
0.025322734966563606
0.02932994656046132
0.030630604080235317
0.00240218993079132
0.003911469725106957
0.01386278556723743
0.02937695721735071
0.027663541065813705
0.008023031986005236
0.007215320882466879
0.021795861602018247
0.028363167588949655
0.011234037041705083
0.015767227067627797
0.009876793695124848
0.017912806899914823
0.027207240490044426
0.023954462871951552
0.013194198207614291
0.0016843228648367652
0.022046016789169842
0.02657222642999433
0.019267703813189697
0.0010929347131958538
0.011911177581024833
0.014242386694740261
0.018799212788327604
0.007697567947175217
0.03152160922519451
0.028006889840163987
0.019399702970733877
0.01607202173521095
0.013190702653088667
0.02025955251220282
0.026590625833481703
0.019396368167509538
0.011078309762849514
0.028537747566439443
0.023562560194381545
0.02272763772676332
0.01767921804725441
0.002388820975603814
0.027106336795162268
0.0013474113186958945
0.01926927477609929
0.012076200341148357
0.011904417766861198
0.013220282279537159
0.014719559991239148
0.012884776394284557
0.0050620818891069785
0.017152864785481857
0.013682027723930125
0.009871185486635901
0.019519636528075927
0.01803422917339482
0.00264803341135354
0.008411220995367017
0.019200100364617737
0.014342388857156083
0.00670347225764344
0.020632405422126958
0.008905458930133779
0.008550855678803626
0.012532370491878112
0.02321613676925914
0.013429689286302459
0.007426715758553635
0.0015095008461041362
0.005235916805364265
0.00940747155108765
0.022781978179172754
0.014933080542180545
0.027488055366048016
0.006742546480599207
0.021239686493209772
0.024055155465502846
0.020352618199056934
0.010907015768703109
0.020129428751013166
0.0033708712911210558
0.004714753187157088
0.01089940087263343
0.0056393307603703185
0.021395057742618167
0.028685437264239517
0.01663231160431333
0.009045643633109123
0.013498758554749577
0.02159962581066726
0.031470473243603754
0.0072040840474776905
0.028204173014548806
0.023408934907454115
0.00035936711838045906
0.020260194918834015
0.017235282467601726
0.0019467186942617593
0.024610112460311376
0.02290957171466021
0.00940761413507411
0.00516160031856956
0.016751152135803
0.0028733649689198486
0.00017619393578577658
0.028162152504102703
0.011235573808249574
0.01086431381091039
0.02459489969467988
0.02317864068639487
0.015246645165259367
0.03146323054976293
0.018986883802700527
0.011272874815671784
0.034867816815423815
0.02187271915571419
0.012862049718295094
0.023538435402675466
0.01599762002499544
0.014871736032628823
0.01317665123100528
0.0290110450050165
0.028341766396388482
0.0017836248876927584
0.004357805492235307
0.006692039848076398
0.012716778134896158
0.0009638902372037904
0.018670816249923086
0.014339703509371322
0.013509427999899477
0.010097951382920042
0.02124610672784151
0.01317466919292453
0.03440791333960585
0.01609994537830048
0.01474877540299159
0.018049471573788306
0.023470365660584396
0.006497371689849455
0.004866571203845452
0.006479132205074721
0.01737059579176938
0.011209164133773326
0.031483627683165025
0.008410209090536717
0.026512302786329267
0.010743124877288257
0.03347756050961229
0.0013643229563484822
0.018949719322616475
0.03214484510007965
0.018376420044082284
0.031994157089306606
0.026708557190106466
0.009852225696970151
0.030246979869664722
0.02653099928844327
0.006024654267836337
0.03102518894775112
0.010049920950846178
0.033195008762748376
0.024319792872770085
0.012436981299211947
0.004583026922219821
0.020795976300700604
0.004442035141136121
0.019045612603195143
0.020353270044711966
0.00238025434904958
0.009967562183775307
0.003707743489576467
0.0021504738468720525
0.02353701056592116
0.015157995338192088
0.007099999711893253
0.010113939553740355
0.021471789384365933
0.011684299550809069
0.016442951668506064
0.011459268130091403
0.01910708913592105
0.003318142880569302
0.008922591294233662
0.028466852184750296
0.027104371783448156
0.014422852133295848
0.024886465696194782
0.010300312988681412
0.020307255854625585
0.0010226422117636652
0.013683225325486367
0.017137540951655317
0.01557163090977226
0.012641376307313148
0.0033706817359658394
0.023506261437326474
0.011024730883638654
0.01810607556308169
0.030187488373563654
0.017904135873711858
0.0154383837122235
0.019320105414477658
0.02742569303452305
0.0005867766883642329
0.030517335269205834
0.006234716169415083
0.019989093264923374
0.005470249298971145
0.01808541394349384
0.014008540992792935
0.020748671911345044
0.016408632657223268
0.007778485366220855
0.02190846067160645
0.01176076237184455
0.015085301321937413
0.005927424729198701
0.018310105134642377
0.0072622515087038325
0.012563283489041475
0.009646166328442446
0.02248462012954908
0.00828361110765847
0.01514900956902544
0.012228843708537171
0.010349447441576889
0.00553550441420007
0.002180491428157762
0.015356276018134371
0.0037605430367365694
0.01028646430658277
0.0011870148533013867
0.0007291376733028394
0.011090482708219692
0.010935577285573803
0.017642351928331263
0.011621021708628651
0.0032309393669385216
0.016711607397136043
0.02265957254209084
0.02696233706543315
0.019458547171615142
0.02292683506364008
0.0004078986061086144
0.0056495058723868554
0.02042992883764592
0.02003280355409733
0.021839034482493993
0.01656315471375121
0.026815864474229494
0.015255150696846246
0.018323614348356578
0.003136017322867202
0.008154170777057632
0.028322154690132374
0.0008033742113806741
0.0018776451748096865
0.006997950705822195
0.020805493396450016
0.004221784726348951
0.010962206814768777
0.002703167181841373
0.00470984003261517
0.03337325469726576
0.026160181258230417
0.019254511962974903
0.01971314347732375
0.025201180198627198
0.02514854916738877
0.025969847696420037
0.02495228067602944
0.0006349433732014618
0.006784779166746862
0.0034090401069876096
0.02106064461365139
0.019210914631674143
0.029478556441908367
0.0034309126003707886
0.016654587092656575
0.031618452049328165
0.023374211686627875
0.00014303284378033393
0.006817990242886245
0.0027245334367282203
0.02613663801384556
0.023577176471247574
0.033737698416180975
0.013515363209109664
0.005325496504369751
0.016603781999293132
0.014604624313520989
0.019127071788942827
0.018869704440725728
0.031022579242205323
0.02280192872785249
0.012201883780338962
0.008343573897318868
0.016369026328749706
0.016424415569915786
0.00490048738036682
0.005518069371262522
0.026917259660854214
0.02317846234421878
0.005629609298333335
0.02062078511077645
0.01743067307290648
0.01862267905460567
0.013867654937542356
0.002732745971423028
0.014538938942473217
0.0270790345724624
0.005805238751130242
0.006556939019795007
0.01736254828376994
0.002023483713777728
0.013507651970745046
0.015377815859687644
0.0028175212670315457
0.025576913008474957
0.023895855811742132
0.012089763254862745
0.03107215106757146
0.018684043568834748
0.019929355259630605
0.023484961446673325
0.01438135742873823
0.026496439854475244
0.012234506941517051
0.026922375001457544
0.021987163851383284
0.004810806150436345
0.02859934345616961
0.011244836453374544
0.0008783051587973194
0.02813542907991906
0.008613815137331352
0.01954282132755911
0.020681557678519195
0.024690108204110908
0.018539414844325582
0.013945063559593034
0.014577153019867829
0.006135341579286452
0.014625683469813988
0.017902919195399738
0.02277831340021667
0.027454734243706234
0.022751522015660566
0.02773626159418323
0.02738617788963863
0.029382898906964546
0.015340360297437855
0.02721785833734806
0.012728315172028501
0.014725514249059282
0.010064798341529216
0.02540628973710499
0.016007489002062364
0.020981833147879315
0.015053214274153546
0.0343247078818789
0.01441572021784642
0.024564559934094916
0.020288785813239358
0.02073932132334064
0.012202521636308923
0.004205950488281789
0.02566362007830681
0.022282645017599436
0.007195645373079752
0.008862917001802249
0.016296201229855714
0.01607808117365738
0.031395318595666376
0.02572930890398252
0.022332177280183784
0.03182350120949785
0.024664784818118176
0.023964249949868448
0.03194539098440937
0.007476417430384335
0.0187109228885817
0.029688941250654816
0.008155415099854981
0.005241272014818341
0.012516512063416805
0.011288457169872358
0.029196912360090393
0.02678608441937434
0.0028310908986180433
0.010057384343721705
0.008724436323658432
0.003938544980610697
0.005221418041277389
0.024819389960337456
0.013597165059421294
0.030539614167949827
0.020800370870817087
0.013547722548782937
0.01991634184980346
0.00601718834996664
0.02055305308540497
0.013675527848369274
0.010505783685855093
0.025440531598346507
0.020353622530860864
0.014319698679969895
0.01818935534029434
0.014395893590007251
0.015085487819330515
0.028388602685241456
0.019101876113742762
0.025652884315247856
0.005583032888327148
0.028530602587492147
0.016212506379749917
0.016926714416184555
0.027648959889876357
0.014461897869269668
0.025653480694284962
0.00528289275704593
0.023370771750855317
0.027748431133282545
0.015898511587900017
0.030378788554183314
0.029139847637984988
0.015170212876347797
0.02984037526907005
0.026863379176159496
0.005155668477521749
0.01615728079653575
0.003413834535171747
0.025068825238287563
0.006531464026716665
0.003095819602252146
0.016284222620040513
0.0027704285299205013
0.02130795187369872
0.02478117098084833
0.015294223277070572
0.01036903782881542
0.012322404463978885
0.011600596440943167
0.023808144910062994
0.02708358486842164
0.004655999115989852
0.012243499913334639
0.019365824549463163
0.019147669663741696
0.024083479204368336
0.010388644628067451
0.01745602818233511
0.02201439382242609
0.0032206688696415466
0.01630258336998935
0.0018368846458235296
0.02879035663273334
0.021033533557670098
0.002050215886653008
0.025726360463243326
0.0024588217509109054
0.007036984786989645
0.007774462724867062
0.033297591498544755
0.024185387482678015
0.003907974430953722
0.009508533166944637
0.03227499349196635
0.011639209166859874
0.004288785330572735
0.008536334768399306
0.006016951770301541
0.009087615383163583
0.02188627757937136
0.007626395887415683
0.015004551828460055
0.001817074569719278
0.004291589229201474
0.022687239517585764
0.0032152244140448726
0.0243047587278504
0.014400710580890083
0.03301310711617888
0.012463107586914926
0.025082946510759447
0.007565556156301873
0.01820622648002819
0.006157792288262083
0.015131836028082563
0.006196252498611856
0.007942209652514713
0.014508059671281064
0.00444825544084118
0.015204784606994823
0.01759402822417127
0.02418855028669035
0.007246011830525691
0.03452712528051723
0.005373902401838487
0.003393618521844956
0.0003272524505764029
0.012928908136813666
0.030041284441803123
0.023054705453160726
0.026845930677922087
0.001782231724313858
0.0039126810962901385
0.019487912541870968
0.008672493357177126
0.0012843071165124964
0.0032084479274266647
0.0142471097074923
0.00022211033775873667
0.029682246622758316
0.022618442277282207
0.01674187462919793
0.0010809877831067108
0.025125911323663385
0.007643561872098542
0.019105048838173905
0.007229989958654939
0.012335637775945575
0.017647253165753714
0.029117104361140757
0.0031461562597679977
0.02766712845676164
0.030143717088200673
0.02873495723413656
0.01716818554550595
0.0027167100078132086
0.010260716926751682
0.03309583911618164
0.029245044060103795
0.031216304079436794
0.02657340341830904
0.010581258873200935
0.014091529325192838
0.002363097784607438
0.012299525881172169
0.026747196997049194
0.009153746473155469
0.023802030140940143
0.024500683469152705
0.0318886166142831
0.02548229762128833
0.0033906742012068222
0.01665414771222962
0.015608802637506044
0.028991738699107948
0.027856370929847583
0.010140846027099316
0.032172863130586635
0.023295214739787178
0.01512534624286251
0.023079556635069567
0.027969186054374498
0.018841344720241945
0.026692368292210767
0.01823978125344132
0.012492539532548507
0.0036162622712397176
0.023430049044866584
0.018226392697573323
0.03200186919530036
0.008999617318485078
0.005018840674140601
0.005313972484697935
0.007868546887716222
0.0008527423921851206
0.00558383976317922
0.019087280665347914
0.005912123531581145
0.011847041027688472
0.01544799798200447
0.02126519573707883
0.027309322049520458
0.028891230773717864
0.0023562261872407744
0.0049957825143019845
0.022436994936510083
0.023384399549295914
0.029446800450172145
0.003133459681964718
0.030414647671375146
0.008750150152597235
0.01248739588074366
0.03132158353510476
0.026300968113857116
0.018830591656457094
0.011934462739131109
0.006973218174414014
0.027647866614544256
0.0041794742862790325
0.014137837318185999
0.01920045909443078
0.01702602500060601
0.006537744960327539
0.018622346504792598
0.007332573390799048
0.0032687358171571298
0.023585678162722223
0.027872725827111002
0.029294569814064454
0.0025881686486820053
0.025218946050929437
0.015931129781323636
0.024707707357746043
0.0227111133802655
0.00847659918219738
0.0026236913353789764
0.012170783822941376
0.026031095239033342
0.03182362535029712
0.008072648123687558
0.028339065876219708
0.011421231587467122
0.0015373539037487598
0.023396602480573278
0.002770374843036132
0.015578528935188274
0.01741711141822582
0.021675212921394044
0.021221734290221207
0.02622486005613339
0.004130905097231237
0.019396400013768404
0.005469340063245315
0.02560775664265616
0.016960702107396787
0.02037629529094899
0.004948832033915768
0.01598664005387929
0.025707160526332616
0.01714470036085984
0.031908845076053065
0.020527059446535736
0.006148512351411309
0.028760783021702048
0.023027640570868754
0.02559728080971017
0.02481295404443441
0.016458157796288723
0.027956705697613327
0.003419334504612129
0.01237489680859987
0.023416613149116243
0.014235507426455879
0.0022255966425821995
0.013124810960629703
0.009510816527567042
0.025467495288128725
0.025310750110336525
0.010696524049365453
0.008825578053110747
0.015474490147689994
0.0155534244599268
0.0029421014802040045
0.020223563916646495
0.02970897616658853
0.027143734064897843
0.02008495704371761
0.014422333332195246
0.02906286860726668
0.032750583018674305
0.0007657910837230598
0.00384445591924651
0.0055827969793808266
0.016273534419824896
0.028707354051271148
0.004720519892934162
0.011980342220121934
0.02846023986923301
0.010678273048509969
0.024745773493104126
0.007390695305549589
0.00370036739644226
0.01196585652490253
0.016508368040674917
0.015148143799489814
0.026375366241470424
0.015314680335885391
0.009556388559023845
0.01843465735552169
0.021084730292787707
0.03614548176419771
0.009407815458040427
0.0011201141882489023
0.03093135625344953
0.03188366295053345
0.010142685254127768
0.029417396212236664
0.024119872243051274
0.014730280983360248
0.025065026709731528
0.015565312993896473
0.022878650741497464
0.0019757986690945363
0.008445108928440019
0.03268997740627081
0.017515883744360958
0.024764123864434696
0.017212720683054825
0.024730593308045314
0.02305942217190021
0.013424076027309929
0.011684819652259627
0.02449126806480955
0.024384561387304198
0.02875482988689865
0.018892892551009188
0.0025072214995064835
0.01739184987645522
0.00014784854698327336
0.003833636873683084
0.012135114679506146
0.00842858241828856
0.02994500262447723
0.02780058879714089
0.02365094341437212
0.0208724536704029
0.022840093537806413
0.0016190954948470644
0.01906711577343801
0.020045289937265693
0.0016230096904307429
0.020930601008164476
0.001125460534938906
0.014389902115580852
0.010885081159324567
0.014028691314692757
0.009823514408262337
0.027533377592567722
0.0011255511380100641
0.006165795129223235
0.03241869370429397
0.024054514230585834
0.0029195802282522606
0.020146418223646087
0.006956163030747648
0.019261254597061045
0.008309719318517112
0.0012886639609769204
0.026429649809202743
0.0249681341211206
0.003461116470211246
0.014926713246610176
0.003663594539933566
0.006991163031271543
0.009652377549837454
0.033595675249274884
0.013084105454713352
0.012439917392268613
0.014077266592310874
0.007324802938821028
0.03302266515113509
0.003912362400415305
0.006184743373122827
0.020191343025041622
0.02442046362440124
0.007787648371858937
0.002195983944166303
0.02713824867375727
0.012140477689407382
0.007215098689466588
0.018477244681519997
0.0031601749340342262
0.010600403183110736
0.024457114617278317
0.027924934292338947
0.02421314083158867
0.02651999574909384
0.00704680549724902
0.004626391398634478
0.013210557067047624
0.027289887086727072
0.03221019401665389
0.00876494545955837
0.0042387148015843815
0.025677350301263797
0.03336550348753283
0.018087198284065287
0.024794408916253997
0.02672407172964246
0.015483401298910923
0.006449274503329128
0.0028065647488872874
0.0264265899370031
0.016026811362537963
0.006771863332122297
0.021676222137519675
0.026231295132413613
0.027701268078334264
0.015076125686889225
0.025413245068609296
0.009335067143662607
0.030906772279172066
0.031329865232483815
0.02469540059980192
0.0020803911127803827
0.014414900540641228
0.005964228381111421
0.01252308129006033
0.00947049035678747
0.01674538920833358
0.015192278317840148
0.028955469264981718
0.00274405834024622
0.011309012333481127
0.02979017965840329
0.024862588316364512
0.014981564835306844
0.014688253267287399
0.015992856191097204
0.005982454514883373
0.00901711946325065
0.006778226176941038
0.023203732736404446
0.004273402939938853
0.022364515739942182
0.030711160649323034
0.014387506746623912
0.00898868184443359
0.019479356634963856
0.012673452195578194
0.028219306218904405
0.023630119713051765
0.0036065187133586148
0.019030855818730742
0.02381837983984026
0.028792790814581158
0.018444555758860406
0.031379603085569995
0.0062277355890483724
0.01915063409479821
0.007722763953489624
0.02230713786599724
0.00022255991964536238
0.020634481029097547
0.018504345389691958
0.024071419644224018
0.016048010312688595
0.01425774168142822
0.021465395564873698
0.002216306166324076
0.0225355120414166
0.02673049705701567
0.004612272061722363
0.032383341116092666
0.010862292539861032
0.0025506086935926883
0.002302250228390295
0.014888615948926117
0.023284865888344154
0.000710478951357692
0.029789574396289518
0.002534144496867515
0.015023494784510746
0.006540803702604195
0.023587695336258124
0.009031989562542668
0.023219248463321376
0.023589255986098772
0.012665744363922093
0.012038619893706018
0.01583426609538
0.015599592041023498
0.028730443106562573
0.022134348410304417
0.00570654560949163
0.013193447154665007
0.02975653512293672
0.017187081697407167
0.02931860525855358
0.016794908716257162
0.02304464107444313
0.0001565730478941013
0.024735327048938213
0.0006059369944659615
0.027772651122530946
0.037047930774428244
0.008472409060735892
0.01694486216778829
0.008180534197147161
0.02334618356656437
0.0051387509659336465
0.015310582532942773
0.0017304189160277617
0.02278099399148515
0.0008987454795484955
0.0005972112322663446
0.009306573488087978
0.01910079353763401
0.007734157212018595
0.014149655822535656
0.0074580946787741725
0.005750045412905206
0.028491895095784207
0.016167433018367476
0.029659844518755252
0.016116345089589198
0.003099454487699689
0.011411122552344641
0.014535530132460821
0.014934989479197408
0.013096145848597156
0.019534148201836386
0.026096800302902973
0.015987980409403045
0.03355137724153688
0.02538726157595058
0.01545898945327008
0.009436652615044635
0.012272047052350804
0.003908030511136664
0.01190938572105835
0.02585560443275174
0.007158049638104164
0.004720572030877766
0.007313710792572029
0.006290615324580612
0.010979558214876672
0.02850113152241451
0.001611857373132172
0.017879401754508185
0.005327456255255041
0.012245682792927667
0.012115509932339995
0.021991292638949108
0.024177378292834995
0.00040693173058352166
0.0021037654135286086
0.026125112024991938
0.0026921560489016525
0.002554214114055609
0.031746236339614355
0.02719333935939327
0.021154698135928688
0.030551447291110295
0.01642317455875923
0.02075420769294975
0.016995389742817342
0.025252719262149434
0.003384317519035383
0.007071705762464031
0.013873285674930045
0.008767288319159483
0.023868453036379432
0.007448347560166023
0.0027067199798695724
0.005233214675848714
0.0015393993138819058
0.000592823000568336
0.011206010126981861
0.0022391011722366332
0.011155288928683475
0.0024388394019624394
0.0036190401568137243
0.003579033075087076
0.026850771390438993
0.012290630989989748
0.03277204578308466
0.01893054613519322
0.022692549056775032
0.00602539603811901
0.02686295908587857
0.024451104176432696
0.01692134913687128
0.025884879055066715
0.010503117049977027
0.0001592861523701311
0.030101542937867244
0.015518138648186812
0.01154537230725449
0.01843659947392494
0.00919445100849771
0.023272784889982263
0.01661561690505717
0.03086550521604517
0.0006336003662783002
0.027767064885463842
0.0028042882527124805
0.021516995495174895
0.01600073668598906
0.03242728982358938
0.02227946372731494
0.016041442181989683
0.020375348950547722
0.005401498868607837
0.023676938026054375
0.01084618025509166
0.004735242441864628
0.012344458596166296
0.0031110705527578847
0.010316467758550944
0.0020593055110504745
0.006601062196053582
0.014852110013240338
0.02324287685164842
0.02581183370380249
0.02089831706369313
0.030516581569375274
0.02765097022138735
0.00999916320388153
0.00443035928765775
0.009259535058092166
0.01333812326965719
0.007545186774945286
0.005156822466483589
0.0059818522746874275
0.012377693543402467
0.010910408833918982
0.01505495575776333
0.020882240126007857
0.015170836606337433
0.02870456068684465
0.025449753860664764
0.021721247005124556
0.024449536831827157
0.030648870591271454
0.00423096284094267
0.028496329246634942
0.009692606000629671
0.007654563538030147
0.004364838985882877
0.024492761568649855
0.024819342393742394
0.019181763042679344
0.027895704292611373
0.0005559218796459119
0.013683923056996214
0.02015435752946207
0.006665996735752288
0.00010856002536319085
0.0246280642751046
0.00961785946802446
0.00532591130090687
0.01750278424436797
0.0035345452973334383
0.02686105672327817
0.038316355511704175
0.026115311721980172
0.016085798567123572
0.021839452184646613
0.002719145202470496
0.01816895066186136
0.027040079035513257
0.03150647952107472
0.016200090414545135
0.022622492259415424
0.004195212672422688
0.025009637633018
0.016189473744989087
0.011086212401041459
0.03215310310653431
0.00395743096099533
0.0019647336527657904
0.028433838793164593
0.019234138748027797
0.021425445256696637
0.0164378917458753
0.024247105917433447
0.025954857774255772
0.005177269135668992
0.0037010063407371795
0.0013382618387081213
0.014549907066768035
0.01359306185348843
0.013716617771575842
0.008395854454732198
0.012157993556765823
0.03324160436058431
0.009081875229310412
0.017927468008424326
0.011504847603037055
0.0009768960890477873
0.014737518030187559
0.0004448821409486266
0.023866420047142484
0.02200285917091928
0.010830004965600434
0.018584076852057336
0.007502740259415431
0.022814306760342767
0.012200791554552153
0.004702465128768658
0.01359970545118243
0.03279000682349397
0.026685734282206244
0.008015442588254025
0.024142197680341666
0.006105268019428066
0.0065462706861948265
0.0034369184843853493
0.016993853502624938
0.01902445351677631
0.019879397266307285
0.0029177960237056484
0.006881672833230164
0.01773510815430354
0.020950893329048013
0.0024073590361292536
0.018089249827071656
0.028523541314224476
0.02046075661225978
0.010678273676630197
0.004215013167110147
0.014579281553651595
0.03080236268726919
0.0157369860636693
0.030972651758037067
0.009159731124519361
0.032837201383889576
0.008078170099448287
0.0017220440296839927
0.00501023695726447
0.010182730471972299
0.02160787637727675
0.008898481779753947
0.018709760562363335
0.02308619311069325
0.004637486043062826
0.02186136089863293
0.029333723735532866
0.030644514251716375
0.0020277605380249696
0.01669685549125874
0.0011204400139650564
0.019428139369078917
0.02291420781906121
0.02381234652287131
0.020836880730966227
0.02167554925823918
0.020543175755565368
0.02111892314480436
0.009540595920466391
0.014962220680546824
0.004786131681945606
0.018831702707622633
0.028873454077074347
0.00196664147122637
0.03178635539490006
0.00826855228381439
0.005753438369225999
0.029891969344060805
0.0034545491845779496
0.01056076355030114
0.012233604140867022
0.012247524429262814
0.01563188195141922
0.014916626718501337
0.017298026160644738
0.020972995230561647
0.012956685637944967
0.012447995542463411
0.00628823931992632
0.007867948153633765
0.033279797684643404
0.0021692987061641723
0.014265385277129228
0.004935064516885038
0.019598760719970524
0.008947225826975637
0.02115673736469119
0.01647378853968042
0.009856694593420534
0.018342706369430407
0.025610936947661297
0.01215714993581323
0.0023478496694708277
0.011674620202790918
0.029347322189367867
0.02589775105531943
0.006231766103869029
0.014235069393419265
0.019751344898827426
0.009479019390274096
0.011124243560103766
0.008816231419899753
0.032275927449616326
0.03273084698289766
0.022334387634864856
0.009799282688304366
0.02133018568710395
0.016975639418953622
0.006430302948245964
0.025033868611984242
0.017991569214265184
0.02888530921469702
0.003896605863884776
0.033379370268984604
0.007615212462975064
0.0034643290840948387
0.01668538556984388
0.011807403976448838
0.009117289776219738
0.026879863204972772
0.027713914333138263
0.030207264195218977
0.0025391215535736722
0.026655879025970535
0.033156683098078385
0.02920947658099412
0.015578715474656753
0.007877361033585198
0.010791702012172272
0.02923929876158716
0.034502930579121585
0.010420588104678285
0.014850585814613432
0.006543387195038812
0.0004272822267625469
0.01428381621632474
0.01623203424563478
0.013701048180710503
0.0037418601433061283
0.002419202824192501
0.022526969997404413
0.014004887809820453
0.018427690872204222
0.030500865833175916
0.014457179544951937
0.0212810658132189
0.019912282831177058
0.012050961636976873
0.026236052305070937
0.00023877119639854796
0.00532833437885111
0.031079652164032648
0.009478987476808646
0.015343327092648084
0.01721013095593791
0.021525996718580416
0.02036946249735718
0.02563208996993082
0.007648714962099847
0.023013222888225146
0.023176849854103728
0.024464591615873627
0.02969367650478505
0.013371101283988033
0.025761524406255582
0.01572531041390486
0.01261209693589565
0.007101022318783057
0.026168782874709896
0.030277946642897513
0.025659749539105967
0.009714597360225903
0.0020230479952424627
0.011754581557363803
0.004681126789327896
0.003526921101417351
0.022976270878505112
0.025113983419017376
0.023298618833734724
0.005384453955388778
0.023372176047106234
0.004669451067425313
0.01968790558336594
0.01706834114817513
0.023074314639205642
0.0009150781140693775
0.008522411238917447
0.005914566046016543
0.020717533432807213
0.03300349067563037
0.03153935162071217
0.015099841989340685
0.019503148092911447
0.005806617008166665
0.03513023584852735
0.0019129243595968606
0.0002145031965590446
0.013409903825461018
0.020339311783180256
0.021037748789602916
0.019533758015358248
0.02273037827444631
0.03186957540257627
0.00998805549200293
0.021427610592686063
0.009628354686893577
0.01865540362359164
0.020701437698070493
0.005918541017207463
0.013221572109324108
0.007330534024702782
0.0027211811677117824
0.007304087346185082
0.01608855433209585
0.01577944245150016
0.0012792662032910336
0.028405928870801556
0.0007321357187280736
0.019244398582111754
0.005850414961462227
0.007785264282106942
0.018782709580097263
0.016942897289355947
0.012168219628656359
0.026440631919162072
0.0016672532089025873
6.275509447215646e-7
0.02135146645439972
0.01603248180889181
0.0038415438137375676
0.006291683411999802
0.03458442811969538
0.03401760386829469
0.03120119153173716
0.02584509029752949
0.0156464378429285
0.008777146811925072
0.015534861891929203
0.009576431207535768
0.013470728639666908
0.012202457785768244
0.0026182896922711616
0.014351439813914723
0.001888812716355626
0.03191488324068173
0.02006138179672281
0.00665190842706354
0.03180171052513643
0.007479147230533729
0.019928200752691083
0.03235795420963402
0.014846501188527858
0.01915815638917471
0.012622605346246487
0.019900785644951045
0.003970816504705306
0.0014660247786899413
0.013759321761547993
0.019216686960415435
0.021401690787401152
0.006190686930893169
0.009157675376517236
0.008726202752069161
0.02633406986455312
0.031420048058968295
0.01168631845299449
0.02917986469690073
0.01837526636659433
0.020771619992131368
0.02946425083851413
0.013535016206011292
0.005043187445743255
0.0016307022756032019
0.01604473420581173
0.026793662966168044
0.02411282468731162
0.02948987049775802
0.025757396929008945
0.022942358822747384
0.009378673348402998
0.03134124273867599
0.01312368020984071
0.003229281854254813
0.0061711874664188895
0.015684757800736044
0.006514328576386946
0.02576327428060279
0.0224016587942641
0.01795748245574537
0.013497591781888866
0.01357535466859217
0.021988374276909774
0.022345704994457403
0.004822610597804257
0.02734068227542169
0.01761982292176952
0.007387149723287512
0.01930227466388854
0.026454445252308723
0.00845186782307554
0.00874373945125375
0.0014570362217697632
0.0261947652438144
0.012770299804417342
0.008305620573837288
0.022326717211910742
0.019791443418272325
0.006799254263613156
0.008930487231615632
0.013913408573428144
0.021235354999610004
0.02023664556807684
0.026229565962030646
0.030628761475495866
0.029273093582447465
0.024155890342856957
0.006561843653070895
0.01331246570678028
0.019309195289269606
0.0038052121405374897
0.023994388947014438
0.017227055511955598
0.02359591361586159
0.005804705982290482
0.031416228340248306
0.02996274420081873
0.002133789189637629
0.03008905400366583
0.024656592018151794
0.023028613954877115
0.021931965469302123
0.018993030215494772
0.01618048112612845
0.0027564722289237834
0.0038730499503213337
0.020189781380760503
0.02475178704176505
0.017737031301028147
0.02762320164365914
0.018181499689028116
0.02696109610211068
0.010290844858679904
0.0074417550471409175
0.02721460935352234
0.02635815728531276
0.0017122121048206032
0.013150382282079093
0.0051358309596753
0.012793407657165775
0.02088943934751861
0.028987149623711673
0.027564649900262767
0.0039043911680123004
0.019126177332466902
0.015629829777123933
0.029546639294689165
0.024762116289159544
0.0317823239198263
0.014086642825551226
0.01513976128799082
0.030772137943367906
0.0032758395392722905
0.015562435836441225
0.02587051496779892
0.02661072032260652
0.014796913202807651
0.012403323032862039
0.014111558188503086
0.0057794801559471936
0.02176838243607573
0.03054469628732629
0.0255941422803143
0.023007113361180744
0.026111489588407956
0.023455167582143836
0.01266914478030911
0.0035394355624098098
0.0242150873365537
0.030484949589045157
0.002096961860720884
0.006447156064332305
0.025767087157601988
0.02669699504018579
0.0195708819800917
0.022173801386889076
0.02611009369951586
0.006331059970964271
0.013587618381145503
0.013944570131355022
0.02310072004382575
0.013800237978516226
0.012814561253520684
0.008409700290835905
0.029876626170372404
0.030533161244495687
0.00662231031748228
0.008274281335334348
0.02691129959098288
0.03260702950572225
0.007680458716585655
0.006759266457270865
0.01642148661195348
0.02367531475295094
0.0020277401200569757
0.027554216453595536
0.014837823573334508
0.028667186837577217
0.022635728602750958
0.011406910408529205
0.013149982446516714
0.02550841284883669
0.0018424060076514186
0.01951831599075813
0.0032244276121361952
0.0010820179959745216
0.012692587369254656
0.015755261719269602
0.0018472010775511607
0.0026713931460576484
0.012210473619886406
0.01692103100984103
0.024628150921326208
0.02530177462314266
0.013134580092730296
0.005888429056072588
0.02054573649983966
0.026600787150042268
0.03239908959016233
0.028699811054059703
0.015025961441273378
0.02557574348215297
0.0011537198677201382
0.03287423243833563
0.02329181986192282
0.014655264293312185
0.01240507031335049
0.03105491169466776
0.00878939440594518
0.010791505119522845
0.02604581378847497
0.02840135905673409
0.01613800319077136
0.003043752968262294
0.002987285830938201
0.025060486787303528
0.027324327399809407
0.010381715072220977
0.006972587335054332
0.00910555967953775
0.025657608757227942
0.01682658480221248
0.01643220251958699
0.009691196813471702
0.02841853833604395
0.0020943409789151678
0.010879419081481318
0.009174124804806455
0.01683896892389982
0.014083549784001658
0.003253597326407262
0.02554984700802568
0.007446874704877208
0.002979030611066664
0.009839055371771007
0.022233824182294644
0.020941259063583392
0.009719590128063334
0.017833656702328355
0.0248364620019585
0.017225704287078134
0.023100890690159193
0.0004050230922383284
0.013849050121754858
0.00482015186202584
0.012959327961733779
0.03377802560786649
0.006135849471455367
0.010364509267332131
0.02100512600894267
0.008812274308240383
0.029064766002163227
0.0186971632697897
0.0011902608260853551
0.02466682819624374
0.005726902119603031
0.02535081043675666
0.006544824318011062
0.029574264153760646
0.02107823870957538
0.032468521590283676
0.02741488627593765
0.0062259682722984695
0.022083621983398725
0.010604543544178434
0.017728028969018223
0.030918517472717778
0.0036459028170635005
0.013550312646877326
0.02283281843308593
0.016094539483676073
0.002838509627476837
0.03261990242366607
0.012645161824965931
0.008920404725135462
0.010626966409564493
0.007816760360953667
0.007335202369264735
0.01743029365907455
0.012638183773928465
0.0190746253021779
0.022618748093528096
0.02001794338567848
0.018039401045848
0.01838041383681196
0.009675769939188152
0.014848328620238372
0.018474163598785197
0.019696501213949842
0.0025727194245043447
0.02444492161124703
0.004922299791872748
0.008841199785742146
0.013992896354309087
0.021602128099795313
0.028499391394380028
0.025125346901740727
0.026493261309646014
0.006394878925676667
0.027620073627471996
0.007957667781152674
0.005664046649703949
0.004037039896374816
0.01682738830145894
0.015130820466931753
0.017787720749898667
0.02310400627148754
0.011379426273555088
0.009684280806275777
0.011349657845853432
0.02413490312131309
0.027012294199068875
0.02603960860250814
0.021154279923649304
0.009178301601358105
0.017095566036332333
0.028395115363184252
0.020856179686454486
0.018002254852240808
0.027298640366608125
0.02954484139582689
0.006511088680374841
0.028545848269522132
0.01161955264196457
0.020965122214606606
0.0013514707069679618
0.01204347759009459
0.022674244249725868
0.019592786492910703
0.011743920832129166
0.02163615462313402
0.009250351658435635
0.009565863666122613
0.01712034965542899
0.018809834339110265
0.017766174655195376
0.020917325971352003
0.024460931815392183
0.016487474349412664
0.009415025469473955
0.01680203103934375
0.030358469193117393
0.031680310856886496
0.01803037704167003
0.030753003623392432
0.019788304077419137
0.013108138252876635
0.017174074913886745
0.024787028073979634
0.03052737840740755
0.010648410339421824
0.015557341439642809
0.03272115550837254
0.01701620027763103
0.002593998076087892
0.015621494438505232
0.017784233862156083
0.026881448610890098
0.03000274321163973
0.0015454786778434397
0.010580581882054779
0.00326661756775798
0.018017936811493336
0.010176584205127787
0.026030670561638346
0.014528085007847186
0.013035662039330955
0.005214797872333383
0.01556952004803302
0.033089757715341825
0.004583620239470922
0.015273318810873312
0.010167088017167392
0.006336809593130584
0.028814768254203704
0.008913086390102527
0.005023374361281965
0.027463693192006217
0.006442419107684069
0.01709532614970276
0.031761663884018125
0.0051356573509944515
0.012158393029084013
0.023345721858304073
0.0025771482368791036
0.007256398142394125
0.03581750808513908
0.001414074231967783
0.022419381972538593
0.015750238387885737
0.007801518314818409
0.002395018431702674
0.009191972628781886
0.016997904585425615
0.026777332630274896
0.004720618556008304
0.0008342113410570345
0.02953995843797451
0.00598875571026869
0.020090022935813367
0.006335820945803532
0.019017174621180286
0.02024724740216554
0.029431774862040634
0.009943599543630178
0.02363692753678571
0.01835227028329096
0.019003488605554977
0.01603941506320913
0.02628914677972789
0.015274550704350725
0.005658925784606243
0.00434867139751557
0.029463788129330173
0.018671626477143183
0.028691971467721716
0.010471236297805261
0.024549456072813454
0.013503309653942221
0.012935675307772204
0.02617131220471439
0.01352364304359983
0.021142268197243526
0.016738643862744762
0.022328456573803227
0.01810613498618606
0.02980650447279703
0.023331547844199923
0.007860528843803588
0.030339070646524323
0.006064024032156813
0.021961695901879876
0.027713565413293076
0.002834376635561004
0.00597695134436215
0.00862078944971107
0.008109314966840876
0.02546556903406049
0.033194720997106436
0.017934045023540204
0.03100588253467767
0.014095950163082632
0.019819470140169736
0.021572516476938863
0.02286452079022878
0.0030014141375984973
0.024199382501692516
0.026998852263022007
0.02563685473926374
0.02325810736842426
0.01874504576398663
0.0330539735079122
0.01435365681534919
0.012706684666603683
0.015835197938999356
0.005238252943032364
0.013053162617384347
0.002564746551880575
0.029690316587389395
0.012916683704378413
0.006742787827247963
0.03180940442428026
0.026894318508880178
0.011821311289057924
0.006344173891297697
0.020781115021995533
0.01811853758421233
0.029380478066015916
0.006329439038804893
0.00869763795061317
0.02885002872925859
0.01916835780730264
0.008741284869831749
0.027173750551668596
0.011175868774498613
0.006960489748866153
0.014710459774661715
0.008869054312654437
0.015872213198106312
0.02186772455842525
0.005066467202872427
0.024644274092331643
0.004078428329364615
0.0013609483058982786
0.013974913983820307
0.014332178552859441
0.013492170823798022
0.01590120527725373
0.004065758634611707
0.01898765571855804
0.016742093871324262
0.02238892597172058
0.021304433699451397
0.00027801890624955976
0.016757316493177285
0.008184680461848835
0.025008143334423957
0.01383930416059041
0.027234101221757068
0.025270811442514987
0.017467007059941673
0.018575803042190905
0.022781440384899564
0.011108786357757887
0.0217785473770441
0.00011392743491326925
0.0010159360030913818
0.018408578670885824
0.029309969380210073
0.026153957577135227
0.026438709526361206
0.021616660207920038
0.020425509117339487
0.014483088569800292
0.027652919559866564
0.00025582696753379035
0.0036646969938373204
0.02501179837151394
0.02100335583131757
0.008394009203210014
0.01619050949133724
0.02873460346528554
0.0025557672984945334
0.02442776855717186
0.014756634000733094
0.007121880387966528
0.020419266865293363
0.024180038200346515
0.02674803542628322
0.029147595426473032
0.004537441986624171
0.03286548025300945
0.028014770557805217
0.0020646615666931934
0.017741034163832502
0.003110647336533817
0.02769682436852008
0.019954325291367064
0.023859988124030517
0.021046931373827096
0.0022509890165932087
0.006349590835786026
0.006428631240214628
0.00646830153375395
0.0005541808096454967
0.005511393185622133
0.017391502127057888
0.018537974532457355
0.003491259215336956
0.009124191019760265
0.009670807358744747
0.007909502066408503
0.01858996043482297
0.017763464289936845
0.01628110028880499
0.02784855668993584
0.017744927234778593
0.026641024518974335
0.027775887307390383
0.020762608277313747
0.021788736884983378
0.010593501589289211
0.018210582721715995
0.0007511666364695796
0.02781200299886087
0.016324894462757773
0.014812931963737041
0.009875288305067039
0.02382078847655205
0.007824151353390447
0.023909811155575913
0.004366252252865511
0.023493627144457702
0.0021474776695460515
0.020724723722642266
0.0010744754505941738
0.02053048058500347
0.006861111070907565
0.018299793367461042
0.02167012135901585
0.01754405759746929
0.020060054457940096
0.0034947569363149925
0.009255870655717298
0.018904869461297876
0.01606107636856031
0.015246514826371769
0.012504845115581633
0.002313226073875597
0.01763259023339263
0.004393934401646456
0.0216262854293833
0.016599928521063692
0.005949035069017506
0.021724331736476178
0.032433771639513984
0.026258045401708296
0.023277562243196978
0.0023192585035622967
0.008369340218805841
0.004339768847196856
0.021297139818326274
0.028727845616718078
0.005745333928603929
0.0021566954317009364
0.02855328517776705
0.02000480385595266
0.020776872022552125
0.025114870304213877
0.029557130294102823
0.019427840370818523
0.0020484758999402067
0.012216567966662373
0.012158238651751686
0.02078003896535125
0.0019558406771333975
0.009705273596308269
0.026337629994635427
0.025965335814154375
0.000035375049409718375
0.03311695342515583
0.018732673680380663
0.017183051564927495
0.02854033019267916
0.013335802785531503
0.034088139496066
0.029241576563100953
0.005484685500897073
0.028408685101316163
0.0005659771767387306
0.012746692165767966
0.009734804025470672
0.02728735780710026
0.03198090746731118
0.0075415889862835974
0.01568164335845749
0.014609134694328242
0.004850368591682802
0.010222975649826287
0.023002524882858977
0.03460975058388395
0.013420111529058535
0.011200733260721548
0.01093993995193284
0.0050179808366566546
0.012082268488935805
0.023007403258500328
0.02734460195567533
0.014442873062739487
0.03072846782042785
0.03027186521279554
0.019422648142956602
0.017215800520299192
0.01770751509102608
0.03418175466276113
0.0012797599894321054
0.0060692418496663516
0.024667958959155845
0.010870318982789525
0.02576159552383675
0.014593393320536743
0.0078970639907988
0.029206067028929385
0.029079575525780464
0.021125624269326827
0.00042954729357938613
0.0005125831216408255
0.020908809455765915
0.015866144684998387
0.024582659645077127
0.017235264698022418
0.014389405634281795
0.02696625616156114
0.0009243303257018271
0.023875338256567458
0.0004755116352010165
0.010497535587661637
0.009508173790272955
0.005396240524988597
0.011770477402804937
0.005777041053775492
0.009099222385218032
0.010288912339140624
0.010690270067662344
0.015685036751877518
0.00504137826008074
0.001412890942722553
0.020276831615990934
0.01468417064249457
0.017299607476229713
0.034063517061063975
0.020925083126338593
0.010966872381403932
0.011536725364817164
0.0026229610808733788
0.0032820711770639413
0.031844872095692395
0.013390213485085128
0.022177102247345374
0.01811796544610654
0.03515765049608928
0.014493011811318261
0.026649788218898327
0.00008870441551342949
0.01978710438205458
0.0036817983919826703
0.026054669046927312
0.026288802564455684
0.029906349720035814
0.023588643255628528
0.021814726026016494
0.00655337944506471
0.02187470000066818
0.02237867814221409
0.02263789998953445
0.0022241964455717556
0.03145925048430122
0.027333905582123195
0.0007833867748264731
0.006316610851960118
0.03177232778414743
0.013203818711690178
0.01118606108913865
0.011028688650923957
0.010648047547769492
0.015013511142733447
0.00497088977521682
0.019041387870846745
0.02229111301463617
0.01669315800335625
0.011592570967279628
0.014235867001095607
0.014947225386588917
0.018934067058211233
0.026252936987919293
0.016560291835824057
0.008806441527024375
0.002021831923571045
0.009851096048207959
0.014816520094772367
0.025523146900384253
0.02211492761383621
0.014329967434277682
0.02251760298602434
0.01716852350925988
0.006771001382683756
0.009083318562333336
0.01637819417209634
0.01487226546819371
0.0053344053902185185
0.03417313571398434
0.029075451610053857
0.0257771780309983
0.019497211490743394
0.01983223173342766
0.013463332559568645
0.00016412822395135267
0.015565434214879497
0.0005186830907125943
0.004265812534651627
0.011775653030301276
0.011999707076255793
0.02519864185030822
0.017824474559494864
0.027806773253523206
0.00720138274482509
0.004399182983955841
0.0001259649063106485
0.0072861749884071654
0.02051039730262294
0.03267137425012538
0.02017637209801678
0.01508510316276339
0.001047167516770717
0.0074377877085820545
0.02419722951398126
0.0014867853024025466
0.0203798488520726
0.009938589065975417
0.0009418162716162205
0.010557661051986328
0.01358764614588121
0.00572194762463807
0.01776890592331794
0.0059187199724699815
0.023750518029371403
0.01690012343989116
0.02451926783934122
0.007203920923810226
0.0004513337761890626
0.022140407580348177
0.016994022265662833
0.0296257275207269
0.005689860997853248
0.010483409994289886
0.012193868149829564
0.018090715268333453
0.01990137289675182
0.0011890801775938707
0.02824338799349569
0.002428644462314815
0.02975355766043255
0.03261794001079402
0.014570371579081028
0.011402495272983962
0.01823708505513418
0.02610971479062833
0.022070335674443192
0.012982709269423921
0.0027685143816906857
0.025707179667973812
0.003372816624079582
0.025559236837900734
0.02080645665518792
0.01804381197032147
0.027108055038837647
0.0023749226518753443
0.008496600013915022
0.023617703660920784
0.028019017565086693
0.021618613588927763
0.011267708306709263
0.02359516553227451
0.013343410383760126
0.018959927050701757
0.005179726981751453
0.004260627450976625
0.007470575826283953
0.029849733890379378
0.019500062592917613
0.02528037144052805
0.023500781054728404
0.022572592238930232
0.006688674555286013
0.01401445039655275
0.005602854379886139
0.027636171306834073
0.020947446624407937
0.02257516878064883
0.035658451288906975
0.012909866523213695
0.002583713690577643
0.028817590152592068
0.014015947443854614
0.004308439757452486
0.02667327250366442
0.025349057907364046
0.004571497630635478
0.0004919307793525968
0.011349246298241012
0.001482146152508598
0.019452963747694417
0.00880979311584617
0.007540613545920992
0.004840134324241912
0.020545909509375074
0.011137545009385292
0.023127198005731795
0.008868799286493399
0.03197309394907227
0.009422717428102079
0.01689679206837132
0.02792252036659452
0.019653724435594162
0.0137056055067976
0.004102366141434996
0.018661393456479405
0.017433002525008286
0.029246385779753165
0.006095888975237547
0.01102167025116107
0.015289083298633457
0.0306989802539306
0.01473930082810918
0.009737033075825845
0.004914346907161174
0.02641735618078701
0.022941089486280968
0.013312032586921378
0.0076552618369722355
0.02166201366909241
0.030671720257493137
0.0037818384697657008
0.018018404051121838
0.0187761732134525
0.020729332931443988
0.029434905512379924
0.014970138268987049
0.009408248376303012
0.014553932873003392
0.0032125965714994106
0.015107324886409534
0.011991326705820367
0.018360944855551804
0.02732260205721486
0.012905543004237983
0.026120360343058695
0.0010389765785977383
0.014445408604870634
0.02570437022081862
0.008615059702860632
0.01609228137337865
0.009564758958018121
0.018302086316592782
0.02251009641381991
0.002395047320855371
0.019550742642532374
0.011373406680643858
0.017384738720957596
0.02041852944205347
0.027827876916354213
0.012059213268002411
0.02764468612719271
0.00022925666515829924
0.02743586016970015
0.02173916865609038
0.008556812781677841
0.024813445634279077
0.00974927081068623
0.02761796713091481
0.02170198475956926
0.024659728775794785
0.006289015383335664
0.0023263592450290965
0.013894758007437976
0.018229490679439308
0.019841055039508886
0.0041758643072725195
0.02949447046272591
0.029191234643926926
0.01986353690885217
0.02461838202299133
0.021592487029283198
0.01641416561754273
0.026459840207047974
0.0043677348208079
0.016014915925138713
0.001917563387531034
0.030114076098250557
0.012201786213736826
0.023116285741352046
0.00818421269871125
0.01961040952061083
0.020346835182430446
0.008212808150559584
0.012225745779200204
0.007495572415599
0.014923492865443196
0.010392153575268577
0.009554068257948252
0.009002214636684495
0.022442699070279674
0.01185142451522332
0.021195584991359106
0.02317354842491428
0.013803801292915927
0.0024248315736534374
0.02685998688139224
0.012496058581967244
0.01622752054782908
0.022635836437875444
0.024336586787485126
0.02447641436205117
0.0042152439326903265
0.00540041445892971
0.024177267772777154
0.015284340381106352
0.024920991792222263
0.007739628641756191
0.00016466285414081018
0.019238831665691278
0.020896098117284382
0.009340399332033959
0.010590455698209805
0.015303644327333383
0.03372565836534074
0.019015416921330797
0.0011687387831307797
0.02433582332398696
0.029063619944820825
0.0032892517575019214
0.004607142758921444
0.02033415298013444
0.031309793885361425
0.02168498921982869
0.0008908763904440749
0.008023050485995834
0.015994371128206415
0.029961306797485557
0.019480162907403797
0.012424480670137954
0.020401993355597618
0.007836373289704464
0.016545282385996167
0.0021136115837904553
0.0308333843324012
0.011364678486789659
0.009629333141705715
0.026355228388987757
0.020794299446060472
0.0017241220775757338
0.008817120707462456
0.021548594718500257
0.0002762427153449287
0.030120492389622333
0.010863264141480061
0.014261003355867524
0.018361364890148932
0.008720755076592318
0.028574767962150947
0.006925657336839293
0.020627946395629773
0.011594974694051107
0.006527081907856272
0.02176775804580783
0.020196171544308635
0.0008306671404864284
0.010795102187099182
0.005573385750823353
0.028518581481250613
0.02363710401066565
0.011866207529017403
0.0037835128143428047
0.005681147430391455
0.028015580115752836
0.014983497798190776
0.022728194067005263
0.026862276453219897
0.010148883565336024
0.004530101057448835
0.0020287735818679373
0.003112024409171441
0.03481743181010545
0.0171094845520288
0.01040060284788992
0.019105726602674615
0.012366617692888257
0.027862510116780665
0.019557966125174395
0.02823434138431915
0.009245192121137133
0.013150191498784478
0.03108820635560773
0.02603257227842736
0.014277740285565721
0.012468483533903105
0.019696977472169197
0.0033845878110269657
0.0021457100501774927
0.004023850694580645
0.012888153606666704
0.025603600797456404
0.01686741801547966
0.005384267078844843
0.022002407172631834
0.03182122236568484
0.024867743801234982
0.01725434312267037
0.026218710463713733
0.026143838510893802
0.013186367905702786
0.010106114525216895
0.02979266035929987
0.02423285684598466
0.020401622332748424
0.01576275441410823
0.007210727224159805
0.007384665665313018
0.006035992892662787
0.008252092526876044
0.0020306046049312037
0.00812858359648856
0.028873266853314067
0.013699922196149978
0.027940432438088494
0.011075963042835044
0.027417798618476166
0.026769887462320976
0.0025742122375410686
0.004084220144453164
0.02667162922824387
0.01852727438823129
0.025181633300365883
0.0026728282081715975
0.019303405822580888
0.020551484650370058
0.013932565268242169
0.000306738237181482
0.011568988875280885
0.021513404205582926
0.01618896440436019
0.006858933798134815
0.016201860308048183
0.005738778523850133
0.019511873941622224
0.019313806701535777
0.008330243234599357
0.010395358893818353
0.020361900826333153
0.0319126779728631
0.004048939100214097
0.015895357014635184
0.030971916059580492
0.021454859821875335
0.009957765715030266
0.0037760777647186756
0.01734688764194764
0.0062474879510958205
0.009185096494901124
0.001070400904127186
0.024866593892560712
0.006543265460485628
0.024630378184509957
0.02616880024906877
0.029245402826501322
0.01591856398537036
0.010030343911686475
0.007200428806971523
0.023400834059849395
0.026602524380354993
0.0036677279439924514
0.009274524900100977
0.028867629810725576
0.012798186826895784
0.005011875671602584
0.025039657476635415
0.012217521744259656
0.029551408277554505
0.014259167943866469
0.020073848560117822
0.020068678677004827
0.015646556982203293
0.0324501150850697
0.0056431714946982734
0.0012923454666822424
0.0008871203291749399
0.025850361290640483
0.01864036477017139
0.012673281952921136
0.001215628164871559
0.004113626783172701
0.02492877383523148
0.0157860517786239
0.03198526230190942
0.007857363418037267
0.008803449435125777
0.01434322542782319
0.021094178838343535
0.0004917336950311814
0.0020079772943565597
0.0028828782828083555
0.025073125851670763
0.014956286509604354
0.020908313451025187
0.012938662514840328
0.019181375242743586
0.023043243063191107
0.014006848019244017
0.02532324300283027
0.011683056286445656
0.02110602660114564
0.02835598995342444
0.008758460180007272
0.030127147450908692
0.021312327809150874
0.022336975299269618
0.009273423559663624
0.010645437703666787
0.01216433451691351
0.027007826280471766
0.0054976018589168365
0.010092030020271325
0.018959960987608528
0.00005692799766019829
0.02836758267159257
0.0075147469015821805
0.01055662520896262
0.01487581814858205
0.0035723615673941816
0.01040278236233759
0.026716035521053977
0.01111842459325505
0.008946750139220437
0.01986558533561971
0.02503599881175667
0.0198452132415795
0.019997714962500513
0.010620038195112494
0.014276800179737006
0.02123945769509928
0.006649356480366752
0.004648077063562796
0.012873646381904089
0.024592661311460092
0.0017342321988691395
0.022959222212727323
0.005495710663241876
0.030075249406937715
0.01759047046242
0.01777520686312525
0.007237654268893527
0.023840533125887735
0.011240649879608105
0.013268151346714914
0.01864814917708249
0.009534711329448971
0.032937083153023475
0.02481179758894416
0.011429377381963918
0.02199476120932419
0.015195301683765322
0.0043914672343885255
0.01982169577944535
0.02180906551770018
0.0009007834867263331
0.012435319213865748
0.017066304442171134
0.02683499713052124
0.018587777306364166
0.025243680969551156
0.02953099360269778
0.006585088224698172
0.015157904980242783
0.018856991423035627
0.003765944268258662
0.007631020053270795
0.010576496037370669
0.01843311011064135
0.014633850436367942
0.0023397332515725246
0.01748010997331799
0.01710996748722097
0.019910025895720978
0.03187259876644427
0.004008792043217281
0.010595880375280708
0.024388056836226326
0.015557625789848378
0.03150620854791401
0.009678944888784497
0.011110895212111687
0.007692618268098083
0.025639894708664512
0.027754430565856917
0.011010596112146265
0.022214344115861952
0.030428159840818276
0.02059938880712942
0.022324571407656386
0.011269030566953914
0.02348912484776274
0.030846460112361647
0.016987731310002016
0.023995566923919163
0.004420732810359378
0.014599968555425289
0.020982025678356855
0.010678345590813898
0.026233915121111506
0.019848535912725944
0.009988173288925753
0.012380026375947534
0.01228464026674216
0.0024728629157413067
0.030583595229945672
0.008784377925698365
0.029316723082262304
0.01656346760394818
0.00422300840078948
0.013542755005360198
0.00977755308678648
0.017228609201211702
0.024353498837322997
0.017759899553035273
0.0014154724790475344
0.015086732677740071
0.021840141278114705
0.010140497372152594
0.02199285242775158
0.03400530999211499
0.018274401953122243
0.006255758176864472
0.032270508766405914
0.008733095972474939
0.02993440860955246
0.003540895598465059
0.02820528979583637
0.006319758210944641
0.025562732828828455
0.001094882677297831
0.01203521503158138
0.00801574068763664
0.02274544918492139
0.005462540967700725
0.027447683649539124
0.029538687819736877
0.022589003230537055
0.01334910980888014
0.010168670565104735
0.013336129821851565
0.020213875444265002
0.014545453733479319
0.006846605109172588
0.010165132081020536
0.003656870830523358
0.014223955910307087
0.0002909849976559051
0.007060540495000194
0.02136088902478742
0.02432002806042329
0.022837814645999575
0.010943041855581115
0.013958999831304398
0.024994871262476008
0.0018128786877334498
0.021796933540313725
0.010490965005145084
0.017605154545500167
0.029881067231299168
0.020675500923374265
0.014494462657655924
0.02887216092319747
0.022294915520513974
0.011731666002580732
0.0021819474225176863
0.012635743861172952
0.027702323741447942
0.005895239791893999
0.003731088238080106
0.02790453703078166
0.005687341491649869
0.032182591114997425
0.018036579893556847
0.023647355965918698
0.026763019845911395
0.006173880511321034
0.027308445501752644
0.015925654386344492
0.0020669126253774857
0.02408204315438293
0.03166158655843267
0.009055856528679927
0.02408896471724506
0.018724182306526914
0.012851598084812352
0.012384579722927527
0.018783783836120255
0.0016720940975569862
0.012513187640577348
0.004608769935825455
0.015378354520118253
0.008728264959393989
0.022722673370778764
0.01460344804530111
0.004545254988889261
0.015256427543603547
0.021550873249219313
0.012717329821079617
0.011685101589307604
0.016461135339428137
0.028291239849723086
0.023361121058213006
0.02142245485327104
0.006406865900687079
0.024823454290452292
0.0004336745474802584
0.017883563793545686
0.011082954539599723
0.015378164826917324
0.0036473568223093305
0.01087561755043458
0.021540277053812444
0.008722987286171295
0.026906497360927463
0.0066786923376124805
0.010253941036586266
0.020425604733205795
0.005384233136877213
0.011438557396971614
0.028430391024268673
0.018097886877451896
0.02866556182187369
0.021077736859354566
0.01152090470653631
0.00545675228781336
0.021403781486693297
0.004530373586172124
0.0063390016695147764
0.0035971391227514224
0.010868682104203933
0.014311183095507473
0.006081887295274453
0.01277991279527069
0.012499638365433345
0.02419997605497047
0.01032568276737804
0.03440483981217993
0.012443490241304544
0.011543409837855016
0.007072677394759895
0.03265260782076159
0.013562367085222224
0.024315751610369037
0.006394038385764939
0.017426508705750084
0.019831913117818564
0.03351464936827427
0.03260896111924273
0.015363445929749364
0.030023811115318606
0.02987498419345319
0.010251031550577595
0.02778447540160872
0.007431483239110549
0.017043625489613648
0.012000541841039778
0.0187833018920602
0.027427115790102586
0.016345464754835393
0.004875836792814189
0.0028616350315021407
0.02220438053290735
0.014134598587453763
0.025012052769348064
0.028900712481505456
0.002250147172345202
0.029476486093543145
0.010524512486877203
0.003225010112709966
0.011226143224626759
0.026214698906346628
0.01839366912126554
0.019047453224199692
0.02183514308505479
0.017082095299504448
0.015272839744000729
0.016477283841706773
0.010299730774807336
0.007782941372226284
0.010250371041114245
0.026318412522041253
0.03339593607598203
0.02887507336006962
0.014252334479919991
0.027871182345673148
0.026261433707897533
0.010710258118402457
0.013425065945985776
0.013341548597412442
0.019482407588466564
0.005100503119234539
0.014015522266095318
0.031230345131388667
0.02636428323600864
0.029819328806775673
0.006568596845659957
0.026192474213869218
0.010680902375871262
0.019933531819746816
0.019531991259042092
0.0031222491077253565
0.004424572890188138
0.023599270968059975
0.029173666438398273
0.004036984357550565
0.006917537577837094
0.018550987332103596
0.014347627689023798
0.01303109740262291
0.005363555683619289
0.006330808464396833
0.012111438122962568
0.011161030500607128
0.009633134409981953
0.02192942403424437
0.004317524144637683
0.02045855545699378
0.025228880383975832
0.020339549279413924
0.0335839868984087
0.02060228425947904
0.005436463753020885
0.016813128354555087
0.011210927975055894
0.02764160205092316
0.023185030917622425
0.015306893110418947
0.009575194542978659
0.014422416392759513
0.012308820193076017
0.003647661109362357
0.0067484881106122325
0.017850286248644508
0.01718332144677094
0.013209860598524635
0.02080276460616325
0.012061924762020336
0.014099247016191746
0.01297080484094752
0.004658573220212948
0.018613455776233242
0.01779056694888827
0.016234841150593298
0.00531135564235197
0.02354509659702417
0.023141449283947388
0.023665585304229794
0.005927510624673834
0.016756942383186545
0.010917004914456695
0.005526320591279885
0.015404581303589506
0.029178416009649242
0.013145423517337258
0.014758266481882986
0.029923170518832375
0.021413403414653
0.014011571803598837
0.015949504594857326
0.009065419579916582
0.0005410335287416821
0.00650477267721005
0.03707202846778701
0.0014121464498654181
0.025678130372316622
0.004646928379738143
0.013062265938430108
0.010263779666646596
0.02786283228996162
0.0017335818113729923
0.0010091081497000044
0.013348699525056459
0.0073588478872005396
0.03394339848197565
0.023855735885235187
0.024132351691862872
0.008349795615100025
0.009096341233761272
0.005267072096691357
0.010882064309223699
0.02418636336198716
0.01594670428324949
0.015169716323411115
0.0012964880759744838
0.02702159213799253
0.008657455885480083
0.00393438820529102
0.005998803880035783
0.02829956909457701
0.01833349099107577
0.004159715395767701
0.012675599823685896
0.0015271922920291542
0.0154039827963408
0.0008706202670687264
0.021353617698727463
0.014504283459867895
0.017021924434852675
0.009625845031668863
0.006876809730000171
0.03340566857903177
0.021220006624135538
0.02819585509279385
0.0014953428585950228
0.011465429007491637
0.004501388618087079
0.017319504732411867
0.010520824163696747
0.02164814243576349
0.011664050783315866
0.007561925643103599
0.020116194996122355
0.017140106397618333
0.028149485012220584
0.028052324418741288
0.00479070611731305
0.017536804315584343
0.005505664279434476
0.02516473972699075
0.009558913117130613
0.009368910476498196
0.007268209872740544
0.017815627459232545
0.030694184149142146
0.011118506377831964
0.012981969095130757
0.009996442305741489
0.023204246316941703
0.029577408256640698
0.018385966830762285
0.012444166429600395
0.031367618624823616
0.01586377224182147
0.028456643282526773
0.002585847228380146
0.03121712273452953
0.022726580938435093
0.026341996274599138
0.019351612932410254
0.02645548898534895
0.022677887834456463
0.0033418056177459297
0.01817184322105353
0.02444451594752029
0.02453822450988794
0.010059015080863747
0.029281242844607275
0.02508728586110915
0.0007216945325321757
0.027780295694088193
0.0299755615066026
0.010123848699492819
0.016271568078182315
0.025431610424769272
0.0233782465968872
0.018725457635473935
0.01376675077560666
0.030493466068662
0.02250489128048999
0.01561047294721122
0.02839436832318322
0.02067640346318796
0.006079415881353838
0.018475434126714645
0.02681877338175098
0.00765801350724502
0.02473331025632754
0.007924393318376036
0.0062565317722024305
0.02677390401890756
0.031412127808413286
0.021215113235670432
0.003622349579379561
0.0007205401375196503
0.01678362902687453
0.01695813707064773
0.018435970957167126
0.01695567293747451
0.0036120509873791523
0.02386389481067726
0.0024273453323112
0.029804823364398728
0.0003072519563114564
0.0032279020996545164
0.00908275135266159
0.0022476292668250062
0.014789852653611239
0.011961831948213184
0.01980152236098147
0.03237967084589174
0.01529342267254616
0.012424342516323825
0.013295770382425999
0.025969727461843277
0.020411114225680645
0.008854006402579136
0.015313520646561501
0.014050350133372266
0.024489007466427893
0.012909558371653442
0.0032103511756509328
0.004979859146647304
0.02092453869456945
0.008578719926281614
0.022758399186628905
0.028370338098832975
0.012586029454714
0.011082233870832727
0.018432641403937577
0.019769669245706223
0.00764539092284455
0.0214839736771502
0.013477388734518255
0.0251189759748869
0.02840089135969204
0.008063530635740944
0.025462651426081284
0.017439353417189007
0.003510570881967403
0.02644360036016749
0.0011505828073740823
0.016450275856277237
0.027291409163992753
0.028474621324125624
0.03303515779418138
0.02617682251803956
0.004887726517665134
0.00752002064143894
0.017896784289369538
0.023301250882307254
0.0013170797976570206
0.006039983753113451
0.03255439498336304
0.009652100354225002
0.012411172015237877
0.03214037730372801
0.021084711128318518
0.00930976876383899
0.004640080338990027
0.019153128725084442
0.027686521342503653
0.015537328373062464
0.00010049445272710822
0.005007517570042234
0.009247141971341353
0.017601965790364247
0.016578267506513554
0.013737839009431062
0.007565991008671668
0.009381345252283624
0.03246636867000072
0.0009041409593961888
0.019128074926653128
0.0217809751073738
0.0019400778933502017
0.001322971671100183
0.012609179180039162
0.024039874775203772
0.006042639150745161
0.023264291837391624
0.020594087525935015
0.0032970441181828652
0.011751265014838403
0.0004967842937211439
0.021753894608385827
0.031290966597641544
0.01019745626157064
0.016275191049129653
0.01392900163174638
0.03121382384042318
0.025554039643037683
0.012735815550961125
0.004871768014646809
0.0013280699935558616
0.014596957104777129
0.007046620371916456
0.0356860558464367
0.01850072511415455
0.014887345116014862
0.018328502009970972
0.02883194180497045
0.02958143623972944
0.013866410577687617
0.0138978066415655
0.03232665607416507
0.00785016493985795
0.023212990335410848
0.02065578294587743
0.002912479165951076
0.02069911734447462
0.01072818229858049
0.012022948333944714
0.024457595211147196
0.029475596677658623
0.015476462745201501
0.01534922903261291
0.021686981957994105
0.013093360955606419
0.02002696452811367
0.016063393050315903
0.018289558118449813
0.0038911152550255173
0.018815413290110182
0.002404961592609888
0.024361263331941156
0.01133292697259025
0.0200451559834443
0.003937009653791912
0.000712137665803452
0.03062624434656793
0.021798298917017053
0.00848788906751447
0.006903267090365532
0.012151244286061407
0.015983714623944975
0.029768545763715765
0.026885420542206113
0.00019754071411295687
0.02847114811742016
0.01286013492491193
0.0223544217839775
0.004414271988562437
0.022772450881271288
0.02204039853939908
0.010370973280514763
0.02400717629794654
0.010653604671316699
0.013270178448619297
0.008069924055265982
0.008503475273383338
0.028970259287901357
0.023244711839838176
0.02534153503624435
0.0017599044792878063
0.013701166935652188
0.01641660741287513
0.02469405257467797
0.021147764849046936
0.02823036560884178
0.026114022266379055
0.015636212421877675
0.021459427289708906
0.00304689294068243
0.0027742604142578934
0.014890804125449592
0.024711180880152454
0.002988543140062271
0.01840832699622809
0.012368964504479878
0.011992474515509149
0.021737234466710605
0.012530306995836795
0.02018326651315007
0.010815092757318876
0.02296579209201373
0.03296240777422264
0.008593824182540807
0.016714433185730782
0.00836620987427646
0.013375175713566207
0.0032352934110239985
0.008844871946397666
0.001156888462443965
0.002723492072129496
0.02374819667234221
0.0243962523766938
0.012324867601502325
0.004711816567066847
0.027238542650417925
0.0006829226323865906
0.01576119158459833
0.010584507175324385
0.027271156436779093
0.01232775470602234
0.022694822218716312
0.007170089495391212
0.006825803694907234
0.008837607609825148
0.024147443119715912
0.005947661487544989
0.019646427457953107
0.02198583686923207
0.01776084386607091
0.011355773278476386
0.01268578738882096
0.02127172836622437
0.01482522854493272
0.012912581932203798
0.007035007997341486
0.02428953151698458
0.008145706893201298
0.02898131099244214
0.00921685537106816
0.012939357159434868
0.008553779346412684
0.021801652062305665
0.019703377079640042
0.019055149532190514
0.006595032308036134
0.020303788363512956
0.009703497802398769
0.001117175949083942
0.029747603346337154
0.013262201317542908
0.013124670712068858
0.026998745801155147
0.013200710994724729
0.020028078792706037
0.019555505876852456
0.003020060294713607
0.013663271617015284
0.021703939937754897
0.00015124662737264898
0.0017744618014183034
0.016026219250409618
0.0121443750141201
0.0306789787535919
0.004074171558243608
0.003240657528246455
0.022888511732753233
0.022397680168215386
0.014584161292311914
0.027022355150746503
0.028916467018709667
0.015741053752651467
0.017973286972784327
0.01312661756477711
0.031483749285986434
0.025251718686395388
0.011267937016876518
0.017443074421560047
0.022593899332887458
0.023366247215072043
0.020549719130359568
0.006186348424102083
0.0036815104048601647
0.015584521115218197
0.029104251635329863
0.013983335554620934
0.017041559721389727
0.023045459221216015
0.008911701859688832
0.02758953264034811
0.03072868959259076
0.00318314470358511
0.030821420849362836
0.02401483970150165
0.005423164143762815
0.01419002123900718
0.03721371827103476
0.024330489073232466
0.018115377713744142
0.019259441567520824
0.025537058517689174
0.027106878467282536
0.000530333683248311
0.011751714833709676
0.031752466090496104
0.0021791440540543357
0.0008867360336198081
0.02007065979377472
0.027098741151863077
0.018136696968043604
0.014655189905274672
0.022276594051115078
0.0326886954705738
0.027125859625229513
0.02877374206068435
0.003107507680404527
0.03323876171650179
0.028396525776820992
0.008310810231144364
0.026580123473037058
0.011850592826067263
0.006839468550789851
0.02164707319785186
0.017495612968682118
0.006966849059639924
0.01951460954571724
0.030071001730578386
0.002982902652490181
0.017232235331012605
0.022762829202374435
0.023673195087877123
0.023579687312358266
0.006962600147276858
0.01056049965675344
0.0030367598657082963
0.025545734668818692
0.02652616070986429
0.005974970170863859
0.004476597930346179
0.020299460753235778
0.02072778556076483
0.009452432620961118
0.016639488679705727
0.017802289015246067
0.001723857097667674
0.024832657085579943
0.018884631271606122
0.01968503611327937
0.01863054116167816
0.0052104647728416316
0.005087983541588259
0.012500215276163826
0.03166719041769832
0.022975877993621274
0.018903909527565644
0.008945025641417421
0.014303343089474688
0.015359164114886446
0.02657636835085237
0.02437634745205509
0.026611779971609146
0.016479554778281804
0.009620326903038717
0.026409467841499182
0.019146935757581057
0.01843989276555204
0.01935880550595042
0.02824076547461082
0.027221445764492657
0.01763793093638289
0.010781627329366762
0.006564175603655529
0.030658820643360497
0.024588896940122642
0.0278727127382613
0.029460995869586584
0.02327172688932122
0.022628816876345922
0.02734549459000185
0.025329630980972108
0.013259893526746901
0.02284769474889967
0.0038046192467670447
0.009163117571037552
0.006759457117209774
0.014403896823307782
0.00651417776400822
0.017229935436721844
0.02483408188400208
0.030327224456450266
0.013922883262633183
0.029924955171355187
0.010136042325991315
0.027427786320145798
0.009306280873434342
0.014879460658446003
0.012634856738215721
0.021715925267584667
0.023318566117841947
0.032548199763353707
0.02120814452783385
0.015342275654559092
0.010043091644519898
0.01647092180115991
0.016739469844914735
0.0266003228403587
0.0015419827096444505
0.02011472420757314
0.030861783853803323
0.007516318923006814
0.0027913134980356307
0.0170514323873822
0.007285854776849573
0.014194104575074213
0.008444742944652263
0.01896957614284039
0.016416555944320874
0.03149557028872305
0.015848349078849768
0.031182513753404154
0.01668967353722501
0.01809442219505256
0.01332128101972343
0.00032974102691517277
0.00987543460387967
0.02969974220076573
0.025271100961554233
0.025330341112702017
0.016959848686709186
0.011033875679324703
0.02481826511791726
0.0034115516202821794
0.03167396371063917
0.02714570124996034
0.02989590704169232
0.030952269991711478
0.009905541192407752
0.009887085619192262
0.016014586424546576
0.031162482516377214
0.016453166853277662
0.020597122606348345
0.008539015242679306
0.035158535553543
0.0173742780970732
0.025784002773895722
0.016199724021976468
0.025014863464024265
0.03150913142029708
0.023108255696494055
0.004879722359493521
0.03294645770816645
0.019095159097974004
0.01015450896129022
0.02977731646697447
0.022852187737732385
0.007016829546084035
0.029438244217230233
0.013972553308557508
0.007940906214442777
0.012894543543428255
0.01937027236345131
0.028967253052598528
0.027501997993537218
0.01108115325170178
0.020745462577638627
0.02356403514200804
0.012366062671915371
0.00670724827189475
0.024126699750201562
0.03155864831459972
0.031071782421581384
0.006516032507701688
0.027511718688179646
0.03480223980856986
0.013814854593342368
0.01611541790835723
0.02620557390589327
0.012482030377576156
0.014147357022142482
0.02655436054770829
0.019975850338818883
0.02104037966043688
0.022182319984945884
0.01713881407779982
0.0020289216259512357
0.008605045932964505
0.015640994131485904
0.013814439055165715
0.017134359794511028
0.01021897935484822
0.03418176897958667
0.018031860618240175
0.015181721950967751
0.02981565611972883
0.024022653908262758
0.015705352523680098
0.026388105498231347
0.01909916546573871
0.004433627588701132
0.010310689390369112
0.02944649772623584
0.00923374002463151
0.022665109634869063
0.022148452530258097
0.011985069288461358
0.0037027740389704534
0.013921841771901186
0.011479079784340714
0.002935292155990973
0.008578908103089623
0.014028137208247641
0.015479923781768717
0.00513554922829551
0.009159937112871238
0.016719791127196005
0.010870495468011592
0.014865971931460779
0.0243780874524245
0.010923394694307744
0.002705128276081389
0.0312812443469346
0.014782316358161511
0.023252312968222836
0.01931838758209647
0.024495573446105638
0.022048927895521347
0.016029147156843324
0.028059981498205502
0.02206259196783927
0.02363494717082447
0.006430048320357335
0.0062961726156266565
0.015564647680451849
0.006441909382697992
0.019563614345444444
0.02844727651682611
0.0006537724727830365
0.003327835107587332
0.017935061999234697
0.011904071720544286
0.004485058694483474
0.0069893435322359075
0.010187271334269199
0.014154526375096182
0.0015151310366117094
0.010340802145157616
0.023044954464769177
0.015545178392294468
0.01955624664009866
0.024939997228341507
0.02464144866899346
0.030436914756449867
0.01513039002802036
0.027896800646469964
0.027454432684340568
0.005831085369040662
0.013780557342616954
0.010588669660381335
0.012836153613050152
0.0022589971188247326
0.02883445349064034
0.02625982706024548
0.004050195539290333
0.00734564170095559
0.021325466693726768
0.010073363626302123
0.025566689545403788
0.02886715927578469
0.031383806986821125
0.018669570846289
0.020068292065677732
0.014601675908640371
0.007705609755620922
0.004184036643361812
0.02404142074647876
0.009831316866476498
0.018709784085452034
0.006522159898603241
0.016397624260146244
0.021390207356166438
0.017421227053712223
0.009419379765742244
0.02280625592253671
0.01596557198531775
0.023431372328603553
0.023791556121923872
0.023480104612619047
0.029775873733461872
0.02919237531916325
0.0306141579731951
0.003057918098232798
0.02816012175110224
0.021115967437092185
0.0283777551351062
0.0025871745951171884
0.009339941681210306
0.0002922170407840867
0.015251498133049525
0.021200875164727236
0.016018373477518225
0.014479607893325605
0.020310468654742002
0.021755114011543945
0.03063745607192131
0.006110635783213597
0.02717418103732323
0.032231602053139366
0.017804681427755542
0.0095564819324559
0.00317832619861859
0.013960462974626702
0.01885401031317609
0.022196442488387282
0.006826791754015418
0.03463271052372854
0.006671683032484448
0.03343111613677608
0.0109481612948982
0.0288172897620266
0.015404658869459372
0.03131459879819241
0.02047728537146841
0.007168656304144308
0.017375085572461087
0.006888100978671718
0.012469597988513843
0.022496811094020016
0.018423265904781307
0.005347923817323938
0.02852310051001523
0.0037075127464378274
0.026196787575809993
0.012222105642777405
0.026812280506966973
0.0285408281476168
0.008754378409353232
0.01959719284767192
0.022746772174442126
0.025365537919887982
0.01517317754387595
0.013836012757516798
0.009200853007009244
0.017228127431929138
0.032303459957685556
0.027520060584883703
0.021937213777881895
0.005193848516068819
0.015089941959228685
0.024034513197721916
0.01852455470845023
0.016007492688618286
0.016811125554187182
0.029698351253507414
0.02022096429659767
0.002314210927720204
0.005241709250614565
0.02982002181054793
0.018432844877544423
0.003290492413714334
0.01900566015843479
0.011034444699922515
0.023197644002824386
0.02238135341198189
0.025913397910856846
0.006475249536528139
0.01392280438695446
0.02217339404568947
0.03780411267656723
0.022313214729279864
0.02095512803087553
0.030201212036478006
0.03255450260257502
0.020151078832284692
0.018803813941255933
0.01671564062093163
0.0031854396651863934
0.021701448522565947
0.025720725265190366
0.009094503658339251
0.024954290487733403
0.010253367734152398
0.000046652843890205836
0.008490008744467294
0.030647742576884268
0.007492970036198811
0.01704665677515172
0.01095975858886862
0.022908393471436403
0.015685518019148685
0.02203096884887633
0.020837746455789046
0.007983896591549827
0.028718601231414932
0.013684477050484757
0.001403742832842847
0.0024882799124444663
0.01676979604703301
0.004257976759303442
0.015334853863223794
0.028852675546033015
0.020055788305914094
0.003833495296500074
0.012088117744690936
0.02256564090976849
0.02828255390804546
0.01182077610309755
0.03190451432681851
0.0069056986687414815
0.026337921064128415
0.02246433637348284
0.03110455161038391
0.03058879461684282
0.030304330456382957
0.009142417631096722
0.002138756534365679
0.0005816786714005654
0.012289225445401768
0.03300834647298903
0.01863328608056082
0.023492918613466085
0.01408774561124864
0.007783828393050551
0.03285583340812377
0.001525647820724649
0.03345882368972703
0.020104237213430253
0.003735278996783553
0.0232169512600204
0.013935249882837123
0.013572960900595699
0.00836413994348992
0.032049672285884845
0.01701987183750268
0.025371964412335763
0.02087575112986947
0.03157992093089668
0.014849304579761264
0.015800343689380072
0.01388815480066487
0.0020925961077609243
0.01078231197707287
0.0322406276504048
0.006562202800612097
0.001273560549526951
0.025019268885064304
0.01437846842420935
0.010182427805609427
0.00814026589063592
0.024492041258822744
0.024002016454701788
0.013316594133474082
0.0043388443805326814
0.016210156800050012
0.004844456734554958
0.00019935084491336358

==> anc/HaarRFC_U1_L4p0.02.dat <==
0.021516608667761665
0.0674680711945625
0.010392227267855537
0.02282462575361719
0.02029310157298951
0.005423111455688
0.04739532180710595
0.02807103730186265
0.04406632970904233
0.041795771883647144
0.006893584239481575
0.030118157568752187
0.0453085610436566
0.03850989693290738
0.05310569572707921
0.03414467638206295
0.05819385420798235
0.012038694453916176
0.024827958577217042
0.018288176414953294
0.06426827666934866
0.04817099181766476
0.015035951773143324
0.04477879586080146
0.009742983985289121
0.03785120117171098
0.036746232802015964
0.026910563441444307
0.028687453775927078
0.022924242766276515
0.014849726662337536
0.03489962516983596
0.0654247313749608
0.048292084482745704
0.050942724956881846
0.01357846237286438
0.04681538987725581
0.003949828887419849
0.015231812619106324
0.05238258949547073
0.06631750742599725
0.03448347914546038
0.0479852885735289
0.02243967634099126
0.048364887756450876
0.02146461030139996
0.025518499330047798
0.03915794351909055
0.0460031715899886
0.015721047160303106
0.027410014227816235
0.03421745511661585
0.03922757420062316
0.05794006260768675
0.016864157344550722
0.0187607286660508
0.01448437240562801
0.0035746114755275584
0.02482543485195086
0.006805521969751779
0.05570203770900541
0.05578408000729956
0.037522284705664134
0.03690618512383096
0.042685951489264976
0.027316216111950984
0.007957912348839085
0.02148890884912738
0.06285259182517836
0.028423364024331325
0.01093872869254164
0.05222295088559255
0.04487334871679012
0.057639427318382695
0.034767058132654544
0.007870276966268061
0.02884743546193043
0.010638297208089469
0.03287524526658725
0.05441418317135774
0.047912297815622666
0.0017883047681862482
0.004665337096801738
0.04135082880390914
0.013385977697462652
0.05766806832436729
0.0066256113386273865
0.03077751583368482
0.027135003049478256
0.012646356337681278
0.013015752923994152
0.017413964498838207
0.030446036565259932
0.03065621706760306
0.011617020074071505
0.05447437383731063
0.04862006987182708
0.0007125030611342054
0.05201484191854541
0.0425324351721483
0.04665915928754118
0.052778191597742656
0.03093284230404803
0.045708229516019085
0.03866068113297265
0.021913422688298004
0.060447541683804375
0.001532978670808237
0.00923024597182103
0.015217500292210091
0.04453429985966725
0.015218472225310926
0.06267077737660637
0.023720398559709803
0.0017426381354962294
0.061713692173455785
0.05615879403338646
0.0320137325134889
0.06513971459521735
0.07135991499792467
0.04585554156630153
0.004478406278117357
0.04547804612460112
0.041104392793884635
0.05757656498709712
0.034815619932496635
0.03122138326423711
0.020446971245956954
0.009015662333689318
0.006353651819304279
0.02873608772230379
0.030821943648720485
0.022998137193399354
0.01107252352409246
0.027509690563085526
0.04603970497839657
0.02143632108609099
0.006025735333346512
0.008386807603164195
0.001238051372237519
0.014859093151625539
0.026563467799699057
0.058748664075093236
0.00039785924336965687
0.03483005356251899
0.023462574035990787
0.055441042327897344
0.01351817753986714
0.019126813395706165
0.014138084359065085
0.002619377391128357
0.040160153589329416
0.03794295349690698
0.029876723510499373
0.0015291294910058666
0.04224748330769713
0.016995823114853405
0.0010679159693327135
0.056394007603793934
0.0210773958409938
0.017173122339504694
0.018593772325348087
0.022867031596538384
0.04087808328411921
0.04404335916137216
0.04084815921099652
0.027566810019876414
0.010441195810039234
0.06245875667556781
0.0658547364285772
0.04479726468827357
0.03614067367235
0.012044402343072658
0.026094746087397903
0.011043784249226014
0.056519001746095254
0.018516802597087073
0.033714003956369185
0.04354982492595277
0.04431531636894133
0.04366703168552295
0.03384789137691359
0.035482980197424414
0.03096288469590966
0.06316796668117748
0.0006067806243451128
0.04627607219393331
0.0043792178924409965
0.05524469439740927
0.0320725121294232
0.047487606294028546
0.0077188387574629695
0.03172127373363513
0.04646741512853944
0.056030268452211075
0.024243734491430365
0.013338202117276215
0.011119346024136367
0.035535362589228486
0.02594516091372791
0.047517388089786165
0.006119134625723163
0.01782069043065623
0.055782416252637405
0.030341294851297686
0.05567331785951862
0.05541426850751819
0.017769916155208725
0.013903246834755563
0.05896577540452642
0.037851980998566945
0.027056615669732366
0.05986617675767666
0.017318729589219886
0.02916383907651302
0.016648926808695504
0.05621680696592112
0.043271812372969405
0.02432684342322997
0.04339220380178152
0.0121385479459316
0.02436645522022898
0.03145582177054143
0.016705211404132243
0.030227806463386252
0.028721122828715015
0.04929554305528219
0.009890685411299574
0.04823183105862283
0.04407911247194814
0.0641134156794999
0.03314656614073877
0.06197553094322415
0.042431790707109965
0.030018505542504733
0.03907268067850298
0.011117771273329939
0.0005561126790888497
0.046847458645594656
0.03299098027775631
0.0634787130600901
0.0011889399808626745
0.050739236434057686
0.016994233308908698
0.045668155232892
0.028216750109194968
0.012156424172662026
0.028942006021060448
0.04886095152588562
0.008156024293325362
0.00224284101471419
0.04037179421280268
0.01615420603157955
0.011804131248627137
0.05156181469959745
0.0616874534201181
0.054727566826411445
0.047747308199994336
0.005583879043417563
0.03517521735935589
0.03748592322779421
0.03402322017309141
0.02573851318493935
0.03378785100909442
0.06166488688225684
0.054126572891353
0.039208417729373495
0.018970958753934536
0.06358705698037193
0.031036312489709117
0.051106145198845015
0.06560778434755864
0.04247519788615585
0.05675847211142909
0.03607031185690362
0.024737650164922017
0.06214516901440563
0.03735759622086978
0.055383766700502275
0.03971250607397334
0.04136185034366816
0.01647290712093586
0.034290588613587386
0.04502987900196644
0.01693799419637639
0.03399038625166455
0.02867593105578412
0.0009414594936614728
0.0070944081494729435
0.03869152920249117
0.05027289487501281
0.01923649459951766
0.03260851342582029
0.027863378964346916
0.019178167794179763
0.06487588901030325
0.05006080329977862
0.04745167836847502
0.007751004426608319
0.03439367942521198
0.022263520256096462
0.009292963514370806
0.018418977679279358
0.061490796120317326
0.010540506738066738
0.058722731178507535
0.05789857653430545
0.021647000699749213
0.012257401207243283
0.05157931491693781
0.0537096765272368
0.04561181941809104
0.022745975298873945
0.029920747750500947
0.056746702008086916
0.033639710397846995
0.04680415597659044
0.06957104387194919
0.04616471187673678
0.044049877553408626
0.010102762241094064
0.0224578857737454
0.0006016171362919976
0.049051574315695706
0.040598834170276335
0.035487189789871025
0.014306568104260007
0.004157065947888883
0.021125136720493563
0.0439949673934884
0.053264821331063715
0.029569450597324923
0.051547824088897534
0.055050367651630044
0.005551571069470818
0.03178078820527414
0.03941061752427195
0.000520412210517273
0.024614643902664345
0.057314340385186555
0.057848327944609486
0.00863720354398565
0.05198568610694533
0.04486920195264112
0.039266488102128225
0.0035734634876575006
0.00024495840051219007
0.0030225601040215606
0.033048487332950814
0.0478125576964703
0.06803579656168947
0.013082457790994116
0.006237552204867854
0.04978798163300927
0.03316209283394235
0.04421638355913963
0.006274332251366262
0.05048182377732101
0.060358212606032066
0.022497772049485238
0.017748048785473855
0.026118898078589827
0.02865570044998059
0.05689819369338721
0.01797029688011455
0.03376229703478629
0.044715994015901664
0.007617720077781525
0.05426496318116623
0.028159209844814157
0.05633872125770947
0.012067355100455597
0.03001575848892937
0.008478679958951333
0.030528514158808206
0.02292004776319
0.034986226906837586
0.05415423149054492
0.012231250817366255
0.05612689635405797
0.005878416347190823
0.0334912347643014
0.0475735335282261
0.02799801369420012
0.033168897707111004
0.03789702294320671
0.03636316149693848
0.062265267817411214
0.032445478574932456
0.05556615471561578
0.007143185765610501
0.0374547635401331
0.04557790252622804
0.01649990526210077
0.036480893933623665
0.05016813262278584
0.04321626192891608
0.022834476357125596
0.03294043957410709
0.01982453188998229
0.009935197876157226
0.0014055847625447917
0.028607526603242787
0.05407414036282984
0.067938671562856
0.02052112262303431
0.04691912664687013
0.04973771933157885
0.02558656749263302
0.04202182539557093
0.0007334904468214206
0.06276910507440987
0.051459080747920376
0.009026287394964454
0.023252092262256187
0.005916306244611377
0.029512046157765946
0.035230042282481396
0.04236834263395345
0.04886583986323316
0.0054338496534949935
0.032587582237515414
0.04303771028640997
0.03930596235940536
0.06325387521998366
0.05977720596773713
0.024268420202573207
0.06285592823285249
0.005381030188485339
0.046853069809002425
0.06186086734893397
0.017092344782579243
0.05704917211742945
0.04339917763812365
0.04702445851551913
0.003275228445399165
0.05491882294233282
0.025474898706137433
0.04753634099221918
0.010133120610217197
0.04212520187249838
0.03496335083071847
0.02650066306054726
0.029983855534173633
0.03189145442267586
0.0003503493431682432
0.019871840780470502
0.025580342095494497
0.033808195151227065
0.00408742897477551
0.033762185185742484
0.05292500652829158
0.013304846978591125
0.04286759392712013
0.034502858390014594
0.023190664792979914
0.018957586294825798
0.04523474151248389
0.04199597375770211
0.033203990819653986
0.029299027806282924
0.05802224775942506
0.03478556360611775
0.04590553691771335
0.028027200559712518
0.028024562930232862
0.06848841952238552
0.021799831195986368
0.022157185790512516
0.017766641684236865
0.002517745581263438
0.031229193249848384
0.05621558100822447
0.0042538487600154
0.02027468803655905
0.03924959032073258
0.042740050384155424
0.0023990852531040217
0.0030576532561881445
0.00586345433397689
0.06230540414409932
0.050108699758029784
0.050223143706799686
0.03975972212616426
0.009966555352529695
0.018424941853909974
0.03478200742963047
0.05813145656077219
0.009473484456174467
0.024292084946495412
0.040871304786021787
0.03564829641571132
0.030314150925661688
0.030425592531857212
0.05022070089836901
0.013136381800289853
0.03475535555555908
0.002580132652148655
0.046074246146079044
0.022702751132929307
0.01669940768504179
0.038762983920727946
0.001411130018523854
0.04266352192053704
0.03730408087091008
0.03678027462672384
0.03964996174377847
0.002625693799246996
0.005580083407768616
0.015692704577928214
0.05929408406005733
0.03278099416750765
0.013103278303153451
0.04054856843118553
0.04426912744887845
0.06513771398330545
0.061803177351880165
0.049174525884971086
0.010143699483590198
0.005046992935276082
0.015629804921611392
0.038752881779815375
0.04856000590065181
0.063089848205761
0.04935073972057829
0.02612744447922169
0.01747415566073938
0.03250008815251922
0.00048488557974793434
0.026193021789159526
0.05519664743612754
0.004345491169330699
0.019186825534513917
0.052926930720687736
0.040155926534954936
0.030583384643798922
0.041674585656719346
0.05234430488131005
0.04011623703188757
0.04773663793710747
0.03648184193755843
0.020342881458141684
0.0577971802620104
0.03757766641506597
0.0415009322721733
0.03626751043807549
0.05831231816165676
0.040616860687271245
0.05089911617527763
0.05684869540488894
0.05015652816144822
0.051926904925461564
0.04409059896454955
0.00367143811303144
0.020930335526623385
0.037061771572632955
0.005394072687990369
0.023737973409832597
0.04972884694727749
0.03475784438014537
0.013104208014937122
0.004217374525713279
0.027811555194964494
0.028633983853457286
0.05106928158290335
0.0380037654472835
0.03816255182001216
0.01455530470814131
0.04590248030224123
0.03808284886138658
0.01909750004162235
0.05548509650442368
0.05638392127811454
0.050021226003799026
0.03169654078036061
0.05232822685245288
0.017115893302709732
0.014136202856460722
0.03308263477383639
0.013449812791195975
0.04924256977448928
0.006806060585926012
0.03109323291079637
0.011609136898998864
0.00836545992963647
0.043738513969927346
0.03388031292427392
0.005686535440938077
0.006038181492104676
0.03252792285042132
0.006452298750735927
0.05155007975109
0.06409505298427919
0.002769977116143097
0.004566670550988821
0.056677160411818646
0.02585633502571196
0.00998482049754513
0.06059711859917669
0.008255353057607141
0.003921162939872282
0.0036947148990613614
0.0033039677544997566
0.05277325064245587
0.06052211911273796
0.019051080614757805
0.002820195159049219
0.010458922787621285
0.024664191924007945
0.028004561168580275
0.0502787470789387
0.04923547502557722
0.058172160677252574
0.04258104666348257
0.01390951798510244
0.034650467125839975
0.00643581572905585
0.040814669684918266
0.019832511744722905
0.005236877517527913
0.006625922547785613
0.05092394619339184
0.050283542070363764
0.059912204215211984
0.05291229340277344
0.008641365807796049
0.053194625038586754
0.044841941300973374
0.04932817265920325
0.042354586193285484
0.000030400615931304085
0.051908526970893897
0.018307837694355622
0.0389618326909996
0.054475767312164386
0.010596122696744384
0.06062686688204915
0.020540632156184426
0.016734623526427655
0.015619880548823172
0.03795678552466217
0.037030770770012
0.024689220655997813
0.05073406249721104
0.03345786979234109
0.03216387930021457
0.045896602849638556
0.009131407613057039
0.04307765486659332
0.007531494477328524
0.05677454822080748
0.047087602267233034
0.03904581550882379
0.020953177135843576
0.010380965520303936
0.031553004221680545
0.031883735545700426
0.01426655504701501
0.0416028390042242
0.014373595296862402
0.039595489114597364
0.005474412407231732
0.04577733462766686
0.01131390259928726
0.041051279666595795
0.037711313792650136
0.02621626533351395
0.007075018855334653
0.04097900515797902
0.013497008919825873
0.05695549999054473
0.03491398412194026
0.05355787908332083
0.05623961493277522
0.00021253690813519363
0.039320823355064545
0.0164750603004931
0.04424922799059494
0.01415187201752486
0.06004827720454534
0.03443076227779491
0.033637038679787956
0.006856989199705434
0.06489505689160062
0.06175697315608811
0.060275120342569655
0.035560541515504376
0.03993889916703428
0.002927670521663225
0.01117150578025037
0.0409571768828728
0.06146565872922724
0.0633665267054737
0.04986900336551223
0.014979798249998892
0.05747110373504119
0.017061064769712413
0.04669041301623679
0.04312305669038798
0.04956363765787948
0.034687603694477376
0.027651121235681766
0.05758035311636877
0.019874154101498107
0.023012967136609247
0.022672479236215175
0.037765750538216125
0.013106749678924437
0.0011928252017924755
0.056355025089375024
0.01932009972735894
0.03237897221673562
0.01334596916016076
0.06458484092097048
0.028824898514121473
0.006451290095384459
0.030242769455608054
0.03614304499567476
0.004321054186056547
0.028501928122962546
0.052635612372964095
0.025660061024584898
0.03653381090076001
0.004600043673163891
0.028216208632819647
0.012211928519245973
0.001385536891828844
0.05462588351073467
0.020588632896964908
0.0088007287076841
0.039105030454749994
0.021467559335019884
0.046750326557563414
0.008729496991888689
0.05532123984788196
0.0401009253992878
0.06431926939324688
0.024924431566901207
0.03958862672840291
0.06502758724137127
0.050390926249790795
0.00733763125577006
0.05070744164967064
0.05433768296612042
0.03039159370814219
0.041493308326779166
0.044433743131328626
0.0044016574766772894
0.01601613754414003
0.02488507174438414
0.06651156837262018
0.010944779276715645
0.02742590827974511
0.05083239906622613
0.056910489879705296
0.03964557407716954
0.022017489637663586
0.02602626338388712
0.00872010965849708
0.060770992075771746
0.01821401487924141
0.012608264950512567
0.03238102004012571
0.0578545391089155
0.04203923466992216
0.031562051390673834
0.04432880251878086
0.04401647157265389
0.039315546206807106
0.00028830287589596166
0.014516930977981062
0.047060489076165134
0.016333127888515403
0.0466753448251149
0.01123705290233278
0.0017567605042198107
0.030295012282431963
0.029720376783024593
0.015178091837444981
0.02440165061348309
0.03886953164532506
0.060047175387781565
0.02828897260414066
0.04189859033451446
0.012603780189524155
0.01381232817631503
0.0043255759372262306
0.05616916477633127
0.009073830722328381
0.044072811671872276
0.0447880515836002
0.044061523211246165
0.06818697367455166
0.03498280374788911
0.020017536633625044
0.014031144141686129
0.01821628989633862
0.0026199413176022104
0.05763227873170774
0.01287522538264367
0.02928494772864022
0.021367889924989864
0.008321824927786112
0.023891580361224792
0.029541898256290708
0.02900747523366691
0.04220288019891005
0.029849879522135286
0.02031117313323509
0.017946634179032785
0.017368332194242015
0.008188881169118747
0.030331469427770978
0.04782622813084028
0.04049393337061137
0.0570294934857274
0.03465628922052057
0.023552120516216524
0.016991729078823018
0.05502920080405366
0.05625469609132993
0.016097001302757562
0.051845880086090694
0.041352783786284125
0.0496177978148303
0.022630368387531928
0.008096882308772759
0.004328738212042429
0.0580703520502531
0.0450727538172528
0.0287730272901084
0.03391116414168073
0.0204645529337586
0.05565421524508399
0.06546147286328807
0.05682006602744017
0.007873490010320472
0.013070029814306204
0.02874906555964825
0.042476192973267254
0.0018962655933083311
0.009875321769412948
0.015892744534365306
0.004667605678832736
0.02582646660402532
0.012034402894678175
0.04382876988104478
0.006224758524527309
0.010325808386356626
0.027488525664982808
0.0019303868257704853
0.05223673574535194
0.02792258465775167
0.06774491605555666
0.04632922581513426
0.023634923625631986
0.02332691438557602
0.05622582305896374
0.04769357861478003
0.0465243594787704
0.051912803140329915
0.04973968764269716
0.05724550772726332
0.04564946777885795
0.062335209658637675
0.015214174178414025
0.047994823769476516
0.04600893588185602
0.0421756420203017
0.012563446353139171
0.0651589110094553
0.0438884706520555
0.02501233094458236
0.014075574665019462
0.06499540538792428
0.0026579519855735837
0.029508980380435475
0.023908533591407037
0.019424114818271894
0.024749625925747233
0.04342204927639928
0.05841555109374122
0.044402652907059345
0.047453620560928875
0.040370230989543995
0.04869366347630384
0.03763070077007482
0.027296227681752095
0.020723011761795262
0.040003536118765774
0.0095613943090783
0.04491712738381903
0.013688116745073357
0.04635667079181587
0.03986596710650105
0.024838919943414008
0.00862754212885089
0.06464499947064709
0.05419001904469395
0.04462428756287902
0.017324474847230247
0.047146323950810816
0.023178389664533654
0.0118242736999359
0.009426714462228857
0.046083609100987494
0.03427580604023431
0.050657844098813416
0.019450591721538537
0.02778319160341935
0.02977419664680819
0.0333634226526755
0.05429766193084827
0.04040714697201046
0.039857114168792986
0.05395482573848348
0.011112355669823505
0.03469672785347588
0.05619107194388944
0.03676033758837895
0.056254079057852714
0.009979414574805907
0.0021273221339380036
0.016242348683136024
0.010211650835883533
0.047372374629653984
0.01846511619038955
0.00873637215432415
0.04171877475440062
0.005817904437468556
0.03658845646673352
0.03941729355207108
0.055206395494935175
0.007061182482850699
0.0556828096318807
0.04151377504887178
0.0005659786739950125
0.05348118467552485
0.03829822819653489
0.06526624459763282
0.008011560342203726
0.03234229292085833
0.03115246237001277
0.015891787542515672
0.06382743482419675
0.06408178537129056
0.026815780081875525
0.014972388781344537
0.032010438031976916
0.05039887836734646
0.018604496962694114
0.018573164118837075
0.0034346957643793825
0.053331560933426655
0.048509060464444885
0.06684738412546033
0.008929254732693211
0.06218544607877009
0.017324107514783974
0.021149493342838388
0.06181594862947728
0.06378146600343333
0.02641900921530212
0.03962025773545497
0.025171662070334503
0.002442430940642144
0.008133717700141868
0.017514980086936294
0.06625252964446071
0.01625725403627821
0.0531921812958879
0.010878533465775466
0.030596816421682483
0.01838441993077583
0.04371640598639619
0.043296039154854506
0.05446698801569374
0.030146053249336183
0.01895332908282974
0.034571047915498684
0.024026204159479217
0.02740654139879909
0.06318770059319578
0.053828254853238465
0.03425221175135962
0.0339841049483195
0.009321144121500145
0.06001135715742821
0.0258437942144815
0.03491335800274009
0.017287413279960445
0.0075613955717410645
0.06352133811534046
0.012030655336057329
0.033483126935805504
0.049108179698041675
0.04746055203132176
0.010027072165191228
0.0174176631500644
0.0284665373331133
0.06361833809531361
0.05531514519194425
0.05353532622973073
0.035712359238821045
0.0342127035697643
0.010390392545513594
0.005816641232118367
0.02057303039704484
0.04132777999378321
0.03938697125281004
0.06535471599576177
0.03399522142289056
0.016696549374155153
0.014093975301098663
0.006115584176854059
0.04830390359948891
0.057376928918290056
0.03507996069970925
0.040779174449507745
0.048496289537705586
0.006064319311359327
0.009145406485669548
0.05155214533227339
0.003105422241085765
0.035750311058879554
0.03764348523336615
0.05373685488500485
0.04187982643843738
0.024968004460474154
0.05084143146997956
0.007747390517895733
0.0455711877505063
0.02675703468692817
0.006722771280853586
0.06532978761203499
0.022612652880681202
0.050888295133839634
0.03507685714325295
0.016064304826308447
0.05957956064526252
0.002960283098978111
0.0012525686443648385
0.002417482074338056
0.054109688753028115
0.0654410298800998
0.04508464741561977
0.032890607206568445
0.03913932231884361
0.03362857650686845
0.02208616122811684
0.03376744792718408
0.04770486516773926
0.027754560521444413
0.004618552913019639
0.049270292076263274
0.00948831323850321
0.05842852525581092
0.03883474033639874
0.002151245777560644
0.0697455083084883
0.025182440185522487
0.005916892478189472
0.03876353497581402
0.02365197340024035
0.04349739435916981
0.033122047799016244
0.05217058993296989
0.003915552290013232
0.024737970478007684
0.05714609266122527
0.06597883645694874
0.011832375697969159
0.06203131897270653
0.000881076625408896
0.049933372105353986
0.036156416136591756
0.022704075519157412
0.038662583004868877
0.016906003858411633
0.05697691031867307
0.035911503639269766
0.03878937071777499
0.04252454688997317
0.010502794414811176
0.041756242308181056
0.05149413342076
0.046668517609973315
0.030643207813473704
0.02841802165142612
0.007558535912080641
0.022519124981504962
0.03442973128282536
0.0313186978252361
0.03379053345016679
0.05016564440811267
0.06739690401342627
0.03275239567564536
0.04422423026625669
0.02477560180538431
0.019753154195558623
0.01289770230008426
0.056827440796202854
0.006649519769987412
0.047964282454941984
0.04448497838256347
0.02745447991317838
0.03464238453180537
0.005025850775766369
0.019030088462443088
0.01289907492819368
0.00663604132309345
0.018217752509526865
0.055234378143925816
0.04617732295142532
0.004964137683440139
0.04382035840245946
0.038370143759910755
0.06287099985553819
0.009732248334295554
0.03000280121521929
0.022034792484279926
0.01898611765643724
0.058442035183122014
0.05297464429663687
0.023273403096485856
0.05944283608527112
0.04471466627393374
0.04629208538587797
0.05546436511528708
0.058570748270195185
0.006862209031216944
0.06127592794290303
0.0476500176621103
0.04427836513437465
0.001778944356094664
0.02057443260533625
0.056713749757021856
0.007635623116309471
0.03169851890925531
0.058064895221901315
0.05431176813513949
0.03264115758376533
0.021916316709632577
0.02476783836211596
0.0038823131946528863
0.03894096645047197
0.030273979784969797
0.05256518188412874
0.02470220435836632
0.038453695636105324
0.002058411977440325
0.011873770448893619
0.06286079279156077
0.03586708938141756
0.03682203354150498
0.01559185919600174
0.01087794598680305
0.04636827436110833
0.01222009293801713
0.04796024863393707
0.04358722877533626
0.014436095296868822
0.03778729616397416
0.06501040096153739
0.02097007243681537
0.013578250277975823
0.020390029516470346
0.04736048487835656
0.04423407324598238
0.004959790551840196
0.042107161749820175
0.03666288831568886
0.03615983866141675
0.025583037247494892
0.024233609299542033
0.03803378419499643
0.03434346975726853
0.058404138377726816
0.04451153294075552
0.0598837624181795
0.05488494966631508
0.015951675624587283
0.01102914515805638
0.05287818744158408
0.03465748303218819
0.04923795573385557
0.003504244189208195
0.00863494420234877
0.013243868051573453
0.015333206713030637
0.012789324522039361
0.04248269306967674
0.03050421180397032
0.030961473645706315
0.031751107941290144
0.0019284925272599566
0.04650827595455269
0.06289877701120498
0.06270794552021111
0.04467657650776431
0.054791827985601636
0.009910960108064604
0.0475196444771817
0.03444953016487495
0.0242923257428575
0.004427185644735153
0.051617330886946255
0.037182738612279095
0.01994336256446334
0.020275331914883277
0.03734777610532201
0.02011037679844924
0.028801463867815257
0.049503855070445704
0.05439064188063108
0.045150468865849676
0.02523672241717656
0.03231394388936856
0.034238335001904714
0.012132245573104418
0.04661753966474844
0.04221862418592469
0.019190027380954447
0.03472969983859605
0.03549148459493656
0.004577281476261345
0.05161948589626064
0.062223710791103275
0.031753125876330175
0.031417295304741806
0.04451615678900153
0.03876288424410301
0.0099629351740148
0.04781189225510113
0.025073940761141535
0.03608571146303763
0.04803785647279021
0.044375235869941104
0.03972086282787383
0.06309461141373317
0.05505878635736557
0.06555879161869439
0.05072654646384179
0.04825732152573702
0.062088669371683315
0.006469424576204577
0.024592091406927308
0.01571140554930697
0.031544037426066616
0.016898761615774825
0.015132609963724437
0.022948763060909556
0.040168578183434334
0.03887518862048658
0.011719768338122239
0.03718502293776892
0.01022201803596709
0.0038975249169191464
0.04414135961635331
0.004869512577018553
0.024143914121743954
0.05470092081309354
0.0440626723082127
0.053807380113903194
0.05622695106319404
0.06189136410965647
0.01617239668418069
0.030903369950470973
0.03272088591365255
0.04594385088052806
0.048608892796401425
0.04422643511805361
0.04623213877128365
0.0019343636394954851
0.008956442267815421
0.04951019357648699
0.008985454096537645
0.04593636915827577
0.044182690570207184
0.007675789391372778
0.02980476603511695
0.017345616525577843
0.023163612269524642
0.02099395863636754
0.03320625646344977
0.050294361228703025
0.05677728217300396
0.06218791924717376
0.01368370073978424
0.040796551069576956
0.04474510175953184
0.01416644463881405
0.04075085190579098
0.026615836216968395
0.031209055597587028
0.028527313749228678
0.046719206074938804
0.024177944402247322
0.04281004882448035
0.03307799687893814
0.0007267474693227052
0.055093604139949265
0.013731736980192213
0.026280400176558635
0.04949981045764044
0.047392624646561056
0.011411483117913635
0.016613495926395522
0.04216181787782376
0.005874896088150625
0.03304250161623149
0.00833843656690885
0.05047544249199344
0.05960629784071985
0.03284779403655326
0.02463051644125209
0.01917124284297755
0.009167855621383654
0.052438777816547086
0.016545609743535424
0.027763020859384695
0.012861303253296137
0.0013641471440788368
0.0021924025556205756
0.05025905173962938
0.02925655537452964
0.06489026059070101
0.031486642430147656
0.0576864776027948
0.053108113581670655
0.02554804452688616
0.06777673448912645
0.00389789706620964
0.04223690859643824
0.015701026320854357
0.04666090919870465
0.038633889195750976
0.032186478222920104
0.04446647417543657
0.03889971963406205
0.015880259635730695
0.042167437929547906
0.017165433573913234
0.023655417039562577
0.034145784445297596
0.011669453308696948
0.03320506896884794
0.01276112064385759
0.05048553539822308
0.002183854309150806
0.02969739328254103
0.016715564447856084
0.0068042787388964765
0.047276917829713744
0.04487682742542313
0.01988174216788013
0.047859758089994923
0.025811892104114848
0.034720676827091776
0.02622862453596139
0.03935045329064043
0.0009989105630170804
0.005403888219893874
0.02272679419154584
0.04802742149135728
0.04315979786367957
0.05453762224918549
0.0013600289205283893
0.049486372567951256
0.03989947526256996
0.02251600060684136
0.057547476869022084
0.0236957725827795
0.0582234742479661
0.02373686523959595
0.01003397381629726
0.0335763084246921
0.0022450682247656577
0.04153984946938406
0.028541631370797495
0.06190146699540579
0.041929266322902066
0.018309021814707036
0.007548740034077699
0.028854720615424316
0.010194847995554715
0.048484673969129644
0.025074999578676423
0.0076639370363469125
0.051611075547707906
0.04872508667824179
0.027158662413051204
0.04558561186897477
0.04419367444279487
0.0221444407539502
0.02180914880045731
0.005662621640422101
0.005835315097625243
0.015034211251166637
0.02650231085041386
0.062025562532309154
0.00985553021423228
0.04879193293066261
0.0445506010555574
0.028734286370087788
0.06114397439933884
0.023273912777778027
0.0073005725713076244
0.032692802138659736
0.004568003122014669
0.004151226740123082
0.00895422127490846
0.050414464799314496
0.0033992201221098887
0.06016478305873116
0.04004446109277847
0.01466837505484327
0.03764275024376823
0.053044124203864985
0.04731228761379035
0.003282277428941468
0.01427274505266677
0.020011132018922944
0.05042013065131854
0.015687176749917032
0.039138131465850524
0.056476891800786834
0.06037704389096632
0.031237741268963434
0.019408158431862756
0.025125047263981893
0.0032756647386598145
0.03755581710967679
0.03800729578379158
0.029076399283265265
0.03871324291479266
0.048526360034970434
0.05524461610842268
0.06228486970478911
0.023252580429325438
0.008188680142416931
0.021668268558747532
0.030561035762948465
0.03816065377277559
0.027575058668093722
0.025082984634546265
0.0586582970925127
0.025599903510243795
0.035608202904775496
0.024854124264123627
0.04263028230700953
0.013386749317658138
0.007995659169447649
0.06327213388801682
0.007948686791618271
0.012300572475026167
0.02008572507422085
0.049518932108342434
0.015117925819301617
0.010036510379539305
0.02746437914211049
0.04092306566972954
0.03853352582705579
0.024169559910517873
0.04406021017267454
0.00219458353450726
0.003211684895469744
0.04468808662370186
0.01544879544014601
0.02204460591399814
0.00883522387609588
0.0636328777671172
0.051492872765940605
0.007376347789361321
0.03710917999302769
0.04867276273318505
0.03923356648452762
0.015259933983801969
0.03213311503554853
0.013941108515429847
0.054931270107908256
0.0391601312102747
0.03896951785849235
0.05621088240683524
0.06579025326749598
0.002455859911776446
0.0499590223924815
0.01957256282472234
0.03116108442455377
0.05890662239248285
0.02760961911235054
0.028555993824718105
0.0266668267438788
0.01899395799594291
0.04327888508491115
0.03842781557892924
0.03818167139338445
0.0013781691339791705
0.010086264139880353
0.03203039391513867
0.019167077023234638
0.06456211606233075
0.05985695809635425
0.03075000244473885
0.06234418360543485
0.05329234031181467
0.05622820103799132
0.008329854648288185
0.05254525319132968
0.020388746288066136
0.04050241650547519
0.03441870904702258
0.039049792517266174
0.03015307890617394
0.002604008900560379
0.00813793671569951
0.04606363404281319
0.04724675889921816
0.022771323199155598
0.05827735320376773
0.031219125773950123
0.014169104241778092
0.05382864961143659
0.018842520889547847
0.0374251337570692
0.02605409707109446
0.012944192933458547
0.015389381698206446
0.03593126756978561
0.033229022792488065
0.027787374296245896
0.043020135385030585
0.0452516843272213
0.04034101843305789
0.05778216905653905
0.05033836621352819
0.03200002610900986
0.04324198997917897
0.02187894802928482
0.04650635186246364
0.0553572819078492
0.03678993213181376
0.014184262655224914
0.04318025267075144
0.02036489606481978
0.04668787580814147
0.033292178247830935
0.013371100204064866
0.024941584511680142
0.0653263390047872
0.0036738219576296074
0.00880379900846883
0.05473574991073812
0.015335770636895715
0.018394588249511325
0.0287730466755205
0.056530053529346
0.044756969770303946
0.00471701215178598
0.0025863659375872914
0.025587155157518592
0.007535797401315225
0.010357096999467075
0.020991865169273306
0.04599267255943357
0.04691498199632921
0.05566230819465933
0.018192153349714257
0.021208479173884128
0.03718131309015973
0.031877431937763136
0.03551510973653666
0.026205733584618675
0.04104296165396361
0.009902041313403411
0.05901370816659648
0.041476429753209906
0.06280064086377014
0.017681253652745817
0.04618624418969999
0.055911358957144636
0.02454071861535509
0.03107003184195309
0.04003933643967706
0.01223165254777765
0.05882883384377413
0.06170206692898926
0.05739058878698756
0.031278622518670654
0.011008505553029775
0.03888790357938108
0.048083317160900085
0.05048870162727576
0.06028848687488494
0.03431178941146449
0.02207184870052001
0.010282854316188198
0.06948137125544568
0.026336669345568914
0.011054943541378884
0.0009152845770253507
0.051005932727544744
0.035409918726712
0.05669776740060312
0.025665354705876
0.020776435524841572
0.018322160094104416
0.06611832708618683
0.04003492123956453
0.02379434706745275
0.01202377865694607
0.050406977795210445
0.034466485840265806
0.025060356173647522
0.026011193044268563
0.021694986083312447
0.055733908339792325
0.015657369230828798
0.04500284030136874
0.0003530134187811784
0.06380174863661105
0.02750621347503244
0.02437442525377252
0.05189199906196525
0.040496380533068775
0.030999919621628978
0.055202223832602156
0.06251154813340482
0.04736154317456727
0.03866784043028171
0.03568062351587547
0.0199743952147948
0.04158746840479794
0.04084698432873969
0.03017889835549819
0.007559780647931082
0.04644486436235721
0.06575764301127607
0.04172492378168096
0.042875187840757376
0.022114919310040483
0.05604649247998706
0.047238967440419756
0.04127562654582156
0.0012565360229545386
0.040906952968165926
0.03693657503259915
0.014780491895728571
0.006599836459659194
0.016192647004474488
0.02472746051728759
0.03784790032514659
0.0443193078384631
0.06247086264352898
0.037014558392547074
0.026741832999625823
0.04452465025539626
0.00007638800910079937
0.009081520025137258
0.029456227088071323
0.01582033217940893
0.03184149478833011
0.005095918891667706
0.057570650940198025
0.055455360685532154
0.04284521689680637
0.0598705777364123
0.04907429730532106
0.057762427700307
0.0541535268951599
0.006996983208086549
0.053995901595430246
0.04694720024148917
0.06651644535305548
0.05852134373373885
0.01701416069136271
0.020528932094290443
0.013544747372749934
0.05364170243926706
0.0011123610595522655
0.002662086540606159
0.009592472069318342
0.011035122017540205
0.055623188215693876
0.005717381087158296
0.012180147323942904
0.06541095361117963
0.03290100077589202
0.020523342745948334
0.042317748700309334
0.004316158417140635
0.05576722933980738
0.05780857114559044
0.031813297093586844
0.0007031484875404527
0.051913896724945584
0.04763693144548866
0.02704761115213688
0.04898963868094649
0.01943616332392849
0.02971208822902386
0.06020300193360226
0.04289267781737014
0.027521680139017502
0.0445970564076996
0.03269571919136049
0.03618745589009135
0.051758615950769846
0.018572892628181875
0.05309344052724182
0.027938565736623337
0.056167929809347025
0.04160410892831472
0.033486105261796434
0.04876560466818645
0.05173519137655393
0.03647498392615799
0.05539594858655924
0.034185150588128405
0.04083120910658194
0.012892897926878222
0.03535381713219495
0.011748821703399522
0.0234299354917685
0.04333815914512519
0.05322166557550346
0.028604329302039478
0.03860620249094694
0.06124347834347122
0.006897871009818851
0.051464896507821906
0.017821552668758373
0.005985616591866615
0.01662128911840214
0.011843697422560051
0.053562342800406615
0.019565777813467283
0.03298046348491478
0.015548002229934074
0.013181858964820868
0.017578637076761654
0.027594792465773284
0.03765254405571114
0.009876343784986736
0.03288631890690738
0.03936222411201322
0.04562406852812914
0.05828454071855497
0.007776552548486016
0.04177960881890724
0.04185493792043197
0.0360451617229341
0.018958382448461212
0.02804434373070986
0.009484200511555574
0.055060496362917495
0.02335344051795504
0.006470229611106017
0.05751384391475829
0.03642169107174559
0.028164031702699058
0.041520920870131296
0.03247112996074471
0.023449683096427233
0.05160044514294844
0.00021757826917324365
0.023501962326132338
0.028088212013571985
0.0029814967985260054
0.025266090187471665
0.0639613104192766
0.007121738187542354
0.007251191092567098
0.00513120591630591
0.06110389535741921
0.05151917583455118
0.015581419164397764
0.02318899684449005
0.04927444552736538
0.06385659386365429
0.016297636237773812
0.05389925500748597
0.004641468532887342
0.033677215595186175
0.05086324083556207
0.03470420154784289
0.05407891769375152
0.052813178302262946
0.048769479979104205
0.03747392546943934
0.03527449413621644
0.0649238345919773
0.00936036558910059
0.057605460683826576
0.0014222059816408172
0.03781013764909252
0.06603499767520683
0.015575909546776843
0.01741681874041933
0.006876305646548112
0.05729819646331824
0.041346757506115966
0.029488494060481724
0.05816089829612571
0.031820135179852285
0.03751052651164583
0.01016062060963196
0.055286045458814985
0.0644470191281622
0.01609828442118753
0.04804345038680577
0.017629626138631786
0.052550455413582636
0.06355517925650903
0.04634769488850724
0.04651307920567559
0.04470655975188103
0.034481105519868854
0.029983748172702808
0.05505054855968823
0.03900387430415005
0.06595407368494265
0.05312902116301842
0.0006478875729360181
0.05846114306368266
0.018369433455138636
0.007748028679813453
0.04023755906560009
0.04316016136936776
0.01929880877523332
0.03921946521526268
0.018331898256648473
0.01088320064172121
0.03821023409606365
0.004170899356241346
0.05785433621156516
0.04189145978029192
0.010267286271884234
0.05059101949213156
0.02230596154601215
0.05480184250698809
0.018140284331810332
0.05917094813632771
0.057477231552838674
0.02176579347959755
0.016122425971345167
0.018331101493187937
0.05073329842247984
0.02044306008601795
0.0068195926035707725
0.0033444351262012927
0.01879532903699469
0.023603828050329075
0.019284798898386375
0.005275729660762876
0.04854335249361819
0.04985823533469695
0.037830400750101266
0.0500196784632674
0.0010774011059543366
0.007190986842363374
0.017621186249706176
0.05533247090918574
0.03395922145418396
0.00591114768313985
0.021373197386987716
0.06045643136368478
0.0129843308442667
0.05155487703023248
0.026345979759986114
0.011911360563996875
0.0375386846495161
0.009487889719847972
0.05575764343279802
0.0024970978804225116
0.031029958239686323
0.05648855179434862
0.049690216418162195
0.04286651689687715
0.001877390556203846
0.059636185149822225
0.03926302161159664
0.03481617026664039
0.0039005475610592506
0.037759456104842846
0.06860240688922405
0.017045635144842943
0.028951684156559892
0.03860207406222223
0.04359562392948825
0.04462859665415152
0.0018439292641631534
0.0223814331621972
0.03123525338500295
0.03739357868067162
0.043439356879912225
0.027564405695147478
0.057376719331415124
0.022947135254380434
0.040502480946708906
0.01374717618388561
0.008061831751978445
0.04951473288236553
0.02707671193023181
0.011604215842617234
0.028686099810243417
0.020116958778633728
0.032123169691322256
0.005364458375616104
0.015594121497693408
0.019510532277020275
0.05833127016614363
0.016467648127495002
0.009283133102596227
0.021552456276327858
0.017096235089329267
0.017916449945341667
0.04767799107932968
0.04614094365571902
0.01966741051253625
0.05354309779437262
0.024573176563001696
0.04392775031794573
0.0006493798507098776
0.04651977753833978
0.018417164835314047
0.05594002804190374
0.04529061146675038
0.05550814326751911
0.006476285092245487
0.05467815890316357
0.060214738511736254
0.018644036897736832
0.03922867950869173
0.05918315411528545
0.050899853914111885
0.0023371297512304718
0.058934505318659555
0.038056616904590695
0.03688714005297751
0.025435908018302464
0.06387523540761093
0.010160606308999913
0.04160637821196704
0.037401811351554196
0.06252047486650153
0.021719707906211222
0.02033341387241514
0.034994170898966545
0.04577367266800905
0.05253361275584421
0.030252740813948745
0.03266922173166832
0.038367832670462405
0.019201195013136503
0.019364692805760326
0.005767522938007932
0.01339505250345087
0.03675674013673835
0.032976068479202154
0.010261212204781016
0.054643792444298483
0.027273809184339207
0.0452811105388636
0.03200951822957152
0.032360189099242015
0.00453082542582081
0.007377975443600365
0.030550104012434555
0.04539303870627322
0.010006782986205012
0.024699644737933013
0.04821903052314511
0.040463204687868355
0.05583267472502379
0.02395097959737796
0.024142111359601957
0.039872645455484815
0.05522164632740577
0.009918847608956897
0.03544158515366737
0.026206269333090428
0.061528160899293194
0.0019791830709849807
0.03899071084157686
0.041349025359469646
0.025012689573033004
0.025620985704460357
0.03571764110070888
0.001991397805896372
0.04040260737149167
0.0232069785760965
0.032988649085867496
0.023768818942366175
0.01705534460206559
0.0034441704266853237
0.05025526634523168
0.04451865814002339
0.0032776965894860256
0.056398796019450664
0.034914298642543695
0.04163308191173566
0.04843364673102158
0.03251926736730534
0.020385370245958927
0.0037175955043919936
0.05584861906626494
0.01586285087126584
0.040745578651885654
0.05620275254358952
0.029299562490166093
0.03359424174763337
0.02967727542094017
0.038633482032987373
0.05456506228193337
0.052350006541167886
0.017566128279891208
0.04380088127050457
0.016341830928989207
0.016378887555878092
0.0353560892557791
0.022289272781557498
0.015028630021609368
0.03243543395837776
0.04388524939598729
0.04132799338978008
0.010960323459779254
0.01152017294981976
0.0441048461064919
0.02049675976644186
0.06028535966529444
0.030126877808429008
0.02748847354327981
0.04732088883319729
0.031586338215207226
0.0010689689348669837
0.034208110229868194
0.023322482820747524
0.06129537479906144
0.022126766828322538
0.015348884448718578
0.03461657486381106
0.03458955485684495
0.0002839236549842042
0.01967005088186388
0.06741314069183794
0.06636369268170252
0.020964921589635938
0.03638244222946108
0.055910749637927436
0.0036244127808447812
0.01708955598598148
0.06197137656775419
0.05330942726977666
0.003852991715574108
0.01615591696231732
0.02167802101377612
0.024115847038672176
0.012517047289106863
0.016735233664148894
0.01910559306139659
0.013470484597422719
0.04954933483972444
0.055273058115715167
0.042605236398503554
0.022392996636621282
0.021820408454244416
0.02764050989505786
0.02402836096080445
0.04897629233036085
0.010200944210662678
0.053350214711168055
0.015302386031063538
0.010536512971390157
0.03082357099810704
0.05341831500124427
0.03849935145698707
0.013657233998363407
0.006935843589358727
0.0530413724370688
0.03609215321504913
0.06556407540439979
0.01954485701579181
0.0037662819108999824
0.049830013055022056
0.030482084313293842
0.018744786775686247
0.01192527674152526
0.02626596786301799
0.04924939955400375
0.03484944718399972
0.03674520319319276
0.00851687446365828
0.02231918166106003
0.009281364057145266
0.044111634262003104
0.03288438654194933
0.05178426093939711
0.026924548227114143
0.05960528718070596
0.0537425588806499
0.03433010779561502
0.03382566083128836
0.002539873440731884
0.022319289988515383
0.01337464449455866
0.02156744321933654
0.026775663132877093
0.04009180116853153
0.018231989111446502
0.030406967246761386
0.025575463121103568
0.04163194856825485
0.011832906653847218
0.009713691960834932
0.039669316192913376
0.05160161638015703
0.01773448230520482
0.0043540326794467435
0.0408583151362149
0.03382931033323473
0.009592018909005252
0.00931179646605521
0.04065985696744134
0.046995742356525365
0.05399898147827046
0.04516092329421741
0.06190760127797425
0.016550612778280616
0.03517960146150338
0.0553817048200765
0.032001803302425545
0.020509661640297543
0.03732738398887599
0.05532394010996357
0.02757492702839861
0.040250327167654636
0.046951902165284956
0.037493461219548725
0.012679949061158465
0.05317661172428519
0.017452722837688193
0.004022650888074836
0.014748718335238784
0.039867690587122105
0.05613340476916547
0.0633537177220248
0.05370646494068587
0.032915612690225145
0.03310485491783986
0.02419362097637149
0.06506253914730399
0.05167540259644465
0.025498884648149655
0.05610820602177945
0.04722666057354967
0.023468382986635686
0.026682087807155554
0.06797516254275855
0.051314058361532223
0.03804627182734127
0.023076346842934244
0.047111592831167504
0.013132034561803469
0.06538267274562604
0.04722401868631596
0.0015046136771738243
0.03173681350750459
0.0666719430562076
0.055557251991277486
0.026724058342024504
0.03834180002873534
0.01524623568312364
0.05756382175885809
0.03618951311127214
0.03467858734561906
0.05000118606791325
0.05519169102449934
0.02315158368746607
0.05542428439523744
0.03473929985150889
0.02667026315824724
0.06625728561977144
0.03609794317596323
0.015803996436921226
0.0402013947043059
0.02179668390278975
0.05374135892537397
0.007941680843559158
0.0382113200105139
0.01685307987731067
0.02284444997988521
0.0238218686237367
0.04416906175427566
0.0034983975955897844
0.052535093087708096
0.0220187894331634
0.011670215332459415
0.06543831210309191
0.016564866375033124
0.05814140518366256
0.047582598948294856
0.042486117887916536
0.07290781050680674
0.06398724126245688
0.05393512752565932
0.037686142122605765
0.058828923714144776
0.012000839628281594
0.049174052229996906
0.022610249765422474
0.04102223197627583
0.028818370714118358
0.0036367287462087195
0.038389792928931035
0.05479978523315125
0.02536032593062024
0.05611662266109713
0.04087482071212882
0.03667959608741857
0.033228792490401504
0.04040578161711603
0.05427736101510126
0.038747513823030794
0.03995388946520321
0.060478337532492904
0.037770198276287296
0.041611546982753086
0.00011859540900271838
0.02280187771548474
0.05765325855548779
0.057724128490874986
0.02274640010333412
0.05844895620738919
0.03310258542428297
0.017348093814914756
0.04949311654401498
0.03923970553676266
0.042587799193431045
0.02636259825052114
0.05054582142008981
0.007237481649119727
0.04304339439238078
0.06220507309394025
0.013155614117470711
0.03038437005777925
0.056461969925475
0.001877463515115869
0.038770246269846875
0.041453955978152685
0.026902718312932533
0.04922267729517904
0.04583745372311782
0.030740190843893796
0.0361606609543908
0.0383526371833011
0.020885831786244504
0.05446169142144192
0.03303666617020188
0.027212272225995614
0.06809616882188493
0.053974682573519575
0.020412555981052984
0.02567763168019682
0.00633354957029456
0.0056919598041030115
0.014793208285722838
0.05342913513105277
0.022977674402255416
0.006287134417743488
0.03135235775602591
0.02218345889700176
0.044091503974901226
0.03193179161932746
0.059550054978612856
0.043857916600014514
0.02160035253138725
0.010772451304833543
0.05393194754882885
0.043237215460799484
0.01680600826424271
0.054610438172342735
0.046321308326535096
0.03536989856495216
0.005538369859664865
0.04272171740544513
0.03833064628821072
0.03563629352234762
0.027635281045657743
0.03344167289205444
0.021604313459732367
0.05685139497092856
0.04242706371103187
0.04883431986881781
0.06607783226175973
0.03152329151774593
0.00490220224670675
0.049848017727690166
0.048084872615814796
0.02574708013374611
0.061220913662870274
0.0009290595579324974
0.03198894830693197
0.06180690780625064
0.038006330835673056
0.032639331123248634
0.04556967645770941
0.043905816140129075
0.028077949932650816
0.05781875672469531
0.03240730101056735
0.03868827355063688
0.005269954218938331
0.02019280673456568
0.044086917251169394
0.029963466173369056
0.041191941223467914
0.05453753981955116
0.025795825933572034
0.042492330156104915
0.009313166350021504
0.028328196692597517
0.045572517038495304
0.04216694363774627
0.05677156420391294
0.022092135599411672
0.009050185117080094
0.039761110494713876
0.055636226300241697
0.05200304720838935
0.05937566899939377
0.031162213742190387
0.04008567730940764
0.06536745645375706
0.008923365284749641
0.05056152670167476
0.02033872511351106
0.006324755926243505
0.01876120605416354
0.060634902936416414
0.04327652482064927
0.038965426957432325
0.038849796997875136
0.036276063790240155
0.029799468668395217
0.02733064459236006
0.02159258237605116
0.044223583174138686
0.05714055084207239
0.010554900980893008
0.05858277130310456
0.04020653929301886
0.021320421373032566
0.04382931482232158
0.05894140500880393
0.06477040927224002
0.03182316993332121
0.002914723954687161
0.03522429320705328
0.029421696737014176
0.04008412847539205
0.044096987041995155
0.058402577279552725
0.05913538673987978
0.04944257232215053
0.054417726717745266
0.012042635064566843
0.047424857340182515
0.013436026727052531
0.01620769408085545
0.029408873594695767
0.04103773348002412
0.048943256849257905
0.035027780375345575
0.027701479973099942
0.052702606382450876
0.04962438218192842
0.03934614787648331
0.03690783936618393
0.05856076334679111
0.018582711641829213
0.013217205835302693
0.05072099315158717
0.03011817987090167
0.06121783348365406
0.04492987760225497
0.0355727895449543
0.0573987163669278
0.008181517736601068
0.04174274863044479
0.025244909235680374
0.008188495272264572
0.022089162065998338
0.04140114201052106
0.027719579372158517
0.019624669802343144
0.024239255474511008
0.02854467076438599
0.060917771889420685
0.018179569861201977
0.04124867483772241
0.045230905063957876
0.02189310885694201
0.03773296381021782
0.006643581755229872
0.061988564568786014
0.004492240669882216
0.03157873984591277
0.040787321406877096
0.043379768623537145
0.027941258450332036
0.00023972550126661994
0.03840803704000147
0.03668227259504454
0.019302698877918856
0.0024635474717737203
0.03071438314195139
0.05763977918687158
0.04899660269437876
0.023690908974317103
0.013772299487240555
0.0186965982223064
0.06109219864210215
0.037496483987403795
0.010383141471951742
0.03824878706481965
0.05728330762202649
0.015431112370551496
0.04839268363353523
0.04049387912950446
0.04455066821608738
0.0029982442174838245
0.04122356994594043
0.025499848582131793
0.05687091479549327
0.004528980620740441
0.06450440901131585
0.003107777919563973
0.055140501693701695
0.05321012901213684
0.04765035612553421
0.03674957761509885
0.022855709501660895
0.06319688236082671
0.009343047710945414
0.05129934019285357
0.023971340055971145
0.021658159853128946
0.06247821450789081
0.051707621285142134
0.026241550514431073
0.05473213259812859
0.0535594055250774
0.052611886056078146
0.03239531952657501
0.005676827869792426
0.008702904570650942
0.013830265646240875
0.034765553012383786
0.011734968256416648
0.01634241139366538
0.06642444366156937
0.021831755692435176
0.05701483342110637
0.07263053776574836
0.04233486429252862
0.010350122927003734
0.032765692716638324
0.017516176367925584
0.005704385910183742
0.03824734070330373
0.018294899185286057
0.00807125607120227
0.010790782233786123
0.037142120684478336
0.008204739909700637
0.0009963630290056812
0.024441122723848623
0.05888716912448403
0.03483379302333702
0.04072335816017198
0.04512966986023842
0.0656242877969405
0.030631858914719808
0.017656618915962357
0.03261172475386627
0.05639854501166114
0.011934272138209598
0.05352024295099804
0.0015579871492074414
0.025346013673073195
0.041794971301320434
0.034227369546860585
0.04483313669261058
0.054121653857603445
0.0035047057902658826
0.03206186836193092
0.031077571796697036
0.006026365136999526
0.020091778267453172
0.004416080064610439
0.05784484050766663
0.023583177875753425
0.023581581605548484
0.053964720596191555
0.06457250097153462
0.00668173974015267
0.06887897200033556
0.05852778316676498
0.0265061367603271
0.03143580048016087
0.04833521926867149
0.04687823231996759
0.005983006407915904
0.01748343933032538
0.01691016296231
0.028575498918452853
0.0029090022635172193
0.03226048567646127
0.0344882666911445
0.06541350327365135
0.023780283310423474
0.033858335233721434
0.028256365409950784
0.03129860654974527
0.05660208891129083
0.03086021653550286
0.001274652304570763
0.02961964542974257
0.011979585219476927
0.03905431271108937
0.06174047057388282
0.03583061666885408
0.053090462704974514
0.04017172274259544
0.05482880080692593
0.05673439363950302
0.020896382238842222
0.032963204161036035
0.026386883030581048
0.03674609326663321
0.061760186402476054
0.013033705056147636
0.025928476107502808
0.0434295837598534
0.03718072765249202
0.03273353135637036
0.007058560991402705
0.025750234416747664
0.019119130881007383
0.0021660690385322725
0.05473123475268654
0.010823209204218098
0.015408944264988225
0.05104064165274639
0.00638508021688526
0.039086350354054826
0.04486279683227476
0.0635869238934126
0.03452139788712231
0.01236476412391478
0.009501520719625274
0.02093679063512411
0.015354276000190355
0.04876874521952223
0.02887711999419539
0.015452225062200753
0.003343546765007771
0.05398696107401282
0.01921777828938516
0.008077267313258888
0.03414000775539989
0.04697147408297626
0.04522757085418425
0.0007845612291958818
0.032850994892323744
0.044406508534683045
0.02950252028902222
0.05436958703106192
0.012786350135003349
0.012721016353242673
0.05827272230869933
0.0032063081154635456
0.011249623728834035
0.023238625874575602
0.0068471931773375115
0.031237787222272825
0.047077206380288755
0.009205502390313175
0.0012093541489860515
0.04227724401534886
0.06366100537791157
0.001869356015889365
0.031077761069342017
0.02236637302786745
0.0667138986893504
0.05413110155999062
0.06387846631339092
0.017129879226115596
0.02607482697520352
0.022479289150107624
0.013692250909431717
0.031006294378906236
0.05288408257722854
0.06385346218357944
0.05149612711651387
0.061827104223391306
0.03769508082571539
0.033896232644364824
0.0032750045112623118
0.04516976954590681
0.03129911739119632
0.028392198801584657
0.020032012562653214
0.05772557565001107
0.05318423119673129
0.04124638351132941
0.048690155874559195
0.011813867008463078
0.059494574937996
0.04458415874849349
0.06949051161370792
0.02390772181629668
0.00358674940032367
0.05877304756824647
0.027241870449731413
0.0006926972557383473
0.03108157969673569
0.032451860961749526
0.02153940559495763
0.04060296263536371
0.0395390165908543
0.037184118297861744
0.008504742947692039
0.0047644656732317705
0.01801424668289626
0.03133931761620297
0.034126588562549326
0.06432297136488466
0.035024301490317045
0.06347376113756009
0.0679969380855855
0.06398489211869587
0.025307100050085653
0.044472282158738066
0.007238629794393605
0.035004866866313364
0.014848255536943113
0.060997837661970505
0.03509447945761571
0.008237483896056023
0.0396602760845192
0.01288613131777007
0.022035398152263772
0.011720958858006789
0.007445193659412139
0.04387818537447748
0.008830617121317899
0.024208701224863672
0.04378380984147588
0.05750339200234038
0.04095733804588532
0.021119442042509914
0.043573604312667255
0.008762115624297948
0.054011282906065425
0.05242105746843141
0.04259169303315649
0.03678614845388803
0.05950889647626571
0.04040774445063791
0.005135121769194613
0.0019354715534554592
0.061031285322166604
0.04442689399969585
0.051506977542976444
0.05668692993598032
0.036609334322803305
0.03175110500968988
0.03038404557827916
0.02200788177286888
0.05543049780965662
0.03139869495097402
0.05248254921311265
0.0008861794440423652
0.033650019650965944
0.0037702276147796613
0.01734569247997261
0.005644586883436505
0.03960704195977847
0.013940529522405137
0.018547521454017335
0.018014376226570112
0.03407266376864156
0.03352765156839204
0.00701470192841931
0.026521850497176126
0.009076840877428464
0.014709628511610636
0.0066308841515816275
0.03435975110601211
0.03994039621290848
0.052063113240741817
0.05870077311779874
0.025277711653432372
0.052051042313868125
0.015116891141221372
0.013589802512365539
0.016906807377700048
0.01675215454439816
0.017145805880347545
0.037557767913380204
0.02739517060465646
0.061214079810236154
0.01643200358130717
0.04068084902369487
0.013916923214793597
0.03181877193087827
0.02510992854241825
0.027623218116237438
0.03887009304646319
0.00707078017470949
0.03407321000235708
0.05005326361036272
0.021202484044154143
0.04917404388104192
0.029136302277822886
0.04556944525314382
0.002481448089467094
0.053270291761439666
0.030534671054577574
0.0030354142811509816
0.05212973515938259
0.050782443826343546
0.029783184172216887
0.02978847384402079
0.0026726107311261646
0.04224660258980437
0.04544245251957476
0.04203703623573906
0.02921140647225291
0.05274678154592973
0.05708723052075926
0.04488007573728483
0.015708221198612517
0.03519067477173166
0.05177039315661415
0.0038687436186207874
0.007030265384473496
0.004723008293167583
0.006764693165047711
0.032746046585730416
0.02457648211851347
0.055806964493796254
0.028510356059667577
0.043499547679105084
0.06094469672168533
0.010670122575317877
0.03150379994135703
0.008996157494421606
0.010154203574276223
0.043019461152601995
0.052197539651524356
0.015747242460241912
0.05907350577924455
0.0554534871457479
0.017673745771291428
0.017028371589259877
0.04774762690975635
0.04793358546440479
0.043014014487578245
0.0059971715496766696
0.04915951411634425
0.010431305646535388
0.0028769064654547497
0.01042988498165785
0.016401663929289184
0.04919838862706921
0.014880322680108603
0.02530665251194304
0.031882249055717356
0.03494435886929105
0.03753651641004774
0.034915568659251286
0.01006418669708554
0.0001163972530063711
0.024655619622414245
0.004282034864159446
0.039061398640194464
0.04101861028224946
0.023857825678667146
0.048003315186199505
0.039646653620362564
0.01264875518108023
0.013458721810885591
0.053779223474956665
0.02302793757215928
0.025364307958423756
0.003111345370009209
0.02794864788030046
0.005375292899209218
0.00935898940710716
0.010277062829955521
0.055579279575687056
0.03518457671502734
0.02026559417431408
0.02869389573865694
0.04784931431772062
0.009713486219712063
0.03958619238422418
0.017145866666869444
0.045185762701980374
0.0022733822369688313
0.022072714676692553
0.01414804941334897
0.057138428135029146
0.041336071371183974
0.042058386084405895
0.020892042032314453
0.03363296226228574
0.024075924743201256
0.055604427510334106
0.07512187528402624
0.058853699169771116
0.018840344237537842
0.033300969062180885
0.07196197029232085
0.023312406863277336
0.03425457651167313
0.0018147562021808613
0.05891979571559968
0.04872996984090741
0.06882934158292608
0.00658968823077909
0.05215113088385416
0.011928868728581222
0.01403080743201709
0.058206950285078954
0.01872059669041874
0.05190158998592083
0.03796780313906118
0.056552866755409235
0.050183004300929444
0.033933618322423864
0.03708811561212126
0.006055746008945328
0.06296196690804393
0.05327527129814302
0.0354934593166779
0.04844266246490223
0.010906612460846217
0.03721167113161765
0.02597702676499556
0.029797182444193174
0.005209791494830127
0.035848969648542325
0.03904590602222964
0.029193398308774626
0.0580744923664424
0.01663561771706973
0.0183396458981214
0.034858803706803713
0.028009443714559868
0.004662316425351572
0.02734397636439381
0.05149125710992173
0.028202535574493162
0.020889126106060526
0.033751898218794235
0.011520342529410572
0.02668077323507147
0.015124260363433045
0.0036708890320788327
0.05298491756115992
0.0396363809876044
0.03893390096517115
0.03896603269436176
0.02321838628136926
0.01198938169560823
0.016938965331774948
0.03694009572541622
0.04165323086373295
0.000917132574021277
0.0292069577190495
0.0011365811822844538
0.03645615613521668
0.05834195200969744
0.048747014161759604
0.046780389569430925
0.04215147225449053
0.010515475549728651
0.0038950231157754765
0.03882601334288883
0.06064187117524661
0.004485554206256969
0.01843727824475519
0.006937801293336763
0.04209192886091996
0.04750984458958234
0.0013407895825960396
0.011692679178370191
0.01942517921510615
0.049789481718921856
0.041476150900197545
0.04715744794779305
0.016523362531421996
0.004497905155267037
0.007052842619073021
0.032468408449898484
0.0033260651457164927
0.04480476528709153
0.06298120887282076
0.014088617120398373
0.03710351420141461
0.015390391088963978
0.06491123083881227
0.03379549068793459
0.058977492465208246
0.020378945284017007
0.035879451380361575
0.051315051128919556
0.0500633966361205
0.03617954980673941
0.03654571369302905
0.00037941937157135255
0.01698822073711591
0.027331735896960332
0.05893938919816993
0.04228169486807522
0.032530310688960756
0.03300419549679849
0.03196710495402116
0.055970896133328035
0.04732386980358605
0.060993287306053495
0.0007962874818720855
0.018852601870059413
0.06457435844437412
0.012229875036519693
0.005499463112274516
0.037444045684780616
0.01015564900358139
0.0018047722613242436
0.00841778282784234
0.004387979865308637
0.05179624906677159
0.044872850105749255
0.054024803361409454
0.05782280856694559
0.044422524136323034
0.02437138540139957
0.05056590195685269
0.021069852560353482
0.040652570544094754
0.005185800185685208
0.05127412068574806
0.04339708432148357
0.04057135822046415
0.05655213068559069
0.017630082830738945
0.05620187367867813
0.015144264457224195
0.0509731994354635
0.040039970960102686
0.02307786720813917
0.02285162040222063
0.02238845482389577
0.05094996361092951
0.05430298591996042
0.015165331299212596
0.06526575021651919
0.049244658366361375
0.04044265730874534
0.02475066350355971
0.005137662919778223
0.034307735590872995
0.02227453478072988
0.02075235322451698
0.03126828757696102
0.02541733797562401
0.05507693865997155
0.05869748255215985
0.039797193974666106
0.01174846649809082
0.03450746950404565
0.04228488414712609
0.04770921728107255
0.061274479108936485
0.03520967694996924
0.046389240524444264
0.016841144234473266
0.01739848844867768
0.0504169767815731
0.00208627674970681
0.017908641482119344
0.059498269608793286
0.046570174165939546
0.024458524842053478
0.028889139394027246
0.02823796366899463
0.06039741591460496
0.0010838145210592515
0.06510189950679908
0.02508613203833605
0.03774667497568312
0.011271668373449678
0.02321807277924114
0.005913721932847488
0.04110679253698839
0.03860765004260262
0.015935484781235645
0.03671600068023348
0.011760263696327444
0.03003805382169035
0.009484392352066431
0.019727088466407052
0.025227978144346234
0.003499920273599576
0.06587444436415638
0.03140375605135002
0.02228691104263246
0.014436969420649159
0.027280926573754777
0.023143104635635993
0.042010541554749134
0.06136203799849026
0.01126481010764603
0.06822640487503472
0.02296205332114387
0.0011179311747080555
0.03948724477763942
0.014565468389286138
0.03732661008469311
0.01711447327675467
0.018148880253941894
0.03541630339480074
0.000023878308668710675
0.009824805716222795
0.024939093864076594
0.05888228425796853
0.03587428348000525
0.032423104943834664
0.047223607330974984
0.024228971889881348
0.0638640754472792
0.027579496961545207
0.044795927789848006
0.05789394650500955
0.029410468795993582
0.06471273511663186
0.050709463485089215
0.0027101940295811526
0.032786772154587106
0.027092544503764304
0.00873584190084598
0.05528554381511463
0.04156824008860768
0.04391563596379905
0.023405371150117874
0.023438308615478385
0.007863125883216802
0.048569651889542854
0.052411841764996386
0.02122328953838195
0.05495737598059898
0.031495706541981465
0.046580165370648165
0.0252587584890896
0.03351227055812522
0.027971446612490455
0.02091835091223558
0.06512935621254533
0.03777183522720434
0.004395272189112766
0.015152557400274965
0.05584453873103273
0.03217815905541538
0.02971653129694263
0.04925224551132999
0.02336495575763741
0.01325931066099661
0.02984479560466924
0.03136315697556895
0.04131191686563705
0.03987208505383535
0.005388839798170641
0.05236989427854454
0.04034648003095186
0.041659578279939914
0.021340645457033396
0.008147708457799309
0.058114659335565054
0.06321692378268653
0.0018967241103880165
0.04550762936091969
0.044754195561149825
0.04845618192670263
0.03996618827289546
0.017590523427129332
0.043646229403197775
0.05913888147036796
0.03549000792440939
0.03843662398859916
0.03809900029540046
0.017178635911737513
0.03147228460829161
0.015370759124370793
0.053029396444376146
0.0045448188801230464
0.012529870486320325
0.029144361757501278
0.026929037985863758
0.03892205123785537
0.01455429021436351
0.019630411416296872
0.04635197623040455
0.02887497097924268
0.06015814177261138
0.018201622606888155
0.03789149590408218
0.005836180800295162
0.055354992506799885
0.04420555161445293
0.0025153112064579936
0.031352567651236125
0.020587418078673803
0.040375486851319434
0.04704403611201318
0.04092730883938316
0.010272705780741243
0.029289139763662955
0.006585050879905933
0.05139842692720116
0.011620800596048716
0.013601224360043903
0.016864057162626053
0.007840231670711713
0.02150346831771765
0.020049036108340655
0.04831994032444248
0.05959418778789831
0.03625399164131503
0.047785019610316934
0.00204628696298726
0.03488500938799646
0.05178152190294305
0.028423136534631986
0.032105475482789324
0.04235036074742254
0.05479508387604133
0.049637276097168885
0.039358862514227315
0.052993776667469315
0.03579191303606323
0.0440193156334298
0.033710835591960094
0.02635942394310386
0.06162388143198144
0.053311619579026165
0.0707408452780401
0.002433263570801176
0.014813330858537447
0.055178691593401885
0.024394156360637135
0.06270028922936241
0.046701104900055614
0.0002716843544575272
0.040665086966362826
0.04845066575794883
0.054492839750342414
0.00895955824546369
0.05709145084876698
0.016839518211652006
0.027003551192004177
0.025378189793116433
0.04342435533453801
0.061365313405094234
0.04733830259299582
0.047817106841148295
0.044934956415816935
0.057269646935836506
0.0017581297905407578
0.043020208583848245
0.060124272252925284
0.03310492794145308
0.008468033240527027
0.03448713516835176
0.03351687568805613
0.05187878317077142
0.018739433704689914
0.01632809239949675
0.05413680505436192
0.025784442954452744
0.04711444139243479
0.023385567958361275
0.0238426274825421
0.005277391310622677
0.0023629843768896157
0.06365848014635173
0.019649543256239826
0.042331374940766026
0.03943572563903727
0.055371260319713844
0.04953070589327353
0.026271723331625366
0.043391708279376134
0.005844766747321689
0.04955107287401899
0.03072333942805514
0.028463842236821347
0.015467721413620256
0.03965090484285526
0.021906333174859755
0.005171403063810715
0.024254920628287557
0.06047875026474594
0.047580738413010096
0.03696789008267351
0.05041988859758504
0.050297172221529324
0.012492006848647328
0.05994805113962047
0.005773589529096525
0.02104030476756178
0.0038774037539023106
0.03987960487810639
0.06349593799634375
0.03715443858135957
0.004432548825825273
0.004475322785990056
0.049278038444153044
0.010926393281867137
0.01239491622326555
0.034665021251480806
0.06456522680562309
0.062273773914396
0.05871091221312288
0.0560563410987222
0.04207504797526828
0.004876213265878761
0.06088407187885189
0.02589773702271102
0.004533694949748879
0.035201226738674554
0.06276669557667731
0.027389423495184927
0.06770491845295808
0.06552776949849948
0.025753637729536087
0.005898273979449672
0.05406935531110795
0.02973356309905017
0.052423940747036615
0.05473716417914189
0.034634093084483474
0.025115827851729923
0.02709207781655173
0.03127345966181135
0.006886547094422242
0.004475094895714487
0.03524728714690743
0.04650895635968679
0.023672611554476794
0.04374913994891324
0.03526915207022076
0.03771264668888451
0.03193617001037109
0.04020059641540835
0.06661669459209872
0.00448381676693403
0.03878069038152377
0.030368238404250826
0.04631914264909432
0.018325799532790094
0.023667941779664064
0.0008942822799818926
0.057328380787362375
0.019409723043921887
0.05871797218284819
0.004575283457923236
0.04732652264788211
0.004489050456686293
0.024214994375435193
0.05997234271761663
0.04125984908221879
0.05831231083256544
0.0545244594781957
0.019587067480535028
0.02069100411868568
0.01461178439339355
0.009444404966714733
0.03808337591577685
0.064689538114725
0.03323542381800232
0.051494540752468516
0.03760218436786912
0.011704396147039534
0.057905261185229914
0.03364203963663392
0.038324936411850946
0.008875606653667061
0.039122856665409274
0.0381030469314992
0.031555838739753754
0.029545970948731754
0.040159764942693785
0.040587467802876774
0.031534739603328185
0.023513297376976303
0.06665538451235213
0.03283404465770207
0.021196275112991703
0.04129391393531326
0.05466210571388102
0.041454974852962186
0.030143264700690918
0.05315618348189866
0.06621045885351354
0.012973038690349029
0.04550977083123954
0.007226946001457747
0.048178727384224164
0.029786211783932245
0.05508002562278585
0.05115404658351741
0.03236410974741255
0.04155262748262294
0.0413325429653251
0.0327775454815217
0.05231266146297554
0.05579514256588969
0.06320334678789812
0.02438470293831878
0.034312715348201725
0.019776425282012806
0.033816333822116525
0.05991842891767329
0.038836454903322895
0.034814150408353534
0.019698689029309432
0.01435288577194055
0.034351753823067224
0.0448928987346332
0.029020047934430644
0.05887740377176227
0.041566898287426386
0.03006966554892676
0.061516001077867255
0.06503893540688427
0.041180053180301386
0.011820840662875007
0.043406183993347336
0.02265399801447597
0.018717329205544787
0.06288105107760386
0.003052908380476197
0.042243747391438054
0.002356234886254413
0.04043601579823194
0.03142203684182656
0.05652076282006137
0.0012488331004255795
0.012162289805368489
0.0022243270067248003
0.06117040361859023
0.03489705408082915
0.03260898676420305
0.047732730236843844
0.05800770876646642
0.0013034123294063742
0.057843748486896766
0.05783057187975391
0.046773316301547914
0.035553919839232805
0.012359107706804245
0.06307493198604759
0.002547322877161471
0.027684767726340626
0.04308910640534483
0.056458744420872585
0.03828051586581411
0.026733680618445287
0.049256438639613674
0.05349825327531809
0.03434636496688544
0.032309353039847125
0.040941050995073294
0.045161713772348885
0.06003287248037755
0.03337525396190967
0.013852333201989189
0.06116624320335024
0.02264796998402709
0.053138111156216444
0.03800839104946913
0.04998109520247973
0.007499510818377245
0.047831679122323965
0.013523036184154132
0.04275870090402558
0.02299377805171203
0.019046735818259334
0.05887364989304089
0.06490583839927126
0.014135343157679926
0.013311626375659665
0.05931879241282833
0.02300715459333074
0.008252492244221553
0.04158553364430278
0.025119274747968115
0.04507949909957229
0.05359225801684793
0.05207331394433803
0.05805322667235438
0.009172749510755255
0.010347572228136806
0.050046463900624824
0.04479471742346725
0.010709024352886714
0.039528531842314224
0.044963639151990545
0.004810690586613171
0.04502433087393687
0.03750093349142026
0.0001463788583760912
0.05653267240310626
0.04355952405894099
0.05346830024614514
0.018858175472586714
0.047518800219995494
0.012981453859887953
0.024527254843120943
0.035887803189372645
0.0330843800722054
0.06062723496185273
0.04444816464520394
0.02445007438453207
0.008978083247430711
0.054848668266747315
0.05048854859894485
0.03970969752188343
0.05236368532423713
0.016921963260317256
0.03459329197432982
0.03540523225790771
0.025074995372837836
0.005520516271628174
0.04681630312520072
0.020081189875113033
0.05915998065002323
0.033763943853768484
0.003463212373257566
0.007661461254507282
0.02127582819150454
0.0366561261242291
0.021471556323406568
0.05169518837877647
0.03841323187621244
0.04286237665415797
0.03570883158991305
0.05328275403170231
0.009922634299095956
0.02707913056131829
0.02721484540089734
0.0005478077710770826
0.03898153372676843
0.010332850627465388
0.06252518891227461
0.012162785302835372
0.052352216121907234
0.01966021406985916
0.07137093359429472
0.06183490558656011
0.013167958323349136
0.010378088296185323
0.029318339690900284
0.004873793297522614
0.03450229058718875
0.05637845944403741
0.05162604682127608
0.057808812053870465
0.026164930047985105
0.0702664600675595
0.05974036097836103
0.05631157565031449
0.011287612604070884
0.0577552266393486
0.02235615136422799
0.0357080840310165
0.032426808450182844
0.05461793813364334
0.049921834420189166
0.048268798334443634
0.029291735531469774
0.01631395635684409
0.019213128487064024
0.05751836052335852
0.011050905002954078
0.019427128232370142
0.03954186439306226
0.044971762144858166
0.031967545384913296
0.050467465623778074
0.048335991642429466
0.05668530858546343
0.067369939893165
0.0009211453202824904
0.06605888422348209
0.00216961947101404
0.003957105282355044
0.02830851857626187
0.02893497853342601
0.04223655502107269
0.0055279791336899226
0.041059960555036086
0.03316995781012115
0.06227592388239714
0.03672874186687918
0.000953950159101448
0.030885680541038168
0.03025274817220254
0.04903720933019698
0.02818889122333512
0.045209194094165184
0.03762370270808956
0.025293098824844006
0.03771121612585656
0.013803043896185163
0.0029294598426888104
0.013223837033760491
0.007250727436996999
0.041885564229573596
0.04666138185048603
0.002040365779719667
0.013473248220984814
0.04029965737948968
0.027725404777677327
0.03005937426140176
0.040101864960302026
0.02301413394606838
0.05643980837575108
0.010471865970690629
0.06031314136780209
0.02297468622065459
0.026963807872022613
0.0007385866818905335
0.013573535745931061
0.014795503415242283
0.0013223380713546684
0.009234044854924585
0.04206064682709565
0.03324650629936095
0.01443377493488084
0.00564916965132581
0.016155809328799613
0.019863831473010265
0.031139412788108767
0.029683222837632854
0.017718127873902974
0.06047639281952756
0.006686863303708785
0.01814846723618675
0.02514603725921076
0.029432868187502643
0.04574704799405095
0.018314586521670603
0.04414263933465437
0.0008151093336454861
0.045604050456695015
0.05198966284864078
0.03317109709680031
0.04804436946020466
0.04774801973102003
0.048698921162185
0.061628668184241564
0.018521270025818378
0.058515075045767445
0.03391890657079974
0.04939854704594228
0.03519630209986378
0.045875451478925834
0.0457835969828557
0.009585740160471921
0.031197560799018177
0.008402056408805099
0.027272694281739163
0.030509964206738703
0.04663790880272764
0.042348163520066845
0.009628936263402752
0.0417417180218495
0.012835812258156077
0.04587496226229343
0.007038359867921597
0.062433686444707114
0.011120711044288877
0.04967117942416152
0.04261613250154969
0.005458946897219655
0.05706212535867398
0.01701757820767503
0.018367192352157773
0.03969962863469569
0.008183122218330436
0.027558344961237113
0.03631874681566009
0.04530583940792609
0.030384894882494337
0.026437045009233107
0.024990231677360947
0.02577769619806769
0.02108080314017079
0.029387741172228116
0.056617953836586465
0.032268764071320816
0.026587105461502454
0.05813147424242429
0.047149998576249574
0.015695807050163428
0.011213107437050606
0.023021717193863263
0.062361512212006295
0.008946610244877137
0.05305554419802082
0.04133848684895629
0.035161897353967485
0.023607599257498238
0.02676304350996933
0.03780860486264709
0.01144221070092777
0.009334165638103017
0.016076647333397292
0.020249827867091376
0.0019812028069134736
0.029522861701574726
0.03666147895903803
0.039479104777498386
0.050690259425561865
0.011012941030149248
0.03696120334659071
0.024108041363141392
0.0726079994293944
0.02378258898008189
0.06339466430585816
0.05382894755577902
0.03246831674852521
0.056138226749331374
0.05973924974704549
0.01585055265597193
0.056772094819923055
0.0532669577432087
0.039003950245229735
0.029697509988924054
0.026532812231027974
0.014685771389957495
0.02214281291071035
0.051931206625073424
0.02946626084819472
0.040758373848896405
0.047978637840092195
0.004976474836298544
0.02835459391876641
0.021146086569915335
0.012967888911473813
0.05773849560195284
0.001875133471977052
0.014927521412841259
0.014028657716027416
0.013058171565727533
0.05272122288989222
0.026433923803774656
0.04913667472737632
0.05426737091949374
0.004096022290016916
0.01878925390520432
0.019404076333774778
0.02614924382033492
0.040209981492596386
0.027602316468520804
0.0425988940027455
0.0641826418283774
0.026709588683481215
0.05291809347805088
0.01915238673481881
0.0008791411515355672
0.009906801848788433
0.04219742737832201
0.05550537062960074
0.03754012004629003
0.013687112177564874
0.03899040089454433
0.03711275557089123
0.03960918489121285
0.03969650390300234
0.04882868394029385
0.056026895444611695
0.04740687529459398
0.026871281109253145
0.0442214176005552
0.04779239399633751
0.04532485714317854
0.02527996744244247
0.002190832452072758
0.05614296031883454
0.009950374574290991
0.024761433205475997
0.05325128012634026
0.04677484375678457
0.030057222683336954
0.021477014834171665
0.04260453264916489
0.04744916105301499
0.04012856971924338
0.048783232652413286
0.057116058051436845
0.028965167327041654
0.03628325546537712
0.05564442388124441
0.0031780774747352503
0.06247164125604041
0.02812096976450518
0.008179783584769217
0.05821146935273009
0.012438049598590644
0.008874490452095431
0.004696963680255843
0.0640453403521544
0.04860120553376998
0.04268434681374587
0.03573635835143295
0.0267209817411708
0.0158475906232987
0.017090152439346015
0.05137837443412125
0.04699546884468227
0.0008722375452440323
0.005837402188408541
0.04522260966123216
0.043395339225112274
0.026395553853982186
0.04865135505433512
0.03472403465497155
0.007094422157466426
0.004590748310060804
0.05179745929840573
0.043855613130246475
0.05240817739520937
0.04593250883687745
0.029804145978420297
0.014443592371689662
0.013038576541946532
0.009459914374832689
0.04220377977469743
0.021813082903015216
0.03308808057126806
0.01634738401745671
0.03293579017948834
0.022504966401791445
0.016198201388480125
0.045447670492550975
0.007505349547078441
0.040143967002864336
0.05389410906231702
0.012072955843535979
0.02104154133337763
0.01574617387235794
0.0634628349738593
0.05504457864933828
0.04731038330816855
0.03695436245367185
0.02366946934337112
0.038367803950606606
0.026892230735823655
0.02276871925054272
0.0005711297972416508
0.03690078304134845
0.027567054558845783
0.050559485580310835
0.02286908744863548
0.016684326960640507
0.033073278479301874
0.023894271218074397
0.053310626126464686
0.06286307308115709
0.010985707943979092
0.04017230135820769
0.02410727308448321
0.015272606535164919
0.05187079462397188
0.022540950569284554
0.03525314764786127
0.05553871887261447
0.00696862223039774
0.053777339495808776
0.011745378684027889
0.03131796363026123
0.04051021582242317
0.0226896677363637
0.016912383180132315
0.057132470686685394
0.035794907093319034
0.032621949746321995
0.052254530926313755
0.05035370953398029
0.062416015010223154
0.05956916162317691
0.03345778384951402
0.05128282926570089
0.006538195228015297
0.022020327951579752
0.057301167352897295
0.060843677971673574
0.030359979749221406
0.004352602986700744
0.04787977102887094
0.025148429425947822
0.01653149300204505
0.005144993435414933
0.018072377803698417
0.047682331365173546
0.025111912015288135
0.016241620551073924
0.036094184263869206
0.04815379257671509
0.014321024853806444
0.03782688761727959
0.05072835367225008
0.0599516881093057
0.031558151458361806
0.016698424549003308
0.03241610336578574
0.03156810518521218
0.027556808678319045
0.034454726243111855
0.03440790433745327
0.0009313564649182626
0.05046690981828236
0.030089787554076187
0.04115221163889635
0.05691004231527616
0.04218733141658423
0.044549843842163095
0.010572249565373826
0.030253648981845106
0.018148136575747674
0.01574406907510279
0.003920604310113415
0.010030055952419934
0.031325595323749664
0.03372585861666771
0.014814133407437117
0.053939877802143314
0.061159622664334314
0.022822961954063803
0.03507720359231172
0.043378274762828815
0.0481085279278574
0.042978044120137414
0.002827766867469969
0.04553318581245337
0.03240522299755001
0.058539536243556345
0.01204624877940143
0.02903273656883342
0.032218149606740965
0.0034934019453968105
0.03376405713244012
0.040104797344858556
0.00607040163598118
0.015989489246281918
0.016304483655829736
0.01287890591266574
0.06806414478508645
0.014999974138935647
0.008982966085942805
0.02839523520988072
0.0016201489560745156
0.014612680004362352
0.05896244760686729
0.053555138685123724
0.03815633325767274
0.001586010446739394
0.05603230198537199
0.0284879366529127
0.012213424398261485
0.023724956295752685
0.055067763060932716
0.007474870669190178
0.04334854693743152
0.0021488717612210754
0.05262966034736672
0.05442180671793801
0.0675511646738212
0.04433533458945471
0.007084556880000317
0.020560356669814595
0.011449935013653044
0.02833370326408884
0.034515889871107604
0.05910237202325167
0.01992080867846094
0.05981205983112301
0.0011207570714728693
0.008535811060404106
0.019277459893153756
0.008522703757630694
0.014719354101160704
0.057350547144620796
0.05181368218343777
0.04857550884246591
0.024320089905855696
0.018066321211860352
0.011119311494466908
0.04260906475601124
0.025592558274854686
0.0062691294510566565
0.006397252234394665
0.008957571753397819
0.00595369290378055
0.04050477369756735
0.04216828621766744
0.015619597224218202
0.019878779517987413
0.0196671181367746
0.017048489178177893
0.010556296502696313
0.0413476432827905
0.030827303240087298
0.05735956568241073
0.052827737431387946
0.02725593704388499
0.050694675922451984
0.0037309861240983314
0.05164439152982944
0.04497791529640053
0.03767990989503703
0.040328706272721976
0.0028665745909020996
0.007229091730618896
0.02611729799684055
0.033162368278129274
0.012441066714317087
0.07086398177660638
0.005871921305990897
0.05130730700233689
0.05731222759025865
0.05336165523799033
0.003461020530699723
0.04646316679672421
0.04479395167861349
0.04373150788950807
0.01836579964938684
0.0013277120673512324
0.038626174257647874
0.0537644015043691
0.06656349301116597
0.04170259659218396
0.04945935603140935
0.048436260633630344
0.06693275990281626
0.014838966457427648
0.0032070994790225574
0.023428058978317838
0.06714296658805424
0.019382057324556876
0.04003459651523004
0.0317962812410984
0.03168807413858036
0.0036570039842298355
0.049322023422344506
0.009550570642657697
0.020967876754113997
0.04376123896076533
0.044489250808130536
0.0069570398560989235
0.022723945078617767
0.03510879791786598
0.045729792212343065
0.061971932547351734
0.01732808492127755
0.026228939308089907
0.0012664949153134558
0.014795030110426486
0.04393489175475296
0.021545781674672807
0.032252968301334804
0.02589275938895468
0.04497704838720237
0.024462233738624772
0.010517713256695193
0.004975279228994573
0.013550655066762587
0.05267735036376501
0.04696541480687226
0.01870030720363498
0.030336316436826386
0.05153806103964992
0.06160341029726594
0.007607725907090416
0.05102315140944776
0.03938661709454474
0.067576098289479
0.03072005729537926
0.03136942642008914
0.055300479789906924
0.026606427617475507
0.03571164407078216
0.03488101090089288
0.058756479664660195
0.05723763353378901
0.03732486122858513
0.05294093038577002
0.057636401473369854
0.03661819428064602
0.011504417827218233
0.002852461527786605
0.002933773242670791
0.027932779982724948
0.02781248951905224

==> anc/HaarRFC_U1_L4p0.03.dat <==
0.09203060157421675
0.07158789573736796
0.013038932434632045
0.07769328246685277
0.065101972270046
0.010693895466000268
0.010914370239451052
0.037212702444787644
0.019624761968787617
0.04151969881755106
0.010663629393477507
0.07838964123545972
0.05609881472922294
0.08470636083563848
0.03829367995114036
0.005071417884809275
0.08258052489249032
0.045704183005486385
0.07559233009639818
0.0030365959173204978
0.012395964130798465
0.004409825142003871
0.06279141785382714
0.028601776043411676
0.08362587512213225
0.037895594859776865
0.09734723139489194
0.037694301973675154
0.09789377709252346
0.03023805432733383
0.08456423519972797
0.07092313819058635
0.0850365864310084
0.06480017410505783
0.04808411894836816
0.07640475952447004
0.011865011137511663
0.05180466752295183
0.060318935482410185
0.0787225674718816
0.042961294457158565
0.10276287927178766
0.03603792411120506
0.04318560784625435
0.056536012837896645
0.08308246341261025
0.004059887558531635
0.07213080461310731
0.01231023998593686
0.04750910484976864
0.04377862751622614
0.006425283826416854
0.04730331991343626
0.015656799953076575
0.08123407913406246
0.045869787654147766
0.08622533765876322
0.0406794269304701
0.06690444281669433
0.06396946305941303
0.058243112534820785
0.0338266594421255
0.05791756278443922
0.06495904845947158
0.03771760637042738
0.08507225950563585
0.04411842706451233
0.09796463471118597
0.010581024881912877
0.03568716910887889
0.005596280853859487
0.006520493186313171
0.06628156371704993
0.008462391842122417
0.038191541889307214
0.02465617795463705
0.05705302328430111
0.08700158217638117
0.06610543229470785
0.08737637606482812
0.07506554307306322
0.08057633282057963
0.02486929145907911
0.08889050391249251
0.00891025576825219
0.0135665445636274
0.029581104436318686
0.08226008360883642
0.060701085441641676
0.02814247561971343
0.09297633123639731
0.058850816468953654
0.04278184671933867
0.04265625560629314
0.0930184336667598
0.08581145411874251
0.0044159084345739745
0.005528802810867751
0.006038543103728782
0.008281068340830157
0.09326998436712969
0.08026344781945777
0.05801660977908893
0.007315533377576715
0.06489020999829867
0.01943994402159612
0.03005331239266725
0.05253027660376491
0.028432222817277787
0.07175168418516331
0.09995329602714048
0.06800534779914692
0.0811093573341394
0.06979165316673569
0.025419087243742755
0.0730781893641111
0.024773837378211504
0.044468933437329834
0.0008090785871486714
0.023356189752608458
0.08147208710203403
0.0717934778416943
0.01655612332120509
0.08224621373015381
0.06390438946325713
0.076815357679061
0.04907419157776973
0.08585450230713586
0.05359279522335622
0.10457230487261113
0.05005214355069295
0.056901710671792824
0.07902257820389602
0.07438864856144121
0.029124683721592846
0.04666874701467122
0.048826195316918904
0.010119345227032742
0.056102352781302905
0.09589384557778403
0.012486008977988385
0.06782008311826082
0.050258710777830465
0.09115921566369257
0.018989734782832033
0.02182325052903409
0.085107088203347
0.06456065981018956
0.07104288036197595
0.03684078854268882
0.054051763704175596
0.09044095728749765
0.08472895867282382
0.010464077007087399
0.01465193675864251
0.04599393078049047
0.08203520451859718
0.09869942504920472
0.05573253827276135
0.06300629482160151
0.02575868412715645
0.06770646345597424
0.007639574354663167
0.028121723942605877
0.03999816333055872
0.03524604035636754
0.059638034618246266
0.0861035661674411
0.031028988065520426
0.005397975190197704
0.08539942085081245
0.016052209028798142
0.06758539127000257
0.034050593150095385
0.02346397060060386
0.009425284460135342
0.012238509507915978
0.08113457180615541
0.06046755113789544
0.08941606071026588
0.0008069046690428941
0.09673702492792764
0.026173985797368245
0.08983988759286508
0.017190887106779486
0.09053587414058274
0.09630008036264304
0.017198916617959064
0.10009211860028483
0.0310745295753017
0.051686263210760267
0.06220375807883286
0.08558030863922578
0.05870327132066564
0.09709181262743528
0.04651371977316903
0.011631098448120256
0.02793299579140822
0.04738557092060835
0.062459420571405834
0.0985218862879329
0.062384971311067086
0.07150662255111251
0.0427823918823397
0.07836817067621892
0.011945007844320378
0.059423263530140845
0.04385641798393816
0.062018037835071795
0.0388700186890207
0.041975888981560246
0.07952384365409124
0.014181912356586685
0.03682360452864696
0.07241593951697681
0.01196939901594612
0.029687842347053635
0.04034855252521829
0.04339634231087859
0.05139936395878502
0.0733528310310056
0.005183636797021634
0.0030684983880193127
0.07083456766709216
0.04831204837982688
0.04795672723599292
0.07695046823369169
0.010913376066338423
0.07254848266803345
0.07011670802681526
0.03007961605147519
0.05559379265673939
0.06395483762547532
0.09046602605270873
0.07485659046139648
0.07025810857382878
0.03818265284710517
0.05526710814172806
0.08665118201050918
0.03602841524601195
0.08599421187410386
0.05624709107430785
0.03301439904204434
0.05894204068979298
0.02932167234651942
0.005106019506436156
0.05893070602528644
0.0585100976968308
0.09846040524989899
0.08478760599518982
0.07175062120996563
0.08321822851539179
0.09062088078068052
0.06449538349735666
0.09969494101996923
0.04197110525125171
0.10159460724696188
0.022329616548983806
0.0956343159194658
0.01861627633101302
0.002216538182995495
0.02423520012308815
0.07089823883872536
0.09868827543090133
0.033508958602475436
0.04948676921270021
0.000650947314284929
0.09555640394031147
0.0057134703661169284
0.06480999111583588
0.01799471841217137
0.0030904543259419204
0.0455175796995495
0.0895758727095259
0.022547229148815004
0.047500767537958295
0.07009568196143884
0.006771304738632226
0.07814259078776753
0.06057575156183552
0.0050337218937767676
0.04476126128824722
0.029070244247625523
0.01398817726068263
0.01986167138058217
0.0922807044535006
0.07276069899237
0.08887941663055518
0.050391742933290046
0.04086155411767241
0.029702929895501953
0.009760023328863962
0.041725931649815785
0.07555049001123139
0.07478027237517282
0.03628828959298551
0.021912193227181784
0.050275320995252025
0.09714873450997642
0.06375871269593211
0.09332236104134005
0.09154208130012982
0.01359363236386078
0.08637484313351841
0.08115063535573892
0.026006906226382118
0.06866076641373338
0.051533845208660355
0.06222487881020892
0.0832816999001063
0.07469303285653413
0.02365588672392742
0.059197550710251956
0.05648244557530372
0.06829251563483334
0.029749734187495793
0.04360773187142795
0.012647142010216583
0.03395140832991451
0.025521940446986732
0.06477656614777778
0.06794238292455881
0.07057851712746277
0.06883090128464206
0.010758818248905228
0.09615806462712057
0.03269884954867275
0.053522309914590845
0.06777589357383884
0.027216921282216255
0.0769308990251171
0.020846643241998395
0.05012744544872271
0.0959728353060248
0.060660911613163185
0.05012390321342306
0.05115959455356794
0.03613728962773158
0.05305239158952137
0.06761645449805227
0.02195779314340694
0.03187261974044599
0.09054321845522613
0.043314889089015735
0.05096884724647142
0.07237628920410136
0.013730793141091987
0.07216378901293426
0.026652374483151508
0.05555759422857882
0.008661548228455291
0.042815270371407914
0.08713171817881053
0.036674912732139554
0.08704990862123732
0.07779677049917119
0.024443235139298625
0.10498809615956603
0.08463136814383966
0.0520406845774912
0.021591318014516754
0.05390394566674343
0.0031889209463163274
0.03380936853668838
0.000987335263060711
0.0481538948862912
0.07629413430816931
0.07227212335236036
0.03265021034609055
0.010862026564780324
0.012730594652405796
0.008740894782643909
0.026089220828022144
0.07482751702215389
0.06030450932509874
0.01762809834158529
0.009782915283584364
0.03247379919289144
0.02931552051903379
0.0193964859246082
0.09314265331758653
0.03083357977894487
0.04389715343230793
0.09633704938901884
0.016930637778868614
0.050598615613436045
0.0019892686837466103
0.08540919330321003
0.060163001335107734
0.07230500990799224
0.07272759068410098
0.02844767520176108
0.00044642918206868655
0.013191274428432934
0.09191449016552167
0.08382414391460423
0.007783574182276828
0.022864011519979684
0.07958369068462408
0.053516436093828314
0.06037810564655115
0.05340422649571287
0.041044703079499346
0.03406900336158272
0.00006964014313073337
0.07181750813343041
0.08677259024370214
0.09638493009090912
0.08431959331873243
0.1045867655337574
0.04843419807829336
0.07712769935791705
0.0730058159824753
0.04003386010734429
0.09004023106719791
0.09718304096884361
0.06354852286906304
0.05799003985562245
0.002281799414807299
0.04958687552070332
0.029118029082156518
0.04592151916926443
0.039970078380663035
0.039596077754453056
0.09253958731344951
0.0894313511108873
0.045500920315725016
0.07804639714483387
0.07716038369682665
0.10235937178839394
0.0851675341622274
0.008828470151350335
0.06670134433492124
0.07029866970305092
0.027381565573095824
0.02077433720479356
0.05024363039117645
0.004060766899714419
0.07665364479011567
0.007052815505666614
0.003443665607294976
0.06865426962037802
0.0822620477200984
0.003539013346508197
0.062201173807173084
0.01478621369980951
0.05636854103074451
0.0039033212187388035
0.0216598900176045
0.025382949030423055
0.04170092731712072
0.06735146808057638
0.09618769851976422
0.06055305445947339
0.056823441882619244
0.05748663947672268
0.03412762709913509
0.02909735435821735
0.00962344782227552
0.02905282806786858
0.053099866579032415
0.036020809019816184
0.07765491846578333
0.09353679693403605
0.07547087915117925
0.08502571710944071
0.08330842496274019
0.05877859306478329
0.10123056066359945
0.020356122270299617
0.04452128899272203
0.003526607294150057
0.04320265041988693
0.004129226581205379
0.07868088108823096
0.0026722267450122205
0.09769985874147208
0.03006907701075007
0.02188200239303837
0.059907728517326814
0.019312193480615653
0.05136631537764341
0.011628943720578155
0.010270178022216577
0.009580471223203086
0.05572520209009297
0.06328082591543438
0.03491727147775289
0.0617039635774451
0.012827690653496655
0.014924780713370008
0.07766833239061752
0.006302189291168791
0.08254886808778016
0.022135318744742095
0.058430404345712866
0.050957151967867306
0.06896433142038612
0.09250627619534872
0.06658890824430387
0.03433736040268368
0.019655389300675636
0.0486214370400912
0.09268863993493669
0.09590169147491366
0.028477713618037706
0.054247873880237676
0.045063264306722896
0.024412801762820666
0.061071415574139094
0.033175315688672796
0.07917836144412252
0.09881509327073823
0.02848476358157657
0.05635460195551728
0.04544031393615194
0.000643833510430221
0.020773355883596783
0.057108008024996375
0.0746178767648581
0.07830422998943765
0.06289491680716942
0.0249790941051878
0.08572081946134602
0.09217546542556504
0.08492330078266257
0.0319676551151101
0.011791249926622569
0.02277426120324862
0.08787737164172395
0.05531995965460262
0.027691791775148234
0.012141416323969135
0.004311118575336696
0.05775126138501577
0.03175427714114671
0.0859484778254209
0.008741504485034099
0.0780069945394934
0.05272339789160819
0.045416316578546195
0.022648918164380086
0.07121169511543356
0.06716988292734231
0.07366203245010365
0.02112317144220901
0.036692689002855536
0.060439434345575076
0.013472833488087945
0.0405133555608875
0.04565233500038517
0.08167951204834861
0.05221989319617148
0.010861141181211946
0.028598131864821432
0.055293541497222334
0.10143494614362264
0.00020165334628491623
0.011299210333779947
0.09880660570932116
0.025162972696338978
0.032111511538986795
0.023890030973333816
0.024122077176716196
0.0039480361331353355
0.003543589025753542
0.03763818244950464
0.08055262579073812
0.015575323206024108
0.026750866101148033
0.06485833110248249
0.057611835744481386
0.0271113025141721
0.09120129590160185
0.07059172298191263
0.08316679223954697
0.10273627779214371
0.031013665443735555
0.03701269499886354
0.06029955082070251
0.011437115453308994
0.018191376664489053
0.03736643202054844
0.057075127980486536
0.00581328364500501
0.034053862417993956
0.007255735582289909
0.09479448193515055
0.03879670821275053
0.04207079916972371
0.04106020265043962
0.010246633953859966
0.018097691980238254
0.019533739933252293
0.026215189512806686
0.0468817153699099
0.07746776582597964
0.03526639523454649
0.0522480416339734
0.0877639954742621
0.07117495827576958
0.02626710426219867
0.026356233235584756
0.027774941363517876
0.08323217667099515
0.08907427711961109
0.06479845437107881
0.07059600896950669
0.03694464261506873
0.013244742313330468
0.05717247791348566
0.027637885295795188
0.09087269385079164
0.030124747921764127
0.0710258384977487
0.06443253616405006
0.08828526681258764
0.04640103330307352
0.009783152367297378
0.0209512984331902
0.012087895038200402
0.04296580207871826
0.016790405509122645
0.07168868559417799
0.04939347423194483
0.022380708691863357
0.03549680890161947
0.08090160223828194
0.0778634871143126
0.0795020605053154
0.013031397587745276
0.05927992791483871
0.019622853346434058
0.031851836621570206
0.08256543639086303
0.036663954771513414
0.025953772142870375
0.004822067744161048
0.002675047116738282
0.028276433446694574
0.041474137037436014
0.05979560758509458
0.07092189867360026
0.025799362026286528
0.046473102071219005
0.01005494673540411
0.0030576066434469134
0.07296197883389519
0.014274730693474633
0.06820552024780506
0.026791182879345902
0.0341474353298119
0.01962688662975884
0.02732312246670073
0.045404640003005904
0.03055877112379386
0.02982398158107388
0.05316974141568114
0.091390686477934
0.022751390239387836
0.03011056785604767
0.08733116946631704
0.09252904486232273
0.07923251685393277
0.025071078915724243
0.07477206609994827
0.060662853580929044
0.06252754680593944
0.03575526227146582
0.05102812501396702
0.03182834039788599
0.07029912754774206
0.10216954404499469
0.0545274854641683
0.07283488090748466
0.030165014116478955
0.09959483360322842
0.020642335404800982
0.021544069668799265
0.04851503153258475
0.017652505933631928
0.045781446361187896
0.06778398746361369
0.035570839126785284
0.07784178171251709
0.07560967818279947
0.015567569567656316
0.024623821684428313
0.0334659783528632
0.004338453121858055
0.07259196999218018
0.082093970116705
0.08655237512484755
0.035801146330903824
0.03433793477933079
0.016340139080202123
0.06527383561509507
0.03552203433978735
0.08171355736854558
0.0458583848730182
0.01049370937791439
0.018435669104066313
0.06908095285011037
0.07146220341404409
0.0717775583939813
0.045314908190284206
0.06751790771229951
0.017275110788623045
0.018693084213529616
0.09790329600048377
0.03818770534900755
0.08045175436479639
0.06956822700215383
0.0387117846567026
0.07497706413157199
0.04120017510260028
0.06320843565589465
0.012943535455862569
0.01946352566855715
0.04187105405950834
0.013510262178433088
0.030776725253729514
0.07497004030682419
0.06220704868862341
0.10575398104636143
0.040173558320416136
0.034499208225091865
0.04795026986561153
0.08809221954976337
0.058476633216461606
0.0199142915120566
0.0722072520783568
0.06662275776358044
0.05825197310316795
0.007096276530705315
0.039683850661209046
0.03701522739261617
0.01975857897278297
0.016072243226164892
0.036017086324859345
0.06346038480585335
0.008242426294083475
0.018672128183106873
0.08508670666266535
0.0766838881255786
0.002734241317945767
0.010412903669281227
0.06900327400956598
0.046131072995858134
0.08013925819414909
0.026562263388490822
0.03125852035483021
0.012093312916455885
0.08349952230595359
0.05576709460959032
0.08442509313449151
0.04091635639768458
0.06530038281721862
0.048842342984274166
0.0308117969982251
0.09428781492663446
0.022032959676299042
0.007544716285876358
0.08200023120860492
0.03783546289832007
0.07689859208149259
0.0031180561356249845
0.028921182971055483
0.06708635597804562
0.06822988973250835
0.04488385184255265
0.03989883555933999
0.07786795903526376
0.022828107476119592
0.054037970800286675
0.033664122544533624
0.02568466766538558
0.05643709378306021
0.05187608521723865
0.05332855017445243
0.0853250727384107
0.006255683722514445
0.03839549284285286
0.06554517075795077
0.007470421818333241
0.03251210410710609
0.030262158262130447
0.016869117602229762
0.07534162620337027
0.013790856755090937
0.017476376353967826
0.015919431937457953
0.0090492005927597
0.07150467647753779
0.07055662343978748
0.006692187575609084
0.014460755653170735
0.03705952082861501
0.0985766563748519
0.07246524743564811
0.07942109284945927
0.07293325945836254
0.06938548293750924
0.02495200586786448
0.07784562389309786
0.027778658488891883
0.0681535025814186
0.024140007803581102
0.023078195059257366
0.019045439362984983
0.019084056497290877
0.0687451501304226
0.019533985333560797
0.07125845148751635
0.09221038009867577
0.04478698869410233
0.009354439797692755
0.0794724375686139
0.04535811812432832
0.03924262075370203
0.09124101293301225
0.07582013631915714
0.03171985482841365
0.08960437036063726
0.018572960631824818
0.0866502414376482
0.07475409783874828
0.011886708671334473
0.09732281011962057
0.005500812464480771
0.07594861250210004
0.036171957625102974
0.06249198090099281
0.03625862946233163
0.06219910824647685
0.010915633695595834
0.07041409593523842
0.00736048609681452
0.027307465483827235
0.08268503631644428
0.0031496854548354186
0.011599300288499344
0.002240678167684698
0.06595241801149071
0.03235357643032124
0.06327731010389649
0.04916344703222175
0.017961174624758613
0.00043892373280497146
0.04512195121807318
0.05468476345180432
0.07628615970479907
0.01475942087858617
0.08791291011074175
0.04473395411118009
0.012633188545622084
0.03301251898064319
0.03679595523490432
0.08433428053192528
0.06414566304371039
0.09410236527170339
0.052697068537428685
0.021931752484365442
0.060020183044771865
0.08636617612195854
0.07129773390188957
0.0731478637113036
0.0526650604774094
0.04816764650427113
0.034640955804095264
0.035710766270933066
0.03130939483248636
0.026328888130846273
0.04769710136365643
0.037369038393392784
0.03182647562933125
0.049383909694370565
0.045055382077917344
0.031010947162341755
0.08131284072476219
0.08689092964871944
0.01798586248673055
0.022540929054088173
0.04770202098427719
0.0326821165956293
0.08627310871916542
0.042528276441988457
0.008809984783901832
0.04176072355853044
0.027199071099435757
0.09735373712832136
0.034494758507221106
0.09228951930186276
0.049094380939815295
0.09069350267194805
0.08490481378773068
0.05789815891215995
0.039477251315957584
0.07264834187074125
0.046751653901345926
0.05603204288243611
0.05493956098867633
0.0268756010854937
0.02553624937400302
0.03062858528837013
0.060401696952336006
0.04285886254287856
0.040023302600264904
0.08171417015925678
0.08770329102391515
0.03329458211457775
0.0074076336020378625
0.040137636007545406
0.04642133756715964
0.046650499161143076
0.03411095334287917
0.03308469777870338
0.014845129102165417
0.05641237683924515
0.06818604021676304
0.08149175845711623
0.0004225239455984318
0.0361633088536777
0.02201112554472673
0.0747216597325398
0.08626069249710173
0.03594649344357514
0.03688637543511587
0.08796610185803838
0.061090421500143405
0.018425814736985645
0.08617320168683007
0.09780348141868012
0.015119126149303866
0.020311429071865138
0.08855448554803708
0.06845066340989513
0.0932937756670225
0.04819119079727515
0.01246183925929052
0.03802063085165817
0.02384745346086552
0.07399106163100846
0.005448999389367709
0.08833939451207451
0.06119033699868781
0.04669869423883054
0.041493965384633104
0.015008800001753418
0.056256340085029735
0.02279570433410093
0.015398568202183027
0.037411058712716064
0.0011636892683496167
0.009762284616681905
0.03129619025035528
0.008286223262497405
0.06484689884704829
0.0670930276882818
0.09553649572608719
0.05624241627358859
0.1001008208572291
0.08452640639583514
0.0601115520654572
0.04068646078009578
0.025195637939676947
0.07294536721572635
0.06923208742182285
0.08086586813852827
0.02556089184868146
0.03428195382784976
0.023245469859283455
0.09454502699204174
0.04791704786693297
0.004880974336710125
0.08857175421257552
0.00813292445984095
0.09244150544362435
0.050461932084919635
0.07787693201966032
0.011289335689273292
0.02039517055401813
0.015489925004538893
0.028707712405687143
0.028388579960849272
0.009733820799656895
0.053917744464582064
0.05075738257345274
0.05086129364771995
0.022817483284671525
0.007773361838455959
0.05724647567912982
0.020709782213997906
0.00012434810948283614
0.031277315622483405
0.018682821926715835
0.013730723421853865
0.08446344714060201
0.054621308158393805
0.09486570299756504
0.004803604690669967
0.10490995736303572
0.05291500775796205
0.036638318846879965
0.06892281695588787
0.08618660626578781
0.04953182508625199
0.04712698658361421
0.07743337497697503
0.014217867633418084
0.004833210958791465
0.08715945487946296
0.04849834326889791
0.016272740522503173
0.04717252819601357
0.04105623273062919
0.09694800269716386
0.03341014779844958
0.05577750169579856
0.0028977478803297115
0.07736498354465894
0.010488183855738057
0.06080420046525254
0.0226405022686092
0.06755769508954111
0.06057925761845767
0.03381032746319822
0.08635436260385909
0.020605290503939232
0.07700439004772155
0.08122868777052494
0.05216654309665123
0.04346183657428341
0.025375515727521655
0.06759928028963187
0.0808776135577114
0.07594074698976505
0.019581209785846324
0.08333623130231649
0.08494776390684584
0.0012264691335269703
0.004871639271684646
0.020073622035789357
0.01748129674715087
0.07513527192011932
0.0071897699791754624
0.03771222635148695
0.06806165870908151
0.002452626931030423
0.043964730738568394
0.0013124938425817917
0.025555607811030927
0.07495164203089064
0.07653278176157165
0.029815550777279504
0.0025921895143646806
0.047362946686752165
0.038211656349031474
0.09737367528508839
0.039764912901853085
0.05931851802781213
0.037758035003395474
0.013452452195368794
0.016053924072650997
0.019431580828967985
0.050264674758573796
0.024393278356937578
0.035855280022918636
0.09872516190264433
0.061306857461337405
0.08087781329395093
0.0075112444720476105
0.08391787740996147
0.001833768567010353
0.028943460952084606
0.03834514577467854
0.055199381387842174
0.025163558771367896
0.06230160227316429
0.07671420965411299
0.027834760371210028
0.0796250905746044
0.07007430653501336
0.04666445099660221
0.014993872428980442
0.040979570524089515
0.0053883018122101506
0.07013411078369214
0.020574925030206467
0.014348126204440323
0.00919438501746855
0.03853366863800114
0.08523583202587087
0.07238502455702987
0.07726023459801176
0.06636250884135274
0.05370435728727149
0.028842257941503364
0.0980450460196979
0.0692981669471929
0.04562448344434164
0.09233280256113623
0.018883393821717682
0.04305033227538571
0.07913584539888556
0.007511519050999508
0.031693430347808395
0.018465492645636697
0.0848187494587911
0.05382212040926793
0.01657750420017468
0.07221133181211907
0.04469957134833652
0.08581801208928676
0.07256104105731113
0.05647448277296476
0.051806636913642186
0.06874737715973368
0.0995405508789357
0.0833637610442435
0.08501339916893381
0.027998244590676524
0.05019248973678043
0.02844654110936553
0.0981187276815268
0.016143743426575114
0.03564852502440436
0.012201466158610702
0.100998380872387
0.06118384116046421
0.06527681960476482
0.05439564717380552
0.003767821092601838
0.03988441202571304
0.07715441406476345
0.07809415440985508
0.019036815970332324
0.007113805436562908
0.04858670379248423
0.07366122798827177
0.04529886873099084
0.03456868891313427
0.005049682106661069
0.11105893268960391
0.066563739703926
0.04115711634496882
0.09307976191186677
0.07473682141233105
0.0010860043185380516
0.0035853355336696803
0.09641412114771694
0.0417960073240811
0.015634659260255965
0.08989720842214148
0.05813812118618103
0.08106624728002439
0.09077741635966924
0.07629505101349021
0.07239323711011914
0.0423226011115941
0.058419132046354016
0.03802894403652488
0.04443893409371528
0.08598078280680255
0.06072658186055085
0.031100672970905786
0.07564266370493412
0.010202442539619433
0.02643929208824828
0.08046406228706394
0.07247923155811566
0.027283534767612985
0.08259033821862737
0.0372607373367046
0.06213945075693158
0.005826673810635652
0.01639692629013553
0.0757802451281777
0.019520810729488115
0.0263522724613303
0.011257452701806187
0.030798335897889564
0.055250088946403826
0.044055295954707994
0.08026854887916905
0.020673277855337485
0.03395308743984949
0.020909861370881053
0.051671498284736855
0.050105177476930676
0.013227778233199157
0.00010726526131691466
0.04818588654428881
0.06908144992185754
0.03470157142455326
0.006616560664997365
0.08730701160416258
0.06343909820743632
0.016861981403478585
0.09096933065892134
0.03580527497687549
0.03254026981113365
0.08084331869370129
0.07316512554742143
0.07074709983063565
0.07318818839375983
0.0046964819811857825
0.0839396109371239
0.0642617605380518
0.035605592829321464
0.017842199626269758
0.04196057659042939
0.0646419576565125
0.05245514362546063
0.04513574425985284
0.049209851730988546
0.07201054635236502
0.06349845968902555
0.030668008357908106
0.02073710091759098
0.019674376484126784
0.058945158199370254
0.02732749305394468
0.06850381994850305
0.07967706042148599
0.030699940994986092
0.04231488855625532
0.05661313645188117
0.09853386712991896
0.04145765146608257
0.00800085407921968
0.004152305146673171
0.09550454607588515
0.06604466703916129
0.01817649928245091
0.00507771321598933
0.09260111739263024
0.08466182243312252
0.08758368902378635
0.03057332409096372
0.013185989288729244
0.08031435361069908
0.009814399382104662
0.01991809102487593
0.053191174033332345
0.0752871946303558
0.008219928578601026
0.08819408177236204
0.0998920563966566
0.0028273751681040338
0.07410533378465317
0.05242581990541381
0.009940161514181924
0.09192492035881322
0.0499877549510381
0.0384755297988149
0.08590530828344244
0.07800005764783201
0.05185093005870943
0.10613037380959879
0.017644049678745423
0.06646337335218423
0.031061184597888238
0.05390188447182241
0.04056611285550605
0.09988893395237132
0.05363259462510354
0.023287251466728623
0.07073939368442939
0.05686025358173016
0.03525129416128571
0.052586966634394196
0.0686916709963537
0.08621651715683877
0.050049348291707645
0.008101026554106676
0.052742916071359586
0.04241136026072224
0.07170425224982441
0.0192648990669457
0.01547221352884196
0.021568453159008443
0.08908218348400689
0.023056359565780532
0.009720723983819212
0.031433705358856194
0.05532504586754178
0.0029839858946645267
0.022625128541933572
0.0230381542204248
0.0005068213506725659
0.09077375251969444
0.07735378885025279
0.0703630482677968
0.07487851543090233
0.06103891708789273
0.05436282052520066
0.04768991257481355
0.06510448701262962
0.054901348180763344
0.08594201749915667
0.039595643515319585
0.01582111231476356
0.03311898738304551
0.004881869868814052
0.03223248444486331
0.06085434394987955
0.06660167630508537
0.030477839749029303
0.062018608273840536
0.08223453431005526
0.07459689576242971
0.08928211260818729
0.10165818122039494
0.04517187079981284
0.0948400440999296
0.008312120850351717
0.008364777528996056
0.05994178581227502
0.05726009843244002
0.021000042752430753
0.0922651945862738
0.044957361912194654
0.09413742302176877
0.0566617390135242
0.07605792111347864
0.041360349436766565
0.07928626547782446
0.004742619884133919
0.09954352687309452
0.077540237758538
0.05015876082045974
0.06582899526393837
0.07598066932438623
0.050174155382988736
0.055252390308219546
0.017230892185752217
0.08132863576404034
0.07491613231204255
0.09685756762859853
0.05602841547361996
0.0944492724736454
0.03954482628251421
0.053016258813627724
0.009802618016862812
0.08699424945039981
0.03410834511785284
0.07456151395659211
0.03702905739496378
0.03421876975122275
0.029374128723315882
0.03656581226585455
0.03894975250628491
0.06615460964037242
0.062056296900368374
0.02826281585107028
0.090732050463845
0.061023602525348324
0.0818409363491612
0.01798955835813566
0.04348915099879304
0.02178328314269245
0.04780379381268462
0.08365328554727702
0.049591639561506515
0.038819060309126435
0.03554970272400984
0.002680356673572618
0.05224225000518678
0.05131292665990036
0.013175127527514362
0.09130195772894628
0.06829754031523474
0.0736826563738555
0.03202473469787305
0.0001279439755755457
0.07814709288288758
0.03596295580689409
0.08282397696860028
0.015268363903586138
0.01216121278283555
0.028236601321307418
0.013938163877623725
0.0702135922704271
0.10560873193090276
0.02305197484993696
0.060845977482351744
0.09246881722511183
0.06170878621320463
0.018360200610857753
0.02100341814751109
0.05272211689864817
0.08188642108762298
0.046273547497187935
0.0071224881163447435
0.10062271699398644
0.016903161139910763
0.08750094599173965
0.03732083613790299
0.07372554840467396
0.042182752898739885
0.0717679967803275
0.005772245840274966
0.04484878824116943
0.022770693098000762
0.07135795043922949
0.02700019179489571
0.009747007325756228
0.07801229787097129
0.06585680781088263
0.022136582400002953
0.03799302386483135
0.04147069652324195
0.009672612169204559
0.08774129876856902
0.07547556205499382
0.002288203102950042
0.03527947326420362
0.09500929956122167
0.022121964825325312
0.05338337045041935
0.09730726660883379
0.04289370911627801
0.023688944772316804
0.07753405003806733
0.059941700373063365
0.07402826810039213
0.0348922957509969
0.07245151681074148
0.04041188671272326
0.08353844034554828
0.02612263103365947
0.005385812008378637
0.01867140472638121
0.020816140692300176
0.035186070843673325
0.02699491812882291
0.013858160049306649
0.05576562149057606
0.022365071129682914
0.060626706340074256
0.053670814239338845
0.059815324361949314
0.03092246029099042
0.017731496569472708
0.058835613391131074
0.023680847160160032
0.05196662632879165
0.012248638064705
0.008007947976803854
0.032475343252690705
0.07640817904269843
0.07435995776989335
0.07502325140134342
0.05399725196472158
0.002206915942822217
0.08391756390020161
0.04272258476454515
0.04206623827085409
0.050411221516609935
0.06888639804160214
0.04841322758532317
0.07784305524998197
0.0036925092417550215
0.04674875916183662
0.03651862339105694
0.10872535005434145
0.008826906429855409
0.02462859734501188
0.03353787803349501
0.0002789733869559341
0.03575975302630282
0.04140847899038236
0.07830828526104351
0.0939873092257893
0.01763975947197542
0.09117134042567056
0.07842676751806306
0.028148059380343655
0.04334736410875506
0.06663904142813411
0.0014401358882580836
0.05423863351047641
0.029487950638767982
0.058990234779730234
0.08177694296177386
0.024420741889583264
0.03916492679347542
0.01012044086761435
0.0833572673427734
0.01137315995575955
0.08650892640610033
0.07374002460644186
0.015492349827703445
0.09120652507204534
0.07729951836204203
0.019856899735744966
0.07861737959453298
0.07504760893947701
0.039000247844988026
0.015627960964207963
0.06428325119291609
0.04490399694935409
0.0912607387202261
0.06684344448732474
0.07671234317105152
0.06329100752325664
0.018497409651147333
0.0424010567684736
0.06735896474519755
0.005497139514332257
0.09015128984274842
0.09300024997185692
0.0037922178373397315
0.03777950682426331
0.005087389886437377
0.07480785736209025
0.06115625833695668
0.07402756464317324
0.034850333601287795
0.026675885803143604
0.09556160002783057
0.09160926400639888
0.07228254865647676
0.07970138222783771
0.03924210241071009
0.0064932760867369545
0.08498552720785678
0.011731835286447044
0.02134399073966742
0.009974063615916337
0.06275310560902961
0.0405841811191035
0.04971455066197207
0.040947330474137525
0.0013922730022683523
0.07775077152129381
0.056057877916509506
0.028138507747880372
0.002844919012754506
0.01773630843537635
0.037099334083543795
0.05792586533322036
0.05105999245496022
0.036315031104461735
0.03688435938686508
0.06638970757148747
0.0872584400753079
0.08866880749902524
0.038376978788409524
0.07448794877332461
0.0016960331025110225
0.029958166434380377
0.022837636918386386
0.05361627810925964
0.047706690072533656
0.04829115263206369
0.08711835565899409
0.027845829048057325
0.011026083222777702
0.09310146729594156
0.013665307064991743
0.08537017052297438
0.094572037787458
0.06071168558626326
0.037746055960527825
0.02943890962034393
0.03176238025842895
0.01023227282948913
0.07392449192646362
0.08464511867121845
0.07544481557523729
0.07758122112750071
0.019444405938518095
0.0905478455451039
0.07680889352549865
0.02025496154321357
0.01728212363091466
0.054217639176099945
0.007102579817795232
0.09516241731134602
0.032662600854296425
0.028379147587538445
0.028893489915010232
0.00808922273117998
0.06691449442508443
0.07722431085447967
0.03681491919304677
0.011473672655289341
0.015743237625198647
0.04472303474266214
0.08161392904209126
0.08373040829054179
0.028428582159275892
0.0017056472322616205
0.06796167828664952
0.026060155425413515
0.01874896832651059
0.0791688865292184
0.03839766144465142
0.022824608150297816
0.03440435600335931
0.061576734898794366
0.09507659941392908
0.026520597569236717
0.07232967826468263
0.0320809585796513
0.07651993488004058
0.007322001600905266
0.03962153205208549
0.028732215127219005
0.027470929419195406
0.07415943387620645
0.008234415417778798
0.03613033818874472
0.0006072579947818254
0.0006755611590859799
0.03116779784769194
0.06912357746871033
0.02939483558827294
0.00686367036491521
0.007453531622259683
0.023895353998033973
0.03497632400736683
0.09635040248283887
0.04697800113539932
0.08364001145248075
0.04993107364510569
0.042384022911024895
0.00250863192694662
0.08392275330221421
0.010330293711751683
0.05831345332080712
0.03333093154879641
0.054939385605978414
0.037014038615612
0.06211311350528304
0.055242627330572516
0.06105947611745865
0.0016691832259941068
0.0798603169706665
0.06741514454897723
0.08496692570428382
0.05410854113561212
0.04636522434157712
0.06138756101002457
0.08054701008771413
0.02779113420923626
0.07155759125871446
0.010983276978778055
0.053815168983539954
0.08221025977548303
0.023213366491994805
0.09043636542999416
0.05097036956074134
0.049742267307636756
0.008815749248923211
0.08698205495129328
0.06927654298658402
0.042984465479882605
0.0755370495674115
0.0027892935675322876
0.08641661497430174
0.04909632684558105
0.002546474821617645
0.04785131602893601
0.00585506177051036
0.06609912990347643
0.009338995844291856
0.04256856045809509
0.05208290782615943
0.030213158855880516
0.015395616841379361
0.07390607307635624
0.07840319970949841
0.07629990301375683
0.08318135081015694
0.030779884815121845
0.06675326917470677
0.07812509982873103
0.08272314906754814
0.030307522290188835
0.09007247941748765
0.06035882352248297
0.06508069011434978
0.0554898008007475
0.08692927159365182
0.0749102134166328
0.10513000252398157
0.03895537556430662
0.07029659550751345
0.01894223076736786
0.03676621671774773
0.033125588264148104
0.0038743676086512046
0.035125481033822445
0.01944134557225223
0.07440844426645091
0.10534436977732635
0.0455644996502754
0.08047706457640834
0.0654095212699042
0.030359977444926717
0.07155968192025433
0.05225302923071408
0.07423531957703673
0.08290328856181797
0.08475893447031772
0.041958130230268044
0.08285652814349807
0.08713721170398644
0.03850804869445243
0.007121391222580586
0.059632473511259845
0.02106278497540377
0.0478365092965192
0.07468525623756384
0.05492556419560501
0.09541865132661327
0.016285164030259404
0.08224426751924506
0.08971579161475735
0.005713425676915853
0.06039332371852718
0.015588394172506776
0.04186756134671378
0.08928521046976888
0.05236316719582416
0.06648726478489655
0.07618730501298908
0.07067336853162526
0.007846851338919516
0.06629484770931533
0.05405954007044084
0.031933139979368384
0.014383711603300353
0.04251583861763701
0.06300984124369763
0.0964617931937721
0.06652320790056669
0.07573753493168034
0.06313464292819473
0.013386671015620638
0.025830815277528014
0.013320184222874907
0.054529773630953675
0.007412724706044248
0.002779946571995555
0.07033250247138699
0.09407140329690572
0.010127247235424365
0.04284171347367594
0.017956372535626923
0.06659389118611177
0.06733131056870494
0.06658325960265264
0.08299552817549223
0.040281758400358074
0.02131105546684396
0.05155730600623864
0.003991031985666413
0.08272442770090246
0.07135584098553698
0.06019526396643201
0.06750238980424798
0.10668603420456885
0.05198684663883849
0.04714143267413928
0.08376626110314193
0.050096421234579275
0.10890576196977192
0.06022991985737548
0.0663636072549473
0.0821868195606184
0.07606477416149601
0.11173468107990038
0.07809247874176242
0.07993283003802429
0.04328510465641428
0.048166163212370924
0.045584822231310634
0.009599123116904319
0.06299360999485994
0.07226642711849417
0.0138397153405939
0.02556144791053463
0.07113824511080417
0.07652508209214412
0.023613707771163527
0.02340261524445728
0.0540598938772729
0.09400217584817666
0.09117864962623558
0.0833975566775469
0.053035328014640185
0.041384897902462525
0.016033847641054852
0.011901884838028044
0.052278977474060115
0.01644452074950765
0.020227708408452522
0.017877688047303032
0.10044732157521595
0.07824956771689194
0.07901232512295324
0.04893684550454598
0.03245730371898502
0.04936225522185624
0.04706173707505208
0.011461124155529792
0.09493684945196457
0.03564295021326382
0.032378089248191036
0.011214499521945823
0.09846997865927445
0.09972460197539702
0.08189047970624465
0.021993378088882153
0.029952411049183954
0.0023326718267636156
0.058858035390770495
0.01581977074832933
0.04147349043440583
0.011318557940181944
0.0003633162507466446
0.06416504718985692
0.0240684629932967
0.06754472380523462
0.05269633250312008
0.0033398983469607045
0.03169832752075252
0.0619129707489738
0.07898545029418581
0.02280318270832768
0.05812663084735138
0.04011431499528914
0.0628297897619528
0.02192951706483151
0.0157371553389744
0.08422408047532941
0.0857073496443042
0.005878006026782563
0.08043153603112495
0.043772991911842425
0.05572089900296676
0.05441810724014065
0.08873210474153054
0.029647076581005048
0.03616622070686147
0.09676939197711766
0.05546401149361933
0.03639645498050522
0.0002942017982289725
0.07222410174325772
0.07748458631713555
0.0017569966012167542
0.022528004388590157
0.03669446840053195
0.06156843209579965
0.039325205725114026
0.03996858397289029
0.04444682746540675
0.08949784071895033
0.07314918229627203
0.04173997944317491
0.014684132327238178
0.08100160822134253
0.10068451825289548
0.07782880344285358
0.10594321827961059
0.08826094086753052
0.09610444744882521
0.039012716055107005
0.07977001233386546
0.07244557126825196
0.027677474296222825
0.06646491066191879
0.050861343767322986
0.06440204223839693
0.026696217199165893
0.0858169502071022
0.08563528966060363
0.08826037318457901
0.06562848615506513
0.021202916381009206
0.04334802884194767
0.07154126730194588
0.048417653713092056
0.028837425853919248
0.031094632704324228
0.04502887115069009
0.03751224548455612
0.022241088012895534
0.09389835783334664
0.04534175718548277
0.05185337308187656
0.034559499152551285
0.0774394172964471
0.013024921480899196
0.06759381112346387
0.058957067102686694
0.0500666920129518
0.035846772179068113
0.039942428533712535
0.09965493772619922
0.013500439787037136
0.05377475918127941
0.008217420694651704
0.00037588511061420026
0.02347111841698932
0.0330304396316457
0.0006707318045105072
0.07344964757284889
0.09805525187991729
0.0680300178962437
0.08968331849070069
0.051147112385478866
0.08213008051111338
0.08882094499689289
0.00004818525162751584
0.08911385123040337
0.07211324533708144
0.09453163919051037
0.06461061167053556
0.06834228294797662
0.04153115129883358
0.02723197606929289
0.06160584541176402
0.013737379927817442
0.09903756269065622
0.09168196476211711
0.10676815819744337
0.031129143242296223
0.03746931372808771
0.0926590357657292
0.04784903244568708
0.09053383429715113
0.026785277811246688
0.06591563020882331
0.03050510298833808
0.04600917590317077
0.054227722912186985
0.05705698359899878
0.031892915407861024
0.0007216414492267558
0.07887001688721364
0.09591545435452155
0.0882092518516963
0.05606231789742593
0.027812652267508887
0.005854455457391842
0.05227257910458688
0.01794061302665167
0.0368015404937076
0.014407346235106727
0.035104732139871045
0.006198319410563318
0.06879929304389051
0.023046161459206148
0.017609853725571837
0.010803755025987703
0.08908197992655008
0.024435117605369698
0.06591450625470811
0.07088985544901617
0.03582892052205696
0.06031702775129732
0.07802993523539191
0.09715048380244933
0.07558455525203937
0.09324064181770073
0.0603360260713446
0.01126865845092026
0.026688473998999856
0.0680074947548178
0.0007325036919007318
0.07749288065359199
0.07985400094716884
0.008898517586154
0.026805344198686937
0.0782990667390267
0.08137683493783658
0.022832280152382804
0.09177202880245687
0.003574289231764193
0.0912590449192911
0.08872968068491388
0.08376383879189615
0.06417334546884536
0.0657810063633503
0.08189496082049842
0.045407393392602455
0.09656199868371361
0.07054399890706127
0.07906866111435817
0.06859436987110355
0.009368308194256764
0.05431537828909966
0.07718690139125155
0.027071939753636233
0.05870243472463282
0.03969363806361546
0.01694253662852874
0.0027153629226258497
0.007243076040000152
0.05013748566261918
0.08665122732762467
0.08468712737190624
0.010697078388729735
0.05738582640650354
0.03949311091058053
0.07764138230692483
0.06088541540553236
0.0031290054784206796
0.007231292828080461
0.019842254741032073
0.06391691094087469
0.03268868648094557
0.05363937840350194
0.04981930384835526
0.040653341823393516
0.07340584163830344
0.08396317002721006
0.053695184104818994
0.041251795501598576
0.049140326849345696
0.020297446616132243
0.06769502927397877
0.08633499326270219
0.04546708501381422
0.009306989821562023
0.0784538695918993
0.0739378382156477
0.0670508646785601
0.053855601893236335
0.09467000506065795
0.08647148712133658
0.028082406875898486
0.056189863498760484
0.034623565843871114
0.007430317855555239
0.013587784783034578
0.06051478440795994
0.04182638587167167
0.03786034241959576
0.0724493050679693
0.020215926871895773
0.06224845087397518
0.04355734228266706
0.060840230136838626
0.08185859517764424
0.07754804053936049
0.01282890931818223
0.013378145753283043
0.009413547816067994
0.059447570582268454
0.005267120686703793
0.042217385897709646
0.012207176003059685
0.08453629395700715
0.04459492300357339
0.03650435879100251
0.019289091698328473
0.0639108677214519
0.09234252518883551
0.00700631737915388
0.04390496903555607
0.09136324267949023
0.05288337613515176
0.0581209233990147
0.10241428241324567
0.034608474724437344
0.015064504665323723
0.02083872204351653
0.06523841091047435
0.04762893918393773
0.031130030664011227
0.0392029404564161
0.035202613496986765
0.01893474762059427
0.09070845268495768
0.07648154128938053
0.07215508470996503
0.05619194854655058
0.056510124076573034
0.06727859667266052
0.0059314880674657365
0.0074090251916867295
0.03336963493183282
0.05522535987025565
0.01777083842939595
0.00413745603915685
0.033349155398663094
0.025927618308812087
0.07646973383336018
0.03990238779997287
0.08968873966390692
0.034106022262623506
0.08948679670449543
0.05964308201139007
0.0841649156289674
0.04058514269893933
0.062030349543573934
0.05628981298691779
0.06561681412066604
0.08371170868543762
0.01219194258612071
0.055301961671675344
0.07436317254026423
0.07953792612401887
0.0485356860861427
0.09004182711137772
0.088529031195493
0.09036854812500504
0.05277843707751828
0.06595505177453642
0.06839219256948233
0.02925080234773255
0.0009922001399001361
0.04030579740645121
0.05873856142197971
0.05026823992614355
0.0701873278101003
0.022129650270279994
0.023133689383938498
0.08461287650874788
0.07052185210079448
0.09240925169111384
0.043379567288106304
0.04459983488418389
0.09488303189243584
0.03251824459009909
0.07389489663356895
0.06342247637781825
0.06568628077000299
1.5542217444056906e-6
0.0451260607583413
0.07943379140320832
0.006803982425076803
0.06883733370613752
0.06234844752914086
0.08814368357919063
0.06548031658470306
0.010290637427391808
0.05995998846675924
0.04802092383462785
0.08500052303776605
0.03430192706181107
0.07802404151837904
0.06914654663671085
0.060672844684826185
0.08272946598468735
0.09411768755838804
0.04816165589940268
0.06519214354686231
0.09540589365147656
0.06522232253050435
0.02223487564886724
0.0711174642896617
0.037108749540022995
0.09091967227712866
0.01324472762149549
0.024685142118364898
0.07961920137104121
0.06297877665107486
0.05831355429550473
0.09181687467987028
0.012690920028708598
0.10116457236980692
0.03021026979590947
0.04742283619905629
0.07416022326523893
0.05784183133057333
0.08290335982261703
0.06868740557017274
0.050598641344334824
0.09996803504682795
0.06788704066606237
0.05893054936815227
0.05252094733943533
0.006188364177077165
0.08074333355743311
0.0024561408597547504
0.04969714204699204
0.04776206073677659
0.06600909734473719
0.023219134122645757
0.06947750071079829
0.0741402741606709
0.057849742912268375
0.08838837748078711
0.0037551273269712687
0.07327439375137385
0.03512464308098441
0.03639039356953253
0.06360849675593644
0.01084580899375618
0.08813734354823993
0.026989568415278647
0.07785542989437158
0.09961827730217565
0.019405618585202684
0.058323506430182095
0.08194101599860074
0.06894968024433516
0.01260758262614263
0.012526995069590034
0.055601756051804105
0.08891152811175453
0.015094614624820825
0.01078850303931515
0.012280287050638463
0.025020729957688472
0.08441848554990036
0.060867035221479196
0.01245749955942794
0.05998305783300012
0.04886658210078937
0.08569378256196541
0.047745703791573384
0.06591527189178337
0.08380213401683351
0.05246147465017962
0.0919797178746413
0.06561313728917892
0.04840556253195644
0.06726410966821997
0.013192757498014294
0.0332126483313025
0.07715338721972805
0.07687420763219355
0.08947773354536578
0.07067409651079659
0.029592965654711485
0.04233787826129451
0.006699166341600705
0.05550313965757482
0.08331773002260465
0.08405334623445639
0.08203979526159871
0.08278726006211336
0.04227256338902905
0.0672837081079562
0.0306595848960469
0.05230073922198854
0.04613999462855263
0.09889975459076428
0.04917010266045696
0.05498266001332733
0.03058902425173333
0.08279479960324934
0.09188373433944885
0.018991073569311318
0.06275255249706281
0.004719273991716254
0.004595721498878077
0.0977549424208736
0.04162229662855168
0.08224916327079995
0.013531576185117019
0.01112324246081317
0.01952537328626747
0.09191625189536824
0.014684116264001375
0.0827489953166092
0.07786548153056203
0.03180758382596315
0.020988835096319554
0.008376279687454313
0.08389075182847817
0.021182397535488756
0.01412837351762007
0.05060364474781743
0.040300794788653144
0.0380974389152717
0.0047015770801262765
0.06502048040809057
0.03857650327963298
0.03394643020957544
0.0739660016431631
0.012704497519837729
0.09084248750319494
0.035186807561672785
0.0956605435393329
0.08066283559660423
0.05818792947431624
0.01048475022279364
0.04950494159642997
0.09368423165507875
0.05805228749811671
0.06713850130747578
0.062498518592304
0.03567063287976237
0.05105155130734484
0.07440182053265927
0.07574662297426014
0.052110694194938606
0.012387925210699594
0.07615682016368379
0.041139954636750325
0.09967707049995467
0.054108012607764794
0.02068417486383646
0.011769371671138673
0.000995256175949277
0.07600140835525941
0.0795336807405558
0.010556947783423566
0.05857295060766609
0.08061287667556626
0.0350175851774603
0.023837369351646272
0.047087502460557394
0.05903746028724771
0.05509292464682384
0.02800339266225012
0.03215331902756128
0.06992899164881368
0.0963145689253104
0.07353090834078303
0.0012259697858278994
0.08764700309084598
0.0030117156148018903
0.05712416991598471
0.06318112620611756
0.004891239654919958
0.014791256283938613
0.02041553721430638
0.07949894276451669
0.060820831776440924
0.05028509082768413
0.058902319592701105
0.012280395837862158
0.08918125903986329
0.06481592610090302
0.04845839599596256
0.002225191916925487
0.0075235756755789585
0.06100216470965973
0.05695184483969824
0.017478195042000953
0.015203899967907879
0.02843495099208742
0.04376326130408264
0.04351003711717853
0.06389168706113053
0.04113475566845666
0.031254913723615746
0.08773204241255853
0.09984536184430849
0.03441899731422145
0.04554531010197758
0.08454280825952551
0.08024179836448161
0.09876085009673999
0.05277426297534458
0.057551590346709224
0.05753433364074852
0.06970017276448176
0.05973128102990477
0.0153322322070991
0.09297192101693784
0.0527633085077972
0.07023815353506455
0.02794130013615248
0.04204141011334405
0.050437771026130084
0.024426939628450255
0.010724224368324405
0.04982342184072939
0.0034386474399790397
0.02525159001393505
0.09185249335896774
0.08913696468662717
0.028668870768809238
0.00014550463884157076
0.081836438931459
0.0618582893519906
0.06403477967176135
0.07991518259391317
0.03425331082455992
0.047762588296587194
0.019006531692565585
0.00005712745834672979
0.025521773016759824
0.09505452550973845
0.0184211931890328
0.0857854773896269
0.10315149757351294
0.016908497396812047
0.09764126809472859
0.08256738763239657
0.019183408268315185
0.07459901335826664
0.02026325306903561
0.0036072232295726453
0.08374947321700973
0.07257691478132465
0.023631730610021016
0.05552793668621552
0.08430758698332128
0.027370346085158644
0.06379171194760984
0.017148408223380276
0.06303334782271831
0.0018422361100741975
0.012739466547620697
0.10225455069455824
0.027295981750085095
0.017571521804193288
0.005207146137648889
0.101145745644228
0.086206190870191
0.08301877492123867
0.05549056196914213
0.01037493350862311
0.06914942964797999
0.05267704304091553
0.015728512590724244
0.09297496375025278
0.05245145283927226
0.028160663055741726
0.06988228031115298
0.02095079276313659
0.009403949484761422
0.049408630048468696
0.073478329242342
0.06442487381505654
0.07619549011120554
0.03794347345823584
0.013650246995156127
0.04860253038790989
0.048581435726817106
0.06036731005266716
0.07926864563778283
0.012394935332478917
0.08171556789526296
0.06898825469299107
0.020684060109856205
0.08112727590838936
0.08091233072611208
0.05278388560916984
0.024374064908493524
0.0017208563329790226
0.0020398741111079524
0.06216635093210678
0.04990380320257906
0.07108637348024796
0.04952823721812615
0.015247621158283537
0.03050355521597058
0.06967785377323822
0.011298444218518467
0.03460964268732307
0.04482800532321385
0.005352605569924471
0.08987403149839583
0.01485069828136624
0.07985249604381119
0.01623453437786543
0.036061248427582945
0.032669303147935314
0.054087945847992966
0.026421285106459913
0.06372622563875162
0.0817107546322307
0.018112604893044365
0.05245535167932481
0.09137502141239684
0.0775042404220468
0.027613199433408227
0.010827264538269033
0.037286390794578954
0.06290187704645404
0.08587288121108992
0.06307684135105472
0.08893578208190442
0.06680758534304962
0.07017566153845026
0.08401492728031815
0.07812441293874171
0.07116574618805648
0.07638822761094247
0.04179594920686739
0.01461678807738561
0.018811382519640017
0.04678625521982977
0.04163463713651947
0.05347571521660871
0.01091354138365027
0.031233964630639745
0.06240018711817365
0.09189357727789822
0.07272196996972088
0.08345681210277443
0.022708543104083326
0.07754462501252754
0.013717917488008116
0.07784712653855465
0.08248936961410781
0.02551520094838517
0.029013899048424354
0.02789329283178935
0.04768641744813763
0.0034709038705716616
0.07890687871755477
0.04673074188057455
0.04102543092680476
0.06277323832195364
0.0700998141283992
0.07527760162684166
0.08242769476552333
0.03012394281551047
0.0828409479939067
0.07524944432590565
0.09570797293380663
0.08617027528657994
0.08191080082195452
0.04426049145341541
0.027935799401006687
0.07530344531347789
0.04729883744870249
0.09352768048327298
0.020258341722584637
0.025321169435217936
0.10435643850678052
0.06445716942152904
0.060899364403529936
0.058250571428444635
0.029611210225683023
0.002094597518772645
0.03568983378857142
0.09046997619825216
0.08888493569599555
0.03598868763007526
0.07737063434092674
0.010206729619881465
0.043878449660690926
0.0702966265700996
0.07983165364545174
0.0898006723882981
0.08455600355140823
0.07021974639571062
0.08594148760680353
0.0867090744720637
0.06954615896096546
0.047535700810086616
0.004046273502116064
0.05569539108253492
0.05573491415915641
0.05950964421578975
0.08045649782669624
0.018813066423106525
0.10452455394797427
0.05759587327295337
0.06396792866617189
0.04127179928070244
0.043836595040318865
0.06816172449013046
0.07140286804206498
0.00790485433457539
0.0010000956855862628
0.03274026948405267
0.0698889398395692
0.04412052362637739
0.09396821801353342
0.02364054297694434
0.06370404484998066
0.003205378372391406
0.04941582723769207
0.06915157848818092
0.08608445644409342
0.09264791869812644
0.09205132460916983
0.0840745677466237
0.08548009885233768
0.08685548911869002
0.056029611348405804
0.016755444889969367
0.07816604542533523
0.030044403356238113
0.07115701297295451
0.04213605888432226
0.047996329088071076
0.0564659079335737
0.05831231233053243
0.059802503111718426
0.03806755503296966
0.0175532140462309
0.04941164894288374
0.07952017481625474
0.08000190024992222
0.09731091795005804
0.07435429640134182
0.01934628729752161
0.024785764796128394
0.06923859731127605
0.07659368954024424
0.08308323574911466
0.04272320990263378
0.00955374432446929
0.03673055163442645
0.06699941883398979
0.047149619279654845
0.0376855428924085
0.0541143543617808
0.03516129646206549
0.05370348870315295
0.0273601275879587
0.040546722065723545
0.0632741437449519
0.046816873699834366
0.0015555235953509476
0.022297386044242574
0.023981895056020865
0.040572854190761
0.04786918095459992
0.003419220523586965
0.07901393792969906
0.04629209145978764
0.02782031648613659
0.029752930099578877
0.09911135712906462
0.013689431038218727
0.05462112874358109
0.0017147582391595225
0.08176481000246284
0.0026618042178272027
0.09270305117897028
0.08700928756523375
0.048130192391521255
0.08278511205482667
0.06836655476299662
0.046852357983166844
0.08586952960049067
0.030835496137903394
0.02928778070647049
0.0039459180236866495
0.04216435265499153
0.049885795050667175
0.025591583989349312
0.018951299545393683
0.05020140341034765
0.08512542209836833
0.01709731100581755
0.030883163685368992
0.019423937887947884
0.05426633365031657
0.03796499440291457
0.01047766189695965
0.018280422024691177
0.034074451948502726
0.055904588942792814
0.011806790473300294
0.03863765627014577
0.08057892690543318
0.05860270361188183
0.05197208522135064
0.0013808995386924551
0.06624902571708371
0.09826985026158394
0.028154633060067723
0.0028154947597672265
0.049350433873500604
0.08798491795917
0.09640124636012104
0.026854391974780734
0.03656669825514179
0.06632639052211323
0.08045814881680144
0.06843732872935966
0.031229192166365004
0.11170424980243707
0.029926870173409028
0.02774988022583784
0.03797554736262045
0.0069662286238695
0.008943729872440976
0.09460683813067237
0.0518304583770757
0.08655055377665913
0.042398293888249054
0.09432864475559552
0.07922654107109961
0.08588880654946818
0.03613540450884299
0.03781371708749846
0.08187752797559686
0.0374895103788588
0.009058833129199903
0.031471232345412756
0.018460879042851003
0.012639172316858068
0.008367639312845706
0.00611208469938923
0.011228586364117167
0.022505167208973657
0.07002350279265242
0.06876005591228945
0.04160020728578057
0.022700813850898838
0.08470757586572465
0.016305782028079602
0.07458256835785074
0.060150626127700446
0.01803900245721053
0.04167497404633082
0.02589390409644149
0.08023265262062118
0.07550979138940046
0.010772848104900796
0.04014265728746892
0.0984220068097594
0.08981439284333088
0.056307159779541205
0.01756831805512262
0.061780357177705705
0.022901665288860947
0.07519188872837372
0.021271506360017383
0.04017702495281057
0.04319859855376691
0.06633707451137622
0.07923003483068186
0.10295189822333507
0.03886512102978479
0.09247844327251248
0.04773501728183709
0.09217756480414784
0.014031342707104351
0.036628238498717526
0.06631367045135528
0.08697637530846375
0.05056371820645196
0.05650117655842717
0.00045832862229466695
0.07257750923092021
0.03328983378933966
0.016154570394555853
0.09384491008956401
0.024445534787184916
0.07870656607078713
0.0803999941579839
0.043412262399440196
0.07432353800013092
0.10081885495725808
0.0405898118340293
0.0700908935220211
0.02637379998582605
0.06394634103198246
0.06910249308547957
0.06477529517823831
0.09362345078150554
0.08912169680839363
0.05886662086862181
0.08565660453881031
0.009326061268990705
0.0407868879862145
0.07232605740032932
0.08339249038768361
0.04241281624636698
0.08502521661067278
0.04299262491412868
0.022067161614194614
0.025182886020244623
0.09376593192438035
0.079597984762548
0.07872344465505803
0.06441152977965375
0.09187454365633302
0.011854359815502534
0.06468152653243192
0.021581022399645555
0.06874550381432268
0.09636710879932085
0.06733512115476391
0.04111993391751007
0.018099341216071485
0.08023881658769452
0.027712986814974187
0.044746152017167105
0.07217908333039175
0.03280630397153747
0.09462652690200234
0.08576010826841711
0.06521090675147133
0.02177904525977141
0.027007802939082816
0.014119326879001434
0.08418594073992473
0.03282102806194925
0.009754458138504103
0.01414219840258415
0.0837662480109846
0.0834052758995744
0.05883966379062849
0.08174067071598258
0.07504928261476422
0.0567228267265889
0.044883142574919495
0.101709413768219
0.042398659894693366
0.04147931432875443
0.09116468323157105
0.03796846174110602
0.01919658401741167
0.08297268882708457
0.03446360675977022
0.003564480893207122
0.055182619557731113
0.05972399766714646
0.057343168163666046
0.08951938047570553
0.021264083915011896
0.05077354688718984
0.03136994045652958
0.05784402744119682
0.000334755830625477
0.013580977617942493
0.03551758789157472
0.06400550629454772
0.01941389340826773
0.0175122480620858
0.017303436458469698
0.04385527917494003
0.012427210412868832
0.09699175477286955
0.050992649451068094
0.05435823175848294
0.03701947359000486
0.05568376882921365
0.030347516725249307
0.027071749373909017
0.03797856662644425
0.03198401075313681
0.041228820470124966
0.018029494460947083
0.0037393119284890963
0.01897103897263879
0.00020467424606114857
0.015567779511498372
0.013359412577605988
0.06175349200278062
0.04211167105464641
0.06898278360395879
0.05350136682729786
0.05926879172957956
0.0266295349903177
0.08769954861231335
0.07010581066963961
0.048495915014506
0.01417824891877628
0.08249708919966987
0.03751536244689638
0.01036865559419833
0.006889538143168757
0.040544637379560655
0.01912424651875328
0.04101603706869027
0.029575577885192775
0.03612835320471029
0.07421312741250696
0.062459233698161046
0.08304283480953056
0.028283765547822214
0.06884250292417166
0.021375889681360713
0.0807977381554042
0.06502317850875719
0.07329078843681197
0.004068856469182525
0.027197533085415202
0.03398514198483193
0.008007433160055774
0.09746298772452062
0.04169556146009771
0.03465489835533216
0.0062393142045432184
0.05984476360012828
0.04275969294852778
0.07133974899639534
0.04069348720684061
0.04652410606990106
0.014344512442022917
0.08667844996843255
0.014984647038766464
0.08464593076365903
0.02474576846581096
0.09392947567161695
0.04736388514683356
0.0008536195217137772
0.05348268759468349
0.08931565907383533
0.009363134253232428
0.06922440259588493
0.061115868938580474
0.03760011710463902
0.025256249829529908
0.012867089905275424
0.07486267355032725
0.07022810075099277
0.0266259646291141
0.07300390593653418
0.06896721527854324
0.07278059400985175
0.07556582489574644
0.04909572238894016
0.03073562282638198
0.04315784043948404
0.060020064787480565
0.0046939840819154545
0.01019534574294885
0.030127601242080457
0.06353605523011942
0.00011909918933454497
0.029997351894344076
0.023242688261028332
0.01331135132699791
0.051733956366752966
0.01984693163859771
0.0740065113259235
0.022364847573478053
0.03377137628222681
0.010355943299009449
0.012759730725782037
0.07051535052731617
0.08581035161555804
0.09448986148628184
0.08003869155043322
0.07980730823282828
0.018073646987630344
0.08593247627677747
0.027952599856207256
0.08504398919240846
0.06152077814381897
0.08350607398434491
0.061869644472492914
0.0014660408005813836
0.04863268949981768
0.018417187699438026
0.07733102303735637
0.025306883893851547
0.0005535271304134103
0.0838518946575985
0.022394702596782626
0.01569540057773857
0.06956806914527386
0.09069802886033261
0.03168408463660521
0.027141418553825285
0.03197339622554834
0.06277374413360738
0.02574540785969751
0.01241949483819678
0.024110868515148976
0.001370386810775312
0.022106891468795808
0.056639358588019426
0.03335046453463883
0.05602587384704375
0.011427220280471849
0.029291812418102248
0.015444102003225187
0.01570445601780091
0.025041085676949088
0.03853822648153539
0.05130419102336009
0.0540235287212752
0.03336630503264005
0.08818928487318886
0.012525490602679453
0.09099059734642119
0.02348648313884714
0.04298161195416684
0.05955776205588375
0.07927699770451654
0.030340360507674635
0.011992569699978835
0.05731974288007486
0.038138391572790725
0.08062621188391787
0.021580587582697902
0.06285094742678889
0.03426583941848189
0.04927437043709235
0.01891135751151327
0.08942587925439953
0.0654547012071781
0.036398985096948354
0.021223282549121637
0.06980711875948531
0.08195398948985083
0.019529531401025448
0.0008804977131213997
0.039316186303796775
0.0924312353251432
0.07595526126884593
0.07059663817400538
0.02336545509779036
0.019312655309443528
0.08428293540203599
0.07660195465769777
0.02831301660282582
0.08847891277654503
0.09655779164377126
0.017736979185310774
0.09662956026425025
0.09872270409534935
0.016437883192004572
0.04510195299028655
0.03751328574060301
0.02098969769659017
0.08357567026962306
0.0014141221128937203
0.06931795702339463
0.08253480063364677
0.03142032741550745
0.020787321261477313
0.06647323563376589
0.0075550258863341215
0.008384960007999808
0.05963968481942702
0.007343323091250386
0.07007712984154595
0.04132898617602324
0.06677377792927892
0.061607391286185045
0.04273922067900982
0.06521714543859365
0.06886288814990878
0.08349729379350282
0.034372791599587595
0.0922975236033921
0.035872598055201516
0.06388629946436851
0.04964118106639947
0.037572907984029257
0.01739118253705875
0.05694241052118407
0.0653322516146833
0.052095233092749944
0.07381083026647425
0.065991605136072
0.04393946655470569
0.07108048969258307
0.08529231751597333
0.08175686570087866
0.0041182831708763655
0.07306503202789566
0.029696318398345283
0.08688060521781815
0.06545589120718885
0.08178432404789925
0.020266250985551123
0.07926717207537798
0.06323932039009209
0.05874228629701759
0.038192339933925734
0.03853980693982565
0.06009620435804933
0.017806043426654157
0.06012045280048316
0.013858667200546834
0.003337675203196971
0.0016409161783847801
0.008048377036698758
0.04277141931177389
0.048697778195648724
0.011042110935117847
0.008356255048979704
0.05619212044629154
0.027380959887351824
0.021252503489024327
0.07897118251189583
0.009314294866839696
0.022968986154128145
0.013805274869488687
0.07254089887124825
0.09177808181788662
0.10404509538952378
0.08692624266443792
0.038312796107767826
0.02176662230246534
0.016305091475676027
0.006859501355644905
0.014975459425668284
0.06701837417806872
0.06928369972120468
0.03944907165638544
0.049601172266917126
0.03779649116498057
0.06258694563692523
0.04455555005238628
0.013432468652400166
0.040387242950290315
0.05702674207609055
0.052959335711796146
0.07500103750878045
0.01119530554781232
0.04708683027025252
0.08079739839159109
0.020093792517103862
0.018064623525989927
0.0255902606250896
0.03811232194420895
0.04022396481771206
0.039612879616751674
0.08482921470748633
0.022115083827855177
0.00028374975960474366
0.06624813805594286
0.0638903337546896
0.08817477618061413
0.004187778242984743
0.005054147898434944
0.06965529975933897
0.0799210356983068
0.09604867174020368
0.07077788202366782
0.05258962704617182
0.04999144239418414
0.0045085345417132635
0.03647662092074675
0.08968641271860121
0.04573877447972922
0.08446052871215998
0.02267724145927722
0.0592114914096695
0.07518589427759008
0.07094010084873607
0.06528923672013986
0.051907229909467126
0.09862014910160105
0.011927899009996704
0.038564876522510436
0.09349139829437782
0.04929925051347116
0.07896722886336206
0.08930033730137647
0.06368689493357695
0.03239284948387563
0.07473740430135854
0.028236545907065643
0.07403664334774407
0.0003443872796479524
0.025800591277238546
0.06054692333033266
0.0038987742919876413
0.004109195165062253
0.01794777661401329
0.0847596440469364
0.0677793125657938
0.04709828600413842
0.010492631736631864
0.023670727171452747
0.06576523422144562
0.08103655735937612
0.060221681962025576
0.06520672183107555
0.05306224329789078
0.02936276129842272
0.06178328456225091
0.03230007337647942
0.0819742946496101
0.011515024493321365
0.07583118101031813
0.02643370697364941
0.024000204416626047
0.0774485395361371
0.02298422043550904
0.09069393323970244
0.007329454680302432
0.00652262786820351
0.07462672505773627
0.07117487731825621
0.03640547261461394
0.05033532398705762
0.08502235819451189
0.07510831989110699
0.06539709047586016
0.06679689512855559
0.08284644768058502
0.002214180929767847
0.011423040113813178
0.0593442417832997
0.03599000303131105
0.0924606672413496
0.04070780594537749
0.04650677570436197
0.03703771517546105
0.045807162079888955
0.04264786144625753
0.05250883898633715
0.019249919532048205
0.0545859610510938
0.015615158126143214
0.0021971908855108776
0.010999885283549733
0.023237786745812124
0.010322065182186943
0.048084301672845275
0.015008064349949996
0.008012155622875921
0.047319519263981286
0.0799282517187398
0.01035032551559325
0.055421332166703315
0.022510178986157005
0.07332224023985648
0.08858672164649804
0.04965852037261266
0.011239571711615505
0.030589772830579762
0.0698575270160546
0.07505624146730362
0.09876624572579354
0.07401399160338008
0.03756350072818384
0.039134549948901406
0.02435017062178301
0.09613636420446788
0.0016984051274853177
0.07509983793308307
0.05465804788528052
0.040162977352814204
0.0790836173552675
0.08221204912133741
0.029561960559258874
0.05218258838404566
0.06841877173991681
0.05724324313732994
0.007207483375637823
0.026479148078182708
0.00490917700184716
0.05869749733939524
0.002550982772248226
0.09826426221834737
0.07960724021145461
0.09746951572531043
0.030078249261382042
0.07407812085053171
0.028541195234849014
0.07044996243750837
0.09409669237700201
0.07734857680072225
0.044279510450831706
0.08256218997477711
0.07012702626809698
0.09709290990744547
0.08054790571368177
0.07996412243903267
0.06357766210724199
0.030644196409790263
0.05627840821470943
0.025628575790425722
0.003109588919703832
0.06938441183160299
0.041412342667815204
0.022321069094191136
0.010435599267516336
0.09091892951265598
0.07112514230562544
0.032262101119776225
0.047222500715963726
0.0361717374399274
0.057455678463431845
0.09204810801524968
0.011159294068274542
0.08271404795801035
0.08132413274255568
0.014170832179372629
0.0937115245688617
0.04058984346479236
0.0667746035806342
0.08496019968566206
0.026588516849330175
0.09712130446584201
0.0629795215093899
0.023004540903074404
0.00233103689735764
0.05648557821468927
0.06375188206147676
0.07384120701289545
0.09192060230934126
0.05357075955136094
0.016944956073145393
0.04147816691346367
0.03253368999557813
0.08894934558316954
0.041124936153026155
0.08485556226303193
0.06485839956821758
0.03889012160601061
0.025870683922579744
0.050294817442120804
0.09065820908860063
0.02618620691288929
0.06562213834789822
0.08601255721710328
0.07518541874298879
0.029906883043873945
0.08347308320027562
0.07149700362183382
0.0067357583053807195
0.04003744415924687
0.0822218717410292
0.027271524597670068
0.036083996453769626
0.06610943973625064
0.06051460704636407
0.08800396807493974
0.10244977525474963
0.023171384894792348
0.017906250014875426
0.029077018554106285
0.04613491975510846
0.032429832865236936
0.08150464681082163
0.08976871559184602
0.08989265431898587
0.04062533948367018
0.058467664890373
0.06980655585493221
0.06107285157846594
0.04280440280224464
0.07735495181916804
0.04408637008076612
0.02600026140561414
0.03840642270459641
0.08256298864957684
0.03839343998288823
0.031127137218715583
0.012371783410991908
0.049231846527585034
0.01781871374760157
0.004067155993254034
0.07433197986373805
0.04213768882941154
0.023643629161589817
0.051313648369053416
0.017635315282794613
0.09680732399633556
0.10842032819674575
0.05236045368017498
0.04913176114779015
0.03210120067609471
0.03180542783584401
0.05829944123004761
0.06849418990516423
0.04676313855322758
0.00489167544743006
0.00825826137255032
0.021440286108559185
0.007536018135439123
0.03336474392372401
0.013154295592857792
0.048606786179244715
0.10526320713476647
0.005919042304466095
0.06570828055038036
0.0309569858276323
0.061304198902618845
0.0752192013919806
0.05061876773407358
0.027525621790351444
0.0787340814843364
0.08796332835421926
0.01920232807531294
0.017192029153554673
0.055505038062006885
0.028153117197989137
0.031889555078086614
0.039595948369925936
0.09095784497223007
0.062079847257703755
0.002903389286299149
0.017331593196500728
0.03296130381911205
0.057238866973166214
0.09186181780939752
0.0553440281626548
0.000018819899166928754
0.017335966336066624
0.03010253412868523
0.05910905115501206
0.022270822818587603
0.03791751197905295
0.02569231205544313
0.028719271330290324
0.085723796344873
0.06582159046062389
0.030288924224688596
0.036897518939377025
0.05195686305355144
0.013169206721443633
0.027275992567839486
0.05334545856610494
0.04993703211090728
0.018203117652247993
0.09190359562476912
0.06995526399334448
0.0066931446107873944
0.033995146871211857
0.05862034876313119
0.09806616846219907
0.06755420735266215
0.026291519091489614
0.002143971235989484
0.03143486976967995
0.031546015562704095
0.035947276296805185
0.06232822577530741
0.04666838741313711
0.07993330437570664
0.05866535205865996
0.05016399527260722
0.05392424063183551
0.029150271156678623
0.002392783902135863
0.03560066593250855
0.057175673462576966
0.03908167103445689
0.07469636437535439
0.10122426411767584
0.0912239400585509
0.07083777090637287
0.060175369946895964
0.06651530473079253
0.04569721438410558
0.003561239060944757
0.01558935840562091
0.09853431111110478
0.07471344274733067
0.004889649362507222
0.061876292457767934
0.06505304921375955
0.034506958330140676
0.08720691480046884
0.027354749040165605
0.06025476265155092
0.03078908153118976
0.02255240848267741
0.04369036320160687
0.07220747869161329
0.011127699789028797
0.016587880576536256
0.08619959654041573
0.027414240364046837
0.03049845492295705
0.025351183205301487
0.07165473196871443
0.05226754865939042
0.05931763784362725
0.038384594227335686
0.0637220971014265
0.02620696493762556
0.04387617649842884
0.09381703369700116
0.06894252958246365
0.04830012913026619
0.02065228544932629
0.09636162635414375
0.05312533610740832
0.03505827151103021
0.10660806836695225
0.04070233443340781
0.008189446344387036
0.06646436444980712
0.06056047096310862
0.04489459166162863
0.059653987189234044
0.04334241410374806
0.0023586447559012435
0.012070472095441053
0.018873180856071058
0.026872092340270052
0.09793288944804146
0.0378197772326598
0.09592079342949004
0.042843530184981576
0.027877636088858532
0.01239702872324026
0.08990101469294294
0.08722174436613588
0.02953774839839266
0.024136883253442893
0.02438437326522778
0.05625452082340435
0.05026388710509234
0.006943574824802113
0.07115235837856254
0.09134416745752494
0.020149177846809523
0.09088249214973496
0.03460360497002132
0.09946713808192784
0.0609589897110811
0.0727556527433318
0.09644056026759489
0.03670017947129822
0.06218287023308563
0.02682002052609948
0.0706808394258354
0.02194696864877938
0.05366937462589879
0.009649765623375814
0.00003588038737486659
0.05358639786881643
0.025723093600962223
0.04361979167525935
0.04796759340938009
0.058455046714278966
0.0031129885617665835
0.08189365586688534
0.06765574169646504
0.051118840325605056
0.09193157223552662
0.00871382650014355
0.01600306681752069
0.07074999670784013
0.047106928804863064
0.07586491531287451
0.02234551699168301
0.03050782408250698
0.012040236336351026
0.050996176576050656
0.08633605683400755
0.012951668917442517
0.09415758742180493
0.03824947992137861
0.0974603943384048
0.022041964114959286
0.06363726377450497
0.0010376044543974855
0.05982301411969893
0.06937049819763634
0.09196748570023094
0.01578994523656572
0.040956133659100905
0.05111747305430345
0.04387752807414482
0.025694331429131554
0.04206738263718375
0.022088199436776996
0.06957616654389165
0.011115286700155049
0.07301024605902223
0.015066944362491137
0.05107077244035954
0.0752018624761903
0.08749798296511603
0.05209804343195391
0.007061323656527602
0.08705403601982906
0.0894589028954636
0.08414122279175847
0.04680990456865507
0.04513087283504553
0.06410650350805544
0.09100118550176885
0.02436629649755439
0.008010205741680354
0.05995870191301441
0.08691581471382087
0.059055454778850595
0.05615238122561416
0.047896857307153234
0.08514874361977709
0.06760205932678774
0.06040324208708147
0.061972350015692804
0.02935914851798085
0.015770663613499658
0.060457114970300686
0.05904901326078105
0.08363286649216473
0.027025771074105146
0.05238221595556695
0.025493714321912223
0.021422595428113585
0.012984749676548404
0.040669917332227586
0.028794493849164778
0.02004963064112668
0.04734658949464286
0.08840888515815344
0.016835406809861078
0.05804003282045935
0.08360049453306463
0.022798396650670016
0.03871459830742222
0.01021960244617862
0.04463596913431886
0.06606321001444476
0.003909867931996215
0.026747545165030234
0.10060659007004483
0.07725963659619094
0.04507367386303703
0.0689077348483041
0.08888251658336546
0.06853093935215221
0.034728770632484016
0.057195653252752325
0.026586751907827947
0.016633414172342487
0.0827383058344472
0.06174587530603151
0.027966008496085593
0.047556934282965056
0.031507932352785574
0.009453137756590421
0.007779371618996799
0.06042707545971516
0.0022583577803297044
0.04159587969645164
0.02625976686731957
0.0061138547857394225
0.08318732143628743
0.010764721964659503
0.10048791780860866
0.04217949685716155
0.02599901487056183
0.08048900482379286
0.047383374007027905
0.06782845868842705
0.011808184554327247
0.028154276497073326
0.05633506986329782
0.08421238586250239
0.09796627870317005
0.0368810129964292
0.023332763113683947
0.05486181014795873
0.09577333347066466
0.04588920621857252
0.0398582040848811
0.0028243004006528443
0.017072237954195373
0.07007980672111946
0.07762776952097716
0.0916238357726961
0.03004604547092828
0.08961792022221848
0.04183934192130704
0.02676520608396385
0.01899816629170634
0.03645093004786012
0.06384972792362346
0.008185686697646037
0.07092222799802768
0.08241921533315749
0.04671049556323455
0.012775903987277754
0.08022699014060843
0.042569275892354125
0.027148746077878965
0.05157302984393266
0.06150801452456679
0.04443615437807517
0.026208251191454545
0.02136868695013367
0.09236771224896861
0.000516835443120476
0.05837172693114281
0.0741238806413887
0.024932009961008136
0.034504676824237114
0.07669033908336519
0.03201085117915806
0.057940076601006626
0.027376356745561374
0.07766446807258923
0.059345653529122404
0.03078775342144327
0.08718382031037152
0.012782608350992796
0.002341673651318207
0.04018976285183969
0.034086062489150866
0.006508870743460319
0.07970803435316767
0.06195927934344931
0.0848769712675702
0.02457790186707623
0.016345502214137542
0.010819179892575335
0.056926481041571456
0.06363443248006431
0.005314458455414961
0.06587756270664169
0.029911412230158783
0.036767571976821845
0.08281161511463607
0.008582298873554363
0.000863195722573058
0.07778023225698043
0.05148253610671926
0.03901191400735403
0.05681940423490078
0.09907383567354006
0.08256936178908623
0.0676471353926748
0.07477906372327929
0.04449932929066283
0.04849087592832411
0.06883581331637845
0.022255133574104725
0.09871396374619146
0.03143189811906438
0.009874063407884041
0.05931913266194784
0.013182947395626261
0.015679701158776843
0.013378339759722649
0.09264360078369104
0.05879797109382191
0.07676620053379388
0.04502090405697536
0.10050323138742458
0.0746363956283547
0.038873163043701135
0.08445614190484627
0.08323590530747452
0.06931719708670953
0.019403070854595653
0.03240298444974401
0.02031288506239307
0.07582679909319204
0.01098291907399186
0.08219520601108522
0.08937472261374015
0.06532924205049233
0.052254780949995694
0.027374760607197915
0.08480852254918414
0.003967847415637628
0.03644858637123013
0.0658023818407881
0.050326076491847505
0.09965239282484664
0.10473533834201505
0.0066778589902438115
0.01088215329220255
0.022234300750321262
0.08950584629382735
0.07084518474864815
0.04596449380645592
0.06849554008405748
0.07329177431802257
0.07460313081038673
0.016024683493745334
0.06574520933505315
0.0906329811225886
0.06772769388070353
0.026061389969822542
0.003711801566506157
0.03732427152559192
0.0635709610276517
0.08939999952152115
0.06367670405801983
0.013982165530808896
0.04965600134659239
0.060976021057052625
0.04951128844475662
0.038480121471687556
0.10284390643449104
0.006523422645516278
0.02163259958980413
0.06887106457515065
0.08038822012608629
0.05494330334451399
0.03706173667388969
0.07156734413219008
0.026668696090545153
0.021221396399279214
0.0050964569512708885
0.05506517531993122
0.08123626545692318
0.022205830622683116
0.04048870364824654
0.07572980383771954
0.03862662812548668
0.010556786599246444
0.09214034222653757
0.0625916323547212
0.03228820749373016
0.07803375773176563
0.04951144602670543
0.06357272660674466
0.06260060365721523
0.03803777208424279
0.09202149197139953
0.094724854947148
0.031204408959897817
0.01080589427294639
0.01968251710672868
0.045513393349168416
0.052842361894678135
0.05177478238533738
0.03855891924263669
0.07131129407313964
0.018574754302876372
0.10264305460888754
0.07408844505458374
0.05202317703401988
0.06617803075063085
0.007923960240497036
0.06453814134989845
0.016373704083516984
0.039772292648219465
0.0921736047076847
0.04984660247732347
0.07346412021918451
0.026075232464209227
0.050253767804748904
0.052914458175305094
0.0392168510018583
0.028882135628489205
0.0818219669342446
0.07118463880669317
0.021985530194742916
0.039681660891234684
0.06882043298497006
0.01652137814318127
0.05986713465541789
0.01863217157959184
0.08466063920273789
0.050541836639605216
0.015832634149625935
0.10268706874553742
0.04061301779333866
0.021611582373244738
0.034020881416103405
0.057575884350409876
0.06782413871039565
0.08483638688946948
0.039917159955434635
0.03996855439222235
0.047389704515116364
0.05517003323335697
0.04077491070853426
0.06117109432121262
0.08422435921725854
0.07627666023622869
0.08361595464566525
0.011249623972462368
0.006590729384403648
0.10086998854529604
0.063382171302127
0.08793271416219832
0.051622988884094265
0.0357621485738936
0.08286408953338194
0.05727997230613214
0.005456806633210657
0.09138872721278209
0.08721579619565804
0.08594668659404175
0.05366697830433584
0.04358927403181339
0.018239052187476866
0.0749845419393663
0.05670779079827879
0.06778460800071462
0.06478514232069463
0.08395079954242063
0.04736075056003133
0.06560560475712982
0.08657017170066805
0.0008950228344960505
0.0819951400815085
0.09609097344213441
0.0658033244895026
0.07776497198933287
0.03848681977511895
0.058381927431502126
0.032232829400896515
0.040628444199236
0.08176059853043288
0.041378438455393275
0.08689509035266758
0.09145574365885804
0.07347752779610701
0.046191107261734955
0.09544617692573512
0.019677654591005057
0.04587127851096652
0.028838934190932176
0.017936386084880577
0.0452120011683061
0.04585026210832307
0.04641351114616431
0.05385786095715549
0.08054870640276825
0.07458152849333104
0.049281205478805545
0.05180575825005719
0.03659912613185335
0.09117640995655442
0.007795141220126876
0.0919253544317927
0.008428593231623286
0.01663460453259831
0.024815899581404018
0.0834811213308851
0.033634682834687686
0.08873895013353257
0.07870012098849107
0.0088799872362335
0.04050300135109058
0.04025518694205351
0.03613330512190419
0.07811697905437028
0.038335693729416274
0.07236422100142174
0.08739308921135927
0.0823690835569991
0.07567616480325365
0.030698952006104122
0.07915559431183743
0.05000242918136027
0.052161372818841964
0.022184898508686723
0.10838707606584089
0.06152628353377804
0.07495716725950698
0.05332933633621844
0.0632237935148984
0.09587515103668313
0.00516548074743347
0.06199966961829435
0.07700505612594728
0.004710586451925741
0.08085869740578515
0.003164642676318678
0.058096735889141334
0.06842568000947932
0.006177063149571442
0.01710096149595621
0.06880847385468178
0.025336794323418465
0.07701268087015242
0.050003617567031707
0.03220170625598144
0.022458652035537523
0.03282909588270092
0.04367271494601332
0.09042399630408346
0.0908470688139732
0.07101339742648632
0.043422368820320675
0.053696623590569904
0.0005442527125952331
0.05643555993725078
0.07986372519658834
0.04380834629564889
0.024243403784416886
0.04838123101241697
0.019858556397635996
0.039667259079166156
0.009775789631648386
0.05650678856422065
0.05802041118632223
0.03665798601676532
0.028392756694993443
0.059027994462519266
0.000019020329521182812
0.050152685660709656
0.06467988949502922
0.024102303147337925
0.007868824988997722
0.05913099511720784
0.09895710502930749
0.03775395640033313
0.022504977408489515
0.06750371575658502
0.03556938701635368
0.08640497436345225
0.060993752448230465
0.09222066908770493
0.03718052262096801
0.009095575726336484
0.08743352270236654
0.06801627322212052
0.04370719070342451
0.04028483282179042
0.042907122878127174
0.08944165287136444
0.0758082344807396
0.08314261074634141
0.0708118001561941
0.0596431991911651
0.031413488205805765
0.08799337706728676
0.012190055917059175
0.08932754015749636
0.01709712761159746
0.09130189741717312
0.08098521653762586

==> anc/HaarRFC_U1_L4p0.04.dat <==
0.007829198057085103
0.054997562225119034
0.08696444724400477
0.12603787017389587
0.010836842875501983
0.10707883676110935
0.1060351998013167
0.04293084128935293
0.04104301399727955
0.11223474829719302
0.0877891855119288
0.09973822507481432
0.01705806584788979
0.028760778350809608
0.10437808996226235
0.08701384536786122
0.09610998216130345
0.07462706000805118
0.014346540840737656
0.024136597790404238
0.09800862090052985
0.11831263349589152
0.12625863342891439
0.05822724879825383
0.017602339072771235
0.04080388362384502
0.03221328761282485
0.012694607990219046
0.0034454496250341474
0.101336429666454
0.05340020274693072
0.05432451398297881
0.09834385260839965
0.04854182812396152
0.08118654857171925
0.0012193269483230836
0.005055165167090261
0.008127771303644721
0.14327170280113097
0.00896005976832426
0.028180133709076443
0.03839355616023133
0.04251728437725836
0.1094368240536141
0.10341593867926252
0.015152361429507133
0.08393990467090363
0.08724655963499943
0.04672637099380012
0.09221121613958412
0.09396733547166806
0.06742259759219424
0.05564965030545602
0.0023512768574516095
0.07470853472917134
0.04477514323652394
0.06771032200051663
0.07606510650723688
0.13533904321537485
0.03621067174055407
0.05598668741525872
0.10071414338009341
0.05141358528672767
0.08453496945600132
0.03774258238825729
0.052188240794770094
0.03811229433333375
0.0764579338866731
0.10821538725221248
0.02219509217148839
0.04985566491747454
0.12738641970553735
0.02366317641625356
0.12110588718514119
0.021965628816166222
0.08619013868020585
0.06640753318330647
0.062358256005286
0.014478630313855514
0.07694382439684759
0.10551666176407269
0.00468329790028274
0.036117001622239686
0.06959359489543676
0.0076682145850405555
0.11705380100285807
0.0645309944751192
0.020578419106893862
0.04253880712271587
0.017674264059273106
0.10255904128350704
0.07378322556154884
0.10250447041283768
0.09442547333896041
0.00521174990234074
0.1245696490007493
0.0686906357857229
0.12302594130534683
0.11330764323645431
0.010416053937634092
0.11281925914297726
0.0049309410416528456
0.07107541884589841
0.0025952591215080887
0.050150381533897
0.045901626689041124
0.09872931495177335
0.11631408416932207
0.11246897013613044
0.11553078578981738
0.003360519294553471
0.0014387039519515104
0.011901392082125565
0.07693387049082517
0.08365237141410903
0.032358439128820804
0.01671815222470751
0.01184213787142439
0.02642715767442484
0.016859458882991212
0.07965158528205352
0.1091384678755345
0.003190199440951252
0.1111877611087184
0.010905594727231016
0.10308834711623475
0.029363152239383537
0.10665049007731696
0.05210660243765928
0.12939210464669898
0.08072695022271753
0.04109487979027482
0.0313762216855143
0.0657318585604235
0.039239270832524716
0.11198735620210859
0.05970692126932357
0.09990258450694878
0.030019567984824302
0.07592549565880971
0.021669297186011956
0.04471691883211684
0.036538403331990765
0.09708390806274779
0.13431014655205425
0.004029938895133536
0.01241466197133795
0.026036514651133845
0.12903506381420235
0.04117343468889001
0.023049838156070684
0.03955265732939101
0.10623489973264322
0.07632280867118288
0.04273228545617486
0.09244355574955837
0.025306361998183174
0.06777151361690865
0.126176685973188
0.014143178239198362
0.07408648084496146
0.041659545169488874
0.08312206601533362
0.05243740540783586
0.08621799036323731
0.1100825501873493
0.07689351816783785
0.11443778370163513
0.007621785343787347
0.0190995923363923
0.04966844155715684
0.008933617664617472
0.011183753102315267
0.003119434762831411
0.04626902742574179
0.09197661220315594
0.05101148121871672
0.03166549142494783
0.061816873935709366
0.03493980305781074
0.003669572978919755
0.07805916070922765
0.0784003473622881
0.048315284889939386
0.13836835892950022
0.09370331199190084
0.04288129900078882
0.04096584557647862
0.1065418850237128
0.01380245138971226
0.05486535670436572
0.002266609865734888
0.049246248667304544
0.0651074655411887
0.08069650051799244
0.017050805493659126
0.05557680226087615
0.056564380021135646
0.10277645538910703
0.04842245603905958
0.02579198954995078
0.0415491314230572
0.13159180254645816
0.12181369928225724
0.06423886043655287
0.11082136496115241
0.055242845200217466
0.017158913993135166
0.07723384777499986
0.0745524707374299
0.11826414057258738
0.009259108275683346
0.04576651079369638
0.13395110235707017
0.12571119635956596
0.009053438443099871
0.08360123015750362
0.09711977061484287
0.01787303641489138
0.11596707974446585
0.07636407529963835
0.0173045445707395
0.11057202084604954
0.10080003910736866
0.12696504432158864
0.1232035080067057
0.11038885082730589
0.032341086487663394
0.056257307658039366
0.027770521885354896
0.05389271729581556
0.09518803907812935
0.0441238937922573
0.11374590109013791
0.09445609700380049
0.10957713019026685
0.0714691915389376
0.06654407591909596
0.006728438849732142
0.07896927463266078
0.13569188334157378
0.0030006336484529965
0.0493377889384656
0.10419918102142577
0.0362610317325512
0.04495422473412241
0.07275713741430838
0.0340412066515851
0.10109457201472453
0.08994187718525012
0.048417108822010294
0.029078021764596482
0.1314275112444518
0.09205206612358055
0.07722292717461436
0.06643667225316774
0.12060367415608791
0.011161613225741248
0.002318557366115507
0.10057597899335965
0.029720551136631183
0.047948471282264774
0.10038011172677325
0.01565975593571942
0.026370934087701966
0.09989797141633165
0.09275635751530056
0.08057205107693047
0.08797391053003459
0.04542069939236802
0.077359054462323
0.06925577950944599
0.030708522709603718
0.11026500273898543
0.09530552266556114
0.10190151456146952
0.05953532360053883
0.09754428797885335
0.09642186307963457
0.048300003367978496
0.0487886538726356
0.020205531137439794
0.10080406141736804
0.09158977792461896
0.010987085312546902
0.09172313073044124
0.02146913299159371
0.026136202127817018
0.028112281935115918
0.04790451218035414
0.11205756296542518
0.10822485760013097
0.11635696365365986
0.018513601840288486
0.09412376283021304
0.01464871398877008
0.024825581952209495
0.10356223519695693
0.015769236174727266
0.0973047436054615
0.04463221616690053
0.11082222928351393
0.06736470947884757
0.08541314079704179
0.0661312380966482
0.03364145525449106
0.07552969995083912
0.0838277339024824
0.02044000214878368
0.07588662810943578
0.00839394283203957
0.026124811098724027
0.08618320209624758
0.08992205768507155
0.002297151850855247
0.1178301746773256
0.06772162208831219
0.02318328267051241
0.0029600169063017955
0.037322545723851595
0.11648243789200542
0.02127633157695089
0.04283142639124616
0.038727815445134026
0.040156474320424095
0.11882793944990845
0.11603448039291182
0.06264165165530497
0.010456951854088343
0.1076849368893922
0.015186122271998278
0.05898478940769961
0.049147948687931285
0.04574073301309167
0.0583473031167385
0.10122008854074525
0.09299878550002665
0.07578520262837181
0.06792514184176633
0.0503429119246943
0.05610778478682022
0.08182775292955712
0.10060591032200547
0.083560909706655
0.12079437721760859
0.01499340353869566
0.1098597129807219
0.015689278653386696
0.00645444626942549
0.08663189750394867
0.04997822478665998
0.08961948588933108
0.016049528205812316
0.07483090261841238
0.03863784323122311
0.09929966145215899
0.07730453825170464
0.11065195390542146
0.002521734317950274
0.027539246355994383
0.022807143783851284
0.020195741822117183
0.07427926732908698
0.09674683502449838
0.01574492348219557
0.13334176053643024
0.02886219323244254
0.11110632222048507
0.11723005502922894
0.09534850697570009
0.06240997102287137
0.11510062566948805
0.07566719421688765
0.006269560767636727
0.04776986292537607
0.05381190510006159
0.014270015073772825
0.08246939167853495
0.0021854827813716465
0.08693676036583146
0.1182002159312178
0.07055246789232575
0.05164469005070127
0.08172845757761246
0.12922930996564486
0.019965989659193103
0.03497117301963809
0.11251397945743973
0.05959455367036572
0.03320864010250846
0.08381150160642482
0.07769254084707156
0.09186706630023729
0.01259976932408504
0.0002815551878863616
0.12994182397098472
0.02832603550369707
0.12403862409723254
0.05395467329285723
0.08895066927368056
0.07407483631801462
0.027244534571505805
0.11090613247179103
0.00022010663814802742
0.06075310410940073
0.05666752052292151
0.029392661768680002
0.021382880303505374
0.0718474288824997
0.043715163406741704
0.02624499183203869
0.11685497036147548
0.06939119044235918
0.006175704325731665
0.11827539345530443
0.113655720457037
0.1095736512326023
0.12426260500107526
0.11326920060982526
0.006644051420324759
0.09107353438236569
0.1200842663518783
0.057687022267343624
0.0734406381648369
0.11678307017649137
0.10307960589847236
0.06062852637607305
0.1248036915461639
0.10972135265979245
0.005990415937132894
0.008995811859579051
0.10281677425408156
0.1255356001478573
0.08925047365447786
0.0713397748632232
0.06272316645851475
0.06391861535072714
0.11998023022036412
0.12309266913255477
0.0011799018293206288
0.07282805551276726
0.10937313679319072
0.012757663153185828
0.041006440670729394
0.11230004942745168
0.11959183654136937
0.1278993895543864
0.09215106148952461
0.05220087885646564
0.06835339093343343
0.006977811176744425
0.02534897448537015
0.02116686635477308
0.09537423497575116
0.08857524810660702
0.09710087136481095
0.058640693117816695
0.03778399211645578
0.027085020282992516
0.10882844919938864
0.10978427846508404
0.06539918897623699
0.054818844441027324
0.05171331438070059
0.10304900717736051
0.1229604921636554
0.028607089381030328
0.09880539081160158
0.07126631771670881
0.029004138056163697
0.03228997596965324
0.12667442108604512
0.0029489243656137492
0.11036294878579211
0.1201321634270891
0.05314773828277845
0.07237396472229976
0.008870868915828512
0.061928891790180414
0.12023258663822217
0.0384970699338876
0.04663587803325585
0.03649453801627114
0.06818400096769953
0.048420536412115654
0.12565113162623814
0.08180752914557726
0.008521756077642526
0.00948823012533715
0.00879436955400672
0.10209819992594296
0.134207726093645
0.14163015518278801
0.05854043503642258
0.08752970570100466
0.027787072826055303
0.06994516350700078
0.09466981582146437
0.11526207512919412
0.01608238133019643
0.0886564138653487
0.1044806021305454
0.12608759977433256
0.13625424627722518
0.0332909442668472
0.05659366150088808
0.06449509017859044
0.0582976224122135
0.05356373808810647
0.12770197350790732
0.026271440009691605
0.09469825783506794
0.12658544025292162
0.06920722166288548
0.11834074937519119
0.09166289183104044
0.031226221198048458
0.03233666610347539
0.06269342534890959
0.08928784301414029
0.09905717090954036
0.05557750694626207
0.013827365688362193
0.05154694589161411
0.1050300790316786
0.10583752180750239
0.1199293736015918
0.030614205720139957
0.025874829531220403
0.008522062262696885
0.02889414426421909
0.03865551064471693
0.002140224969950817
0.013371436532507228
0.09161779569450254
0.12196386612025042
0.08191928246654114
0.04999182144547258
0.028855613603084338
0.012443379517506835
0.1324020786341226
0.14114963588882684
0.023510947337987576
0.0425554647284139
0.09380319889322901
0.026134031453282493
0.006005949922819727
0.10123461376423239
0.05221549764131797
0.0770894503274915
0.029947314660807897
0.018202879101048716
0.11916430157452079
0.06678981222041858
0.038611605773234574
0.08024237187611638
0.015899795790756312
0.0699744432639306
0.012614286296878168
0.08528407817708104
0.1166248001627038
0.12787021434619977
0.011296742941982268
0.03733310234289326
0.11320417003740121
0.07307981983775169
0.06775560313016252
0.016241131521069374
0.041275736382270826
0.055779867903072634
0.07703208323268602
0.13555513062900904
0.05042384373331242
0.00034124522059712743
0.11526168002828129
0.010813617990351226
0.029466234687012146
0.11988703199514743
0.08948322898657605
0.03968986568883039
0.037594248643818384
0.015805853838013764
0.0919668650306939
0.03770380051900111
0.048363417674970606
0.05552054965951239
0.12746039521825636
0.06745696516902419
0.05952514444049237
0.02250330746961331
0.013586741178501578
0.019907998409873274
0.0020771636851448874
0.10063808496487939
0.047455077582255846
0.1321321451023549
0.06531622867304895
0.08160126094269322
0.12719444819669057
0.09438884483992153
0.003193104800015416
0.05511963458250927
0.03423777529293511
0.040859784756306555
0.02149300309848229
0.07099053809354913
0.07581235332717558
0.052277361715361216
0.11028419539234516
0.12043835262727319
0.032649389982912946
0.017979322420282568
0.10697051199804562
0.1310548001920421
0.11176311905230026
0.005843347145066814
0.07222912531043436
0.015188797969435891
0.03580470138213289
0.10458379646855125
0.034645561987077404
0.05007190536027311
0.035222991118763716
0.08258587625885319
0.08466535661364151
0.044242457425256274
0.11488210010553784
0.07030199559306301
0.028271691369408818
0.0714439870153471
0.02765022838980728
0.0821879782894528
0.08341388508734714
0.004308610997198001
0.04664102632984346
0.09421024804179345
0.10180128525044094
0.03333368679271605
0.06900797853870119
0.012867120262660538
0.0467026267149312
0.10301985836029626
0.02603646567647925
0.08664448630769946
0.061281662987623595
0.09242331294698776
0.10525546108530583
0.011712837750212615
0.06285038938250948
0.10104697950800125
0.02971512640435818
0.06468251064591223
0.10466778436713406
0.10754538936124118
0.05981662336090231
0.06603364017215481
0.0892282742979993
0.11500417260943471
0.07438862329999454
0.004407409262807728
0.07135430244320605
0.036565480633026705
0.10220916718279797
0.07595680868331174
0.10829245806243276
0.07200401606612107
0.008015453780237923
0.06399748079066425
0.07211753842736178
0.021226714784074046
0.09218617461603831
0.12400081413814634
0.101451072776744
0.044515845548782976
0.06661591490055946
0.12328623080994099
0.009066554829078364
0.09046419173818172
0.05176899902513226
0.0798091683649966
0.08887168088167333
0.022064668374862102
0.11172624319032888
0.05603493196236177
0.036692466600671485
0.075305132751089
0.02018512039643168
0.06682327986808985
0.06337232951991645
0.06810638299032573
0.06446364070572076
0.01160381881653434
0.026622389121875246
0.03359005719996457
0.08186170358378425
0.1003961879291265
0.00663016992799319
0.01938826988446963
0.03825805782447273
0.07354459854964862
0.010042086705104331
0.10916912273255856
0.07388057147406901
0.000848781877770423
0.1267359845249909
0.0017110313054824369
0.10814840183896408
0.1443052549100071
0.054898325313034305
0.07081425155638878
0.003417386517669696
0.07279843605466177
0.06694967890591244
0.07008672689271664
0.069792230721578
0.1239825448117631
0.10948842476602823
0.045189733088783726
0.12694532663097513
0.038671089605700926
0.06716689873456307
0.052119938300174834
0.008294675948274523
0.06738064144098822
0.0908720849952711
0.040568389724307805
0.04855431650812745
0.12108237165522759
0.08737674959531817
0.01215122940197937
0.10675658684314479
0.10203872237746597
0.015885380408752724
0.03903539018921164
0.11685460974347814
0.019309882933196146
0.1277148930392002
0.03159496467458773
0.1219511883527927
0.05606397534059534
0.10980268331223143
0.08725703308288241
0.053246502900542385
0.1327777730917774
0.07759502555926731
0.034905977889305086
0.09429930055580862
0.029384300551632554
0.051159081082890676
0.07857486158053409
0.08851798789544423
0.10534906074962251
0.027937184036117543
0.06577136399100245
0.047496492150891835
0.04675397085853532
0.10887912884819342
0.1382778078984664
0.10649647284707175
0.05024427580300822
0.023035964938436834
0.1146553801670552
0.030333861169633058
0.04035430070778413
0.04141331139482871
0.04263573196221325
0.03346603956966871
0.08065903488389423
0.07116036687965122
0.008682272142963252
0.0586894804752905
0.02241110417798736
0.049910442565341814
0.07229016565542494
0.12345694925235214
0.04763531034246055
0.0848231319082292
0.10621394322167389
0.0680966658530715
0.09341059683072979
0.0839479249595203
0.10129533627710743
0.05786465245704992
0.024942918556555237
0.03891885116298952
0.09827005131616538
0.07050776254280422
0.05631175737679129
0.12813866608839716
0.07630887964407226
0.06845887731905306
0.09759963463344695
0.032112720631929645
0.029138707762784242
0.09553539424080641
0.026743050714439075
0.0025841313340388915
0.05436121444459032
0.041373526038802254
0.0029568771872797535
0.06243064793316255
0.03864169258566876
0.005131467874899364
0.0954622825528909
0.041666312829580075
0.11237164683272226
0.05345493169477971
0.005146086605312909
0.10035030177594688
0.021047327245145263
0.08278849558724884
0.07955086085955332
0.12287651579085941
0.11356724232556856
0.02100606228566055
0.12492701563846473
0.05251030273257207
0.009117702145273443
0.11055251156172716
0.1416922589863531
0.0069005116072729765
0.0005021595778202251
0.008508687010568937
0.07125870192682322
0.04033186504415324
0.10529660828567704
0.1103747852975538
0.0018908950914817535
0.031857002666123166
0.05921726416856084
0.10271244556988819
0.037890268978243796
0.07987908366813395
0.11715006413338738
0.05468786175840543
0.04854299143956455
0.10962511492455969
0.10821511590026832
0.0706777482376878
0.04412208568548788
0.08553817865408944
0.019003737057253348
0.10955666404806769
0.07620349432795785
0.03189289761715519
0.03048840566227682
0.08929419278938948
0.11726180258118891
0.04711176895288238
0.10350642441680229
0.04743315586113812
0.05546067628410307
0.09046682987290013
0.04031556262809847
0.025197995940590988
0.007145514908202313
0.015101834703926
0.07544325988564941
0.1117210436892521
0.10035273414149382
0.07857757399784118
0.05889263981731112
0.12252834035136716
0.014056013306588774
0.081806663156051
0.13118392219924466
0.07595278135483893
0.09016348805694686
0.1031920632223346
0.037327513492676115
0.0800966073454654
0.09840630354755428
0.11018472694600417
0.0885251846751787
0.0679422969559172
0.05338844896561522
0.11521472361487613
0.017218673260786996
0.023738961005020986
0.05596154770047719
0.08896698134980724
0.08318104658830286
0.12143580553227509
0.07734757684890003
0.057611927242384106
0.1021426580183322
0.0434447703477879
0.12104253884158028
0.10321285250657436
0.017472097821241574
0.10336030991670449
0.08289598275852947
0.04064173760400953
0.12220453517116273
0.023847704730892785
0.08601284667874673
0.0959350037138847
0.10828160084168162
0.12171905879838323
0.13711464414764943
0.005450067895325794
0.043393991639350524
0.046107502994805295
0.03944988655790558
0.0628847009373237
0.011819910305039406
0.04882989622331068
0.09180474483760581
0.028281858246690227
0.08299658047714975
0.007577990337301523
0.007126959510578068
0.0497731274461055
0.10495420579221636
0.07801387621708808
0.05276669012073526
0.07193425126198673
0.0030863475425437644
0.08698523589623781
0.00020902908404841052
0.07894266731913369
0.1202181751700776
0.11764477506849112
0.07363816296192256
0.04368466116942247
0.04153499276589208
0.03851332565322323
0.043687322249825335
0.03190933218743131
0.06492509411117829
0.02988171771548123
0.10562728807647324
0.02367192067073498
0.06136789838683721
0.10728782980973413
0.08227361534594206
0.07343840293768453
0.05680445656774692
0.12708205202312853
0.06733441684027774
0.0036983809100875234
0.09850909630459903
0.017304965752951054
0.06180732242027091
0.08882324842208461
0.06777072479737352
0.07196658367883678
0.08243904488592912
0.001869677901423592
0.09474749155647663
0.006138544669709982
0.07137139703919415
0.04343427583702914
0.005207537274974112
0.058424624276027896
0.07374219195853338
0.09320188912439313
0.07782489706551497
0.0866226505086489
0.007676220426623706
0.14061320646562722
0.029984607594357376
0.05342426982273717
0.0896308837144223
0.05620924685222487
0.05096604868789492
0.0679656183975304
0.07788458270484172
0.08716249336859931
0.04895826849303337
0.10720274544716013
0.07771629233447251
0.12367940132339136
0.03816526091669947
0.12277485562472537
0.06364652821823687
0.07243759117112228
0.0641283166091742
0.05419132178457506
0.08060208370637173
0.12254642620570112
0.01253634366351043
0.07760630288978913
0.004342046956377185
0.008975266329682902
0.08564464005365478
0.08685569065664499
0.09536212348170825
0.11146312882635731
0.09116194768448765
0.011152673364684642
0.04287402493284547
0.1076426958973941
0.03510508414251132
0.10946299202529108
0.027690485299244803
0.07444618653117056
0.07145544924103604
0.017850389032707328
0.03753279612883642
0.1078893479221171
0.09835333317112918
0.05425426032127102
0.033704444894472156
0.05767178515144583
0.13223674152347406
0.08197063242546059
0.006998917553404289
0.04252804717351728
0.07886649492364421
0.0856517721187906
0.06765980700870158
0.018714466541453985
0.11431058008381918
0.0783059191537047
0.10991521424637345
0.11235624497709903
0.005573536352357958
0.08745829053466796
0.11772545277909038
0.10805606019303535
0.06511941546872303
0.05821092409345903
0.040694295987379885
0.07593551205979412
0.04863375376743942
0.08372804470915804
0.10112714221877347
0.04551484076699639
0.10634142651441945
0.03506271963918185
0.08284104400686522
0.06350453520096919
0.1289198960975279
0.04692056389168926
0.10095808556187735
0.02252968142477033
0.054406993585112695
0.06562764164851283
0.05797715529963207
0.11070974610653016
0.014396050779962909
0.009910007133783682
0.016087459833003057
0.07149285066416901
0.12564790296422126
0.012509655789695606
0.03919191160254607
0.1331491366389183
0.06813449494909381
0.03233505598977779
0.00865041850284298
0.07550897124348374
0.1069632882135769
0.09346220441873908
0.11672129105645633
0.0440090112048057
0.10481638161145468
0.060561436281666554
0.11478071890332267
0.10805836307852912
0.1276858533816106
0.1211989452168504
0.0999113793698443
0.08935681218572923
0.09237059423848731
0.0939276556743035
0.04571896926825261
0.021547106949198817
0.12863858907295703
0.051334272343052115
0.12671119944303233
0.0677509501615379
0.004621644324821662
0.09393215678574895
0.1010971027298908
0.02054371140647943
0.07396492083043021
0.07840071120333374
0.08471164406393479
0.10918960879310945
0.04962102177240638
0.12050167885666015
0.102430484710503
0.0802246311231949
0.012215885938035157
0.009811274635840986
0.09960401991597254
0.08921049147250533
0.0040388526530137775
0.0119486418101453
0.04784002378933352
0.10717330230140197
0.13475705137387714
0.0371080467212304
0.110899777838499
0.08511971955033115
0.09817010619321506
0.09497677951950009
0.05395616592316535
0.051985126162933944
0.06269830784869673
0.06996621608544366
0.01017690247344877
0.02545677174704737
0.01762587376307557
0.10099126797141383
0.09762704731290929
0.12713155925140268
0.08140200462744732
0.025239990692582526
0.11105887721929276
0.13505300063437073
0.02611589483669422
0.13260076642177326
0.10608323126484752
0.05858989789237896
0.0921080995279378
0.03432238706134862
0.09715125742345378
0.050500545887861306
0.06366290776180153
0.00559695071620587
0.05845626277114517
0.050654107041692646
0.07756882175864083
0.045720236801997084
0.08110696470532505
0.06246176766607136
0.07541397558999359
0.12081534262087634
0.04106695095524416
0.018660411129979047
0.09136875565238076
0.018977020832472064
0.11719085565853926
0.0003097941975134155
0.023205033897362018
0.04360683910395018
0.06512210663361143
0.06307516716509264
0.08433925313157012
0.009634447875643024
0.03706796487606041
0.05701435633373339
0.023138667897598462
0.06505299605547787
0.08388044773481905
0.0008424337861547961
0.01281027123172578
0.058708214816101334
0.06782407851982394
0.042943993120194125
0.10637791381137292
0.10557688352611176
0.09505550319129959
0.11515823454201456
0.029271471479092204
0.06829343243683388
0.11586801935633795
0.028198529211273332
0.07872758272777731
0.019546533365158048
0.02007771618964245
0.009076224781056482
0.09251424026154641
0.030098602897459723
0.0021250269342321755
0.07689037608181455
0.03224616422511931
0.11896640863470288
0.05791638268885725
0.10618847104622195
0.08302265127139952
0.021041710143057894
0.05545884041954419
0.04147151644485228
0.07888307635463325
0.006066993316249389
0.10326084451592629
0.045367083457209516
0.07198446297374994
0.0124563386072639
0.10577914297804665
0.10122906131981044
0.04370739658719539
0.03331068696028869
0.03159354907321635
0.03486007447927996
0.03216272676779108
0.05380639947717099
0.013183377661933829
0.08155188582225127
0.02195249873941353
0.09071479677187945
0.07073766544476111
0.08126412057815405
0.02695444208506593
0.07498856750060512
0.06767344744656571
0.11184946309197215
0.04761200356163998
0.0524307863254075
0.033904430660189264
0.09291223987359203
0.04230052441855493
0.06162178400772448
0.08084791803117586
0.02306383285496857
0.11384188136692965
0.04120233627427708
0.06864771154475101
0.02360719648663252
0.01866181010633018
0.010869484891584631
0.033756507229751785
0.09620843733280812
0.06548295446678015
0.07954192293294389
0.0940435020528327
0.1118953687684006
0.12042099346807496
0.12477986943613281
0.12935615479089743
0.0462557831726078
0.04514229140090281
0.10437459509974768
0.10789437552880654
0.11767098591154292
0.005418563476402441
0.10209040311772652
0.12629716918352735
0.08538338393574284
0.12658334834910684
0.08059391108987407
0.02695826927825907
0.018618490560155916
0.012030608275941797
0.040881114136403746
0.04903121010392678
0.0654022101418227
0.11642157429196144
0.12647844225224825
0.03339372328918782
0.13524266892028827
0.010724765212962823
0.11221380673269667
0.05417115348699862
0.05147496291209179
0.008047530030464801
0.030486044655239786
0.06827745594821523
0.050845709100417885
0.1262998436774486
0.042848782230561676
0.09630860825680085
0.10090227354494809
0.11728539241860217
0.06260760773946736
0.049050410745941374
0.11160915483823663
0.10005687796424358
0.027410271734424098
0.05005261384381696
0.016373592851295454
0.05487934405951496
0.06490357798262407
0.10946051660968803
0.05262162839672673
0.13269641870393203
0.03204313217611605
0.07129907425122062
0.12026808523745822
0.0719545779668412
0.059480565822844285
0.09644607415757576
0.12404121393775971
0.10703661441542268
0.0859311583018615
0.08155494768843383
0.1352295276375222
0.1032102265560575
0.12988129088784173
0.07535787847959985
0.024654623286551006
0.006823257078610504
0.13974139299881308
0.06712139935772914
0.00909624436980314
0.12707358276125735
0.04559151149673089
0.11304910208949669
0.1040478844851003
0.006887319213158062
0.04200419927352995
0.07993623537925741
0.07317856280223467
0.04292288358652738
0.02967337813161361
0.045386824389418684
0.135526655182823
0.055011256617374465
0.03824319204884157
0.058649679633072604
0.041500739912002864
0.08055746399374734
0.08439697641141398
0.07304394301399962
0.12038295332499394
0.1241070687412041
0.0629484294018276
0.03155339650423131
0.10042411285745037
0.08729483689914709
0.02839735931170758
0.032462792497692676
0.10111254121573487
0.008764717711060526
0.07769854463803827
0.111177775159589
0.0020906711495777457
0.08053455529366639
0.12523234052049265
0.07158154977346982
0.1178787564922223
0.05061457835341938
0.1306488829198016
0.025949069341540298
0.1149051507002878
0.06417145485675053
0.07762179587960324
0.10496676577061673
0.11466705982100053
0.0777778489167131
0.08563287758870787
0.1200997725293768
0.056500914881934206
0.11347935267924772
0.08149337339786952
0.049992986746453145
0.051684818232593605
0.044445958219620656
0.011156445272963996
0.01683610986129254
0.07405870722597117
0.04421473224542043
0.115760640062209
0.043446513380300825
0.017311344462392218
0.04810765175809252
0.00403604393942199
0.09119538209168875
0.02824523269675898
0.08044314319308735
0.06379347448601132
0.11403766370751185
0.08495589458608159
0.06155035654712624
0.07751236912469077
0.06821577980113272
0.10563749290183329
0.03332220682809564
0.05713327883229917
0.0750804747638503
0.042329965790655025
0.1025205870732786
0.008387310516103459
0.12730623175318898
0.024830777479886188
0.06756213256225196
0.07442005589367016
0.047102961316252495
0.1212102925009825
0.1121596511121178
0.08826721708939884
0.03282045563902863
0.030803899104483057
0.05440267526381639
0.10134666186613549
0.1303223643672919
0.01811635315727399
0.032475445996829805
0.02809868565697637
0.10648913930664651
0.09223797845066656
0.05764379793323176
0.023157366522157632
0.003682773367580929
0.04722454772164181
0.05746107389088092
0.1080137990053145
0.11784005760130388
0.10256481428082218
0.08918656734336677
0.13230265029567828
0.040006455355955414
0.11116322014169165
0.04773463534417616
0.13777125066370208
0.013473726193380406
0.12781952545766181
0.013747228713131466
0.03257765850919099
0.020568381778172013
0.0976687929106019
0.028610057866795643
0.025686067626727333
0.08605532390715054
0.13209076762898636
0.08499185148556651
0.08869800744997237
0.08101914028434075
0.10734456071447247
0.03225403604897293
0.06655985356651076
0.08247315954996935
0.06823399745775066
0.028088997968888328
0.07735891573016536
0.09920658820875489
0.010944716337268108
0.027709164014507497
0.09723653477053969
0.07697535208042547
0.10730172668991053
0.10598105723124623
0.1164018874049979
0.030859953951103202
0.03032324117112075
0.05340245519140151
0.06582190593658559
0.12319586996418729
0.015543208472142148
0.09358424980161469
0.08310956331378995
0.042475549371097654
0.09014744084382945
0.12784700223111156
0.015563046956231617
0.061187485178512704
0.10820884397348936
0.09083406016769252
0.10959377930201325
0.08477218346414093
0.08396039089810269
0.10190911154463381
0.09411436380598422
0.04289721739939673
0.1265713703502434
0.08284126831797799
0.08756699898745529
0.004149623756523188
0.08253447416962977
0.11216705893556406
0.0039892652440827805
0.05845859236743129
0.07173246838916301
0.05683201690735572
0.00795856958009194
0.10837041000262475
0.06047768182589463
0.10489624677214969
0.04237608015505023
0.104086545377295
0.12074487301842891
0.02279002846764964
0.04318354257221866
0.07776396036514861
0.08752575178480435
0.006796737864688576
0.021094234166222702
0.07042129546268128
0.08948115243296724
0.06667179924208234
0.11502541364591286
0.035247548161750276
0.029045888305510633
0.1012461256014168
0.10912668203307108
0.015800300581358128
0.06146743853483525
0.07435518389547482
0.07393670766196625
0.09806633777296862
0.013300908931366928
0.08703031858320384
0.08274820840591002
0.023891836579518367
0.08622017518190206
0.1255438250818319
0.043168774763157065
0.06426617879839246
0.0038143169543666164
0.00947527560973317
0.010726782646560653
0.0922667659800721
0.008128120849702075
0.09656127408408242
0.11876126767452258
0.040605296692138915
0.039172740396029714
0.028987314016482447
0.08813392602895556
0.02768296346722901
0.03313573072761347
0.07250446637771496
0.0065508470942124385
0.08473444416926393
0.09617648164976346
0.06967874310044357
0.11279318268633245
0.01880890121228156
0.018403205975446944
0.0786295799985999
0.0869201462702219
0.10256251537345772
0.1100853157127159
0.04356133506887753
0.06386491133659063
0.12801843721519393
0.027993832208654663
0.036481706566921415
0.043589376201239954
0.09838055982294322
0.09397455596029611
0.11828808722271549
0.0012829429154575542
0.12860317220890122
0.0728112840219175
0.06612376327445517
0.042548343286382934
0.028596758372905588
0.07453088761339971
0.040835584439600545
0.03446344465043726
0.06291438850542806
0.054908148193977935
0.07310667045424832
0.051813030553857976
0.013881262989083243
0.10956126727478843
0.01251583152063764
0.05725806453459435
0.020385541559812235
0.012941850682226542
0.10883167693791708
0.0006220992303814089
0.04726321681572212
0.0029514094256474564
0.11549194887558599
0.020192485270646696
0.11556820108868483
0.030120127111814145
0.07152456271761372
0.1031741833873769
0.035883534609380985
0.03264057386048447
0.06529076898620746
0.122659720026909
0.0674136912915104
0.04719530465725503
0.05840666093267277
0.03977527416927434
0.07899348006600246
0.12600314385974115
0.010050642722213805
0.08758596730060297
0.12424437970419572
0.050587947106994505
0.07720796080793503
0.03384545134692617
0.11263643758605049
0.0596557056919936
0.12953802727996996
0.011583556727849402
0.06700181373441928
0.025650579139593722
0.057229264400038546
0.04784724356870728
0.03242019081171249
0.11719953696802418
0.10846240198899279
0.06681131268839952
0.08794415048973585
0.041744329105753125
0.030201188260287063
0.058914108663978094
0.06106420173954151
0.017142780652125374
0.021210089245008893
0.11904806026906298
0.049994121867722105
0.009372627465805248
0.08515936458925519
0.0031171718436294
0.020397041260791476
0.07565099909707389
0.09927757574332358
0.12804763071794054
0.02545872546523778
0.09090739788648422
0.009193636683833458
0.09218113787905394
0.07875017339148131
0.06496581493718312
0.03852674173813831
0.06333259815215227
0.10038803997641767
0.12151374445751356
0.11797137411612489
0.04441593850751403
0.014999487949655341
0.062267564337168034
0.06550578239652992
0.09407073630214173
0.08631028169531786
0.003030422788090468
0.08204461280923671
0.09852613820805557
0.03767864129272101
0.020249866061429936
0.11310438532546001
0.09457230318922483
0.01692870005841196
0.12442371164638723
0.020512851856154556
0.020821997533155712
0.10425136137126258
0.08142060871365984
0.0976423169163519
0.12484866772153688
0.043537088518798825
0.09574305773667706
0.08182122561292776
0.05847402491861084
0.051896896813826233
0.019747874561706555
0.10416599051936705
0.11142684148619636
0.1009830635280483
0.000424982212535708
0.11415673290026325
0.11360678932763271
0.12966947007786223
0.1275946490554668
0.05806302078203718
0.06819869193410642
0.1048318003506802
0.059873037145051836
0.0704095097548681
0.0027533246943062333
0.07147287837070629
0.04407387649115453
0.040825359851265446
0.08902674962199095
0.04643208795272477
0.11443970001557455
0.13014315815950042
0.03571367472347437
0.13101661559156863
0.049652388281571654
0.10679945039955524
0.08469559343256867
0.07687061907491173
0.08764880438195143
0.08578907967427034
0.015098849754677119
0.001797925651040229
0.109439953398245
0.01825033202194474
0.02198328730168041
0.04044558287579916
0.0896370977609938
0.07249796335745765
0.04173520040765777
0.09355615294328629
0.07957544374004341
0.0830662239835697
0.04146004385125872
0.1160168658225655
0.12591556365950915
0.10693243268606391
0.059831852816719995
0.022925533496322124
0.09427413409798127
0.05557913248780157
0.03941969323129716
0.04110951607108026
0.11628976783080033
0.011673445851321093
0.054599599813470207
0.012300233364192772
0.020529267473533664
0.13277980547608736
0.028499345177169226
0.06128359257065226
0.028975041589253084
0.06042668578008853
0.10359343354662771
0.043207515421627575
0.029184172436897287
0.053181561943056156
0.0015190713550412216
0.04543775620163433
0.060089265602752524
0.07517567363037606
0.026300166362850586
0.08413692493987826
0.04262948281787896
0.0584793386209518
0.07320437910386024
0.013104073826193
0.04511607818267864
0.03164894416858588
0.06996802877061511
0.007462989935219623
0.12273640137002116
0.03998349222870276
0.0987894152509534
0.06464534463274746
0.011167238657070543
0.050110876930673905
0.019220241997525252
0.11727976539158522
0.014925350488001336
0.12036992111952313
0.042494738036575434
0.0729568193005454
0.010559845354589972
0.1120646549332972
0.02611201200093459
0.13296727872111747
0.05958888467463494
0.08737737681810448
0.035598770454136314
0.09173483475597737
0.1141295653293316
0.054291353085116546
0.11958462068332991
0.09069637244545689
0.06328593468765775
0.08530925296316823
0.11549002581963862
0.04812792829914947
0.004643113316595859
0.03555197852948759
0.00763135014916815
0.009040303951113457
0.07666733198225918
0.10841494286195634
0.011360385213068733
0.03721625473896151
0.0385759513620703
0.12848766879711718
0.10939181806846444
0.07209480524148024
0.13301136401342445
0.12119047742469864
0.0850032047602547
0.0685354386901931
0.0494176573963542
0.029464062555760978
0.07677138005696485
0.10837809813598305
0.07584124293553458
0.08050833606916188
0.0036382508380245113
0.07107300271378111
0.11273429501040498
0.10572411683871984
0.12502733935354002
0.04281735668679273
0.09457458029495854
0.05453057806165815
0.02342319296562342
0.0802865703246897
0.03926992509748125
0.05991229583262392
0.10290602160996207
0.12409764665077108
0.0669092167826696
0.0026512052129553793
0.0010400673256625375
0.0029358745623088004
0.045471776898323074
0.007350024301156934
0.1419538451773903
0.07200646569110485
0.006825510457318471
0.10851126733708875
0.017867231875662533
0.03958078898737424
0.05299627115546827
0.06754183462418363
0.13341844375616582
0.03908121014659868
0.02665196432012819
0.08681043474478585
0.030315352178830787
0.02096536307329706
0.09170738319153215
0.12079754860545032
0.032416037484623114
0.016430070659083085
0.08439523676933885
0.11485867065466407
0.06172856646788031
0.0944195802931197
0.05191106262866914
0.03318066769091398
0.07398659914106896
0.10506381342669702
0.12710461723156138
0.12843808328318876
0.10127473165989236
0.04236803217405119
0.13956671278994273
0.11541268995344063
0.10272023642479806
0.09565397199575432
0.08079195577859523
0.010137308630402193
0.11157493908756799
0.010851380409667056
0.1177907056933796
0.028732446336903326
0.06781915532382071
0.014272521373107657
0.022477662142395945
0.03507450927372947
0.036422264666472574
0.10385945416897739
0.03271714518113392
0.09455234438217727
0.011008083772499677
0.00848706662000956
0.1100210586577948
0.054801235450189036
0.030088565912862204
0.09265752754246086
0.054694885836977264
0.05534965594376584
0.09736133825947069
0.027900789042944893
0.11001484403836113
0.060053885800326834
0.10499473428269426
0.06377333435534507
0.023608209082805826
0.004194905991223695
0.0813123538212776
0.056633061015065767
0.11603931623846447
0.09430532911645736
0.02881852778807758
0.11468801227959469
0.04503212095646452
0.05229027910397913
0.11489854196351441
0.11479412060912439
0.0656566021523942
0.10295524053814385
0.0215845381121506
0.012760107491038255
0.018868696313101473
0.009380586900128446
0.03153549800935506
0.03304864128593035
0.11095645310379504
0.043339390748762426
0.012782079759896696
0.02879600775776823
0.11479014279283688
0.131832491876652
0.09743144714750429
0.004810531020579975
0.1005756164734082
0.1082452014271065
0.08773971745156108
0.06826278467315672
0.08416918536357708
0.1072789260445693
0.06151544193723579
0.07085720520749961
0.021743670050657842
0.02957383845543535
0.11991158771139236
0.015731557151341908
0.07409737771767877
0.12524561489828678
0.09117990527638097
0.11166991042937909
0.04411436987710313
0.039568980355766094
0.08546926241388621
0.04362386992315144
0.09444495233208977
0.07883424419848989
0.0011335326726481215
0.05036616606368721
0.019290528071847772
0.06700218032255656
0.06699034806636554
0.05825678274351352
0.023621250590720993
0.0675753139907056
0.05208532326744136
0.09350345880080474
0.0009402579785287525
0.02350718978742899
0.013952210032935092
0.026803216410718998
0.03924376688742092
0.037032395653719595
0.1044720395095918
0.02555503821561256
0.1264774173349596
0.06642999961522299
0.0429162703001354
0.046292648727295785
0.015214559369041812
0.0407340299344923
0.0825556097677162
0.13047058111953855
0.06562683329651856
0.13296311091113802
0.024357239640970293
0.10707452198707591
0.04362360344735339
0.002419903657043219
0.09562038426083842
0.08807789376773816
0.015347289334108857
0.007179319882218434
0.07939563987335826
0.04595871779124131
0.07309916174823629
0.07154117375675009
0.04236741446974101
0.014946734764387026
0.001059083757993763
0.12461487799908745
0.0392707971487892
0.06045974036976146
0.04455892821192365
0.020943671951876776
0.11237691480283327
0.08725085947517214
0.0523484743028168
0.10503045246010688
0.039153916989489626
0.04854618388395823
0.0740097325669084
0.003143324287445337
0.09762714520377827
0.0944858310152257
0.01849135394790923
0.05716249343568289
0.013139841672960131
0.044069810905096755
0.08161662952681382
0.015247619283670133
0.12423168458178013
0.10665957583419841
0.029745927614080677
0.004871894122076296
0.0727132889337322
0.12041909723423486
0.011300627289361617
0.07508615239928407
0.11045448432750796
0.1094303862768757
0.06271329842885673
0.04658907315022018
0.0026820798084144204
0.07215437022856859
0.0008322623250937377
0.1150324991556954
0.09101218017324715
0.1101305187101232
0.0283319727245435
0.05627352137339676
0.020120629161314508
0.10098041693045426
0.08553718557731183
0.1096039915926553
0.09015677628288951
0.035465850792167124
0.1239050613551246
0.05216609791227483
0.014635759637222657
0.0731350602424907
0.021958242443882937
0.047013371179191056
0.084654074680261
0.00824615154691318
0.050305009249679476
0.06322124062093065
0.09039411388993453
0.0991998863752677
0.09512566972840215
0.02870920340674258
0.07838593311765883
0.07043806789314742
0.10210450214238342
0.10937281693712238
0.023737890175995664
0.13652531356009107
0.02243887345587745
0.046505129357450076
0.11267617782407216
0.11148215789331622
0.10393348840924178
0.06364165959118834
0.046460233809375785
0.0413694819772176
0.032138197590397675
0.04315136405173951
0.11812644153938057
0.0033673606807758743
0.0671976627246522
0.06729700068764999
0.005301612284513735
0.05628945862349907
0.04358087463842667
0.06775955945872088
0.05699921101250523
0.03552035648235574
0.05733892931500587
0.03124929222823066
0.10019263095628964
0.017707557831050533
0.11995146482500685
0.09377340402774072
0.09618009195874723
0.11887475639328478
0.005665695256228461
0.052750159544524375
0.07773120335446299
0.07374348960283707
0.1030055334799511
0.0032421133749065806
0.09883735893025695
0.03123909337662889
0.05169610781697608
0.03934835790308821
0.06768031898596485
0.03404844356453929
0.02069600087875423
0.1191820907826857
0.06313314432156465
0.0177511841780852
0.016451626713205728
0.12977368826923624
0.08584686665799116
0.11049895095540493
0.04637963328043954
0.019307997671167632
0.0660058532746178
0.0989519630974162
0.08260480071730787
0.032071789616240215
0.05209676562760896
0.0685421691325003
0.0012891444554874083
0.06794097904853795
0.10919893730075537
0.08089322361208023
0.10211897963348908
0.019294363813787647
0.09176009122500729
0.07905609036625655
0.12298003440471339
0.10097936367551422
0.08946398405770112
0.0823566327219088
0.1318523948396094
0.04085659208359735
0.06703559996565824
0.057195736693167264
0.11287831057068048
0.10811895129848592
0.11233820920536387
0.09922368905947815
0.026585822983857362
0.11609376175813375
0.06227612153592888
0.010045397564925387
0.022200801273966557
0.054277385235417135
0.0696170487200732
0.03706988553114467
0.006162765334609238
0.04582559662504485
0.04336591147332532
0.012396786274778686
0.009450957177593429
0.03778341242543515
0.1274888282168663
0.06155505121860843
0.07064142676232016
0.06452511168690402
0.1092513952523087
0.053438743965636366
0.09207695250509329
0.04164098697149948
0.08175447528467814
0.10610123115019617
0.04034526747414383
0.05639868796502427
0.023627667913129473
0.12339019136275803
0.08163756471683263
0.0818452613422318
0.011930431805653096
0.015029377000799784
0.08369507896581672
0.0503860385175698
0.08876852256913602
0.029231787176754315
0.07467843843783621
0.08717663346308716
0.04584951053199548
0.0318062925365818
0.08292643262003739
0.07241578350680154
0.0673170050351162
0.09601616904113121
0.09038309782261934
0.03743092909600286
0.04783917645260256
0.09896844078191504
0.04074146893894388
0.020200553247335096
0.06927436428157548
0.012369358508370435
0.05232077370520854
0.13919434331268632
0.019662592705949
0.12045157723444269
0.0026047002699488495
0.042595205639698486
0.10124367590097312
0.03803588531218874
0.09864151969421243
0.10376216905937949
0.04190369739731336
0.036519036420053705
0.09422271892772476
0.052432982197589045
0.09907555116960633
0.05465458904102768
0.007934629291493368
0.11613276328159704
0.018954136155268683
0.04793063694975
0.09371738770788028
0.01620329506452295
0.10532932777772505
0.10464662569429542
0.07892929220783937
0.07626409891468129
0.06133955052812714
0.08054071779285703
0.038957083456042395
0.023645459874637537
0.05423756828208154
0.10104420453907648
0.0625599698345987
0.11928851211626192
0.03977171497915189
0.001145298288243135
0.09117281324855755
0.04819522590142115
0.025152783517729097
0.12174274721841356
0.1174090938474232
0.011990433148169952
0.09136639617452898
0.010342955937276221
0.06267194472077792
0.10740008366688517
0.059705290522658994
0.05115582760768376
0.09194070857961086
0.09464990858855162
0.08390591515820839
0.0028754552826007465
0.01021500575223496
0.05844220750426411
0.0797232083707196
0.12216859564964136
0.075822079691627
0.04880316545254521
0.07688606702323912
0.006753259798900899
0.10728425679090847
0.06915222031986926
0.006458010374792077
0.08543899982624988
0.10250513393669217
0.08931934313800158
0.08980397223672253
0.06417525190752299
0.05489066524354264
0.011108326937088991
0.11105079368852742
0.06491259800972454
0.07664876262702654
0.0956373711799514
0.09028108596120271
0.03458299596476057
0.10209301204915665
0.06429869385873763
0.1366847835866387
0.11500884217998607
0.10998704175033275
0.08147768071680375
0.03841605308247107
0.12935402879983007
0.05523771906441645
0.07601365910134983
0.08327720183031395
0.017623338396330415
0.035023746626970234
0.06747703572074544
0.07998781830922581
0.03533596949914147
0.11484135573125
0.002286095183159293
0.04398195868737801
0.1365387722454749
0.016084967658620723
0.11410259901049219
0.06887540393951759
0.09782579139707727
0.11859136842887945
0.06507338798359996
0.0061231319581883294
0.07363110423765884
0.1041028925851506
0.0752020753623337
0.0764352265216571
0.1257550426686877
0.12559301274509066
0.10294927821671306
0.04535190222733048
0.07722897344532177
0.11102713369485367
0.11203471428690819
0.006788462708972032
0.0005046105820715119
0.11756775006948322
0.08889475454572895
0.12231783218956113
0.08718227087719867
0.1049400930211236
0.0750674822060286
0.10295574398444693
0.05942186954280138
0.08893917386983902
0.1208245061334706
0.0748563597489203
0.11359551578612738
0.11716028715193894
0.10012208437056833
0.07114523426100146
0.0029700390026273084
0.0382828388571828
0.13411360282100715
0.14002393167038685
0.007344419617128493
0.07566536722087738
0.08892462819249683
0.04670530656944608
0.09743655096371642
0.05467302483633611
0.0005446048514808536
0.10454995077890425
0.023127262228420747
0.03737136683583447
0.08086356134685407
0.14593818490571098
0.1273037630215759
0.07500154526243397
0.059165487093978175
0.03254725071589354
0.05401287590856829
0.04218454500512049
0.09803330655396417
0.11969885420571036
0.09463190992245196
0.09429655887680116
0.02169171312904597
0.062367028631502716
0.058398225286426464
0.0872046533174182
0.03747612792385986
0.06083942559222504
0.06444876525867234
0.06707134090861887
0.08994162170172498
0.051946534435724084
0.06734789906741588
0.0957692987732684
0.0029400272601916473
0.025312279834859983
0.054677814030553946
0.04422979559918175
0.1074279556060409
0.07469737188010117
0.10928458031706721
0.05115613400863507
0.008216799100364248
0.09535523294038876
0.028810177571099757
0.07165244486134976
0.06383653115505936
0.06857747465977035
0.09058887109261064
0.07362679499483533
0.032512416709246754
0.0902360104847059
0.0691120002474892
0.09942119973256719
0.12996282608082385
0.0017035483370559813
0.05249045833537986
0.13838502857346927
0.0947937291285052
0.021599076505162653
0.07415961919354627
0.0007157084343785162
0.05451998549774024
0.09095934801375119
0.026522482071467398
0.04299452230730842
0.059233218767061266
0.06763282706889522
0.033546217572559385
0.08059753649296304
0.049474795332117204
0.07643734353175323
0.03928632883952433
0.10305571654303597
0.013692424777897613
0.05057825193358013
0.09898152721074516
0.022172677697070632
0.08262799092281614
0.009449957783034844
0.07769324371720086
0.08309882695441977
0.09288425570048435
0.08406523149757138
0.08247452647223684
0.02181285790562605
0.06687434620802943
0.07866525290392715
0.0030114451546716455
0.11449741873432157
0.048087982622313424
0.02634271047894233
0.12081318105299779
0.13124939107324032
0.07496561774673127
0.06876742638652646
0.03754157147695618
0.10423021173702146
0.07255364868611258
0.06358630978035505
0.04790839785752545
0.09813743225956832
0.026033977487548522
0.10092789964546023
0.01853004257787567
0.11983716272030288
0.014835460441703027
0.008816668099379628
0.024534107584634455
0.008899242838165206
0.07414007997756886
0.06740251388419918
0.01265638263030868
0.0394161595467815
0.12334404174828068
0.02554482933761194
0.05907594849926599
0.06581874405005507
0.05086063404646962
0.0421905316231679
0.07500130970988789
0.028382193191096562
0.030176482671824576
0.016683273834244824
0.010809664004130325
0.13050582539724565
0.05706261393532813
0.12922387997893195
0.005286721612103308
0.052622224792397455
0.08225682204293625
0.012317195469691055
0.025716672409730166
0.09205353849652353
0.11765060970603564
0.0007963678097889856
0.1123312274134545
0.03966034248659185
0.06402648484335377
0.01870360706762889
0.09805272009579896
0.07620274113723713
0.05760068892975847
0.07588771474461359
0.13838634713892972
0.09334884938534192
0.0943656692250184
0.016152540303688102
0.02881121851685721
0.04317074106506411
0.023274571361940524
0.039045900987685414
0.02115356088219144
0.08883233809881323
0.06873639699315091
0.07367396972452814
0.037689395009052086
0.10318764523993125
0.000017058467292595218
0.03412874086619118
0.10099980272049738
0.0017988094690389036
0.08688145931639445
0.013344399813131949
0.0994276172512124
0.016777886435885944
0.04830954594655113
0.06770141899647056
0.020638809375127964
0.07381544949841301
0.03031327551673914
0.042696155936350094
0.0010181223608510788
0.06811326687568635
0.039734393274147184
0.1332048784128598
0.02779928087782845
0.0203794999743435
0.028697667292986482
0.0026907719651172793
0.0662901227804267
0.04827805053198788
0.12326249981127832
0.07402816474041485
0.06087404909827337
0.09496775820674075
0.06255815967928202
0.03000599827331445
0.06978963584430184
0.08910214766848928
0.11877764532405573
0.12432563817875601
0.07441386689942954
0.06948558913739576
0.10215255422084957
0.026690475637657453
0.002720046647188186
0.04551919147659094
0.022208634417141184
0.09602039007081713
0.026088086151476834
0.07905658768492774
0.12427828811336103
0.0022472520537814974
0.04144605760159548
0.10517037159342103
0.07142115482668097
0.09173072011659675
0.02149112774599052
0.03658352589135634
0.06449964023724164
0.03484353695731906
0.11572427250886837
0.10117591310465877
0.061027201647473196
0.041174043606374805
0.09588570443259262
0.059253036856289444
0.09067768815616412
0.08703281801177563
0.108814436081156
0.05511033305884854
0.10819841997230796
0.03546062376682536
0.09531437513770563
0.0849525823222523
0.07170185308326733
0.030232930260493052
0.12297139177517877
0.04264287489456403
0.06393189881062443
0.08623210534128203
0.1063162849819034
0.1035998274327416
0.06999364379992042
0.07490953663469403
0.1104497104233314
0.030374438215004806
0.03169847100234179
0.0453339455308164
0.1286169395226873
0.018275456681985876
0.11715801026653291
0.09260477222319059
0.10027248624657288
0.05582246352649661
0.12212398600071861
0.0034784968170592295
0.07828476599031026
0.11206709547400333
0.08444017031808676
0.012479154155138584
0.10714591059464407
0.10062292550236379
0.08849947520060403
0.020575854602757696
0.031967074868182926
0.08285467974256636
0.02785804442087641
0.007401713802204825
0.09449795104857718
0.033866727399415986
0.13321277061631706
0.09674011249480824
0.07419633645464302
0.050436753322156365
0.01947031700565967
0.09146188524978849
0.02678063289141025
0.0907013765610353
0.03590870223731272
0.023586434460157433
0.0461467368675967
0.08967612564719049
0.026766346987629034
0.08479771404768
0.03185227719437392
0.048879175548479814
0.11652974630927444
0.04522818618665844
0.1090046651598628
0.045366206056249275
0.030544990173211387
0.048850754822964255
0.07378768945736718
0.0901619277656976
0.023284925395957178
0.018593838738894475
0.13716762157384926
0.12145133487326952
0.03232856233172808
0.12899781668322433
0.12715461013381538
0.1322647198112265
0.060768670128659726
0.1031990940418946
0.0007248944553035778
0.08524411323857274
0.024677083131707172
0.05515723968399336
0.11908001732131693
0.04012466359711697
0.043138042034069575
0.10367450297629824
0.033402925101167116
0.026043687025573435
0.006789438216323957
0.07558283954236762
0.025267677726353382
0.0581521480308124
0.04827250948315378
0.08700981959426127
0.12146909964809453
0.019858580266814096
0.08998748998493922
0.10813256329965229
0.033706739490428725
0.06975587300328968
0.04872765167154533
0.11901839848062944
0.09012345384814414
0.06886131473997092
0.12870747083123418
0.05129144074862794
0.09448782098320914
0.07172938073922243
0.044875082387553944
0.0847728782259529
0.02402551894321388
0.026476082364137035
0.017190235578725514
0.04236154132097985
0.09786060827414456
0.10700766339642247
0.0704627565922601
0.020943778693312404
0.11859114380761054
0.11650672840723028
0.10414293460128769
0.09687737758291587
0.13893573732146705
0.005609040097095506
0.01834951111134927
0.12447543359162021
0.08511305140686638
0.1015550976804896
0.07812605447651215
0.07320459802076748
0.12766983408237445
0.04137273199928282
0.08280226926801124
0.06353808999960923
0.06714412612507649
0.11660885368372145
0.06609331714812341
0.06388105249946122
0.048237625405494304
0.12418768441812987
0.013172528350810671
0.10395921562769082
0.09326827824191222
0.03921458146838473
0.09512903081344312
0.0984160815013796
0.03755543957790046
0.1362767621298667
0.10079198996195138
0.10930318421183961
0.06304493343149846
0.019661196067317453
0.01958821782344699
0.037887342015762604
0.11832425812490181
0.01576471362429279
0.015411080345624986
0.0048861748405279746
0.12188762050033346
0.09515801538475409
0.11654965684263881
0.011555214487060072
0.12373835427037516
0.06990342488020378
0.055038259812969906
0.12670424602897468
0.10271172905131701
0.0980312035595889
0.05627664057405604
0.06454710258990946
0.12466018185413832
0.03775532018491831
0.08731054268532808
0.07373823482089498
0.07136586509702379
0.041960048304234304
0.02019764652499245
0.01707609074675672
0.0818999263784619
0.08937631741163263
0.04923814768758604
0.13517009381975054
0.06989620286699001
0.10192169772633076
0.041789475714754366
0.08656672262748089
0.02517251161175788
0.08569927230403447
0.0964574772000444
0.07539774104157747
0.12137493971893505
0.09032467707573474
0.06914744823692077
0.12158418928692157
0.05383147984928225
0.10041502003304646
0.07886136248352359
0.008532561275077339
0.12549996990866297
0.12004250007194994
0.04007379228253039
0.052449797093795776
0.02199098274587647
0.08515770945694835
0.11203552172662369
0.11899615057103251
0.01579481484789353
0.07942599481590625
0.09330774118714479
0.07584486104426709
0.11374167046904532
0.11493675474477914
0.012415740276274146
0.1014287974656863
0.021430001511041855
0.12279946479096918
0.019329198540661778
0.09007242942979163
0.08254067270477215
0.02086196723398076
0.06077571393323377
0.03792583027184109
0.04744521426644872
0.09691584623674353
0.02782995723893337
0.06144497889942338
0.10288446454178686
0.1142514478453335
0.050992807997482625
0.0923693746984276
0.0742217251661357
0.0871362952276994
0.007580831616365983
0.03813014777372834
0.09308109563018994
0.07188520014032862
0.06399108907530944
0.016612798582451578
0.0866580343543548
0.022338158753169426
0.023976649838374536
0.10091727046627667
0.09837199428272385
0.02458680726909241
0.12299154657586628
0.0005148683806446089
0.015639102909401396
0.033417633309846234
0.01287207583354944
0.027494784989078168
0.0011386160013286556
0.04059200123346297
0.07460503970035799
0.028856770247852447
0.09355729343720524
0.046551896630991824
0.04284210059579635
0.02879499827882355
0.11871353973425192
0.02320678744222109
0.029156896975248814
0.09293851623482134
0.12203921575850418
0.007520350078767602
0.006380531338890207
0.10457593568764341
0.1349572289673126
0.01789071017636472
0.03848790163564311
0.06170857882750924
0.08775722643807275
0.14055744713383783
0.050087776029222826
0.010090561604766233
0.08014347827434161
0.13123041597623572
0.023486693267688815
0.056182261195104555
0.02130390952331734
0.05076709219894908
0.03397876216583722
0.1199010849121149
0.07377230580703618
0.11959182167193327
0.049027822786183235
0.13172958717602395
0.06999102512812723
0.056930453432115516
0.0579031191205238
0.10261997087927309
0.03144217421953395
0.13901433968018034
0.04558303764065981
0.06081972763755419
0.033215098730934034
0.07559198844235196
0.030654803317430836
0.05767908846457843
0.058210901546591726
0.09904297489948892
0.05960494692653393
0.07001162159624387
0.03154598503439687
0.05684680241834756
0.01510087043633104
0.10585652748329775
0.050832905466911806
0.05704280115602518
0.06335474638601879
0.07494197972632133
0.0754408094253536
0.11570674027740868
0.08022194016829204
0.07044793537623693
0.08342781942240907
0.11601809430813073
0.1266458423287401
0.0065391892975784575
0.1186919506764836
0.020357615319405338
0.12403313733700073
0.08440341580602394
0.0043107948430190805
0.028769416065945408
0.10040338274136114
0.12801933088171302
0.04940060806751251
0.09816824336280122
0.04067529487161211
0.0751569895435134
0.025379172635949406
0.06504073347184947
0.042549370788837075
0.09589275968214983
0.10417771651129759
0.08963869842748382
0.11937537213798237
0.05745456384608497
0.1377686222339671
0.0809546404491382
0.08623422913880693
0.023681982328413027
0.05706329204030942
0.021926720212667686
0.07211774695526761
0.1030274920305334
0.012354030016128252
0.03648938713576282
0.005373783005459817
0.10574060163859518
0.007419820626077094
0.1311566356006241
0.028048745584438213
0.06864786589370038
0.015848052911535328
0.03419094925408935
0.12963981911748795
0.07178925738144976
0.10827574982209623
0.05416889728604713
0.12330669396212636
0.00038810065041448947
0.08674774472093291
0.03365364437760761
0.07786845960181767
0.0926001436982856
0.000056426262096230046
0.10324397285537322
0.03187841665073105
0.02192778545093411
0.06667239739149791
0.025841862295149957
0.008732695390460165
0.05403685345775066
0.11777434163815924
0.114318395584479
0.04066397324061972
0.011041072347387616
0.09611944948246912
0.05176604160016701
0.008686413997891173
0.0625555477730016
0.07625514852341865
0.08204535582638027
0.12812622498862392
0.08658719233135516
0.01815991726661017
0.08116745264126453
0.06031465452431042
0.07439072003185263
0.045621109813760954
0.08643606605055605
0.12175196202352709
0.07512913496336691
0.0075978185122103385
0.08578856453371307
0.05036670031894515
0.057700387052720487
0.1261021265872979
0.0033448345735689004
0.08138194983774659
0.02900365999549525
0.025468896224846316
0.006469306010328601
0.04172077340960157
0.12133902841571263
0.09779252810279047
0.023275781174486983
0.033026810980680985
0.03595429537747375
0.1176828865613757
0.10782116152834294
0.07837694792595604
0.02326911096544033
0.09115817967774928
0.09684321172943286
0.05962551515886087
0.12405355024359246
0.03977501153256244
0.08309986041786467
0.0036381020932429397
0.07433133602398607
0.08912315878770727
0.06808031884217947
0.03638094046933347
0.0960500557355538
0.10711101739104661
0.04098643914289587
0.12449811574476748
0.11434069593717786
0.055990742211388216
0.00976151519928414
0.041983893998404305
0.04891719853029465
0.041755612186042686
0.042422473809469285
0.03517324607362764
0.033302783484516825
0.053349389513840245
0.09378083516482566
0.035143640455640016
0.08834215016034928
0.004924361712335056
0.0727478637682476
0.09325674001938511
0.08320856394392609
0.029953048949902104
0.08678429525406278
0.0604831160768403
0.1123391251034055
0.0335117224472404
0.11039248029631608
0.10412610866939978
0.10181012482009844
0.008564977801536339
0.12126274910256889
0.12236909072636426
0.10239614752723497
0.11453656455835548
0.048060970709629856
0.047524565644412174
0.09555817921607584
0.02957191237516541
0.07241124562441471
0.04736658086616553
0.0653443530477939
0.07826700575238897
0.10479065869209854
0.11528597817415692
0.037054397641036206
0.057220975647804546
0.02568090687096987
0.11230598643455504
0.054739098470571346
0.03662400158686649
0.10242252118885076
0.12019722450206073
0.005293015450534113
0.07363882583315594
0.08975456539777357
0.10268371207068985
0.12596371931053002
0.0739870218011644
0.13357609061416886
0.09386579750918933
0.10981655889893359
0.12308918120590061
0.10910436079071348
0.014968092279867116
0.04495177867350092
0.11956838689592743
0.0712445349586738
0.0941657332356968
0.04117042817631477
0.07964506849039063
0.003314765876997918
0.001760524218224218
0.1055215494906079
0.026861241336145782
0.07082406112180549
0.02962727784279638
0.0687313766323953
0.06415099970139669
0.030218623352594856
0.08127389800508877
0.10590646562604918
0.13199561626986273
0.045665006462448844
0.025927473767500406
0.07826679257145402
0.019674634229429364
0.022157369021526915
0.05270040031114759
0.11779212600142895
0.0848074030801298
0.06896889040370538
0.09698393652020564
0.02114081489711122
0.05402456405561395
0.09996391325463562
0.08073897245076761
0.013689134221933323
0.06714325030936297
0.08686450110938827
0.07567758528855417
0.10081209026131535
0.10239194577866281
0.10350057189630756
0.07942019284875751
0.08892997891979793
0.10293700894508227
0.12330260460534695
0.036620696175801076
0.05462996225128355
0.08387637551623099
0.04574945080685043
0.045900824546704154
0.016705850734592426
0.021501450938108155
0.028994260212043623
0.09412699741889309
0.0761882014313181
0.023346447707984667
0.013399128382069246
0.12508802610917924
0.05166881036141146
0.043398364405325636
0.027947977278456566
0.03657954761389122
0.1198190912593735
0.03714492734725629
0.11636044233783813
0.04441474056523388
0.09099747017738645
0.053399420861530905
0.09392590032393167
0.04984655785810503
0.06028923393756145
0.12310502041006957
0.03137923714661813
0.09280542709594597
0.0009741622311481898
0.0582316232710326
0.026651086715311197
0.026549836141975345
0.07668687117115028
0.027964542106932642
0.03711028559509001
0.09683729636584357
0.04436941201374013
0.09881302472849855
0.09595560252797354
0.0048745858374761655
0.09158226844592786
0.10493136718102673
0.12314363508769903
0.051749831611361194
0.11756840235183436
0.05726570871816848
0.0871556563183059
0.10863839078711157
0.07633598884546251
0.09036079440127538
0.0727825825678257
0.016095971292473223
0.12597212918436607
0.12330363170712272
0.034887095409434306
0.012422650065942325
0.0286706284892695
0.08751204274673784
0.09959910254773764
0.046256107222536015
0.06745656863978687
0.05562416185193085
0.04355232022595535
0.12365648912862852
0.009830897102759285
0.08664579561230935
0.08327450997381278
0.0961017769088519
0.10503901209321569
0.10590569650004354
0.0024099784239330893
0.13523769725426477
0.11242245713406017
0.01501296136783007
0.058777120514347456
0.0274137579091369
0.043525582072537414
0.03699062966643381
0.08763313777554783
0.06426257261952058
0.0980972001168212
0.11373040736984574
0.013955289145781449
0.11782143110287767
0.113077625428323
0.08559068104011236
0.08915515928318873
0.026532161669607864
0.12787772940701944
0.0997764983025701
0.12085017311822863
0.01245214694063147
0.029958251990585154
0.02011286023012666
0.07047427554646868
0.092241193084628
0.10994639330827492
0.08412702258166804
0.11750945557411008
0.0861438238384031
0.09281826259552531
0.010567737126610072
0.04775155721441403
0.06949680440396651
0.10060297985517719
0.08708187890866705
0.08215858330945493
0.1413179870864436
0.062481999326203075
0.08492321756169996
0.0477539210446521
0.10029734734502901
0.0962060583658266
0.13880495227949452
0.1296278019866448
0.034507505146035594
0.10764151275397207
0.05061281368321417
0.11815135755382067
0.05077253928198331
0.12422501272633338
0.01925154214456784
0.007703366767450221
0.09473514839947002
0.022130361109954422
0.01891278484205311
0.006562046965161129
0.13123031825029846
0.11595647800159736
0.10258386147743034
0.09430656008839705
0.12323024944126214
0.06135507135251967
0.06546804668449854
0.05243862101818375
0.108249336256751
0.09916781009303757
0.1288282068728595
0.021802184248976564
0.03340383882769135
0.03904071173155899
0.07477629493095797
0.011167349491948137
0.07649635232710683
0.11380074447936407
0.03167802012995366
0.004517040304274827
0.002364367117931896
0.007692952241877495
0.04937499331723979
0.034385161222578654
0.03278552092890576
0.11763981733139803
0.10971458775396978
0.08451260271166544
0.020167855861083148
0.04065682270853621
0.06550773426358361
0.011773063287486039
0.0744587482402928
0.11831533178095054
0.07494338271873505
0.09725094354839399
0.01194393561180974
0.05933369590466435
0.0097776921119073
0.08276838276544922
0.12765443564235335
0.08008004447096036
0.020091681079236107
0.011822445181018685
0.14368868402429086
0.10931853333443395
0.10837592360575186
0.06566121756278867
0.08959803022393009
0.026709311703067905
0.03384643708822573
0.06887171038927291
0.10880913092892823
0.041319352428772396
0.07109996291301329
0.017349716646581026
0.030297395377683677
0.053174070119814766
0.01635823246506925
0.11634782822088646
0.026887440506642764
0.030875451720935795
0.030075224460990382
0.014394592774401733
0.0691879109374968
0.12342146872889996
0.014615047078057492
0.001093630114083332
0.004349237143961627
0.12284446924134983
0.06736593004300936
0.09909835263107267
0.07953164589991671
0.1050634361396873
0.040269096838839516
0.04776175426636261
0.12880860842636
0.005815423242101496
0.09569643318964109
0.0983005605237205
0.10333670564339151
0.09401227413093076
0.059942420374682094
0.07671732128116499
0.09785805934116394
0.04324134486445075
0.03673164138315912
0.02480311760637613
0.047642655063102085
0.03808234737051496
0.008029297525438215
0.141383609501565
0.11276893932929495
0.12159598975463384
0.05330307477106224
0.08131486398878679
0.03677544572062276
0.05841236413982938
0.0528716210829626
0.010442594283511564
0.01939943841645871
0.007271838605701667
0.10692096363819853
0.11543683378632308
0.07529278637485508
0.046412463257044484
0.09729909506915041
0.0500277776676177
0.0082349568089623
0.07076890321010422
0.08362540422267811
0.055498504272583495
0.05848140733524863
0.06740267150228195
0.07179554478323899
0.03754733762656494
0.10927754024258073
0.007655649645508362
0.09743354735826705
0.06244750587562018
0.060842295873556294
0.019453342167659343
0.033719067466895944
0.11662421505252167
0.034146174639903173
0.025175965441145903
0.04484832594394143
0.10528432669035255
0.10542810288010239
0.058447224304940974
0.02606146585126776
0.03837360526262872
0.09302461594023158
0.02777390816465362
0.058492398560649105
0.04023755841367973
0.02347049506717379
0.034192295740033546
0.03770049804611257
0.09443510754109684
0.10965655144542925
0.10601850021734971
0.017001131765184134
0.13085264646396982
0.0364521119837735
0.1151680085981241
0.01752634550811936
0.041685992485395895
0.0894547975626901
0.06284928913543054
0.09206813871240667
0.02769634742889662
0.06422706979911674
0.11127522072907958
0.11942407555363775
0.07808526407604392
0.022974264195231173
0.007359992932836722
0.05130078837166379
0.06740726051543093
0.11556443211987442
0.0261548941237329
0.04448340758677374
0.07711127602741087
0.1286468556292356
0.012550139198826598
0.09514881318830778
0.0468802686910957
0.033296295863274816
0.010797342960229864
0.0023581685972255692
0.02524574631771871
0.03423238511853639
0.006211216651105916
0.0035912185878037876
0.1111916359754031
0.03942882406892567
0.011933476307449469
0.07320385353791588
0.020303712486676496
0.0612399117939921
0.015951058309365412
0.0006366440053134098
0.10284355731496511
0.007163104941380991
0.07550187013546092
0.020121928808026504
0.11774757910154061
0.13453937256440143
0.04720553363175178
0.12476178010887258
0.12180693683124871
0.0654261930926129
0.06465256201985722
0.08564438915711038
0.027233872247552113
0.08342428417976604
0.02814135570691274
0.04550349618392509
0.01169334878782714
0.058953157542099954
0.025135157880922066
0.00842950844631139
0.04515367220633273
0.0724678279094357
0.05176739225670643
0.12512338344318585
0.005432100023498167
0.060174197910333446
0.10033573493104203
0.04560537175209372
0.062093384113122575
0.12200560782472952
0.09652143090127135
0.03607408132231292
0.07879327697395705
0.034121290651609334
0.08093601165500387
0.02227474632656652
0.04537279026963171
0.0045761905878147595
0.03397112917955484
0.07383790287122777
0.055616837801678545
0.015614870580735234
0.013546411997612811
0.04063429912834857
0.11674280957430963
0.06497041501395394
0.022359660437866625
0.0005492765999587062
0.10160561360140483
0.01012736497686724
0.11479322103998865
0.13207818680508474
0.061292546339790865
0.018446794771314598
0.045203537694243075
0.08245359595026977
0.019980536458581562
0.0575150040584154
0.10000819017693656
0.03523248032768087
0.03945009667326417
0.03552293325093632
0.024416342364362544
0.08828465474583236
0.08374706543594965
0.050575039200929574
0.08845315317902551
0.06509270787822796
0.03275939037630252
0.0805090974316898
0.02067491077872971
0.11457791445661811
0.06369480449423265
0.001705807317073212
0.09074143738974041
0.04830661584776388
0.12256609198831662
0.09367476734975116
0.05794724247381271
0.12143073481201211
0.012235176739072387
0.02696378933232199
0.12579635134271028
0.11555480428225795
0.00529405791526851
0.0005817088692614019
0.018576838384117507
0.10055326036631689
0.05971235061334577
0.1254087835621099
0.032844397168440675
0.00029004550539521207
0.004443776967832575
0.07507594745451632
0.034174948877013896
0.05704795989395945
0.022581115766002892
0.018261605914778035
0.04216317098109349
0.07500084852168111
0.06519035151073288
0.0513302498420131
0.006334055597308546
0.024179251422497997
0.035518056069842985
0.014523259726572407
0.085714158076486
0.09515061040318339
0.13071341675273715
0.11214898667399904
0.05368865560954828
0.036886243169461735
0.07263104935472317
0.11737463298541573
0.04237400866254345
0.0417217097035413
0.05451715278153528
0.013126118581886326
0.0523364635413885
0.020130369985373084
0.10039381696810457
0.0325328471108831
0.0777955313448982
0.09232803708291137
0.0011907419526034169
0.0757639351604872
0.09926665104337469
0.016896158170173526
0.032425345361379074
0.02224317652435221
0.03969409956189383
0.021477040445753715
0.030051507276394187
0.10992255855898264
0.11421785451037979
0.11308769562680877
0.1007444231705848
0.056352483230993955
0.08121845946824316
0.009895955223824776
0.08405080333722274
0.04656934664644731
0.01576618961366479
0.04749527682779102
0.11792241340674743
0.043865888413755494
0.08150270860626672
0.08702474269510295
0.045130603909523385
0.027902665328983986
0.0010845778311098693
0.05911897023947527
0.07172508015789271
0.06532194542639945
0.04152930367322836
0.03368904643612215
0.09162382049856205
0.13076838635647223
0.0370754702680911
0.0930601016865656
0.08905807551744332
0.052982080248413645
0.01657351255326194
0.04293962433159925
0.007268599562112289
0.12604904579133772
0.05310403081527675
0.09967027445841131
0.04218177641015932
0.10817620582315732
0.005311095203050896
0.04976268136758362
0.042483818741321226
0.07479926058079672
0.0015520650150039662
0.07541279524293183
0.023241475581563593
0.0906764659847702
0.11381431034533958
0.06788776667815619
0.057156638482620696
0.020279821546655617
0.03281882111574338
0.02627402967104773
0.06702836949080661
0.03560025985595856
0.04682567321525976
0.025432126722294415
0.03508835740496091
0.05081006425702024
0.02373460566324731
0.11689369396441143
0.00075782284272743
0.059731955687893044
0.10785424648182973
0.04440174280946974
0.08087779570405292
0.0480151599025806
0.0008722931578476934
0.07226249675359915
0.12259438490996286
0.041953229035128124
0.05418510597173562
0.10992475894717511
0.0800873134879301
0.081311617895897
0.11375900408062341
0.05660905298160534
0.0345097888575932
0.11174844817514022
0.07181446587318104
0.04797565313308161
0.07028752893013476
0.06547915190947778
0.1400007646591713
0.01145865785260185
0.015149613111319755
0.08676854386025326
0.1194204999101617
0.07471304510016775
0.046476976928440154
0.00320912381428645
0.0997413080811174
0.08371935408381961
0.08842914100892638
0.03190753344246505
0.06186800294677118
0.06046470110201798
0.09761968567092562
0.017670979369658803
0.018044155400366253
0.10719098573658653
0.056359341493047235
0.007665003617271927
0.00007145476273010161
0.01885080399790721
0.028351540966735138
0.04576156673872055
0.0692325015995944
0.02797421940289018
0.12713427900055485
0.1258082377940633
0.03903328237424247
0.018892896306057103
0.024220252481822913
0.1143130899553117
0.04293701383465072
0.10865554564310775
0.0002900778571138767
0.0864466681097981
0.007905597921907748
0.03849499306260812
0.049754685298362245
0.04385320160395732
0.02660961106889679
0.0386760930162537
0.04181076998576237
0.02014827906909787
0.0050864140257543995
0.07268840754361607
0.10492251259622465
0.060136981122939984
0.04917120311536716
0.08959649892474911
0.09507414145363845
0.00220508056173639
0.0006854241644186795
0.1084760076459318
0.08416110936262408
0.026134715164673965
0.11497959105429435
0.0493255257759468
0.0462172933276559
0.06520026068648427
0.027049642155171295
0.10304606242444661
0.09005515693183291
0.10324589258949118
0.009914332783926068
0.04889966141492941
0.026908797236971618
0.13450672843225772
0.10790052929178304
0.10934809898379833
0.08154785623526628
0.05168724600063528
0.09660971660245452
0.02009968991726511
0.05590683221125098
0.07640139138620317
0.049123089075770225
0.11666769731634972
0.12620584635009974
0.0721723031086278
0.10124207134568845
0.026694660941019327
0.057674625359903586
0.09079130959904418
0.004714646554932616
0.05714566685272647
0.07282464170967073
0.13411887492315064
0.036120326686132895
0.06133028555341307
0.0756350285246694
0.12929519580687368
0.054058761794549576
0.04498968071604847
0.09040958937751815
0.015415397593628838
0.11220648496236811
0.06703839160907213
0.09960174604205531
0.11630599807027506
0.1191980902407698
0.10602637653649927
0.04198877957774073
0.05412455671638804
0.10005145722814154
0.08869885367883279
0.014452827892332265
0.07293165445473508
0.07813660888720454
0.09282172471210251
0.12451000113759474
0.10829652580538916
0.002176532242860625
0.12415442658856228
0.09760491436874304
0.036633980139641004
0.0023738629101611778
0.09972059906322225
0.08841157211945101
0.08030919339106234
0.11430781515360533
0.05538388737302141
0.09164319309868293
0.013306827856976474
0.10700970267180898
0.08644638355134499
0.07549731496696173
0.07537144769121616
0.04093414989141785
0.08771983121449793
0.0002751170033572994
0.04610435661163571
0.12402616465046823
0.09278122468484579
0.004150589354892857
0.002681237441248383
0.0005246664505198793
0.10728412428515408
0.0824019040260335
0.053887542009129534
0.08080423312951358
0.04669422446334345
0.02713080093509462
0.10876565304611983
0.09030160071189776
0.07436127779421664
0.07445264127397759
0.11951113535925338
0.11298533434063127
0.09488641683455303
0.05777576500708281
0.10586302284424376
0.05805121874070411
0.028869753917757122
0.01686437500036423
0.09068366758419164
0.006856143998616803
0.040949321517456595
0.01195655907029225
0.039391981897072555
0.09498719986353697
0.03659973045401106
0.05978752026495943
0.06932120820533784
0.039754520366913924
0.00687719243613509
0.01328286878386259
0.013651043613025106
0.014947161466027007
0.1252440671763946
0.0022436184638420175
0.005581779173002184
0.053175688058476035
0.10478094281210619
0.10020116219518604
0.11582151945500407
0.019791239727413684
0.12221895342512903
0.030049161671936227
0.12294729102538132
0.10614281748478262
0.037051206008048634
0.06998582380120287
0.017739674448048196
0.009452232494444088
0.009891169763000487
0.029825863617497124
0.002385356026920912
0.0035640060449296266
0.0675592885471349
0.09856683380583121
0.046949547322008026
0.049278999187807974
0.05877519756462607
0.04247602427348085
0.05821513560186062
0.043845730011694915
0.09025938184036279
0.0013043667136401274
0.059640582007288216
0.042000168452645315
0.008902473776441973
0.06119466350294642
0.03808117109346796
0.020845989086533987
0.07901244577180198
0.09090313640624789
0.08279801648966935
0.10123108831306658
0.09643617796777743
0.026642985356277966
0.11622263261634985
0.029347822459800044
0.07340315125439004
0.03977723682068096
0.08386616230289316
0.07781342465343523
0.09518967584919152
0.011704893457907069
0.004644043463449995
0.01793775668434032
0.0328909524976681
0.05616259205019406
0.06775790334236587
0.005562083717945157
0.09552118861789036
0.0744839004443496
0.0021452932475017985
0.0970994992992818
0.12165134324846696
0.06998392909239598
0.029409987599862904
0.06033621385514384
0.06772951173081941
0.09477195381018469
0.018412765122916983
0.12055098862208151
0.045306438878395396
0.09792833087333647
0.04170834775936633
0.059878925078560186
0.057749696375564444
0.04637464414481631
0.07753185534101346
0.10771899588461156
0.11531479513350958
0.0037270427011846484
0.05605398479985625
0.11144552387378767
0.062094072962778184
0.025493635172284278
0.05768005560780772
0.0037314122507290156
0.005619387566088268
0.09361215167110987
0.08988909470109013
0.040043635444379076
0.05564424938344155
0.11790608955243037
0.03256948865519982
0.06061289216624741
0.0007212760823417072
0.10817076926081434
0.029236945624866666
0.1038860696629891
0.06131001306334649
0.08569334401081624
0.08876513068344409
0.058269986590804485
0.048921879082696025
0.006271584417498952
0.021795472552780696
0.0017584413381082574
0.08183699838979275
0.09795025859602072
0.07450045718068128
0.015666171549283067
0.06402796291651887
0.04153535233119799
0.03659566053558353
0.005238776097119043
0.06507152696448296
0.06308582030715547
0.034599573345411715
0.015173083938524063
0.019787396123513372
0.023699226960167685
0.03750846515579411
0.11296869729147992
0.04388479734608855
0.045799998109693575
0.057503778286358935
0.11738187872182544
0.03725619589863133
0.08709931021677916
0.08534173351468576
0.12381573338572015
0.04032803374586571
0.0471153775988656
0.11397257478722889
0.07705751305483316
0.018367733089659884
0.02986378711241151
0.0559406968231421
0.053868360107764655
0.1185485627842658
0.005191006831722597
0.08628089133264867
0.12628080877781397
0.09881045166644109
0.0007134512507716462
0.01988913044380808
0.0677011685347359
0.025208083623828658
0.13470988794015873
0.040590215103664194
0.08031709876237836
0.028258291552607073
0.11088915260447452
0.06318182626170457
0.08949173414795161
0.014070716172932363
0.11301764408492714
0.026918705202356064
0.06643082604823215
0.06271817526189437
0.048750805861234724
0.09903832406890953
0.09083171022232324
0.025487557399414194
0.04579126907695763
0.021111309869137614
0.11072895418008945
0.06333718364942593
0.06377764343605005
0.041158641411317406
0.13303919385012247
0.02721752476100892
0.09776503234082617
0.053344517681392194
0.0934413855631768
0.054315946127836454
0.09002398000194638
0.08678395195624408
0.12273318241686679
0.08821234361861674
0.10479744681444204
0.08167093088512396
0.11309413805734442
0.11040102781599434
0.012395107506327356
0.07061067876298807
0.11598517836606359
0.10888553603020806
0.03004122758916546
0.030098730155922303
0.11501037421621682
0.09798173314009856
0.08678348972926897
0.10332513766201407
0.04804338367621772
0.022308091005628562
0.0076034771279615285
0.13363839527915525
0.11637851164131928
0.043815573145147
0.031806886362463836
0.0840379307016722
0.13164221687732605
0.04714866080601811
0.1054967236671172
0.010689646727119681
0.02071531238209301
0.06142119001536118
0.054960698350191454
0.034840460491736204
0.042081522717761013
0.08970671864465339
0.07312790926550933
0.01297326259519948
0.09843611079452802
0.1228626072097985
0.08900733363880078
0.07635991230278377
0.009960798202990352
0.04964009544980181
0.03120242564887474
0.02605421020727264
0.05429896771102798
0.12597633475173517
0.06305103160733966
0.026375269592383666
0.02147924618566905
0.015456900474148503
0.008650380287919241
0.04273069515772988
0.028093030614718132
0.11899109139534764
0.007725794857660772
0.046501579795158655
0.02357562180121137
0.056429389805620234
0.12690703685815224
0.1540696254884957
0.07299919808406594
0.10451382854953534
0.06651564300193556
0.11029418754445255
0.10384392885257494
0.0014997377920456273
0.07856843545056935
0.10455395848886613
0.10777796905675356
0.02595462071112226
0.08763564821508674
0.06581444536413553
0.07908281835803553
0.12784776044423332
0.03737183268079018
0.002622735138113738
0.1118283856457604
0.07279301015163123
0.00596533758798886
0.029368450956819413
0.038634343749818854
0.08467745595134095
0.12707257902042068
0.0031213411198094585
0.08653453721412602
0.01751656466034137
0.04185710596645438
0.03487821641627081
0.07173914101010409
0.014677797275807428
0.0020109935821828093
0.0978591938617478
0.09377709457200042
0.13586229254460028
0.11748469932920666
0.08614244343610057
0.06394102352195234
0.05941158597359912
0.0638237473322309
0.011548358426230587
0.12049945727519938
0.002555519798633859
0.05560611675003044
0.08742614063731613
0.07473055344991116
0.07540025567460004
0.11610077909213648
0.07317352581448221
0.09482011492990149
0.052504128453668725

==> anc/HaarRFC_U1_L4p0.05.dat <==
0.0563758921255224
0.04180922873963311
0.07459414609170197
0.007234779085863697
0.03340214940627517
0.11299652455815157
0.07778780181526451
0.07574090787886954
0.025264517830212534
0.0584334804700495
0.036478349151235996
0.16032598659852793
0.1531653548885479
0.07381351204474022
0.1096816191539176
0.12584599387842382
0.03728365860509929
0.1361687602578358
0.08771983741869135
0.15082680907451693
0.09946042005255078
0.043570385293766445
0.16031395192086398
0.13033328573044756
0.09191962315094906
0.043447012447570287
0.14167458608941122
0.1023615663225132
0.1238700305347867
0.055182437860759784
0.04952330806796559
0.0638401539167489
0.0020973399114190936
0.018537264068466897
0.08433123049668491
0.04988616340471565
0.08433285396252217
0.05071093317498226
0.09374410513894373
0.08285497085962391
0.05232944344908068
0.07358149091409258
0.09923964479203945
0.11113339302374578
0.030275327654567214
0.08979513501214349
0.14714581390030088
0.047005601737344735
0.1238925739926975
0.11932073718531379
0.11999617945809533
0.11150741106920055
0.07245103619334509
0.030484144538745078
0.11455223610741266
0.014478559233853086
0.042401286957413485
0.009322387802900572
0.1615667873960621
0.08593984607839542
0.04795087341650138
0.0026840967642592756
0.0901266593741148
0.1387998652951661
0.07026214084702799
0.04721780258182009
0.07080623038504075
0.00651848825070637
0.09117463542591013
0.07769108117612568
0.09391186551682676
0.16640559779309133
0.07225635691774099
0.08859152125137837
0.13079771782474262
0.04419796186567079
0.12931343116001148
0.08805419246538425
0.09737543268655331
0.062231470664049375
0.14502996864405174
0.02976326962190686
0.016827062993813237
0.1519213173607944
0.07074598574599672
0.009476128583363044
0.05047335333430289
0.15496602979508523
0.13029666211462676
0.1443406677548277
0.04857193842666344
0.08038351893441739
0.1207066423019595
0.10956274998157488
0.03566542717568778
0.0013233007688278487
0.05955652204316059
0.03772534393076036
0.07525972657772444
0.15932277600010766
0.1309914718117783
0.07148841953944983
0.15256466218118195
0.030017761469846777
0.0869714452098443
0.11308419739864249
0.016404450014700544
0.09853297667236265
0.1575298039412278
0.08727642375310414
0.11046061673818353
0.09587588564149775
0.04195004835495622
0.1528914030884995
0.04093332983048107
0.0935722530677571
0.1628894306535956
0.12775903497467367
0.10092234687049778
0.08796944774559345
0.002364648776220211
0.008325396902097973
0.0697925823334481
0.12110279454532173
0.07862904378755545
0.06188943216301019
0.07021755977540205
0.08181179219369263
0.1215168603985856
0.1312323053625681
0.027696258585807577
0.12706872132983843
0.11985930416856466
0.009805681499507158
0.07202160415636567
0.12010464770314819
0.11122832634599517
0.10296249380718246
0.08875948835543904
0.047022620712063874
0.13088249896405607
0.0502680138262248
0.10333604565372027
0.019352152890482078
0.02096202990930545
0.11076141816653276
0.08740042339765909
0.043787578273911415
0.010124402531025043
0.030023524672887134
0.08836204568185574
0.1003617724692967
0.13915827386915117
0.10248028908077081
0.03833598387278916
0.1773264506663448
0.03498936268378882
0.07248723288881549
0.021570439546583487
0.035734036276586056
0.02615278042228242
0.11784255268365945
0.012369922355249603
0.12733794796971012
0.0041096431098208664
0.00025453438605816726
0.03022995888790432
0.14314264997702508
0.1203785973175716
0.040426768826572125
0.005754241559597084
0.07395830503492361
0.14180153455797195
0.0476661608483864
0.038828104509319554
0.14514819823347463
0.10386085398938999
0.1251739601074137
0.06930246210033426
0.15495975181791982
0.14101399112190854
0.02409836232420916
0.04259808574200565
0.13071255755818487
0.18035283195620777
0.06462329443751079
0.14995534956214054
0.05339558848666816
0.05996166140538735
0.1718547754055141
0.048488352652380086
0.0432573759710372
0.10121995907076846
0.058180855886090614
0.15190564920796384
0.06767552384878778
0.12361101460905767
0.10343100952136393
0.1409054060548188
0.027018571410248222
0.04275837765509322
0.07091194687128793
0.08447277014274879
0.04963895988258072
0.09447916363544
0.08482904117629068
0.1244320303370808
0.009902184045371252
0.10158550119616779
0.08259531017793002
0.057524893437156846
0.13320812306671082
0.03964451805196678
0.12811550769829927
0.1494784838861144
0.10597445579078667
0.12940888997243377
0.03958128442314479
0.11148765109697746
0.1281385228855417
0.13048513923424426
0.08436824474583159
0.01172803614796216
0.03019113792560172
0.0939393992439717
0.08763719950828788
0.06893038910281003
0.13147238483012735
0.0362240888565895
0.05970175773859643
0.07792811556377494
0.10850895854595825
0.009073719250817475
0.11055125630911888
0.03613747658177366
0.02853466572410454
0.1651798934731099
0.12065813417481905
0.023479341153630425
0.12784831818559358
0.1502671337422658
0.0536119879132879
0.048470335347426625
0.07330299846558101
0.011042929827849556
0.011084482444960768
0.11379626412965693
0.06610160331946258
0.112899701480896
0.13511140573635744
0.13100689669754728
0.10646915849229334
0.10152014946386945
0.12352456501243737
0.03237086255728001
0.028233842360444884
0.09959807594023229
0.03116966112251485
0.14416369463875267
0.15273086324496843
0.06558764080540412
0.12238076883394194
0.049529740887368695
0.0826802378797186
0.053336854321891905
0.12318572958120777
0.1523387232703985
0.013968457246233962
0.11619762716654959
0.0012210062321294584
0.1106996014230781
0.1462979912478751
0.14361529939125547
0.0449407563138233
0.1427183235106514
0.05383649887152692
0.07105709160344131
0.13639678910209632
0.13674052947076137
0.048322875200870606
0.09515313795777774
0.09652003084034856
0.11272319701342898
0.0671206712145936
0.005413487657492395
0.040309726610379036
0.09786873126407214
0.10765367501473758
0.021892993961444226
0.14009371577731541
0.039244098711152066
0.16002652738744338
0.09037631542203642
0.017138872487042073
0.02196996950034584
0.03985585359676449
0.16308652584518632
0.12669222454086693
0.016035871324305433
0.05731177061517008
0.10150303690871106
0.009373196148231162
0.018883940554002023
0.06053372521015767
0.11915800330063375
0.14112051744920098
0.14031914896072223
0.05051295622348056
0.03293107904308819
0.16310410496782804
0.0627780318269505
0.1476237246503591
0.07132205166977566
0.038449480560731636
0.1336188111380911
0.12848140106928763
0.1378808341954061
0.014717231796029259
0.08033406184153888
0.1125847327726379
0.13730679762048997
0.16887227250204065
0.06687221609812055
0.08930293301991782
0.10990140800570834
0.06381470432962082
0.08637907522649264
0.009146878411112159
0.04410371759384768
0.06477176121509413
0.07643023111788005
0.1502405947386574
0.05649255027854729
0.04389013378434231
0.0028004639751082997
0.1471699521342317
0.11710763411001808
0.058162617478601526
0.15737919303245396
0.09412943500129552
0.08221318830113411
0.03237943409684604
0.011922418115725673
0.016487043103019922
0.053979488613388846
0.11454839392808806
0.09648396443364866
0.023464883096888576
0.07367271305265145
0.009342206295272522
0.13141588577203978
0.043099890549895464
0.04083657449103083
0.03740446898105733
0.07706950336147637
0.017336358555026864
0.10922382814048981
0.05908205968387152
0.10673350674300136
0.0607342532004014
0.08381416946627515
0.1088446655759922
0.06229820590426438
0.031489432543870176
0.120196511942693
0.01694234101824814
0.034045738620688534
0.12408712886598147
0.1423555537706721
0.13600143314679436
0.03715259246725436
0.025558651098717262
0.1432099102853363
0.05438085343421368
0.14909198365371998
0.011841170215361537
0.10602106994195451
0.10233434928342255
0.07733066070432441
0.1414933846989251
0.04048811267771245
0.14714259878530772
0.14192168071178782
0.03484292223617619
0.1563888599149337
0.045292912194590286
0.07852638466738068
0.08311658235857078
0.16289045624561155
0.15733437911188694
0.0284085563674117
0.03990291003403667
0.10660505045340174
0.12105782000320026
0.08653246974276273
0.08618390030191823
0.16407424129238876
0.13686315373660887
0.16430591023947744
0.016154672393626838
0.06102017641055326
0.09132913972472735
0.11220668732695689
0.1087524952944769
0.13402354247516757
0.12474933607941772
0.11171160303316578
0.0647859808561266
0.002721170650000915
0.12011397384487511
0.12978989030398
0.014288947859419672
0.024961353816939306
0.06212064883028405
0.12461336494942574
0.05197402277454867
0.15753511159988012
0.06967297595767162
0.10545884890873959
0.13062923556421638
0.11481797455091343
0.1743776910304277
0.10050271237887237
0.07753720744464265
0.10747507899785666
0.010880271280794843
0.0900791028845495
0.05603035338628795
0.0002190673229160199
0.07163226614997477
0.16166463424226124
0.09128212431649473
0.02967403489482172
0.17404176882251277
0.04636684169213428
0.08829613862693705
0.10054222631814573
0.033845331315317306
0.13675503427744096
0.14887711638871343
0.005002424601326157
0.03516700681279852
0.06031876238821146
0.10265927823438828
0.10196744653941099
0.030106136838469494
0.1647376676988276
0.07562885914461702
0.017194684048660844
0.01259189036691887
0.04029641218530265
0.03416855761405817
0.08828680019794861
0.15888263645183656
0.09261343878514323
0.08097344526978441
0.17151823102940808
0.07071975238724065
0.034320024114327906
0.12377087532907721
0.12384763416838997
0.09743242036604097
0.039859305429934336
0.08250330794247722
0.02712621554126812
0.02478015499785161
0.07468214248211769
0.13348899814086976
0.0618347263541729
0.13104260322431602
0.06911039007316865
0.047285649049101555
0.09588916414318348
0.07656880828315943
0.11853143718835295
0.10005291863185259
0.11026115538933667
0.052228538539374765
0.11049173983332396
0.15462533094650646
0.008422843972998542
0.10804703574263656
0.015227024171753019
0.1512020876504834
0.006880753102182939
0.07672275284128534
0.07407595285968037
0.1579287162291037
0.12241938803532114
0.0863617944630258
0.05991208116409896
0.07868384408415574
0.02675729809396481
0.06317417870498827
0.010690474088168504
0.04197727181501349
0.10783312124573138
0.12427781931406372
0.129686101046725
0.0024671302271786913
0.1272898746474019
0.0368288448676918
0.15383501190649354
0.10772888960422607
0.09761655658873436
0.12331799610858842
0.09431678016070381
0.030799863893101933
0.12020561453251492
0.14605143114226765
0.07908013918079777
0.038631987185746855
0.07651404184502436
0.12604707139427523
0.05872738503494773
0.06803412589058672
0.05417003814003005
0.11629060404870402
0.15842714237259273
0.028139741489707715
0.07471830995474403
0.09208743019900456
0.04589399322577233
0.13141522642257727
0.0775651227129323
0.160756595737837
0.006606310985807137
0.11824756932959696
0.00032962644225172864
0.0682145493980109
0.11750483238164021
0.0714160770381057
0.1252830296996969
0.11382966344428867
0.037546453206972225
0.13189479097692294
0.13523852618208823
0.07569800955765632
0.03967870889925592
0.12879597548752214
0.14160890512844723
0.1417073511328924
0.02800077406516806
0.0515566276200049
0.15827127911483616
0.13258438010351858
0.08177553560299888
0.04014327803847647
0.12414236973703975
0.11323868821923404
0.10082058819069219
0.09745633302690404
0.15566052064643235
0.0018888287450656322
0.023023747763978888
0.05369040244576977
0.1735964276174097
0.031179532525121425
0.08989537362285806
0.04126921044660827
0.10673192174296126
0.11456591350021653
0.104204697480989
0.023172292050729546
0.139833694925339
0.08099667826745185
0.1375042957760524
0.16897125178875647
0.16685820633407064
0.07816003349991942
0.06283210763717113
0.01514920189968327
0.025467710516633636
0.10523077893462851
0.0837458334374669
0.030323142736073668
0.03130142607166336
0.010069958019878143
0.017032487046273994
0.11008615356090812
0.058854767294075676
0.0626224726548596
0.053209835408706115
0.0779847460203472
0.1515961171058192
0.07338871290965865
0.11063516188974937
0.05044208365431653
0.061768909562352134
0.16729952718129204
0.11106700388358777
0.09058962508724025
0.1288257288891256
0.03311910006889593
0.14695990606814713
0.18159055929649598
0.041562592991484876
0.0037721064548234353
0.08363314867735373
0.046514628902670156
0.10923083861480447
0.11599645145130345
0.13235173559020577
0.039657903778650014
0.15883425537161355
0.10201615181283247
0.01695015519907516
0.014151720300954285
0.0952379381187263
0.09647247608272873
0.06692610235286511
0.05149285791614688
0.054796257256726856
0.0677639007271246
0.054574586609393634
0.013347215479765816
0.10065814850766683
0.08551028768506516
0.07207833342123966
0.1463622015183145
0.08248774477160685
0.014257917305795934
0.11641479675012405
0.15134527053627686
0.028670180958309033
0.10729856585893788
0.16744809839516403
0.08676985035178185
0.15740528930565792
0.15771609863268352
0.121882606165992
0.012425011120091773
0.10799844513305293
0.08447684211547973
0.011989316438778966
0.14731827976808473
0.08417706277767333
0.03115536339736825
0.04552889477154683
0.08894746587187491
0.08665266187177076
0.024774735171648965
0.0699091844736445
0.09998304308715965
0.0837536193055983
0.00411140190574119
0.10952118293369338
0.06961708974133281
0.13822846657050364
0.14836734359572842
0.13668579200927197
0.15470446149001282
0.14160949538260204
0.16565362845823256
0.10271686597206676
0.11192385309979637
0.14242794827126062
0.16809153405034427
0.1395975773886704
0.09530364053736894
0.03788061001593018
0.14792497074557365
0.0410416647624995
0.03084606263965378
0.13116585909810552
0.03313887478699501
0.04687187243310135
0.15925989835297077
0.00848743643509963
0.047563140630572036
0.1152210633563605
0.04824803682315546
0.06406880833848477
0.006850470627204374
0.16281026167503213
0.1259399712029236
0.1488349599951387
0.07986536175123439
0.03982386619515509
0.035147783001545356
0.15371067833398958
0.11245702391455319
0.15936801039447449
0.009488614740838378
0.09405081270480903
0.05431588613878781
0.03228168287644401
0.11141549288014892
0.0014797288783426525
0.1452108740958934
0.05990869643816423
0.16534032430501577
0.05079633973864889
0.09056002513071078
0.01230061632621751
0.0682691728167337
0.1273120577421542
0.08338139362517946
0.04345525497244831
0.035298540220123235
0.05462916516288034
0.05303120391013202
0.025681820330984918
0.06765731961523849
0.007502039374866944
0.08387272448402462
0.14387916610457072
0.03985590710958517
0.008075713514151308
0.04922364421442855
0.10861340851981678
0.11415358142962778
0.15828192527785168
0.10758835563513847
0.15473036318798966
0.031491346746525484
0.0065694720505328884
0.035656960322263016
0.0405529260406919
0.014248657166926349
0.07222845566759198
0.029466949502084942
0.10318282042327274
0.06379831654197801
0.0814795191723808
0.09007809756850149
0.11815699314064076
0.1130727282855878
0.08827984701238356
0.10501588018417198
0.009865689913864214
0.11767248502198678
0.06774970875913099
0.10182364929058049
0.10899947597009485
0.04901622798933101
0.06764149205870613
0.052342783945273946
0.0829735245702038
0.13162806137299007
0.05431066927443073
0.10047252573141378
0.01871521774527901
0.019253584443525134
0.018552158118026397
0.07374156481061182
0.07885414851782993
0.032395159313901606
0.08916349003390656
0.004634555282619494
0.0042517801966163275
0.05187114395766761
0.0389086149675356
0.10494175881923463
0.11405913864466731
0.11420887160606509
0.1287741136224217
0.07780073912173541
0.11626985800669852
0.08808093495809367
0.064315339884624
0.12558630794735065
0.01713160430334534
0.00010692984073196317
0.07695585503741084
0.07285004403997533
0.07110843467231569
0.004768874967208087
0.02376662281312053
0.15726274124853484
0.09922819941159795
0.12592806793990488
0.0609362314111337
0.16633334385953244
0.03250276282350325
0.08517336174972846
0.012962399205110865
0.11384175437498222
0.02736625680640987
0.09504704321762289
0.15481189237498053
0.07193537675840737
0.07209458202055792
0.03685292768505435
0.08442349909111378
0.13507440463391915
0.16696742427111758
0.12588347812968437
0.10588487529634066
0.150275426592577
0.15162895801483076
0.0589993603551833
0.03183378221999704
0.02547676550768692
0.009197682299331418
0.15358749017362885
0.1286912107225795
0.06692037635935992
0.020518764329814376
0.08266368902483565
0.018727083056129273
0.14913679351628198
0.12416637517542739
0.08137803402224195
0.013602562327480186
0.052428323149941496
0.06522601100974168
0.07100138264986713
0.07797517690231051
0.10290973796534633
0.04100837261844647
0.04506316719016197
0.039053314526772846
0.12013184195392
0.15697547251179836
0.04771433072904748
0.11335894513248582
0.06847159672651709
0.11634413395611179
0.040876577692815934
0.10298579785381143
0.15349422604764568
0.1268077184286129
0.015261147952689126
0.18039180437227953
0.10370596596181177
0.05026848864872122
0.16781256470714415
0.057865305556414726
0.13754999511445173
0.02317205822363188
0.0221127701733446
0.1301237241516081
0.09478288107613343
0.07827235832814694
0.01828759089564095
0.03170662287480962
0.027199906684978965
0.15578642044166574
0.13759934865945606
0.12440263339876947
0.08368308591503357
0.16616673171643498
0.1469529801931206
0.08096780495719659
0.000023273352787077114
0.06866678397482713
0.08499566805463094
0.1608362265525481
0.11536260723128627
0.015814985193028794
0.14374733753410654
0.13692271135081793
0.14787232818592952
0.0005789186962780219
0.1402585601660771
0.08624703036467714
0.16966098785331127
0.10755395460395152
0.01924183576112933
0.10075615416555102
0.004507385066804094
0.13986890300427157
0.00763438463900278
0.03961532331754414
0.00713521224780555
0.01043505504703113
0.12319932507146074
0.1747603012249009
0.1767955958088322
0.04221670662601798
0.10778690861151975
0.05026444670276071
0.13757608926330572
0.11203123742475161
0.05174357323357281
0.08245939159978107
0.021695944702351488
0.1444762442141738
0.02137560488355443
0.10946433860274428
0.14186159936280468
0.13591443275073622
0.05689928209785825
0.014933216484415417
0.151182091755196
0.10651391986524553
0.07557427920228285
0.08660107235210547
0.08808687251864253
0.05620402759255615
0.01671781869771763
0.04139264396807004
0.051498726363738916
0.11186677949724266
0.01998562005512002
0.0415287409117761
0.07652973627685065
0.15357463505645697
0.1067539183598982
0.08961899085619275
0.07099566813177621
0.04428344312827238
0.017489114115371976
0.021138750043214534
0.038715692517906145
0.009291245163138314
0.0498191124652727
0.08273216846507073
0.141042299025963
0.004888592601058993
0.08163560858271149
0.07722799442629841
0.060008048440417884
0.015637383923847593
0.039270913533995165
0.09824406734498355
0.13385748771057315
0.03223084068488604
0.005696261978261304
0.14272449609253235
0.10665025151052715
0.15334530718020226
0.025036037373212364
0.14877291475444174
0.09745680417771219
0.06044378360835673
0.0244407320277266
0.0059555268317928725
0.05432983844418696
0.003319583078252739
0.015101773352319787
0.07437682550401327
0.14369882743071788
0.1426533760954581
0.07550398800635257
0.07725843127455535
0.011350452128342868
0.008098761442276644
0.15302329333051967
0.00418890652611701
0.053352193119693504
0.12420299841426852
0.07359992830400316
0.12282761526258376
0.06180852860716623
0.08328078254288157
0.14465026027669486
0.16787887892970058
0.11295144228440715
0.008100241911890464
0.14529281030051483
0.12245098997757557
0.07521462196447364
0.054534764491722156
0.04813107563544364
0.09866555302754688
0.127893554421116
0.05244053711165718
0.11447018982514716
0.026266528564337765
0.1498686606104477
0.015912856944966115
0.013826423823286737
0.028481310049753596
0.1167754007343828
0.14054511418115287
0.00037141365838578693
0.07967151519974125
0.10301542885261149
0.13990220752980279
0.15755759233030417
0.03905166271334943
0.07845732968641188
0.1146015945689558
0.04764402106775231
0.12794293153273184
0.14937817176566393
0.06293486126217793
0.07684534710491389
0.031097146717216844
0.04354186497204882
0.04457820240275966
0.1450276296730727
0.09477625156642219
0.051073101708027015
0.04975156162826202
0.02916626967789006
0.00011203454562891159
0.024656146736311436
0.12388169743471023
0.08022548525889528
0.005079006474118668
0.07552088117511618
0.10505507128635627
0.06945453423971101
0.13786383522781573
0.13494113979479183
0.14906916100353115
0.030432877171353397
0.08823516929257715
0.14149317501205194
0.06594719326539566
0.12798806247892566
0.0035738556369110793
0.11890329576692785
0.13227418084766696
0.15049021602512708
0.10718513225046149
0.1406694391202901
0.08600072799979946
0.11418914309041696
0.13242326966234297
0.026346962988401005
0.09414280486780453
0.11599798309866231
0.08351044421165157
0.0021808272570039582
0.011310380525327419
0.13590581264849005
0.1407131276847228
0.044024021065693725
0.020846669953268063
0.07299954806895548
0.08051984183519685
0.0367113291036515
0.09116791090924171
0.000031538980529244084
0.12404261765754845
0.07753092358218831
0.0823888754096422
0.14501699474279736
0.06460920614250196
0.05174049004432567
0.09589705570525678
0.13021821347031154
0.03704782459691656
0.11199556492147414
0.03007107531879198
0.15236145525961486
0.09863783051373341
0.12051640256092574
0.16049622809070557
0.13838709157268125
0.0639407606580588
0.11098044091794504
0.03727774132675033
0.11666321206221215
0.08587765634861569
0.051742477094884734
0.1144097986644857
0.12659473530242396
0.13307854053397214
0.11303505255001729
0.0524795980153219
0.13968439165487756
0.07793103474689245
0.01074653337774476
0.03929924490532808
0.1296913765369519
0.03623035032411399
0.07857512482792188
0.03688434991715307
0.07135623176681959
0.13424973248836816
0.12928117736850495
0.10727077420938343
0.03760855283673938
0.14233572701178693
0.07231405025890454
0.13215004583543086
0.1499829559498512
0.16441486500613114
0.033971369024072794
0.01777628299602797
0.12517106159846075
0.13331197089425978
0.023007787407562146
0.16696694350262617
0.09003338783886176
0.12160122469059409
0.13633586066877948
0.1454419710862125
0.1450562028009385
0.05814982540270686
0.11023270947157851
0.15699863941039977
0.09981975144071044
0.10060977207557877
0.07850024247266886
0.09008164806024468
0.06723869083408575
0.10694989200570089
0.14947248475424327
0.1341006174137474
0.05038505464759443
0.09597168895142522
0.11915229765133098
0.030402984090977248
0.15360293949464845
0.12717226874701856
0.16625558778873462
0.17584671115845882
0.08568668734917022
0.08006366230024725
0.15509002257421026
0.0659894201840587
0.015075900195752341
0.02267078380631209
0.10634612924895259
0.013220426399387388
0.04355872026151117
0.04948991353730671
0.03726062038719494
0.08605024722448353
0.06656187504369801
0.16788403058930726
0.0712082292949555
0.1638462086750957
0.020825891454197738
0.1284670949483021
0.015223320106643862
0.05634607172748826
0.004585795316004251
0.02271338992672579
0.13338653077923399
0.04029579853096011
0.149881461962341
0.1743081879976176
0.0013053339861839623
0.1091531573725012
0.09306770308836422
0.07832112974281083
0.11976511716388484
0.12326593172999764
0.0973456978180951
0.05986248021487615
0.12111843289885076
0.16525572898105206
0.010846252277842805
0.12083395830033787
0.07190606957813246
0.02177964216769337
0.04644856572453225
0.017912914493305
0.13379483371778303
0.056505669033475314
0.09467604157722392
0.10203939352538235
0.034569275395282144
0.07240358127746532
0.015580076032329962
0.11340184853561223
0.11918231579829042
0.10014547056070212
0.0648059732037826
0.014969124213891774
0.09503690692385434
0.040548399796478646
0.16837743159773086
0.09391947660338912
0.06968076379280257
0.13313307107351902
0.15162691333471462
0.05678108446813653
0.01914222432831339
0.11419062043844977
0.07940989552487218
0.11998070056217193
0.13042844809823836
0.10051585506233891
0.13875428970370124
0.07922178532783113
0.17349478730482265
0.015316419011122729
0.0866813693680043
0.10627282249949496
0.12763016007840108
0.0545548213878849
0.09355987178788905
0.10240708964952679
0.005582473060999345
0.08858274177121063
0.051794856426023876
0.13210880135442596
0.008926709892201084
0.053552123002307515
0.10877194284858142
0.15234023462379426
0.027513659292529743
0.08384166508623392
0.09480839090465923
0.08959705486566456
0.06784419031916332
0.08422912897220425
0.04596852731713311
0.08277897951716093
0.0959976763336964
0.0860189131133927
0.06368299630557551
0.05718157729898623
0.025775564759174807
0.08218644828829491
0.025706906540106572
0.08365209330149682
0.11639536719349709
0.08053058710858274
0.10929808214563423
0.14301590017510665
0.05900517118980175
0.07135040900963906
0.06431933611506173
0.046847636675226956
0.03897816037716524
0.08839181885348496
0.018035647789908838
0.10360961886879679
0.09645155534230132
0.04460574977233503
0.006278368526810862
0.15858638937359482
0.11001312931431001
0.15870403078501008
0.163563088564236
0.168478168002309
0.026524225689654558
0.05072313936105162
0.14874301254418015
0.08093147224008207
0.102274157113726
0.13518783418312832
0.14858393077823434
0.08605919230979078
0.1066573679079851
0.16923162514009724
0.0891382040103433
0.003260613437104395
0.067796784795406
0.10467138998066729
0.15822594348646898
0.13852592030770372
0.029789185530068988
0.07948994149207689
0.06512763298885989
0.0377761878017107
0.05395246528651232
0.08196569656369372
0.11827556699636185
0.1625916134656211
0.0785856489854101
0.17561188336793
0.07922627103808365
0.1664158267469294
0.05453149352160673
0.09099146734881619
0.10495384876877938
0.11779976960990919
0.0945222178523572
0.007825213202161995
0.11784466490927498
0.07035285570286424
0.0278696981824476
0.042605621270493374
0.044546898319720474
0.13138705837699485
0.10811638698216577
0.15337783605411306
0.013630303393028457
0.02013504281726446
0.06824119671266586
0.12656672061344262
0.125184687095933
0.08679140581148008
0.06261320525796665
0.09087330753324445
0.16659683403351436
0.15450345971275228
0.08622698355790422
0.030846673152274743
0.04426538168789271
0.13133630542287333
0.1338686960654714
0.08195708784080784
0.04768300507695443
0.030981132028895176
0.12175947047392216
0.014324307985111652
0.1412276551323481
0.04802125392130095
0.1368033892016074
0.1555629819671328
0.04719173603950901
0.09396724427462988
0.07213032495495848
0.09733622027909372
0.0589533350887865
0.006050568687228286
0.07119578688234103
0.012387045860097383
0.0218359780898266
0.11055724360489617
0.13621785336210154
0.11889936065103855
0.14704317766293423
0.1336397987294436
0.11246812612395996
0.053846706312307945
0.15921419598346778
0.11717300260260922
0.13652481153510443
0.042102746922174326
0.08899495247336939
0.14231822227218335
0.02016614083916028
0.13715028618362973
0.12262508568621797
0.03832524503879386
0.04747429926124711
0.02915110414884236
0.05128957551718403
0.09909987925223074
0.07038987517077872
0.11040188661696677
0.1499123764151584
0.09742672140920233
0.01730767722284809
0.16663057151589938
0.045243325934676025
0.047929834572180786
0.044036731406425424
0.03515289223353381
0.16237931300027164
0.16468612451787334
0.12865627224216614
0.10980200818786601
0.05536639828227141
0.1254099474131489
0.004073128365309812
0.08091040823125686
0.12621242882802303
0.029196036522584186
0.12595539403262337
0.06251467908618666
0.08567865867865883
0.02104229626106158
0.03991568005208975
0.06335626457298077
0.13950441751816853
0.003329280222264785
0.14791604486348525
0.11591805622707083
0.05517955459720171
0.0582143674694194
0.07627507490872602
0.001690391900381279
0.03257534962746203
0.012296561434579526
0.04336720999289845
0.16316723277871692
0.11642225828884692
0.08489730670616964
0.028900202757581987
0.06780221039510465
0.11772938321816795
0.10946788784776554
0.13634334520345848
0.05622181962503695
0.031409864342922256
0.08812054519441335
0.004643131838535878
0.04230113276821481
0.09535284941049764
0.005389796468377263
0.032453811848278065
0.07174700277813607
0.13059618457012756
0.057614729658547026
0.026402576763402217
0.03585682835646668
0.06472871363788463
0.06354208706188468
0.16043840894786152
0.08009128461798982
0.16675230888921977
0.04094837009428463
0.008710872257660566
0.03265275489149924
0.038294478938232075
0.12156361624091933
0.07721737175917201
0.014601309336699014
0.02438746794521979
0.14252024466709315
0.10707023957759612
0.13969027997088349
0.005546359221522111
0.02832850202911776
0.09107809049218296
0.15994212594670124
0.11209885388067195
0.11547648152062324
0.12216229584441544
0.011159224534982545
0.13737958093795594
0.1263517699025363
0.07758937344719972
0.0012659233126225118
0.05139489576408747
0.0900597971065155
0.16001757062784425
0.14623797280135203
0.001493735563015976
0.03279240259308943
0.12164142219784503
0.10692038908210742
0.0505315016180045
0.12117006958601126
0.044898987559879804
0.13117520254127538
0.1040040266558757
0.04666284379307776
0.04665160674844569
0.13343338158843918
0.09700263797372823
0.08358790526688595
0.03149167007416732
0.03187390826652048
0.03515811142442923
0.1620792190127943
0.15677316364219152
0.045781531723525955
0.12229480796286861
0.12325010464146648
0.09373583475058112
0.12663393480817883
0.12059325436907578
0.10078522850580625
0.1011456069598902
0.16954521048231302
0.05423229750973185
0.07067151348186174
0.027374140493041807
0.041288074040882805
0.12242738625931426
0.06851426862627576
0.1514834130483055
0.15842328370876702
0.05405045720040897
0.04175170850942256
0.0583707833366392
0.0042261935158938585
0.17055306871832582
0.032136433189067774
0.15377135203935077
0.14048673648919974
0.07942694571839988
0.10850484012944828
0.020891829688281852
0.030834662419312972
0.15392411443582105
0.13532976102892041
0.012165775204922487
0.11770183536824155
0.02770491306964123
0.11129544239163473
0.06741073668710831
0.012757179421297532
0.0846978863000035
0.06636222395575204
0.045241470112408005
0.15589745840535657
0.10271794772293515
0.08176419077959313
0.07704068482722427
0.008980899348708262
0.008582192242522949
0.08336763033745452
0.05182576180550669
0.12065323223162451
0.13139171800029703
0.11760249495261554
0.0773290335157438
0.11453665697949099
0.1484764246425268
0.08376894660214465
0.02088867274307665
0.05730781301016289
0.1257798665760014
0.1250478372644937
0.10025471283283036
0.006208387227601372
0.04663945435972465
0.05235749700055556
0.11779070489684078
0.03047287784808857
0.004421467685212607
0.0027118934355204976
0.1328053926848514
0.15139869815044055
0.0676057198996013
0.12998147728057158
0.14885654418929978
0.0469257524583581
0.14157127542917308
0.11763356842903093
0.12225040968830765
0.043344718146687534
0.12823092452960327
0.049734723237794945
0.08288193621866231
0.10428700384418273
0.06410870389133577
0.1477064111100114
0.1420837096994939
0.13387365961573125
0.1049151522491573
0.10322761229311167
0.11891664998710313
0.09395892701354167
0.035518948231839834
0.0838970460983453
0.07631658832358465
0.00018071507106366883
0.12393867584250405
0.11819402311283579
0.039098642189143475
0.021808341309964573
0.06225293672754576
0.07268311815159889
0.13815191972298588
0.123156580925313
0.12975355557918367
0.056887587017687
0.1454519599084813
0.01284406722002595
0.06746356288441138
0.06539280728437646
0.01775618999898979
0.05999512420846809
0.07537808742157372
0.1368294743944633
0.13928894791843058
0.1317476443242675
0.006040672376445511
0.15776288625189194
0.14569150877086817
0.10823636288916307
0.023668669272507315
0.0973121815508076
0.06512215053846185
0.019318312982395777
0.03502908423914272
0.15814828934386388
0.1195132400104756
0.08806691775136853
0.028408511680277464
0.016295882390257668
0.0818315088578986
0.0010920819870175104
0.08752905801230144
0.050617586252469024
0.0010785937720064714
0.052552367673543196
0.06643586022734067
0.11508426351656086
0.0719517131538034
0.008300410200744438
0.1511291089583698
0.13098897681528285
0.026727225201866957
0.004664098099336857
0.11723534977619678
0.05512035415895081
0.13482638611994396
0.02455837452978671
0.14542289444723555
0.08605366582725797
0.03444642195059239
0.1036046918129238
0.13966485748824722
0.09930066310625313
0.010802300557930473
0.15105909421599487
0.14129801959985164
0.10775766631982517
0.06434127736545768
0.009843841950360248
0.052358043119089454
0.16121673680448828
0.11808319049545284
0.06969890418558328
0.005720066316069819
0.148528559446253
0.13758834056233663
0.11461745118963818
0.033775070672626036
0.052220329600250366
0.1314019354500004
0.07119770687259488
0.0966863196661701
0.12139423197878027
0.0578831357360292
0.16130192059378495
0.10254212677064113
0.1850545601408536
0.09371301994863293
0.1248996833988998
0.089032785131769
0.06797408348485544
0.02270312193534927
0.06450140324116142
0.0884953437747423
0.049129375184763346
0.13914182982279974
0.1361885291906312
0.09781961478654616
0.08328608502632014
0.00356859661542294
0.06636157979920704
0.13958111391223232
0.046245092034814576
0.03997096612929284
0.012251583001452787
0.10099441936496158
0.036540537788534645
0.1161981436611026
0.12773043740372653
0.02750871726600861
0.08007697104568673
0.1493347080367753
0.07401448046901
0.125802113264257
0.07294209529146967
0.05811854182597783
0.031101624204259225
0.01798815396880189
0.014051894014217027
0.12462469312654949
0.15907119298916145
0.10833194764636829
0.09892782324180543
0.011756389050497501
0.028799549484334993
0.1281759857504975
0.11664225223111639
0.07713220213160109
0.08370626799653294
0.08091278424058627
0.01455169672296722
0.07743955488944151
0.008839528939495587
0.020043926673851284
0.02644254010264978
0.03136761675325479
0.09505287740834968
0.018389152616843818
0.04238749711633114
0.14304683697327902
0.062610102441394
0.06190443114977572
0.05256273322325359
0.002267328587811001
0.1357287807500448
0.09747972170514757
0.07813411015822659
0.05813233425168004
0.11725038273672259
0.056669247742867114
0.11642359311722268
0.1550361778523469
0.13093653716726225
0.1531179778239412
0.036961099548002155
0.09359547469679602
0.12293728614442317
0.12510705117443613
0.06255125084035326
0.01887017811403095
0.09091674759949567
0.006325300153926008
0.06970216433064155
0.07088821815140295
0.11822073015793465
0.07502861436085242
0.10007629332229175
0.07594407090615053
0.11828958146892321
0.05608255464188708
0.08865092269952907
0.07662208394948282
0.038827854948204135
0.11060500755579758
0.05869181216140514
0.06380910079218673
0.08279285046769706
0.14205335276769257
0.017880886603799592
0.1601652925749676
0.06169849904298371
0.1543048292081142
0.07691997098720846
0.03457025007856524
0.03303672722475842
0.12312772768073604
0.13430254360694577
0.1036799474487731
0.05016959182335906
0.09139179672144535
0.14721179813946783
0.04614518737577609
0.0005948722202159402
0.11690296750407304
0.1478033289069902
0.14818292355095963
0.16315127600188653
0.0015886919515976027
0.05685838177237457
0.03850317502596326
0.15243525686386958
0.07282583574945897
0.03509592678767739
0.06718158796021882
0.04618617081934392
0.03317304161266655
0.04059525178190862
0.07816893229046129
0.034224377572336866
0.04399141828207402
0.08996208479904814
0.1383192350982202
0.02266752183052428
0.025998322718073518
0.016028238371884516
0.12424199337587838
0.03185419952524759
0.07717071995259676
0.14344811194684204
0.020416742901751817
0.061751177452960763
0.13444179209760868
0.0905629854361645
0.16057658441708372
0.0825674140848914
0.1468419976272141
0.09448850075682028
0.08397614342755254
0.06889810228136638
0.007778199779947323
0.1620696771513034
0.05343109254239128
0.07786726120236424
0.10018285921596543
0.17855381471787593
0.03860137116486556
0.009418903527031341
0.12514349871026048
0.049533980639056834
0.0776009175879832
0.037493789300751514
0.014225505107497037
0.08358536974660882
0.08241680930085757
0.10781700603743505
0.08987826328114111
0.1079484478681964
0.06019007831958619
0.07672354608811358
0.17152216623990696
0.10438520810680127
0.07301730591983449
0.06610926757486453
0.052007216318166724
0.0296324826349553
0.1591169215016647
0.160233629679273
0.04568249528004809
0.0472332994934899
0.17151684504145662
0.012163360970435869
0.12815764720221273
0.03182029571057422
0.034008870070863506
0.05084591043646372
0.021511943148843967
0.07797687757618811
0.12159643699059654
0.07623556850716592
0.01598817666413924
0.09852355609497375
0.04078193583313277
0.10273571010674652
0.1025827205692192
0.006876040242408566
0.003817519877815618
0.13175901644587834
0.11763689347854372
0.03037948125735482
0.04228586486144646
0.05317381891821793
0.027613284636219076
0.15019252443828526
0.10763121428557047
0.019962932147014716
0.04094166960421862
0.15566058653860745
0.021912194732204987
0.010978398495898323
0.15677398872452963
0.0327182898110536
0.02594482883385176
0.05109457307869213
0.16935631906657375
0.10238568701532148
0.15372815321939126
0.16383669325331454
0.032450591056009635
0.07643429090438192
0.12576404508605168
0.056174862425764915
0.12484098993686003
0.07595044121816891
0.049128235994658646
0.11066477582741846
0.16250159349024357
0.14189668058036434
0.1544351337510608
0.04773938130401447
0.09740891850560053
0.07508082996423704
0.004733184469017761
0.07429490111151876
0.025260977012192057
0.14505369757799574
0.10519833342418126
0.07201012414163714
0.10900654738810577
0.13038480808489403
0.11386745456553968
0.03033875844440614
0.11737876811287272
0.12549954722176243
0.02992167719194896
0.09164715670242485
0.06312736256820758
0.133139589657128
0.14694094041933073
0.03830241415879443
0.12602713820188338
0.14709053801888136
0.1586964560416616
0.007457969851633751
0.08719564046299799
0.06437050883058547
0.09741268858122548
0.13438172761117428
0.06317873875006055
0.04304887573186315
0.14198860178064984
0.028688515786674376
0.12837065032940576
0.08735425657835255
0.011566299889332296
0.025671663947704593
0.124337748186664
0.06851228176553516
0.00234348875792132
0.07309178199505065
0.13832131629373182
0.08534954966694516
0.1052710606948103
0.06486808513229506
0.008109753871764363
0.18237628229342406
0.0526095935818648
0.05104676414029864
0.13250647600766252
0.1673270646587245
0.015191149094793743
0.1166508875715223
0.07178706931400504
0.061378215487410126
0.069381459914697
0.030512778310858975
0.04388407125774429
0.009978129837143366
0.11759631326922743
0.11505852337685164
0.0798239272671952
0.07530083790877154
0.10832829682894282
0.14031303074631865
0.12873803435642248
0.05351061360310398
0.06419469981526865
0.009604838247248877
0.06584596730049525
0.026659613981370126
0.0339529318488019
0.03388272373237599
0.0807344388998561
0.034603107967557
0.12581183000807292
0.026620303591048642
0.06022086985080513
0.12154690490466591
0.16476500039060207
0.0356027161686297
0.010400941168050466
0.024928462513783778
0.13015906532627122
0.06218902946732879
0.04500445388765503
0.013839432875033674
0.1501284241770446
0.04843701766479484
0.044362340226553526
0.00511141732990141
0.14300575369037713
0.12943083582007886
0.02881285473397648
0.14612914604944333
0.018774306661568083
0.027133118268723375
0.029664306648816852
0.02127188401699721
0.14072654356679457
0.08204399286579221
0.1765755315216525
0.07874228016461472
0.1282423333862225
0.015765030136098628
0.10936760401609477
0.05161050648658121
0.12601898932992228
0.0027376208021066308
0.03648539862075425
0.06589431358448593
0.03604886347993631
0.07199282284726993
0.07730024686780425
0.033614229585720946
0.08375877828346615
0.014969883489516935
0.13599176539969127
0.09843343971608057
0.03261269422626807
0.09051397045456856
0.08464656782474426
0.001458658474469091
0.07967453226117631
0.14041199023421838
0.06266059033880093
0.1112887807469106
0.13586733590704483
0.12585399212588308
0.06803394102839663
0.10743530465099317
0.1518754250222701
0.1635831169845585
0.01568889473759907
0.12950748542514257
0.1067077373762048
0.1580738417317431
0.02976336640329787
0.1257908324156071
0.09707996854398225
0.11462482046434234
0.031447996720551305
0.12777414669504467
0.07340902300163303
0.10489613378551427
0.014239374654899486
0.017387935580881475
0.1296375307261475
0.01925341112655412
0.09439317857800807
0.109003600113538
0.1049506163854367
0.07378785484300389
0.09928059807886001
0.047179502662295036
0.1513530348156851
0.09021462364511003
0.07766639965111978
0.15685370164205825
0.14639227429624335
0.11763456075503116
0.0011456121968097593
0.016223137435108215
0.0792136847228853
0.12451150753162346
0.07907276897465029
0.09283502989947964
0.14779168412464322
0.04990779570041964
0.07531865181510002
0.11796306546100997
0.04721479463117091
0.14359460725310144
0.031678904453373645
0.10199389393008132
0.00794655954805559
0.16271221552970994
0.06510516090827814
0.05424275745759504
0.08425775421176507
0.03209248509294211
0.08833716955966264
0.045173825481272224
0.026289013293529673
0.1121505699381955
0.12370015719058558
0.10299889255762522
0.003631617525639441
0.03929813933855853
0.10986116996290661
0.10504020118437239
0.0834620214557874
0.1142388373832971
0.10139332843438434
0.14285055961992288
0.09273353015545269
0.015268038478727305
0.024805671749973536
0.03534971464827184
0.037624678395863614
0.01432261176582174
0.042243950110770076
0.023940308007644687
0.14343948404536233
0.10399198366267504
0.04733491502610287
0.015328314539187165
0.07792261331720725
0.010252393893273912
0.08485377008168968
0.08150700100333808
0.04581830726201903
0.004919313566103597
0.026376255421296232
0.111408142645038
0.014713340509734074
0.05478232742668478
0.049887976524414505
0.07056836120154066
0.020339088453931363
0.1549768040165117
0.00898425726720438
0.017184700998500963
0.1074748048121521
0.06204370410150143
0.0530158508117933
0.030180639058833916
0.10425835493152352
0.06569498862439387
0.027520688772003574
0.006883032182686872
0.145867533203326
0.11222309194168728
0.0003040047904011682
0.10442527609627326
0.07345951360227156
0.14015646883078917
0.1610088650161549
0.11718261720394767
0.018286458620844354
0.027755559946647863
0.050025004615876716
0.0058399762850940215
0.14556445671785886
0.07613844193205033
0.132931121785923
0.11427534303696643
0.04476404782745993
0.09286873828162362
0.1436923330821916
0.045899476568165204
0.0806019622394225
0.13258524295636046
0.034631817542820034
0.027081081095170868
0.08622752148443923
0.14022346366497263
0.06996200667455262
0.10356317287921551
0.050722753251590626
0.04709468631920145
0.12468867367807898
0.09635286021679441
0.04256393056868757
0.09822257009870529
0.0246892684132564
0.011946496767816868
0.07688659965518958
0.14733591929821244
0.010282610629783681
0.053782246207488345
0.04764698979543124
0.04286752513619106
0.013245596558810139
0.1355719292559999
0.10631936931955847
0.02946991208957195
0.0031463229258631496
0.15655151163673864
0.09248732497287081
0.02315959052640034
0.08776168624080113
0.024786614071488893
0.07585827696268332
0.09741818685476918
0.04392521118161926
0.10214650294930568
0.09967134907302032
0.08578886964658113
0.07278255016881849
0.10619135586439055
0.0875844301184168
0.12230750048061068
0.013490469437513832
0.05607829238494336
0.06130348171484913
0.031026782680429597
0.029061828940271626
0.10521326710361616
0.13512687393118816
0.04157402113321034
0.13711505566061025
0.09671056764783648
0.09139779988425815
0.15221358211113084
0.07355348855409172
0.11440111349002924
0.009047489537728381
0.013036039280693006
0.1463905338696552
0.16077821231534534
0.07120028686713217
0.01765391564777795
0.0011424506952156922
0.01703696527853669
0.12583479069718845
0.05439493855361208
0.13622119574434666
0.02178844757335417
0.12008843339270747
0.028214598823075927
0.031397061858719114
0.1505138037964565
0.13840982492463647
0.01042751835574765
0.05253368413068346
0.020250756325023017
0.11378707311514615
0.016464934984653602
0.06628435936375045
0.014250695816177262
0.029297185450627844
0.11801966265663846
0.07792250172385495
0.014789010256345762
0.10211187746267988
0.12237681358560826
0.08075370218283005
0.03166642988697266
0.14518593301665997
0.11242196904688857
0.04349202434450695
0.0037450326146878836
0.03125526463855983
0.06979359673436432
0.15558540308115928
0.003672773968073215
0.04290267007199985
0.03234357763337048
0.05541306592573364
0.02589321451176366
0.07713205986636745
0.14537758071051268
0.09001772952932123
0.021071918846716834
0.04139770650974692
0.06242605595670852
0.04975651350104531
0.01511383026431687
0.07353330189130518
0.16056817270704554
0.05008901832824785
0.07334250429813802
0.015518140619325636
0.015052747367383618
0.12398786305358961
0.03891743330254364
0.033353094035528615
0.1678802155296224
0.11080435693812311
0.16595451035989356
0.11373494542412017
0.03625071028100381
0.06570323422858851
0.03965326910435465
0.08550748946681233
0.021084695453252703
0.10962921257550871
0.12462626397291551
0.13256175498525435
0.02389501369786781
0.1356483387710352
0.1549574080354011
0.006527340443901699
0.058495354375109714
0.162670824321475
0.12781933353738983
0.10852918373866974
0.01691032678092745
0.11574796102437589
0.030136606249446075
0.1462563489301456
0.023811680117294752
0.12321113543300903
0.1436294707503972
0.05775873305791391
0.13220741663065047
0.06923914084863043
0.1333286147741331
0.08272311306106003
0.03663762082467045
0.001803208773148225
0.047200150481655746
0.1587821837146051
0.15542279974368678
0.05521638679095767
0.003304366328071734
0.1467540039218277
0.12898468049144587
0.0459304739059755
0.0963766201150828
0.06781788955092583
0.1328086110309438
0.10542849820110366
0.08815200088939841
0.03139228905392507
0.15256393367638663
0.11807210624327824
0.1528737450636085
0.08511874895923185
0.16961626255660484
0.13718074125650795
0.1515809801311781
0.047943583647309974
0.13314220494344103
0.1506616079589532
0.05163765008723385
0.0437414532741281
0.03154499001433367
0.09263184951096295
0.05412516819858179
0.06927662076748489
0.13145918220559585
0.057137540016972674
0.06990690595457763
0.006998819031031887
0.1035792639102831
0.09414816855549148
0.03666643735402462
0.09144929355591262
0.015843154499196117
0.012663785233329145
0.04154677258381585
0.08651987666772727
0.1795243944462528
0.03249111042896275
0.10081557375669534
0.000021670616707047057
0.15228928738568875
0.1293811346749497
0.14090173098297495
0.11875697506286065
0.0052282912015306085
0.038715626258457245
0.13067445513921597
0.15876550024347252
0.16032560982670294
0.05091922092608141
0.04639076912996243
0.15842114213979425
0.049655058542375924
0.1067447369992862
0.10968163917295815
0.008650866606483421
0.015293248066089754
0.12134523172142243
0.1176026069531911
0.07187064122053012
0.09155133486002891
0.1426148326947765
0.1295468050090434
0.13175147615003815
0.09795241986482198
0.14007228447116085
0.08665703446569759
0.025046690006579324
0.08522539527657595
0.06730421215203578
0.044427941167644557
0.0708588880884992
0.07475274579102004
0.07967960163290344
0.1089981976139206
0.09050358489172894
0.061750882483238276
0.05388140718985287
0.13415081465974651
0.05472516949665962
0.11568031658211256
0.13653581024637218
0.09304366449652578
0.1581956590551596
0.05784192520164822
0.14052608005121492
0.13168155153191966
0.04787049077611306
0.06319491068633415
0.10469873922973841
0.06617563219066538
0.05618275247730871
0.08305773387149264
0.11927163468102525
0.10797982734981679
0.08824924614521122
0.10892431014652398
0.046289624585583805
0.020256327223672325
0.10309067510647181
0.026808340962615085
0.01601319427182251
0.021029951692112126
0.10105071592083498
0.12140750517758762
0.00439400800771672
0.05252502162823386
0.02942028554091607
0.0005929438511581333
0.10598963268380929
0.11248039044985716
0.0468343665733216
0.055377485865932
0.08982327391419914
0.01007139857552324
0.03566008494364947
0.10128403522531099
0.0019431971723251535
0.12378856018686187
0.14347817367215168
0.012608657390966033
0.026403122467215327
0.11273451970057027
0.03538654976638668
0.13917675087031744
0.013028807450666003
0.04117455498182516
0.18685152498942592
0.10546789173259707
0.01533960453664163
0.050719712812806426
0.12183380475588625
0.08262362934224166
0.038884079289191784
0.07795245776386833
0.13543630318812513
0.03223542131039946
0.07732052365878839
0.012549562882460992
0.0748285812283205
0.005951887887726865
0.1326651848981558
0.012782750197645106
0.06819649704350204
0.04951272228458786
0.11488708375207969
0.10134286202797674
0.06733534280149413
0.08472566899945211
0.055689499156865545
0.06499665721650684
0.013890567204408065
0.13095415124098048
0.05344312736611221
0.004084995851675167
0.10641217030655346
0.06519985416372082
0.09385572256716294
0.041573432206670174
0.11214851330888706
0.09895888730333703
0.12228237230927708
0.09806006920222522
0.11368176694013182
0.13808570797722677
0.08401452452962722
0.010862171729880042
0.0390472947759172
0.007872886195803652
0.13605121938379977
0.09668951908786234
0.020512875519292685
0.0915662483561938
0.08892964493633257
0.12633809972601864
0.07497585034595428
0.12389734720923949
0.034321547063490776
0.0652671782359701
0.06919203739289317
0.03507511778058206
0.1258289578208712
0.15345604256620807
0.08529068155586497
0.093857544083872
0.1154568109686001
0.11378477795097476
0.14215793567866614
0.03460997138736365
0.13904936608679505
0.06839075955621188
0.02721535410048598
0.090582942387386
0.09943019468647064
0.07224860729856365
0.008759842352126188
0.09108510529052888
0.10910556712931982
0.15248670286259486
0.03995856996097694
0.17979732984067887
0.05245900167052783
0.11315956676780156
0.04018255788409458
0.012767594149261577
0.13132224173348936
0.10305200961330536
0.07273377565723138
0.05286189127300555
0.01765524639974058
0.0786948583030317
0.017344047909467718
0.03670226599875826
0.08878308451048968
0.10442766944848232
0.05688548466549097
0.13666538315102186
0.11546613255573188
0.01771116926680389
0.13935078517680435
0.07222412451929651
0.11812461767968174
0.09323146673027834
0.1001535312634335
0.05703906918947374
0.07103862694031343
0.1320126685302582
0.001448571488918481
0.059770807382660295
0.13768555071207114
0.05404052522090843
0.02227096763513277
0.04945905367654426
0.03515148482127486
0.05350034470970365
0.1429986171977543
0.11614070047569366
0.14231475706887853
0.0494452316928765
0.11086172531211631
0.12938364958353024
0.11107402628336724
0.005314275635648923
0.00657248498771412
0.15302363037330216
0.08706053724420405
0.15675483682772082
0.007376344867775609
0.011767906270316592
0.11989515225525434
0.0694245073700296
0.03551179505805041
0.03492313146222943
0.13639440509858292
0.10893229885718961
0.12757006624793807
0.137135521524828
0.03166948413327244
0.0037322823453724407
0.030487907409571184
0.08770123807119563
0.017076954794198625
0.13149170060875168
0.04492574739831321
0.08670999715652873
0.04858998102953601
0.07341214552668106
0.03677693068902445
0.002746510825308388
0.08360671412425698
0.07554642650054758
0.11623192047114002
0.12148599714256049
0.16641090150684215
0.10331167519525015
0.13793001847278719
0.08405539318742802
0.08746719259775279
0.0955841126177916
0.09801559614225568
0.08702468935809951
0.06148050942156378
0.12863291885485778
0.10412658739676821
0.0562585931513668
0.0545490818456646
0.07856572476092334
0.08209953788846783
0.022132800395518813
0.12012133774301151
0.10444951520968246
0.09560067696893668
0.14523502781076358
0.08101534200546265
0.11972260873340744
0.12546015801746235
0.06397418885105437
0.10160967532710213
0.05973455612233631
0.011356245221496395
0.008792236703016156
0.05042210944397042
0.07436909775307819
0.0801081663547076
0.14692566801182028
0.10980206132985036
0.1310355930276355
0.09545171900919579
0.0952172151516088
0.02423141926801476
0.05108038494631547
0.08766142964928095
0.04667515731906035
0.1064379624747473
0.04763056070083341
0.13110143236397753
0.07700386214031131
0.03552088282319839
0.017245157152814217
0.008609085259857447
0.042004517612668914
0.02963250611753392
0.04449704109138907
0.004643828669400447
0.06109127187681283
0.09301681977426851
0.1466809746565336
0.07140006071148788
0.07852162343198875
0.012710194735434504
0.012020169385415542
0.03223218988091244
0.10893537170801501
0.11444703836425849
0.025961445267366927
0.02185050549745276
0.1458889956600232
0.16586785902871842
0.06695813912758987
0.026277459851876926
0.16080148806940198
0.06425747310012232
0.11059784616743423
0.08872117273202583
0.03605979132461601
0.05832112866196233
0.06122166572350246
0.10469597378277465
0.13669028263678018
0.03958659237845734
0.10943627354565166
0.0007366959452468627
0.00393681311357534
0.039237992518993736
0.12395866030644312
0.05986701613850027
0.1370710709919402
0.12619019733521067
0.06672147869899209
0.09272405473223991
0.1533442765011535
0.03240031238232726
0.07649086188992744
0.10910763792234462
0.11165988985872963
0.03856277956044009
0.012823059123248184
0.04144544303519866
0.0040821935573092235
0.016996020025156412
0.15098277892906442
0.010171228414524844
0.035933842246094305
0.12327445969571155
0.07433561477476348
0.10273878425505693
0.1716199542932883
0.05083614393132453
0.11012920622043376
0.04240230939359099
0.15523862524304607
0.16596231853256876
0.014848274164116703
0.07978226763242016
0.052888477083428385
0.06542722366401375
0.08745531494000901
0.039481907205279776
0.10438103450744
0.04398889532637352
0.016779911435582665
0.10548925878582915
0.0027640025008171983
0.02536795155140159
0.09974048659558889
0.13111143012505563
0.1630862813149929
0.05007946577301101
0.1484429204651305
0.0218257744507187
0.03956158218092656
0.09631629426725727
0.003653921988272112
0.03960310172276155
0.12390035092860824
0.0581246952525835
0.012741210540860122
0.09621903297589048
0.1316628809992314
0.0036437511396933747
0.0018773738271837205
0.12292407184872
0.13501118138899443
0.12568750781219087
0.01839835912686118
0.02266836813914835
0.033662692322848325
0.13297906522307454
0.12732211744991018
0.15485302891548322
0.07968612399821598
0.162971622728101
0.0953586505712538
0.13263164427665755
0.10801027688974284
0.1591141870310656
0.03599626167799932
0.11635542669702195
0.11674073881886214
0.1388233821921275
0.06639166933489694
0.04004806579443936
0.14999989737085115
0.12825416185913252
0.017110246719861257
0.0437339775245712
0.016152862387609532
0.11435476597675318
0.07551113695037026
0.02585032796203064
0.12940890650794112
0.15265605483550915
0.07179770278602686
0.05034198425911232
0.03919383815684427
0.1287795459790322
0.002781607793105014
0.05847955188699239
0.06982361089914017
0.1491633886352496
0.006260577297623389
0.043840932284219605
0.11772520227225812
0.1359068145300053
0.15797695731484995
0.15317550597294755
0.03730560162076805
0.13066788366096363
0.05608629024296147
0.11869372739880406
0.08180012480617216
0.12879231523521598
0.07165627117682008
0.027583361506778026
0.041995151954793655
0.08367269785459942
0.046182497041663766
0.15647751051414305
0.0945363517575516
0.11846229342296749
0.058287591665741406
0.08080028413195364
0.02107391296560825
0.09247246991998498
0.058491867165991175
0.1538110100596054
0.03482205746649671
0.1476010365111155
0.030230186624936126
0.019267569863982408
0.04676999143225864
0.02120952843340979
0.06581173140036686
0.07533928176781741
0.0643673254987881
0.0758562503784361
0.022846272671946947
0.03857512866213385
0.04708392077803307
0.013183085022478154
0.062476897642185884
0.06455136805665154
0.08700725302491118
0.10952270537547802
0.10126372162051725
0.0008986778831589508
0.02650727503536447
0.006935938759842093
0.07689690161633742
0.12027632362053303
0.0748219678542234
0.0041252544728645445
0.0010938865678125668
0.08264370918639109
0.13441290905115003
0.11532606861101853
0.15583116212897374
0.08893400772550968
0.035414765876858496
0.14386157987107387
0.09838640463127171
0.06824198021327864
0.060443241083846695
0.12302744404141942
0.052784796143272694
0.04165396767217729
0.08568634445137527
0.00777634114030197
0.140490380558657
0.11286986579833987
0.11241649362657877
0.04698076354881463
0.08776209302203279
0.028147719527156896
0.1312873765418857
0.03766586600474665
0.09290635037180706
0.07741164341810738
0.081906295419942
0.14762570559732335
0.03228966335768567
0.06238846588518022
0.14983043623261402
0.07216299685614136
0.022780466969523044
0.04272860398664756
0.02549356545843607
0.13731471821720714
0.16617726549389775
0.15559936381880343
0.14763102696376307
0.06557685067082988
0.11882830176105627
0.13979920296651135
0.14854741670755672
0.13313791937574002
0.030788436454935262
0.007520217859157617
0.07433649194095869
0.09524135805615748
0.012045490199378756
0.16442492347318136
0.028360396956377026
0.005531302527707078
0.11872180897631332
0.10394166355280697
0.0841785131699944
0.04013643105674477
0.09188231956776398
0.14726504323445444
0.0035273014330900517
0.04406902104446359
0.10284555934749692
0.036358552145149076
0.09591623552113257
0.02788352089240733
0.11223968914000705
0.04061704337791605
0.1705291748947788
0.03572216661445195
0.11846081202639301
0.05666307849562547
0.038378947597638366
0.036896218218274
0.0029775882769853697
0.06806980378884722
0.09635731330977693
0.1325872190215059
0.07305434201839026
0.15766533069874977
0.02158438376556726
0.07002034283796596
0.008140284949424552
0.14015401383077913
0.04830011069404079
0.13587536428438732
0.013234451036124407
0.07341649234986063
0.07364768687713981
0.0003936754345535247
0.13234666646927853
0.050936973840056125
0.01303104567566925
0.1402370516539103
0.15556886012540555
0.13032740713384036
0.10653965223942073
0.10008773743557106
0.13315503095238207
0.04777175162028898
0.1600317633833083
0.07101657701154493
0.06371997725230144
0.07223970380132343
0.00840294047125458
0.11066125169846601
0.07872296744197038
0.12883428334975064
0.08807253586623881
0.15794968907386014
0.012659402016021554
0.09518783079851045
0.04157304511429199
0.12530894615845087
0.08743829486313598
0.11748186028519886
0.16225375319055
0.1420633746624904
0.05539917138997487
0.14647467299705488
0.16200824134699984
0.03408698028903854
0.14029470348374828
0.15028229995284317
0.06716381354157365
0.10903422144466264
0.06408323155966951
0.14321708232815217
0.020382763743975133
0.05681858752402996
0.07091315111816061
0.0765364876006421
0.1338113931846117
0.08094476706415583
0.1262754374212806
0.1301317791740681
0.05350084906889549
0.0574092060480847
0.12690575936414616
0.051218838868572494
0.01075410832541307
0.12741950277257763
0.06647716807279005
0.059029323845739064
0.14421821783530503
0.08800516595497594
0.15486935443791355
0.151705595438276
0.05565055843162121
0.13761997923823907
0.07475494097752405
0.12488451784680459
0.0812300726725131
0.13279595566419894
0.13068505396611454
0.1707798642321188
0.02813997039266388
0.04131033214261869
0.0718323515993596
0.1495977551924903
0.07814269696599255
0.14443027037882472
0.13111946668592458
0.016297823026341484
0.04106164675738445
0.009953295473754687
0.0034619695632626085
0.14647798275816806
0.013249141362677484
0.0071229848030487704
0.03949050770057358
0.06834237210273796
0.1106540901307325
0.07709346430651322
0.13525357423666262
0.09596571384536957
0.1141428777477748
0.0855056261177401
0.10380589364692573
0.052487234776321785
0.1617356678912947
0.041161009752532514
0.10657558863467391
0.06712253873589742
0.09919453143349609
0.1327689759370473
0.0563388126630823
0.12677059777327723
0.1428085837540641
0.108230502308188
0.13530202503248714
0.1473465799574344
0.09812194902195769
0.04043399257288515
0.07371164809649082
0.05875648094326636
0.08733902722036999
0.1630095204172177
0.15711051128243683
0.07306845123505057
0.050978922693523616
0.09644336473040768
0.0965799188540113
0.11693529676934461
0.06644891551734942
0.05040496957386135
0.1186798336345918
0.02686097702564034
0.0675242805232575
0.11592585490081342
0.11125453292253001
0.129268886635208
0.04227324508596206
0.041765088044184086
0.10140909993232111
0.11008200483849033
0.10003295191862376
0.047868631889360067
0.06794532996355543
0.039193938005961555
0.15487423884196458
0.01961687560500528
0.10848725842059136
0.11657470352126359
0.15796460332130893
0.06281889448656186
0.08209057099125382
0.04526816631036974
0.13375260149513668
0.0398225977216768
0.022255161249381292
0.12429424972913312
0.04640621803678247
0.1451004406628357
0.041989255596740965
0.10354347371050587
0.07264866853877477
0.056348132951485386
0.12759749613053536
0.12676204856138726
0.10978060543690638
0.004196954528768245
0.11403874905383511
0.11450442757801409
0.018554219030984875
0.05371028356394785
0.05816842208910854
0.13964654983837857
0.11698343220787086
0.0441076019393973
0.1286651454352721
0.13532531686784807
0.04547622022259535
0.032235969078464204
0.09216723780113364
0.07216426391191307
0.14595393379763846
0.14488806472146012
0.14511432889238174
0.01999751205050507
0.15238423737175563
0.11680999471335105
0.10638475465940961
0.031134489742495733
0.013448689349481995
0.15805340520789754
0.01308224276343258
0.09169934754363684
0.006344381967275035
0.11290343849079655
0.03050020216827042
0.044548431090239135
0.06425502387142752
0.0307130880031783
0.12555252938542114
0.08213378522152746
0.1473019893058456
0.10095940834867351
0.004098001768629364
0.10144086833152169
0.10411004025692924
0.09900835541031827
0.03636924370033151
0.05077903459973047
0.07967672559865144
0.06365651361845202
0.10179568425764801
0.09669417815022642
0.08693584513470416
0.1441129654335627
0.06145628900463867
0.12241951588125828
0.0875012463439469
0.009849517951259873
0.07808319355349641
0.08831753239634602
0.14687863187662767
0.14369544029018927
0.06569594516883241
0.07490746510886356
0.0007855330784883254
0.0005819644847377667
0.14509956222643908
0.14569383471201505
0.07866402837750197
0.07878003505553113
0.13081447393771867
0.1116501891747273
0.16057173196287605
0.1470339248985937
0.14627329293625663
0.07541680695952668
0.12808555946978475
0.14105104654306191
0.037204729488982125
0.12169196631342515
0.14854860422232596
0.06963788287389142
0.027420097265473103
0.06718296172499322
0.02456782932798471
0.10169855503149397
0.028494791168240132
0.11563141531366301
0.06684448528115074
0.04296980809597427
0.16012283148801862
0.1302472673377741
0.02246064527817913
0.1441348451965692
0.0543619225724662
0.10005989839198424
0.1268594208282092
0.05225789594732885
0.06581881599992297
0.10675929220566226
0.05197794364162203
0.025412836224060795
0.04060551615142475
0.12332062331623353
0.009852633274357488
0.051198764731367745
0.12574464526848306
0.05379672778633179
0.12785506579912712
0.003554965389197182
0.12942670343577153
0.012596101061600043
0.08900766753967378
0.04065143841916833
0.13083696557748387
0.03747070212810665
0.11108846249730825
0.08201774953351895
0.029669862399209136
0.1157925251696898
0.044236667727229846
0.02033290178423875
0.07620483449909532
0.04527641370700849
0.07103788384215975
0.08272263616458223
0.14862718934662775
0.11456853186502619
0.06909205221148451
0.029746234828437162
0.051048776603374944
0.05585962894337833
0.009728969388426751
0.010029939046567958
0.0947156449356715
0.13249646800450787
0.17017197954464378
0.04178217678552164
0.1330770090266216
0.13447085257125146
0.09157612250573934
0.15637306393874123
0.024553350282218275
0.057512465782775656
0.040488676620484734
0.05392206611872172
0.08539920831691677
0.07905431614504572
0.024029914443307307
0.07597273414983734
0.10070113680133216
0.12233004725568082
0.06012658586610029
0.022746047153493966
0.08307428285888449
0.089476705246965
0.12394846899982175
0.15110790744145114
0.06678577622150192
0.10856953102059254
0.15197090147665726
0.14004840291828483
0.052415220912018855
0.013178964134775293
0.028002613099297628
0.10856967091343701
0.08692062905229543
0.03415794990486484
0.16846655733595656
0.14355617143866722
0.13834057196426244
0.0706844228095772
0.03596964192759575
0.07755712376984358
0.1610579932445118
0.055369602514762827
0.1623027801816584
0.07221882482176593
0.1606802196564231
0.07495924635601185
0.028175731735193225
0.11392496135056211
0.023949470862536834
0.027099032778765037
0.008633523485630066
0.05467942313726579
0.07295263778617223
0.060227113661283395
0.11431490651525854
0.035078602303411324
0.05315415041551873
0.059153424527167105
0.07357350570516054
0.020809757784017193
0.0716137498869154
0.000764781119497202
0.12795726269429408
0.11563824524131144
0.07047494195234638
0.1095640361413195
0.14976092754848436
0.04925922498357736
0.035161550342162055
0.10105739099678691
0.01970112981778261
0.08178264241665407
0.06011194363531684
0.07554808480782092
0.12117041545255437
0.14312900685516858
0.14973992790081803
0.08072219002660279
0.06013808774056247
0.07517476381302378
0.08795004145544043
0.026187164442962478
0.013900448107969705
0.0025455483575795267
0.04859379486221016
0.00552982670259198
0.13030961843546043
0.16745497012078386
0.13708819214236015
0.02410468534765853
0.036380688244679646
0.07091069731483776
0.12827200005507236
0.0225232628111341
0.13714842067145544
0.11966597850803834
0.155274503473491
0.10762055355570975
0.13366470061625055
0.03648630422646176
0.137003537762521
0.07903663408895603
0.1273908823161191
0.08535065702642715
0.026885739536686312
0.0010253741041595077
0.17163945825054425
0.09243395012967204
0.14593468421244354
0.1559655899095165
0.09575560035047424
0.02070461566708752
0.007512908356491573
0.14144157294495266
0.018972155555314934
0.029657725984956546
0.07329138420026952
0.08088616655962462
0.06537775620006497
0.12122004996618774
0.14831599170274332
0.13843599251519784
0.0774261291069058
0.07199335278389818
0.07396267212323245
0.0827381482136741
0.05310055887726123
0.13945743885439632
0.02479439486337239
0.07705720511042936
0.1376606669707629
0.07498832529079306
0.11593039078935914
0.11695011056814326
0.13426022098756285
0.023427149151260908
0.04242309645721002
0.08640844373700683
0.1312162665246297
0.09167469169028698
0.04326595006810099
0.14658346443609846
0.05136243605831408
0.052207779386189264
0.09452542471652053
0.1445640891910704
0.16100396853854956
0.1549880846250023
0.16288595079200047
0.03795750948204795
0.16872372895255833
0.06128656437714686
0.09886322330728471
0.07961324338900613
0.011777715019910795
0.09386541258539997
0.0012398089384784042
0.02889488244856348
0.13166204851723173
0.0386090519711911
0.0453400887944702
0.0504409836898787
0.12691122637362554
0.09946140205589686
0.040113311119955405
0.17016031052651598
0.03665613366014406
0.16195146305347577
0.09737162898758378
0.010624443190344158
0.07158592846514446
0.0789137564534371
0.03171460563151186
0.02635076505211543
0.10560870828496455
0.053317258048830966
0.10982058504084834
0.006868875830132607
0.09157350988847146
0.1376500278150258
0.023876437404927724
0.04976125454330233
0.058083275711282835
0.11089047255063392
0.03040447653897208
0.03978654254960085
0.03221754410780293
0.06337001869337645
0.03477214845432254
0.09501864046018184
0.02382298446842079
0.08003359657286797
0.05330883129877548
0.01634536901475431
0.14241886107546106
0.12609056690266385
0.007255303642896288
0.10577752519787709
0.0023312910536513153
0.14978603512836403
0.08616990136062032
0.06088294883643368
0.12126252017888871
0.07922779896446049
0.07292096168811989
0.03721585236947148
0.045734780105086144
0.01920169212064992
0.07835040953867865
0.1329566187863352
0.04729052452944152
0.12335277550349263
0.09645515164503646
0.12902438456625082
0.039377586467151275
0.060270275702744625
0.07740347456680195
0.10699168039339212
0.12540691353144814
0.05309971813000629
0.14480842832253282
0.1380184164766494
0.09293632011937983
0.02253100891394217
0.06363886616967365
0.028192235146712014
0.12137981019795138
0.1511415988898575
0.09387817202738222
0.1531178251746917
0.13761283597204824
0.12002108875374082
0.044026404219419814
0.022017803465267178
0.05460008549363245
0.08778393458228659
0.09884648404918073
0.07668275239973431
0.012026037000456201
0.08825635847118034
0.11522481979810072
0.07739338870719582
0.03646955889550141
0.09253255360532846
0.01824924248568036
0.04417569005375743
0.14307242626924568
0.011230004128843663
0.08969047149035447
0.031067643538625095
0.15394789671727288
0.05258821302937492
0.12006180750083652
0.12191297806503663
0.04675057358083638
0.12800267548758015
0.1580309442293632
0.0033203209284561374
0.08988841387982685
0.01628323855226588
0.04421307753990694
0.02898856214367207
0.04770162643403811
0.0006032989859910806
0.07028288127046141
0.08484205940861739
0.09279464178308365
0.06951552172250973
0.10041392529481995
0.004546635517855198
0.01386994014469342
0.043300013840390415
0.09325421415653531
0.056538465711498266
0.1694781878272166
0.02371432397476902
0.047232181977579966
0.07026487268263926
0.08176835196473675
0.07386263613163765
0.15147858030127173
0.14121835235145452
0.12200206993847107
0.06776518687734649
0.1525708944819184
0.16682973419422303
0.1073624989516702
0.11654276724978647
0.05989394674162644
0.04095907806598207
0.1519064560960077
0.1461466869601983
0.06466746127549025
0.10612277494315163
0.054384693735656554
0.08748904741790496
0.06152791429515013
0.16080446930785308
0.10328270868358153
0.1423141920147558
0.14830712497897758
0.13733111423161534
0.13868914338053118
0.1385119099175345
0.048434834148156046
0.053936273366126865
0.10009715739328366
0.034723661228366905
0.05135205785825465
0.16124740677752417
0.015676618104087332
0.06168554038904688
0.05222058499950924
0.07126092067534431
0.16732864805616807
0.05165121550345053
0.01706103213306941
0.10543794877875813
0.02914586114752736
0.08974548808603669
0.136060707785878
0.14257668585572725
0.10091499506207285
0.14197966586364463
0.038090829767051186
0.05569485575971254
0.05999137296969803
0.050364698048639626
0.05715562218285412
0.1090278055063854
0.014774392517133868
0.05277860249779091
0.05097563753064763
0.01800000181807291
0.0323804095561001
0.06628196891825806
0.1228391581567908
0.07133795449118148
0.13302449346809261
0.15550528743138836
0.12528786141657697
0.04004029855009052
0.08458148459381262
0.14274923299420592
0.14043432673729034
0.15890729892917818
0.02953114169036129
0.1280423197529656
0.11717175690154624
0.1278189093174064
0.11227427817927167
0.11562626461983602
0.04957460979038255
0.08239382097953224
0.005009285399981519
0.0814791999697354
0.012614189259645296
0.019730015405088668
0.06338433431195954
0.04584405153522266
0.014588524841511971
0.05314560515185718
0.0015135660589911937
0.0619024375884808
0.06369367668134518
0.06371089684522382
0.08781156901404474
0.16641358380545745
0.14350330399139008
0.04400704927913426
0.11058568260055662
0.02283342779861116
0.16490261970562867
0.05997262397085831
0.0587682905215029
0.021529382100544083
0.16168984610180276
0.13861643106207494
0.06861889220901755
0.08391117272251748
0.14786888104750445
0.1071258928281563
0.11064174580212828
0.07179902220277094
0.024442993445593458
0.054232970549426336
0.013785212409567843
0.009244881752632191
0.14578402476614483
0.12963432198385005
0.15304323548671767
0.03431140030326242
0.022346576145200307
0.16349205009629567
0.06668622724523472
0.03015573277962512
0.14168774632248224
0.002916843942097372
0.10825155188097682
0.15418623273039986
0.07366736367506828
0.13493965955741974
0.0517477788314597
0.07826462021458684
0.05314330724581858
0.04026289987465474
0.03706387597820506
0.0586828960747322
0.06710547732171457
0.027861320523094073
0.04259444928275297
0.15641000321230317
0.08884570432647663
0.13376653730274013
0.03462668108451475
0.08808008443511947
0.13195828983328364
0.109048459432681
0.10632843257753469
0.07438794571529866
0.1127560788517906
0.0021727505715314725
0.07233580762177248
0.02957732664062982
0.036573632255896216
0.13497423018789423
0.001672373654190328
0.07095685380833225
0.05199305544634695
0.06304438521529784
0.001576495067189105
0.05181581081523815
0.1318511283427487
0.12773975168190863
0.10520765932094153
0.15018367963529708
0.08288376622813895
0.1547797230830223
0.03449447961298468
0.04035237019831901
0.13737874583020993
0.038210122508072965
0.10769308111138498
0.15513331220885868
0.15296542015749504
0.061704392502774014
0.054811361035709986
0.03296482119526758
0.016475623009026767
0.03764740903771299
0.055794661884606626
0.145435772196282
0.12554778023402902
0.01281869217151463
0.1694690481823526
0.013387813504108908
0.10305348304942605
0.09491748318626753
0.12908331242889862
0.09987872076620981
0.1433752819962547
0.09818189706241806
0.044370557098506944
0.10113564916705425
0.08496154284693229
0.09098073009385521
0.02493498868733932
0.05391266565632576
0.1007203770235648
0.055652939623661975
0.1471799606799029
0.0148378740628815
0.10111714527897346
0.05825146676759641
0.052314076613418595
0.12455404653512042
0.013009843639797328
0.08121225968907328
0.06727868542140591
0.0751239240605246
0.012624468261097232
0.04825553354607307
0.02703835608739677
0.08741962866235407
0.024428320182628964
0.009586631742789762
0.10828464317908199
0.09201603544809517
0.06314860476916527
0.04820493311569099
0.035775437253499055
0.011214331920999654
0.03696267659025678
0.15247194767623173
0.13257331147660423
0.1479605402750473
0.02072349603400174
0.08691622646509137
0.04620227059096203
0.0542475167640779
0.09771410888521868
0.11124134836358855
0.15688647525462826
0.03848287758472339
0.05633446482036281
0.047874526073338634
0.07728229513711538
0.0992676148210316
0.04714270889161219
0.029547776269357874
0.06299273768904153
0.008586222391574532
0.026011215085438518
0.09967380506616537
0.052404055155180145
0.14279474555538071
0.08045609492481182
0.13996356043176122
0.06762407711578068
0.18204656752065337
0.08809911506905799
0.027340908842179212
0.1620137733477553
0.05962836257516159
0.10659240194295977
0.17289206010037414
0.004888944467637251
0.07270734781458246
0.14847159023146098
0.12549049413791807
0.04730754223663939
0.024899964562258858
0.007018412422565695
0.08514965794273749
0.13294981772099487
0.09838201375831035
0.11896366635740857
0.04491595282048978
0.010835894018397966
0.044333667187598964
0.10504068225555294
0.001249916800045263
0.07549783569528296
0.03800140530868501
0.14317472851978028
0.12438019850243354
0.16457674612466225
0.09044516092372212
0.11180176359477005
0.13632645310648825
0.021225474562672486
0.029702450653619705
0.0007442584626835531
0.03517926837347456
0.13722477653508797
0.023671239729985156
0.11939130958196534
0.16570253977853444
0.15152287136423545
0.06892771161812164
0.033774830439528974
0.07775093777322908
0.00761289653000272
0.1334055521556694
0.154539189548541
0.11448216489329278
0.029545565010806348
0.036366241284974885
0.028494319118493334
0.14763699534205324
0.09251547445339181
0.05203602223780771
0.12399206707893141
0.09100019456791753
0.14942631145850663
0.13374095784649087
0.05336539623761619
0.0496255582341159
0.03206138381773979
0.03707131724754098
0.0015239376735334965
0.045645754576022435
0.05819284534473215
0.07099425277520122
0.04561003589903833
0.060384403011223775
0.040726903446622345
0.0866554238816467
0.005791633321313507
0.12271588675902699
0.13224031961090676
0.1427172169115347
0.07629679769342025
0.12144050362035254
0.017985616407820294
0.15153082801279058
0.05928715704643615
0.14591398370401185
0.05364024928620086
0.12711135869828968
0.026371570999974957
0.1176454213221082
0.05222210093366653
0.1436020591897015
0.08478802916891995
0.06997883728856243
0.07075113365058776
0.027026844674922244
0.036278373464151886
0.12995014032834354
0.04222441407973167
0.05704977671285192
0.0548074057182864
0.09459306610395511
0.052270515492597557
0.08782442468912559
0.02219445617923556
0.11696013601763726
0.08632955910799628
0.10912231701685836
0.013077266847008792
0.08707111420648657
0.1631114119828168
0.13390481596690076
0.036431321014054864
0.028723502631124394
0.028245042073891297
0.10249209539599516
0.10468339676739642
0.04905967506560217
0.019108885868790657
0.0885759312625352
0.059717596727135315
0.059461903413858604
0.03254456088608754
0.07793511550248435
0.09184493078647428
0.11576730029321408
0.11714724176418484
0.024209435770860585
0.00685143319489521
0.02136851851187302
0.1341212978936127
0.10257507330400098
0.13097428109947473
0.10879302790742806
0.0441102769800889
0.1441635563275061
0.023116071590436126
0.063474862042368
0.1258246914265093
0.09388379906502868
0.03357851376741009
0.03424080064253454
0.0799106617347355
0.04065738165199629
0.14603809818904104
0.10143154502283402
0.09404253769398231
0.09269580068011768
0.032307454226325874
0.08769661803630288
0.023672053674977024
0.14966389188197313
0.07278826282202214
0.004461222437897126
0.0058715585156566595
0.08473711268154034
0.07230518573156793
0.1216270052833569
0.0904699884159838
0.02186732134515288
0.08670636152200017
0.11618718611744679
0.06898895634245862
0.009448095564825745
0.030781353568008298
0.0564236396853759
0.11205341208457009
0.15506182440196298
0.0190679346550984
0.014620138088586353
0.04391080422941571
0.02743461183119576
0.07949655538393749
0.015091187380920633
0.06949655127416755
0.046617445482968346
0.06916988815551425
0.12457853150484628
0.0662991939251199
0.024818228058838678
0.10533305359458384
0.08063588738113664
0.1325627322341464
0.12385308165223372
0.0388338502879269
0.05490585558128902
0.15958681388425427
0.14841443148381805
0.044372648072171214
0.06735313828096025
0.07635122107255511
0.1035779029982943
0.05684002982362183
0.015532956234558668
0.1333777898300712
0.14020383745421403
0.14316173466474003
0.034712171171839355
0.05696293765327132
0.12964832713011745
0.06011829790795928
0.14568728384888718
0.026768656456069934
0.11374637794345396
0.08835724121436268
0.10926406569730474
0.00813863755946899
0.07771032998056925
0.022033140561682183
0.045507189035942704
0.11835286426233647
0.11069741981084749
0.04459027846029236
0.1508200305727997
0.14325657056680047
0.06164654626988152
0.1121422887916083
0.1431390625202622
0.052873981209114906
0.05694204872717344
0.01591220187821201
0.026311453226631747
0.10158389619872538
0.1029751679083472
0.05040226163810214
0.12895952541504044
0.14582892138592396
0.13446328869534718
0.05756533880455458
0.09976381125450368
0.07681329154164888
0.11721838972189144
0.1574307721303621
0.08999214115702048
0.042642497108221496
0.05437728537661675
0.08147010911440564
0.1341477606413056
0.06067484946431045
0.008873205718772889
0.1358068203279852
0.08932530161728654
0.0002889442878556977
0.062233948879245174
0.09170085451313956
0.09575621010053693
0.11810330165978049
0.08661912577561871
0.09173199354644747
0.11044630529890412
0.08663583691936073
0.04032497784614652
0.1108612029464807
0.1533264565556867
0.07740418753793733
0.08392293267236507
0.03235327887916213
0.07005581852943568
0.05242343359357369
0.06978687457621942
0.11940702565540347
0.09717839657080422
0.13180597690369067
0.13040423608615978
0.15240487057899607
0.11784205950369821
0.10798697042078294
0.1145505016545409
0.09889762466143227
0.15315586837512435
0.05461941555053104
0.030272333371121434
0.08931886129633347
0.1553661862471199
0.10087153077000807
0.11929081488478936
0.1447434872649924
0.07153782333131804
0.1052399029045624
0.07316293492369122
0.06655609721075628
0.09691362334427546
0.1523819516019244
0.044581283498009355
0.13168416445603964
0.11863608934894287
0.054347303379155276
0.15829325650942286
0.03551660215243489
0.00016322576508101536
0.014504439176789473
0.00010645208959319784
0.14348397049026956
0.0813479663811913
0.024310024851466123
0.12807441383147478
0.022031631625832764
0.10292003764029828
0.11258719145318026
0.0813451154450245
0.17515016877163425
0.06803298140503246
0.00826097682700111
0.1112045532091417
0.055236491388232334
0.027249573940043324
0.0149939146576589
0.07010606679133952
0.05288754682289548
0.12179024675059912
0.010248078435644178
0.1312366922347369
0.13204769176299871
0.06484608376470878
0.10826572948728264
0.003493026273513393
0.07408677152209192
0.10453598538710902
0.02650986671682397
0.01915628698463576
0.14772647361567365
0.0755993304821479
0.14275286226125897
0.11805475818152095
0.005416505476226897
0.029568375548275603
0.03288205648293074
0.047240254003287574
0.06526067390510493
0.09792439089069956
0.115351549212912
0.10828527135411166
0.12287511926271474
0.086960942634958
0.07333828973984549
0.0019202628910897882
0.027554392608396774
0.13383422091926897
0.02566571017944739
0.06637854577883041
0.10178573488374472
0.04797722972490472
0.08939119924899852
0.10659672224482937
0.10852482512069198
0.1198294600970165
0.0890622889052573
0.00018156118941605484
0.056818476149699995
0.09562312736727559
0.16733265805740097
0.11846626062003549
0.09116306939945097
0.06283142830745829
0.03169352513508062
0.17110540543882424
0.10379893396916778
0.14201121187833
0.10201209104255077
0.04870791471898483
0.05214534070729619
0.08597536091268579
0.06129533980848584
0.07656222563740349
0.10453917557919988
0.039737483250884734
0.12156604172920298
0.10483000033145991
0.03618125441222271
0.022257007803483914
0.05978581119577012
0.1133306499371239
0.14431655388075945
0.13638446701177134
0.11651500365934483
0.01832335933533984
0.11241752340633288
0.144893914594471
0.0028921365652281746
0.16765508460279002
0.011389330638936284
0.1134116691391675
0.08567848610892895
0.14914240041629118

==> anc/HaarRFC_U1_L4p0.06.dat <==
0.06717062410925115
0.07704957984809556
0.1824670962314503
0.003302988046850332
0.12148471688397039
0.026490171169653663
0.11192948581630063
0.1877801670787787
0.013539711815720798
0.14784795957098018
0.023980404090356882
0.1455983040607194
0.07099193606551173
0.2017668080961606
0.10456494768618639
0.12373720454689305
0.16614517153436784
0.0035202428800235326
0.013219102362962525
0.029440194086655803
0.1560956663379863
0.15384235267609417
0.014293609340870803
0.04879867099529634
0.05109292732743139
0.12617944480779622
0.16020458887896658
0.18543468572307992
0.06631100500039434
0.008020474495188223
0.09847999796595726
0.1413737929497147
0.07834223656990959
0.08310763260013426
0.026506081868287942
0.013316502182132572
0.059103808505380835
0.09535552333376472
0.04282405650923265
0.19759642941613975
0.07419648791904605
0.07653167540161639
0.06203546930563924
0.08575144749434309
0.15131937199676382
0.11795619845954768
0.08021437708818997
0.09294721085541476
0.11340315161324442
0.027663665100218393
0.00618200880358509
0.1917185974033925
0.19544758481721758
0.01089594546437467
0.10485025446837357
0.014952855212078498
0.1090092289438719
0.1595818908616779
0.19301608158282582
0.16560966215051812
0.12973114227354876
0.01179006590656773
0.005124951758313399
0.09811115932155749
0.21504626654875628
0.024207969679854353
0.07877884022307245
0.16982678063490275
0.044672617009662983
0.0548886450619464
0.07672695323468275
0.008335078184886078
0.1520286246392043
0.005329908388123067
0.03156948562495782
0.1334824914207358
0.03914584370793118
0.1409704830359422
0.12325160714260565
0.11535095894271255
0.07362934211978761
0.10892772643172081
0.0659488777512655
0.07502248469939783
0.12283482073292712
0.165486862858949
0.09807676926330403
0.1079148167439477
0.06786253357517813
0.16177617588861698
0.1624354650880745
0.12170760335362797
0.007340398246783446
0.10201155589584723
0.052621902775101294
0.018367404933471845
0.11473020334492226
0.1747598617925176
0.05083661840578819
0.04083889910954407
0.13237941608930262
0.0289454432793748
0.17318802765450156
0.12672234551611894
0.04154818514564407
0.16604163653120918
0.03490791194116172
0.129240138958217
0.12536373241570298
0.16130934520228368
0.11147895608203509
0.18597777264344395
0.010569512561700441
0.057839807088887814
0.13345798180062146
0.16243460788759054
0.16841376352867887
0.16340946762621122
0.11753541305412661
0.12792401793952582
0.12730104200877237
0.008188601301454858
0.0045326145180423615
0.18468139034663608
0.10448951526947177
0.09622181992597852
0.12706732761640283
0.1790072735721236
0.06853455172076599
0.13003721367923482
0.1189794553790338
0.06210763561277985
0.12361319638902532
0.05348097339671227
0.03602893694532961
0.04854272262729347
0.11879950775126329
0.01822166320077142
0.07448451617415164
0.06481135778048343
0.19629186273564675
0.12414440953556405
0.017825605258750727
0.17051137907085873
0.1735998255394857
0.1320078900426112
0.20820350330402845
0.06978221071035082
0.184688086485598
0.08792705038310389
0.05902477452484767
0.06101578367502602
0.1578000461917915
0.022117120830426197
0.08566106809562908
0.06323691697039333
0.16306650490029642
0.02385898376614902
0.18711558756767288
0.049077493537152656
0.02679786659520741
0.0933472519407803
0.04925105544625416
0.09490288098516043
0.07524010239041885
0.07355003533027597
0.16561356047553444
0.17849909251173585
0.03768020294975411
0.01374749426127789
0.08612564173345642
0.17714800811185216
0.11699926821372092
0.1726094200769081
0.08543249699807029
0.17742443404415312
0.08069685260579154
0.049431423397899715
0.19400757890459472
0.13109213427950342
0.01915641885791561
0.0812937756550417
0.10069405263440614
0.19270410216343323
0.08305601404943537
0.13818595317000035
0.10978118583859992
0.14016878260200524
0.09308380130052751
0.04479746451045808
0.09696977683222481
0.13802238683990395
0.04040193504726556
0.026449603597363418
0.04829361419364126
0.17913158461877915
0.06467220961283937
0.17680341929161852
0.062310626209773956
0.11328415925110508
0.11237089589772783
0.13839994208387435
0.035340467383822745
0.16916529446720185
0.04726553943072676
0.08751062286437791
0.06106864705391192
0.16267817708145055
0.011184078272572128
0.05040001361111246
0.1489554543342359
0.018413663662377053
0.17725598197757822
0.01521682088896297
0.12577280497551643
0.13912594778413165
0.17083902228000522
0.18880720590474362
0.21242461458204231
0.08370244742992008
0.07620475097443595
0.1931469702667177
0.04264069511232395
0.16729534170171015
0.1806681122906984
0.04181635832949594
0.0023373879942014814
0.10069553379750937
0.17241196830580457
0.017218702385176157
0.19311388398987844
0.15713768649104787
0.03202888562960853
0.024996140567052707
0.031933501048231006
0.10856906397783533
0.17045931270450085
0.01774702187297883
0.009530963205718362
0.1551259521595028
0.1530949384791876
0.04918827504024984
0.19211909640245498
0.04994271606209268
0.01797219982441801
0.16462308505011658
0.20946670940255926
0.11111746614971078
0.0065737718617038705
0.012588581290990516
0.16612817901039806
0.17434133118979714
0.15786228136951458
0.15167454863331403
0.1259835789058599
0.1681333742072131
0.10114110972227423
0.1482591603359617
0.05892550512097596
0.03732356601067915
0.0441574096334955
0.17366013723205012
0.1500806349862801
0.07829760643052827
0.1591775285625959
0.03500376758633114
0.15111848863075789
0.19106808886735704
0.15265013726966425
0.001816608137535776
0.013663287113321982
0.07770530746096369
0.003080289027127148
0.20276310628692623
0.08917053170859868
0.15167601258092042
0.07545625453241156
0.12946388856304167
0.0038541994151869304
0.014870362907761918
0.03390755334000719
0.16393444686378988
0.18613099287577353
0.12611423202632285
0.1304139518668993
0.11789196764998228
0.012790913968792518
0.13797610962827456
0.025947068186576216
0.1695501881486563
0.16586874688104405
0.1659891263911289
0.11162770507974917
0.05189137929536594
0.09141166092653841
0.060158048380808155
0.07584187917427071
0.15763086788672523
0.11133583365650068
0.06967434463482192
0.0980313389702442
0.17128354128709553
0.16231973978639525
0.06815074757226655
0.09169866927963007
0.08658791091811023
0.19800850153466137
0.12439116995258914
0.09793396224100877
0.06057348266798486
0.07339377179097184
0.19869067169155458
0.08493767221242567
0.15119501908803168
0.04770862952538158
0.06472019472923382
0.012794767635781601
0.21247407363044432
0.10231483784198575
0.17734099982611934
0.024845647656583796
0.04979463833876657
0.08833677745309779
0.17414427695310566
0.011144624987977464
0.1983855722172924
0.13704730594571712
0.005561723743427694
0.07813506512875411
0.007587977045671195
0.1789464310874285
0.16868357196850262
0.027084877765118056
0.015864955040917537
0.13451726137077177
0.05444314513075507
0.09336635560971693
0.15701846990065438
0.06197956025604552
0.1997855503066695
0.18414624569942536
0.1689236590052251
0.11463045218897731
0.07968648015580497
0.04864345706778997
0.048310029401596
0.05052935539242496
0.06455657078578064
0.15526079634534745
0.18314425623201577
0.12792467893400486
0.15318759849320865
0.18794396290003976
0.08915808223997727
0.14879680045840257
0.026757855819783852
0.2263446373805898
0.1705894921851056
0.14084014482793397
0.17846702208400803
0.0861963740359443
0.052161528036112556
0.16328906413974376
0.17541791963657266
0.04096499915135028
0.11872942896884991
0.13207129923191593
0.058414941740496364
0.11847079511023896
0.14727853402018504
0.1328761783777675
0.02640279026634865
0.060195064849551665
0.17869982100892084
0.056201508014430954
0.018118157411910807
0.152656638358642
0.1035812143323274
0.014893901281838113
0.018082573909472915
0.0682818558723895
0.1442735763312655
0.11950667425060041
0.10780475652765881
0.01777170232088499
0.012233724352962324
0.15995516647417746
0.006417707496264387
0.02730559835892894
0.051446353983544024
0.1104058041827887
0.16376495605356242
0.18601739102487247
0.02970359422492644
0.13972465590670816
0.1573857708844193
0.03980512044096194
0.16762858241602058
0.10006827992968245
0.02688755931153261
0.1675775192892432
0.15229303816544434
0.11952514630520462
0.19267403943071684
0.007906810789409736
0.03363649475927444
0.02362615466021503
0.17221636135590468
0.044665126775358575
0.06912404479612491
0.14202273310896005
0.1972007980302716
0.17926309307457003
0.08247553051233453
0.11964548241624305
0.04111895596362852
0.11834229582717183
0.11561309782548804
0.17681712735385666
0.023846986056309243
0.05399839567386457
0.05933691478735338
0.06454077960397252
0.011068766141069759
0.13015546021385796
0.19734904336764422
0.00510079268809395
0.1968577190063914
0.03862605536108169
0.025332585837444715
0.08605296138982506
0.06069381790399229
0.08976397752534782
0.027985602508409056
0.08101870853566198
0.1255182457450811
0.19026077831143243
0.0504181786030934
0.10859030350665738
0.08390627528414377
0.19076496874876928
0.10378801680990526
0.09987464691271922
0.12127327209879274
0.021579252442878435
0.09280060268404465
0.1753677413667692
0.08837600560681008
0.006277423634593182
0.06619262417491553
0.044648911805330045
0.043064011394728645
0.09869016178689802
0.07588886002303204
0.05086291845184522
0.035016627645413446
0.07804237522143476
0.0220297443616738
0.14287083912222834
0.0060218125258190815
0.11230175525608654
0.16240805778461653
0.01085074953472931
0.0009818622850791994
0.08826853496839421
0.13482144169743085
0.02409571056689736
0.1387734277611941
0.13447736614456243
0.15427131334820748
0.13066459279027756
0.1777976204090686
0.0008183460896325508
0.0717343535427585
0.07092712183886682
0.02824918994426046
0.08958690735462825
0.07696492659841583
0.10297654028663983
0.07508634427169945
0.04021034224428089
0.07942171008799147
0.0542333248227234
0.013508684644110237
0.1192662732912577
0.04008912727701104
0.004516635948370705
0.016768515408138444
0.021186661245188858
0.17679448948166124
0.19655145065130575
0.03899696501689453
0.009313411652925475
0.023706545980932272
0.16960976163985828
0.08493208406458333
0.08681704320494732
0.20829069260027305
0.06616476382259134
0.15771979671583863
0.014074371554412045
0.11975874045400059
0.12227249069118615
0.08422076743362242
0.07566235124181257
0.09728873085759557
0.15865837096229385
0.06959983631833225
0.07279945104969573
0.11868137964124502
0.0037238219673468528
0.14895613185553594
0.12188780611223239
0.1748117800285995
0.1022783119939914
0.06633054026981636
0.12415649681428027
0.03648678139784669
0.16409340024927604
0.1922427297970555
0.14169100681241695
0.07012156787564512
0.1801488181190361
0.17903567649416885
0.0037075067114431945
0.03320808742254103
0.11406648750805254
0.13025911467654674
0.1304724801042944
0.08928545162158753
0.15383968593166694
0.1273721058345617
0.11667842585323905
0.15228198905901874
0.20979053097548508
0.08255155740017064
0.22333768045351673
0.0953521314628322
0.10365931461705183
0.07393210325423376
0.014364138931470736
0.2053634537937647
0.0013681140645855207
0.1480424320006667
0.1033234739525371
0.15949190105911634
0.19448813836236567
0.1791579071732295
0.024820435366714647
0.08491781491775087
0.020041023376898334
0.012485224690440456
0.20275622516940206
0.1478429598671774
0.13765081387848246
0.1684406576421648
0.15954765329414675
0.19300789099869847
0.060076862961933895
0.19172522528776087
0.13077358380927726
0.07138101758159164
0.007667385126316902
0.1461442093000263
0.023239207932354712
0.13194036199032688
0.013590365571680516
0.1500845783063181
0.01722634910140714
0.14959967417049788
0.001106199968250927
0.18477131594140084
0.1217901072695425
0.06322474340289118
0.1323266191685913
0.10540725001550974
0.01145265306352667
0.063765635245173
0.0495831356515959
0.05211228798479792
0.022716296766015758
0.15570490522973984
0.10246665029938071
0.16930388312671027
0.05059421079929838
0.04575926421965508
0.15726934899348913
0.06959609602132533
0.11343183709138772
0.0908709254919994
0.12875089922286895
0.09676623720219436
0.17660577571616246
0.03947174448121436
0.05569157484561994
0.09632777194995437
0.09608293783548305
0.13235187328458814
0.11234692744238584
0.008669505270299657
0.12356829158694908
0.07149531346467734
0.1169230132687309
0.1914296224372413
0.04961725973641866
0.08540545711187593
0.1700769379339523
0.018955000814452123
0.14563031577671373
0.16288634300662183
0.09142069250933409
0.05334727308640227
0.07367502312760733
0.009620799657984062
0.1447485624881555
0.1267701769994531
0.09072124087680225
0.10907055135328303
0.07998530810996013
0.11328532634501247
0.036499088869642794
0.013585749592181917
0.1750761810117544
0.02030506966884763
0.19880468982351954
0.035949185541067484
0.1691429809834655
0.024330391384613723
0.13093900484718143
0.05223498402923177
0.0038231221664417267
0.03146648193255264
0.0942227743199786
0.0275083069318605
0.138387781777171
0.12137870671320153
0.02488005570473431
0.009743714492552687
0.06543790048920589
0.13492247695955797
0.05635531227762037
0.06691073866184262
0.07033626112276262
0.08547556222049686
0.12585217323886497
0.1560576599815849
0.000141159065033406
0.1829427791638264
0.1773793091206262
0.14820088220696093
0.12108325897373119
0.06595354080392928
0.11939177298623391
0.019422955263380184
0.024404663696019534
0.023917026289385853
0.06298396271348765
0.08169381831082281
0.043937960441094694
0.05034202899314331
0.04999322118488825
0.06300887257973332
0.11837900364573112
0.18766108661855813
0.19613932893312072
0.13111941369342356
0.07389830706345916
0.06264643257672389
0.004961665960066206
0.10855400876798885
0.1587224434173245
0.03878265429955715
0.13884117132357537
0.11680892885846755
0.1907181245168086
0.0846243018188231
0.01990808154126378
0.1938092022593768
0.15222068994198298
0.11729344685678596
0.17017787517112912
0.16232978541682416
0.09210804507247332
0.059912784726171904
0.025799918139124783
0.19267120723242245
0.07554669504934358
0.0079193275031176
0.10627126354381117
0.1686301812616232
0.08563873431915794
0.11989684942984485
0.0574293744802991
0.1257175990254637
0.0002375010391229579
0.07069681830062248
0.07565675744993129
0.17299903242436507
0.20863156878061107
0.19293684836085248
0.1561663474223788
0.14719848772740035
0.11285141559835449
0.1522935752927513
0.019274618482717047
0.0016752240009067915
0.14502140122411591
0.05988516269637595
0.13743594502912715
0.14942754499177716
0.07798731291401165
0.045808479799597915
0.00570405192111823
0.0792968421571151
0.04194758622827947
0.19820897242275973
0.13094895122122924
0.09669668288476159
0.1768415010577519
0.04837077074669625
0.19422062506270313
0.10699776908227275
0.07406906932678199
0.07955473791101593
0.13553161112315873
0.08615646338957986
0.18900669207647244
0.19344240899640927
0.09199367080307455
0.1872125852602672
0.052440854854340364
0.12270650344468971
0.0861238676424037
0.16150531198718773
0.06723883804642458
0.04419682905431856
0.06349929171671079
0.1331857121814166
0.1197101111147878
0.04755478880766505
0.17832635472931122
0.05590214342035487
0.07110414207880417
0.18021872762318764
0.1761427898008593
0.13631450900144565
0.04495030918966649
0.15663801883294695
0.13611657755110088
0.12249421084132099
0.061691574546941574
0.16852100736698505
0.04016940916786868
0.13629361366983217
0.04208632153353474
0.1856409850429745
0.1220226538699089
0.1963831433810375
0.049786781434423825
0.04909930488941831
0.15792661849199632
0.2081102504655393
0.05224420801009695
0.036125809574270265
0.16765770900689145
0.04554481137274897
0.015918102776699937
0.10725493613355223
0.01731437594393349
0.09656140032215281
0.09612591741072218
0.0037637293094988245
0.12656621586248742
0.13937939117736706
0.17074463594055092
0.08488719933151374
0.19590662946556622
0.1281725579320822
0.04666715191375219
0.08838068630719229
0.13328688818848194
0.04348915317006901
0.011664329954400535
0.19632628881637668
0.1257493582300556
0.04473946845480315
0.04486688257960227
0.0451706102123664
0.04815850368257376
0.02082318716720676
0.020892823626956655
0.05045043880991678
0.20216208137631464
0.03249877305075229
0.11430389825390498
0.1064574331464374
0.010376333638146973
0.16665523798518614
0.0521942790689937
0.03722366814186792
0.10867654229605325
0.11252201883777832
0.1723625982602783
0.13593463540737788
0.016297280810502374
0.0568351743769736
0.1255261389813598
0.003075413505467233
0.03747712777642338
0.048441782155545246
0.002244193147795194
0.08780471228781553
0.044488581697823035
0.07230084523201805
0.08742670075979377
0.18750096399378502
0.13847942064977994
0.1036165877400921
0.04003751407027014
0.17676801374405374
0.16445722099784868
0.1910953253616407
0.013700278196073333
0.13566042751208945
0.18810137066391472
0.07425264732131164
0.07483646495515227
0.16357406564136776
0.03929930534735891
0.11347245099147192
0.18111947641770912
0.11919560042423542
0.06880355149469895
0.15947672333889532
0.18946802030575735
0.048136607240273105
0.044601608152559855
0.02931916350611461
0.07467368765326475
0.011123620381338947
0.21499859194129564
0.12035671638922887
0.057801285697494736
0.04747319698757499
0.2114329132676039
0.1521050340933217
0.12088211321649898
0.03691704206165125
0.14543645967762833
0.11740242005303347
0.06688736527498743
0.1637021076608272
0.15276487894231783
0.10484445657500185
0.1597714499598384
0.09278972535613583
0.12386290724319383
0.09115994800058666
0.060051566281215996
0.1469910154948256
0.03781942994925182
0.01125269685059358
0.11597071444994268
0.20029350598917517
0.016723626456452822
0.12186960755824265
0.07912718257594613
0.05528113925846149
0.18244745717706434
0.011166366417472524
0.012326168448442958
0.05470386554317908
0.02361394964976721
0.08403801079088635
0.16020367382932268
0.06752250884765224
0.1790247939748559
0.13302803081491707
0.14502221449130098
0.0947969516731759
0.05272101034490531
0.1721927644212896
0.17164689712222087
0.1913792307326897
0.11553476178734053
0.02000114117492305
0.1376713505652377
0.04847227752820278
0.08320096149795679
0.14078239633938236
0.007778452873323533
0.1871217933575424
0.18623690186657196
0.14414887187200012
0.06111237613654819
0.10408361866558609
0.0348947332544522
0.18728170616193385
0.12239368473842192
0.10642221455070464
0.04763893231006057
0.07892723633335821
0.12921545673237916
0.1208285726427981
0.051263362938087975
0.14826191793520896
0.09838973223069172
0.1370759443050297
0.11416831949636383
0.16743453489752425
0.12827640670232182
0.08711744869262955
0.19006550801600608
0.12103406777178859
0.14512572179168015
0.08455066227101007
0.06865984997780311
0.053782216548400874
0.04050007600457791
0.057965308429454396
0.07417251275323024
0.12517385565894454
0.099058477445173
0.1273362501366332
0.19748893438435916
0.06391424135621084
0.13622109298476645
0.17182280226511187
0.06008968585326089
0.19037739538424134
0.10861724728391246
0.15526709828734378
0.16832465865409948
0.14964046244052578
0.1338791490059143
0.03775291544963064
0.17530085250865823
0.09198208318280338
0.0818972687750494
0.04673678503288548
0.0913776417659639
0.1567383792087933
0.1143752367474984
0.0488782682185611
0.15434329857175866
0.06628467257658195
0.09436796871248614
0.010330841316871245
0.013753165239001506
0.10814619044541642
0.0003719826523576919
0.1261650417081863
0.0963514488146296
0.05776960476637881
0.12680097478355623
0.12439809930817441
0.12949271376159108
0.053154062810020254
0.15298173747820867
0.10199607862509766
0.14113220250834863
0.13709488921443463
0.023506012325874674
0.08386916021456488
0.17571885617810784
0.011355023040991785
0.08312138403167525
0.0813510367047816
0.1774092240978792
0.12230435808862618
0.1637715032436825
0.14156178770295938
0.05881298266473039
0.15902128927256035
0.11008583010697359
0.07213691833582132
0.04883914192609723
0.20886769797460095
0.08395504517880743
0.06744890149276649
0.09039750910875281
0.1009732631638028
0.12406754020638391
0.022506325130060196
0.13667019701366098
0.13207537760799765
0.014069340040731022
0.006124723971417605
0.02664419092734303
0.11230811853175254
0.17698078042942406
0.13358594650794808
0.11687955619551167
0.017944216983319397
0.17641550705196152
0.04642492282134875
0.20486846879958237
0.01936188760186796
0.16616501672411702
0.0742548211345844
0.023933308925660726
0.06866855787516622
0.041270601068620814
0.0104766154602518
0.1637117390223293
0.16972564397184225
0.16633146270675547
0.05124868938971576
0.1251764923252764
0.13730387977483474
0.0996584829439128
0.04167475500006024
0.07029356468608326
0.07812658517216929
0.10034269216204034
0.04840718244188437
0.06566360446355451
0.1172423230500667
0.17737920927809375
0.04725466667948169
0.06352340949161138
0.08906011241488361
0.08007359163174654
0.11577151347461767
0.114562148669491
0.07020134520886627
0.10290448418409383
0.019421150336879738
0.18384969651556043
0.001345353030906051
0.15133942035871947
0.10999169689210034
0.07576584361062988
0.0523281711331497
0.04044963180747555
0.11515368621979048
0.12135151591019312
0.07056809593052914
0.03535498654862158
0.02408805937342256
0.08815760035359604
0.17636061443119852
0.06435992641303838
0.061858811187486394
0.1332954630205345
0.06452824478325961
0.030235150925109897
0.024717285498002513
0.16020106953010446
0.2049229919590417
0.06483316875675017
0.058893370612031835
0.1858500035491226
0.003963601317984572
0.08574529198167433
0.18190993082820625
0.09875769584298172
0.1418520219918832
0.037468572054490404
0.13162700534708482
0.02508645114272145
0.02752279285002299
0.17362267044929
0.06143558733403052
0.11702560724520235
0.12290676607251791
0.16690447128128688
0.07013278301617852
0.09586157001605439
0.0346118364847375
0.12794239699367904
0.014019820625567817
0.06600347319397976
0.1517919558020285
0.11887880416356482
0.14000938215411968
0.040719193126885336
0.11324965080069281
0.13891179895129546
0.20381415311952544
0.14582467567882607
0.08565152591380652
0.05434647622721736
0.050095930543188
0.10148021185601484
0.012328638174862334
0.046493925961534906
0.1776503873702042
0.09922618449694849
0.10793462077983168
0.027774478333243317
0.04458425915246319
0.08972010463651867
0.09890884041462981
0.16568334135540977
0.16878470976896984
0.11726754893654183
0.13014768220856684
0.05348651444711323
0.0031374341685050824
0.0756978036298638
0.0009510388847898788
0.06894436491253864
0.07785900077435658
0.09615122270900059
0.14692312589867504
0.13676342910906752
0.11846792310175672
0.12264398198287291
0.034829160517963795
0.002358123972724051
0.15385732450791592
0.006651375842452718
0.08306391435829533
0.032288713668014044
0.12817851249762008
0.051027876993034724
0.051223872067128515
0.11398293498874416
0.173909549542692
0.023210061818531042
0.038377540247226775
0.1227085812530082
0.006790926480614175
0.15822745178715883
0.10557065509711717
0.02147205071350845
0.02461564528170685
0.11334132543514705
0.015465443089731912
0.09247487837445717
0.14167213027699102
0.14829929230845817
0.15422929637500973
0.013632494205909
0.04971256556150863
0.18576382257514146
0.12404223471670378
0.0036903483354920955
0.1635780464227351
0.17443938322464864
0.1102986206642478
0.11519763841210443
0.06883229605673523
0.08818430941510029
0.07975680123687584
0.058387862789088335
0.10303796321962842
0.0015597830836564571
0.11825081736206178
0.131863487515038
0.031584561073244054
0.044342732741476404
0.14495303749421642
0.07316967124093954
0.05685400690686774
0.1860476074354115
0.10512421683084194
0.04179367668819496
0.07024605171746412
0.1291278803009589
0.19147846900454502
0.059450433209426404
0.048942867440515875
0.042990112709583674
0.17057057355370606
0.18051939904322736
0.022159533473814576
0.028826864481852402
0.03326820499527954
0.050368729575301134
0.12653498581149036
0.13637606958847429
0.10448783505857422
0.1797019904107387
0.1800818320044894
0.08182931983334538
0.01500619299568125
0.02072382910755507
0.17095772352268035
0.1145652447505176
0.17524797091131772
0.02304578836843475
0.011011514907504119
0.10337142945869154
0.13939252432153934
0.18975574200693177
0.09826429935804713
0.004955004730011339
0.1723808912795942
0.11817955957815722
0.027775662557916744
0.0349093165735994
0.14449300972769455
0.08673311174027214
0.11401472887902692
0.06358582459507219
0.0952778204915348
0.030499017002426358
0.08357267024061697
0.039978925579290496
0.036931128755908024
0.207263651804269
0.10164291212236276
0.0772765962916722
0.10172194754803697
0.029941713381412768
0.006781206594383372
0.03697626393310705
0.0036135084331755806
0.17251023678300076
0.19785760469869706
0.051032005860282184
0.04762620566861423
0.004284882536133531
0.1679231609566275
0.033869874728331084
0.1464324318394539
0.14523681305987002
0.02232403896864784
0.021500222687467232
0.1082155813770439
0.04696842852314615
0.10527992786450997
0.18181500199356415
0.10195947690628031
0.19831591004083923
0.18640947162156316
0.19022808874908692
0.07379320550382698
0.10705935667965283
0.18872675890326993
0.10753369052483419
0.16969330624027879
0.0075878230605823625
0.1560988975463029
0.14490179211573884
0.05327216840553666
0.05970728385891815
0.16068015349486062
0.020567733500042987
0.04960873757590682
0.03362809441613891
0.1791344841875712
0.09549647242388352
0.014156468804376652
0.1438370531632139
0.12429443172390943
0.04646819563530508
0.14773355489130527
0.1759053091123186
0.11102238979716873
0.05210479750722078
0.1627917626481078
0.09066480306844736
0.04209104741235722
0.12070369502151995
0.11697071528764547
0.12601797839758128
0.008979836138793218
0.11031759829522907
0.08353883450156863
0.017667226847568693
0.17610973646238806
0.09803389054588665
0.0024846099058662744
0.11419154335889314
0.09215974831080397
0.15678159396987157
0.10225146030789868
0.14461664371343835
0.014266465751940295
0.06496879012987576
0.09756054324343422
0.02100219142158589
0.016012715890126157
0.1894793237428014
0.03697173601934221
0.05648111921774052
0.15646949710839547
0.007412400907887057
0.037566236652393475
0.11934807391702447
0.10455620501632443
0.13022072914159247
0.10216701862007717
0.1456466818251556
0.19185065713813318
0.08214832603294409
0.07954662693402895
0.016551341551358446
0.14221292103613645
0.08919154087462193
0.04382786883394964
0.10988355428403498
0.07300645111820207
0.15212030564299542
0.06591855068641365
0.03815202166051766
0.09022570451463782
0.11465815609867512
0.17384306073514796
0.0018374862554358365
0.15573514737348879
0.061236120479235275
0.15950705755306308
0.1063862147260107
0.06291157505849754
0.11823556170380914
0.002047271020893789
0.04555108934662271
0.08908727053308298
0.15507351234479444
0.016469915610128973
0.1333432434150549
0.12029845917841159
0.08003779004180299
0.10610652494717819
0.08488481384588993
0.0031456554534794153
0.04568321163467975
0.09982409936219261
0.036489442336110366
0.11905878203199417
0.13329824887058925
0.05232126956420486
0.046620898290840165
0.009025554672883188
0.155603364247795
0.17338591824412405
0.1619132269013194
0.02826298744412052
0.17011238321348973
0.04820131222448606
0.0299372022654287
0.05233832904933674
0.07691143116521075
0.0649201214566652
0.07283750279268836
0.09498815131596586
0.07534532060325742
0.13160498893861178
0.03833167845332249
0.17282012985424267
0.12699253311625028
0.028954698139878648
0.03197766162077222
0.0888793118075776
0.1425933633576998
0.04491129402832825
0.03452107280914288
0.07951042191227284
0.01601891044694521
0.07901976726837583
0.0045696371580277026
0.014422697660598147
0.012299991337312077
0.1065503560359281
0.13170081664713798
0.056816831034760575
0.19795648101097377
0.14435272381869696
0.07898024865740327
0.07320596671765753
0.1562842410394463
0.0718441320882152
0.09023579175966999
0.09411823980914621
0.1439591156823244
0.04124881818059237
0.03022440688664504
0.1570058887200065
0.06047428601526328
0.11224660851343427
0.17769405880358394
0.03278144108322713
0.13144500678246643
0.03700685758077874
0.023705504488016896
0.08927709517340304
0.06084768389158921
0.04746625463336542
0.090243269468773
0.11575267386571692
0.10168426988824215
0.13310445697342285
0.056484998867279715
0.1600195632111938
0.11933253422925195
0.05250699314782157
0.10166439948070768
0.1135946287739552
0.07408061990144464
0.12304140549208954
0.07631621173440559
0.09165120298634132
0.08549845317204006
0.025541098378623645
0.09815749989152271
0.05753781401660884
0.006822702856157748
0.008884266399081076
0.11912232276418902
0.1642445791136901
0.0014035606724062746
0.1348068806762278
0.04237306973427643
0.14127529791702095
0.10278721437894558
0.15832785945328268
0.14307836351510403
0.06225333885688171
0.1804252411959667
0.15167581609428912
0.1911794730505214
0.0962031715761176
0.14175994307859333
0.05534950120682807
0.09371475427049478
0.043270825299159675
0.033138415592545406
0.05561556060535129
0.03939109807404477
0.0452028145684264
0.0456475845467428
0.14553828277412553
0.18810518570499626
0.12080050733851351
0.12516595433035083
0.053578318784164254
0.10451365365881804
0.1339181149527145
0.16151747375370318
0.022453270445398292
0.1659590700532295
0.0889707950981457
0.12455579965077389
0.02210545979451368
0.01789520239685259
0.048827906210507144
0.08156683644006293
0.13432135974982665
0.02791666590753903
0.04564905959681347
0.0662980415322087
0.19032049556574993
0.18603551335447355
0.19248280835896636
0.15949211660692642
0.06949959258814148
0.03938766640087603
0.19271788222439426
0.07917415360411534
0.028421997729755673
0.13156385747612656
0.10607624804248393
0.042507699441627834
0.09071191333280348
0.177229307147254
0.0286766433683283
0.08718687162831927
0.1529206997710685
0.15306751567650717
0.07544989972150501
0.13727399477480068
0.007752664906583375
0.05411428192934882
0.05871410014061089
0.062331342453433136
0.1781306258619224
0.1372313459291366
0.12030362027836623
0.020913409297360932
0.0052445090982632695
0.1366621747285074
0.09600365193140328
0.01646066731295601
0.07572380132036421
0.03585896989386767
0.012463963679743461
0.10980184846408286
0.006937254092700922
0.1827217503716899
0.04368990577195258
0.07781405607987106
0.09687954613026038
0.15512558988454717
0.04693916996481684
0.01975144122301544
0.009713056236691888
0.16466683764503287
0.0019372258735904171
0.061625567398009354
0.10823284337672844
0.17364659658736098
0.07559921705337351
0.10196464058417852
0.025100278765316956
0.12817765193020403
0.06070068933012378
0.06964237115995459
0.16241473174796997
0.15542694363257076
0.09894524826400385
0.03912420473182709
0.02653163029331119
0.039984122056105284
0.020141675966254418
0.01927916292181367
0.11893185563638616
0.1853225167355788
0.006793686790691741
0.050514984938970345
0.03401530722155755
0.0690340594696645
0.0725586759873526
0.04823252734065709
0.14857150185700022
0.04409089219696394
0.05008610601424563
0.14203603679585433
0.09983287029790573
0.020678497581674372
0.14266410729633913
0.14635888684912726
0.1882138433600296
0.021991931759166493
0.003968504556178503
0.14109846124173603
0.16477033089492882
0.1125167756882927
0.1333335107112997
0.16683175083820154
0.016811252919768805
0.12555574399352662
0.14308530236694292
0.15889646805967317
0.043083018266104015
0.1761666530029508
0.044867575376207426
0.17573904173505914
0.0011911253182518124
0.0471776757041383
0.1497234545320394
0.1403713331173055
0.11614522023694886
0.05046089252632315
0.12524597724677317
0.03235233942712249
0.062028884408213754
0.11136379258568985
0.1225493371769337
0.0038212481208971896
0.11915343093912233
0.02662529124094643
0.031017043826440983
0.11742577943611199
0.13869845781236448
0.1327488950750442
0.10784063969599587
0.048970751057281194
0.17092211585750738
0.19029505743851785
0.11101860208073466
0.14230502750326074
0.052659595639266664
0.10737940119395888
0.1671099202729762
0.14268225457883002
0.13710798297048626
0.08833773547860901
0.017792767196363905
0.10212145521406614
0.07336163432268612
0.1937471333615808
0.0687644109887663
0.17435844805988673
0.05697402847312039
0.06038429514221014
0.0242598538617549
0.037824227389493904
0.08391435322017121
0.12895920735857916
0.06819743922930209
0.10757914521632078
0.025630052486084676
0.16912240343783386
0.12183656103083892
0.05283827487518291
0.16880320806536778
0.12640027377722546
0.043486267971538074
0.17805266814689158
0.044657565133854285
0.008672605555386475
0.13666301015309812
0.12747441595351755
0.15247317240879793
0.15650053540868886
0.1728733322658221
0.015444833843705106
0.012482294702121872
0.13835377912386057
0.18827489301708925
0.046570386711674544
0.13432448073287115
0.14546359360321526
0.04142841410738486
0.0400545465831714
0.13741849012111723
0.19562052398300678
0.10735191990795465
0.04850598024619055
0.05069557208918896
0.007009886335805743
0.1756173227997137
0.11031645828234625
0.050417107062581096
0.08053165306196128
0.18060374721825032
0.14457200126196912
0.0337070635882604
0.14984509141208902
0.10855378423578028
0.03306396668397475
0.05771710550062
0.02991245157494195
0.010870920924225288
0.008896879540501293
0.06150488559278747
0.12462431171835363
0.00929985846306727
0.1629291759396254
0.014936538828045338
0.18563702725467926
0.14420076945057847
0.029874162076780154
0.09519220115786448
0.017041994948814195
0.1142675068434666
0.10262453546554867
0.2022688852695639
0.05325782996407759
0.16213938184213478
0.14420311161131055
0.10537928611550708
0.17195363229714017
0.17285834852656026
0.051918914016725076
0.07481485138526055
0.0439990053064473
0.10632834383836162
0.19001396459181694
0.09153740383046581
0.18081563855079982
0.09353801308232088
0.04099775493101959
0.02109986649224313
0.11551441616068205
0.08887655668589081
0.1895647066835281
0.020037996075712092
0.07076540852691396
0.02800515610481433
0.1608059138502666
0.049501191583738904
0.029387443944249754
0.15563363487932852
0.0791098000384077
0.09188341930127415
0.05278648630106491
0.1347745802026206
0.131739167980284
0.19189261292312998
0.130259026780737
0.09295248354909387
0.04755282710920788
0.20092246629131105
0.13227182479933033
0.16827384898828673
0.05243557469821731
0.031936837945063974
0.11169835148797093
0.03970328585509813
0.0904298447479841
0.050567656889767235
0.12880739747191983
0.1129574521570878
0.05100328961827656
0.09368041970200265
0.021700036960981328
0.18169067011198953
0.03115627728817012
0.04431941174555996
0.19598312770342094
0.053843763650734414
0.058845840113694044
0.17315100544426995
0.1538745755070728
0.011026684068366557
0.09623983162643976
0.08962348053217434
0.1380190461523121
0.04453862932305094
0.004996877139817238
0.1941775158288916
0.1694408812337905
0.14416218403910824
0.18277194945602068
0.09746047954444069
0.08471946453782289
0.07463411254393124
0.038062824482564456
0.040044488287309374
0.19517225760537796
0.04272623587925447
0.045680411768273546
0.0655548169087681
0.006005963438672581
0.058930219684962024
0.17037237800411628
0.06758999061792763
0.04587389838841711
0.009018317316046623
0.17736812403706048
0.1921263702070231
0.1642121928614312
0.08336857291134012
0.043835690498132254
0.15907559395086057
0.12007243291155137
0.1402710593038004
0.04207183545756606
0.11181019724066228
0.15172846981829058
0.04326499982571429
0.06538476800588795
0.11957828817707537
0.1160138867153775
0.13219775811927645
0.0015375932620293824
0.176437055639511
0.07348413750585961
0.07359347455299264
0.02112475251692131
0.11012066620615406
0.0337317735619432
0.06346173783522005
0.16318108310695031
0.061654744434966456
0.1290961404411003
0.14692620887374713
0.07438398632076773
0.14842470421052595
0.12831460472641062
0.21136578381559487
0.1013701085987282
0.15901847001706715
0.03619116405102152
0.18920756599517669
0.08955648599325014
0.13188996548439572
0.08283594864396779
0.12733037012215553
0.0034140334927392512
0.1299397386060035
0.14606320345580073
0.17402740574366135
0.01909786009892387
0.1807498544182
0.029282245487221442
0.16156981427180936
0.1883086465995703
0.16187383806810188
0.007752319131991148
0.156162303689739
0.14065572958802264
0.08452926304836442
0.1602242430757225
0.05758212392360457
0.07867538944561923
0.11402046716881681
0.006906185076768296
0.08314950873270742
0.17595969133150494
0.10295336045526832
0.10239824610900088
0.12980235134351506
0.22397418482131043
0.08619893500880808
0.17408426185595713
0.0436392598180305
0.04805796216440407
0.03773642520280604
0.15889557335159776
0.07571749050887698
0.038507610631826374
0.17409322580351885
0.18090041806656307
0.020332428008762216
0.0052923131358593115
0.053628289671075274
0.01632456970205578
0.02332440122730955
0.054226284289583475
0.012721171430714792
0.16906770357094422
0.08630128232856632
0.02215608067905353
0.0827679907946963
0.1991429849645756
0.08141092717881578
0.06892288376587744
0.07097740539425108
0.16588064339890674
0.12153934325753972
0.11624584072927643
0.1798138503285258
0.1105329020982061
0.06403634321563492
0.195791742262747
0.0154233646908268
0.028000815624576406
0.16523077558773722
0.13586089427593837
0.03349624564933217
0.19947638763073122
0.156408667159661
0.17655139444054155
0.14083166361517568
0.059959756063224796
0.17487154780977346
0.06301849526830934
0.15871689819860893
0.12494432769571094
0.06879718345036098
0.04490212203612267
0.026002729566436407
0.18169354074229524
0.12005101966163308
0.10136297261599315
0.09967864139692592
0.031687359049152417
0.055967447029285126
0.03637833039177403
0.058275852399921786
0.11379824074622025
0.1557169749630809
0.06409629464265304
0.013031584635881967
0.006130187551989934
0.03141189198690569
0.026802651871838643
0.05142853242807994
0.15974497294135814
0.07351349383988316
0.10516737207464509
0.07882613402853392
0.1571247026705258
0.14368753831481304
0.06570940129380139
0.1716022766610949
0.15095304973472395
0.1027918421390339
0.0017176541925466617
0.002042048250589318
0.04385702915361264
0.03403566223999552
0.03777348686708725
0.10676215553724076
0.051608006781085916
0.054740901784844226
0.0824155244631013
0.038302585339068974
0.0901309523394315
0.14197234365176126
0.0038067262448862357
0.08786902828961024
0.022427289208208277
0.159509457373515
0.03235057170642507
0.18876094779922725
0.16704506122974874
0.18235962091506847
0.10957061155788189
0.006360312201261154
0.1982661395999265
0.04312926084980299
0.021582138800907924
0.03131293656748589
0.19013174481102446
0.1514378752430564
0.16079984153195553
0.07835911018565385
0.14799210910352967
0.11453622996593263
0.13503177920406353
0.1525582632502403
0.026996619548466876
0.05989021221681471
0.1328251150348163
0.11762416829950899
0.15092393135666163
0.196397269663985
0.07456119334211334
0.029817269319994358
0.044781437359882964
0.16314941872415473
0.17748975043765539
0.14024149084314405
0.059260767194995796
0.14495374102213412
0.08018576721012123
0.09963324802105837
0.13888901101194764
0.08370410993453696
0.17082738572159017
0.07037468440694747
0.1394694507812702
0.14972227199564553
0.11144667039219558
0.20397331319645154
0.1395859653918341
0.19869433980567727
0.14216206068981102
0.04793880021090774
0.029558800514777127
0.11680094551570623
0.06768943034142752
0.18680139721737415
0.11497926613210523
0.04133357104738301
0.1766837374307659
0.16832625944900914
0.11761145786831416
0.10610549052807608
0.20909974092214761
0.15262625861138343
0.17860063614385552
0.07331486329200501
0.007070526077891868
0.04684823772075899
0.035455604640991616
0.15225873694905293
0.20590686558631147
0.04340935117699114
0.10618810525780105
0.05846072623141515
0.0928348640075899
0.03978676422316566
0.08166793327491945
0.12484089808783876
0.16278967883292747
0.18686279781703202
0.11997984861971538
0.06891989651657414
0.04662958206532406
0.08032858734115816
0.20108617692977293
0.1518396764958282
0.034301868606118155
0.024529679643697247
0.12087459970442836
0.043444955197620136
0.04096123987428004
0.11166422707031483
0.11663940024964538
0.17726839203958802
0.02854298762214171
0.06557347904242991
0.020432121658777558
0.1233695507248677
0.1614959770231206
0.08828947887579511
0.021678558167214403
0.11981582325084007
0.05840468162948547
0.010780703920043605
0.11620647160751778
0.017775979090264463
0.17338084054651398
0.21137671675005407
0.02377742967753636
0.08546001364257517
0.15098079685210689
0.15351560271615142
0.04760347625423081
0.014094818930438935
0.12684826424759568
0.1505017775809606
0.03426081973893012
0.14535361318584036
0.19273594536556654
0.07902659083623284
0.06473467009175267
0.19541591775767883
0.029904137656375063
0.1737420060712115
0.010859182967120719
0.023440432714241892
0.11944754076484154
0.09277591164291957
0.11755495501372144
0.1007306639130048
0.17559595840976452
0.17217765747157412
0.034807555541104575
0.09805688653792902
0.1376064763238134
0.1924770027188747
0.14459520055406555
0.03842356802858212
0.03967679117402053
0.07404649671646586
0.15166673514523096
0.0716780214480977
0.08976881087322641
0.014839006673149394
0.06302556326962462
0.027250218551822768
0.18120469972312536
0.1489462579879975
0.13066069038599323
0.004561744022851204
0.07063539754880256
0.06569144821145986
0.06763490502949263
0.07348545650645591
0.12995526599962975
0.1868809833992926
0.03489447481693344
0.14173720154543437
0.0385009267676583
0.0068095846736243295
0.006735594830400239
0.15891429075995786
0.02899220503289124
0.05740816513123167
0.034037354874498625
0.028593189378603886
0.035032050601267295
0.16555490594250652
0.01996219109882085
0.06655862720597136
0.16631915799010477
0.11392728051527241
0.02334370230276335
0.08291419691976427
0.08055916545568759
0.06992541147615969
0.026054619239952958
0.1812898485861743
0.09551888937092422
0.00832311191831606
0.08483126660643373
0.028821352370656847
0.17681061492453476
0.02690662173506726
0.024456723305144527
0.021152865515977688
0.11273685171708565
0.16016088322584351
0.155186904259013
0.19170800991762627
0.055071770388221655
0.12248932873044
0.07480827752636343
0.08026288108295888
0.09424193485877137
0.015641742676930883
0.14223235336584059
0.10457145734742772
0.16836464614703622
0.0064132238558578
0.06182391705890664
0.1922903982537981
0.07327622968249053
0.03301775118913811
0.0813239048232268
0.009718450702650006
0.09393161140769636
0.17307555932387056
0.0886192619536523
0.1257439423073653
0.08037056864691787
0.12810798821670405
0.1865673417748638
0.08381040024045869
0.07866138680025948
0.007304602417947056
0.16982796488085325
0.05826785596334829
0.18683136240711368
0.11284032760834076
0.059744280188884245
0.12613597196003487
0.014829820542484133
0.07210385279331617
0.1407453740721803
0.2032680224781239
0.09556943736752646
0.12714783795472492
0.04578006973127027
0.16756779629844132
0.1875751880142614
0.06546616345696955
0.15984850401194128
0.055801348034971325
0.0596996179482306
0.12117454556729172
0.013217887180662084
0.15386300898221372
0.15993363493119958
0.20161218518755764
0.06825625020880083
0.04742560939811978
0.18657681997211936
0.12743109173296513
0.08801931810389899
0.1279810875550104
0.022654393716495073
0.020937510618826736
0.03533070009905098
0.049374655361369854
0.07074161357718274
0.14251683309672955
0.15242731988031594
0.04247853315468136
0.08142753102418915
0.17939391251687517
0.12073121856752934
0.12642154155436752
0.10280984536469942
0.10629484036550711
0.13341307325756396
0.09035262569405371
0.004626274026049969
0.10804599788292862
0.10945851418671408
0.19018835036287926
0.15476414158598165
0.08700509054991629
0.07305909941545485
0.17335240709125904
0.11504655570500212
0.15681473582953556
0.026517642815749233
0.05782431732975509
0.13837160190724138
0.08287870486127137
0.04878845341538876
0.07240958005195396
0.038136116100890356
0.0636900279838916
0.17293162183198102
0.067985207483606
0.13686132648827745
0.16377060412237027
0.10926235469655983
0.008326444625753729
0.09699700060126488
0.15281577031845733
0.038138688652855565
0.08494479257281896
0.11022969893891629
0.1635461847893634
0.008770314361426381
0.004658201178434612
0.16867387535700054
0.1619696507397378
0.13596140759978573
0.11767408904543887
0.13170614761909827
0.13246908359601237
0.09617318659518849
0.08872918951287284
0.12114042388440023
0.07600561088213899
0.024818732736822946
0.047411244368618856
0.009731917852259242
0.09323468414521881
0.029995514506644384
0.10688996541501308
0.060894566959746765
0.14990825762983828
0.029748219711812112
0.17814795065917538
0.16946965758468155
0.14587106962772975
0.07764739698523648
0.0897341526974915
0.059723246296557786
0.11692793571549114
0.020815846413120884
0.14824073862817114
0.14824550225219676
0.11365093810340905
0.08987221108869706
0.18916255525407225
0.022505701307280898
0.10000493618912544
0.17310679734156878
0.055257799238340746
0.07364602616375394
0.03142494889835751
0.11676409193404107
0.11641451898342985
0.009833379982025964
0.09284922458568134
0.15370164630706404
0.18158821458440044
0.011226149625371837
0.07938274291031555
0.10298846941228806
0.1906910081726231
0.15943916592468907
0.16065542219195814
0.10827603393374607
0.17645691426883425
0.14088722987788618
0.11709356466644567
0.12707207627700873
0.03757940044269905
0.1603655783926375
0.04811657175244488
0.08733213539238603
0.05291215582611198
0.11492354309329657
0.16392903701068018
0.1848114277669797
0.12338369400217573
0.06408819524104428
0.035871412217631835
0.18802620980027462
0.10365641410655395
0.11131127447594905
0.006546848750777519
0.13504055555914019
0.016240092626753855
0.15583074723805182
0.18640696299602838
0.05498192992151614
0.17806313223902673
0.09791961356932634
0.056829026970270584
0.1515854655484473
0.0917804145157173
0.11503078049898625
0.017778947989209155
0.04922045681498785
0.007303359181754781
0.1592857571733606
0.09439788885242999
0.1338165956504399
0.04344023070320667
0.0034949663608139126
0.14895439617676912
0.17156226892523427
0.1422487680720218
0.06728078523722855
0.1892122044797578
0.13667254555759636
0.1695635179217088
0.14657318322103874
0.08166891777332133
0.06700070185139093
0.10212542520015543
0.02404038607571459
0.11252030787876223
0.13919475316155133
0.036322802112625514
0.18159019322482928
0.020621637628931978
0.05732368323956415
0.027482858600998687
0.17996417729276284
0.038872462159497245
0.07872785879782612
0.10065048966138596
0.0011971657653250317
0.07829408586771505
0.04378804844260458
0.13827827940358628
0.149583384847001
0.022716081484170147
0.00038637396626555495
0.029916537116661687
0.07975369490682374
0.0865299594822241
0.02497249125284488
0.08166987373750431
0.0274614034413728
0.04843491698561861
0.1319240518874534
0.11635976699142295
0.08417228474375892
0.17918990653572062
0.007592221951399441
0.1717072273917277
0.15261302977592084
0.055820180726827526
0.03498513186320573
0.1311889713280926
0.017842118141254613
0.004830788632394724
0.10225736296573104
0.026439502135020568
0.16485783688759362
0.21060626961171688
0.04219967103241685
0.10879117032541781
0.05547947836358283
0.03211727729307267
0.11830554904964051
0.08313171244832838
0.047748628290493075
0.12220075327983648
0.11854601474132487
0.16777986145837245
0.06186875197932054
0.09876468449802418
0.10329322716157242
0.12483875476046326
0.19763134467245902
0.1089119254303393
0.07550753549278728
0.0530541711449208
0.0525277018622331
0.1614737135327279
0.09445590346083715
0.04631373370276192
0.02762432266151788
0.07434255874509277
0.010067796564145238
0.17094024046807763
0.1925969370626712
0.10644506579771625
0.08681973900787911
0.03791902762371566
0.15640862931554428
0.0659274012837203
0.18280969672711767
0.11069052732782349
0.008356782461025987
0.14153966868620596
0.16790020089020352
0.0030626952596955154
0.160242191396836
0.02247162097041272
0.021726127743217107
0.1438646342702211
0.0320634297565538
0.09276164182064343
0.05318920819798894
0.1418874731385524
0.10043776122095271
0.06959426242241928
0.03569829434033155
0.17639957831181452
0.14826466418695514
0.176768000151708
0.036109428117589465
0.02372405985088423
0.17624841565984348
0.0360359480198387
0.057117499056595314
0.08379161670823941
0.12195357904474419
0.16028990913453053
0.15235872084473837
0.07044067516259951
0.02181048854382093
0.08686873465987145
0.15962935062564232
0.16708395646775698
0.14341482332984373
0.17579031104265314
0.06495374221661007
0.026166301835862858
0.10122822178903902
0.0399374829342321
0.1524543367913545
0.03414032164205152
0.02810517518037943
0.052467591141627856
0.16849448890558522
0.012810177304088713
0.033686467171842885
0.18230177138612633
0.1334187099978907
0.16036488402105534
0.07227274217116403
0.16614129004036707
0.1765337715599239
0.11260232910300218
0.13719033383409857
0.04844349403595359
0.11554912885351591
0.01737905237922872
0.1809901597895881
0.09024909442944509
0.06578090534601487
0.11958710684305703
0.0763754765742319
0.17514171318713123
0.007759706631120658
0.20358174300527992
0.15319926249949187
0.06097243204483116
0.03639203084360666
0.12760340986418597
0.13561793819478787
0.03995341396444061
0.10535205963449287
0.1790086752388003
0.07706447758053643
0.06950580533622776
0.17689813413648423
0.15340526388329456
0.12620414394983673
0.10207478867572188
0.09878781307557653
0.14439837618967788
0.013787811159524299
0.16621025942005646
0.08400441608368218
0.0338140977172653
0.15419446188304362
0.037743914991355335
0.04550661794380093
0.10165730901916216
0.15765043182392166
0.0010810413700831053
0.11042964206272027
0.06940412678187081
0.12784362255631554
0.1475365239689359
0.0951777702104557
0.11596931172388436
0.16519399021527817
0.1382589607486467
0.17005302133040603
0.06732006668620932
0.12619195356400628
0.031707515366182396
0.053910378741337785
0.14969269034648586
0.09587074529447598
0.03224057093679054
0.0403677736138779
0.09312936808889823
0.026013700503868246
0.1604556190590076
0.11531392692831668
0.017612566734710015
0.0742654479670727
0.02491268273042392
0.17003810588461116
0.1391683595271399
0.07867383947967527
0.16624715256142977
0.12628418480214762
0.02553417156649371
0.21136624790438238
0.13643283045473273
0.06331820862789683
0.18906723038544368
0.08179589926172129
0.09932435421611858
0.11402996561560035
0.08994860341642949
0.19375859429535253
0.05169187501731206
0.13437399128810665
0.09200466886733935
0.07785022933598244
0.17464903731366135
0.1355572099638359
0.05604536938551568
0.025910909613296507
0.1996041768904244
0.09553730692628669
0.04896011549849142
0.1804695187277944
0.047788424773940893
0.03297204819504881
0.05472348618430792
0.070660818271862
0.028758267011274933
0.18784902488334929
0.06729487367232241
0.05267524981749816
0.12316590272253489
0.08046559394509972
0.019897719791472875
0.11007401027015179
0.046516415257206976
0.016050729597968487
0.19380702275765183
0.07876488684354824
0.03880078466348651
0.19055269050328805
0.15142973145737276
0.190219360854356
0.15936236869741865
0.09834129716675383
0.19604772438281054
0.05069268352309101
0.1615701757042448
0.17659500346854395
0.1871151824968904
0.010981239142971489
0.017743513974256116
0.1277341994872748
0.03783908805136136
0.020808797548435422
0.06615272031679409
0.06444379208657691
0.16016179275677936
0.1895475181794076
0.023040981250058788
0.07720894594522079
0.1141439579308801
0.03906966933404475
0.09585872464303595
0.19629953715744475
0.11851636363296908
0.009437088037279731
0.035648331029875135
0.11317461190686602
0.0659698045592562
0.1578679552956978
0.05619589476645096
0.07114045439875186
0.13428531169551494
0.02877755765287728
0.054293509219324375
0.06975490592903191
0.09795276769657649
0.05726161805016173
0.09201804769154606
0.027451486425535635
0.04184789444623077
0.1935256156901707
0.11440509554148176
0.1069064747085539
0.17835644562941294
0.13747884094108406
0.09248342390592013
0.1469866376595602
0.12663147531080662
0.19187579065245872
0.039681254846561737
0.007780114338690948
0.18592350738885574
0.1701939178039653
0.07024189657559275
0.031155687497078786
0.05186204652896562
0.1492202436580038
0.0017349905409101316
0.2008030095493584
0.03608115320234918
0.03247188729397416
0.2019292954438116
0.03247915413625415
0.12427795750882606
0.1444879968305518
0.14045033344394606
0.13206703849122248
0.006101691956201419
0.08952300113881208
0.05415803713709665
0.07137747820062387
0.16189561982561634
0.07066888648585642
0.08522291087239534
0.021072418075388368
0.15876790522511072
0.036272556030575324
0.1846521430455178
0.014731310155778162
0.07897716208006685
0.1200588502565368
0.09685503533293437
0.1978923665196461
0.18285876282428917
0.0015950611187779881
0.18084207051092135
0.16157728262101273
0.05911513806455325
0.0031604308636193528
0.16095786306287727
0.03513336009055954
0.006461879924969763
0.16708460268374117
0.020976559291082296
0.16234035491073515
0.13660472070805202
0.17984120500138107
0.20391008521413048
0.1878934131077002
0.1383255591094177
0.13778632368167787
0.15472688642834803
0.0977339638421894
0.20185281577488773
0.16168651210381457
0.21034629494035498
0.12603478508422444
0.06164570669098912
0.03889532556672204
0.007272083181669098
0.07224274614119523
0.15640780241620938
0.20158420131297025
0.10114977343335758
0.053761851164313305
0.07061015982429969
0.03118848589297111
0.051766948542395816
0.016021220119685976
0.06963690327558238
0.03786269240941328
0.037512812848408586
0.024723743219527916
0.17428513378731014
0.10714094007409218
0.021853473897942184
0.03397601316769981
0.18373765533373076
0.11969189293810831
0.14534510276052562
0.15304607800288964
0.12432942800578367
0.1431207864952215
0.1429413263201548
0.004745511623160418
0.16003092189521279
0.025881804211001093
0.00046067293733049254
0.14221115157103278
0.020081085328225938
0.1690385910152366
0.17150987339038887
0.02449622866682288
0.17366784271555574
0.1141117987993239
0.05983696705026485
0.08417294986124603
0.11673454670457516
0.19103319900998567
0.05798845443919017
0.13494842991623654
0.02068180817683395
0.0622254488835924
0.021443740797376452
0.20025655425410527
0.008289577799966077
0.057674460237636706
0.086659745479795
0.003524089216407494
0.12607937705721423
0.0654114964602524
0.05928137734959629
0.17332194282183538
0.0739940520540226
0.14390526578635926
0.10164964283400885
0.1298890963533849
0.11410592836132911
0.08039360049827045
0.1749524700863602
0.05056088957980699
0.011216461087731364
0.07412726087986865
0.06744727459751527
0.21049664899192033
0.06680007052221407
0.057185314366911724
0.1761698859455523
0.06557491997457941
0.04495093506572268
0.12405861226168544
0.15304263700980184
0.0993594672016173
0.13024564498297955
0.13443915983951268
0.19227369765670613
0.10611517959884542
0.07202590820329874
0.11617819100596993
0.01688188031921799
0.15240084141467888
0.14246160459278384
0.1753130582684592
0.17766657678478742
0.17841817773660718
0.04232097084746269
0.02236933951930736
0.06450287400386542
0.03176679684341486
0.08100511820838888
0.07857566356542513
0.09435056731445968
0.10589612852536524
0.20147761484588414
0.07459981569834927
0.030967903196171754
0.03114301611963081
0.08628944729498604
0.03168381555272729
0.14089686039993599
0.14915015988278507
0.10261931829785326
0.12836936963715315
0.04238974820293266
0.05728384155217965
0.13891894247004855
0.028276540065407568
0.06307206487862804
0.1503614927454023
0.07367654129443499
0.13650905051900838
0.17772467245620963
0.04102085106877404
0.08561585495550499
0.08362964544829019
0.112524179619699
0.13633905534846547
0.11234668540857186
0.05822418989311301
0.017354017455512242
0.1577031673374279
0.008559630905486155
0.03982948121812835
0.12825429849875622
0.12702583681626445
0.11749747303226624
0.0906629806989051
0.06843841904481215
0.0862377786946682
0.10841181591589899
0.14265552841721735
0.15266460767319626
0.14418732579268143
0.017497202093975373
0.19983164147544025
0.13974805702800633
0.10586909955270292
0.08020732829865505
0.09043036756407338
0.011082318695554356
0.08919788837104546
0.0250208146980281
0.020393076783010725
0.08270306960825674
0.022123449676789957
0.15204592614053286
0.04895681284050478
0.045099189891530944
0.165589044531597
0.14064217967210646
0.1777405079413108
0.11046682701849105
0.007957917180167445
0.004080462621570141
0.13342509954410892
0.16964202287518892
0.045692419845826684
0.14926320639646118
0.08007498882825005
0.12122288303549027
0.039766943454887606
0.1275647820926688
0.023455155581663497
0.04584650974071186
0.11442430706097582
0.13821989926851522
0.061822536656021096
0.05116521043196768
0.11407040724796524
0.021758689115453103
0.1967495261162352
0.17028227706612828
0.1847802241026636
0.13781542180204395
0.12400874536653782
0.09857305023889093
0.09652722400609277
0.035985686150465594
0.10646984123430103
0.013613511112678927
0.1412219810098194
0.18816026043910689
0.05930970245776577
0.19794118926234974
0.03891670854709445
0.12956199466937868
0.051047045911703934
0.006854127875033143
0.14546628224871935
0.11718048870876285
0.08700106832651805
0.1624532735682322
0.04022205385178418
0.08880025471826783
0.01474488692578436
0.006232328751110541
0.16661475898917238
0.09618411405017502
0.10380522389665167
0.17820660392342927
0.1404189265548382
0.09147897787159862
0.04274111495659164
0.04102064387162508
0.015239783963258018
0.05683715929917593
0.003739832754318862
0.12509342704472623
0.13746315713996
0.12550674302765202
0.14495769307444678
0.1884747818077524
0.05236630907287484
0.01641760442848811
0.1293860831572459
0.026375984352055428
0.17110439763192412
0.0020000635266298923
0.06369324628440223
0.16067886393038044
0.0672426394769558
0.11626706320636856
0.10962606393667089
0.12397012125244848
0.13962995051964489
0.028060310269466697
0.043287987707488595
0.025144767611167226
0.12520110137566468
0.03404682327291388
0.05472158991667136
0.12275184467782575
0.10111139678665144
0.20329743054602084
0.04232769167513954
0.00994728636376819
0.035569117535311064
0.13895601381837494
0.014162399042866309
0.18745214431788657
0.1138120926535232
0.10964564140010516
0.027268353419055254
0.08389513589187174
0.08906654878120508
0.0795963075167097
0.0533932782890183
0.06958488233984866
0.07334484786325078
0.1497530816082118
0.10559340793128297
0.015808819648488872
0.10191178924487668
0.1491405028339076
0.16352719802375362
0.1777892893545356
0.04069354335755518
0.04584514117617705
0.18592879888087482
0.18266851506596077
0.14035821224594044
0.1477873243085828
0.1448160145254884
0.2101051532896865
0.1487085064660817
0.16909311585411876
0.0028865159985295478
0.02838772158444804
0.0027094312352895925
0.16764615027344093
0.01803227805663761
0.1488176613367106
0.1429176334908216
0.06250352863603012
0.12584930369975536
0.07969961352559359
0.03797365816177481
0.10565972929119945
0.03216223412480368
0.08829632828666009
0.08368594701101142
0.1545414552727271
0.13993876386677578
0.029365854582587184
0.10604500984252777
0.01975265103976628
0.08176757984123578
0.04855635454613655
0.053095181202727985
0.022550798343626527
0.061854505185549635
0.07324455622236696
0.05003363127487849
0.1343856454749023
0.10637145318680241
0.0008554810164763881
0.08568790780309889
0.09625181739177353
0.14048835289202588
0.16978561485282198
0.027680284949208486
0.1755193153386739
0.023287633375284878
0.1865745989645191
0.014375191995620075
0.008616996367082628
0.13341092258435922
0.05669396514250384
0.010320816786119258
0.025785394369574235
0.08061980850629683
0.025393033481647623
0.18315722125213935
0.037083458245682245
0.026983121453410544
0.13848805949320026
0.08540938889315143
0.05092754351966992
0.14000102307874435
0.10016252335676037
0.13533902158635008
0.024467335082663487
0.1669073182143307
0.10135362691629904
0.180135422849123
0.10645004996931454
0.09871214594489697
0.1280756240327094
0.15211982703346383
0.1698635319393765
0.18400456521400338
0.18725205424626037
0.14241703495940683
0.15532720027818603
0.09790418063290263
0.13857303096957155
0.017926618748858113
0.06828178620770117
0.11607543328384193
0.157601968083234
0.09450502650944277
0.07170200731361084
0.17376870590887647
0.005470144593319141
0.0661996662499366
0.06446482642385222
0.13013321649879167
0.1597225686852441
0.0003698444707390441
0.09946167694009549
0.128688761646455
0.11998057621811949
0.0765566884423726
0.04745594388383199
0.01585329426984987
0.1580630575792907
0.12312122505158171
0.10849376587216178
0.029763722300349352
0.12236334081560053
0.0696612575294998
0.1467614007041596
0.16599474366737763
0.11873900698886947
0.03637341132877741
0.06274091557378479
0.16962817976144803
0.06707733399638027
0.054806217731790674
0.03314385155010716
0.03684219969456069
0.07612299157633357
0.020737859886822533
0.1747274652963493
0.12040492970750528
0.12266825072098206
0.01809775159377207
0.14839346690313437
0.010801003323106089
0.1472806447365893
0.03801143488753624
0.033142725529549805
0.006025677185759694
0.16141584362605402
0.07205454676605831
0.22721816628831717
0.20345476804890955
0.05778614926210164
0.07074767397617718
0.18681836487467982
0.013108761825645743
0.10948734635663838
0.13766391340210754
0.16117599156702384
0.0051077820963204125
0.011479349714049155
0.057614974055997116
0.01903558485602218
0.16130861464809254
0.19542469094333142
0.0009539026501260024
0.17722502070566495
0.1412167397746747
0.03348241415480335
0.02292324174280258
0.03314513465093355
0.024500484364295912
0.03745972198334035
0.13165629641827478
0.07212717157858432
0.14331407035865146
0.13413402251959525
0.008127309959335992
0.0944157010910725
0.18481063353689975
0.027891965877835958
0.13736897470396106
0.05497429312138389
0.08531712537697844
0.018974936602133046
0.03165518419478865
0.006662429319079881
0.13435894746133598
0.1935365389036166
0.11155924120046068
0.06587927157686413
0.1281248762546419
0.08071050657415392
0.09725989028376461
0.1832960302847785
0.05242920693401831
0.060639638393290674
0.21385508798251712
0.024277182459634377
0.06130249932503598
0.12875341500507165
0.09164327525682557
0.10056270633017858
0.028631744741309726
0.010103639297586064
0.07238309967877268
0.052673325635583274
0.1733427501901284
0.1706967041552045
0.16955567017835346
0.05399432818715643
0.11864210610903898
0.1413240679060569
0.1054876270312271
0.07752049802297203
0.1350548735438141
0.21070227733335267
0.12813064728738172
0.01652334808869128
0.02736732416728122
0.11925974573044434
0.11446137909937396
0.15582388027743233
0.04452079470374154
0.09368053584199698
0.07084930716591277
0.1892543842134237
0.13114106247214635
0.09084164681444813
0.04927059063387311
0.011603229403008088
0.01662097061804927
0.1044289389974663
0.1500792613838156
0.013250185473355137
0.10840818097618199
0.19692869532394164
0.07215418079553436
0.013234063521209838
0.1098785887042671
0.12080444419036437
0.13813599687549766
0.1376692148088787
0.1931282158443091
0.17815836148102077
0.06486130765932266
0.1820166913869752
0.0542459345054645
0.05362293872359646
0.10724890835725734
0.037375578381514674
0.16335181101573176
0.18980408856157505
0.014287026166308643
0.018095059024796672
0.17206997901808804
0.19441550460015541
0.2044926832329485
0.1654570017071003
0.0317066922014195
0.07736055151099887
0.16636978880027495
0.03271801819838618
0.10270087125782507
0.11837109232430557
0.014377399186122013
0.056979225794785614
0.05819438043048153
0.13681431289448426
0.0419301822860445
0.08037710464575296
0.0905297659480449
0.16357975326799276
0.003931854602491392
0.14064293002258016
0.21461655702180507
0.1683865007598772
0.05989398472097525
0.10866897408791698
0.01697394046637822
0.03491341854580868
0.17942202122060116
0.08640346011327904
0.02378146887204047
0.10810676162384476
0.04227041179310849
0.023668286218180058
0.03571364847722546
0.17803295472823272
0.19101807983885788
0.1907853148845583
0.06633163695535767
0.11004846164047508
0.12041592733400391
0.03328758452258225
0.184207133903863
0.12792827886923405
0.03151185444026714
0.04651337219436284
0.023174868395354743
0.10109271573465062
0.005032846390400001
0.06575569468156042
0.00985985440897104
0.08247521795205187
0.11782426632132957
0.1264369428235103
0.05699539598610598
0.04476176409682633
0.005217592515392795
0.0582116586535115
0.09473082639391242
0.14471152194835743
0.005228391203813274
0.20269202583931756
0.050819886301874756
0.021928763427787473
0.07918459379172414
0.09898483971713072
0.10488238071649003
0.06454761551821687
0.1320198611773376
0.012904534935036368
0.07030402906978916
0.12538760067693902
0.07781665248612972
0.12950104830379883
0.10484078441167854
0.1443141707612992
0.1188586395702071
0.015741055549107607
0.09146967477148986
0.1208040960135684
0.05455122334900842
0.21732421817123235
0.00022590097033696823
0.19261193687340591
0.03170361323805687
0.1366928434040066
0.17024730593482573
0.1409874249090364
0.15100813603999597
0.1159611033329054
0.020161615080228033
0.06255455969148291
0.03190689028867426
0.14732967824633508
0.10492328923744978
0.020987338705062402
0.2013354034982454
0.056356360170468335
0.051628408942604044
0.17988417716924093
0.026833290165893395
0.13644977995484892
0.12796199898293278
0.10619392056407255
0.009253511665236898
0.09513957143122877
0.09766005459700756
0.17354906389514177
0.13277108712736244
0.07841646587274699
0.03408352782164704
0.0951901310343984
0.009206429377935088
0.1680298661072788
0.039134005145215194
0.15213183516948894
0.16523588484543755
0.13815518773405328
0.1847954277279625
0.09060094219671948
0.14334069788262846
0.09037938338267464
0.003395167147815816
0.040537422570429714
0.1358409881857526
0.12464398762290482
0.13296391412987724
0.0826970520785202
0.0393192724911217
0.12988324302500667
0.0374128718082244
0.024330648364321573
0.14299592639681802
0.056211839279065735
0.09366822831038527
0.09896350490628658
0.05839591949688167
0.03940963193078881
0.11720212370795978
0.0833761679788154
0.12664892729888585
0.10172823982191984
0.010697800091314706
0.08887767383524
0.1745508714606818
0.15081467769913506
0.0013777405282243077
0.12019396377501536
0.08215256060363217
0.0650443482891374
0.014899907176908858
0.12017813627332155
0.06775215376491364
0.09268079853257587
0.15341264716717581
0.10482926498273837
0.16642788660790303
0.029847101808338616
0.02905962809535955
0.15181438441952547
0.00573177318706576
0.1586094663922544
0.04811736893690518
0.20399268652370317
0.09957881728728347
0.03610277347083813
0.173465281891567
0.18565146020572912
0.07137871844032183
0.1888361509251038
0.13559970067624968
0.20016653673240126
0.08055422794306777
0.14787728520659707
0.1853258046423173
0.061389858595893784
0.1085291561444442
0.0814587991962768
0.08328307091964435
0.08296366440941193
0.14072183525801796
0.05845496738949138
0.1657431743796598
0.035739579484538424
0.1723124619067436
0.16654095968422075
0.12434416748667293
0.056881570686387606
0.18625547616985128
0.13972972275689724
0.1524573276532021
0.048792949303348584
0.15234917074203214
0.12376196539342192
0.17428802817311867
0.011510014737525666
0.16851254144477454
0.023757042814278796
0.07557574978243972
0.05568120849133777
0.12210874993774411
0.1623733948374209
0.12237416566472747
0.09834941584355643
0.048936937310426906
0.10507814713671144
0.1426271602856355
0.16898403518054006
0.12429800188636214
0.0670803262726831
0.0587709921934673
0.04936337826984447
0.058290112669205085
0.15980117813042483
0.012577794749503171
0.08465401352324022
0.10888045988762222
0.058242220410862966
0.1492554037639075
0.14047533609181262
0.13386005794420194
0.11049923831813586
0.1440259862759161
0.07765064846098846
0.03847648199206483
0.0870534915206746
0.17320184414154843
0.1579997152546266
0.0024956649297830057
0.09877091354484563
0.16971203848064434
0.04973082149315046
0.09191537869740808
0.1363578054969949
0.12861371991612788
0.026874849626924605
0.1791346930227129
0.022048222677655924
0.05327325852484285
0.032432022412584756
0.13435786407257558
0.060797758053224606
0.08748900810490284
0.07496025939065011
0.0797215449618537
0.183940732489557
0.04840280656705851
0.14066816775631621
0.13495194428211485
0.16811990702026952
0.006289480976784285
0.08774343462640281
0.02071738159554781
0.13073236655960974
0.12676893655300334
0.027746742786282103
0.1981757719667724
0.16651868499025946
0.1218629588855247
0.11881684620655955
0.051149174132247
0.12225675688025435
0.09876264661990473
0.15743613084757327
0.09579221841246671
0.040711753879660785
0.1400209548485488
0.11397158547317555
0.030639621597068147
0.17439121804901317
0.009755049415615231
0.024796349702467888
0.04507116620835603
0.20760803435029482
0.13624131104401052
0.045339069977248764
0.0020903315963600694
0.035243369563983266
0.13106391717463803
0.0006442393341131916
0.181097804210849
0.1267903917648134
0.13191164564985855
0.05799204011136547
0.051669332112777265
0.007064884197142208
0.11025428055324124
0.09775785431953628
0.16359366219075608
0.15763949386305698
0.05515608900478636
0.14165824176558253
0.035782681766720704
0.13590091419817404
0.18693298658877003
0.0007640305378315044
0.0970286671603139
0.08746904167980606
0.038068314658292156
0.1794496548763009
0.01675412275293677
0.13764131712603062
0.023551113121267838
0.12101660822578036
0.07195811242249163
0.11432488124660967
0.06846614893722616
0.14042883201793113
0.12607422463684953
0.10872656207274531
0.16519595702770778
0.1958575251187513
0.10437738124998576
0.01307811032815074
0.08477954486038955
0.20255628682364965
0.15963542030712627
0.17130677022735663
0.19738416411871648
0.1524003442380124
0.1821898618022139
0.052953148329270505
0.07514046482593553
0.027605133698167333
0.10063000591548489
0.03607430870559809
0.17406711298329863
0.17631474499028066
0.12772862877137645
0.17936678290677557
0.00384442957445681
0.13171767798150388
0.1083488508840315
0.08493231870299528
0.018508337070120465
0.04065581967732245
0.1854946418430604
0.173746869255165
0.02404821638982257
0.07096931253332725
0.026854825490178674
0.017676234999370107
0.14795558822234317
0.19137749440626525
0.0938367261534434
0.14163890836738835
0.15634113855302698
0.1926669091732592
0.1356400469416395
0.048375071173174085
0.007392913871846522
0.09456408215857152
0.10133015499766446
0.006524039606309914
0.015520694994393444
0.011128163802137584
0.21098647375706214
0.02304408564546124
0.1781941264865005
0.1351381633043449
0.01506819058235494
0.15472969705863795
0.02598892756482854
0.011006784276576885
0.01107635622655184
0.16967774250660267
0.07242821909677942
0.057941710502231375
0.13321496678087066
0.1329487087867158
0.09678973854797145
0.19027184922219664
0.17369813504915999
0.08461979171726207
0.05540024308449545
0.05848601726448051
0.11804739281907249
0.031192068197431474
0.13177067181011548
0.1422419791633744
0.15711600211278515
0.11331742533826282
0.03734422822295731
0.08250264271853731
0.06658228740056348
0.05219953676370009
0.18725028190894466
0.04320865062628377
0.1528276450128139
0.02278726030772906
0.008607554110811325
0.18664836951610556
0.005850127165541077
0.024120685645906012
0.15753102779112335
0.10192767839119705
0.059016242508187794
0.07479664791665179
0.046559808732457256
0.12323635377046209
0.055877835823313945
0.15148356212551883
0.18372851804814805
0.18789864244694432
0.07964894693324759
0.03820803932980989
0.133294894046823
0.05398190569748564
0.10685353245535908
0.022904405904819077
0.03948920357936586
0.18150559624513637
0.14140769134134182
0.16809414862386193
0.01651566052365196
0.15205035701957115
0.02046719644146042
0.0996010008446258
0.043065904940697876
0.026455341942603572
0.08604912172659197
0.0707487266796805
0.16816879707885604
0.1602143377486533
0.1494747235191627
0.047069249400295415
0.06821642463294686
0.11335747401986876
0.016644272571792133
0.16599488214828173
0.03869406513576534
0.1511783370940947
0.17958668041876083
0.13127485971454472
0.07808257452021623
0.09442866113250821
0.1221191149490758
0.0426068723087721
0.15408725400400253
0.17847999304753745
0.06787340431700481
0.163159769500729
0.12254043057244965
0.08400017501041733
0.009358407358810127
0.15073742140496166
0.12963794635168066
0.03235124924490538
0.10027314829241113
0.09328629198415683
0.06508155005087182
0.07880527207855496
0.0848373207514082
0.14337577449596078
0.1666651104389729
0.004344964332287514
0.19881821540854555
0.09094160011965197
0.14288925745445463
0.16666702349471904
0.08577927919966048
0.15088184832486282
0.13576847277493484
0.10431756525398124
0.12596814649483318
0.06563684111816179
0.019359696728180043
0.08901440470643347
0.1299257710034942
0.1560467532338251
0.06492630358454221
0.0925148170035403
0.1399873038478253
0.022177190323543865
0.11467676485801218
0.09170499085405279
0.16059186860185443
0.12418102050913492
0.00009425678930527125
0.07767828555788589
0.008912387490304513
0.10624691854433038
0.034455178040145376
0.17848942737425652
0.06173862160576486
0.17029445304621163
0.08561676938493137
0.10294181526841409
0.15771401891995734
0.09447797276721955
0.1582897873855505
0.11304278120045105
0.10635270404830968
0.15360154100279572
0.19936408536386785
0.017298746386602483
0.15263404929891697
0.03254523328806504
0.0005697592048781163
0.09444187985630545
0.13413975411933737
0.16369338967365749
0.11867811827293427
0.1011952335196952
0.14828831623882746
0.01676538221757686
0.0578733123266118
0.04785322325817343
0.17907658898565465
0.14607932781673566
0.04146809115795762
0.09687269417354474
0.08174510214554678
0.1833345574344573
0.09428364732721062
0.19158721729966807
0.04115373899983327
0.06052996821800672
0.03688874029629221
0.0664905749790009
0.09076893799674846
0.01992126420006097
0.20501982306756364
0.1469608617938966
0.06488453298617362
0.2003913041702184
0.042219186986508284
0.11939217683037438
0.1850392342952679
0.06965987922161872
0.06430629736455303
0.0684003296314793
0.14093630666405813
0.07018455602155398
0.13643417139136815
0.12037302082852304
0.08491267774927257
0.10811236426110556
0.03726756144568514
0.13402963559851158
0.08535547630369256
0.10341653707484738
0.17170734381325856
0.10862911416776555
0.07967886832175944
0.16423922344984576
0.15151977941989261
0.16197359501626815
0.14130083710891853
0.029464156474019003
0.18900417968495958
0.09891154980717845
0.020028662266447398
0.0610301845036027
0.1130057524041207
0.07950495752809948
0.058651583120988254
0.13817348130604104
0.1887465713023808
0.1550431455582999
0.1859449716993089
0.15542214100717558
0.047895624059872965
0.027442053117023704
0.06557305148957686
0.08929673763197042
0.022669792809543635
0.13343890488485394
0.02748198481711595
0.00971312898288959
0.07196891319128958
0.004194233774564315
0.06697777621225838
0.17642909827365785
0.11147608114141429
0.0419401910714679
0.046303672517142035
0.1542266567925239
0.005120261336672387
0.10548997958061328
0.1448012161921706
0.06733514931961182
0.06550342476774708
0.09194965924711118
0.014109822435311645
0.1931249481570492
0.11790045966185513
0.04181890683914939
0.04200007237368322
0.14443611842512033
0.016093049980690007
0.1867615275749689
0.16932675809252903
0.09692650566343447
0.030966876411286506
0.17403728135823868
0.04713839117485689
0.14372339187640348
0.17135338878135123
0.03378961054087343
0.056518292927834946
0.07331851827321079
0.1803355263139459
0.16075276204063962
0.1027500952273091
0.01306828062540868
0.15320161419650752
0.13108413187386744
0.08086587975768812
0.17437629483588082
0.05951164468298362
0.08706596265179434
0.012449715557058795
0.10895210090990816
0.09998869784210057
0.07342546600883226
0.04201161419385453
0.07867150804179159
0.12440718653428262
0.1688090326028905
0.1868241425603374
0.05671437712737192
0.16460406829086258
0.11858906000302268
0.12841041292036892
0.032246191524214464
0.10406909521209312
0.03390962254281826
0.12538309712068318
0.014504657783861032
0.06357315424800448
0.0809135991718421
0.04905205710087815
0.1716416715812737
0.17374567070320307
0.172111035231868
0.02488266953628343
0.06176980271427088
0.10913355188131846
0.056595868425232614
0.0343420536912846
0.17761579943133723
0.00397910161656971
0.029629208028508977
0.023106606838774444
0.16619829909912495
0.15331639369274372
0.13477248217604967
0.11402040391953439
0.16513750356509704
0.163569520523253
0.03354171655645408
0.02795626419526424
0.07138472185439948
0.13486717288996963
0.032370898681851897
0.00970014599358855
0.08232562503671373
0.03629559554505574
0.19165516488860213
0.035419501453154714
0.031036820688434025
0.004283448661768331
0.11071040155283031
0.17445170967863022
0.10907646099748851
0.11579198409765146
0.1406239953072035
0.029660703465393932
0.18320386472575367
0.07500864653749663
0.0932031272282672
0.05390222262966537
0.07647847890322507
0.061993350378397094
0.08066791168173343
0.009428037095244396
0.042515967953438816
0.13182339242708024
0.16545389214354217
0.10682105650947278
0.029433898046661047
0.01633226422908985
0.05137386083033311
0.11910001751503128
0.1880113065938122
0.03578160650984725
0.06067653262347326
0.1946675749660929
0.060874365654155445
0.15011417895791465
0.016792779733984364
0.013317764302550612
0.15836798553397738
0.1415439101084887
0.0011447509390747266
0.04008038127168093
0.026253382751218485
0.12125001452761891
0.09480072275213007
0.157580740472284
0.09949503079923047
0.06931700143171436
0.12898097843543482
0.08102020039195094
0.11014272608161323
0.1655535369340933
0.030648087528049994
0.0851211984823112
0.041425242329599016
0.0013321570093420452
0.09325181345354136
0.19006242934844297
0.13552366140738517
0.10972210528135273
0.09950974531809312
0.005184935744008995
0.14327339480274046
0.15030225792227536
0.09587620867867849
0.09042179828336315
0.175283103056887
0.12120589895180452
0.2078077549119936
0.05678186401505214
0.08533431129189525
0.12776861566667225
0.14020861075119034
0.16774658447782825
0.13195451819628046
0.023059980172314313
0.037387291199072185
0.0958278662052927
0.15500657370667184
0.03488408437270352
0.10506161704983644
0.10699216943544629
0.001081455860375571
0.0982744671086308
0.131851138864912
0.07394174682572079
0.17052133581501616
0.15237350663964955
0.09082970275869424
0.06164507726999432
0.17147987686873886
0.05139113188619067
0.13306509054310792
0.03467773732472967
0.1012961508182704
0.04828253119759795
0.03067965101069553
0.041903240941878334
0.16210549476675978
0.17079748856582871
0.1625589611393177
0.18423131531700668
0.02915162622062482
0.11744150005929659
0.15401192195894797
0.04244400315444335
0.10272525772847274
0.02741880468752277
0.16575379676149962
0.015128329059661024
0.15850870406707301
0.02755163419412137
0.08119190529914094
0.16882210631503194
0.026173162719446925
0.07801699188348335
0.027774282995113243
0.05723706798630588
0.04887003649323074
0.20757878264297103
0.04133326066153092
0.06218019170880459
0.09317965313101556
0.07901448756741836
0.017861107021749253
0.1860393856233643
0.05737571538969225
0.17617960694845927
0.06564320414803845
0.0672241849836127
0.05251100103316026
0.02315679822958948
0.058854509390628335
0.08308350833312399
0.015347482378018676
0.1191746660844132
0.004101321296239268
0.09982722521155943
0.20441662494430493
0.18310603270483866
0.175365537460603
0.0233259519245414
0.12352573341129496
0.05086959688693939
0.06424038820232124
0.062271393779690924
0.12550773317007896
0.11496271225703468
0.011803372468028104
0.0981509898334372
0.1415858375003403
0.12291203073572822
0.12214502499206252
0.06784690623443815
0.14961582851134236
0.16066755807662472
0.16772821083867137
0.04470471938660795
0.08162118806878511
0.12832203846699244
0.047764517671039355
0.14015596582319537
0.0977659528927695
0.07878680498711753
0.16248828776245083
0.04089367622406813
0.05234342562258985
0.02302681555468788
0.01921645096134626
0.03576154842590195
0.1426800806378983
0.08542524607396117
0.013845518541286473
0.09810679710198704
0.1950159968188933
0.1665326735952876
0.06231740747134335
0.06828862360769108
0.02566426428328789
0.16341257217092953
0.03240066183985976
0.02477072308251997
0.14006233682925617
0.11663248608143768
0.1577954253964077
0.0010552998827635946
0.057426881242479716
0.1306876073327007
0.15591430880662077
0.04332654871237891
0.16585561781122748
0.08802506690891908
0.099771470225794
0.025178512200322318
0.13787975162219837
0.09825030921061285
0.07460503788836155
0.1773190500913395
0.11001148857631383
0.0151462799726157
0.013183450333468525
0.22173114419098566
0.09814313645508181
0.16025575447695406
0.0546963684808029
0.0895293468786752
0.18735048306908364
0.0011619003681574921
0.06444972489044594
0.038873855889215575
0.17546550384701873
0.11367862659703344
0.08829575358593465
0.031096005727580082
0.17537317998097743
0.0882715353308348
0.01748686035432226
0.06204157074334182
0.08867905294307804
0.19904627957295834
0.1218138149011062
0.048963436384962054
0.0980286431117222
0.17673326321031416
0.18279106466753314
0.18176919234518496
0.1751266672324038
0.13484443937163842
0.10662493568827405
0.1320714822053466
0.0016992898359509592
0.10932223603203828
0.19438464426955868
0.15137253394340636
0.14748307993131665
0.0076344805530192805
0.1875967998271703
0.014135827234344617
0.016709216148277282
0.10182091525000034
0.18154562076847858
0.09990382849736358
0.12356788572114111

==> anc/HaarRFC_U1_L4p0.07.dat <==
0.03206842894524351
0.16966293813530503
0.04792525955306116
0.19708437413601682
0.1383942120329344
0.07092305375045584
0.10555129588143237
0.15864303429704008
0.007872135741138118
0.15556217509355375
0.11451354003158276
0.15035620045371104
0.2093223007408627
0.09612036911732849
0.0001425356913712846
0.10521551338963447
0.14960619662001506
0.06599799372534296
0.1538804959232182
0.12419487181040594
0.22640870832692145
0.08555280137565002
0.10327096737900386
0.10441641997688028
0.23841022988005306
0.052506667313104036
0.04693364244826612
0.01903695189209612
0.19754581013861944
0.049334054920058046
0.1563261437775411
0.03863413180899508
0.016206573676751813
0.11905894370430402
0.07562944844046772
0.13901769204221195
0.151354495986827
0.13004222292323042
0.07851061378513886
0.2038176199465348
0.12217083472255945
0.17706050544376434
0.2045488135473751
0.004531744176775956
0.02376401630866084
0.06833498003791375
0.18252088346569167
0.22129299246505527
0.14837884161181555
0.06325267594118547
0.031002859752386935
0.12535021933827575
0.1542369028340354
0.057839157315103105
0.1358772912803694
0.052394665209382574
0.04735573910751737
0.1528235463130835
0.08819143478160302
0.0741191005505494
0.19861464374769874
0.05972325176385518
0.20751574858361646
0.1399936295266788
0.20479437070658799
0.2147677070618803
0.025428341326782435
0.14636813314896716
0.15631280473906048
0.169982276512928
0.10721239854648262
0.10750727336929122
0.11151222626496023
0.06050277320322512
0.10434425756148069
0.15400205117319024
0.11189345473594085
0.026884624004586334
0.032542348827877064
0.10362280376060047
0.152392214955702
0.13961808988788565
0.07346447604655013
0.14642341220438637
0.10564455925025745
0.04736647992026011
0.16531500918601869
0.08500046684422528
0.08841858164150332
0.15632688823899918
0.19187868255323196
0.10086186395965382
0.032447340296859056
0.1146285548178647
0.14883110684076958
0.07836958075046684
0.1997399325946201
0.22711757408341643
0.09432745073391359
0.20484245145776125
0.05903787663851743
0.17420198101823559
0.19790551653280639
0.2369688131062052
0.0741776214251185
0.09104210029081608
0.10657673609742208
0.05285313419302123
0.0697212918670074
0.1950505285746734
0.021749185923587898
0.07343012210769766
0.22654896011039521
0.12494099871719248
0.1870629278795281
0.21634674845708862
0.10610339923025923
0.09710427432514589
0.17066500318542327
0.10847326642895395
0.08301685236465409
0.2013717301776667
0.1641764000753326
0.20688863351182438
0.18839485504776343
0.05951140923389138
0.20243360131980978
0.23094179782113047
0.002704723975649459
0.01871384585731469
0.17754499933584875
0.15040211896439257
0.05764964681740001
0.1587441403017656
0.12809282083856877
0.12983439588215492
0.1316729846134054
0.031191563650652874
0.1950618523018898
0.19248532193770096
0.1677294876850823
0.1800580106861338
0.04222419334947543
0.12377854124954478
0.15098122445199982
0.171015672915738
0.1102116689100865
0.1327437201171725
0.07847865554000143
0.09830019036155459
0.1761290236883755
0.12173769206159046
0.16335864973866426
0.13179800944057884
0.0015681352625577566
0.17663626702406304
0.07021524062972415
0.04661541975408871
0.13014081636063698
0.11921987087804073
0.22306404087190407
0.05018462798556267
0.19857115304590336
0.21431449336834785
0.050401438107660256
0.12117613573510455
0.024660747554875958
0.07790308420768871
0.16091244138636257
0.12713122107386476
0.07880750453761337
0.10793108292484092
0.10071186362625063
0.02952000589700029
0.17832230356345738
0.07027814613829998
0.08828481481381906
0.14778596960949744
0.1947694310061539
0.11872255669907256
0.07770885264312619
0.11986055908790767
0.13408647084852404
0.07385786899788022
0.20053753634008295
0.16552847814532912
0.1645385017812056
0.09709764841055255
0.22183108232706694
0.00977537528044571
0.03018520512334725
0.1109209960894615
0.00018446557342277964
0.030044443669127837
0.17385125910978638
0.09904603068239975
0.13454731875991383
0.05730875223099968
0.06471608993808681
0.07310750000304184
0.19370220177053873
0.20785762900274274
0.19138745219554906
0.07116846980482486
0.1535289149598197
0.14859210592479205
0.2407472240423906
0.17992138363551863
0.14098248820664333
0.061155920420757556
0.21173329520778325
0.05214860299118367
0.03791243711014965
0.15607459543457813
0.023641803738891434
0.20190854762316462
0.21191089415410136
0.09256346012624951
0.01337796175724354
0.20057943982134566
0.013029034370676174
0.1285470609151923
0.09721910747194246
0.23841752874720754
0.05222622700951265
0.20031471057261313
0.20569467200623678
0.056484340970494075
0.12404995796687084
0.07953156872231827
0.11248699255686945
0.08187200040099439
0.16604644403352067
0.16626144718214572
0.050042501462993945
0.038752431824111123
0.07435855152509398
0.04644386679127682
0.018807600192535433
0.1968725341736408
0.034960419932814846
0.18928494836752163
0.10520825464221725
0.05431768536308812
0.028135932110103998
0.06399945299363559
0.14317163226502042
0.19933453898357878
0.20370420415062135
0.1321773824532004
0.019089902914010175
0.054935200928825194
0.09418233687752707
0.15073124102250987
0.20854222068926057
0.14424321679010432
0.14567205068168496
0.03433959178662843
0.22056820290502008
0.07970576415739741
0.1509055639645179
0.09112057542734694
0.20084764141522635
0.14025334021369962
0.1691932926163583
0.15240333996092303
0.1849941310701001
0.18870754693807337
0.07077031339580801
0.14781777265523158
0.2131211799999272
0.053427963246407334
0.07287937402591375
0.1896767683607111
0.18224980024876525
0.0461798080623727
0.15800605854303282
0.0685932384080483
0.1111956671277488
0.023641369209653346
0.15134308261963145
0.003064100187161014
0.07425347111495344
0.0028195053812169503
0.17944843314944764
0.13063500825506927
0.06864108968904777
0.027660092325764923
0.053155276521176034
0.11597170941128729
0.20921575057313999
0.1550174968503029
0.17034336704852235
0.12365203934099005
0.19199341562623756
0.026114357782509243
0.0023953726970378313
0.07008436835137576
0.07540219339785684
0.18515231693246975
0.07203327520421034
0.027238519090327058
0.01712487958267905
0.14670115073747894
0.17267339923900069
0.14563379271434343
0.18195402192011167
0.2036637182955542
0.09118064759453744
0.1332443025931085
0.006503563692409051
0.126832471343417
0.041564749313399034
0.07694543073454069
0.11088152046986086
0.002454835898882952
0.2094767079582076
0.18109044100789082
0.002317777636231526
0.008201646083165327
0.1380103099014515
0.08196110098142119
0.14342126917303083
0.1962448938287584
0.10958525775494773
0.18607180013781677
0.03834263485991582
0.11175186695734306
0.1940508844169807
0.025591872772219578
0.08662959494834128
0.173134924807795
0.06797637737814624
0.03439613534386079
0.13347977344691161
0.11927635764529436
0.08612855456636401
0.19426512940798593
0.21159516930967767
0.19312469431336932
0.2079561986066025
0.11750720286001998
0.1619659722112864
0.08154937164979553
0.16007832651045173
0.12065818026627302
0.17648368578396348
0.01659091426355619
0.17467819661344747
0.1665499740527374
0.11605915258741357
0.050458364372017506
0.0924863687141509
0.031097655300583473
0.04172799747826777
0.0056867554719981835
0.1102567600648028
0.12213930453087102
0.07718558987737803
0.14868986800071418
0.0048701105986896
0.032914877703378316
0.22232001062185736
0.011872022111022689
0.24921958049004564
0.16199587992021292
0.050872216464107854
0.16663938825461383
0.09604691467164965
0.0017408871292152947
0.09993337048409696
0.1640198975714522
0.1574772411968727
0.14420560893511872
0.05128725911749944
0.14286279787918285
0.01119105367632394
0.05883761062773822
0.17660936031073055
0.06592651715834215
0.03629319796003186
0.12190848286686962
0.20558900592320295
0.19035062563701383
0.018935287324289625
0.13353212304416123
0.10460787813798385
0.14844019948179135
0.16538615890799757
0.07192221945352383
0.03409957442751848
0.13405045362865137
0.08289569139813502
0.2169018172368409
0.17994279143144448
0.09424575165623535
0.18640277539249803
0.12657468961092191
0.08367147113945063
0.06663519510656463
0.117570394596217
0.048606458102911754
0.01879856887269456
0.177758966350379
0.05407442502245787
0.1456581476298914
0.11614489480567891
0.08775919324554364
0.21639112591510193
0.042164638617697515
0.08783533095223596
0.11798112791047172
0.08482625058390006
0.045855047853673954
0.15081600418765087
0.06632145691101345
0.028265416587705042
0.04293657571931872
0.012883282634732814
0.22902068233206
0.1806050279601549
0.17861322735314733
0.03573990639274034
0.05887951699040404
0.03846451580939407
0.1531446353988775
0.11246543271910983
0.08302144750352632
0.03014607892148779
0.1841660989379478
0.09753337727937704
0.0024525475894513803
0.024753766567659576
0.03394352080961003
0.14942879535860668
0.22339096658176852
0.18129612770943435
0.15014198891899078
0.23581266778556512
0.18985962651734972
0.12386707878672673
0.03272756189293579
0.0279141344915741
0.04615716682138562
0.05662231005298669
0.08294562969488933
0.05680368620758075
0.22959392896314307
0.15244069427292148
0.07190840034013037
0.1407713640150591
0.12141146942141845
0.14368323195309013
0.09678190089206332
0.018383420601379902
0.12195264934543983
0.13051821131167274
0.09950003188807731
0.2249042303760865
0.05028694435216971
0.06606841625563867
0.04103014785601641
0.24557424767849678
0.11391717474648613
0.1872968841309338
0.22425130233854287
0.07056616804988927
0.14051949040537007
0.16255051817717342
0.21701453500246495
0.11732072180355836
0.08943334522623073
0.008419303966665407
0.12025420891989809
0.14176908874226785
0.1554918992424161
0.15549716998597043
0.05783612301851966
0.15439275074799907
0.0018149770434491951
0.11240994000375445
0.07942711868402216
0.040278923838958106
0.11832414920780358
0.040483002085054995
0.18042003692087336
0.09202783532390242
0.20576429242840577
0.04714481382441817
0.026947123305977292
0.1828161035251099
0.07324289650826081
0.06374871942525145
0.016956599338664308
0.1079245885300133
0.03612612041463012
0.04857195214762541
0.11323278854461824
0.04085389688382385
0.02745758300509921
0.056324696937628385
0.16982318250647194
0.10013654222239453
0.15593689264450172
0.1390040224855865
0.15723737367457868
0.10376748745101455
0.13941835785474646
0.022396562306898713
0.04573651584263524
0.13538906326181055
0.043556137624357796
0.1598608272191535
0.21133385800861493
0.18935995073321107
0.10998495070230208
0.2491450389369752
0.03091716547337735
0.09681900829150372
0.08385417288662926
0.0049191205879333426
0.20852482864016256
0.1032519516430191
0.04102964285300032
0.149777282878096
0.19525002955863074
0.204299752703385
0.06941232635155194
0.15058686084938908
0.21146997078005642
0.1253126699328672
0.24377831354995225
0.1554019010841707
0.23536791224263862
0.05862453566660237
0.15468248658808298
0.13911083163389992
0.16826281726953085
0.03911108551774348
0.043106821003484334
0.14661425714490053
0.16532051114319637
0.06885761090611903
0.19601265535243748
0.1887618841365368
0.026307004902972723
0.015043113937585256
0.11796914149702933
0.08655463786292686
0.10098753218152745
0.10288052070837622
0.18883656008862082
0.13926676102945865
0.21045766915411665
0.2051310258637645
0.06621691026497893
0.00052017905362784
0.22032668254724994
0.02301262494963393
0.1953009932010863
0.057451856902746644
0.17787465968169872
0.11054144071043374
0.14694670217978656
0.08173703851012191
0.10398574507899096
0.042552540088329906
0.18878417908999226
0.1902259112193685
0.2176586319218933
0.1002965819785821
0.014878298907085639
0.15905331901022443
0.04913679531125855
0.12826359006251165
0.18736067628419248
0.017819020386542424
0.025654830126222404
0.08739471883058382
0.1137023076826915
0.005752390502260432
0.04143985725929504
0.1842279640494487
0.1533770939641654
0.0735092210489064
0.17773435354575537
0.06684651036182623
0.21143712819322194
0.20211018771864397
0.20640533022718452
0.05950037527979577
0.017424935046416748
0.20014768274564626
0.0801706552373174
0.060547593201406555
0.017672653080187152
0.05443694723424915
0.13912823521334405
0.08629147777445616
0.05394674945958797
0.1493420558024575
0.06253388259900501
0.19638601774280676
0.05103808042938831
0.03712838199226046
0.20255437234143187
0.16140833118033193
0.21173980189115157
0.05134845586239655
0.19640634364160023
0.18616152895258248
0.059204359708522905
0.09222765311941114
0.06962612870157624
0.21411742541549528
0.11596540722915262
0.08019239802321172
0.06944204874019375
0.2023055308280323
0.15059064555304286
0.17714164244419484
0.06909583335045241
0.061131504705244255
0.17250882316035024
0.16077181385642877
0.06335517859485999
0.015160221458185465
0.17438698817759068
0.16597393267610747
0.24497170663375306
0.1731708950927171
0.11506146415580047
0.11121838472305054
0.08566208336459723
0.10561666667319954
0.07949553772315593
0.025383609547211566
0.1619480702972651
0.13381706557641185
0.05128360127816632
0.2146373218660156
0.16491962667724228
0.03075654704304088
0.22244476567774896
0.07394115519068542
0.049999870970075855
0.1534494287794953
0.05622301376614007
0.16365827341188882
0.08616491376837226
0.15171737890876133
0.20376070016398096
0.056525828517823035
0.02730507266825092
0.020919875458856332
0.10899883798950469
0.050606934448649256
0.21933190152743162
0.08984267867143099
0.09914587483400032
0.1063103054465276
0.2233046685430164
0.05253781480111043
0.15238680800668486
0.06652963043614166
0.033074789057303884
0.1791504251920316
0.1288245687781483
0.14732087334285532
0.1746450639752656
0.19351501421619097
0.09278270505340619
0.08066877256177742
0.08488570065026231
0.03765304102871332
0.012349281020368216
0.16324475170915986
0.014169551992907273
0.22315310273732317
0.16588449532511937
0.1602989319817528
0.066561977729777
0.07863735738495511
0.1186371900413198
0.1102871398985533
0.11873079134458253
0.005579477631105953
0.008213728828084382
0.1121953639324462
0.018190749524359055
0.14617546048106597
0.22003997356861787
0.19277005508214468
0.008621713662058654
0.17599752204616997
0.18044874151903414
0.21300478065733336
0.02378804312265194
0.015693250455202888
0.06862948459172263
0.176740064708159
0.00013988258253601557
0.08075020231746642
0.13308486161962105
0.22287186882594204
0.1467453304608321
0.02488278248235378
0.07755735949133208
0.02643751964498849
0.16594219571875338
0.09507159409633842
0.06862872764215347
0.17323332268411062
0.09891633473593497
0.15582808176235338
0.03042469409367815
0.23797537671331673
0.08542608931550168
0.048906110483495066
0.04848852308775904
0.15272739373572586
0.05187407144677115
0.1471382570492046
0.0883781777788965
0.17877352837236146
0.13384183571340996
0.10708065199145796
0.10310249280180571
0.057716906942810495
0.05855381538534021
0.18687872101462183
0.06235485425460008
0.10985360546444788
0.1413927760641643
0.10984816029177094
0.14421913409419007
0.06168168947239592
0.027335896364473294
0.10736170042998172
0.11387617547730033
0.11353174237402042
0.022825772907035923
0.1367956845976052
0.15298540366557992
0.09790474927951068
0.09978313222367736
0.0867258347553408
0.07756525657187667
0.1680318639243154
0.18713080041579064
0.21156856133070914
0.024666629546675856
0.1744996683811931
0.0616748213509544
0.19310849179949519
0.020217794224803597
0.23003674328366036
0.05998943143886009
0.023177404939178366
0.18732868409507084
0.0582475702605045
0.08845873555404926
0.0825591758321776
0.08464520384248288
0.008081735450308974
0.11645583983232284
0.06334197536446412
0.12327631456913363
0.18894924315901315
0.06524767350552642
0.02332355414543847
0.06206491128264219
0.19048192490793517
0.17784822379851592
0.15522826782444707
0.20563394630749002
0.2163027003773832
0.044242628492709074
0.045135055280754476
0.08959583022218102
0.04050117750640763
0.11467971765581411
0.03789153508613557
0.22133091508229685
0.2216365574278886
0.0016907314393044804
0.16946851548500635
0.13333523024094301
0.03369497136175933
0.02146658089539577
0.0007508667875190329
0.19541449562322807
0.15621133083173522
0.037257118469357205
0.13789451071045805
0.12545746575676944
0.20484822350582285
0.12302124816820205
0.14443485717886653
0.05434218919188006
0.136153118668395
0.008346082484547074
0.17993179329577397
0.17000770844972077
0.06723317941735765
0.18970214438438293
0.02221522586259893
0.15659964254600844
0.20828006975907634
0.21408987989970688
0.047588579006064884
0.04517118632503423
0.1888185258301185
0.2180363329867796
0.09652944602503295
0.022094743063299647
0.23466369574542484
0.07993116492260387
0.04291980216096753
0.007767584278516264
0.23877944227235198
0.05412296447248943
0.06709442418045258
0.15865554729197157
0.16780792952032197
0.08373614031912983
0.22704087347289656
0.008821105564556923
0.0007985490543129689
0.10501436100073898
0.05395002189113248
0.1626549717774458
0.16733687051319704
0.03909402809960962
0.20081779599948846
0.2042264646202858
0.035362207590221774
0.17141385559512337
0.22632964087555768
0.03417950215759373
0.0012912380912838857
0.1961314880083315
0.060002304508545594
0.038827333220743346
0.0028912620628215088
0.20402005784886934
0.04210692265103588
0.06907525423781893
0.11155862414726687
0.2239730215026643
0.05559987989153328
0.17053621631205396
0.18195392247641431
0.22728533498096604
0.14348570146977438
0.1349241622785833
0.010400403080311793
0.16330719775836827
0.22510192592161832
0.06957652867654837
0.07965546028675144
0.09211908794074546
0.024809163519036465
0.04851587674360574
0.033099995675234535
0.1598636469481068
0.049918957046112676
0.0617485150290873
0.19465676806570076
0.030727592672154816
0.22395228930743827
0.10055601921154123
0.04061441115624857
0.08491488476923452
0.20445812760460927
0.1339671523972079
0.13149972735365917
0.220307880330728
0.0067950502515767616
0.2125946619480965
0.1704821399299432
0.06840892467030256
0.021177944384794943
0.04870668862843106
0.041583821850543795
0.13540801425803073
0.1952523818702847
0.09900967859658945
0.18431416144111396
0.02900741616656579
0.17126516283027432
0.1129265634379468
0.018755301821405466
0.07090243198726992
0.20069893428696564
0.22016760611228137
0.16028868513963854
0.16658135857379777
0.20069764346157654
0.10918257357352801
0.08599827854284571
0.048981799554583864
0.09953199982111029
0.13018375898373272
0.18024321208347407
0.05459779999916496
0.11446256449860744
0.09007153983181357
0.04729496167160952
0.18946655939529095
0.1917174225914483
0.22333664056659638
0.039928667423099945
0.01399913343993696
0.10915264376435307
0.20556912682496833
0.09569424781966734
0.23505421184088057
0.029815037304266604
0.05851399128379904
0.11692522310946743
0.0798631811147344
0.2107637457109689
0.0540440839319176
0.04858444620201312
0.18930237661948654
0.0927047154803397
0.13037157126167845
0.16135265668612153
0.17742068522680812
0.16740378649268683
0.16081005808983376
0.10188591864515295
0.17364821267763153
0.010116136356705208
0.19335116817567957
0.1738263792659102
0.07268809746632077
0.011225429267570221
0.14567811504479675
0.20133680953119623
0.05918704284272133
0.05398573785116503
0.04518653552880021
0.14949349258145386
0.1405416617618784
0.15758972330446958
0.21500045589086644
0.21860066866731717
0.11113098554674322
0.22466969300481845
0.012486266425981838
0.18440619291224075
0.2258065568110177
0.03050686851950292
0.009697780051195034
0.17750344537526855
0.02916549957182719
0.22415284300191607
0.1723336242220028
0.10974334981427367
0.015950208675726895
0.01283383609032865
0.05079141959245604
0.10278570987820561
0.06314176093884014
0.12971206391612633
0.07884504399078512
0.0824359492330369
0.2134007790725004
0.07131853721968369
0.13769231445184651
0.13043230542814113
0.14395382183698296
0.14131335945898071
0.172512942756883
0.016808874397757172
0.1860204676924054
0.18240472587395726
0.07840104483314918
0.11968982595633845
0.03333290222626605
0.051030081504330464
0.23665397396886528
0.06654386953466004
0.17863186874354064
0.21415677299191027
0.1608580800252001
0.048009081139275475
0.09133053175793188
0.07559057881865429
0.16709964477023048
0.03214375162163805
0.008781556244041196
0.12228061831855294
0.15402356288194166
0.19368071678635085
0.1832141222843557
0.17007986624560065
0.1665626527959908
0.18171305578454444
0.03357023195219181
0.18509695594620457
0.12971506709128536
0.15091637737157299
0.21136794014695215
0.0190045866408578
0.003684564766004048
0.1318731269459507
0.171822955112939
0.15732533088599343
0.23546650959487903
0.02137510994364035
0.028865087735069378
0.1985318547474521
0.17171853607348422
0.05440212235492227
0.047954083067639305
0.04991602653834703
0.18412000410223112
0.10765544296387458
0.03121331560152968
0.13891519206303143
0.03307041174946658
0.2197074835606789
0.1283655935630886
0.1641453722271502
0.18987495686177125
0.0712133240364235
0.009803288848039533
0.14395773444425125
0.10854848371505592
0.22715774223639112
0.210275927308233
0.06920237594356005
0.07394578241920588
0.1732495022134985
0.13069552935126366
0.13071502699636134
0.05630367000979749
0.1410779956557504
0.15842066756697049
0.24448127329044544
0.10978310399961119
0.031385912670855005
0.1068785511000534
0.15990426050760442
0.16738714901274343
0.05497096086864663
0.006638005670670344
0.19599144941139604
0.22126806249609754
0.18172537405719355
0.20550174079750474
0.06706974952659496
0.00009220159824324783
0.12786698163653779
0.23727177890807657
0.1351963929167699
0.18475381845563602
0.0842278864837933
0.0799247115920882
0.012384301113321455
0.13759372296663044
0.20353703733984482
0.12821579322982213
0.17339208625267422
0.2272396914617678
0.05312364613587753
0.24451635317951706
0.14111144329442848
0.08657728792847
0.08159657940101157
0.10037025531544853
0.05333921686247505
0.001738948062305016
0.20587296336307684
0.2117329689070937
0.0545453534053755
0.19785941342487684
0.14382323334908012
0.01036933789720594
0.22839320964628965
0.000490985167705198
0.2053326137751317
0.05602598865540896
0.06540570564143236
0.0737201156287398
0.08399357811326162
0.11355556878566693
0.03153757648243832
0.20545128484975028
0.23625049332759995
0.14815146155905487
0.035187894798017996
0.177767064531792
0.19866995030445503
0.06171257086895591
0.05653039927618919
0.01120607462011507
0.17056205900053723
0.17203693964047376
0.21655922514849155
0.02563999278620444
0.08424820206922337
0.2045658283881297
0.03106400673294225
0.21492575614177611
0.1280924242258578
0.019096062901280044
0.19802451592160883
0.012658795360460273
0.16849376056266333
0.06492603985491253
0.06904694894777619
0.1995682017487788
0.03858218194014518
0.18701692742798562
0.14157918247034748
0.09027438843962232
0.05452628803289486
0.07263811117397923
0.15321557709983533
0.008628911996160085
0.07932849696544471
0.13010871401232138
0.1608002120961617
0.07237768913144048
0.01903026181404527
0.011421183357582996
0.19912034381557925
0.057411673874990514
0.08087548555430907
0.16553548198182277
0.1492463792751799
0.06901189565345305
0.12534795535621546
0.08417020628377084
0.01038050492162232
0.13655137387987162
0.008490350904449292
0.06028693683287527
0.1815292551357312
0.19048784663520388
0.026078247703806744
0.19518931576689394
0.13584774564145682
0.1332979777155123
0.1174471132674213
0.08754260733402341
0.19425458696005682
0.16028813931584898
0.18827680448611908
0.18512644035621822
0.08422570587028351
0.08560154529881595
0.17881799123729597
0.0847005626163495
0.08933584245782054
0.07994254669213059
0.0778119243200233
0.17118280568602767
0.0933118025865218
0.0767291729010207
0.17264956278103077
0.11946678968371295
0.04883329605401474
0.0747289914827307
0.019413091563659054
0.1624355730790392
0.0508249192964501
0.2069867738294831
0.17990163866744563
0.07501856705817184
0.22742853998572474
0.02502804664395908
0.035622721055299414
0.16463853934516604
0.034978597277527494
0.05857247483323355
0.04785537688025391
0.13313548164896083
0.057846677915557886
0.013434425335104742
0.18254574228506776
0.19501244336003984
0.10211356399280452
0.15782191008192414
0.017426868935853015
0.18814598270269817
0.06299835755985483
0.050235361678438784
0.19069648459921393
0.20242991826354476
0.24029746017967743
0.11792204821750239
0.13032985160253993
0.03141948634118333
0.14865050057368373
0.13179962857617203
0.17941215372562552
0.0459192180055397
0.1761867569152433
0.10111650975897889
0.08113100005166396
0.08494414848675197
0.035011199417736893
0.12788303974796394
0.009912746270229644
0.027855117840281492
0.09712078279980066
0.1638195843923763
0.1859272221899476
0.17946989204738104
0.007105392098287209
0.041178931454077625
0.06377781846305164
0.11992408973628409
0.1239150634296686
0.049928866620658895
0.12072655911886258
0.12626174042770602
0.007789933306561549
0.06861951233559745
0.0008462146644792489
0.11969373224964422
0.0020017214956707754
0.004060530225535459
0.1503779227317881
0.061992218535473154
0.1321699681991614
0.1621329895003267
0.030240580888520236
0.035524769253975
0.1259537344454152
0.12925821333812387
0.1361348655872067
0.07185931365363817
0.09496419912456881
0.02765117023589469
0.20108251801364874
0.009765388585267237
0.19189038543005538
0.2201002531540111
0.04539504806343812
0.14284637885036677
0.0048557769957492435
0.17900136511988904
0.17567676267788587
0.020724380823074588
0.1901950428632757
0.05528011114109757
0.13582144612182961
0.1297410940646989
0.22887054221826975
0.19603785943766194
0.10605550044546834
0.08737783525988592
0.13488096112674913
0.1956302585560796
0.22723776130598142
0.07178959880321142
0.17812982827563212
0.03354701736445868
0.01644087228097353
0.152721327691473
0.04068263953417693
0.2485482909104648
0.15646151233825045
0.14554673288554554
0.07130177176315458
0.14193518211845924
0.03719561630842643
0.145334017134364
0.041662733309854684
0.08383462308294182
0.1351410524983087
0.1273767465438913
0.05462007346713356
0.23171815543537105
0.17640812616301607
0.11590802238244605
0.19250679701267498
0.060172136225626664
0.18288071074384246
0.1952608649709732
0.11480354613847674
0.21930994086129796
0.1567720322034627
0.22971357548945417
0.06226337395739506
0.14395148341348446
0.0725707644212142
0.21400324943445398
0.024685002238296717
0.08627243415336663
0.004765503707190784
0.14882244221347798
0.0005022322897011647
0.07451935960942754
0.10653293475500242
0.10365909480152707
0.23446701791110522
0.0026012128106649855
0.0209891228015244
0.10091027966527541
0.2399524168440818
0.11069233472184867
0.19017268554909994
0.2167898288380451
0.019397935511990223
0.1606785371665072
0.1795443774699187
0.008655064929671672
0.07492325611975557
0.016670413322052328
0.17994922177926473
0.029213227589626453
0.06157612719849367
0.038607319737622374
0.024757118962176954
0.10311990414786847
0.11216423791357777
0.11400518122515345
0.22063906691927018
0.024781879840086427
0.04856727606674985
0.044845361187602704
0.10573344550459822
0.20528431890840101
0.0358425950797133
0.1951104413322801
0.06271198080328222
0.1669934768510778
0.07291919273990909
0.008879152937684492
0.03339143661057714
0.11023305204356233
0.024492896385719363
0.08366823569824496
0.14202139930279536
0.14435983979836206
0.16277819855469974
0.025873817863288615
0.03910115448906937
0.17486200793653647
0.09345173563790839
0.12219902474315449
0.013630972507137976
0.1690948778280026
0.11009558286878987
0.12572483687164013
0.1175901716301244
0.2483025914628786
0.1394782685064082
0.12844530328702813
0.0188937391624044
0.017210569626546858
0.03900736317488615
0.22430463958577618
0.0861407943472666
0.20591565913847898
0.014482491679819909
0.15037952526487167
0.10841468758140609
0.0532751294623879
0.16860359781557488
0.2369474556700386
0.12952992287110002
0.04932521119792924
0.09011376712329495
0.06612103743098911
0.17940593570242389
0.06449515977394894
0.20359459383895967
0.01722545089773142
0.07998840465490804
0.023484258672469466
0.1699971513871512
0.1482563713408045
0.20884170866737703
0.028438214777852033
0.10588416490914895
0.05394431052286096
0.188242523813579
0.16504601501927227
0.19764709980856626
0.0060984801281824125
0.001717167856964586
0.0685590924547588
0.15140515408996855
0.011797709991960942
0.13194531283493244
0.18216964684503198
0.04550689980510927
0.14190321354676066
0.12603239646759526
0.01850405475438054
0.05110864240262564
0.07283601130664047
0.06052585981501858
0.06585052466160285
0.09551715146561546
0.05085785093281937
0.09651572012284096
0.1752203872707595
0.06942095297061356
0.04987443374167116
0.02647539353433882
0.12103403098381815
0.03796890340295627
0.19399463492548533
0.12642562994948836
0.038093683470314325
0.0764921732720055
0.21892519816302228
0.16550704318360254
0.18128599109689933
0.0942254174083838
0.0011761603353839625
0.19823685920550907
0.014200946316199838
0.06359774430444017
0.022844740111471758
0.09385755762092306
0.19845059715826693
0.09302722690692447
0.08303047208974854
0.10850749910316733
0.020661859247400313
0.11967800844748928
0.13250775428322834
0.13588109298018602
0.09618759933765621
0.23036823319343155
0.009221294886203662
0.20776038725623233
0.061907332929553784
0.18578290410310883
0.044142441113815226
0.030957370506412882
0.021269432351300684
0.025584509454081705
0.13385412192197987
0.19578288753303816
0.24694656513963426
0.18455859198313543
0.14810645956395044
0.03559829420259443
0.10704662346314568
0.24909336401364887
0.07646400092466324
0.13871908753569978
0.11243420604644858
0.20649093842395977
0.18529559970555373
0.21002788897643157
0.1379370180927726
0.08354116382250312
0.041669926555237574
0.1602642261570064
0.09000463766077897
0.08109115724041145
0.10041628469970741
0.2357498247225729
0.15487696436170842
0.12282374809051458
0.09282959087756054
0.17828442067041028
0.017397600327875837
0.1673767014221415
0.2106490491168042
0.10003867819443855
0.029748461248884497
0.053825595149357607
0.09518413687817688
0.09462170207739425
0.2538221700884358
0.15819189216546947
0.014016756556267622
0.018424914829790594
0.061995608716217274
0.16799552767681197
0.03232834382199599
0.21934387122535773
0.20208406960261605
0.12647835744577346
0.019126687450599814
0.06146516293996267
0.07936343592978722
0.07389415452240027
0.036409398660590925
0.026908519826734954
0.12483706834210805
0.11534485058275994
0.14252454317032123
0.18782918239859286
0.1916168934516372
0.07334760499931897
0.022096303942513298
0.07173138037526192
0.18853028885397455
0.09523914755177336
0.09190767155846097
0.07463050082088168
0.15518835022299438
0.0798170869007334
0.1515822946021071
0.018504059912355743
0.12764513077638479
0.01031750907350512
0.07158281279796298
0.0963087922278875
0.10690047482269144
0.018672352322547898
0.16341775431188504
0.1969763209883765
0.007858215003892072
0.09844274269862319
0.20366059072424295
0.003595269959055171
0.2110103869067951
0.13586403033798333
0.13166805374109655
0.0041739544884703906
0.08527628237606634
0.03094535351010346
0.07072809669752587
0.16632567930601505
0.06121399099820076
0.20379538074414205
0.0428887412919
0.007193349786868179
0.017689591740238847
0.179740058240196
0.13411107930464752
0.13889648093280824
0.03460458044382397
0.21528556886832134
0.15262834293913302
0.15020386916039424
0.09295774564168231
0.15301464218092112
0.1612639557671506
0.006001184634544104
0.18960943699978366
0.10560972443174654
0.22534825723134932
0.19196645462160003
0.15193045328963967
0.06700127979195318
0.1721402542658029
0.012319821299822606
0.2125209035868321
0.14277241851042521
0.07738758684257789
0.03139375635272506
0.06216567815585712
0.10004878925220989
0.014651855531446456
0.0566795969076505
0.2172038845921364
0.13194101498392832
0.18453149179950792
0.11278245775871885
0.09598477652837775
0.18584052948877816
0.011814946402515155
0.09312354114776489
0.08501723666809846
0.0780267323137791
0.0689341016621243
0.07629396898728763
0.03435641862053726
0.17058085879622328
0.00508606178666692
0.18304353152160424
0.258088779482287
0.00345053899669637
0.017100172138301624
0.0914186908848291
0.17672866449597682
0.21619456904007261
0.04997428560239045
0.02443803487305351
0.044247123262236975
0.04660673594946807
0.0014902396494843543
0.016066607217921025
0.10665467386300236
0.19227778670030893
0.1975749067537868
0.017169850343527342
0.09810114422807004
0.09134606344265057
0.01697852579603784
0.034022421670840935
0.10549306946034154
0.0904851567045153
0.07299164276077336
0.11430481278561067
0.0474657482991938
0.08015251667985304
0.19467188039319905
0.13556145582629747
0.1332660012113392
0.19385525956092597
0.0962797911969058
0.09516080780595768
0.034052171462273254
0.22251061806126546
0.14998709580093555
0.19217826159930326
0.08740130198749199
0.14969631685578993
0.22342207834424413
0.2142804523635341
0.08258120710633103
0.10663191414270524
0.07249372531411664
0.02597983510008688
0.11963530070622658
0.1378469994346725
0.1988231881131938
0.21037666099416688
0.090620200475086
0.1437355913349682
0.05071124562716542
0.07163163443216904
0.10039317888485182
0.028832306388608078
0.23526362408459886
0.11602877829978965
0.15082586654221994
0.14962462119134481
0.1438278902539786
0.21382018540586026
0.07998523793016218
0.15776186807734427
0.1501228977134447
0.07075744426912862
0.18244084781843134
0.0317058983117974
0.14132275686332513
0.006964540350110759
0.20026993265574258
0.15540424940568054
0.051805631086508125
0.03258413085399117
0.08565682893269319
0.005534671525075046
0.08090621000046985
0.14875080866522758
0.0961689415789959
0.17582195603065937
0.001375669731353822
0.17820599460155132
0.19368775507267602
0.20750179617249467
0.038038427039499174
0.13115664903636212
0.16811604530872154
0.192968716340833
0.026535753713615162
0.1562007706712156
0.05203001771336381
0.017538035617312514
0.2168338377552118
0.22095260410552042
0.224642579889098
0.024865124544550813
0.17858348830785145
0.030558550374366486
0.0509566895007844
0.09515355507743374
0.15748832818870837
0.019518062740509375
0.07783537062729555
0.1994623729624772
0.08841993554213212
0.1366694069762787
0.017128896339824097
0.02727626093747345
0.20598936858021374
0.1719777654445858
0.19262670431393658
0.03885621292769025
0.08338458653897694
0.03168271059091871
0.10833404630630944
0.11770331694533534
0.15937040388752038
0.17753668490412894
0.1150539523529583
0.057414946141283875
0.23643213520951747
0.019920635209956798
0.1797108108258319
0.08371234935857112
0.02391271282017953
0.12485279952926183
0.1956630105340653
0.016187856741440205
0.07448116562464614
0.027655766528651413
0.0856890925369571
0.01294749171135315
0.11151420420129043
0.16116073055856175
0.06561559326267224
0.0867655006852216
0.008655020975141215
0.09825534674787162
0.2286106623986879
0.18081470743176134
0.10501825444215614
0.1950252148416308
0.02503714387727442
0.07085777554563087
0.1423355893079257
0.11661603641081501
0.15822926915254026
0.17575226659202098
0.0399847414745225
0.17325739908171767
0.11224619910085724
0.15315159927422078
0.21803960678597673
0.16179054634016687
0.0832454211479399
0.06518479397420564
0.061199796295530934
0.18610875219302697
0.030747145942358056
0.12191661168615613
0.02283673970426079
0.1511744799146146
0.03417284376025466
0.12362780120254839
0.26903032837036467
0.08839788855619718
0.22196349299901916
0.14845172593457925
0.1273598894176374
0.0905033297940144
0.19423420923624457
0.042904775246878024
0.007536495840838761
0.1885743953676741
0.11622967245075924
0.1024036069237508
0.09645558006496278
0.03982620928477822
0.0009240278723690331
0.2192631470030265
0.20848835419777348
0.23426517253771598
0.1496002994669236
0.21160866582325305
0.17660932878784444
0.1935287086942277
0.08497992625122175
0.04164118356095188
0.15055311006830252
0.023986787394457653
0.09536604410829333
0.19909099310575834
0.02061701873870585
0.20130674837860918
0.06679295536852226
0.055707851920654895
0.16367682236286282
0.058966823542274026
0.2081368057170998
0.011216256827977285
0.029312118917603703
0.018494931225431003
0.17518049424083848
0.0080945383355767
0.029539561648864565
0.021709304017572595
0.04939020224697623
0.026838340311824933
0.17271566583180956
0.009399782060249289
0.11464411294511904
0.1290838843136264
0.21821929747915653
0.16608140136900748
0.016053993821267282
0.06533700371050968
0.18144762180225368
0.073319743771678
0.01032794375337733
0.08976431249647304
0.02821516466066204
0.16891892533872963
0.05888673601557315
0.1362911949096972
0.10129987681365436
0.03373580787589179
0.19514278567232715
0.12183095244650498
0.06591827777642023
0.012011202313521525
0.08818925700694916
0.1915263503043369
0.011431392265226128
0.04507073979511418
0.19098254887107635
0.1292093694204039
0.13941111260794292
0.05012644999650825
0.14632849274025964
0.07030455276257319
0.11851971562906195
0.15881400639482532
0.023717328122156264
0.17586344472626345
0.1822936476307032
0.0636149582227775
0.0054328455056561805
0.02887234527814797
0.010314995369563743
0.19781622053211012
0.046243230066779814
0.004791135228857459
0.11805457286533809
0.06755590197655097
0.049011600826218395
0.1135486813138227
0.0975303347149625
0.22177640457701367
0.07367735016392628
0.013246724176683673
0.16064374097006556
0.0635229706604997
0.17538739724372746
0.009955195617134685
0.06225683790770047
0.20814389035567385
0.10622309914744497
0.11747855451942077
0.18171520723812243
0.03824665357681768
0.1110146888383266
0.06525450223376755
0.01925398816798976
0.005538046256345614
0.21890363346498182
0.03833730623863576
0.08530129298548898
0.005025208316796647
0.019828574417748504
0.017101966246582247
0.10336500276843652
0.15092272048868258
0.11498969742864769
0.14745122733610525
0.06019045440401449
0.12857220095722424
0.21432403209531603
0.16883197424537605
0.22861024842484517
0.15514491886370632
0.08867621538253212
0.14463486695526084
0.14291840670525957
0.2285301431433353
0.15677730802493353
0.11103871738105217
0.2261256179891927
0.02108125103688251
0.025786987422701385
0.1783649926706895
0.007639453940426496
0.10064093760757176
0.002609265101951112
0.08772463761127786
0.2213715367990156
0.17258971713739746
0.08814482798328738
0.02015557937383699
0.19793538443863024
0.18477276911455556
0.1506282138809636
0.22431420200331456
0.237967629056273
0.10544019336987766
0.22281642716663583
0.1776937589499051
0.14800861055970818
0.09312900784055302
0.11826159380550187
0.11408946165488311
0.11849442966953672
0.041487311427294615
0.05140053905628993
0.16371765578094943
0.18879247680922287
0.006671142957169919
0.20600774734324098
0.07517135096309108
0.18940415963403093
0.08968060202489941
0.02932013422266156
0.2090454183588943
0.060692995732790765
0.12532321812044314
0.0412251250187675
0.1856937034351572
0.2085344304218649
0.2188146216283091
0.10601802357322605
0.14592782070433383
0.023461764160012825
0.20224635593388632
0.1655788012588406
0.11082384414567635
0.17837198331625484
0.024332777330201335
0.04166102603595827
0.17021614856537043
0.1661366313447225
0.17513294714494446
0.020341107662270458
0.181169401930313
0.12080317359485299
0.05643883710853128
0.0003488319836951564
0.029321112579915612
0.06505005090978992
0.1828825856621494
0.07997186735768402
0.11580458185188465
0.12507008251075835
0.11207844255851045
0.0673184146429853
0.1371669168704788
0.08002058785739176
0.19737403988728902
0.054902634616642784
0.0027777380270533453
0.017622098349055714
0.09573877641718437
0.20531534898695591
0.14958342824332574
0.037805320645871526
0.0917904617834027
0.044854405763497834
0.22347379383777374
0.15210475366584464
0.1254889260738667
0.11186642463369069
0.16091756072944918
0.04552794142546598
0.032758776549492795
0.18887918978897922
0.1917078136499768
0.04097630244563967
0.1898557450586806
0.24692014786437727
0.21212040261752713
0.14272933610617464
0.18732669429079163
0.2023021508666366
0.1535842700096906
0.08006824246530636
0.13944762386178536
0.050303115610997484
0.2366788841626788
0.013356052757873904
0.2017588570933559
0.055089695552417085
0.20396241093113715
0.03884559692793347
0.10301481493338052
0.043666032900013634
0.2070454652832406
0.15067062298133507
0.18486805781750854
0.020440282193219573
0.024263445656726494
0.12478158645626793
0.1309409218253404
0.01342212123534613
0.15379856835013211
0.09774230719578919
0.11384903262381192
0.10068150401157637
0.1501643454674688
0.15576086041614598
0.01963527476597887
0.07742619775229957
0.0638299987101782
0.1122461878639334
0.2021500760692886
0.004297102664189427
0.1912312177998294
0.0032376297778682348
0.09193965600051271
0.15756983001340996
0.21447485610551462
0.20329340998048978
0.054269469348160244
0.20199039640457309
0.11052292890700466
0.1095091615000509
0.06356442333951211
0.005691317043517869
0.15016210931690482
0.06419328715166328
0.01853520176466713
0.2089402781314753
0.10980336027592709
0.0038119953593853777
0.02263237235381979
0.20505834782519153
0.1782773376501002
0.16090121169248844
0.0172304877538399
0.06820207860088448
0.20447548435756197
0.1209495473648471
0.048298845875133715
0.20544972109567453
0.17051529651568784
0.06836124440968437
0.023123623996703264
0.054606940503451905
0.09234532476075566
0.02973006759469935
0.11886096533514658
0.0027472789336183646
0.1869780102999539
0.03912175723254336
0.18559029232405744
0.02379194064303628
0.15549048184838257
0.15768701909355945
0.20873145120036132
0.058167624178984835
0.027901222631462868
0.20811049021512143
0.10594356629249535
0.01668357234855357
0.05246764130360265
0.14906125469235343
0.2252559743153195
0.05917774500125717
0.00561226210151779
0.1851145087402809
0.18638990212076587
0.004838025543646936
0.037278265309809766
0.017709006844554762
0.12386538824614535
0.09487764656612976
0.09771158970489405
0.05170216117669636
0.16166412683319215
0.10328204291454793
0.0044529276327106475
0.030327236656526313
0.030407448809451974
0.09832376094768698
0.15509068388053715
0.10465681398996086
0.015503206533396829
0.11391755933863515
0.037493334790578134
0.009651032010582969
0.09349341140401014
0.12019326275028998
0.214824552998704
0.05704484410784307
0.02048697921945689
0.007544677598516916
0.1296117664128059
0.03799435899912653
0.17647221717328399
0.054315704920479914
0.19017104032473836
0.034189160930933764
0.20411811815012726
0.10197969640286458
0.05072392457675726
0.02248173052296306
0.15578484315825145
0.10913306352174988
0.06760655809978094
0.10869132456040469
0.012022880311370651
0.20261120010711167
0.18197419818674104
0.07621406332324028
0.050552799937826194
0.16472500186770966
0.10136905719206449
0.008146198303991674
0.0960970203331527
0.19208791877703285
0.08413227613502323
0.0954693846956797
0.08689677292799358
0.12273780539016849
0.061512749327772474
0.15131976557705484
0.09221550117592751
0.1504341474835538
0.15454248242697957
0.1626562062203876
0.014106760655541485
0.0802225689609642
0.08224375929915673
0.102207472021155
0.16913956150354048
0.22901448608009653
0.05337013414102006
0.08622077840278941
0.07199851291997506
0.1208261220246519
0.10934723235584143
0.054074487602407496
0.15226991808754364
0.0809188724323467
0.21885595152785126
0.0454985339770212
0.07366121991241098
0.006808268195616885
0.016091238192534253
0.1072999644699944
0.02971252544146173
0.06696379177841849
0.13618004395246414
0.14782699682570669
0.2082545118126611
0.1550066724682707
0.010880952450575009
0.04527161032826766
0.14482454925028063
0.20536229560504196
0.005873718546973353
0.11186572759716401
0.02352796706622974
0.1357496309219093
0.0546132443770504
0.04770066529335526
0.12332809589023097
0.05427225755520812
0.1770820570027388
0.0667736228928771
0.19360433842891775
0.10221569279869606
0.07315975057347465
0.19673436034754846
0.18627123412818164
0.015445347265569825
0.1297520735297066
0.1819763634466571
0.20028926681257944
0.19257796254983206
0.08248304905436503
0.21248719196649274
0.053333850870139574
0.052845516596834646
0.13109614015747317
0.21028085539151645
0.12920607122922934
0.06698089195618925
0.004769671258363354
0.10516729876651681
0.005880140060149498
0.18310082522242546
0.05287407916538933
0.13356064019578087
0.10999676355150216
0.21250791008244893
0.04570402705982891
0.026591197532238632
0.06172431620591009
0.06645227548723981
0.17113093780585023
0.08241869437986327
0.049915680535378044
0.0055898506900483
0.07210674247948662
0.1462917224704314
0.18923060426453356
0.18613721876151507
0.06720520380228912
0.16013882739301938
0.1321611792411634
0.0602817790624325
0.231920871777434
0.15490918298702577
0.13416177804309828
0.13217516464488827
0.043063084504079294
0.0070632535328610385
0.10625377301457692
0.2159649441915197
0.10652460723331353
0.22040248288321668
0.04870818428763066
0.15470880261219153
0.12150492657180331
0.03353145627792949
0.16973354723124504
0.11465819979822822
0.008003180785752082
0.038774577955089755
0.04536345745908789
0.028053143967593407
0.18275567042001567
0.04520785506488809
0.049648290398189944
0.10193970058089208
0.07436461709058025
0.019528335946503956
0.1719428892598082
0.20679765153323298
0.1774735542405569
0.08333850552538541
0.03188039168613292
0.033804436513917784
0.17634485509446313
0.054813166559549306
0.23893730380883876
0.09890805687250116
0.2379020018713946
0.04791446534186453
0.13302642776066168
0.138547453780236
0.2164293529233415
0.043239343298354466
0.06350383543586383
0.15370596600644182
0.09702422117889968
0.054929431303444444
0.22225909000014335
0.15511821485681018
0.16333212433879604
0.1479973909413932
0.1437907391007242
0.003358128152863376
0.05050571020406715
0.22841400226320957
0.1661951056744506
0.0340662745454211
0.15662898649679052
0.0012965772776309188
0.15041203913312678
0.15283405159226932
0.1995984088910076
0.15438984129390365
0.2189717584081502
0.025997014062828894
0.03812951599259471
0.014395478673176332
0.19422820393818024
0.18836538317783133
0.07245490482666715
0.2221985919257486
0.15456238375176282
0.050632808982964385
0.013891035534043302
0.02177783228661882
0.042207813255056105
0.07365171957692679
0.13587025509070258
0.036898377608668514
0.1465305514677482
0.11932350044771707
0.01869100369320579
0.03215838692706378
0.14472379461107
0.13603674509531705
0.15066187260024955
0.10540063277421499
0.07022711842630204
0.07075302506106693
0.09905104892366107
0.11459452639637067
0.16126355254274766
0.005701721449418095
0.10223507450076129
0.04553415569959655
0.035679356846463464
0.046532566056718204
0.21160398234377634
0.03174418500624213
0.0018016696346379668
0.12230806272617104
0.1628730090004968
0.09364415616325664
0.02101622960545933
0.10832161252621132
0.08832788670245384
0.10901117417761587
0.10970650762324746
0.08366075442801804
0.1330755794711951
0.166616065618308
0.010700678533487835
0.0024402012293970915
0.22236844420817034
0.2195031138672062
0.042332981555393986
0.10769642307093323
0.07484637787824258
0.17998522956965046
0.1809127573664303
0.08261945352843902
0.00898264668212964
0.009765202003506923
0.23672408327182648
0.05071052801013855
0.1514768442918424
0.14467089060369287
0.14268721599663364
0.15435953119836543
0.012703805123869344
0.06352887051959918
0.2046709245418482
0.24046253911456902
0.21677107749100752
0.0008417318621793574
0.046077153599306836
0.044162505507590225
0.20740439252174278
0.20209115089952664
0.12273291647372216
0.03666819446378852
0.21732200786104813
0.2057682822420391
0.07023516391281304
0.09184430158361391
0.16642910037848663
0.13446295781613699
0.037951982615283084
0.1938496343758919
0.1564243197956784
0.0753239383694542
0.052955858733968415
0.08857561436893661
0.11877847972542964
0.025078639716819874
0.11517666708054015
0.09469885887546922
0.10835112222266587
0.15083029848908905
0.019092916305057623
0.22182934492388068
0.1108759328568009
0.02050295207911083
0.12883068590851618
0.15403208272813312
0.038760789933339604
0.10925616678551427
0.21201900166854504
0.15192910896777956
0.15809730078838286
0.10353475623771646
0.029713428801483137
0.06502724666311373
0.029718563071007814
0.09194587734235417
0.004256913462024305
0.19568129337651213
0.046765316751820704
0.2359862855158548
0.19893283289512448
0.2327061395143396
0.13357884023258848
0.1234181146216198
0.005533927502511132
0.11736693308789119
0.10016188533618398
0.09908755477944618
0.057304575346582114
0.003368368876414965
0.14662575079611403
0.07981434705533473
0.14275116996599718
0.15187850507960335
0.025141044055800293
0.03085967556316974
0.03146563849762418
0.19063538686423692
0.05192946826396898
0.16333317795484267
0.1346862549440282
0.0677254823531721
0.02575227479712019
0.07209923971701164
0.13193383324159463
0.034742974988165594
0.12615240922363852
0.13715390265866365
0.05507062168899691
0.0012639766400594468
0.08025512272655436
0.12255179861507494
0.016698806314440467
0.013459087457359086
0.008872724109073015
0.20684606800643798
0.024151963111919264
0.20458984382360573
0.19674071299607018
0.19382415181354398
0.05704453479836556
0.020024503669647357
0.15998157095705964
0.17106997847533978
0.1203862047942897
0.19511479886155297
0.14692245969808748
0.2360162252194266
0.06884282074037727
0.01831954555661584
0.13303971967586842
0.09516745012993234
0.21840564360699485
0.008561723157957758
0.017268150064999
0.006009685634417207
0.0021021358855564318
0.1807863942364274
0.1224842529717717
0.044654691561281705
0.20108049123209623
0.06287425457940474
0.1320766344111643
0.2094354154070334
0.008219801334376917
0.2140003781278362
0.1233303282199547
0.04280777953284748
0.08667491858448124
0.13044151032036497
0.04926787089438181
0.19693807432326807
0.1652780216571389
0.08715261975667891
0.22449133942939922
0.005762333844504737
0.000700438028634607
0.08856408059691287
0.003417948180951995
0.03032772547363252
0.2219711356630284
0.07314106584814045
0.23250313616179358
0.06042103126202441
0.042567252584826416
0.06151678696825539
0.10900976584515944
0.028758430137424566
0.16631070782599505
0.19689173172715974
0.022503181289567076
0.1690256155923323
0.26507162997430206
0.010220330667641872
0.02193020216705713
0.1531778606071203
0.0492242050178747
0.1374983679695823
0.05292136059980983
0.007700086271803164
0.02175456283503753
0.12463447484926327
0.06080654953562589
0.19278439081753565
0.09607830420677249
0.18584696389621264
0.026268979553506867
0.04202758231313327
0.12600179281993068
0.13138437327977695
0.12484698191961532
0.0006917438759583306
0.016924948074901598
0.17706419204667914
0.18391405684027318
0.05392705534629592
0.10044852799313807
0.14174802321652044
0.10261387464229722
0.13415432341865294
0.009259926789490117
0.05721531679311504
0.09202417661764672
0.21243093425703524
0.17070408155764427
0.07587126904865667
0.01758186103165186
0.04598470872093638
0.23157868776587257
0.04921821663637739
0.2107301150637511
0.1156822076015175
0.11177906815392309
0.06202026657356841
0.10653191765495655
0.09252928314940514
0.10476534723990502
0.18321034591400004
0.15464388628243403
0.13240466750695185
0.19515579168324268
0.0944310419608524
0.12066073500428415
0.010958817358284542
0.202950055420542
0.18876329052645602
0.13982912476073023
0.041156336071568454
0.0896724902565759
0.013103214505799496
0.08445880441576925
0.07538533793702136
0.003589143197945559
0.11411901068602848
0.11707284307531376
0.08101215319157967
0.059973735058019735
0.18646645121188998
0.08289384440862034
0.18664642587462374
0.03845119879210345
0.08763118734176166
0.01095680887350922
0.0054002412649069775
0.007222351969526208
0.06868970472682943
0.05108607627701471
0.18970463260385442
0.08257483478234458
0.1854403394468453
0.22176872048892596
0.00903733957522031
0.14207820362311704
0.04079161620192577
0.06378306827700503
0.02293005046312321
0.1649753419054471
0.22736102745530984
0.06676002462248044
0.10712800576432645
0.16072876222373247
0.11477283478535495
0.022607491461626026
0.062456728260585764
0.13296436651957225
0.1642015752263516
0.01987919710071162
0.20153634216927832
0.030470210439154703
0.2045653130399326
0.10635893945824056
0.07117698837858723
0.0868682653235543
0.003327620531298088
0.20109068475955677
0.15308274133678487
0.017445835564826418
0.20496293430025694
0.1064335555884293
0.04557237463324822
0.14317888610444643
0.018325183057029397
0.06809488093352524
0.20375223082192948
0.2041359939278991
0.17139972251381297
0.1501992580220153
0.08269445713234688
0.08489306763694003
0.08078183940621803
0.18691425006235263
0.12276162848885566
0.05703016270175739
0.12762705566473465
0.09771323206602552
0.04329369648613013
0.15529528864077702
0.17028699098736144
0.08796517524310106
0.0012441817296493106
0.14709363071044532
0.21035962959291357
0.2180794955303402
0.08253077452755157
0.20706559765358806
0.05124073363319887
0.1215935524383595
0.06316264129102658
0.04989151010687664
0.21125754156388887
0.11432957062462945
0.09592008162527543
0.14680885701277022
0.06158870396341476
0.18133202581497995
0.1366524001390759
0.06235961436627028
0.21726993029052308
0.07690865256222272
0.049062376593967214
0.10313160703674407
0.1604253031082272
0.1047960518240857
0.10894035312516698
0.04248711251905402
0.18669596871069863
0.20216850773873668
0.07574584197248298
0.06571194002585341
0.12317918004051097
0.1633710023059056
0.20453647684230347
0.09387494304566013
0.2224247889186422
0.17670537834652436
0.1372028562266764
0.06904225581389044
0.13761033801038694
0.10726678974553275
0.2158515180483649
0.14374648492389475
0.15153034371168647
0.030395537458039867
0.13905159426789834
0.03366106347882333
0.21582715364831737
0.036582025936643836
0.08710105827460715
0.060109761999704955
0.23486159505743326
0.2022567661622123
0.025064374818640565
0.08709192242399062
0.044883657850415634
0.09880514505200147
0.11521222198638188
0.037544141638160465
0.2160495419870796
0.05170591957733911
0.18951535606988393
0.012916541517295214
0.14234961267181867
0.20328761610233315
0.1404405942410233
0.20966174871256787
0.18226484143117527
0.20375806992661938
0.11247930169491008
0.057197281313610154
0.2409984849458145
0.034443494610911896
0.11581657793995324
0.13318319267230003
0.16884526913847883
0.1927503313676336
0.10549421250530523
0.24181307558182252
0.17830825023638672
0.06809025504644681
0.03707317334063924
0.032465604534932045
0.17641171649576354
0.19073290947154736
0.22708331930535694
0.15781135683893072
0.15529943718735406
0.15317548236791192
0.22371659043484873
0.011853798303688573
0.04598632986833848
0.05280474481684955
0.19375444686643678
0.022886952470698645
0.06454551013163905
0.021450633007359818
0.07899222510612945
0.00195586706405993
0.17805953132401997
0.17709798062169257
0.12099092181225404
0.09975175864524807
0.06415864370831628
0.03278227970171354
0.06525041075252144
0.10897455775599833
0.046277861672827575
0.12478626629225466
0.04771389182740675
0.23062656357303318
0.21565835807831982
0.035254391669590913
0.030438849193620637
0.19159217238556522
0.08268055519212714
0.17096199885167687
0.10101140509020294
0.055589433487783564
0.02406956645935557
0.07272838720822182
0.2341603681938129
0.16399280567698282
0.229980025710274
0.12030895332545413
0.1762893992410985
0.13865909221524772
0.0034817816759765427
0.1375762241359106
0.07220851574481958
0.02673135026955146
0.13919947382183415
0.09132229975274407
0.13914569058223028
0.012025059680275726
0.009580834761512788
0.18047458133886377
0.11677675643795145
0.07980273574009726
0.1405115118302353
0.09074436291627389
0.09736672805953789
0.1271657980144082
0.07368707972978197
0.05825915426296043
0.03671649567750425
0.18078838688760357
0.16135090355938125
0.23082994899279574
0.1582958593248246
0.164894141705707
0.1619008922959432
0.018121369832489128
0.008381437650035876
0.18334255074215497
0.07563234938600621
0.10668640773610591
0.15212542395272
0.056951316587621606
0.041759023780491636
0.05613562973561201
0.12709610576106023
0.0285276289688899
0.04945916888641534
0.08685144690594167
0.10808067465035297
0.19918927000611789
0.21641074302464575
0.11084818461645876
0.18152781528369316
0.21445137562779706
0.08762765381918
0.2356454446970807
0.07706143227913358
0.036837003500188474
0.06883189771897168
0.22440720603692588
0.030062877828108278
0.0062761602402691
0.0873888451743606
0.24404996460600253
0.09767115244658597
0.18521027166010257
0.03697832453143954
0.11530425141198669
0.15443523869963183
0.16738520053876896
0.18496567603994557
0.05091224020982148
0.048656194289180825
0.07730456764464723
0.05740677399336865
0.08179852678638819
0.17524078205492277
0.09934016925367296
0.1445779279295861
0.061034288205114695
0.17121506337128226
0.20469219466120286
0.22990981459865867
0.04212521154885248
0.06641370947292517
0.024133921791061153
0.21050158653981466
0.10914932554740635
0.006857883659819702
0.07206418086894366
0.11770491298009217
0.1570356707757924
0.21213528279617497
0.03844827578539218
0.05074362357942311
0.05152285917133955
0.05720631559828376
0.1974650479345938
0.1484613727252911
0.04183487248965084
0.11125376461901851
0.19940115745436374
0.04859551025169129
0.09267591729987125
0.17768571826866456
0.030610582399187885
0.055015285042043095
0.184484364541159
0.008903740819541331
0.17295180613766462
0.1746361185823286
0.053176442054638715
0.16724541125507641
0.18601249761753458
0.22573783064935904
0.14486732591616705
0.03927615036048912
0.17142025985810103
0.12275712139270012
0.023331161846960546
0.1610526273569159
0.18823061461280496
0.21041578805667316
0.08371876656597774
0.19490280622630715
0.03075319523220604
0.2241278586118856
0.1015735021168433
0.23622517487410244
0.08030455358557868
0.13256892060113606
0.02965062785553877
0.019668190840367073
0.0655516811924324
0.04173690518196806
0.0541554017860873
0.01469638085139575
0.05183968460633419
0.07122468355719905
0.01667910403212232
0.11905139610649645
0.15844551355945682
0.18376720795897947
0.07194665819649318
0.04811252254746839
0.028791403335370745
0.0858224388266477
0.12228008628401052
0.16755964368837073
0.040149412829959
0.18531321927349645
0.10205557708577241
0.2178878396379238
0.04504262795397241
0.13246074482060682
0.14843353913570714
0.1344952044043408
0.11833603156633328
0.17569029651859347
0.2182654261443494
0.09117191687860099
0.031749771448834715
0.03479453949221678
0.0384056884717753
0.010701375803798756
0.1745400696686456
0.18583888490329586
0.06435993392469036
0.19597556243367392
0.07939020260570821
0.22002333963163292
0.20413660535371825
0.07180229710092753
0.1899904535400236
0.06011854336784753
0.14816258582160693
0.12311310327159747
0.18467848806728251
0.14263824995547675
0.0829089043688476
0.07337103421637081
0.19686433481059934
0.10176360112713186
0.10821375444621702
0.13955468711580007
0.026146625071179035
0.09203432127110216
0.029207844945137614
0.12493978670689819
0.20106051090652008
0.15232376407342318
0.14217407444066002
0.20556987758195763
0.08869801958229394
0.15261461606141236
0.13983807089637812
0.005097596514574231
0.12056873453958626
0.10439347760420194
0.1312529713334345
0.10262819775393883
0.0760414047680062
0.0010647542376336693
0.14393800553658925
0.0952041479484877
0.00776170344432226
0.1544932963229136
0.15775724499795726
0.09338894394055088
0.036452872175289946
0.012290761141921272
0.21169408555106076
0.10350427923745206
0.12508115063084624
0.025748477840276503
0.029580115852113925
0.06438134936919615
0.20105698854926396
0.10704432178074685
0.04084691945957376
0.16164859213689026
0.05668401821703129
0.09619129458834956
0.02775082404384589
0.12014135808440554
0.08111290240071034
0.1486254527630525
0.08290956775787868
0.06918926125813295
0.19272091504837832
0.2004129384390396
0.09453262059873672
0.0583591340332935
0.14374083672829926
0.18455760616265385
0.09944555451062838
0.04657203310710069
0.03453778370292016
0.02659071678741184
0.1990299729979082
0.06479785158392866
0.030472741320790173
0.13687398545908458
0.1542491133792101
0.17599210880410604
0.0027719780954633716
0.20512946664752083
0.055492403004058284
0.09617348956589937
0.2514302251103771
0.17130583535662255
0.06712109689613151
0.08474849702312345
0.18890594362654964
0.13832206941003727
0.16338431443784074
0.030475589374104276
0.035149292233550844
0.2022316846208748
0.1766367433506
0.036303705570051505
0.07343346807918437
0.14981178657122016
0.17644459401840973
0.09771944571597592
0.06163523207637287
0.14287454178599746
0.04483371813127497
0.1086288265553825
0.062093017101257086
0.07845633728250001
0.2109372432273251
0.12319012197859258
0.12390253639178893
0.11396612267431089
0.1637307758144487
0.11732726563802398
0.12781397425588328
0.18579105086791664
0.08880532936191621
0.15157188443073932
0.20903157605033373
0.10300306834959831
0.2471880493782153
0.015879582161811442
0.06559000523578068
0.07944311768988034
0.12553078014181196
0.051593950658079375
0.19518713501262439
0.1482631273495817
0.11775942044016295
0.05100420158948103
0.16106267075860284
0.054925296758669175
0.14654134634898214
0.19020969108182342
0.17086446353700166
0.08888444323919376
0.19876967392398298
0.1282391747369693
0.0354190211233942
0.17794726337470176
0.11344332147015278
0.14439866204783466
0.05662435609639069
0.08644936184890023
0.014747425078451263
0.2329310945131979
0.10443843718906662
0.1665138615700474
0.07262934548952163
0.023325120264904714
0.012939556320693477
0.20654335725880957
0.12276526357933022
0.046792783247380405
0.01327306135835893
0.0900338021040683
0.17273227962157472
0.07285300221120827
0.12580683545617155
0.07954831340097425
0.10143275262320273
0.05336840208850131
0.2372338580266455
0.18252633668480142
0.15026465235958225
0.05348624345321251
0.12056694363697608
0.18413632194496551
0.059979877598411384
0.12137814602396585
0.11711454414250644
0.07439212721689395
0.19676089730470966
0.1156772154671988
0.08727109179964432
0.12751766241587897
0.13615536584608184
0.09622490946187523
0.0731380147384212
0.03131769251036072
0.08500471042750123
0.10875195851950684
0.22868240340622317
0.0010445093511409268
0.1336180574156969
0.11261061763072759
0.09567301746964237
0.13415996773172087
0.08074698177655516
0.1910554624543941
0.25768556768262835
0.13968379073640366
0.22215587456600872
0.15265410773134377
0.061915174050175575
0.10677652387382165
0.2023049011831973
0.09683787833442142
0.12595899574164574
0.1051879534925448
0.13277761809249036
0.09282934685310361
0.1763508426128887
0.19353099338865595
0.22889654271002483
0.08117600732051422
0.15633210864865538
0.1271516332434111
0.024207844597863362
0.055738555676586504
0.17290745365814325
0.12857046861179525
0.1864540289955249
0.18449367142067435
0.14254194121434438
0.10420567893892765
0.10441939205001927
0.05165999296549904
0.09781189320753038
0.08481977325590784
0.05073713495620164
0.060593848611431814
0.021130032863124374
0.009009876106378304
0.08617016664657046
0.016115565338645915
0.1874422110641463
0.14464948968358787
0.16718140209380325
0.07609467162740356
0.06621636954792912
0.011658254187153515
0.2041521941091576
0.02582413662920367
0.15620264258916267
0.20981525829220463
0.04549930091062746
0.19084959335550317
0.16294322811756898
0.15829192326379415
0.031643778126018214
0.16722529613038217
0.11127132889216698
0.011726663757052608
0.13912552990471008
0.012114023106820814
0.16631089021389317
0.1380860040310847
0.2204698619848433
0.1856203051758868
0.22134018463712452
0.014678275451659896
0.08290349121578133
0.24138092198687372
0.058335946632796315
0.13902418772719075
0.05784974869308566
0.16629931194802447
0.04548282210448924
0.16800195892561054
0.2382408981757022
0.07653866615489453
0.0223456170676915
0.06209901354683123
0.16515000965352308
0.05207445085612579
0.0997390997548178
0.19949903145198972
0.11554707744318163
0.20027633581802218
0.13287735969295558
0.056301917964556684
0.09973883703209988
0.18054686172065407
0.022355271861016282
0.14059403245004476
0.1663876546359293
0.12492281551717872
0.1634273131627964
0.05367870981697255
0.019510285677118874
0.065713964682975
0.20291036594151257
0.21401391688755253
0.04264374036568168
0.05093447831997708
0.10218639176059639
0.12854429427590158
0.010340211778848028
0.15530822249170798
0.19292959867119078
0.11716461010397404
0.15642782553756415
0.03130326520096143
0.07238134203418954
0.15686276950136277
0.18010015973360927
0.06503023941080835
0.04723459076512991
0.0880484986428447
0.038775711616311596
0.08529509542917095
0.18568715653491805
0.053997549961402276
0.14298315451681914
0.06806527197541393
0.08064900884658716
0.14024514324969314
0.07977639715854684
0.043087508610468915
0.11927826281127941
0.1893573218137906
0.04912439343108058
0.2006640874620051
0.1051682854702433
0.10304549719956857
0.027548988703072284
0.08208366263798131
0.18211425539587667
0.020831259779299494
0.009863917601283854
0.12458443121606465
0.006815085047732259
0.1468980008105391
0.05795852492786329
0.021488504249525787
0.09558788701008782
0.19671065567976234
0.07320181391676908
0.023831639020320476
0.21077274636595184
0.032794573561613
0.22253645643660538
0.19748699263160496
0.17234268553669024
0.14601441015589062
0.14569357373309902
0.04261748562037856
0.026101327785233944
0.14731752367043546
0.19358102685130152
0.014507005523782597
0.22011376485610598
0.14958250582627203
0.23653390858233095
0.017390972633478267
0.17095496348092995
0.12845684002273378
0.1898404228341774
0.0938519941943516
0.1678189825774368
0.14033487905685343
0.11863208943258913
0.09556144151405875
0.09786577779954389
0.2351078300571957
0.1733690626483178
0.0374145587871109
0.1375673392834805
0.14374650226224214
0.21434761219818635
0.026015631929937937
0.07254937885306606
0.2299880576486383
0.09530601169022768
0.19054083430329766
0.20061418210014728
0.09511410789223908
0.033731676463470965
0.1483101359005846
0.20095903332774998
0.09506095830406576
0.1569787325667183
0.035643843953199784
0.1633535443645114
0.12196060811494464
0.031841141944067175
0.13719490319146835
0.21074124980496337
0.1373216987892566
0.10037601697382786
0.19627498778015792
0.037492305840107466
0.07024671458566317
0.0851413084733489
0.1440438181917557
0.13877472096549195
0.09944140367764279
0.043704737910734266
0.19849393035980006
0.11692200528517356
0.103400963188781
0.0997153788266772
0.20658133984452443
0.0688101613069109
0.06487807904163947
0.18309356391873055
0.07177905777644328
0.04557340140777997
0.032067124555343385
0.1464950970044793
0.06007811722129473
0.21330415214385573
0.098230665720276
0.003928138932590372
0.07859905043326754
0.03301487060078852
0.09714457637611934
0.16047444591298002
0.1864923969421154
0.10287016425192165
0.04849989293693992
0.01265244905950182
0.20370003247872573
0.10873508128335578
0.03838839812071898
0.004265821372342307
0.17896488380546627
0.1660604272068358
0.05504382585248268
0.17859488480534344
0.212485804470125
0.041916178415555096
0.2286253844277658
0.17636149179694277
0.010818495317447056
0.07617640883884085
0.003499864961454042
0.15311107715690728
0.06377909748076466
0.008738121074428073
0.07320276069199384
0.11600835135214997
0.11496886474215068
0.18772307802014127
0.018116226979237465
0.04418125444456574
0.07765072733873396
0.13320206809650365
0.2197760923664103
0.03886204856214633
0.014470366828865851
0.11059464528166164
0.17063340143563652
0.03411981198863223
0.13560666998404403
0.06770110477297663
0.05069167980133435
0.10722184942225217
0.03313175123205174
0.20084362478382795
0.15063180529931297
0.10109075113966497
0.042618715080721056
0.03428055559691064
0.19219698022303702
0.06171375471778113
0.04362607691626219
0.03130036841075749
0.06205331443689559
0.11434733697317209
0.08919362846158024
0.15146758721925663
0.044119244519145145
0.16519076843693103
0.09851097595749451
0.1925177407018623
0.023180777404017094
0.15499849026516377
0.05260970999182913
0.02548114840873625
0.057153206011160744
0.1501641227899038
0.07112582660140715
0.13831444929404627
0.09148378141159695
0.18004446850975625
0.10764278055651748
0.023548881869417844
0.00024386236257331834
0.135321918809629
0.03342857485440697
0.04219380463780829
0.19088433639159713
0.0502081245067943
0.08033177917232215
0.04955360970051247
0.17496981847117252
0.10090674773033809
0.06885133847479885
0.21388894976675665
0.12913260014136385
0.061674533886617436
0.15192484461469674
0.14145769549606196
0.06551203219616063
0.16780537030224746
0.09612139876668047
0.12197480672996237
0.05033960648188807
0.2228793365229356
0.196118589662729
0.01592615043440429
0.016593544027842973
0.13640930165776605
0.044173004213223725
0.042203173132400074
0.058911221529180775
0.11826924470690439
0.19708480863646177
0.21815295692626743
0.1726003587399527
0.20969480975758953
0.09368567711579627
0.06015702932362597
0.1540549943839951
0.018922488872329602
0.12565277918688933
0.10102697545928349
0.10870707730272232
0.10589620371061177
0.057671507580321725
0.10391417565023266
0.14283378449263515
0.05840014650868522
0.019980639469127676
0.20354422732638489
0.11231768676739115
0.19224975817283607
0.01667561889554676
0.15047748966366198
0.0019582426859302217
0.17565804994530784
0.1249501565377984
0.17329508469514424
0.2044354149638372
0.21405228225489403
0.21502272242410778
0.03379382937885049
0.13227898813043215
0.026943788374051866
0.23320180695048026
0.23549047440398782
0.09029867393951214
0.041890429485174296
0.23373878061352493
0.014446807845789517
0.19936859096645984
0.14023052517218115
0.20604603751891548
0.07160003180831312
0.06438862169576276
0.18880804994285236
0.16396100322758306
0.2250580502572785
0.08746132173058903
0.20881367104250953
0.16323788741670275
0.0033911675749141775
0.12166833803979395
0.09283333296127182
0.16240588857895094
0.012300967331324637
0.0419536202306053
0.14078125671223077
0.17081143762985135
0.11902278945809387
0.15323795481097938
0.18055446717452517
0.09200911485481762
0.13529680687196513
0.16535665244362818
0.06100486264052595
0.1341245165056977
0.18211462243095214
0.19963785889709257
0.17689368393208654
0.040016562237328177
0.13490100611046826
0.206845757068746
0.21106392969887347
0.09412475114353107
0.20320890120422677
0.1788290743719618
0.05786441348614097
0.09109689519900667
0.007942206740724248
0.12128006257295076
0.21517634096784286
0.12297567887586676
0.02295525559379882
0.01789998952353831
0.21130554659927303
0.16866378826449707
0.1359686029989685
0.08691021803105821
0.19126732323232656
0.14866339374222487
0.11093019970224911
0.15245663316014332
0.06450479264156665
0.01569146817957706
0.07879119302119093
0.2429128374029607
0.06280439416253991
0.06000982323999312
0.1625507121445828
0.013019896349450312
0.05291500730275686
0.1754637391242543
0.2395200329543336
0.22117077775568933
0.1657138072163067
0.030280786728281214
0.06988450727968562
0.1260921436368117
0.20429531225100267
0.018623209002822518
0.07246107620939983
0.13168204305017986
0.08510161095686582
0.13715005089034696
0.001117414156569207
0.06397659070087862
0.1435539989451616
0.01395386187492876
0.16574496053718088
0.04747169748865083
0.10591329113448733
0.009057998640864253
0.08942686890467103
0.004017317008117278
0.1495679080048485
0.19137140475133418
0.004765493460096968
0.10690497597099505
0.036165879999461865
0.07397747088741569
0.06123614546319848
0.22681105792607978
0.023617283927274062
0.17557111604415224
0.18696864862261067
0.0045851942888789615
0.20850206080158126
0.07417067597320925
0.08077018298831397
0.22229014214569712
0.012902124250792913
0.22754658934698868
0.1514873703177386
0.10813837668208731
0.023088478912176844
0.14274889182696124
0.1937081000428936
0.1411900853592532
0.18148297587392023
0.08222386786294757
0.14158856389663624
0.05571631034823331
0.10686929509997246
0.16746600029954511
0.08767088566425155
0.03423326730720336
0.08372024998947665
0.19172193025507642
0.032697366718628176
0.22137726770049418
0.051458583176451446
0.1947128898413739
0.20566687613001652
0.07078335159280798
0.19189106386885882
0.22402450414710393
0.11482094891316626
0.14738496392169337
0.18235419715482215
0.05267584212042669
0.1719107223613068
0.1951556697678362
0.057082031484439175
0.18521025036054825
0.09899072151213999
0.24011787384697986
0.13855647006229924
0.19311294419172076
0.0901213564451936
0.14624741623880017
0.025589661752176262
0.029008838685822828
0.10601839621300982
0.17439144502537787
0.20219917207449203
0.1642165014347852
0.04206566795071676
0.1958628534032164
0.00690395824428467
0.012985820790007312
0.22956859752322045
0.03916798427239147
0.0721884324045918
0.21880561657721212
0.21029344744976922
0.01025673098615707
0.10812313933323109
0.213753164384996
0.009138822483431253
0.20930474826958104
0.0025589595785903132
0.16830356818364237
0.03576512577296419
0.04868248175545247
0.0075875183527466545
0.21919597304968755
0.036950768382050886
0.20247875982066893
0.1799383000426844
0.07664215484314069
0.21573800081881966
0.013573239089644336
0.06547472282778229
0.010787134088493446
0.008141665657407603
0.008280348385848011
0.1246551729415065
0.011557188060541311
0.1856406420072519
0.13177264135987918
0.015470208678573317
0.15313511491571985
0.1992949522576364
0.09832873273685354
0.15283851431390427
0.017172929743733793
0.04467471620470512
0.10176572997388263
0.02727470646782786
0.04869121837919303
0.1000076572460597
0.027936246796031208
0.012310194943146512
0.13601718681983627
0.17868146720895373
0.179693472128755
0.09012558285189864
0.021654058067866914
0.03427791408841268
0.07825750377150875
0.032457945886175364
0.18838119077779678
0.18641576769274457
0.18465629865303457
0.18452104275522296
0.08710283558066496
0.20667776473315738
0.028043260216201783
0.010284558128429003
0.08346419861016946
0.07744897998757073
0.16674164211451115
0.17982073206348254
0.004558480306246802
0.09525357514134998
0.15760621861582313
0.07514963445107022
0.0710319094136139
0.05200301129994614
0.09546247599467521
0.004613172855799047
0.008389730409115047
0.06351779456454376
0.23645390751360934
0.040324785851051696
0.14853253875563194
0.00912256673736718
0.2019600859712019
0.16367758657864698
0.11926585401556815
0.013383201647851357
0.2258838681351985
0.004949422673507349
0.09777441482034006
0.03669597436125056
0.2285581263604098
0.024125626081670175
0.2007502329626455
0.14170770760732282
0.17746719112218795
0.024295429454287813
0.12420607300814761
0.13436085528819441
0.20949498002953318
0.0020502135673916458
0.18393488105356517
0.045992185736611554
0.177330510033378
0.167444135580006
0.21451103033053384
0.21370076416116973
0.11016523023009865
0.10277490605402992
0.009208545995808715
0.017471602442111055
0.05146469989640545
0.17870266294199258
0.1766676414785108
0.04711595539405493
0.03973699082706678
0.041388651953128734
0.21604874485336634
0.22825079002791845
0.11787053905236715
0.03215822518482537
0.035250474864589404
0.13913268468832798
0.07173124816056141
0.005381224750375965
0.02940982460121735
0.0715255954844406
0.19748754827333542
0.1662590311242609
0.19429309908577297
0.052930689489466026
0.23232540949241157
0.229084651010691
0.1345347649307042
0.217346010259277
0.024456284420537645
0.16619793271339622
0.14930088586998405
0.15910586706871815
0.07202786024531131
0.06591639690894484
0.12671118514106527
0.19319459182610949
0.19848505818428416
0.07586516482411186
0.19988683125049655
0.18390341381977163
0.14146256240766064
0.10589703521996884
0.10894916119194578
0.11847173770098729
0.17191906016134303
0.12075113929559492
0.11990625355406774
0.007777117131906
0.20206810678315978
0.10418940086577595
0.14324009270254243
0.16443281891805653
0.011545202465074208
0.20066519184130016
0.0790001417093039
0.1503309031222868
0.02553939153745406
0.03744086923149996
0.037806739900053864
0.036252026251839216
0.009196313932553643
0.06755121221041852
0.18697626519120297
0.09721074909465124
0.22245295729903442
0.15318037547937294
0.14417560281621225
0.22979239013803507
0.18836878707046453
0.1277060586365412
0.01737999957030989
0.07563489207779768
0.11435222116589422
0.12189539465043092
0.10422138149646082
0.16382369040586464
0.06957418000105542
0.22771308424559902
0.1693450688865503
0.06559667671965823
0.011046409285767883
0.1365973457165882
0.061797881868917624
0.03826533147521276
0.10792232575177123
0.08572635514641315
0.0596227409394751
0.09814227550266613
0.22143478129363914
0.22410203622538452
0.05182787932067456
0.19060655252598044
0.07275514598226468
0.19852249495077814
0.1975459533590999
0.09821431831862439
0.11422593086958754
0.17918044265671731
0.1588920525071717
0.02308438587375786
0.09896929515787688
0.04800787108900443
0.06593565487723385
0.03642003668505674
0.0861242539362522
0.03649283287262956
0.07065172589515646
0.18291113927243485
0.04093911404273121
0.06999267315925489
0.09877638645313193
0.15652163220941764
0.03759657343377508
0.03462214901152819
0.1658775290283449
0.14388534713160828
0.04483325076631416
0.004639244722604983
0.1956168302766831
0.05203585539766605
0.056606638441031705
0.10866209255401953
0.15807921492234162
0.22805904480832526
0.030227582330364853
0.16855776293566943
0.045289507338810486
0.17686684718872808
0.15702186732491596
0.10465209434260528
0.019878649215413942
0.011439129934248416
0.14126011217509088
0.1963238543517676
0.11115597376848385
0.10877089972610189
0.14062534189599463
0.023777392051110385
0.17110621505231544
0.011953885410513846
0.04315521853474502
0.09711255870744745
0.09330005326285525
0.08199273299711696
0.036168269233494504
0.17730474860416381
0.13133916042434238
0.09040766022867673
0.16485328484892828
0.17475348856870557
0.11310047273890818
0.08540370286326529
0.07128644657426962
0.0946965015372924
0.06874276616994886
0.057310546608682886
0.19713650846029132
0.10525823821889835
0.09240996580961383
0.13440427081496326
0.007891520394183863
0.25740969003753006
0.22731923969007206
0.0029386554907261044
0.2524476028047285
0.04700377803170827
0.2178083800478675
0.10036314480730914
0.1044380910737351
0.08057724968689135
0.058948973070611775
0.18144391207899901
0.2203016200773641
0.20595598688118946
0.08264709607446133
0.03847758154084068
0.043025909982374974
0.09779904108660445
0.1667308074520123
0.005616026958357988
0.17698850110562062
0.04730276722569359
0.18367643039576986
0.1929351890090631
0.14456004622105742
0.16545250522811422
0.049714042286415155
0.00488250494990276
0.12288914973064949
0.05287227939116284
0.14528048575558472
0.2078638690589746
0.18797653566368738
0.013433594711440336
0.060557377565204955
0.16194264813139508
0.07214835791050841
0.1855969414521851
0.1782354554068129
0.08207108035059985
0.0006965891021095315
0.18219011055338794
0.05501595910784908
0.022344494296239005
0.07410834263763527
0.07607135990808507
0.10342514501147558
0.1578873628921891
0.03183153157931322
0.07920856216231804
0.03353277269183193
0.19925722526171638
0.04331403708875008
0.16922450218344604
0.2153409275650385
0.10802947579769276
0.004324786641479832
0.17424373456061434
0.1441095079837147
0.046752754341694534
0.08565434611581127
0.017027464768910434
0.005875558901169927
0.13174409005756563
0.2083707185997286
0.21274028693523045
0.03660804011377407
0.08302252892498928
0.1376622121821892
0.1353217918956321
0.17475327119986916
0.1687713932476299
0.09852777521093081
0.20187293823572144
0.16468138139945132
0.1346473502822421
0.20586356584755397
0.00034897852251148433
0.04487888267361578
0.18150463645529946
0.04889786702870229
0.1507544861187287
0.0033048138342477618
0.08233391394611597
0.010040477992297257
0.13229673249002527
0.1516440681053489
0.15297544956312423
0.13169005378005966
0.11231592896343562
0.007454030748115347
0.21123262664695308
0.21727965687495096
0.1868505771022384
0.18011310764144442
0.05377658544411692
0.12461308045256471
0.19671496301077923
0.10900600979690414
0.13099694956831612
0.18698437976739446
0.12600763448477695
0.1601794261955461
0.0691203372751043
0.0889350394075402
0.07052046224228911
0.15597335423952924
0.11974456366141487
0.12533133516802406
0.10147339928350121
0.06990143395487981
0.019743098193512547
0.09503560160083302
0.15065041720828412
0.037535060934466916
0.07948517055688825
0.21963666331799164
0.004884678373059326
0.052578129869956136
0.1887095799025523
0.03385060448395399
0.04548000357714241
0.13312462767229488
0.08408636134325945
0.07180959480221087
0.011947527468583649
0.02185848217620037
0.1780071592748521
0.02301103226174895
0.0010024301910511364
0.006841722425847983
0.1002381926594895
0.04102593978540627
0.08770042807123964
0.08246834288510313
0.05972926306164156
0.2329025995271348
0.05324212377996471
0.21536755482196746
0.09621507752912217
0.007798062278124211
0.1306209884579313
0.054127761479322474
0.14220212154498732
0.044045371850309156
0.077804100810396
0.125384703773999
0.19910971481282363
0.11118159436921957
0.09820513929873487
0.119816866764907
0.04982586883186353
0.030647584681180905
0.07915729849371662
0.15179858831467372
0.16312655423662564
0.09667477971025408
0.18987985471339955
0.0735188795147073
0.24878499748682145
0.07930080510001185
0.14977509760327576
0.21098085178215173
0.03752394053201962
0.18729400956408915
0.08733419073290317
0.16111817671702575
0.06039210952038383
0.15404663611763728
0.0342565616110402

==> anc/HaarRFC_U1_L4p0.08.dat <==
0.13309027117069602
0.1582380592897035
0.24068402043120418
0.016876306040725125
0.10999020103887691
0.06369508632114602
0.12238715042430011
0.09586341811281679
0.019559935901222358
0.11281836368577777
0.1858035105284064
0.17038869053894098
0.12494291476831985
0.06450443872053344
0.059655682404765396
0.14775133228043577
0.08315630168543808
0.060166140950493545
0.23031274906495378
0.21936124762204154
0.1860342542049999
0.04051934988956736
0.0535073035484299
0.12717283768390622
0.18826912252490852
0.15072910065081246
0.10066921764812468
0.016864339704069566
0.10884975124449692
0.19308210806476186
0.2525816636497793
0.16584281389372507
0.19456745998501448
0.02573409966216772
0.05138235231966716
0.18500561406205138
0.27437957491901
0.1440144066445667
0.16889186664444994
0.07541005918171627
0.10845090846433487
0.16303903240873427
0.22310885228455402
0.03874039804047252
0.04678216975246065
0.16378241320013487
0.05300497014609932
0.12515028641982992
0.03622274942699527
0.12071462662483656
0.1647674144372379
0.13588222905366285
0.14701098859066783
0.14056453720079953
0.21548980469206017
0.23837984793028805
0.13116736190085934
0.0641643720155412
0.0657023019714965
0.08844515076041146
0.08652067262031399
0.16800525894606413
0.1732126351950288
0.07155388904664174
0.24496594530365853
0.05594150057541836
0.033791498719885446
0.013629121520070026
0.028270336118589843
0.24487828786510768
0.09308999356047351
0.15459245513930156
0.11697943120330087
0.034144770384038334
0.06482619053670804
0.02747968817432454
0.27914791849444714
0.22941338164438424
0.2135727691844417
0.2072554467326399
0.2242172304684515
0.09452961359765161
0.0894121819951159
0.1316278531116496
0.052078019285574824
0.21872443445671497
0.10430044482390866
0.20287622912428652
0.03288084597822253
0.0832041598213649
0.23663941115595177
0.19610884900728948
0.03071548563483895
0.18020531999312958
0.005731384606477633
0.27599487468052764
0.20298493764106648
0.18760667334982467
0.032719256306058105
0.06972556901562937
0.16085285935711813
0.09581304790584866
0.2505690945186461
0.28558293648010374
0.08253155503417683
0.20755097560370336
0.1190030950648123
0.028973900458044304
0.26981278803676173
0.05702122974431816
0.021861733769169774
0.04584297511859958
0.17513915477381764
0.0400349664198428
0.19143208473916748
0.2224007736532418
0.03991582629296813
0.17187801743138406
0.1435146564724642
0.14556156072346096
0.234557731769856
0.18566510682315754
0.0020984484585748475
0.01653030959578663
0.029165074771559874
0.21197319951151294
0.1302660640925772
0.08129780303267846
0.17865811483937824
0.0028453011123419857
0.02825717811947802
0.03586691388982325
0.15360359213621094
0.07260253537474201
0.17668909585583
0.028632316268206975
0.1157846125334422
0.016913380435080855
0.15469143173080607
0.17258734662810646
0.22259057802422957
0.0846089681525371
0.2326260260903049
0.1713194379135321
0.0662170724729677
0.02022953594503015
0.06097436019627059
0.11447722588052568
0.01260360482819095
0.22983968262173693
0.08145105495794601
0.19416155157295803
0.1547399830351396
0.22849605822491043
0.09592003145059685
0.0788895863890801
0.07059473624542277
0.14395773945542015
0.08617340797275795
0.046099726225616124
0.24633766832514442
0.02449077183954016
0.03804701969822428
0.2279739012070491
0.06343925558608002
0.067899961481871
0.08030768819755134
0.10201709813180318
0.23958596204098584
0.025624428597216416
0.184457914640325
0.18351516720620042
0.18276777898552024
0.11917876070584286
0.026293528551882793
0.1296536007438994
0.09730076194965064
0.25036574041701765
0.15328409664750806
0.2057084633376552
0.26895010609693304
0.17095630781713347
0.12798519287551058
0.07003670446630707
0.2701242672747839
0.08225305967299745
0.23860299446342223
0.13073723615447153
0.2086568540376448
0.21123306466859113
0.0810909490739415
0.07223697432200965
0.06686767878326266
0.007644910872386484
0.20112014453211463
0.1756647947105852
0.0614868771126908
0.22917061204104983
0.0627848867449406
0.19422833218819885
0.09446038524564483
0.2569622210055955
0.012964818412670491
0.19429485315100148
0.18997946863296286
0.07977138393357433
0.17720253158214128
0.007504988702193173
0.11473476216005858
0.15025913301102276
0.17274661486106438
0.18557998175999738
0.07043602451203394
0.10046996063078731
0.139130072503376
0.0347790433576476
0.2599007508842738
0.2540110930348423
0.21143430705261534
0.11273124439699037
0.18251364508423523
0.0907359151101707
0.2469186186785525
0.21914998679033876
0.2326304790088489
0.116154669783897
0.0355329273382839
0.22799301913407627
0.11591810065502575
0.05678105515736966
0.101710076326952
0.2249551409959103
0.01843702635352663
0.13815593769532436
0.2791799489412725
0.11638291401944115
0.05317753157582107
0.09498431900142239
0.11616866604530432
0.07634346785100188
0.22319456372435073
0.1987825388310225
0.04009066742809211
0.10970913171383635
0.18119007983869637
0.25719449069057604
0.1686915369536487
0.006881804718224684
0.17812344081954137
0.022369755176862866
0.19325902649416385
0.057851867415724074
0.022596789502005752
0.2123173060634193
0.25776038989754313
0.23448520423716798
0.08201335685534514
0.00782508721704026
0.08325334287131786
0.05570691116508505
0.10493774579258311
0.15847927133157358
0.23595076894346134
0.01239428543787373
0.030758759675243923
0.27834139064227076
0.17800335222340297
0.14588762076590353
0.012640280955289416
0.16438984946327992
0.08022434639411487
0.2053976359473341
0.19055390862883279
0.04885539891863571
0.2425005497332115
0.007143402877842458
0.1552120562965415
0.027389943591414473
0.09645595179977483
0.06154352825229301
0.24214935003521826
0.055751049043755274
0.09620590624232117
0.18288642775215128
0.017230838764968108
0.11776835263494888
0.08675294444826755
0.05701515369415206
0.026113341151372996
0.13494517978520515
0.245233923733515
0.10924943970272101
0.2067301368338735
0.2458633579001904
0.05283034725543729
0.20440529189320517
0.031033170078221466
0.2508353382604524
0.17712397467777236
0.16811810658017903
0.018858555273534507
0.12276615330843704
0.1303069471999363
0.13080814968730534
0.23772496724996184
0.2578918443208711
0.1163237747053338
0.022265885760331564
0.09708361241185834
0.12217242506906255
0.14722995869195935
0.037949714909037154
0.1870782006282959
0.24841428592647985
0.09437043857005394
0.09239421032360173
0.08550902968342144
0.02551515723883739
0.017620578207312866
0.12330160828567774
0.052899704797089685
0.005034464690918159
0.08300980272828994
0.07089295532619458
0.03935221024548927
0.020915778869405443
0.265334533802598
0.01885773983766699
0.026320560435259332
0.08059177466351282
0.2100055382061
0.21550283161904843
0.2607050716602372
0.1294970918503641
0.23502073799824666
0.18380581988941821
0.21674007316138744
0.26244104209427344
0.12257514331988902
0.025865929950856195
0.01670844574611455
0.15350920319802464
0.13087934571369794
0.21679197525886323
0.04900327798334507
0.06554712635980608
0.08381524742963709
0.1763950532250732
0.1285284093621857
0.0005965208326485462
0.2166708294881659
0.24777414032974587
0.04021314780283253
0.025499963422481856
0.2620167122375689
0.0239121548726798
0.20645067427583821
0.05352736126181713
0.21872127650809528
0.18629020714380182
0.03804840227264204
0.14042771110480748
0.22503440651801027
0.13840548237452346
0.09953492325046011
0.2251686400617738
0.20747959667534666
0.10935507414720452
0.17364179402059318
0.08712536134937438
0.1348920917004283
0.2385202988147587
0.26010121242675194
0.12775792670321964
0.21977027905500277
0.19387165245056387
0.15486303484896907
0.12099251264350361
0.09502162863008168
0.08074256939786802
0.22080354180287978
0.22076835172237746
0.14405106755691469
0.017816589753965818
0.05680892543702841
0.10316157748617567
0.260729778417797
0.05960533383751536
0.23580018939308683
0.18745973296201818
0.208585817648803
0.15080332976036961
0.06487918253972577
0.2445997083067443
0.10751916094451561
0.13794605865863446
0.1836302448150015
0.22606525860605378
0.231423785659645
0.2593894726126539
0.13296551284909838
0.23369796665496811
0.002721975693495467
0.15002389029266983
0.22474626835593675
0.14223281875596966
0.044097690261946
0.1931684955601908
0.056963248175092664
0.02103422162817573
0.14201959359394523
0.2267547847571219
0.22411433686043347
0.1737189262566843
0.20498485043235795
0.11695976386086612
0.10734069941664262
0.14546076631513755
0.2217447034023759
0.15884534158858962
0.01637036881059899
0.18335822124324472
0.09039357771483998
0.1595539932359999
0.08682691739371015
0.03194519965832295
0.00991161532989319
0.06724782859711312
0.23211171824638233
0.0012376481155887463
0.19826736298445635
0.018074422473218263
0.05493617303366342
0.2515148945265576
0.21946683433763461
0.05119117437540956
0.23637819069821472
0.22819595934644502
0.0019501835241005868
0.05684121297364661
0.014874577007451156
0.22710645371468746
0.15535386076602534
0.037070226178283906
0.16747754463197878
0.04003464443157375
0.15514884706184406
0.037284566782545304
0.1472294808593365
0.08703222875891836
0.07193274557401748
0.1166166309047095
0.11970247425372799
0.023161293585923778
0.1848347120256187
0.07001346827060229
0.14414147405276065
0.0316666876837055
0.1493356545533698
0.18249085818245225
0.17657176767502816
0.005216567528827984
0.14498675306392947
0.1012872887454526
0.19410626327969055
0.0934060343025825
0.1896857039000888
0.03134428326986583
0.2626884090252264
0.04063435471343176
0.14111191188661482
0.17693805331756185
0.1125947421356653
0.1773819566593519
0.07997698302787679
0.13155892394490032
0.13459813019333536
0.11875298635239875
0.18528571671401298
0.16896134320330408
0.15151848857478983
0.1911930803560939
0.13212922179245687
0.11357260136480728
0.14186391313412242
0.11415706230333297
0.058121534007068563
0.19123966215649496
0.11030495810913056
0.07824641103557985
0.06701874663694414
0.2467873101477991
0.028419955328108117
0.011476693800966274
0.037606969608134276
0.22353410204781596
0.19553048471514017
0.12380814523941747
0.20287594811554252
0.10562372163775864
0.10840070618424374
0.024412716614064123
0.14064077581805542
0.03687281419777987
0.14266300472575622
0.011230416323769272
0.20972749248356645
0.22777624604798352
0.026362352702293645
0.23136649615159613
0.136697098459213
0.04060678879505857
0.18299461444134715
0.08294158899397083
0.07969023299536782
0.06405111297857045
0.21740899402317065
0.13639854095916484
0.09829787259303374
0.10846242785992846
0.2045279234461505
0.009668537840349664
0.13092923259320907
0.013482435087044076
0.060394957693581004
0.04105520515005117
0.2272524056597759
0.17873043960787593
0.02036862759731775
0.0269558794556841
0.08993296055008006
0.20210285269682668
0.12414870974452714
0.18048382693260823
0.052897313935639075
0.029847221694604246
0.12703404750136008
0.24714127059091695
0.1635861690150409
0.047484372507200216
0.17669741476500128
0.2517982716432623
0.0718645471431901
0.1997705126983428
0.11100482425153894
0.060392438018260344
0.00034326106892844794
0.015182351508104722
0.073957248519974
0.0023594148305192218
0.160196457881611
0.06336550953920685
0.11889406276527831
0.11768893978824806
0.015626863527130736
0.03304099083138975
0.21374455645212975
0.13754658467977235
0.17447465242197557
0.017056899552567225
0.016101287339971636
0.04728613257479447
0.07156557244650416
0.23415944139874403
0.15559723608640122
0.09188723331954428
0.0439871457675218
0.20564195618618453
0.13915377668758797
0.02600385747977635
0.06434829639530927
0.03973264129578566
0.08191248972391446
0.11966645759600895
0.026045123023803286
0.06709259373935691
0.019958507758049658
0.15329541953238124
0.03485946324067221
0.059261004213741086
0.13398955963562711
0.2773888928724403
0.13890267336637804
0.09196720450956183
0.08562973384001549
0.1996540561492064
0.15991594771318315
0.0609111566383693
0.28508397722450274
0.2361035871153116
0.024151556252550527
0.13783302389814497
0.0008177921269791365
0.02896547582973965
0.003690142645841122
0.05747111550113698
0.017775694806221935
0.19234661277448345
0.12980398557513068
0.20425643876772528
0.16830131448454777
0.010660700586971864
0.09834154909279386
0.1156208149530016
0.03580149901181804
0.043252712085988264
0.017116195149465104
0.01747483533049954
0.10301855040930859
0.0969854187853305
0.17202646540185432
0.23682991439928983
0.08947438469119598
0.0197878879131265
0.24788403021492567
0.15367259232141683
0.028110287334663375
0.12478391831712243
0.017615788981063727
0.13620766909615734
0.12129659421688999
0.08726151995522491
0.06419265148883464
0.16474931772119863
0.2519260717522994
0.012256464779793365
0.030866725706988243
0.045033734682400656
0.13369104520812863
0.10647247458062498
0.09855988357587742
0.014052541534598314
0.1269269324922518
0.19143352411133097
0.2779599831064034
0.06011991897140723
0.023203640989344805
0.04061668869038158
0.09948388696522131
0.02681482854635913
0.1751515189518721
0.2120353240373348
0.213378538597684
0.07772295043330789
0.1324327814873739
0.0721144957947083
0.07010106944953608
0.08512866529274031
0.2629676748711365
0.039033407564995994
0.14268615359745662
0.03896502178897682
0.22336030246465413
0.19726356587589797
0.032599155996136164
0.19486642369441268
0.2609217484052323
0.004291070743438587
0.09373238237090638
0.16981899841338902
0.0546944957592568
0.02748068216414044
0.1119030513704812
0.0690796876554789
0.10890878428836066
0.2737965364080324
0.17771999182391635
0.07672481642377389
0.03822475923239562
0.04295448981710223
0.06588700747478973
0.16153359669899767
0.035897681082150794
0.15716658778987755
0.019158369775564427
0.08415017196075604
0.14350004618301654
0.23942498994467104
0.1252052995209762
0.22759458393742998
0.16698541913571138
0.17775595712641096
0.007471218597404213
0.008675386506175864
0.026516701816329348
0.209809004178047
0.2190310298525282
0.009962400782861165
0.2095116110453114
0.16834045846973367
0.048097777763258805
0.1394663367600664
0.20626088651255556
0.06247999948660161
0.21282577844055053
0.11092787466185142
0.11349317300565184
0.1795118781692927
0.031818460427015874
0.09353612264080423
0.20898424087506626
0.15528859163543507
0.17685901147030603
0.05920314238359475
0.12450875777625935
0.05436953056454591
0.14052448439770576
0.13888262296859286
0.2051530970729185
0.24003518344449032
0.12506681541405187
0.019181964029317527
0.14740889125644863
0.17876924050438361
0.15989086085787793
0.021848702075183173
0.07020744138841017
0.21286374742595923
0.07471288092614509
0.07859205141807062
0.11769859867386506
0.008458459806143036
0.24730670921829664
0.24475755930470466
0.22472422295817734
0.02050624315944426
0.20700135403223222
0.01046804359842988
0.2629756166523356
0.17271304986860278
0.04442065037440444
0.1961457234754896
0.2588923728498122
0.19566713042846687
0.07340231112541501
0.1927756591646825
0.019091463176472995
0.09737680718082505
0.06026664048968018
0.23025755132622971
0.1453359906301283
0.012824096526005326
0.18768573746471942
0.1252443279450908
0.08786231598707132
0.211684810787387
0.047092128501761484
0.08463706659725069
0.014066439364272893
0.20573582834176782
0.04077106184674767
0.08994598480718914
0.14408648629679083
0.2162088073064065
0.055839467982942294
0.26120477924067786
0.22451034992375113
0.191895350218501
0.033142124117135886
0.002972072805303128
0.19108571182850773
0.12258517890981283
0.11668800205105762
0.24877324314937052
0.017693626961411375
0.17811752193401928
0.26045642348750786
0.01386116818457309
0.01498652014389079
0.2514369581348404
0.04746814441001369
0.20348992522002282
0.25744120352000843
0.16201971319435865
0.1193570367772167
0.2411992606170908
0.1219859121918505
0.15150279431542596
0.2727804433532346
0.021757168658135213
0.25326220543493133
0.030078340790525484
0.21167677813931024
0.12304011165982612
0.20847745322958103
0.069398340608028
0.2547039726911612
0.10551887723924322
0.044040824122914594
0.14353074001652508
0.1107078054618052
0.03776383110319331
0.1995197224808813
0.2029487548665768
0.21741139772222073
0.17389436501935157
0.07337971262632967
0.17566450596126382
0.2564564738988849
0.05261636889173512
0.24373691723789093
0.04551610734809523
0.23261118884078302
0.13133880227703448
0.02867806609693264
0.12793845491020114
0.1587534601619181
0.0007118994141746234
0.19411264331005462
0.01608256158696694
0.03624294994134566
0.024558715921376605
0.11160391303570015
0.04340819785164645
0.04772838326284327
0.03468837399358491
0.10744735305166878
0.07233038993066257
0.06889320744109598
0.0046872085710604906
0.18479517871023945
0.045970473367549024
0.07796981080004547
0.23691431943844954
0.07182196565534346
0.17746054922458204
0.185297919194222
0.009028417948288295
0.23662754219756105
0.15391197025983255
0.06876611970959562
0.06156455328016777
0.12678344547200293
0.029683540553020842
0.20548392533918458
0.015992661267946653
0.010783711311960875
0.21095941102178561
0.21264128700801907
0.05083012799948408
0.198521423376915
0.1928779273633767
0.11406303554720217
0.0661132917672435
0.26918690259772
0.06655069970441607
0.2017508059798433
0.0957077213207681
0.07951552514354528
0.038511741866249095
0.10533796909025069
0.08726535643462845
0.11344557139723144
0.23162360884178732
0.10184795983670043
0.0029236805571713014
0.13031626432124754
0.218818975406806
0.24568485121746855
0.1501561325689352
0.04578076596327286
0.22823680336159355
0.12517115265239032
0.1654151850599838
0.015959229944569216
0.24535514114931206
0.03643439862342779
0.21556062086249964
0.028766740484062924
0.17733894096271505
0.04079907591157509
0.04282036056669288
0.13538390212970686
0.14414603438861587
0.042472058279420216
0.06751200835520556
0.07791682153187883
0.20747483793327906
0.1905208783223234
0.029256880528338303
0.23715737984753038
0.1498202566527941
0.09908865115068831
0.08721725609348571
0.2114685002632043
0.02027716324445265
0.18312935156153107
0.08142440339113327
0.08541864485683096
0.029470686187661337
0.19454033598896764
0.04416359095971024
0.24038042841776885
0.07038978391171412
0.15297430629418776
0.06670160654945426
0.009633060268018547
0.11089020295467372
0.20598146453040733
0.17799776012206672
0.0029150469914641305
0.07621202122541268
0.1755990931544972
0.05367681865887685
0.020592324071186843
0.07555748133347542
0.04338626224990945
0.03641907171122495
0.028726603418064645
0.13435172860429914
0.17477192556213011
0.14788953939785088
0.03511299273012809
0.05696958729977902
0.17581655464521578
0.08905115388928712
0.001513256502094372
0.008065497950434552
0.1714768815938125
0.21510684757168994
0.12997167765833345
0.005874695372306195
0.11843023092357784
0.12554257515104664
0.2706808237230608
0.12012757383446403
0.025974707439933516
0.021988843678522923
0.1474633426541082
0.221755454830903
0.10442607563646361
0.2574281442727688
0.21390161137040017
0.14508895450066076
0.15351390872655812
0.1727816328860546
0.024764059530156843
0.07274327179442651
0.19940142359078464
0.1431548099749031
0.19124871013681705
0.14799179969492318
0.1459787397949457
0.18060867266934863
0.06814697452400251
0.08601569970002876
0.18823998700682495
0.13093905252175642
0.14092867402211576
0.058107724332438854
0.06412857976942651
0.06492839497914214
0.13196754094840146
0.1507021628177662
0.19113710067152825
0.03218857640483329
0.24475682652723435
0.13963241212185704
0.1838452541272792
0.08960889553471163
0.05243357990959173
0.0978830711583224
0.034200143793097215
0.08241025194117323
0.150511842699341
0.045641109764277724
0.07265697249276748
0.2564241042679768
0.026236485770038384
0.16952167122640274
0.026879472731784745
0.21850279733159853
0.1549422950818096
0.11714113495690896
0.08767836634833882
0.24646028283234578
0.30035686264658834
0.24116522849668476
0.1808623154268091
0.02148753255202739
0.16142018685456233
0.040466906837151574
0.0770216395194964
0.22313831699090095
0.21030203107076262
0.08753955870466179
0.00893526460792924
0.0003822182300358912
0.05447276109995029
0.08168058391761479
0.1355371038984539
0.06431168739613419
0.25254867886903587
0.12480437652859881
0.10134877840760528
0.2033632152115192
0.18905528670046218
0.17026086984600952
0.04868141218649127
0.10367266407505488
0.15931211908351445
0.13675553376309982
0.01439726835032412
0.2228030871723698
0.0656645262896063
0.13679117041172928
0.16155089710436848
0.06925050905178876
0.21188605482955125
0.07800084266814516
0.08185765244857314
0.0013993342595182737
0.26735732343953184
0.24960641049952034
0.2189542442564559
0.028027007486956544
0.1760350634308959
0.15260435191387212
0.007912416312838856
0.11255284433475758
0.036750644874626044
0.26532736596039347
0.05277866515532308
0.015923234598757465
0.016079680688285154
0.12401211009332198
0.22562158806584653
0.08159241993994738
0.15327284586894915
0.04926894675772602
0.10619175773177605
0.12400653743121208
0.09050517962529295
0.22346138006143804
0.08276490658013971
0.16542798744316445
0.00816981341317159
0.212298918501043
0.1879646633259256
0.1543143091161176
0.19609318813449475
0.284854131120047
0.0885198723199204
0.049992439199129664
0.20733063550938186
0.26649730504235264
0.0497903222057851
0.2275877817954016
0.11385296937866145
0.1725527045856395
0.02091013220576177
0.03283988562132111
0.09138969757234801
0.12934161846530878
0.007001665208561699
0.22706112699684836
0.015132105601744694
0.08624494677648212
0.08265648990528716
0.1595254882594506
0.0060953399164892196
0.28106273782632313
0.1489802725301002
0.1268431522294148
0.1316293988943917
0.141819515451212
0.19989742564278346
0.03925654883623314
0.22412587977087312
0.008011920570508403
0.2173363036902963
0.08042675393929594
0.19475751511573058
0.25084294730841267
0.15171481871196246
0.2578130613081597
0.2289822658681571
0.24416439195345405
0.22656081724777746
0.055350739429012634
0.08850678021490693
0.0005453605359389572
0.06862555888894502
0.011774678570560512
0.13587958281234694
0.1246016868023338
0.030220934908598483
0.20920777632939622
0.005091426374187305
0.025835128653984005
0.02943993987797686
0.2234921420024134
0.23126838319763965
0.08925261411986678
0.22299171994393976
0.07084892692108999
0.10916199330291916
0.16372110872882867
0.23011589617706235
0.029026003943058588
0.012489410627996267
0.12208293602551137
0.02130478099446476
0.08802212839301796
0.14267933258113674
0.017351168605837245
0.17017332820074352
0.14979949656438737
0.27102333513584675
0.026567293375124333
0.08825833010574427
0.023006477791892393
0.06220869302126752
0.11143247657110034
0.00545397026943775
0.24879784227368085
0.22433382209024433
0.0730381728185327
0.07900517973367567
0.030081196895692868
0.25563623419497167
0.02556339075437519
0.23767699050656027
0.21858164698224966
0.23447869240752153
0.015427648840276283
0.12528110054823613
0.1975137654876068
0.14095773662062142
0.1929689640214748
0.27953834876132294
0.23998557702107629
0.1269814266813018
0.16989881985258753
0.05424633323799923
0.06855541816778535
0.0789301745019688
0.054884822747088495
0.2253002608111408
0.13138339400486337
0.04007807140415995
0.26237478983054824
0.04721752754713584
0.067207109614992
0.1389217230881621
0.12186808756263397
0.22237326365442311
0.01084725435770695
0.018989120953459972
0.2590789692112728
0.17108422829898792
0.07188826478876008
0.08648911476377207
0.12540164154685973
0.24283791138685562
0.1582559700156974
0.17439140831620342
0.17958837777736972
0.1146571753128594
0.000793012654353329
0.17595206784366677
0.08260500123024288
0.1283276515404014
0.21100123378268995
0.2099934492198656
0.0815133088767254
0.12072825940252255
0.029763655082655657
0.06633665121034323
0.06675403714334675
0.004817330243341575
0.03031605332872452
0.20185979450947766
0.11588325157185861
0.15948754461450632
0.11311514569053892
0.03699380369537565
0.0361483115502
0.22736095763194128
0.045628095260163704
0.1763670616847854
0.0009090567243093844
0.022398229769149968
0.061771504060445306
0.1754706296134979
0.21147959095796948
0.1748836179581602
0.015538106822710472
0.11765770020668588
0.008829744542263178
0.23330362389958592
0.11469693355921912
0.10728080355546861
0.21874224192276134
0.1999257580818712
0.10663211783722217
0.2051706150260571
0.1924330876743435
0.17922661297591186
0.18837375991538838
0.03363241606473449
0.03449596048228512
0.1566994636479672
0.11286936054216164
0.18516171338901485
0.0005016928669611783
0.2375693182222883
0.054522715196798514
0.05476297168940875
0.21732035826125085
0.09323374680241223
0.054653686817235446
0.14446621742506088
0.1454252326261874
0.17345384738752634
0.07140168448083171
0.17094857439698838
0.16308786469781986
0.28017436008691315
0.038418588103441384
0.169325151146983
0.12936870775615703
0.14602048521575328
0.05119614353594671
0.08084194919134553
0.17318744642409847
0.2275241362773227
0.2384912395400855
0.13268451983264093
0.21582048720540062
0.09188241360165451
0.22721701723334367
0.12227044034249945
0.1922822272141118
0.020369002911037055
0.1547611365905333
0.022519242842917057
0.07217220682951427
0.25973983600372297
0.23170285486913422
0.020516867866740143
0.0017643755151361643
0.26592588979314186
0.03829954564014768
0.11104955497081641
0.12941667899280043
0.19809389683450132
0.2188787985792735
0.1997990726725431
0.19356414738390507
0.0736659232509221
0.09772756787297093
0.21292813497583757
0.254252933261522
0.09666093821160877
0.15374408053374736
0.158185351455995
0.18506913271361747
0.18612796283632305
0.12827124722706174
0.12467183263370883
0.01681869827154253
0.007327811435483513
0.0019761888563962276
0.067821942852009
0.2052723431501718
0.09230570778153634
0.0362896565487425
0.2583635778563366
0.21893658766802906
0.20476264137176825
0.08243914439034074
0.01977438649011454
0.18151638212176024
0.046914116645610675
0.08499802004672243
0.2491666702863121
0.13922518280694454
0.054095955343193836
0.14514954194848073
0.28961953271501045
0.04310600721546947
0.09417139592942382
0.26064440234905956
0.1393535217053963
0.0012619318429073448
0.0931589543821633
0.04153527843195216
0.0658709549917624
0.05904032508239985
0.06487498278415964
0.09641679894035768
0.23514823183585487
0.27077563693104384
0.12466877685633698
0.1309910185578983
0.16245503579646506
0.2453815294021851
0.25449887890962775
0.2752693946044433
0.08719703032018306
0.008035313270697514
0.07873187958787517
0.10670416068445122
0.10387467393164034
0.11173924954105671
0.005218220436060973
0.22101247251868886
0.03226502781012854
0.1654439436271865
0.019594830057183685
0.06101631521719589
0.03037316322702105
0.003966758108812737
0.14224037127425515
0.012753771088077768
0.06666704210330772
0.002952807920028833
0.03338241602519805
0.005693589997961426
0.1737517043717913
0.014036077912808935
0.0003776786414793356
0.09219107055984214
0.15807432586033365
0.00017307473444011235
0.1304129095216899
0.014970864095107185
0.14511189489316792
0.12968649970510376
0.14880588152312096
0.017215597502523824
0.11949083116496603
0.23213757309481473
0.11420880219925679
0.06417990834712932
0.08625934300946407
0.047047623619606696
0.07037684386672405
0.015935597797001336
0.1004213384870534
0.054584689880162705
0.04900302811710704
0.03879044590970095
0.2233733932504462
0.14975774714228735
0.05361756149455923
0.07970966633597053
0.1328650570667723
0.02435939624569029
0.17441762407162784
0.0085933801790246
0.13655793388518575
0.04776408683385373
0.035719519920067735
0.05184859279232311
0.031410652348514576
0.08349697055302877
0.09069218082461496
0.12304781356509116
0.1940305566310427
0.22461845573132555
0.16844476062554525
0.007921921263450357
0.0870710665756506
0.2357808887088625
0.26412495949489295
0.11692594946760411
0.028958606206274273
0.2371350954799031
0.033632870264665764
0.08993777331318942
0.16371306445522374
0.18077040110367446
0.23601646689235933
0.10636637624147789
0.13063460016822742
0.1719105539782529
0.061135825686596035
0.00044413610461400006
0.1480607544843864
0.014835614346708112
0.10097691266111307
0.2710086621349348
0.009748217948899289
0.23629361099153545
0.024188361150285043
0.2526877338240132
0.2598496027980598
0.03438370396164208
0.1739163984771442
0.08426756783841943
0.010295731412879122
0.27013052410493854
0.22624115466571462
0.23549546539132993
0.09613155648190866
0.11966149461215496
0.0752723480218401
0.08530550822505033
0.07938198544946268
0.16236506561503009
0.1395407320986329
0.23661418158175024
0.02772443339603773
0.11574385118508677
0.05043953735231633
0.027172154264588654
0.24959176169139607
0.03822475699089803
0.10105856456346103
0.21879543826618217
0.1962262959981687
0.09275707887013503
0.216159538925924
0.15523138898346922
0.11126568426608027
0.052213470233940296
0.23646243452114796
0.18185494399692656
0.22780105917010468
0.12149394175393356
0.18533202626313894
0.15260597904891704
0.14313408857829418
0.1462380923739736
0.24642118429859294
0.0024296844853193373
0.03882786043348491
0.08171848129164115
0.16410596667744778
0.26068685590527735
0.10329678402308497
0.008770843175347992
0.06516672412466039
0.2331212372291934
0.28722145867115606
0.04500366041251138
0.15052994769590505
0.18829420696887458
0.1280636595121333
0.2506993180542308
0.09235553046042749
0.035850622255045844
0.013250406515707068
0.008454774768114846
0.19478344348130466
0.17759068432649652
0.10565459539235839
0.2557848400054664
0.08500625123898155
0.208580867334639
0.07533097256611929
0.034369250257473276
0.10429064722123024
0.12277605784723845
0.07840922365113831
0.05098586655819726
0.2741946930515202
0.24749243226000822
0.0984016380590946
0.014073268716610163
0.1581299540921695
0.10549136834196392
0.16748354588775977
0.2635902831963939
0.24516803052673242
0.19942697975940318
0.06452165569401097
0.15306583569346155
0.09901478704329586
0.07836305319200756
0.2318410425105129
0.22905784619775985
0.13858134238932482
0.05498862118414705
0.23917948447095919
0.21621542311180947
0.1283933007942463
0.08574640642658618
0.17353153913812555
0.19290968082125323
0.17688961658961985
0.22023520181433723
0.22661040839229066
0.11212267206894239
0.21916506277367712
0.10237671211721144
0.03556897983711988
0.23839978604433754
0.06578293362415055
0.03959055800437741
0.2570128421714197
0.24555218000752638
0.047549215589943794
0.06690706144222619
0.17109125995572258
0.24846254810417723
0.04749697695630431
0.08251587539182796
0.11127982131129917
0.048396324177298854
0.21018427944790954
0.1690271465836953
0.15431985085435396
0.2680195513021156
0.05487926942695943
0.20193710181986926
0.19929531694302213
0.08505748690205206
0.1540887751935709
0.014693777288189673
0.17331562135319573
0.14504284436266712
0.2151247474325882
0.00300164013836159
0.23473495471881572
0.022652604846530575
0.2364790937845699
0.20154129741708307
0.08493396730346735
0.10685402321024423
0.026507607719175423
0.03097043413688741
0.16655884497673953
0.08768126535327171
0.1323591924599878
0.2715960485911932
0.15667705402699614
0.22612105328882884
0.00017745823614773615
0.0008919511125944681
0.13569690897432082
0.045446703373148496
0.13441798131335808
0.10275811671219257
0.13270823655140793
0.023016493632335922
0.07837432692444973
0.09535991913998389
0.04269004479324321
0.26389788230437145
0.031186322433717852
0.28157080616322105
0.14209063626320992
0.2629763298786509
0.21610808568692258
0.10452825238868216
0.05167573380294814
0.02412834475437182
0.07678846925922622
0.17169979762034035
0.02971822015266963
0.025974253366943548
0.25099453074903755
0.21177758656426093
0.2681079119517901
0.16342998029189743
0.04756375237842079
0.1500890022437989
0.203207507108542
0.23973808387143336
0.25453841330870575
0.041366457933545056
0.0312477469960458
0.0036463013917580195
0.028918688829431466
0.09909308435831021
0.04111939984872841
0.14965402944897574
0.0378954654350259
0.18947032655369522
0.057583965037444104
0.12101792138828414
0.14439208565188688
0.007614538472654224
0.24373415805582258
0.1894369837933387
0.18077604168138012
0.006634563938890069
0.03353453173885759
0.20090547693411778
0.051690060441018586
0.005144599663092654
0.1591584347526659
0.1634323233426978
0.0040047141188963055
0.21784599159226442
0.18749435456840752
0.27075648463348134
0.058302814055353855
0.23574471392804794
0.03598240751891902
0.2653148034411474
0.2200076875467455
0.010280811687134786
0.04209810869193084
0.18200354693536114
0.15599526355282478
0.18217215021001734
0.0853368318896478
0.0688556965421884
0.16519387215926343
0.18095861316236483
0.2474035260556438
0.11594115422291919
0.14631709417618435
0.19251242712855818
0.2350014269010678
0.19891071785000275
0.0016372095815025327
0.09409590473016183
0.04688015365099882
0.11005786095021593
0.08212426513260465
0.025344487561955672
0.13909932576717707
0.23831615289587119
0.09687443680681249
0.12302678731584937
0.05439686784442749
0.2272373399675519
0.01891251270932982
0.01271590686832935
0.01246709365259312
0.19645868037407302
0.004271402385762161
0.1002745600091078
0.160786575223093
0.008740487475507886
0.008625930549727434
0.0389832182987207
0.11407574438882738
0.22261038673328237
0.24796563662162713
0.009442892838403182
0.18922787873592808
0.0031664903150951337
0.13333042514358645
0.25144501120754903
0.02912225318989398
0.07152342686662236
0.2058795562447193
0.07833370410260435
0.0051523889010687
0.1915673531822084
0.08463310522098758
0.06939770320516948
0.1428346743944751
0.21038476275963686
0.20874922315251151
0.23413677554328932
0.055969712103357466
0.0176820717801589
0.06973458268961225
0.26130449386603577
0.13030330183506822
0.1681676559342318
0.2114156769733169
0.15466610705403638
0.025799039258822695
0.0466442740828966
0.12753105045875837
0.11394660329034689
0.2389719003952545
0.06944507148909615
0.08981237449674079
0.16619766434144886
0.13758166987841566
0.1936803371129828
0.16301441607850617
0.2428639769072019
0.0007663340944891969
0.21187885626339786
0.16818668857651128
0.17668231894641184
0.1349264498882269
0.12961279941121118
0.04465769396418143
0.02685529184247236
0.05625718337475585
0.0758371359721495
0.13836199676254005
0.2317845264880263
0.2222746301599119
0.0125394322076571
0.16247098705523025
0.13911589275716596
0.26963657360408655
0.25423473433468
0.07110863261568968
0.01811873963558634
0.010810614152968537
0.21659215941185797
0.19296690434981859
0.25335270828035966
0.2368665096987187
0.10206954128173147
0.06525372907690308
0.253197747307591
0.19872204553623551
0.09610486338795549
0.09895783380244474
0.012797901107015236
0.027701739840123762
0.16532977598441992
0.1826333202584078
0.2792946083832616
0.028053227521978072
0.17018368803205328
0.19748371067052314
0.14027817098308953
0.07719850100273266
0.024554894235677163
0.15909636519853393
0.19625425579825584
0.04568837571809584
0.00812021436443943
0.12618068760553242
0.025436834107679
0.20182877121392814
0.23000278642243713
0.12469714907526792
0.020993807207089793
0.24531484772784057
0.003251890943768786
0.04437414002095928
0.019743461339324708
0.253550429753567
0.0309569482129044
0.0876880507074429
0.16870036329078736
0.010002732730684676
0.23067134315996576
0.1495888563430297
0.22041733418571385
0.04509689795421576
0.19589599326444515
0.01723686915611153
0.24066461621309412
0.2563381138787734
0.16514250321265994
0.09438444988539288
0.15871452016754264
0.19172290574723996
0.04986061787747426
0.050828280460405766
0.0654774154594432
0.21708889171838652
0.1841397324831547
0.2106084365484642
0.1312210121251914
0.13441976504375341
0.026834078254583636
0.16828417432121928
0.1974643396277934
0.1531830315839089
0.062021295392009415
0.06812489359252921
0.10798723509145157
0.23666438703503725
0.11249462459545474
0.21218100950698582
0.28061623116651774
0.25019274321315216
0.05347158826663729
0.23281981763028395
0.21746374125747497
0.2843291115379551
0.11049306759108625
0.10950631284376879
0.07027197973183065
0.002446840667594995
0.010127051728651802
0.16733751422911952
0.18551990805167978
0.09001237997573
0.24981901413655805
0.16359202876060716
0.22868338924807693
0.09605537626455381
0.07729259240463822
0.2835128129277655
0.2464176357998076
0.09823074983374315
0.026753920025409942
0.15232587093074837
0.01660548928866206
0.2518713285647775
0.10705957079554894
0.09900956634034898
0.08381862483199526
0.011098442005896318
0.19808308891531612
0.1541277054103187
0.21691478582507873
0.17277801089470277
0.039109143852012
0.008254365168405877
0.1284624581483443
0.03127222682069082
0.1770300228572707
0.09252935778363136
0.2353504089671364
0.10715223658302639
0.09441863032038393
0.25366755770592747
0.09199958186142261
0.11594391551310515
0.08058692244516695
0.10147031709865656
0.008024198674887894
0.10776509509228122
0.21076865206378337
0.12367288436726911
0.2693907550085622
0.16271726654425617
0.009991078319287163
0.10370124173025203
0.1769192685010828
0.0023448102429537237
0.256414986275548
0.03640619945069159
0.12779338072703916
0.13306206402621232
0.20953422546734993
0.0976124246165166
0.16119669814270446
0.03307562055807632
0.2140727151100854
0.21937102275369194
0.06845129291491638
0.20682714924367682
0.216425550939125
0.16041412720952908
0.03816055795222448
0.03223296434929382
0.09130694754214716
0.1317213808362087
0.06404400152914008
0.1509887268366445
0.04563470022403845
0.055877193616781035
0.056155105355350454
0.16698194340716835
0.179401768072066
0.15598287225028995
0.11237846386580663
0.06067580068062989
0.25850352026501483
0.04971291801810441
0.21615138074675802
0.07477183700997406
0.17823318602010815
0.13437858802116626
0.050285349305238286
0.20057115467641048
0.15736492946131583
0.0030491384381322213
0.21153031490429158
0.08226888326374698
0.12401265617390214
0.22780758519359906
0.1221954984892116
0.23467848063862418
0.09261556593522105
0.0951864511444217
0.15217266417063707
0.09302132866377603
0.12011353915976482
0.10142286924023708
0.17200300158779946
0.12937570251259942
0.08382621876301727
0.13866027035884967
0.18573975531472406
0.08110946859033653
0.18630431526129074
0.2304472965045089
0.13766831481690933
0.13039685972655493
0.11655290249250352
0.2953662480143089
0.1217144932800819
0.024060661948896955
0.1265159034764434
0.19278045511077652
0.17248593323625708
0.19587069837194185
0.21353274277357104
0.18088121915280925
0.1133484314594611
0.028864663623681244
0.038917564768204
0.2062196636239793
0.06328685048053496
0.21186567296961561
0.2924452449669572
0.035366818073175404
0.16141648972598033
0.18483581972041102
0.24270801199039463
0.07914440735738555
0.023743757363419302
0.01484550573031897
0.11186559337763256
0.2076364598031701
0.0011040013791289642
0.19437027513216878
0.031557827731305735
0.2226442005320552
0.19380973465934892
0.06507331994920751
0.05510178140173582
0.1651769752270766
0.12570132940659406
0.05409187048183809
0.055257802016285225
0.2680521753999249
0.14177455469521752
0.17469156481160789
0.01708957100120742
0.1342919732001063
0.17132068569161868
0.09023411596136752
0.0716911937103919
0.027271290390701284
0.1757399453507401
0.043665523454842835
0.1138435161999705
0.14690320185854464
0.20881994269023624
0.21644109807432352
0.20751338446784637
0.17784880579998283
0.025882741040050266
0.029525348188093315
0.16698547584970264
0.11714827527723906
0.22164488087747405
0.20952658230282348
0.2331655132111574
0.15905263653219076
0.1517489624061969
0.050162591434452064
0.08068460931564343
0.07624818516494625
0.021049275348600373
0.033000435452257615
0.22026154961850028
0.17138494244194602
0.08595143563214579
0.04012101361085739
0.2394591066085541
0.010857413516034324
0.02711087570600194
0.03246575252798706
0.09810972045487387
0.08243907607838982
0.11328945307780526
0.23983942701885286
0.2545956154499719
0.10651507527142175
0.17145291911196908
0.15738886595493853
0.03424267140272515
0.24088747221737475
0.16490732803990998
0.03778508051617662
0.0014862373828468862
0.06956581014948718
0.03617720293832057
0.011895826685490296
0.05052273277047266
0.16288813556172638
0.03417976086812656
0.16078102255895424
0.04694507137546607
0.0931151461396796
0.04253510989647486
0.14272498185328567
0.006233354500341066
0.14081736660080607
0.12246176356189163
0.24980604424649608
0.00361354032166923
0.2865899988120338
0.04974493450524251
0.10108530680644863
0.04202324761698891
0.010923739750121024
0.018120489689284515
0.21482680357377126
0.17740621368156384
0.12328944668602779
0.01756441471382336
0.07112161829450625
0.15166458585188514
0.1262868086412768
0.07578266236445402
0.08619241277200711
0.18064182292628586
0.05482767416318223
0.046088109698128626
0.25285125076925963
0.09800084230707115
0.0275313222467048
0.019460621605549244
0.03828106959214219
0.16173499774087385
0.20572854235661509
0.22423446471697808
0.15039499020307542
0.12087936892786978
0.05837044371056162
0.01043329001408718
0.15387652395670534
0.08010793114923645
0.2153332676763172
0.16032058511317138
0.04246118556661373
0.16539200114629868
0.18851541561605423
0.06928297376319428
0.10833885890869949
0.04567869921977658
0.08505743226750911
0.048578678746710395
0.07099043363417044
0.18371305555109188
0.04485815910542102
0.11424393134245935
0.023514104653387213
0.15818527924259235
0.1287670339810003
0.12194398892102071
0.08456191526786706
0.2627856720563185
0.034395993952348894
0.10531243319220467
0.23857277063541632
0.20219649713163723
0.17491608363156216
0.23147479222493042
0.04806207278503326
0.20129554932978452
0.08508387268022799
0.003924759639039879
0.156104990340637
0.0342672870510545
0.10330832591242434
0.19496641983966867
0.00960352459831242
0.06359019987941512
0.007446594824542351
0.0211376381605294
0.17418893733737817
0.15140769797647402
0.15098745175889572
0.18627024117264918
0.1879016915636047
0.2725004076158848
0.2555988008354039
0.0431601438316144
0.1296542339981519
0.20317475488755563
0.22148875108273577
0.2631429262376863
0.045830938850610715
0.13973220223930116
0.06815681616668061
0.14971408329791877
0.18054426231682766
0.2078620170804686
0.11865119099071748
0.00943066533075627
0.10822375900613801
0.09933438055898894
0.08584057465514787
0.2277455093029924
0.17362634224796297
0.07566143995021453
0.23221988294408974
0.1276634080513072
0.060446627366561985
0.034297416922831725
0.2626660138117822
0.05469559541546643
0.17784141320424046
0.2456078157061054
0.2450898150952137
0.05966656683696384
0.24162286308012754
0.23511764187286077
0.20777879381782666
0.24121940466732328
0.023004302011992262
0.1583590589853559
0.14423067770045037
0.14533640046888827
0.019638915579009375
0.012398795448449044
0.08668915199581002
0.14043238232385039
0.09780562067966135
0.023820374163261868
0.20926440593048085
0.01279353945489961
0.2753899096565151
0.17925500909557526
0.15772780337690817
0.21089376034507465
0.15090031200679244
0.25458237935911254
0.008395762200574187
0.0716992524434968
0.0539214036619251
0.02122512732477367
0.21559181690424806
0.012917765299937987
0.20966771107006915
0.1660327509782027
0.03747156235464851
0.06437578674630938
0.020421898440111188
0.1711559747462166
0.007094891874443027
0.1326682508872541
0.052445177613295264
0.0515447545250587
0.014681659137496379
0.23756916851485096
0.00530002563368188
0.28618902698601445
0.16072280202369962
0.04661448004935038
0.26366376811092324
0.09097524334481646
0.23531581077814054
0.20155039116462925
0.23512629706191743
0.04947116520484152
0.09808522270960306
0.12932758457506305
0.09764781113130584
0.18778266496254425
0.15046555813623574
0.24786181985053618
0.07732742445369162
0.2140883074416375
0.07121293851148196
0.015224693676214002
0.12438067692748651
0.06539940140227458
0.03632165195764589
0.16144276009432879
0.17699946554346266
0.11892139529082826
0.04481264151552737
0.189837297770879
0.22716403682048786
0.11613858225599087
0.22127748367971492
0.19384358052677222
0.17813650017795526
0.10300659157993491
0.06091944173737563
0.09600311795174274
0.21503396864495136
0.038729213458656236
0.03359196330785148
0.2362623907212079
0.14928714713722002
0.20621215086024688
0.2538297307857128
0.12770514884856815
0.17964230721466687
0.04432926518008449
0.1940350827012458
0.02603127130504358
0.005862531014902766
0.09611740674064449
0.27530097752449284
0.24375759666420216
0.1774031099949451
0.04693057881222419
0.1907401738143135
0.22692969828341025
0.16821799981139
0.10613951253362816
0.027687961421826765
0.06691558742157791
0.15207961997197383
0.21863516824300294
0.05828952453657521
0.009546789926492626
0.15059339965923846
0.08228150383501288
0.06432311032251462
0.22827795528564643
0.08137519268504177
0.04593389109409346
0.16384024265009733
0.2007261352086887
0.08270009063968732
0.0558800703948337
0.1522482775379139
0.2462729718006994
0.1416940657013649
0.13629454091362636
0.08909519549237427
0.07050003859467513
0.11392266543797021
0.1483624434923402
0.0956525711022498
0.1301483229522537
0.20611706641927668
0.15500422957474863
0.17312113534213452
0.07701182294286915
0.0678724839173351
0.0855468653552607
0.1464036176729875
0.03738925910779403
0.2616401312493828
0.05491761991995382
0.020029085400935395
0.03136067265083606
0.1822187337678771
0.17586014594290195
0.16301608313427543
0.20260745900155888
0.12839271974750524
0.15749053742887917
0.18017695840662246
0.07047411237700797
0.19305482312089045
0.2262553603660334
0.05167671326381388
0.14229093246587832
0.030582742116889973
0.026523986539723
0.024344512906124376
0.29148353662223203
0.22656036061484172
0.15598209068802343
0.22805995709788163
0.20553981201034918
0.18853012516875184
0.1727837062133215
0.18141154917218577
0.20687981124593638
0.18667903250676168
0.18722711577698897
0.26298836701479744
0.029949076649096656
0.1025739467159036
0.16378745654204727
0.034233882934638936
0.15342958565841802
0.21067350001030657
0.08984853831064546
0.2456576484698356
0.18688697391337455
0.26672595115132514
0.1533743410554396
0.15420564260209896
0.10831003114727517
0.2400042713858512
0.033405747983162225
0.008501518992856092
0.06774762974966445
0.030715813313466418
0.1272192627895458
0.10884814707419153
0.2622275720770061
0.1821483133803804
0.0023691750910547196
0.05024892209435232
0.11023266754674739
0.20801246761938716
0.030482654746785492
0.1418162588413731
0.26685495901229245
0.23422785153596426
0.14916401088956904
0.015375833169603132
0.22679171078177796
0.20753812035016994
0.09179057044406219
0.23835288750231312
0.15715863125177917
0.010267217698785922
0.1329168298246378
0.19641788513088146
0.18561298192459266
0.25558125552495387
0.07186221773941147
0.1490686413088329
0.05787976930698819
0.0229648613626006
0.19625864580562064
0.16705269103645895
0.056033887468137575
0.21110698433233555
0.22475900195680507
0.05667696677930023
0.23576363356255023
0.1525726121121023
0.060784685069488545
0.06703423437005133
0.18038830618979515
0.14689155208034543
0.1518682036584451
0.10159794129155275
0.12592706497856634
0.24039739202769525
0.03126186257990825
0.0007936858145488347
0.12172862764239074
0.13425592207832324
0.25459657620439147
0.16386075259760696
0.08822689247162534
0.09680367708945237
0.10312287760092383
0.2715934560577419
0.07339226821483409
0.25357758289970583
0.02357697411481974
0.13618987077712788
0.027606132375465123
0.04171291843144263
0.17342422086706366
0.2650421464586121
0.1224542771926914
0.10394080728881884
0.03409989947612104
0.10417867604323909
0.09853484633109356
0.009534327299865055
0.01587904795851961
0.03766929093504593
0.2435999864038779
0.01653706865604306
0.0058969154147346554
0.14357865601083838
0.2128109126761728
0.21165958000877136
0.10553880351772797
0.2534318689795755
0.18888440490929395
0.14023804276561258
0.24643518690410576
0.09356560448970774
0.12672315946898233
0.09158374525375011
0.2407411455415871
0.19392142057039694
0.002217329837682195
0.2582208045751616
0.0574638979797569
0.03236973449589221
0.14604691161038183
0.016998387096792994
0.04664959418628155
0.002167458209714795
0.23648216980731188
0.12262374228986458
0.12535899037504195
0.06057099542977112
0.052046198156220407
0.16592741357825538
0.0012509773940790657
0.0903970824193669
0.16517277242522063
0.07966712831119402
0.15005346508437833
0.2227484275420683
0.26746903743434214
0.13774388870874285
0.11515034575277258
0.16390861864871703
0.2088710723194963
0.2558233619833256
0.01629564914416728
0.25007602578781946
0.18934019665664487
0.046225959234252025
0.10824301180171025
0.07181605447566822
0.06209254852644901
0.21171712754033434
0.016544767563270876
0.11137572927827039
0.038624362733036766
0.23967567303880222
0.24901232889247835
0.14002332832132033
0.13543652680718085
0.16562824937510534
0.16894536572489058
0.23913568076976877
0.14765336467092358
0.22906971219388178
0.2592931250974535
0.02303150958839165
0.05738798391211181
0.027842579779103184
0.06566304040683323
0.19419374129320072
0.18449725442496326
0.0072688618867852795
0.03354044268104144
0.16100029745315453
0.19070249162734848
0.17249089086457056
0.002122607810730249
0.2516112823727842
0.08202308460301659
0.22913387281323058
0.035414212714254475
0.027228157257031982
0.22667518235434492
0.1920240233089653
0.06066546908954442
0.2403445061197076
0.033633505799106476
0.03820002013236284
0.114314274783541
0.05657774716088865
0.1852946935293852
0.09196198907018711
0.2792781744774027
0.07141939607559726
0.25835185151631773
0.03145410032753444
0.04991670219370014
0.02047261231088216
0.2691014326784742
0.07278277669288721
0.10553396200677752
0.20108655910320145
0.05535018128022847
0.06252493128024082
0.12111405785378898
0.10045736671785363
0.03243533781691266
0.02745495037108816
0.07823066604757661
0.19479940339934276
0.15227775327728457
0.09480681993784942
0.19743175565361715
0.13021041438507233
0.18547958885781057
0.20857705644971705
0.09733316497846305
0.008996558233230798
0.007143633534617804
0.1351343240896976
0.06337547099275812
0.017087385639470282
0.06203903796051801
0.06810617360195585
0.2553513518890416
0.028729011011958412
0.06920751040523504
0.16678461601887573
0.21723705745328767
0.060319742229586214
0.2568956163362792
0.09258414391223423
0.14566310512621816
0.07998262884929808
0.010550296275750035
0.0056229588084445205
0.00024013017135157748
0.00008919959509881152
0.12983079985941873
0.16680049356456886
0.012945466720191154
0.25125892461386196
0.16952229094653648
0.07407862413002009
0.1288077423782161
0.15506616229761264
0.25932552744254317
0.2312765090060282
0.07350286464063821
0.12157035467767753
0.024266779482558818
0.1477150278032807
0.0015507277921891437
0.19380610863278688
0.12134207388931759
0.155952372415731
0.2570353822525909
0.17245504536288805
0.1859599850576003
0.2544769185514704
0.20013349750279527
0.20978473226408959
0.13147883608584052
0.15180852162231512
0.21915408515456222
0.24458536321533775
0.269279451515213
0.09129074564827926
0.1911714415527726
0.23850902103734295
0.11357716497751597
0.051003872124407434
0.026172475041037178
0.013395701381297842
0.2351577990893817
0.13132244665870596
0.0941362702561058
0.07216941533140876
0.2165957675309618
0.2062061425566406
0.12090946754634567
0.04090978770464908
0.11664042819795462
0.14396173459251846
0.013495510300848543
0.22449255459072595
0.05716868380959372
0.2379684922478653
0.2139363351863122
0.08397921097349051
0.11305363466043374
0.24098291268822392
0.2359298989804044
0.12465140279496408
0.1515416946664208
0.001884255546751972
0.22014166263473126
0.12099316527814738
0.22202537555795387
0.14568350489035256
0.14774876387928737
0.23201074174479858
0.08027595195960327
0.2569755125345942
0.14358025189400156
0.0518691992995182
0.007956495887827679
0.21322053189299908
0.17373577771426654
0.18199101772302242
0.03853146094242648
0.20226621552092253
0.1566614793030454
0.0397966338590573
0.10720245959170498
0.08043110517666
0.07858178810153273
0.12548730357419807
0.053154504533859115
0.21473771553645532
0.024199247699866713
0.03058244280471878
0.08358624926133909
0.14114561928228248
0.1381720503180021
0.18682350891705493
0.023711788228094575
0.0627465735992103
0.18381458133707623
0.0863670994742742
0.015268241093443491
0.005433285764677237
0.28101306863641223
0.17782479152935496
0.2178777314288298
0.10639968555799975
0.17656640836984572
0.1996218066325745
0.04828587157540904
0.03178183481120824
0.030257603970483573
0.10821988851238112
0.09980919843882653
0.026030939090154234
0.14962633076485612
0.0019528814772959248
0.09950896122831705
0.018041151286002446
0.16844223502935537
0.2065665672736812
0.14322243570438728
0.14285682739245575
0.12578519692494824
0.14917536058256542
0.06264248898017148
0.05439809205307351
0.017044655510720028
0.06735787636345997
0.0316756967268425
0.08381223690252657
0.07045339674605995
0.1287009217582726
0.11387413534856007
0.036540912223286655
0.010705658891080225
0.24633955290829873
0.28307004410349595
0.044526343165268614
0.021512148820029692
0.18038662720263482
0.034790193261158245
0.11777162999524904
0.05082347840793918
0.11061895945850558
0.019008027787270884
0.08450592552671593
0.15155190418151182
0.2697087411099958
0.07315125452134424
0.08442720400123037
0.06494819655151096
0.1500990705627437
0.09532920552210997
0.08130817057517593
0.23530391727866215
0.11686180280419214
0.2119218907978282
0.17867547730502353
0.00944498324888025
0.2464707752317788
0.11513407227259047
0.2028930666983557
0.07042652106869286
0.08655751021574191
0.1403859991140722
0.07938707523968581
0.20629336233137083
0.1939217695711811
0.07481271824872536
0.026125812135251045
0.0968406004383244
0.22624409685033753
0.0332672903359293
0.03727321223459069
0.004551937225528698
0.1361258263663704
0.12141919550581186
0.07291822161430793
0.019642800125897125
0.04495685453499049
0.06829662194512748
0.058420587759166115
0.1320569390388621
0.011642485700155965
0.009750740874538673
0.20665455368225003
0.01274069635491091
0.05923943875212627
0.16800038392096747
0.16024936936297038
0.10534540239312264
0.23282578275782778
0.22957942908505455
0.15002042698874274
0.007744437487008927
0.21070200794470073
0.07746573781763212
0.035680298523881694
0.08049733525899702
0.13966963169684263
0.006658459413184267
0.09695203431118378
0.10829057897316383
0.13753577547327048
0.2751344011784884
0.16279088423845953
0.010923833969523877
0.19289635852338644
0.1972064572729529
0.0596420802798562
0.19711014824712114
0.11932673602719877
0.19840581431903198
0.20428343797032347
0.24569708009062743
0.04504808425557583
0.06445727982640816
0.21696261132797237
0.07854909113102426
0.025950400987288645
0.23622858773183217
0.09341451606296561
0.03169937955238636
0.031158693959199683
0.03537067898518566
0.1268961607722648
0.21450214046233176
0.11848562615309843
0.11015205797437827
0.15755118277010366
0.2072751204897534
0.2681110248817534
0.0618702548696822
0.1356646136200806
0.041271310524912584
0.017988719757776647
0.14626626343951565
0.10341635457350332
0.07158679820345777
0.22438107844507904
0.09903002181875664
0.00573907005585426
0.030049100167507555
0.12449625026365349
0.12385007027266556
0.13892721186714788
0.22933063822672572
0.27883802564742277
0.07390002318655209
0.05882536794573418
0.05347806514145996
0.12444936428896154
0.046766808569094015
0.14320239215338262
0.16470876337575283
0.004707767050489814
0.14824728023837616
0.15545839218923185
0.0970166819951314
0.09052400858262676
0.0408444675661457
0.04614477176084602
0.13682854254883808
0.11538184458106127
0.17052409092687645
0.21296340302123487
0.248044691476603
0.005319450019730054
0.14257770385690632
0.16730883423576048
0.08774802356974304
0.1421242390661616
0.2598067255564057
0.1486372286762526
0.1420629235917708
0.2072899775935501
0.04906295335869605
0.012783480008286963
0.24446766251337357
0.10312882712731286
0.09817314625821932
0.2323145986087422
0.15796801892348528
0.01116568938228177
0.11831758116544529
0.15381695586176752
0.1860809530299906
0.25573857398656547
0.07450744138682165
0.12663504496821507
0.13648506329945875
0.20850715470651957
0.020266023898603325
0.14744925218130828
0.05706249571285991
0.03950220929587062
0.11912197423179989
0.01691817816498148
0.20258050648877712
0.0708013705013936
0.06362419456975305
0.15680503830931602
0.031965587891589584
0.12641186753023506
0.06554360699112849
0.20699961292682423
0.20987595190281536
0.24327568212411246
0.15875764798179104
0.12587138763719535
0.006039731079681393
0.174518438798288
0.04800183529532294
0.21785556022516883
0.18667947105664073
0.06672818928804211
0.09819775206735375
0.1867000500714289
0.13959851295701486
0.24103091894875076
0.23750843424002147
0.21898173867566345
0.20123484522897978
0.03045735186003933
0.18489907340237297
0.13382023707128576
0.19316532981232062
0.084384542947988
0.05120322668567716
0.06666394355809181
0.17997418860954797
0.03200078008983552
0.02149600478879536
0.0896450268150838
0.11358637085658264
0.11882229418538423
0.226199390354651
0.24371359981118407
0.22371311153174825
0.043675771036178535
0.1824201022833317
0.031899166098436293
0.19193272692948166
0.10237650270427513
0.01592602451688863
0.12048995599372234
0.25542947469487304
0.20026153696811727
0.06840599709675214
0.17497991592137802
0.10835388614055792
0.17435075701557742
0.030220974980067872
0.07739055352815948
0.06575259355803223
0.20957211565335243
0.2631619290585184
0.03160722889626168
0.22749521866446154
0.27304753011408023
0.09188451936594016
0.07127160259020618
0.09398384460455637
0.2735090006039336
0.044651273337252724
0.15786015056221034
0.008939951496151519
0.15136790352179394
0.01123528920039474
0.13689998238858722
0.04726534486063874
0.2438075351496734
0.0761539190097253
0.1983702969699816
0.00869585397894219
0.08086112281040077
0.02738252678470155
0.01559427047580221
0.09767395043849035
0.15907831560053373
0.011607211401393924
0.16390041294798416
0.07255431110871068
0.2187560633992847
0.10387975958577068
0.2024852815590269
0.05972018444871368
0.06809874023324061
0.20031916075297548
0.26190563492159236
0.06608184219812377
0.10851895119248349
0.026757519237638066
0.2777485797324489
0.2548190100934908
0.22945145346962315
0.16384294244532321
0.1333004966680676
0.15933241347914917
0.20969518747970695
0.08207166841299558
0.08739701242687274
0.07454995325545062
0.060544433105575536
0.007096898053606206
0.1505243943106654
0.23631126583725945
0.1905281985000891
0.06781660035214943
0.2191076760155689
0.2066035902063878
0.21932831629692207
0.01788149965949761
0.15282947816405215
0.10956842901705441
0.058639474545952586
0.224670329232524
0.12185344308071172
0.04727966262906042
0.2247531053877978
0.08559491972637012
0.11408400462617944
0.12089531940162807
0.2460980161403106
0.22376074266150706
0.21676522454532024
0.14403977558219894
0.06609189689631614
0.13370995735843655
0.018705024009922896
0.12950436822284453
0.21489773164499446
0.16501474811596206
0.13871331999596836
0.11299343720965459
0.10094520561600137
0.006514012371781632
0.16209510960305554
0.11043196825814634
0.24693484041499622
0.13497423571512956
0.2420593677263152
0.21824556880986962
0.18021045304438327
0.13882926062053538
0.12701944573507576
0.10381218831011764
0.22353017568730046
0.01466015450776005
0.1247190241637242
0.07695014958241839
0.1932821017164546
0.1835321179474947
0.21871862321055224
0.21876832316864503
0.12345083023216137
0.22662185858065365
0.08751132772980501
0.05875513791971004
0.013252637235498249
0.17627523542005563
0.23578289798504282
0.1062742023851988
0.18842034694883442
0.17307425825536962
0.22380001593584084
0.2448902080986648
0.22269185834673846
0.12857302369044793
0.069991967478818
0.21692307443853368
0.05637910323223918
0.22878047687656894
0.01613840616133871
0.10178638544765743
0.1101223866951435
0.10395005162996127
0.17458448515958264
0.3178141588287049
0.08666712219960546
0.0678953754889782
0.06765607244624604
0.04320678441385732
0.18758238613036662
0.16037531321896892
0.11071461121275727
0.1065799590111016
0.25967748073292307
0.10502938325285197
0.014766238350251194
0.21071632421802908
0.2476465591782732
0.14252427544450622
0.01584901695976778
0.032817748645994224
0.026485550848253766
0.014089876746018347
0.14060637905202256
0.021166854908649686
0.23296300733776715
0.18293184321666806
0.22211572612791475
0.04509533381000841
0.03679660681519213
0.1772915364897066
0.2019251177663417
0.22828808073738993
0.10328039935057505
0.10578333184757902
0.08337174300005347
0.029629565169801936
0.2395390582533119
0.1667208230505009
0.09959631551325668
0.14753765610496505
0.2507157553318286
0.13753618579051702
0.12108589503657008
0.1119771471063327
0.23245452756918047
0.15984072570634647
0.264697979230543
0.10931177903182022
0.2189171862425215
0.07638520105780423
0.0841730268696604
0.01487195888524233
0.07139293594758606
0.014792212038767806
0.05431026675055752
0.04801470175958748
0.15301051082123376
0.009927005139984213
0.08028745421195407
0.13391043692880042
0.09543305699859549
0.10358544447012653
0.21577584277064385
0.01358658379481789
0.10101694954435411
0.2355989619300693
0.011822211073192392
0.07303010403655023
0.29535717235513165
0.19522806077886387
0.1504576160144301
0.14116088576448413
0.1148920157124157
0.0968639015811216
0.0013652420694688478
0.20227041408086863
0.257478638497562
0.05595499535922793
0.008641549164336576
0.21807715106403583
0.11933526137183466
0.02099674919177679
0.06299205035965649
0.0773692006148263
0.23558927264939467
0.20941151467927185
0.029958954330126346
0.18003535216787675
0.14942710828102207
0.2547053052999442
0.15846855406385646
0.17013737376508004
0.15177927321578738
0.17093916239688203
0.210853725418414
0.15866798119468017
0.06636553653140491
0.020124606093493754
0.13026275908793483
0.19852899713923822
0.11090930289762237
0.03490798038641649
0.08302364966607206
0.2538220984658499
0.06786272777467277
0.1045124032674372
0.11265771537746389
0.00765726854335562
0.20105253626051986
0.09769736045150247
0.12792560064554712
0.12274197403646991
0.2587506196759779
0.059901754605361825
0.03576212291558641
0.19490829877146834
0.042082766685417175
0.015689620014006193
0.060959827665181605
0.08185558584577385
0.04122141481169318
0.13090992713768995
0.06789824353903033
0.21704684775895527
0.047177403057190405
0.12411397943314464
0.2328338575688065
0.18535267983637832
0.1338481297851311
0.10287493921948035
0.04389582256962998
0.1713497521322841
0.19561226883659646
0.10117729845869618
0.021631450130430812
0.10865975893826776
0.06979310246058198
0.09150783899906974
0.03938621987483955
0.040456304990751285
0.1493338383143239
0.09785175991792082
0.10646624015520402
0.18960734735314166
0.04573599812039834
0.12190957593929953
0.1315578151526952
0.20255741257599727
0.21251484641168936
0.27274455357373983
0.21892745472268016
0.027338260902558812
0.2495766286853808
0.1630541206519143
0.23557504160951695
0.048643789661563616
0.24488954094422036
0.030797733577123218
0.058954112051887775
0.04346377919721517
0.07434659268245913
0.010975787027367113
0.0022097237080950074
0.16174308163989765
0.01633676293406473
0.1280930000542948
0.10308990265004024
0.1806408040146416
0.006974926855715063
0.05539503069623916
0.14230524155492058
0.24151812668558711
0.08776571981069203
0.059162202137690786
0.014966011208832744
0.20595337642550798
0.21222843823031473
0.22212340241784026
0.00032985086615418973
0.18714037169699896
0.20647354598307716
0.14960468382694395
0.09772406497015564
0.16017266704258482
0.14292899375008622
0.008328718273609268
0.14116044328658883
0.0654781494747049
0.05161189594460715
0.2408429327943084
0.1376341214489993
0.12354458216500336
0.2472052512579808
0.2261917242146771
0.04512124136293833
0.1976225168299176
0.1688478760126767
0.13270142437546878
0.2546541713567957
0.02725665422275757
0.033468457018210995
0.13283894508485702
0.058272140813331305
0.1930838391529141
0.07329264973968691
0.09752572874109465
0.12937230558867113
0.02029451377546634
0.07196591065684267
0.1675373820349882
0.13802043898210417
0.13789932889462084
0.18789590205613127
0.13654435735277767
0.017305853144949562
0.24561381849749594
0.060299329839061895
0.12496742006264658
0.11367646255234813
0.05474212069456016
0.21864995430974776
0.05566788314086113
0.22974106433560826
0.1729806492943667
0.18761745774356395
0.03787390867795881
0.2319250905999748
0.14165303831664058
0.15005319314279322
0.004574420092401196
0.16913599880397226
0.005838367865909642
0.0798111565987242
0.1587539403355465
0.0012606201691518861
0.21518733848140376
0.05830279517063083
0.08908689224891714
0.10728140313565125
0.23842782067537022
0.11903150981228516
0.12360911533507155
0.0712824504799282
0.09238160308606636
0.07369831833381504
0.02632902312623734
0.11191199466919227
0.07188833871132003
0.1749247515701197
0.06054548817859156
0.2672846969830543
0.23251911704360234
0.1744961511822234
0.24130290722911404
0.025110831425151393
0.03781548025874118
0.17778669095990182
0.10611074295753727
0.2204875551992947
0.11583409481852763
0.23071485132189443
0.04547490887150634
0.20136276483004362
0.23835447655586495
0.037811102253833
0.2354208616430548
0.0208604094038826
0.14557294687648414
0.25395606172095225
0.044683362343566665
0.08634178324988562
0.0881114114702606
0.14518221472761472
0.24870001975340245
0.205277499803914
0.248353512057856
0.16130798514880232
0.2517793190750008
0.09369010555432594
0.11560903753716471
0.23652312622615634
0.28749767477863925
0.052877716562734246
0.07008369735994367
0.24652837090407873
0.27394409956975846
0.08214707960342027
0.1545387178381345
0.004821770873344286
0.16782909506817864
0.13934553126339919
0.04840987515659414
0.21904644315730143
0.16235222792676163
0.00023548400921335422
0.2637777779797457
0.2547374334139143
0.019570403730155332
0.028712306460750847
0.16446221648713796
0.2181296145468149
0.11095199477380117
0.017848492849640706
0.17089034058413324
0.12591721278512807
0.17477751318158213
0.28024936282000656
0.15698773810723074
0.22016116695023893
0.12987224815071638
0.019292285494427828
0.0239684118820251
0.2686406073127689
0.26199832722625394
0.011008271180001741
0.03398166725894572
0.12508954817633858
0.2063240819343463
0.28223885348898786
0.17393416731782435
0.1549249439024791
0.20765321233449585
0.1017832872991955
0.13769640835872154
0.05523740398385979
0.24950348597306587
0.0409058277514624
0.2530359787283729
0.2486683948743175
0.23630339907948786
0.11627020451754598
0.07029383585869728
0.08089818209085117
0.07749165960779827
0.07440504722419984
0.15802746889463204
0.1271700296906795
0.0073919510105700205
0.21782116594925935
0.018166780757253705
0.1944990398103638
0.11162609041727461
0.13127501869076838
0.20720470683107242
0.15747962696785325
0.23397673351598125
0.06283987227119463
0.14597306338258254
0.2445640794593966
0.1380245906636174
0.012352137992693522
0.16951496479824657
0.09683238103479518
0.05835047695635823
0.1368524839573194
0.19812133215639374
0.09067993211465135
0.14609368272933976
0.027040529326483136
0.04275579814996198
0.042876055438268744
0.07113379125174547
0.170459854871457
0.07322711456159908
0.09745733125613021
0.18715162967332297
0.09093915954327916
0.02405306747689477
0.052105530522336664
0.20619365786392516
0.06447312206397798
0.013492090265391407
0.10204956269254749
0.018021040868606744
0.012667921809814436
0.23628912336632812
0.010257368722201088
0.2087563756329907
0.1314927266378102
0.10749296783893725
0.2528955414668888
0.2411795027331095
0.16249373359208966
0.08387131619670336
0.1574626641871816
0.2239658912645262
0.04859566584817501
0.042825223081885896
0.022334007424537356
0.061311129835479566
0.21276335726435588
0.23084673796755154
0.10724581532906094
0.2662273500778413
0.2033032477901075
0.26276983490162703
0.22542898019112517
0.08958586416495747
0.06568070696835787
0.24588794395734825
0.029724354549052253
0.10974098027207008
0.005879564881048592
0.08053086817415352
0.19362996181629905
0.02353393987755703
0.1463570989178778
0.2921848522831467
0.026683958106634445
0.011827801601236912
0.07759516306439296
0.21768958266109145
0.16882905201206638
0.20847462463987873
0.19512847572946104
0.1102581772571375
0.00044239644381657817
0.18188804943266418
0.23461304083233214
0.007079449733131791
0.17266180829148134
0.21581297404705696
0.09242116512570232
0.19424625726742298
0.2041442174074934
0.07052799575466086
0.2570242916404324
0.030509079192010787
0.11215359645649449
0.058657369797769233
0.08155601785199192
0.14004694118101807
0.023474935941538537
0.0016264392100078632
0.12791777921995923
0.11935907263406408
0.1995812430082274
0.27180597591712863
0.006647967901674422
0.13282090657377027
0.14106492863793196
0.0028085908479762805
0.24335360122783728
0.05095761217604723
0.04403833906914791
0.007226267654678258
0.10809448325408082
0.014963537545637685
0.11729164253456874
0.025355179516178543
0.10007120671951643
0.15277971998946305
0.109333582943993
0.0993146815002912
0.06573307055831218
0.02737044200818735
0.2094393812782623
0.005918542624279846
0.09670079434452622
0.1274418877847187
0.24327010086578973
0.10222703982703
0.12160092319177747
0.13690232198738894
0.20174305505705248
0.20680286186219024
0.04662131150541326
0.2276666040023546
0.12048761230117665
0.05601308841960788
0.18694243226240137
0.007807135538857953
0.2259767105852684
0.10032968416396547
0.16168625298907188
0.10721118905890897
0.08920426266224658
0.07896295126700853
0.16389376198846353
0.26872216513588376
0.13643115085796753
0.16932177741157456
0.08160507507223962
0.023683070579133055
0.15114656552623143
0.0453626533126683
0.24598950330818647
0.08621796449646954
0.25615869456883505
0.09718632693990438
0.010258769507253487
0.2285693766517767
0.021943778391675398
0.1786271823342659
0.10842987252530392
0.10030442407914542
0.26904277670549587
0.1010789735476044
0.07734616525520746
0.20343675041704667
0.02823323720446986
0.006354292463022319
0.0181401543750562
0.07764629386774918
0.06344459316083909
0.13956069288578418
0.06588813575593071
0.22779351411452237
0.22066307666483786
0.12768234090212965
0.23816301897446585
0.19731084099942572
0.27540465047369306
0.23854020034217407
0.0006986090257326696
0.02475765209497634
0.24531550802642849
0.13478741214581108
0.05541061276269318
0.20528629598992978
0.26486227706424165
0.14059362527800628
0.1694765812879521
0.10885197951828302
0.05134372377804604
0.26090828720374226
0.010604506470418724
0.20768817692876831
0.017441514376869062
0.24825518730749746
0.055242616537748944
0.11287017466706911
0.19435476304903784
0.11868266709000592
0.05529473762155399
0.04402944127341956
0.07420164122066078
0.18519335865891773
0.20289573630255217
0.18688415149033047
0.035401434260985395
0.10165384134027604
0.12015737496927482
0.1888621933396189
0.10048867444258715
0.14769895137819508
0.09849955322965458
0.2209260181078627
0.17884477451995773
0.16103628888567056
0.16128968632486868
0.03475003099925735
0.11461684924788842
0.1262150161705727
0.16135196854886716
0.20058819366581393
0.19221787492054196
0.11360474308173232
0.04188976004986774
0.005877039676622507
0.24281720225514097
0.2599270255582662
0.22025130977848592
0.21206557734030543
0.2011052985765671
0.18167893317341496
0.006582896659327155
0.23721008514598066
0.0037445187436197045
0.19790223308053556
0.21617799058357667
0.20956093273413312
0.20706938839482916
0.019129669055807274
0.1585188225880905
0.023447227556412247
0.2571713792306829
0.11064810848734283
0.03575246135959611
0.20138184897928735
0.20361949787213318
0.06710897867451701
0.19555574654514057
0.12320026473525082
0.14887811876824247
0.17544285507647348
0.1675707638414457
0.13040996940228405
0.11556783323342062
0.1415946217919261
0.07474782805065547
0.24519880813331876
0.08803430663947037
0.05087283969323361
0.046803658018870375
0.0959250225216011
0.09758992213094378
0.003341677330769689
0.15654566280653107
0.11831178528725025
0.04692586986859858
0.11155160636343323
0.17547627532533283
0.05329434283488805
0.030496582284762343
0.09870232207960418
0.09243950281929024
0.21084093738867649
0.11216595355399882
0.1698606133578752
0.22380887601373448
0.0703311108493446
0.07270272094584136
0.08961636610747431
0.03478449816991243
0.19792187714287018
0.011643623705787457
0.19409316854602582
0.0927536382273301
0.0377799132233545
0.23229022679463016
0.23608557745876982
0.08280645237497519
0.2555257585467364
0.09500405465565807
0.035402976297927956
0.15972871046800122
0.08243197760504449
0.012780525629850313
0.19881284688277442
0.24235255657188245
0.15833611400922873
0.13183594877766866
0.24316769968519988
0.10749628410316535
0.023135806434756084
0.1679868187321845
0.19803747282908632
0.10645971468622592
0.26046038273966476
0.10930949623398939
0.07408318244883659
0.12358286022056052
0.049460323003622735
0.21268659957577085
0.004644175872254108
0.1039746647784508
0.17947616192128546
0.23879915320588352
0.007343455063811649
0.10833070338126552
0.09748224281212163
0.13333529750831352
0.16502232985833326
0.11666143044306915
0.09658090833508738
0.1658288150308756
0.10348097511559792
0.2563386538275698
0.13566155998474533
0.07110910461111672
0.10118811777011077
0.264348645606923
0.24822377022499692
0.22868526528371322
0.11625542901823095
0.17332883501969257
0.18073191168131844
0.27684433987659834
0.0076076965588007545
0.24579547685433564
0.07643376278804204
0.01870793619492002
0.12813966024260712
0.18880813246348063
0.21099541996218468
0.08636555394550337
0.12731241805305468
0.10177073770043978
0.2412326468121723
0.11385331782363145
0.04734927902744533
0.1953837543062787
0.1700715969809207
0.10390516101386851
0.17842606344221162
0.24189368760212362
0.27192094030140507
0.23801728843238876
0.08813944611961373
0.0052031127442206575
0.20717359271296634
0.14608566590722044
0.26004925530405004
0.22910287442116778
0.05704095455134778
0.12309678547920104
0.09883716945031934
0.08805466310169581
0.20543479015692437
0.15480582683702623
0.04765994824347411
0.22186516813759996
0.054335012568359924
0.18557313183083649
0.024748507095875682
0.11628386791093098
0.041872119697221426
0.09481273744754172
0.0012918729362810918
0.15802628860900828
0.08969564671499779
0.08454850567944387
0.17517874065732383
0.23897659449349867
0.14250516308945263
0.06095371651249051
0.09513384182483767
0.18021050488568519
0.046053970679308595
0.07855478424368313
0.16816071006512243
0.20986275918899233
0.047108984232368145
0.06865185782284071
0.10256033298401669
0.2675911345999967
0.11557796310483208
0.17652767805157496
0.2313358947858028
0.19108555304576405
0.20539490465094515
0.2301800486755196
0.14082029995992498
0.08333512823659632
0.13074186978201335
0.11312968066355014
0.25337177041295195
0.13693785097631841
0.20894158772204124
0.10860860748982959
0.03615735097089036
0.25258578833093925
0.2061435794842288
0.2449707331691345
0.18339345770777002
0.15760939613831712
0.15074926935517552
0.25079146256025353
0.24279366574992323
0.2021309915655086
0.19035603189712025
0.18859331803623353
0.09236438664789119
0.2035194272634417
0.06396756144652632
0.014196438495189069
0.020266589582729113
0.01798146205446329
0.21654508146127516
0.2727567035855578
0.2518054868566589
0.16879768344452575
0.26126666124321796
0.04833925750258502
0.018085894046944568
0.13283295090573793
0.0045471505384270154
0.22374951087062225
0.044193022625782945
0.10266255004875716
0.17293372508189028
0.2398337149815179
0.15305274239764116
0.02647526337393308
0.1472476959429678
0.04055993391931305
0.020820894182287497
0.006198326912267501
0.18985124677173837
0.03341004922206164
0.03408337359735597
0.1454696019306698
0.24916122872083438
0.05171346817589165
0.1960279185786326
0.09265216419281215
0.039816301900869065
0.1525152612983959
0.0005682620095749866
0.017990946892113297
0.1293572599124338
0.2106870214282856
0.19141888775100502
0.12403617075107462
0.07946539442170504
0.12185536775798432
0.07548647759495723
0.08108729814012233
0.08017243538541592
0.15961666140285677
0.261181171995211
0.02174691149936016
0.10679209857911226
0.24069725471731418
0.02747430714680852
0.1585688856269044
0.1850696956047624
0.23683878498284142
0.1526190634371435
0.04425671252454554
0.17820424231619353
0.2414680235792926
0.052349313592456134
0.20772102942004622
0.15248533195473352
0.042981437132512505
0.19044614102335566
0.13988998441096923
0.2711640902957622
0.06993747320542093
0.0925059577115984
0.14848974934611922
0.050189795278934766
0.12383497419000777
0.2048242176460992
0.2587525296983344
0.26791657835408683
0.10357862418082638
0.11675373709674138
0.24021642587771544
0.2603410738095844
0.15413745315294358
0.08997529499589761
0.1956266932446468
0.045755173355293534
0.22636715466552726
0.12706449899931366
0.1945272293484918
0.1525236894557182
0.2162853377460172
0.09257633186424365
0.06704743049340034
0.059672266376864055
0.04324369274129768
0.1443367464936836
0.17073810238087275
0.21895447029173157
0.22814859328960305
0.05486512665247941
0.06405074612497798
0.23080656009787875
0.08010330851756187
0.07968588440932772
0.02050068600825717
0.2628922822645071
0.10962784594602308
0.28813170223043566
0.16998580481963702
0.033351407534160306
0.009328887757563843
0.2483022888399298
0.07292145738757766
0.1928050503665913
0.18335669481272973
0.019209997221117325
0.026902115427095648
0.09708624804724864
0.1978321412369615
0.10839778365701633
0.10995884379189458
0.07057583174753664
0.1907912022462141
0.21561704869606307
0.07485609055554338
0.14638073905275967
0.03382059642597482
0.07913467580580386
0.0349916797114453
0.07021888139593109
0.15179984821607737
0.3029032979973361
0.13654019552738664
0.15215862315355475
0.19314106593935795
0.1165657818312709
0.20666958038430372
0.06753803167383217
0.15562820115090523
0.0904747901762994
0.25019247909465986
0.12851335552690005
0.26758108951275406
0.025377383263140867
0.16972611299908516
0.15962847895178803
0.005149611355742039
0.028480080384371782
0.11914434020083338
0.18249337507682115
0.06567462398942875
0.15153682751998337
0.18730650239163316
0.10296719659450199
0.03071364408972776
0.175770200227699
0.21099947495965235
0.2429255257805297
0.2597099777103202
0.030369108812188565
0.2456462090891536
0.18828009145034696
0.18129976068101683
0.21025498181203317
0.16681626595430782
0.20622806327009932
0.15705813805734295
0.25100003131948656
0.11319244124991694
0.14373824447606037
0.08122369909392148
0.11839282659805836
0.18915636946748046
0.00627073098526334
0.10245680465623636
0.26808317035391166
0.18024952921048315
0.06491060838214535
0.14885862507794784
0.17345953847904075
0.15354532498613888
0.17790107818269502
0.06196748242493801
0.2631449615075895
0.00043044196185670067
0.26419873522940507
0.21798873524455456
0.03797286368060116
0.041500998352308166
0.27910453320046014
0.15058011590577802
0.080418880130222
0.024622796141978924
0.07563170264684238
0.1057133773365904
0.2767763966324233
0.2157275479241854
0.000469449169459417
0.1854378460400377
0.08587448592317352
0.021161396887583842
0.1509687153940888
0.17866331613322306
0.20253081533432815
0.22742886556884417
0.14008345182020265
0.06103649627144545
0.02079415768451902
0.21359445609841848
0.0007276805598045402
0.2641224821492494
0.02906352878684253
0.2021509186710614
0.2154087161821166
0.19959508333296572
0.13570555154574843
0.08687420936448993
0.18994000127941016
0.27209140005065213
0.1982102904997089
0.13884309966445135
0.061062891350453063
0.21063758549127085
0.08722263609472171
0.25016387804579465
0.09924155469322375
0.16918034571507026
0.1955188024392274
0.25654193244720386
0.026399511645886515
0.138424524678465
0.28464331867065507
0.00020289351532589694
0.022618042508942737
0.27190177631731405
0.03367448780411732
0.161257327683798
0.1026067574055295
0.18409946483446413
0.03307623055757151
0.05410618035424101
0.07739735600991052
0.08329796095675815
0.1969868085660061
0.08801159797191332
0.24224303189256263
0.18966927158137237
0.07607170073178375
0.07652613826784534
0.05462076716963748
0.24149153316538266
0.21985665297886883
0.1878856601104969
0.049386780435583574
0.1557668753952473
0.1760460940150622
0.05119539459517917
0.17149958713257016
0.13531733014935102
0.15520633423794214
0.27211783747571977
0.21787876546993074
0.1781867572487456
0.143653544613854
0.03907518261055097
0.18983426232388786
0.2690425690075842
0.11846578494212005
0.1072413549738679
0.14560267289195117
0.0967699017252483
0.09211387243637058
0.22786881025872616
0.24285407310321022
0.08472405921698109
0.17244483785896486
0.06774301098342084
0.10081689522564834
0.1587313899471149
0.16368013204762658
0.2249124893989802
0.07390818557710892
0.252118748041576
0.19618702724225
0.09811764136375499
0.14406409068428958
0.16595484810251526
0.009980019999964777
0.0166516371756289
0.27862554478438273
0.18248031168559053
0.05126402227213203
0.12306362492463606
0.2246695792212015
0.06265624961825046
0.11782273060702746
0.08930548551430964
0.03489945855959785
0.1454600211271128
0.0984011019832631
0.04236337606087954
0.18390674695591608
0.09255160606802434
0.04065681828181541

==> anc/HaarRFC_U1_L4p0.09.dat <==
0.07827843728649611
0.031348307120109095
0.08729383281635256
0.03375018814867407
0.004228766514295341
0.1253840551676134
0.14990000383432217
0.04800747747842432
0.23382764249308088
0.02377368607403424
0.24293832366868856
0.17601467079037655
0.1458050164330692
0.30288514504839875
0.10655442306576074
0.10078679772330745
0.14201922086956043
0.2747113936571083
0.03175503455644241
0.0617341018905869
0.19937278187462984
0.013849114398172605
0.10010971404866913
0.1047730333109889
0.24882897076003926
0.25683659602349135
0.28824922539077796
0.2583747128501544
0.14236499538105848
0.12364103015821985
0.26491061054326887
0.11369146363059389
0.18624562861492872
0.018197587471195487
0.04172196334707764
0.015528478561024317
0.27217477109892463
0.17397439391211716
0.051312216947403795
0.016602991827245926
0.07646659107436407
0.06003887794631424
0.24100952780191204
0.1613594846925509
0.28326402695494174
0.2536150840138756
0.02361171536040595
0.14822069236710325
0.042760000589552205
0.0754920456999363
0.18009950028423638
0.2682088171144577
0.14614770372542146
0.029216774580928168
0.1881396982145581
0.1894428835467959
0.07694369992426396
0.008952938087918041
0.24645894474912486
0.05862608433982709
0.2821961453187041
0.2123335705076701
0.04508296900170067
0.1447268069691936
0.07870427079090819
0.0017128449534404811
0.13587300138794162
0.011814195127498742
0.020246751876724374
0.21589037143275097
0.10999218673869998
0.24010650485376658
0.23752296736941075
0.27179043480960124
0.1838114816214715
0.0565461154143944
0.21688852475071696
0.06761262241524797
0.20189117445186258
0.01172955901165092
0.14638515380014241
0.07448567957566306
0.2634826565811106
0.2673738274308703
0.20487272703939333
0.11942160297328923
0.2206941583280386
0.0578292972787981
0.15775691226939412
0.22660732171645456
0.09770665083709795
0.045644187965445136
0.09602477919532532
0.20198789214041354
0.18970417475454573
0.20390843195189426
0.27718614987748486
0.19860986121020519
0.12415675174488618
0.05671657583125281
0.24763782185861044
0.052346948928025945
0.09942132102505054
0.00712348164072186
0.11760826023769476
0.014573761113621306
0.13238661051799366
0.12509446450236206
0.13505468319562344
0.20647559574357038
0.2331472117494647
0.036400267958896323
0.09065367184114068
0.036840552702167406
0.06889087391170325
0.1841772313266312
0.06030742218831059
0.14894992071483776
0.24564796295968247
0.15952957865713008
0.23153175361825082
0.11436092715001815
0.22931837695572915
0.25888837856285957
0.04703621745582877
0.22867266539017125
0.08545125595909744
0.12061833559217502
0.11045604088135692
0.1781360180608723
0.05256889173810234
0.22809390127072934
0.1672976247864936
0.18603052404909465
0.26225382086794546
0.03283310763659372
0.11203142561861555
0.26282863233210363
0.20466114548455097
0.011241336775059486
0.2548544560204949
0.0050388076816709725
0.055407398930000545
0.1243186858810238
0.26240359067445423
0.13698484714676126
0.011847161265860023
0.2631880893929463
0.2050278549822127
0.0876778292242199
0.22335795349530072
0.021002104791875083
0.18730157382778156
0.016895555211295647
0.14123384042376982
0.18949249729146275
0.288860241424133
0.28657040064379874
0.067888255738001
0.2576069442563836
0.29253609741610814
0.25052244608746865
0.27545565773591674
0.06348668693972553
0.09779268088144179
0.18600780041233209
0.04983957876835986
0.22499536709043821
0.270109512147048
0.037203139875382304
0.13432584630828598
0.0449096227781713
0.13327595052589714
0.013069514112822197
0.18854712653365152
0.013624467391532767
0.15285131009763375
0.11832436013118561
0.25820161083290627
0.28956920071601583
0.08920814241479227
0.06751509307914656
0.29203051862474
0.060987509115867096
0.01915859064526034
0.2735644650628043
0.09246537045814324
0.18903643134116446
0.1465511898988725
0.0747693699949848
0.26991169497805584
0.09527499932426274
0.3212978975364068
0.1573164980296379
0.2650637992319245
0.289966300817566
0.26404743273332065
0.07029838890989382
0.06992864506053158
0.1393583080347249
0.20512715396783124
0.10546442014234449
0.18921463325835602
0.014254595934700976
0.25841827914368415
0.1037730664880909
0.1929900409748516
0.014133437682194046
0.09759535661439449
0.12110035345593335
0.16230395573708037
0.2294790368858626
0.17483010428319265
0.1690280761245319
0.04364048090321871
0.03902518427899734
0.0037127287946928105
0.09931423287078557
0.02697839230255374
0.29346704121533945
0.00443699477368451
0.2779051903582102
0.07129383054799276
0.07215823317515521
0.12074918654847865
0.08348788322389276
0.15037978742069433
0.09132794757561229
0.2489793479452366
0.11253050985864063
0.033069327391521186
0.2569534630941611
0.10774913134022747
0.0175519605810492
0.10738541916549088
0.03381540866408373
0.1278826222670295
0.2559143695796119
0.15217436212444266
0.256528018641441
0.11595989169177148
0.1485980504693666
0.054282061822083436
0.2372508951030922
0.1192880416148016
0.2705063945067017
0.2601888691427197
0.19568799982306537
0.1815406750283164
0.13397933713603183
0.2876131939382265
0.21225763985425417
0.22913398344369063
0.20711671210266336
0.24953159907122074
0.09370967022881165
0.09705253683998603
0.15271893535929792
0.33491030997138926
0.014088670218297893
0.0728705291810019
0.3108477494099101
0.1681384156462493
0.0045849680700912184
0.05078738696098076
0.13732152272242448
0.280951748093853
0.08295487410653075
0.20155910856783968
0.13665669885441498
0.059003154069306764
0.21558439924836878
0.07020851843998625
0.18331449129255317
0.03811903165121888
0.10673558634339998
0.17234970900292074
0.007943102214716016
0.18096464248860739
0.22318948322619664
0.23707544986222415
0.2833464839693651
0.22809512606130167
0.17271995166889376
0.22162997064225637
0.06967327500602884
0.01616367089861072
0.22245593050249793
0.09103574310676739
0.13157825665160156
0.048876025524048225
0.15771166495723213
0.17778807729569576
0.012293394330749621
0.19022747008830912
0.038290933744713256
0.06328263983605335
0.30516388247754667
0.3040754785474399
0.05632523238822177
0.011112609084928476
0.00964146476325523
0.11566688932499912
0.09072754259602475
0.3219709328153618
0.13889829106708704
0.008821482815490528
0.3214034708613919
0.22648935732329115
0.009204689139325204
0.06837933465196427
0.21199430498657307
0.02431310705090631
0.06621655400744521
0.2343313175353373
0.0851540979838518
0.02789120295411216
0.1355501687977124
0.19551732778078793
0.003429710669510744
0.17936470590803982
0.20931165287347492
0.017565166346447173
0.06912781598675803
0.009471944272097915
0.008975510441108774
0.09698849792623136
0.14894094959156964
0.1363987032915711
0.11757584123941338
0.023925969005803356
0.31305932609598863
0.10414439496083165
0.01724340289574945
0.013412031582475212
0.15409532036418783
0.19887649389401996
0.2195534146190575
0.026905082955739814
0.2772488782169947
0.03215864822791307
0.05347227038703555
0.12664955304026113
0.11670549305625261
0.08263812914655057
0.23322872535658704
0.040488102452067964
0.04456161817822114
0.15686323720719297
0.17779292841805155
0.2274473484620476
0.13315821799296101
0.09186997786838816
0.2616185469577707
0.0022448009163793217
0.17034446295430378
0.2950711332864496
0.09405110943825006
0.13151212111935806
0.05568727481125008
0.20148216322229112
0.10356989829613594
0.22241322355763785
0.25811722397988607
0.07552100514492026
0.04174839367107562
0.18238008318517096
0.3152850041989934
0.261416097862848
0.1396614689684676
0.09253563297479021
0.04282673125152129
0.08803241540121255
0.14754359393018096
0.12399462658995121
0.28369653147985024
0.1598929628177621
0.025055482007948465
0.04227424530826383
0.02800827137256407
0.2287569570045143
0.20091582216199008
0.22021495132919625
0.2622031958221452
0.24779487846154713
0.06236992858395574
0.03218439453827755
0.2152653378093239
0.14790238975746545
0.03936955474663846
0.09921929728250191
0.3029013987694088
0.05360222246455016
0.04785220552010513
0.06508272195445791
0.18271220109592723
0.31593325108738457
0.12482615817641474
0.12229584869581056
0.28029432903084656
0.16547975065635698
0.15328604654174416
0.20775314985045198
0.27140903872191285
0.3151302772380904
0.15948646396423244
0.2701316171059572
0.03015634845364235
0.18669601994514487
0.062268109009384676
0.1214396525313676
0.09644669881721667
0.0671458947671784
0.12433625463854414
0.2760429117285898
0.11480622153281703
0.19063333267217297
0.2844660062045832
0.17473186903776847
0.19885503536776258
0.047529485588422835
0.09225289988103764
0.20315396610521147
0.2015479532031933
0.07602829802602284
0.17608545468228867
0.04812163719704889
0.18493754459576262
0.23986638208001784
0.23174465054032903
0.20342845882711713
0.2566197887694036
0.16101656406568612
0.05198771078080018
0.07530590493035247
0.01844834391042528
0.09438667958810842
0.25777069596571606
0.2411357335436738
0.09179744381269045
0.019382191771466953
0.20520913379284872
0.29958226604401433
0.07577084666998435
0.21750102713387184
0.22901708108062593
0.22647957310147926
0.09585143561965291
0.23415548636845462
0.0007710727285474819
0.05397425229302073
0.25673525113302564
0.2862896765031274
0.00704186761554936
0.28492848906024076
0.28088234106571497
0.2866830827907614
0.2187817079898462
0.18482303759881907
0.18960098792207136
0.2686242257535206
0.1824191525023928
0.18936579143981472
0.08542447212019809
0.018030980309354773
0.24102644862172604
0.2064831643202087
0.061292841278291786
0.23935253751289914
0.23933746370840026
0.0796523793683304
0.08946641382145702
0.14024426309560487
0.018855000091270717
0.22605361154950537
0.028906508928066843
0.2554573800666097
0.1649158242584423
0.10296215830108602
0.04490856347197093
0.20184235853382163
0.18977993739547425
0.09625171166399782
0.31145632170289234
0.13749728853947576
0.20966615848011952
0.01578646351195084
0.07671213873778922
0.25928687180188137
0.17104431225245212
0.07750534242513439
0.2264588113576433
0.29560348776674705
0.3009144286481729
0.05469004097363172
0.16320154064473388
0.16599226136210476
0.2459079400147902
0.03025697381170203
0.11646146677883683
0.008878774310093441
0.23292948573426364
0.20385162203588855
0.04065497445432719
0.13055210488310653
0.2365296914273744
0.19080013927390904
0.11862258254398741
0.24679989836877758
0.03941128019039183
0.2271930324544657
0.25448525154764906
0.14438809150745607
0.1198171019811461
0.2176667804278873
0.19311028132654476
0.17442844025886325
0.17747808274600174
0.19857131339405004
0.2542576429957658
0.23339987587573938
0.05777534016376553
0.3179274917984451
0.25987991815776845
0.051149948825629614
0.15553224931739676
0.020442890075189936
0.05545567799016196
0.07829658755847659
0.07812466675624181
0.192739345068868
0.20398485927729126
0.23783717897125017
0.20743942743583982
0.007141249544091155
0.04757666920208128
0.2271946854128577
0.29806940261565956
0.21123950930349986
0.01264918909891091
0.2090060573321305
0.20353751782018492
0.020196147238402126
0.2611631752987788
0.058481964879281034
0.1118092684654046
0.22764341203324967
0.09589114268526613
0.08601015668047249
0.0021560768558662176
0.05413482794304755
0.1772807390377155
0.3150414823928313
0.13278825806369507
0.12320464092358073
0.2974293521837022
0.24730690548792422
0.21861528017052895
0.0877664756870829
0.3058867438818328
0.23705882518969146
0.21277216741174754
0.10939984605273596
0.009908966344294733
0.06822464552108637
0.14609047122023114
0.03520284192534672
0.2471607736003263
0.09088874969648242
0.2059789739853974
0.15922617239366008
0.12292816938142732
0.12592991094550746
0.26620360933219483
0.15414286374660432
0.1909184585315803
0.0703179866232077
0.2585252814013636
0.17105065714973344
0.09550884511149588
0.061695173066593695
0.09349025381473698
0.21455355707988197
0.23104528743010144
0.17068753166989423
0.12436663760050064
0.24790209499688004
0.04492861079809812
0.10828956858007757
0.14082462251644975
0.046171426176221504
0.27699505053886836
0.15816783760415265
0.12195683326095429
0.2202652597245369
0.05220343861886081
0.14212223090637502
0.27438278794142734
0.22043249115325642
0.013885164918389167
0.16251817259827095
0.10795414777658403
0.270162434227596
0.00023597731098899452
0.04399831934019372
0.005407412926532588
0.05421861516478635
0.007776844280662382
0.29006504711187475
0.012119760002530325
0.269861403512698
0.2525990452764522
0.18178547093259942
0.09270638086564283
0.2106893160944854
0.04025236024515793
0.12876779819480128
0.22577512889126658
0.062176669384504016
0.0895363353804467
0.20862869920998903
0.058796826935045315
0.002009332273154115
0.06363100745628784
0.0592093151451061
0.13268103433623363
0.20167284724776363
0.2756476673094279
0.04300241576236476
0.19257439226560624
0.2635176671230111
0.10772025702009196
0.07862747824029029
0.12014483757512973
0.14034288110655677
0.13294696995447922
0.16256225197542223
0.0026441444431685563
0.15658201520369563
0.07816416453276258
0.2943028260047692
0.14218377706936922
0.10799886877462332
0.08328208403373338
0.2161464739284547
0.1481721451983741
0.16194394558238406
0.2053660749663548
0.08719352539576677
0.063287600987236
0.27166210620547526
0.23761177079919807
0.1869245576546647
0.23997455047759653
0.08312044784165132
0.03491950434039726
0.2397313389915897
0.13815204255548938
0.2126406572363082
0.17999869373363914
0.27514951277346894
0.042995828298806806
0.25581829929276423
0.12898724135458597
0.1279794257180038
0.07368448606640139
0.024112693335041006
0.13184189352778458
0.1327194050161813
0.09458538420993577
0.1948800903657883
0.09115024915540737
0.03538600729189448
0.04937787914184423
0.14233723647825217
0.10621172939703515
0.1463706026668565
0.11696980268851033
0.07640615531768032
0.2285383198903358
0.05619490266686137
0.2440682840068996
0.1840188178350319
0.3156568441040099
0.27590227687362934
0.19770601041140687
0.24077104181427905
0.11096493466960176
0.12911071167183807
0.2453509758870356
0.006175071842812536
0.07042286574650951
0.25263646376088145
0.18102676436368217
0.2592540725129097
0.20645666938414503
0.03412017460336291
0.249762155747162
0.039897732469828855
0.17902184556321538
0.2907184348569135
0.24858925796319603
0.2741394332324884
0.2281901434065795
0.08629395372801557
0.10336556514175903
0.2469016523198927
0.27317048126956567
0.08119267214941658
0.20890476599547642
0.1274014474644052
0.0427032047691685
0.1981148097629376
0.05980151630915921
0.027240221279716783
0.27335966708289594
0.050195044310059174
0.08584798201874139
0.11669617991573855
0.047857725253472025
0.08212145672919678
0.0621638540359855
0.02899829918472724
0.25206714037294864
0.039729802608724524
0.1640818900638734
0.32396517062885954
0.0036670843515513563
0.07912559518848723
0.30934566512171546
0.2240321711765601
0.0716538131227571
0.10366785879675418
0.2570231901784427
0.3155820283459956
0.09651524315499445
0.09414030136996941
0.11364968427284271
0.07937363476789557
0.13505822608312226
0.03847880504694557
0.01438909016665039
0.028876148177931778
0.25519527734972686
0.06566484343479292
0.004563033695129127
0.2753875319497187
0.1422295028958384
0.18419477929728859
0.1897216024110695
0.07798658026058154
0.01670254395531856
0.03397810395629109
0.03477093588906097
0.01953718794535077
0.11933058064986625
0.04189257592937424
0.26794363911973246
0.17651217824343887
0.2797587302814848
0.14482884613006627
0.13706610416469311
0.09568620657568977
0.24379165953417073
0.09508382110303451
0.24434989050175382
0.05835875571541049
0.04473199756243065
0.047145410882674495
0.18289509277974045
0.30611731811422244
0.33719759303990937
0.14169482520552149
0.1617172556964423
0.2779678452953763
0.24254858866007736
0.2985751916432213
0.3016782285037205
0.21282721510895727
0.07731695393641602
0.2258146821665613
0.08637958674469892
0.0770429887117532
0.23088248341475862
0.11958194765991668
0.09302009366323896
0.21388834638997964
0.15242675206232167
0.040871748911379444
0.17667592217815592
0.050103386413497736
0.10271850581566278
0.13610970679704792
0.06443875502518592
0.013062291087500524
0.1950469640206698
0.12935079711142475
0.2010274437998376
0.044932481819961345
0.09751233642112217
0.04628956205299319
0.12840614946922696
0.1565528731203148
0.1116595640855982
0.14384385135250097
0.294628768589739
0.054369379289554064
0.2481181363151452
0.017929106769789864
0.22520830167222533
0.1965756571988339
0.00001831473863474266
0.2506976714406833
0.09457327687179275
0.01999159514064397
0.08603264804512793
0.19024557956102803
0.20987967389401047
0.05015306671073158
0.10094979289832737
0.053150009092579886
0.16197268214732682
0.13683201542458065
0.12817466678060785
0.28627445932161816
0.13011634232152558
0.13173354621804598
0.08836676482781042
0.13474473758035177
0.22830082052593528
0.07234894887460491
0.007549819987193989
0.09898960208313767
0.1971917549570136
0.020987159498881802
0.08141426461355973
0.23729391063445585
0.10907056558479705
0.21776558379541983
0.21231355858126577
0.20129132429786528
0.20268756723728937
0.20370997585452572
0.020893793401859057
0.0582655128714367
0.2594345734932448
0.14569620412433573
0.11741641459065427
0.2957342665439052
0.10922725137307261
0.18852597198840235
0.13043809922512398
0.18150029087346295
0.0634463376995587
0.09028405779497395
0.15730769601213876
0.1153393336887142
0.08777704618532224
0.03538718453183219
0.312621030902575
0.0822324703894456
0.2312689277852969
0.20088273606383583
0.008735907832482442
0.1308667905810825
0.06986295841689141
0.23420624581669655
0.19804724966663756
0.12156145624182202
0.04194908272392751
0.10535547566976697
0.058266927940066104
0.25380085178187745
0.019167175471512084
0.012718312765943998
0.08745361844390995
0.29300692664589095
0.021170734325254993
0.1404160583032368
0.1133523799001384
0.12354200334652887
0.16302321792144256
0.017428159508443446
0.1112391266660272
0.17535359062519382
0.03952779582934741
0.08392174432758473
0.2001318613291485
0.10607095503528358
0.12961499944694832
0.01994200763816582
0.03695724980342866
0.06657266999866218
0.2793976394044374
0.08177818108757773
0.07855643431673126
0.1301594205848093
0.2380688237109045
0.2580081858927923
0.2329109116075815
0.1147609093066495
0.2828614298686285
0.22776710529842117
0.06578742510336122
0.14295703781297436
0.21976074296535375
0.02949611484507451
0.031225516254177427
0.1696520634699608
0.10183272586041948
0.08943248433239226
0.21194127805337706
0.1644097575361577
0.146841923342744
0.21082152600177276
0.1364920199125096
0.07377643927242529
0.2745748519931083
0.2625486775721226
0.2838881959206895
0.09321147214154558
0.13594293361541404
0.3145340059755834
0.26915771065512084
0.14466962365596686
0.0685712940169341
0.01548967970781653
0.06618762863308711
0.05807081513244182
0.266592801248041
0.2705787392828068
0.15566381944700716
0.013456758573135282
0.10509770612406648
0.08376764799738749
0.2533691001809667
0.2071465698460354
0.12851182039278916
0.19563527162179498
0.1624203779534644
0.07093444142066811
0.21185095856577726
0.25216268331076835
0.09565496206777588
0.14083159080524682
0.15728019705917157
0.16627157137273557
0.06280619296430527
0.10202054933169113
0.06658766901317897
0.065524619245788
0.0496621776906362
0.2212296717065999
0.119752108122312
0.332406789334131
0.12399761253673676
0.05386550901592857
0.22192161126561125
0.08157591721049919
0.20639096243296995
0.2919753618572723
0.03674141368399865
0.2324574666414642
0.018426201213201293
0.12751480841226318
0.05822848147248486
0.071239294857465
0.04493038324017092
0.028203832256886278
0.23571879112479954
0.1541245515021685
0.04095351314968944
0.0049294488534055575
0.16289984507309638
0.29590528890248563
0.13969255991606594
0.2004918581598152
0.21994204884412596
0.13257566815259555
0.2911530734365096
0.062310039523044
0.2346917122298003
0.13870197885111282
0.04870801242519943
0.23800239360572256
0.05588854270948438
0.23542344935975923
0.10222964482051082
0.126779656863481
0.15706106660726665
0.23990032183793636
0.1007985924563555
0.2578013037155755
0.10586443467537034
0.024409574482739674
0.24138436886922626
0.22223701882968483
0.2767881617006921
0.2281526738518148
0.19847165160003805
0.07333423141718164
0.09573488776418312
0.26592862575054077
0.12435383438388943
0.010256400548941965
0.16427820064818896
0.28521592215002145
0.0024489823578443697
0.2311593189385201
0.09306617892329344
0.015971921102380087
0.04091122630079298
0.2652812719552972
0.22781915301205474
0.25091337212535236
0.024351127292493207
0.25361071276153274
0.1240220791174165
0.043554524334068596
0.2727502201200246
0.07071042334862089
0.007403655600067999
0.18586491053431475
0.001447760900597106
0.049806405720303745
0.102758845278191
0.07082794957946348
0.03433390222681217
0.0586791138767024
0.10575546234192201
0.14944965024763074
0.2654339085440162
0.08383607150611828
0.13917077266366693
0.14572980167705374
0.15069603479885002
0.26173208713704593
0.12278071370568627
0.06409319456548375
0.09728819822398885
0.2209558096264946
0.13142938101166166
0.2731116712608175
0.06156246521373267
0.3142894442631184
0.03488935216836498
0.1546870817489533
0.06379015953944828
0.2024321996762498
0.18549222365005866
0.20983606256024423
0.10776819122354289
0.19145863842020716
0.2045819079404478
0.00976056588957333
0.18398700524301523
0.0692887691187825
0.016804294603947056
0.13025241425432105
0.09573117576812415
0.19990767473912058
0.0167942527511923
0.05576215576773119
0.06915660261205687
0.21137996573131226
0.055446595033727814
0.10217158068379872
0.15655234673688853
0.1651938460664815
0.1396193502885751
0.21800989016008282
0.08801370282766173
0.25027440089395425
0.09720031695506212
0.1568142920313318
0.19125724782395373
0.02114113814778476
0.07685882075024329
0.2934564714006717
0.292173541203778
0.06075575115710057
0.06264251096771134
0.23698711990621932
0.21589101804029218
0.06128534760592497
0.1382251596165383
0.1393321676671457
0.11864278235743496
0.16031179498902856
0.036036980406934926
0.1961620636126186
0.0026291991992733526
0.2886533678059723
0.21824935040655344
0.22675402076842982
0.1893090012509149
0.17651148528985822
0.11931507640817701
0.028516258103614148
0.005478119003894627
0.2716782755479641
0.23198210731366029
0.2087951460627166
0.03698439492825581
0.08781124005313441
0.18779271824972968
0.059902256931826325
0.18908619226412968
0.1867624453467303
0.007549080570227881
0.14768110757498612
0.05988025320879185
0.19709683610213144
0.04581156848396152
0.14417445137880872
0.2304156468230794
0.117920340828914
0.2038611238069301
0.1718068865546986
0.2979253040269878
0.13067532508804933
0.13336967152305923
0.22747538732081066
0.11086131735871069
0.07399977694392613
0.3098864012055928
0.1526384125911099
0.2809275186492616
0.2033603666740442
0.038764645819846136
0.15728191892029927
0.005489660551527329
0.09536186176604555
0.2393616341646238
0.2871488134142339
0.031127162420108125
0.17576493140053595
0.04863495549485746
0.02700734612937138
0.2418484254279533
0.2894574582725203
0.136268829023775
0.18845757887102113
0.3078743986690962
0.261434800622707
0.1767441609962384
0.1712824746746931
0.06705040853957793
0.020951711900276757
0.24590986740124746
0.06323288148920303
0.21934655487235952
0.24785753394612778
0.09090851308681473
0.19403319062360283
0.16981900157107624
0.23280320867074716
0.11025289501833803
0.06744128735625617
0.33538219090589405
0.0896225459665793
0.09593909892555394
0.06503644838546778
0.22571662975498832
0.1657327275955497
0.1518218233989603
0.136886613273463
0.15147523535472468
0.1291073306509597
0.2572498403271225
0.22355166542590155
0.1126644823453243
0.03477357358176266
0.03733478124622969
0.2651491411056236
0.01231717797155566
0.12332161740753081
0.03588133746206311
0.06046109410112647
0.034888102454757694
0.16380488313181435
0.23965020302573772
0.2448896622692348
0.3024943201914157
0.12857719236163528
0.04239188913997465
0.16101029258087113
0.005284699370415975
0.06593853606994242
0.3336006200694147
0.0585736792316566
0.24058610957686918
0.1509700514483538
0.05174612310699566
0.2340395380382613
0.22640201640725227
0.16683680160185413
0.06511050741693954
0.03938917134641928
0.01696358779507578
0.08224756947187388
0.2706728069308921
0.21775453975763995
0.0023829797344686976
0.0532562838522419
0.1935905640775782
0.10273865929076118
0.042267258679804055
0.15269676091443457
0.060271572795270116
0.02442601231109428
0.1713615702068867
0.12302615218060316
0.034105012473221605
0.05013933163758255
0.09662285290325857
0.26376559584827075
0.10445759665315248
0.26507690801422695
0.11281417734817167
0.03409829672737898
0.004984491575442867
0.20832172984049893
0.04569784512337265
0.05122403175078301
0.006612431941534888
0.1656724981837022
0.2936248450174778
0.19784473499632124
0.008005519798778567
0.2544326217857673
0.10895125621723764
0.13039367072617497
0.12244312029426738
0.1794093175299092
0.18907073698905127
0.22968816470071238
0.1214158803367116
0.0038977014539672912
0.2189969897112042
0.13452201320199744
0.17252392293477886
0.14528217842335056
0.22816458975294215
0.08280754318705603
0.18879867240791942
0.06576706780773106
0.036270477635433306
0.14506337430581873
0.013074178054092302
0.07353276931540705
0.18910436674818337
0.17607179954555965
0.018283237061247053
0.09066341873352829
0.1676513180719298
0.20837270234717847
0.08142508572130845
0.10119678170019111
0.24700131995113825
0.03736038036150916
0.03517040651969058
0.03254675903602117
0.16876398958788005
0.19745507179285163
0.13454080983796424
0.035082256848319913
0.011042929147620083
0.0960542080579286
0.07681337721130166
0.24385173357045747
0.03375260712801643
0.15159952695084924
0.16253968380547873
0.1264525433966548
0.044651599824678506
0.1792165068226349
0.255113867879698
0.026019989081387303
0.2719397771833814
0.2292875485736693
0.04895082570168167
0.043772283639557166
0.1073199871793483
0.18058410288028462
0.06013196431305799
0.21068126972967938
0.07380086870771449
0.012948385675819487
0.23720361935775505
0.06204900386743215
0.19407076555641395
0.13552413716208728
0.2523361474154626
0.0206966934582153
0.07267332302996034
0.10010291991265574
0.289227049428735
0.03422094865670146
0.3190967228391276
0.219276943465102
0.035246528276214585
0.010299808096480173
0.1266487300864951
0.12770272533023325
0.19289405004818858
0.10734010735297723
0.25448042460183923
0.18800500263895933
0.06935181108086105
0.03708796669312744
0.16130170615431058
0.21459793399787988
0.13785400833135242
0.13587466666640402
0.1364669034173172
0.2476456899033055
0.056441540491586735
0.029635408937606713
0.24989896924685975
0.025516297146633834
0.02163774289911031
0.16171048265260654
0.028532401092670936
0.2558951796253557
0.2321714423611081
0.15278130732152506
0.20497657232175112
0.010258993239272336
0.2026373791316681
0.11244764123031467
0.08673051378370276
0.24287468240535737
0.22280209745497026
0.024556960120792982
0.055342444189081734
0.06747941200829961
0.270875522606962
0.14378048534803922
0.06545967697803619
0.00795264616943429
0.10161984574550685
0.12304308589012913
0.2778870530957014
0.12713054385232028
0.30236731018487867
0.010248633472435736
0.10676412820840793
0.07466506558181464
0.06551047434072481
0.1339998466214044
0.25305739549167505
0.10295054583983092
0.25120554224894476
0.0022717259625883927
0.031190103846495617
0.2513195715561203
0.22461497633172617
0.30707132618057525
0.07469313918390931
0.03578885079065339
0.15368872985199922
0.010152194768640387
0.11832733907112655
0.14957686210713786
0.12287291316453657
0.10490081684431174
0.16254637838399996
0.07571017308163269
0.04779961581607409
0.22235438751809602
0.16143650755734498
0.2305438751027246
0.04385300686781467
0.10267715572185321
0.12928982984975756
0.1477704959332628
0.08802738095115453
0.06155002785147546
0.1222477866481103
0.18914976635589673
0.004863530259730924
0.024110457484175105
0.1882214819633886
0.047670250429311736
0.06686898535237781
0.29124216213656406
0.21716454266103224
0.16315608766350784
0.16242964867103774
0.12511040340215993
0.07418888065834306
0.29265348717251527
0.2113809360876261
0.27788152054773324
0.08233038763465432
0.07470011512196437
0.13411183107808797
0.2120964850865992
0.2967272733985436
0.23414628092442802
0.24073150110523464
0.1548033531329596
0.07663497429824079
0.11779753811494757
0.09606227503942494
0.13835996468869202
0.28324166720112703
0.21877637143803827
0.1888752937913309
0.27973157117914715
0.174167002307938
0.28778939782727037
0.099752400912745
0.1957350957932557
0.10603516804029126
0.23182025426219102
0.19401624911766427
0.04066495490144464
0.24272129413897728
0.04883301303780728
0.01766836435697859
0.09315303574612949
0.062474220123085906
0.12047809352028578
0.0858475650972345
0.12659596683854543
0.12762013441536788
0.16966517794968378
0.12456634272438995
0.2799884000030803
0.0571722157020279
0.1680825115201117
0.12077204797470764
0.11229582410813733
0.1693161264093998
0.03150785911821921
0.10805766619999607
0.1085529276297232
0.09981772071784867
0.30189864841949465
0.004738374650662469
0.08925805198822509
0.24486591847065955
0.013523564563574939
0.26097070130877
0.024053619675281336
0.2609759850073239
0.004355167826372409
0.07062342354308575
0.08175782579046763
0.07504291518931085
0.2789752940258319
0.18400423425914017
0.06995972394054235
0.1277473499219063
0.15421394502662727
0.20166387423023366
0.18677099226174732
0.2923417051349093
0.23519677701759464
0.11919321219513189
0.13829417710757724
0.21638908129001366
0.06766801662169686
0.08040265724082324
0.28344764350859386
0.18308779477691725
0.07820719224301839
0.12305320174604514
0.02268774291572558
0.28142988508359695
0.0320226146525011
0.2844073779235786
0.003526292308569444
0.025467432830992263
0.2942176495408503
0.07653627165285273
0.027790249539629806
0.12116021127105701
0.2209111077053014
0.10222805460167946
0.05123214215118209
0.1957689135656725
0.07295536137646726
0.24750789672976875
0.012479748092932525
0.09645523218778619
0.2842541258149857
0.031439243782111284
0.06574712882634295
0.22772563195254783
0.0910361369317072
0.031153025084150958
0.2317936239011423
0.1878229495460192
0.11659282992257847
0.04879298168586106
0.00852479797832617
0.23612505875702355
0.21151497437146197
0.08493315306114278
0.005338973424809676
0.11659827175635452
0.012342102470292781
0.26384701415662515
0.07273593874779867
0.13758491699546746
0.0723202987248358
0.16411467581970401
0.19886186688181587
0.15053902838881725
0.2928710840118739
0.059396694279453016
0.21262183010553404
0.0605123959101941
0.15345160201759664
0.030228567445043788
0.19136731327712306
0.13171770517356535
0.07628222253316279
0.3280640754347585
0.15586303777064314
0.0333727502823679
0.28688375461657944
0.17696815994609236
0.2851777416745513
0.2942336182266256
0.09763411958845866
0.26649087815431033
0.14768237212792248
0.05049186651578501
0.03523542303196276
0.13791935337061487
0.22838368772806453
0.15105289707178082
0.21209536678418903
0.07625065693288209
0.15006973533458826
0.2642845707910989
0.002367347182085837
0.17420200050766085
0.26587837608842946
0.2600517890604096
0.22950725347976214
0.2583989885695179
0.2573846370252942
0.05791193516000057
0.036062320985432335
0.20610571999114055
0.029370782910687204
0.2080324654708247
0.18937534245156196
0.050960122593681566
0.13024666973294183
0.21323161624047712
0.2662736068950275
0.18387951611447426
0.18767179361979386
0.27784640662329246
0.018999270408143306
0.016085652484923586
0.08574479806278411
0.10014237651861332
0.2389333318571566
0.08466297216771197
0.03680176973968109
0.19683421053607175
0.00014819633536055577
0.04000549801584291
0.13064745675667158
0.27474823947441085
0.11874444177328708
0.22473092341833611
0.23247300295982398
0.2495461691349275
0.29043502904986845
0.18409130988296257
0.033558351790548
0.04696011313138588
0.050754573381389875
0.21764394536734655
0.09769603115026557
0.2043778140591382
0.21236271972372053
0.1585718366345399
0.039602595263921826
0.0938744819107106
0.20016838552231944
0.23039101823950567
0.006533108942305919
0.2155081702829273
0.054893111372791306
0.14885244034899328
0.27154751680091327
0.1694480029257164
0.0734110508801073
0.10703787535501377
0.020216692227213083
0.12070018997207617
0.02112717982572277
0.1380417145099168
0.009394903948275848
0.17517200264044652
0.05210320570108
0.1161668176040886
0.11443657482120119
0.0031946511036107087
0.27803098977602386
0.11809055715390611
0.11267199998377406
0.07671487143058352
0.14475183623558494
0.05655368640785816
0.07644723259912985
0.041637571190446115
0.20769396772546017
0.09345710476326365
0.06903685361509565
0.010385511896016518
0.15734672965150256
0.1709608113990874
0.07222386428399331
0.2253249799208636
0.26147860672613066
0.10983171807193519
0.008197019393310561
0.2654235088418076
0.0409762328259362
0.06321026747215941
0.2498364596479758
0.03817035868185328
0.14727122123145675
0.028585113574428014
0.1064370949876936
0.06668043895546126
0.0031630677140516814
0.23756380948857528
0.26598619120292794
0.21405179565353066
0.15949996686147738
0.08979111134478152
0.2806654133400467
0.01616341008957503
0.07113401317398
0.16429095924053608
0.16968898985113215
0.03759075775918655
0.12207812745377002
0.21253410967408742
0.07253114097348466
0.16204701443885716
0.11599337561118646
0.27056152274298995
0.005024768787326537
0.18715446546021924
0.24027059208650214
0.018677598399069656
0.03047023142006677
0.19395058740953444
0.07521976184871122
0.0971311069896974
0.07792372631412561
0.00617995163383872
0.015285000528815082
0.24927327010083142
0.252867547812318
0.1589207160219659
0.05490872199815926
0.14008633760035527
0.23837969641080084
0.002749156689020204
0.1593447797956176
0.022821686208287357
0.22614590655501796
0.02333396958421937
0.11493736890614611
0.2895534745631119
0.061541448390505744
0.27432054703820646
0.21067854427968408
0.11794731865008905
0.05789059507000187
0.050793015403398444
0.27409984296934337
0.10826727568609133
0.19181936584908163
0.0928036770229176
0.1457038319855694
0.24549965887839245
0.1792510658529198
0.10880361588747062
0.2436174049636248
0.12419387999256462
0.2460836124165384
0.1970507366640445
0.1220779816246816
0.039831791924586815
0.24305537057853416
0.15082961792512647
0.30519130533973216
0.1616531499266009
0.10256221125564513
0.001085656201264385
0.10400464002418636
0.1494511532787677
0.1301777221603039
0.06817418113515772
0.1551720403985276
0.24791018573396492
0.03745707427613219
0.019865526735619362
0.1908673164175983
0.057828767947416836
0.07863989785620441
0.1860940915132831
0.06946998859957082
0.26199756472701513
0.16752586078442017
0.11171382134892083
0.008595504214594367
0.18545685160999448
0.2609959387627596
0.3035057300841489
0.10584963712535593
0.09362182400624079
0.1970845418589358
0.008449917279370006
0.2687549262626319
0.045152991073385974
0.2946982876108967
0.1990381665756773
0.05308066417413531
0.0645086282000372
0.10485845277661468
0.02635942256540466
0.03367010070474488
0.05101483087672128
0.22499786181716552
0.2362801991722811
0.0654625141530475
0.2719890308382431
0.12756764967864667
0.1074965472092997
0.04447561970638383
0.13304828867692767
0.039803921054463495
0.09151145094206464
0.20030401979269957
0.01784272158288113
0.12585582047669594
0.08803417646526479
0.1870956594056765
0.10067543764304672
0.16175313663319632
0.2758358380175749
0.28413754253043644
0.2874036125535126
0.16401237283875872
0.13613281596854063
0.10207926897016471
0.19660189891858262
0.13270752853972964
0.23150628376779037
0.23890790965589206
0.1667553285920171
0.26472010788530254
0.22600535288620643
0.2946751032935857
0.10361505904608773
0.07036422179468588
0.11974557507010032
0.27276017555388415
0.28029300735153884
0.16930672926048784
0.3130654476342535
0.23226566939365376
0.22006158953082536
0.1879796936412696
0.25211188383146466
0.19505146816380223
0.03795549911508969
0.21686745123582457
0.10090589131555826
0.28092691322211644
0.17911480240134606
0.0892071766727259
0.14370092155789257
0.18386624842286695
0.0008256222097475048
0.1602762943870323
0.0324569257321897
0.11638596287164256
0.262433179435083
0.06227390134595468
0.26547257266361957
0.0033681934641777165
0.18430276246394717
0.2884452724145872
0.09150038913708033
0.2601173619324658
0.035449499447911356
0.13072924842828015
0.21621591477022473
0.2165287954145996
0.08251912470938409
0.28969016126359287
0.053462606005885926
0.25207269323611675
0.12526213249689136
0.06794710296556404
0.07597845406970995
0.1466792036544458
0.08704532943280245
0.2774042952877091
0.11119950795535617
0.016833461273175997
0.28777754081860946
0.04177500158459779
0.23922041904546837
0.033025216065668966
0.22645905070346836
0.166122804718194
0.2077392925780454
0.08594493394297455
0.19497382617764716
0.2390382415541135
0.2681059091426838
0.016208419142687606
0.05307267509893795
0.223674064070673
0.12545346189127676
0.030327683479575582
0.05815289276100443
0.25541899323882244
0.2059707433255888
0.22775895382582265
0.1027934257839128
0.20440545764635792
0.052644565334597195
0.2888884961124076
0.005040601828626458
0.24299343861529096
0.0770131050628826
0.04174320575002517
0.05608101094225414
0.2035666611215868
0.021634225477282602
0.1527149711496825
0.2557791406700036
0.10330586298140675
0.0852086925466145
0.25334052143875124
0.26792013632637496
0.19690328159796777
0.2024712166394928
0.12003294645580369
0.0597498567864418
0.26447729827760047
0.1533942253440487
0.1928555887274658
0.07853451782658231
0.21032285460730832
0.16701444381251557
0.032711597474971196
0.02196293737797925
0.23984689756353736
0.009394885940378695
0.169543708339004
0.18862031057725884
0.18463919447075247
0.27828966892974155
0.24162538825467614
0.1374143837784615
0.2887554272667933
0.10277676025648355
0.1345678497721143
0.24772789195455333
0.14439245178944404
0.05153168877374348
0.061043421242887454
0.1826242843619544
0.23822532855316658
0.05227248557962916
0.047918024015691604
0.057868073223515205
0.13477512818557275
0.28745893316782456
0.16366125717031005
0.03818611842138367
0.05586280715825076
0.0062097155795588985
0.06651083291063435
0.02541084286814719
0.04887602777790969
0.20568674601824488
0.08861114000408626
0.2436468124927193
0.3147096813706599
0.11066033276841887
0.19427525276787244
0.2929232904671267
0.035491319860158806
0.14175959907810526
0.08937992540095231
0.13407235019867042
0.26803557399182404
0.27476465298327307
0.0246127343459285
0.1145111817596344
0.10302711771589493
0.16525073457209535
0.2842169135886274
0.28172524494280954
0.02567769737841321
0.06937859733054473
0.013006853649764871
0.24556623413195486
0.12414893356767161
0.26604242572956144
0.25551711594711585
0.13080122903360936
0.12267557070104024
0.30846270642575874
0.1313220728178978
0.08614643843195152
0.017480740103983147
0.2439710673095161
0.2150979163911355
0.06495554346625516
0.07613471584893415
0.25971668968813116
0.15103882473994013
0.25191730797532114
0.05656464279829152
0.06259253183062508
0.1426812453906096
0.14486025037713962
0.10878064489751584
0.10904934274975314
0.23791543660827885
0.02663621099265343
0.02954131322173019
0.12845775125333525
0.07292996174031446
0.14572127544000463
0.12623227291553005
0.023125071266844866
0.12191764292470739
0.1822363320412055
0.22626794780482082
0.2530347545559429
0.033072534533643394
0.24454442935572707
0.14409641701573656
0.0019838890618231347
0.30574423349240887
0.2973521716566165
0.0023088474160166354
0.14885249488553648
0.10180941856598343
0.20717132608519917
0.09289845437020532
0.21813832773536085
0.2513875780470213
0.02499066845929146
0.3025436777021379
0.02931799854629598
0.04012790158964696
0.10342348857099078
0.16692401875926663
0.217316774848891
0.19115549582721586
0.2028087352412198
0.19415908267794282
0.015320742141727073
0.11875034121124588
0.18966777212509178
0.2832875721810684
0.06350934721836361
0.2763160584853449
0.11750786551325935
0.0912869345704715
0.03358440215557939
0.14423121116467383
0.3007391174978193
0.17109744063028381
0.01379872519324963
0.0656411724919927
0.24398783470284663
0.07382146052559199
0.06157642118779733
0.0037662332698796624
0.20708097152569593
0.057771458527169264
0.1539937257868319
0.12107621730733398
0.06566818302961014
0.059480852289685596
0.24249434914404727
0.2597071667275277
0.015397180270486185
0.04349076121658183
0.27070656325705794
0.1870407920376875
0.24783877502322427
0.02002753141706016
0.25563128579102284
0.275611054895333
0.16611659583352065
0.07711816622452329
0.07053042143369538
0.2948344572288125
0.06621546780446493
0.21535817111521377
0.24563684705571362
0.31018195283702554
0.21966841616239033
0.026022703227018124
0.1281948638474764
0.03148378294271878
0.16218998009494381
0.08083666658464939
0.015665487084478277
0.13559140548133014
0.1482565248189695
0.021118513193815542
0.14355979533467494
0.13675331148117598
0.16102209874774615
0.09405152804449396
0.2767032879648706
0.2383290825748562
0.17567225279535134
0.02197795127902287
0.00007878309057309173
0.23287583587587643
0.07325754508916013
0.24047150675566314
0.29791297464535477
0.10728439250441035
0.017703249605548824
0.2191997611643006
0.05087587025754883
0.12245005296302963
0.2226165432440137
0.05288408572791849
0.1578835229120234
0.22154727705469346
0.1979678058063229
0.1080866533103224
0.09786065793113584
0.10114511917203159
0.05898601313048784
0.17364515934832273
0.0016628332994206027
0.06811952761415448
0.04511623158659642
0.21098005103960152
0.07838711554658388
0.06813277484883327
0.2438740217800976
0.23818611542421
0.26779999990329845
0.09146639991685479
0.14708464587381326
0.19574981889211832
0.005585917506833516
0.006784243846364646
0.07520313497255297
0.0974086107558176
0.08264248453698114
0.21624999227738162
0.09692292411732288
0.2849054332618
0.2455969920374519
0.18377484344084893
0.03559717860414428
0.03640433837503337
0.007093081461182621
0.146886677283392
0.29262623090082107
0.06515486801057334
0.06268463319199455
0.18827054102644433
0.2428034796152498
0.00044576097177335445
0.09224449499716968
0.042033404988117466
0.1315545516789057
0.04501020811241968
0.2918879259069521
0.04086702068225669
0.2374244778977971
0.3425037465293958
0.04110070732217026
0.22005386231738747
0.174890877037313
0.3105595188236164
0.1567976979063754
0.23519338373292445
0.11682809983077852
0.01326210537565115
0.0920436475807622
0.20888434271058143
0.07649761849327952
0.25400918233493847
0.16501631213709872
0.27653332347684123
0.06927076226337173
0.25125391600799307
0.1928447262689039
0.11348862083560551
0.31164469079826107
0.12838442860312982
0.20666355793473
0.09055962910907259
0.0500585199733916
0.23570406529513707
0.22123785943665691
0.06598583057233186
0.2644849425723202
0.043562553210872636
0.0892206759873568
0.21144302557953978
0.027993384324626825
0.01801454223355509
0.05305318069349776
0.25267255310370085
0.17820268973955736
0.28715856976106924
0.2965055558123154
0.01012530164974917
0.1701664686293496
0.11875735560311627
0.246229729675645
0.026689003229939622
0.10311676086514096
0.07391579764716324
0.05373266983797289
0.23622682423017474
0.18537807433793788
0.047862619954685014
0.17861476707459992
0.1111058101872696
0.01642672254442925
0.1325342030279089
0.003762753707145462
0.16051197397986627
0.23093645609425692
0.258942303588561
0.23710262060979756
0.2779622971550637
0.15371900767243493
0.20448683540612966
0.21914047115502078
0.22010013295573894
0.18329110462788142
0.08435373045063788
0.17719313078547472
0.1884978270823915
0.28644385018871366
0.22697353635683773
0.03200853369893714
0.17286216166478224
0.06392112785670206
0.009028132882734397
0.01071877120030912
0.22311390770742365
0.029394963846936014
0.16616850965509133
0.060066596181547416
0.13195106573216958
0.0010139012560524856
0.15562248485593957
0.05871425061516899
0.07464037508278867
0.23367394807201994
0.17913819967969424
0.18158565554323988
0.19085697058650292
0.051410583210447995
0.04324821769739005
0.18022522526385082
0.22860920136639687
0.25144111440807626
0.09008326314599387
0.07282601068095951
0.23361691769838713
0.176079039368978
0.19073042035607585
0.08811524398355874
0.21605288357630517
0.25805030982775407
0.2552597439047959
0.00457694213503552
0.03779845989458857
0.19719531268983437
0.26947604053108887
0.22443774203696035
0.1531960532509568
0.04690005508683654
0.24460724849117044
0.2965270232367053
0.19665042068566072
0.2465344462137221
0.18184687822957696
0.19260386208576785
0.09141379346143638
0.010549291884194985
0.0011298824476256993
0.17719076146521934
0.034348425425824426
0.021070828791014653
0.1724940385191597
0.018194262182906377
0.05694190769297508
0.05384208653906091
0.14572791570260413
0.16631948702206825
0.2548796038605001
0.012086240858903554
0.25240153618064815
0.1908998960069229
0.15658592139882518
0.10486221535054589
0.042549730463590944
0.026941669424665075
0.2738623768459109
0.19730091984743198
0.16950194017294218
0.27822058429771135
0.06482061680312454
0.3085202112180519
0.1282799382041
0.2957962895370057
0.11497559306275522
0.21158354536051305
0.1953658005636269
0.06875580763660048
0.07100934558496637
0.10978508798220452
0.23023259104640179
0.12497385600304413
0.13096910130817865
0.18725793151666734
0.26004652869457745
0.08703499869139901
0.2541629369443007
0.02261168639728999
0.14562791590099491
0.21380619059031675
0.29025102294828736
0.1308998507846926
0.2693646705696013
0.06613131966772695
0.09828641816936126
0.06809143050969269
0.07106239945813606
0.2881188011217675
0.06245043348653199
0.09856042066877341
0.06580258926874485
0.11262600912508332
0.2724651666934341
0.08219757754980461
0.2854180970833888
0.023187131471457074
0.07852455560655834
0.10634134593380455
0.08992022682842125
0.21871948131968583
0.01934035917609767
0.22170992774198167
0.3255888743183771
0.16177440351147912
0.022449567815107863
0.10943580201949164
0.1953704169627289
0.05152090449387815
0.22604817334916988
0.19891046026211084
0.062041704845504815
0.03090261835333448
0.2341305032195603
0.03214239794328132
0.22116081937283186
0.051567067904203484
0.26830130599047425
0.15951323294304373
0.024311004715969805
0.22625207687205143
0.2188796619149955
0.1695472862205266
0.07295526994734289
0.004002611328038687
0.18277902346562958
0.16496818659229426
0.3027892330625635
0.12929752833561164
0.027693859065753623
0.25184815481069744
0.11651541205695853
0.08327628435758473
0.2786363563692379
0.21437452533458043
0.20873609744291674
0.021610873193377192
0.04448433942902946
0.06246250022082556
0.21875233831064683
0.02054835129605373
0.17253821413693385
0.04273107831670478
0.1515888058435898
0.15811323169028638
0.2588940084368109
0.13922284685914335
0.20661762717961024
0.08100482660108128
0.24408286085967007
0.05183576249689917
0.07065592644161621
0.1509826430997843
0.22473122855338662
0.09843201481676288
0.16810202866819104
0.17283791706046767
0.035257970041567936
0.03957604086449934
0.17705987224244477
0.18442729240196418
0.24789805588121736
0.04397683439422155
0.15183881940998561
0.10534215247779781
0.14738607204701917
0.23921382898156338
0.013764521142544846
0.11620782327504527
0.19769434646260794
0.10204814133470443
0.12876406908692078
0.1601294901822726
0.1481377618054606
0.000139091720325524
0.26606194030786257
0.21192382328178933
0.07441550819584539
0.00905436270320162
0.002799709483294215
0.07169509524892123
0.14767923463906982
0.053024625653791936
0.20803382689446412
0.08909622578210435
0.21235053099359621
0.22234271985106208
0.08459979897063351
0.03577886390348298
0.12589415219993463
0.13570875698748341
0.012542286360079102
0.28082338018445574
0.11050454683558046
0.019269799144456205
0.2744434865278616
0.26738397820501186
0.15263892440518442
0.0655145704439315
0.2942949391660022
0.2849440483123638
0.3116973162891374
0.15101574698180636
0.057345292566629714
0.15085831918257012
0.08529463297805932
0.11096371095432889
0.08516163265336293
0.28043090933270665
0.1967365902362277
0.29894840156504965
0.13225630593244103
0.2597579352227107
0.15826274259462486
0.044763445265765096
0.27639335751633753
0.23190291028491195
0.17996689034075244
0.04001371382392639
0.024843370899818244
0.10453388189024236
0.12321366856995522
0.24258557386488172
0.15012779800180676
0.2077927783248106
0.0007572438509355901
0.29037237614644607
0.23273313453520136
0.17824724316088672
0.037619796340554026
0.018388694181534795
0.10534200161288063
0.19630929473300446
0.20323073128752933
0.06190452727809687
0.16092750186984514
0.20475920755386434
0.0038006757871010396
0.1843615529344364
0.2695789396115239
0.026329229921321917
0.02640055427933697
0.028347376555350804
0.21360286259123396
0.2778681692109271
0.09153776963414977
0.22200403031119015
0.1545481938855328
0.1466099160446778
0.06890852605361218
0.2765359342400259
0.09890836353840647
0.051048109088558474
0.13470811738588304
0.25704193261623504
0.024474902061915136
0.3089538738913806
0.07552626438880908
0.02564170643799592
0.06651368908487688
0.2211162462066777
0.13086019067348614
0.11019373351536395
0.19328239913883202
0.04761204811676623
0.021561362752026077
0.14781729916233216
0.18650225150622018
0.033783290196176485
0.027790592812777206
0.028125322990124307
0.016017588226099545
0.006522565916672876
0.15504395472098517
0.01156175556880641
0.08528962016382004
0.009593458026905708
0.1403747774465465
0.038019717670198884
0.12356935475077183
0.1314503875765707
0.1623187934619723
0.030328866724038027
0.3174251886182966
0.25464360192933405
0.061471718926120834
0.012655868496986022
0.136907019446688
0.09995222019164487
0.01576857878881608
0.12805921429864553
0.23815166110086142
0.22205782313513903
0.1933589980158815
0.10653301579557127
0.09694745669333596
0.09619988502336768
0.13905140345622047
0.10238098824201751
0.244782383269081
0.1679401904773811
0.258251456106271
0.21183138612324565
0.08223462812763704
0.16082642321692767
0.21241951577075233
0.2597595652165564
0.05498415558425756
0.05294203771562201
0.061577315564606654
0.1997959999680732
0.005976837983765532
0.2601386021524264
0.1119211293314738
0.024711481682304044
0.19388978689628134
0.04875203180878545
0.1280438836231511
0.06705814502836599
0.09378697844389626
0.17206669639422204
0.10508943323986687
0.13998807275235267
0.08598108370517844
0.27572487497456843
0.2355801626334771
0.2284150996242705
0.2572176955041967
0.30151608273454483
0.18726095450833372
0.14722777317545346
0.09631516420015698
0.21464959678106418
0.006289942814010485
0.19380695701442927
0.017935545301158602
0.13758253149827585
0.20690862182978487
0.01639292221034587
0.030928514124879885
0.07632579981287284
0.138853699792055
0.14894149203295062
0.2526847155709949
0.2605364719976615
0.2781452131333134
0.25846327367661626
0.2029746293568705
0.2305120612148269
0.23347194221846246
0.18284901668785705
0.2129485204147534
0.21211974970927439
0.21621908340135867
0.051908649842509424
0.280137959900975
0.16289872989933243
0.05968217979552736
0.18036903422416806
0.2778778661196237
0.20893455614859585
0.12190826861326307
0.11315309942548415
0.10107840940402234
0.1553933587903994
0.24135718192524852
0.23786045458282068
0.029315332569929693
0.19950612559254352
0.06848074656475728
0.20977598458191046
0.17122119079721057
0.31504339156144584
0.18889317377444084
0.27380892471771223
0.11274113525314082
0.09878586986316228
0.02124081520222445
0.19528515709904876
0.24787229196613794
0.19459527752028505
0.27372610791845275
0.06366513600176127
0.295540669545419
0.11869644667932908
0.08726469177632472
0.08321533605726769
0.1991997548882772
0.0522217353736613
0.012170369737412657
0.25602722764214747
0.2459094138504069
0.1918596885474199
0.07331304610124895
0.27791739176386765
0.04240449569366141
0.13444929927090177
0.3012389262146912
0.14756508556408374
0.11281868628930375
0.2504950580900937
0.20409695479285406
0.23723555798699428
0.12474619667673739
0.019109339068123045
0.03567905156210002
0.10608493186454836
0.04167083041260387
0.07037078368787338
0.04078239079668129
0.11326213438096769
0.10116099636462525
0.07567533148527786
0.19712935813079274
0.30138261806356026
0.08221064935471203
0.01327729913863367
0.1014150454004549
0.23070019492245047
0.2451783600302979
0.008361285023993664
0.24946813328916004
0.2281901084402447
0.04035063843799125
0.25333769773197384
0.24740885438644097
0.11573719145068202
0.13633929541409745
0.05956760361932877
0.25795578862939933
0.1884446700871293
0.05647925349659852
0.10008677230028147
0.012866946701352579
0.1952776413504021
0.29808840029173694
0.22109640400182484
0.2132750413449423
0.27445498735871093
0.25773844697129006
0.004013940524532696
0.24178220778620674
0.18595644197122824
0.22351996454485248
0.028583130873850858
0.23527456572216263
0.18314401278443654
0.11560757588086475
0.106642369331294
0.06439156224499522
0.12163316264264781
0.1145557793032246
0.13203325601163843
0.2056819397782259
0.18551076988807927
0.1859935674877767
0.26289689278966377
0.15949388872256312
0.02102222617549653
0.07806252552694812
0.05614746560542966
0.22652820732102277
0.21078352570077077
0.1799745685140895
0.09094636118510141
0.28628450620403784
0.028128869746568055
0.23373927241738449
0.04465396404637734
0.1025198713594655
0.18416789465738645
0.08554932232208512
0.051840642889877143
0.09256551918249359
0.1372895555901927
0.1914640865553757
0.2651473729618744
0.2617195701265277
0.060188137518810594
0.25990984716786686
0.17694987576063156
0.1048530242524176
0.07747914462355092
0.009032677313324175
0.24843039728350816
0.10888594789157947
0.24634211932934583
0.1890392719983531
0.25240868241714753
0.29439231881230316
0.02642993886260948
0.05132669527543561
0.20171632355168692
0.2590904761138525
0.015302951291110705
0.29330373127044146
0.29452753977541885
0.2776256465902345
0.19178776098314673
0.240224635959802
0.20313773861100032
0.08013326894470199
0.08977735084951614
0.0039209999510763675
0.04752224203306974
0.25630480802465033
0.27300498265118195
0.19895753807463945
0.045639119660077644
0.2496718401630141
0.00797166256651153
0.03397856130554902
0.025826468389805863
0.23366709130837515
0.12869495280121712
0.07836786416330663
0.2723481807235049
0.0030430777527199315
0.18644956293193368
0.1508267563796496
0.15423272280715242
0.2342320683849101
0.06282101768472594
0.19089418529923782
0.21646601893153047
0.08930936624610233
0.040686666610949156
0.06719477062081353
0.1668494353213163
0.050392368863023444
0.047511425689726806
0.08502780715027244
0.2651928762064888
0.22608976596306943
0.03056901974860786
0.03675706300838927
0.12227391362754908
0.21499404531091565
0.1600761927551825
0.064067899456114
0.14226509301411364
0.1779892795608592
0.0452572351715281
0.23296019727878953
0.10516557799919342
0.24761615249016222
0.28299016374929514
0.09933338613056739
0.15841350140232902
0.15207830357529056
0.10284129584789765
0.21962235490932674
0.0460224517049715
0.2329370215279446
0.20819291265157125
0.2680869626226814
0.2545087660516685
0.12438720450397064
0.2397599970453633
0.08620704754390004
0.1356806172922065
0.18662571400744676
0.07736482665635862
0.053240728609867845
0.24612292700714006
0.2340326846459625
0.24178034489478478
0.14465246767823386
0.02892174743426566
0.06754083949488378
0.04821131139404264
0.08135852493534865
0.20453457529237193
0.2373048556573752
0.03450256944950567
0.13546793194137216
0.23515274762158958
0.024071096344376992
0.24645858683137845
0.29834863317883314
0.13237400457766071
0.024410524917886877
0.21711628341837352
0.201449708478629
0.044525295865621616
0.2488608604638213
0.29959283016166627
0.0957954316878417
0.11553861332401272
0.22957980258556362
0.06120009285408688
0.011777401478689243
0.13508329720033427
0.18259935262362645
0.10111431564213665
0.0023482613779144397
0.1770261289421253
0.13997234827588895
0.17371737211614477
0.0599530201400383
0.029613944774758098
0.19694972425229676
0.1374419655735154
0.0015748196134918438
0.06918371993656583
0.2594119574733138
0.2952833905003484
0.20618886428277478
0.2579230113925672
0.09040014342283897
0.1644832167906241
0.1124784460537515
0.20919306891267206
0.22669462907371923
0.058770862078071175
0.02157693228741114
0.26135870733937294
0.2539006494759471
0.002917869099326948
0.10125935062337313
0.07892587906882212
0.11936201262391954
0.2429618634052344
0.01081532763865732
0.1902942341411657
0.007037467305553593
0.20582505658402822
0.0663479269332374
0.24446461313363285
0.16290857311235316
0.014547238532128016
0.04393375420397615
0.09151682584740423
0.05500113861035885
0.08852262332196767
0.07074312932366268
0.08093903990560987
0.193510683244152
0.19018391807278828
0.2813563252640093
0.010676544087112267
0.2562102197155947
0.12618461266658923
0.07116861314489674
0.3014514143123607
0.01791796738467151
0.04527762203241174
0.2479552033964707
0.08416182191736545
0.08992940543881589
0.1553111933519483
0.21239354364007543
0.013228224482655425
0.18378646365834664
0.2066394634592852
0.15681772390177184
0.1297925349193504
0.14513438765407344
0.023809283123459538
0.07370650050795834
0.23544014237018523
0.1900801951210634
0.1667369500064748
0.24033141484240306
0.1700659667764262
0.22421877173306948
0.09292043184056437
0.09111992363886677
0.31577677649291547
0.05657987430633845
0.22315822733017637
0.1334025816571659
0.271410423438217
0.0020140289414950327
0.14328938665844645
0.24063142696678944
0.10605114625935655
0.10083689249850093
0.23056933758826545
0.2581950927349309
0.07157392033991056
0.11282485517422754
0.1490004985979696
0.24847536803398954
0.20572582010870988
0.2749387579691805
0.11707508524062915
0.29522216338645607
0.06597218502012377
0.318794918843937
0.24156281042853267
0.011844045849519192
0.0285343463042915
0.1914477381687522
0.2139657886425672
0.28076885881856484
0.0028517075766687563
0.037278454402638654
0.08367035600650453
0.1504130051108199
0.22037792362220548
0.14381996804275352
0.03025209167448
0.05757733019110975
0.03249277996584646
0.05509831607165493
0.012521898588161249
0.12274579054860593
0.14629047797021313
0.011853822684552583
0.10831100294584417
0.03747658343561693
0.01045552513079324
0.1971327400065143
0.2395848763133087
0.14504628933532202
0.023820525307021445
0.08709970189340842
0.11649516118472
0.07359744835153335
0.011303716279960583
0.06824313744609817
0.19936332314012578
0.06850774076474904
0.11330040402043404
0.20477785922091218
0.1266336415875474
0.07917696523085785
0.12737362633790422
0.18350511342158676
0.06859485177588248
0.2658854873243018
0.3156017246627675
0.06805663237640186
0.23144001317755256
0.16985492883337835
0.14202533964264175
0.038298115200141335
0.13174954270405048
0.2566436228428398
0.19700859283429273
0.2331541691177711
0.13319817098859563
0.19102415456582827
0.04458998438052872
0.19631242258348558
0.06822445420150527
0.2300034723340635
0.05208683859119325
0.25544566293620824
0.044663106151862864
0.2772180561480533
0.02455001654193768
0.22829507999594884
0.010029101187111755
0.19900065323860067
0.0743361514130582
0.07496847542420895
0.1912700962997984
0.22159187283672224
0.09444703504998594
0.08709693016151639
0.1687717992714342
0.19266293214053357
0.16754204565912462
0.04712901678233529
0.21184816047319088
0.16311181311064088
0.057729890078304286
0.24006936438073606
0.071704971275106
0.2621244179062774
0.026117340325431088
0.24609117779892883
0.1914466990706843
0.19120033243687837
0.22503821201434873
0.1401401018935716
0.008437978209634699
0.24100599334960437
0.2605039300759346
0.02495726506636191
0.04595506607554654
0.24754279789413022
0.2627778924507904
0.006768290958933642
0.08111522194866376
0.09232116971379593
0.24021175993990393
0.18693623083480776
0.17027238112243195
0.02027180009962615
0.11579559171593888
0.1941641764774169
0.06713201344400788
0.19617591931529457
0.12208266493390015
0.09812058483470988
0.22802789619967145
0.010894881080381629
0.12714519994975423
0.16676428131904705
0.1785481789390215
0.19661168461300046
0.1846576798960379
0.009066368748617302
0.014743591914723724
0.2555050397829197
0.22653656956029192
0.0040394723379136655
0.1697413030216798
0.18869219129995773
0.32135473417664384
0.09452487095761417
0.1438724046438372
0.21551239519244575
0.05419548015908334
0.18205856128902687
0.2793632327325839
0.04167414344361436
0.09315269428479311
0.010982252938573448
0.13613194363705436
0.20848018076381974
0.2295758996160485
0.2669521270028088
0.07707335698528572
0.2775056195806478
0.035735623373789764
0.16526276023348369
0.09776672915375484
0.07669839923280349
0.20231095461822632
0.0788141045903318
0.2047872838480471
0.022253724870777803
0.01606962804922899
0.14090562316195757
0.1996511935757914
0.05501564234404035
0.26395522308526104
0.24889082272569588
0.1850643241918817
0.13591147634348266
0.16978195378715993
0.11743822328958413
0.1430503035825998
0.23943693471836955
0.14333070025142663
0.03355615140513928
0.07385371435854171
0.08663588656748648
0.22382437740202069
0.08136438814219311
0.17795816440561416
0.27847322702207705
0.2611257082113265
0.03448609375930588
0.27455864378893624
0.1191621610915297
0.22717927496859278
0.12674221719916906
0.1656457238861466
0.2967858384215372
0.10851024771983762
0.2747359417698848
0.10916004100668891
0.10582141586441501
0.07517741115435178
0.1509397013852232
0.09028165448783793
0.17348469185709794
0.028844768263760454
0.25523875600800344
0.17947930865041353
0.18376820491237492
0.2417034026495707
0.25154739655938446
0.0860902615300382
0.16938297262780233
0.2872910852511126
0.2767535498113885
0.14033143053374061
0.0723843573697231
0.002132710762640687
0.014852874017461009
0.006400497325343495
0.067554287681028
0.16927712077851345
0.08899963793473346
0.14956930405149607
0.2770015067488797
0.1013349356755377
0.17252637365707701
0.10851195626670014
0.25421882530779866
0.1488391889556134
0.02685707348210988
0.17867836669235196
0.11617466325382128
0.30401699079817956
0.2704796362653735
0.0649817535343537
0.2169852689704196
0.015178733981201877
0.14601341417303132
0.16008763033764534
0.052849774831331575
0.25492693390987103
0.09477926466104136
0.021585851131665997
0.02384222810424947
0.08857560998475783
0.22275439193368943
0.08908398789811016
0.16844504936037263
0.17684663849894777
0.04204365158184999
0.27919194994427665
0.29206692296468845
0.008351967641052229
0.18337413060786048
0.29372963503602567
0.17383498078922363
0.2243866147469352
0.14778461218758665
0.15197136062351677
0.16840630360388373
0.22339411383530405
0.009007095534308748
0.004281323107964083
0.21363350612437146
0.03706512478241177
0.2571192197770154
0.1686800013093386
0.28272033650936385
0.12727930928228567
0.17798184617960416
0.020054432551028418
0.01918610309023618
0.007133201710350109
0.2632589839052341
0.0070970122584960585
0.18776561724377186
0.05448158597133981
0.0012978256623495563
0.1346896273541558
0.0006071089316316392
0.24981759544646648
0.1702282788044728
0.18829529131850248
0.1568439380393499
0.12231352419486147
0.09101554082944933
0.08939032492683045
0.049347492840915885
0.12686050646233066
0.004122316126834478
0.14870549312142753
0.025373435148469188
0.1868673567348868
0.05908756757637375
0.189259651325697
0.07802385579090299
0.0035855388543455935
0.26496661249362596
0.15052438451875283
0.12133448973140852
0.02462149955381319
0.21074344197676528
0.2383817924785148
0.12194296637694349
0.0011867216837156704
0.012515155162047624
0.18107409179122155
0.0503230699589462
0.04989967107224955
0.11046529416842188
0.03198029502324264
0.2069221002886841
0.04906501633723162
0.029960489336785825
0.18094776658995315
0.135826611295472
0.0014440847847272164
0.18140837288501405
0.13926341098044603
0.2133430848986892
0.13129777652658084
0.14277219933415286
0.2401104995026564
0.2598677924160496
0.30116395174470706
0.22963519824181014
0.32815648461659935
0.0403983110528348
0.2811919123727246
0.10066938917367703
0.20927362211375372
0.2779732324641827
0.06893896295045646
0.07058485074313779
0.026184621028866168
0.020067121252349537
0.11416340864188819
0.2584960887666577
0.26733275859618405
0.29964689532746497
0.27287931227895784
0.08237703241752889
0.017868981271503544
0.10698440306966296
0.1909181012470768
0.23428480378717587
0.2357765270299389
0.012667704822529933
0.11424794125435887
0.3004511396292889
0.22829546036701392
0.020849241681391222
0.23365700702322653
0.04145067007628023
0.13287768643121928
0.11480247936470664
0.11575983723016835
0.22904713950303
0.10449183253696823
0.2374643351627707
0.17145673846863685
0.06831492389602374
0.1953803120586603
0.12686253614420023
0.2801585387485729
0.2605694470312651
0.009080095662093281
0.1430940556194987
0.057393604529366114
0.014976027864874656
0.25441528313017825
0.11058699715874404
0.062406350314624395
0.08262454826441626
0.06331461272579156
0.024939751471077003
0.2931133712672856
0.09963651402720053
0.21584733879533416
0.2142284951824939
0.10336081225396077
0.07609556328288071
0.07806142898303631
0.16768909116619513
0.11301907140274865
0.20621864900344408
0.23192911201848784
0.03310245618544445
0.14113024307543565
0.24489825598174297
0.2561941034752176
0.31665709506506906
0.021635215955423098
0.12259714701053692
0.27381861461928875
0.04672295191642622
0.06691318259422954
0.010283326414701702
0.1430390546155449
0.31715901513295014
0.14371892314054466
0.1404185530765882
0.238043528402571
0.03894361774146866
0.27554483215515707
0.04276568261977333
0.14132028102656458
0.23113875417216295
0.07948912347520538
0.06129998503026962
0.18955461500921575
0.010736976135499772
0.28680061506565857
0.17713173004554494
0.2399651864330423
0.15442670883139917
0.036222955725226796
0.15385694228699034
0.09196849589773701
0.07823822479211422
0.22496046684329343
0.034144909322024575
0.019622479967983705
0.15149832698866852
0.14165917153703084
0.04867862249605023
0.24805784115563578
0.13501227546989372
0.3133393595599555
0.16816865505284
0.17025504006586392
0.26687882807201185
0.061408491033694064
0.1289951472740436
0.09962556140764058
0.11267964165403146
0.16591861027606059
0.016205038790354145
0.3241621702480165
0.1292608371377319
0.24531179172042367
0.20218252593021133
0.008409777744038264
0.10811234007916615
0.17387883741299523
0.21042924343220315
0.04149533679165495
0.21890678500362293
0.25296877697844167
0.13847041228758603
0.2487311135318249
0.025271492493968
0.0530176859838969
0.12149337036239043
0.10131616853226119
0.11961255364913802
0.00020028586528360843
0.020486663738573135
0.058141086784003565
0.1654021144607453
0.28129031145372463
0.1520499371478197
0.013410476479932465
0.11001764570331801
0.10232728468742393
0.26937753542487863
0.13748994712252832
0.1559122505571024
0.11135297930607327
0.09601307218592156
0.21380881207347877
0.047867817596201616
0.05856827445691067
0.1275415348674512
0.2706560736182725
0.17032876835217134
0.12001846962611135
0.22217895504974117
0.13014992406738876
0.03051589063578722
0.05223782114744297
0.18908264129643035
0.09843864107536612
0.1890831976312501
0.21361603414702457
0.26916498464028765
0.1957218842727715
0.11464354985700499
0.22206003180233452
0.28304648883126443
0.24588241515777476
0.2667135346418373
0.08527452668003399
0.021837984426297148
0.003110815587977456
0.2500014945132656
0.21917994038010327
0.2536107300332636
0.06948772890269084
0.2005271808482455
0.008984541317200945
0.15038321734459434
0.04597713444362633
0.03521862425781383
0.12594994874757312
0.2931373302048954
0.0415263097635684
0.3126001992367214
0.057518706003644636
0.21414631580137125
0.09036854143597778
0.022122721235297713
0.27735370970866013
0.08992472134293192
0.06260952543998564
0.01991398998482064
0.10379005986220823
0.1607801967319795
0.28314482836964705
0.06049902979063351
0.1573302881076648
0.03300828650412169
0.08032285983343786
0.30544539880771165
0.0438456104433496
0.30924953013640055
0.14194736632331037
0.11703514065435985
0.19397994955127518
0.23893508167418775
0.15897147097908304
0.02481995313057896
0.22356849957891162
0.26032259446973177
0.13792094253765025
0.20628100604660843
0.148582607448549
0.10427507325880483
0.16059114276698758
0.14361008759774158
0.2674064147091968
0.09402382406552315
0.2392500019852033
0.16230062047668467
0.05172559255565072
0.2136067002280571
0.18015214536722468
0.09230296391253127
0.16642663691222584
0.06085804790643722
0.014076159410966588
0.23239024260904212
0.03647714365644232
0.0391338017659818
0.23689316986442885
0.10609225415874105
0.13915559975223868
0.29596932517475283
0.14736522174659306
0.13483689161539936
0.15221405281168365
0.08570603023532301
0.21967994729103008
0.12318869804946489
0.016449009629331806
0.21118262325277692
0.05195276000392154
0.22373361916347448
0.19922311208837148
0.027102724746563646
0.2815059128786171
0.14114144868053505
0.06688443424140465
0.22872054086852314
0.08741278476592715
0.11919020187886718
0.029006021298833968
0.1550462749897782
0.2550582829350796
0.13579013132157244
0.08150026128790593
0.1103745368167948
0.050459466110213416
0.2776770070457241
0.1880799631257099
0.14868818836950945
0.10081960242534886
0.008409613745241375
0.1810992890242492
0.2617274637264562
0.1584040768331435
0.12640807457563244
0.1886047361294191
0.27041669189765105
0.049093548567972316
0.23571796164235598
0.019335519439371777
0.036923253344316884
0.07922197916026927
0.039126281144951036
0.07642236708124309
0.0470421227125255
0.06054728133921312
0.10984051105082066
0.22812554922358946
0.16377404763320075
0.03285000117561731
0.034749718777301014
0.11254731203613032
0.09260120971958972
0.3126145549578179
0.07338414378625724
0.13972774225264603
0.15686213607817884
0.08833249785810701
0.19548627400507645
0.12982827848351766
0.1945921358676854
0.03285144501775359
0.004244416334280859
0.23481978815039725
0.13592569961438444
0.2775482043650446
0.27003623285350725
0.27779214275385694
0.07610535120532747
0.16807823675163394
0.1099599664734856
0.22013055354627395
0.25418867311045285
0.10760362876354623
0.23260495327044942
0.17558361344886683
0.2561263548824907
0.07105604145276144
0.13279361684144778
0.06505923279949975
0.09768133168818198
0.04773843170461225
0.19406386283684732
0.06315507438864613
0.03209672182528754
0.2608294671542372
0.15609588539865304
0.035376583414963705
0.18864702306637526
0.2850570617278085
0.2803033114085715
0.06603088202598908
0.16065920608231768
0.19162814424845953
0.30314072623976107
0.06161060871917533
0.12550770576905854
0.046582961145137214
0.25130026542421874
0.20043573487216604
0.2757071439311552
0.18611319070747143
0.1405106242021548
0.110018657939608
0.17396985627676262
0.16408471390326396
0.03848569329024786
0.22451918787316402
0.22827933940769035
0.15847890582384203
0.2605932705903625
0.0009063080819987324
0.07061485014210976
0.00596953281215538
0.1965795313215685
0.23487010091576133
0.20482151716638738
0.18782644681486912
0.22416175839728344
0.27297979538106837
0.12125506156360857
0.1039334744278166
0.11238796491436474
0.21244396671157056
0.1337800554697916
0.1810070962589592
0.18101597398445485
0.16076379858487938
0.2533602663377932
0.05717064260154385
0.04812337962289512
0.02366174402119575
0.16874977795468388
0.24259799094921156
0.24894739861378914
0.11198167505213759
0.004310857125574551
0.11482057175677751
0.22380557089171357
0.27163392945140796
0.2507561921030378
0.1661606800402808
0.17475165390680367
0.008209198630895902
0.07632773266357368
0.2698773000697682
0.03873829379437716
0.13296530647764648
0.10708365116424597
0.03384425649006568
0.27382186580840423
0.046011592490880195
0.28541674900546304
0.21466897343014948
0.06391320004343419
0.2433274475721939
0.18493364779327637
0.037223331166955524
0.029459841930953683
0.19388792975412328
0.006708915242111137
0.026302290143617877
0.13900632187961107
0.10609266239794718
0.11348295957348424
0.0797214322621163
0.2505802965415349
0.11697244710977985
0.23656033912728563
0.0037181785732221767
0.12128721426315
0.1167237585009399
0.12880948412100648
0.22991971502570058
0.06867738218776849
0.11106380697268872
0.13205153805512693
0.27073207840968383
0.1016980289307607
0.16419662400054297
0.049914799665480354
0.14149223448599293
0.004358872870000154
0.04628925750587113
0.1717082375240071
0.3043056758794428
0.15258893365090442
0.14950316114004147
0.00001781582232983739
0.2654627317167758
0.19802847458757555
0.08585317907718329
0.17402958172667363
0.11302357454916054
0.16805826629787143
0.041420276674414475
0.13595643170332344
0.08479443165038238
0.14546964735754672
0.08929222480100939
0.2697995914614027
0.18561033662183454
0.19122084310798346
0.0009360083920755317
0.03830201612269752
0.03189712510684261
0.023074119142823868
0.12137241280711036
0.12410583071978615
0.23908812805844376
0.09363035810995463
0.20344225909496577
0.21363389217408565
0.04611820349649804
0.18125433233794166
0.014421535966489953
0.19957788513742047
0.045777143435569136
0.27775329678770383
0.0062762982563171615
0.01519584569781287
0.16650492249067242
0.055548547848231176
0.19568259708792188
0.27648602155638363
0.15289199354890118
0.09778166882238773
0.08246008572937534
0.10820533896042928
0.2972219291464329
0.02396169267285255
0.2601868368337759
0.3322604366701877
0.24410100161122686
0.16608870224727496
0.1086684543838743
0.276407295356806
0.21454900566179466
0.2947497317300399
0.06873968607328414
0.22275430401564875
0.09283131592309403
0.10027663620371992
0.19937097983609492
0.27474429005843654
0.012195634953599637
0.13906288882961057
0.14822417626080994
0.2056345033690158
0.27203200632531976
0.14906027141165615
0.07171264376184802
0.23152614704961597
0.14335613269822742
0.18216783071245612
0.12036896226865376
0.195485185819804
0.17269297336663128
0.05969178307354764
0.040622248091708925
0.11775082710104558
0.12289522334673421
0.05210761621074864
0.20427170328420013
0.2779425477672539
0.09732124972795046
0.25850477831050817
0.06368469716205957
0.06746046270135081
0.09486234359635477
0.09221026655899636
0.012606470992975816
0.10078040109643131
0.22848789606165276
0.23951814386121378
0.2772463147221567
0.21221699607663624
0.2880512926292159
0.14722415649554302
0.03875004337194663
0.03302927730789462
0.1610247205094301
0.06998272696337787
0.1943039319109963
0.23796366786863188
0.14167401744164748
0.2318542378754114
0.1871693091915946
0.004084896239347941
0.06710521106505477
0.19511010191749958
0.1135712500770737
0.12034750429890584
0.027002906515514215
0.10833663168530581
0.24202828966621864
0.20650413377844748
0.009135224499905437
0.07812971132513241
0.24630721697136132
0.12089474970751653
0.04908668567473477
0.1305449032771027
0.15922992269721836
0.15612359103712697
0.26732606210630283
0.22043854989638642
0.18167067993266953
0.24408588881813653
0.13036922003857623
0.24780853635377453
0.14502680653355868
0.0795346557344188
0.024168727046506498
0.22877275326321533
0.17659287161143578
0.015241680342886732
0.027731213352324507
0.02491603962364306
0.2135863494416676
0.24782150941868739
0.06986682926167082
0.08982125929132125
0.1903659043978662
0.14196715833254847
0.14347798657738825
0.16190812802537288
0.03823728857226561
0.24689132521277626
0.1332300888006438
0.23279007923540992
0.212774484503206
0.10226467015917333
0.016276959644436817
0.2862275586600552
0.21718354469227166
0.0371895134363752
0.14823074731329017
0.16836814543900233
0.13114266545912046
0.1798369751804712
0.2092547329660073
0.03250571031163528
0.058577275398614535
0.21414296250617115
0.009811188040166797
0.21829888809556192
0.06477041347515762
0.2808886021775907
0.27170622329389577
0.098239970584027
0.24696474674969437
0.18101230718119327
0.026788349642930816
0.00039489529462297525
0.2713971592498972
0.012173023984872518
0.08562604308450428
0.2127750189536456
0.0045744721596825836
0.03380003821985303
0.020388986860160177
0.08884124546920498
0.049445988773148805
0.2271136183640205
0.08344169252936981
0.03722936205873299
0.16721968402474374
0.012473181749222318
0.07336667529971301
0.211043476633171
0.20542239557227873
0.16820674023279195
0.08827244904051824
0.04644360121308057
0.29340354375952404
0.10456455821811769
0.01724145021712406
0.1534298795693077
0.0501754740126944
0.2026676621775389
0.1456685323698628
0.09981499137730189
0.12658006170719166
0.26427469444093454
0.03738596436243072
0.23242854102098376
0.014558578753370868
0.07807301440324554
0.08007737024655649
0.04080803916687754
0.29314259659664016
0.31226278707364014
0.02668804982643658
0.011508682351641247
0.14449911641783683
0.12097963138611838
0.03413491997477576
0.30569301173431473
0.0326314752897464
0.030890908101644104
0.041507189111418846
0.11317948214517973
0.1670225163692998
0.10048809348099423
0.09322105159323656
0.28536858366208057
0.0533082671337738
0.07432213012719241
0.0595407182769645
0.26891588775002406
0.27870981002288026
0.14560454535650807
0.04275986338454702
0.18759302540340073
0.12726094903966045
0.11725143357561886
0.18638052507681555
0.20066201124210697
0.14862148251376767
0.18019684194101232
0.17094345858264715
0.2781178577305493
0.25038345723757854
0.2684889016013805
0.24060749681264085
0.039843561014168465
0.18919808580133754
0.0827919734699625
0.2940499913411818
0.023962129308174363
0.0797469975157271
0.0017568677087358854
0.15343242953734387
0.07999653199555636
0.20885901451278488
0.2582591890820844
0.11768703031007123
0.06887450889498875
0.036406903482462484
0.061632389102973854
0.27203552666868963
0.15634974510051322
0.12690768824888848
0.004129706387097738
0.012046796698057713
0.25328439464051866
0.292442760308325
0.10614900626000953
0.012014774395516832
0.2668434052886096
0.1647220845056246
0.01482363338470196
0.12834101506138473
0.012881343956012696
0.09876468098545092
0.2889000855233311
0.10881534328243198
0.002300398378740775
0.23117647303514144
0.055121438468932915
0.2581617267297725
0.2552415566219009
0.041659501600966035
0.0014469034076954688
0.0776370557258171
0.07367618322690535
0.09149499912137299
0.009994593137973134
0.047487509708796685
0.17399615166838603
0.28036068145854093
0.08815252582966707
0.17692938492260596
0.042428111380256484
0.2146372254971777
0.04308862065860803
0.23335852079161362
0.24613606713784647
0.2709146175274092
0.2634861171007762
0.0012378224968628301
0.08064946329993879
0.04526164624999746
0.03951747506217751
0.2200801959548874
0.07260950499969145
0.04598616368313849
0.18579837345042216
0.05421546536661493
0.019027075145230356
0.09270794608598724
0.023907309694154985
0.14157442851587185
0.02682439931759673
0.205637458892853
0.0017548794708497474
0.1991751400104099
0.11347216833312554
0.2899053426349381
0.2004775230345124
0.2548885238162566
0.06967043963577085
0.058820272071763706
0.10646964180002637
0.07295087859516775
0.17480932160600882
0.09137793689635006
0.19869619763750748
0.05113910639647138
0.15775515271449528
0.10838541103313148
0.23017683387949903
0.03519467114892888
0.19931665225839035
0.2895352632149422
0.25727427623420396
0.13871008458076567
0.2184474790790509
0.01960981393757908
0.10111107965160757
0.04799142261735699
0.1821890257923838
0.09260132798972966
0.28783256385525674
0.018347632852681987
0.2896530859871739
0.28813593973113527
0.004568031875410191
0.02797252124475959
0.21210760220173802
0.04450689491275536
0.23346791182469126
0.0540836938883028
0.09228372615029823
0.15236765259274299
0.2526949405889476
0.009708297423677513
0.1939182568342797
0.012135593925921577
0.19295524778103734
0.10049830695114649
0.2759015476151301
0.1851571876958235
0.04823169540898499
0.19970705489253854
0.2853751077345339
0.09333466866499583
0.18277838027534093
0.2771365352626904
0.17316192758900223
0.194184309145876
0.2948282711968205
0.16517448896047826
0.12466605896826737
0.160459819491118
0.2775092060381769
0.14271390111881085
0.25505663424929315
0.0036826922704253627
0.02120983469089928
0.15142524156302561
0.21046548080838468
0.11561474711957816
0.002131295272415174
0.2605321562563408
0.02066888281060239
0.07157996207796284
0.2599167610596786
0.006849461523152001
0.14525988441774004
0.14831946201590424
0.04558724325989351
0.21050188718336202
0.27743844238425774
0.0775486034840869
0.06961869054410377
0.2607485280671723
0.16984904180784496
0.04809643384767294
0.08126076048514144
0.24320328540208452
0.16502997206985603
0.2660958282345512
0.06715838502878432
0.24923405543082175
0.23049449760548363
0.10356669759937658
0.19523164026796186
0.13858321354762504
0.011000687226620806
0.014142854878282209
0.2310574872950577
0.0059599744911625965
0.264597230793848
0.1851983603009976
0.27568455630553906
0.17463361125594468
0.2708268646140461
0.19069871053789902
0.034154870970835714
0.20469033608266912
0.08930961150365577
0.293905673850245

==> anc/HaarRFC_U1_L4p0.1.dat <==
0.046723631552028334
0.17369272706156788
0.25898930900317435
0.18705324566211537
0.0005152395215454152
0.17435315189749664
0.3167107075156318
0.07321240178801884
0.022634540053354378
0.05100748485595001
0.07246176726748511
0.24786413132505156
0.2047459245600153
0.18594473055303257
0.12679750175358448
0.26020154779053545
0.14109692379034844
0.029190750676199313
0.2622786170543414
0.06857557793484688
0.04429068617004243
0.07391578597442723
0.16170017070908907
0.26092135493512103
0.017669189141275018
0.09494748247124589
0.06719682916770689
0.11455954319651612
0.02835587427637621
0.10625187594506537
0.16083904141399571
0.023579536761660812
0.33493832286224895
0.21081119703703896
0.11811421007163517
0.2890937054969655
0.256913575501428
0.27684764758729297
0.20572847221369306
0.2813898939562027
0.2905870465885005
0.11399925088914274
0.20500340753025129
0.20066403957020437
0.24685883659346036
0.2447218630469498
0.0812614219846477
0.0959034785518225
0.07934935863719737
0.2873924124450234
0.0985691518747588
0.15947612935868768
0.3427948619238767
0.08654452821099859
0.060136264838057514
0.09539265801316879
0.22892928038205249
0.10528891456774622
0.1610189384844693
0.2606789233238187
0.030988257535667696
0.05301352911228858
0.12798789291979845
0.008977329901395185
0.3305927988571912
0.053919565976988264
0.05815723005534938
0.2307478045895665
0.30653942109866933
0.06535213572404051
0.04954379479190277
0.26109735667648665
0.28819280441086903
0.17700568898466068
0.27953845230577185
0.06559879817064856
0.0995520839532432
0.31739850172425055
0.24874165820577004
0.20103432852751243
0.22657689795499886
0.05011711031235884
0.1377199118738854
0.2120845354951656
0.06028641991947731
0.3475185163057792
0.28945524854189386
0.27091965944327856
0.013830408731452568
0.0947776833108741
0.11526286610673045
0.19115047827479303
0.049460394657949096
0.18036012014480857
0.16200161328097903
0.03882457927643792
0.1582395799318782
0.33946957515979914
0.03370026207857581
0.0207700990449629
0.2096482294962953
0.2479800431615816
0.11482464814534128
0.10677676905191961
0.20777549727297012
0.2264646022185174
0.004545130006446376
0.31068207422350225
0.061819830139922066
0.10452469522918698
0.00472365942872342
0.11998463811005676
0.05179672364825436
0.022300113197136952
0.025223125478265822
0.09359203589095376
0.36996666590332034
0.05968633803293234
0.2407435095515894
0.016569415930013463
0.006754013100374685
0.07201586484703222
0.10168271512367459
0.3341263053710519
0.19304879105156997
0.19190954389193346
0.1452119594191262
0.2077813627574586
0.12825963486745465
0.14046235526114487
0.2905128683784628
0.35074906244964565
0.020276702295967754
0.0728102565866932
0.28750848544158986
0.2052482069348627
0.09740126627705982
0.2555067350902083
0.08353493156605482
0.21139046410987622
0.25987642904200964
0.0019102326100706112
0.26401071440785107
0.2717644040721141
0.04612154696112145
0.18883930049909706
0.07671073187943002
0.02786162274233841
0.0724557100912469
0.10150519550310612
0.020401379115936563
0.2467492901634556
0.146627080334202
0.15017687627635815
0.13731298437730433
0.1317181060446272
0.023834046527476054
0.07609133424186747
0.0019008840631282013
0.08355485768264861
0.1547161511377153
0.08033094674394499
0.1657979158828415
0.06676511374118475
0.23586844423978556
0.2857895361877292
0.041469359672851654
0.040118866446450824
0.08279968961995449
0.25498455037812934
0.02106335617001432
0.08434745471279938
0.1634899559728905
0.34536136973416526
0.1788301778394148
0.04274135906728241
0.017768877883342984
0.2643285054688604
0.200294801677482
0.2283451885635861
0.010170357860886126
0.18390488466626714
0.11267963149079581
0.05569084947664213
0.28920000853477423
0.31363242045036915
0.2365645582124691
0.11740333692636476
0.2701746648791616
0.13864467149837173
0.0659766118543784
0.1558040811462758
0.06984293497267757
0.036567309342242484
0.2469379469123173
0.16725048984688926
0.39014355275743545
0.08044121366315017
0.20123458061915084
0.03698498637730235
0.28103548330834577
0.04201484605419569
0.037191448177958004
0.18202031399459148
0.32579967284701966
0.18026833637041959
0.1561029757023765
0.2951652373467113
0.09959941535583677
0.0895526960007977
0.1884028421356875
0.10790620230464437
0.08602635560645547
0.17776781254943577
0.19996517604847686
0.24456144701814667
0.31056698056100135
0.06407108422712547
0.3072143436332946
0.04962113701968589
0.13773855286584533
0.19949821066392656
0.03001705794891186
0.2091995098861738
0.3257275496119956
0.045024931969807565
0.2942929910107474
0.0752009827518816
0.3231868745738491
0.248833749680948
0.03859790421448463
0.2539563602511866
0.25253772741110336
0.31568196969930473
0.02896104391677391
0.16569344305151648
0.022560232935079628
0.016235465560084057
0.22740452310215944
0.004784678275990629
0.1876014223430701
0.20692472296120973
0.2507942602316241
0.2525296195059698
0.0871481289493126
0.25558248963383856
0.006218751406110788
0.2748571043900521
0.0887065203137258
0.13195619412374743
0.05569456180821398
0.05794321885014093
0.14674874614728087
0.2736173342471718
0.27743495671321716
0.001020259921103332
0.042461031532967736
0.18868539063045334
0.30728254352563805
0.13017443176879667
0.07531372692378185
0.25927465206427747
0.3345072442902854
0.21261777426387016
0.2665870745742755
0.22745334387748214
0.050156590546014165
0.21610114500025218
0.020132785850332693
0.1344590005556159
0.13611654676915835
0.0026744088250125367
0.31132697705352474
0.07511845601371836
0.1712483212429868
0.2921726838912561
0.07647353413094318
0.02225417468129685
0.21263370640629756
0.09727045957663773
0.28239934056115723
0.11168659889453757
0.22158827994979824
0.09532597042396981
0.1491682014389649
0.02081872411320793
0.08133564570901082
0.049901511482040334
0.12405762797352632
0.1380943160729936
0.21899554717132969
0.19625924433855327
0.20257759415106694
0.026074792573586976
0.2986844150586577
0.08503440563768624
0.07215039923169889
0.05248387255742551
0.056950247727153236
0.020068508779101303
0.10129935430698575
0.045795728180690824
0.20777808136348447
0.15258881504112712
0.1132700314829249
0.11683801667392338
0.22005379183009335
0.11853889105480184
0.1073812874441714
0.13341812998551159
0.19392400619853112
0.282813030068118
0.029066376695432307
0.07362419535920242
0.3392101733900924
0.30157013215270734
0.14501836061308807
0.04342854651529989
0.09681662762576176
0.010376699022207819
0.1702081539587422
0.28683740308925115
0.00029105074780510755
0.02374225125004385
0.011540391774420755
0.22818018884318547
0.3102462555074055
0.29709299905499686
0.2676411796659138
0.2569757932664475
0.17854806836554402
0.23987863230695827
0.2379055476664227
0.07013409451745314
0.12919643218011323
0.018306562736975195
0.0799172225811437
0.17604175447665318
0.1169465038174765
0.3389379870458376
0.06906427546063194
0.04677452498213916
0.13625784898399512
0.011639484542155272
0.15280203320821975
0.31771193862420727
0.14388205122337733
0.1541834495492622
0.06736447447193315
0.17719933113575811
0.11796719029482639
0.21302327917646363
0.0566505549458735
0.21740972885582366
0.26801062287427174
0.030075286809270015
0.03631451095523148
0.07081454545133627
0.012486152608002305
0.24859213050896262
0.2647445273828508
0.15316073425038254
0.027165933230263763
0.1559340922820575
0.2190108952017263
0.2273625208490419
0.2716839056163998
0.21338073807543212
0.21228093087142036
0.04255246610900604
0.10686371410431302
0.033758652461118685
0.020085024799666236
0.03125768730688584
0.08614773954022102
0.17018285287338217
0.15459491714074117
0.1554001547957303
0.22066731932710346
0.19419863263673476
0.012569816254827086
0.10079471177777885
0.19911817243576718
0.015284844348801539
0.2980058244420125
0.3036475756775393
0.26000581135255596
0.2306592973958675
0.21937929339647674
0.16978352052229306
0.09527568823993145
0.0751195918571903
0.029501401711543234
0.33117772077859675
0.019994060969074613
0.18320532918990187
0.1240546327446142
0.2659050431517454
0.03822988289643005
0.1938120160113322
0.07449759683549709
0.057329556942091256
0.3121786536501067
0.1720055037180319
0.2808676393813852
0.10238831428801223
0.04382057211503986
0.08006135143974845
0.09144892217733083
0.05066917920627894
0.23403902313290864
0.00839286027035229
0.14084867171964358
0.10353483968116467
0.2401452995575267
0.3078280599679194
0.17520306364735966
0.31586533355796503
0.2639362581812134
0.22207933803058622
0.2009171884187389
0.08600444240026472
0.2442942019970796
0.28274430118053673
0.2215870656031957
0.12497201407320303
0.053773906200395204
0.3219938382625472
0.29405326104751767
0.3075215490854388
0.27693800292670695
0.08864792032057887
0.05788153504354606
0.29089209001765626
0.10835874085980664
0.04567238780915526
0.3177896511393589
0.01982536609082042
0.2570700678887809
0.305682902541038
0.2237307842718005
0.0790928154330826
0.2894866045335888
0.22581398240000075
0.20828094923916926
0.02391148173788863
0.3261744742348008
0.021501625638054956
0.1815903008159189
0.048967686968967986
0.01595692041977942
0.043674023728394844
0.19269295085363686
0.213710758958099
0.004498742368714957
0.06179933478552223
0.03645409424459675
0.000029503155861212495
0.14587679293855862
0.032094846051998256
0.1834722823803591
0.2607649795009386
0.2712385730863004
0.25573346794501206
0.2906469096797088
0.023053884760869624
0.014227135543711859
0.09262840609460103
0.1892021661340637
0.2508902395032772
0.2623777944000743
0.1648049537170359
0.067507777452988
0.030770617234507695
0.12922184143557683
0.3055326187328577
0.1674926400492352
0.07343575385804865
0.20688008598424185
0.3231703991766745
0.28767600556722095
0.0743003266828253
0.1038216880267776
0.317926921102472
0.25396000879067676
0.1553983277537478
0.036953860172775535
0.2116046561228973
0.03258471850003443
0.24904589446495207
0.04697858890793873
0.23456240127417108
0.025716611793189858
0.13207827974388264
0.2068429457283272
0.208552312184103
0.02646945189539732
0.08126072082685241
0.0494745163673729
0.2937646273448483
0.03666699812866333
0.0896448528138781
0.13002629997599105
0.0729740155303951
0.2446726325144642
0.16090430729575622
0.27804687216892404
0.3522521476898675
0.20600826384957086
0.04763998339585004
0.16590017618801986
0.2397639024522536
0.30508199321256485
0.21284190832519037
0.026820884678070367
0.062081881225179616
0.18029822899318804
0.20536483749404452
0.24273517960678692
0.1502039487380625
0.20261417196762568
0.07774439986306642
0.29109429550360605
0.23319656288332946
0.3328247661107494
0.05173228280618378
0.3237293346132021
0.19584720838504355
0.2159715947948005
0.06514919850264271
0.11704267366449587
0.07425234330334307
0.033499278817469086
0.04462503802612661
0.14385178600023865
0.29301825368177864
0.26258133944000206
0.1560080669662377
0.17909585763747862
0.009907992660567563
0.06115789726419979
0.05766301786156356
0.012731483730523359
0.11863559193882722
0.32475908797011804
0.02722783204312155
0.23606586730632986
0.21862475890269004
0.23767064933796164
0.035812526996835764
0.14857712545031315
0.02325079779542744
0.2790060811682161
0.2842338142323504
0.2993753957366333
0.019610405924589448
0.18544300813130044
0.22646508769310345
0.11589402695728916
0.1411088896603687
0.29034152808576374
0.3139809755760425
0.17227721958062425
0.08356659840321125
0.28259316816833563
0.09156487809194834
0.21399996543069263
0.07899020568832052
0.1849189286309753
0.19286617743479828
0.11312986599330097
0.040414868266955443
0.06285080260211008
0.30977182769116873
0.019823843743559867
0.0014127737548757923
0.02318244081692795
0.0938717748362336
0.25769210621773914
0.07347504310008252
0.1867703028081544
0.12352640336706702
0.10988582227394512
0.26548628020286513
0.05613556702518814
0.09915101137945324
0.14673773126253
0.2705358693337634
0.26887403688481004
0.04205647705893765
0.10713977888065508
0.18862848109254868
0.2677528633303744
0.12289663009743428
0.045282197411034356
0.02000743704244053
0.2144468171096946
0.30436477157470015
0.1996005187941763
0.09197976418747411
0.11374974792922944
0.20457914285243697
0.06334184710002626
0.10800622413143117
0.08720882015163149
0.08562474084968538
0.12425715324721193
0.0808139408017837
0.0320743188512959
0.24935482176468987
0.09468325525917906
0.007418415321395698
0.2395970971326931
0.3011569066497327
0.25261911096717743
0.012464548954362017
0.05734973794553044
0.0035439929383307037
0.021696395155916964
0.28311143884458534
0.3387884292670666
0.11509313548765446
0.014173923086344223
0.0890237794110654
0.3261125405358136
0.07836789808009557
0.05312373736146101
0.31897155280569334
0.28163222935419624
0.06430238165844258
0.33680805501814576
0.025616912473803786
0.13998504629875838
0.13361280478017895
0.03966407701097736
0.07735669579534603
0.1157153936466449
0.18313369198226914
0.1781982816289159
0.006547517981187923
0.11737652162532385
0.040530615182925514
0.16117594320310327
0.3006709816622907
0.03742606282747385
0.0772287162826725
0.3223747400644299
0.26778571492543796
0.15299876265590273
0.04085718723559242
0.044318669638597555
0.07211768076088731
0.054138687970204394
0.28304710908467884
0.23202519198631688
0.27935678340453096
0.025742581024571966
0.28210209332580377
0.2577843299097216
0.008830498197956258
0.06976625342036366
0.23082286128861557
0.07874553768667616
0.20249486915981185
0.21661196755032514
0.11727466776523691
0.08571752941697265
0.07055426423913151
0.02756418554339042
0.11325684106905452
0.07430005094406575
0.08084102232520464
0.23959425572458437
0.24058515757654161
0.35899046826375675
0.0659343423302061
0.09132262221000305
0.21350182802328183
0.14254073942755519
0.296887993284175
0.1261842668567475
0.06826248600091855
0.09397048835369516
0.24596871538701978
0.06836825472529869
0.332221108088675
0.14529918033969988
0.06349880050827816
0.1415158591969744
0.07184575836336163
0.1580674168026024
0.27184389890846916
0.32133268383540897
0.04449887316485646
0.028261649849408807
0.003928451424781237
0.1852872254219983
0.10533365089918788
0.2552002323376081
0.23125893352971386
0.2381948801147702
0.09295289344950013
0.1289573106098892
0.17873982624264367
0.1549821280954291
0.08779258705572168
0.008850835022688951
0.2722142779534055
0.3566382957165574
0.11663644860129016
0.07048535885623813
0.043888327208861905
0.0016253117953540577
0.25862921809077394
0.07432407002660053
0.08916260643576333
0.16578263793905793
0.10819226745104807
0.1058776076697159
0.33251441516947644
0.04783583358352784
0.3173320612421291
0.12608061512274676
0.15820517128586095
0.14454878238141694
0.061734172481262596
0.06497401310903994
0.1867036708276178
0.004192602371485738
0.14932867802671093
0.29923700942383774
0.0005739286068212034
0.13604820664445005
0.14002810107077937
0.2248413378311008
0.27544494846319856
0.06212129955750724
0.12472798784176133
0.14953047285680413
0.04545115036945875
0.2794257450041522
0.14560502243839935
0.07586905332878835
0.0695075112435927
0.13176017552243632
0.21862888139338904
0.10939139457073754
0.17099805707560528
0.10544711423889551
0.08511868641373622
0.19217842529155876
0.28891388491293774
0.273209779254668
0.3315251085269829
0.2556176312679176
0.07278862878263377
0.012051002522327669
0.15127812630858659
0.2525209578288033
0.08654033606311386
0.07067422067080334
0.24707768633587388
0.04289943329588515
0.14281544684006436
0.2560245705810624
0.3054556003854837
0.040230875130593556
0.26981484070859246
0.19605010946383636
0.004830280787003785
0.2918875198958749
0.06550516241089684
0.23872589985125164
0.2762585693272102
0.05825623187906438
0.14141701122984732
0.2146021016515053
0.1343042148235481
0.27404512700078193
0.012370371390988275
0.12913366990118905
0.1579067869752714
0.03858561275162923
0.2130013212503839
0.15734342659076975
0.21667427411740645
0.22943513600909024
0.34717670153646385
0.10166526645386223
0.2047168014055296
0.33904567514689343
0.17129575311140377
0.19683046100865578
0.01602780322766116
0.277530244639643
0.14554956070949146
0.2664487249063656
0.1585451716745009
0.22493104050478588
0.326717610272036
0.13495863811554829
0.24683839193811855
0.07402785674202132
0.21439912382262835
0.032421999791437874
0.1964058523168167
0.24571211696552894
0.03580901158675376
0.09687331947182903
0.169389585485095
0.04601851703498889
0.08089004537580513
0.1141129391442358
0.2231919888654345
0.09690192830497436
0.27378712356664286
0.3228314795961731
0.03035018318660443
0.19523581929707465
0.0009263759877403677
0.08087922120964491
0.03588074338580415
0.29631904291248606
0.1833153310337767
0.059020455913987
0.25632295412344913
0.008926684448535881
0.307103384600089
0.03799931990262406
0.2692724296832201
0.3587593472333071
0.0271913582861314
0.08361925590968819
0.2521831252786604
0.17429383266727827
0.21061562946126722
0.2138387146606954
0.2159307336489508
0.07813125047796751
0.10247115451763034
0.17738485627233416
0.046323800905465444
0.2894516414146899
0.0967076763203485
0.023172437645001744
0.2089853206806756
0.284940267156388
0.2953707884947793
0.06422002011362296
0.09001504376439659
0.23159780945032746
0.12735500322210624
0.26869351589127705
0.18870990806222288
0.0621068330505252
0.1346125517838848
0.04916536399752267
0.007054060433837654
0.13496069318861903
0.05181091333967409
0.19873448882394215
0.2670195894395498
0.27699673959799653
0.2075289620516617
0.27744643642387135
0.031125625968882537
0.3062526561056969
0.041997563534727576
0.05169125784923003
0.14567136402554215
0.2636496258018103
0.2940891287938095
0.12007054904950193
0.046123710950708795
0.22731003059656155
0.11114358318995628
0.06214060047777146
0.16424434618787073
0.06226470062959021
0.037024549481269445
0.09083581308046394
0.33247312082572616
0.3206120871134744
0.19043112601996637
0.012004901517245026
0.055591253612211185
0.05894616880629358
0.10444199473040493
0.1463198379966826
0.2530873357118665
0.2004977704412632
0.26754499437050283
0.19428793884001416
0.21328442685050328
0.0126964680203987
0.34536472023948717
0.02632912946849449
0.09555918076933763
0.014512237121660106
0.11161240060967252
0.0549724150457644
0.12692461363248286
0.025919913469248868
0.1331306355828934
0.2657466680346831
0.014397786908507558
0.007239711104521014
0.15618696047997827
0.012723643002066742
0.17921583797675225
0.01762569264239034
0.22540038042250715
0.26240701312233555
0.01794370116865661
0.11786577000909784
0.19401756490328775
0.10627705530239616
0.03499891677734755
0.3589239464058401
0.25387776535739726
0.03329341779864614
0.3014253689118931
0.043047996992101406
0.13835501416958385
0.09028701562716424
0.13282575168633434
0.22732006378572223
0.0902825844776904
0.11486663840537625
0.3079544644029056
0.30867171776213687
0.18509322139584214
0.21685433346100808
0.2291594610227306
0.1389415586716576
0.11180814072338227
0.08259292220024483
0.012110615087020243
0.10357424788116001
0.15423840310803225
0.27334686135594377
0.08498244807277842
0.06664986811688968
0.2887089122166219
0.2301715486481621
0.04941621777534784
0.0929313721298553
0.3029878599630937
0.14616990646590353
0.10751562077009384
0.2574759597643148
0.18764491012050605
0.11129692736909601
0.2222242951542301
0.25358991551510857
0.3006985746249821
0.14395276387984246
0.05994414783827053
0.2356081707034291
0.11216757481420464
0.14070480663534468
0.034196323059112216
0.3295757834189875
0.18100589253800003
0.031080540569590136
0.1836320828706051
0.02077623525796787
0.3147559743750969
0.25057823390030415
0.21950122860820917
0.24438631164391564
0.06736515430072439
0.32290777624303013
0.2588201912506266
0.11395878382681501
0.03950857006552284
0.04914716330319123
0.20935340241871378
0.17263334877295916
0.25890120181789217
0.17748085221950624
0.32005782426357404
0.26005796269716086
0.1010818329509987
0.2950755950482628
0.024448731058073304
0.018259986112333808
0.06860778778795924
0.2148892786232196
0.13493449204222382
0.04743918140091075
0.2779731002681404
0.1658083899795775
0.027817648922779506
0.259177595122279
0.24743572573125586
0.11118271883732368
0.09128491553054661
0.12383203250384178
0.03060701335325239
0.3331636571796478
0.04186503478724616
0.19303016213031013
0.15110257482108322
0.3221545593620247
0.26262101992299053
0.03238249555895596
0.29179750827631906
0.31527609450691574
0.0405627450562797
0.1989719992809767
0.2939845558053966
0.013330502819257994
0.022601545502293797
0.19508744578382786
0.1824041578825651
0.05618631105350106
0.27745586728420807
0.1479316574332638
0.11963045207383324
0.1457696495717109
0.13363531264465095
0.1811040032744013
0.14467525256311561
0.2082637244690425
0.2835439524837212
0.2149517781424289
0.025834911451074367
0.233358861479329
0.24011992362689494
0.3030804960644025
0.26052781838300965
0.060631042889074956
0.11029952678925665
0.05614492106688333
0.004394831435560048
0.22908934777419918
0.002531432161782428
0.03192769921956011
0.060173544434680294
0.27943042732912704
0.010728967717057898
0.1322060277420719
0.35684973557010113
0.22455057081034147
0.015152400149020667
0.03629571641387304
0.13931075371584786
0.015796853586274234
0.08252577157778967
0.16980477416302564
0.21987756529317184
0.2888478614488242
0.24360034121733196
0.21260617900436485
0.3004431174320266
0.0024751716827382535
0.2958653134286597
0.24133352065517003
0.010111201020504687
0.2410831653568765
0.19669809052655085
0.19544808870501895
0.10743622751092054
0.2799982317561384
0.08021881494720659
0.01914194200024427
0.10045086523256189
0.0650375784161019
0.16217123569224548
0.15942517073610818
0.33900883970472473
0.25125160446018013
0.34186942122057457
0.2898278072779286
0.3099221786233328
0.026248638977675032
0.3275774377671751
0.11845549832468293
0.31809198522560556
0.14839940605472093
0.22979565907149532
0.34689226465726375
0.2528983021195178
0.008920016990936157
0.07577215685843437
0.18981160437550584
0.0045693612106650315
0.2573708495417864
0.04671354812170239
0.06725055510752956
0.20095298193339076
0.022171875483503998
0.15890995380973233
0.15118649999957917
0.14508509090540947
0.2725741198894639
0.32775076182819934
0.2029235390574298
0.2798340143387776
0.19409618440645363
0.25986803308532264
0.14292116832372642
0.05576837305099018
0.18607550657585814
0.22801137082110212
0.32742018043557697
0.19463788761000955
0.11966900541107138
0.06580154174188113
0.2594456806615609
0.25970795170275807
0.009310871633709578
0.2833687028111909
0.2394595027039707
0.10449769056285169
0.003990079097103358
0.22118202714216575
0.21638321285839227
0.044795985970920105
0.16606201808285032
0.3225170350231317
0.06521444587886041
0.017256875670147078
0.007235270116820143
0.27371832976382493
0.013374938611985477
0.21056279601567812
0.3298758436080484
0.07572741390683133
0.18989482318560139
0.018822409506478965
0.15143350555874543
0.17684297721947637
0.10990406327594536
0.10900000081473256
0.11625894215216331
0.24078585924306387
0.08295678502848122
0.23803471782098734
0.09014103719872921
0.09174876634315358
0.16906184083368206
0.08559838000223428
0.0537148035099994
0.07632059609039903
0.17923934942129022
0.1384087497640303
0.21380041897855478
0.27502373952273584
0.048004356915074965
0.12375343845615717
0.028641465730866126
0.2510178056747785
0.26633800779604433
0.27871902697169915
0.12311136387583312
0.21282405443376295
0.29313094303253506
0.06686428078275829
0.3087009015672482
0.09430056749935231
0.08603905167956419
0.059110931127567545
0.07086815216484463
0.27608308807136217
0.09356852765594667
0.022085713085137765
0.15074020216052528
0.10796133810877527
0.2690195536327879
0.2261750669980443
0.12426161071914946
0.2993864973452573
0.09539157823469659
0.1063256042646527
0.10666760898185758
0.3249557889670572
0.025197932697259465
0.13843395847559667
0.1727158258815676
0.26894730654415316
0.13422975379741034
0.12188174134976425
0.1909007613894612
0.1207785866868462
0.06172185610209197
0.22698429537098522
0.0046576393947032136
0.15062704306243443
0.19523267556838983
0.004105248727268173
0.05471069917658803
0.12700820098746377
0.01602489681876842
0.14850441119679098
0.049397734730591225
0.008967828256979764
0.2690004599085321
0.21262374515977192
0.30693652908787916
0.2787392319941288
0.31521230867829364
0.2627230883488512
0.2528327209298434
0.1566072985277253
0.2654780586449319
0.11189179694915034
0.07256531928726286
0.2769138902924584
0.2908605005061038
0.29659418064290843
0.18367439031833988
0.1028661161626154
0.2807256552999478
0.012557946714010651
0.26902183426942233
0.1461010980081127
0.12068415307618102
0.2550121279998479
0.24978628242502596
0.0626696363028852
0.1047712826868574
0.06706971246089967
0.047196191698584834
0.027706395105096673
0.13306755967837017
0.2484476273997447
0.19248296866679573
0.14060055164284455
0.1245126658217329
0.17714293908797224
0.23203881499323725
0.07494328892907812
0.21424989672541106
0.0637960576165681
0.15341368925109405
0.06931244186554722
0.04672898195537434
0.252712760359069
0.054111171172496864
0.16752633460364214
0.3361871265977381
0.055374365219452513
0.021475092297164954
0.35357573751353516
0.24432224467196237
0.1098866366951765
0.06443439776068834
0.3195509632199446
0.24884116043457477
0.05334179457200614
0.3482412926539681
0.08366692317859158
0.07343850005379167
0.0270533294728133
0.053424711382517684
0.14669526612853087
0.17778603067886978
0.15198986207281834
0.04284716957769103
0.045829364324088406
0.14435331992458855
0.20777339777730916
0.1413998357825614
0.09767823411482807
0.30783823950224104
0.22895936043940476
0.13558965644413176
0.26148332633398746
0.16145811225516057
0.3398353149930057
0.26403280997143685
0.0340560515262911
0.1520881080784125
0.19642139831536443
0.13583898348928322
0.25676236978321726
0.10815523347556238
0.27268183083624353
0.09962108784375406
0.052130999773565743
0.2943616496004499
0.1551014487119919
0.14810171475853823
0.014316916195980122
0.10976908537189198
0.03641998844096319
0.02734043911688908
0.20866054579711674
0.024435153838294192
0.005344226185842919
0.3140351205354653
0.16562031916561748
0.2137257211871742
0.21824485615025763
0.1705684375872354
0.2675478166648337
0.23681125386149468
0.2604780664582769
0.2682507566848402
0.08367137118844012
0.1702188885549691
0.15161139355045558
0.2229879606325999
0.16730566652125323
0.16988622703604236
0.06636455903706692
0.13052015453233876
0.0018979951025623848
0.22918010680210943
0.17899146803573915
0.040282934548376934
0.17962813959263463
0.07125383054210024
0.2116458197868387
0.19705828948372833
0.1445836346755708
0.09137876449302516
0.2538775865572458
0.03306658883058658
0.2249326007563222
0.336454545668234
0.24734617076534887
0.2303079058066145
0.2712777267689977
0.3261658779806884
0.08917664580918301
0.21520804680718839
0.13563435819490843
0.30497018181225893
0.04173798359480603
0.24492216255170143
0.07078859598996055
0.09314199018675172
0.24743164630208278
0.10976937960115953
0.017180192937961296
0.018676487795341572
0.15741171864020284
0.10885440632134352
0.0709174865601705
0.03355092847187097
0.028627124738156897
0.24444394506100867
0.21468179046016103
0.24015231343095392
0.04691257966819419
0.14348575849584613
0.16670456301536984
0.14654141772398316
0.1851331040510947
0.011556969239879542
0.08466560803354449
0.24404938149526845
0.17221215832874917
0.1766014050767843
0.2093971649095223
0.30582019169131247
0.15989217089781851
0.04793644613666632
0.28559833571776677
0.05890167065062308
0.04276251310820545
0.018480922211167608
0.002440414514947225
0.2649228628878141
0.1809963627362103
0.2875177795722626
0.17445322414375095
0.11792335745390965
0.2812156365211616
0.3256689279719087
0.014293742444570571
0.24583826154749647
0.1834377339730631
0.02048295475039912
0.0020150801179357946
0.1987337323176446
0.06598427500268024
0.24965361444092893
0.06315540859725262
0.11129624435753271
0.05645514720536658
0.024680479395812402
0.08709732284357243
0.22047875995189528
0.3213956267595916
0.30843323354166285
0.05940340184968934
0.17157461750347805
0.015505656569013778
0.23015392815535754
0.31313716275372144
0.08465383213154516
0.002386224644204004
0.03972990896291619
0.0999957132188838
0.3121932496425299
0.039813838692081216
0.27221916844091154
0.11874085741322107
0.08208707541033453
0.06754725124004295
0.2643757594174112
0.009184608724099513
0.1892651714613301
0.029180601569501873
0.19410367143082904
0.14726581396352348
0.06379218877991352
0.22247013892567544
0.17689326237836908
0.28199968514514356
0.3052371766462768
0.09071978373284609
0.14319105972695081
0.12153266672793694
0.22987619323601374
0.11327019284879519
0.027534649879450007
0.3192852641699649
0.21802987004087043
0.0051286478906829806
0.16773227944016997
0.03487140070310597
0.01679174214610313
0.17936180615690536
0.07213156158440304
0.17844025864271634
0.00439204817610096
0.06327539145245165
0.2098290546667746
0.11464579824204148
0.08903844284963383
0.1775680831714185
0.07226757945135225
0.0394284845355842
0.22934354900062456
0.11447034462435669
0.21333985245808615
0.13275108215821474
0.11274956780069556
0.28379173747261893
0.09269185009950906
0.08712045439216375
0.03756112469195275
0.07461318669364646
0.250784683399076
0.05370989567720826
0.023727717490306652
0.12124298020775573
0.1187727207658498
0.26407426210714774
0.04708634394195566
0.2440373270435731
0.1627277054091283
0.07514516937308738
0.18866840355225384
0.039583426144584634
0.2113563837534442
0.3188185148361299
0.18348726335983445
0.23178729527991324
0.2516351789688776
0.3228647633774249
0.013283569541120114
0.02171957911319025
0.32467109124994925
0.30785490873279264
0.07354721279107593
0.07310803183532072
0.21511533443110428
0.1206778968916971
0.30358339906081994
0.09219641876057795
0.19652418478667844
0.12089959129363097
0.16780796167075113
0.30089027693864934
0.011833237968880764
0.07115281142959647
0.181686291551872
0.28589843389463365
0.24294765875976176
0.2588976982338265
0.12956019167307709
0.09233983165797285
0.3013108633380428
0.3282798476004732
0.24260625951545578
0.08379739979824936
0.13567068258489975
0.18162864531333012
0.2987885814023613
0.05486917874933502
0.06615282533485144
0.27070459430347843
0.004276081658427324
0.023936175470820435
0.21183171382584556
0.06313395014412172
0.2452437885665637
0.22880430972383609
0.07081846772477021
0.2524130091037466
0.21390770541700807
0.12325085516980394
0.06870760492921725
0.2672490626063369
0.06931255242368506
0.316458867999708
0.05706361925084184
0.06586848398629955
0.21101951116327225
0.1950586941781628
0.18939377743836955
0.023374376111475106
0.07723377454694418
0.008192981878516005
0.11953109900407681
0.2925835263896223
0.18932041494188373
0.014078132146380143
0.2349388395158678
0.18373622474684068
0.24996330508729692
0.07526539031785359
0.26503101433288484
0.0494109879609349
0.052970346226050534
0.2636773532435621
0.020370196437884357
0.09669325861513343
0.09341019649964662
0.07998364418539426
0.21358065141577393
0.15522062540975443
0.2330738599431406
0.12122148663609153
0.16650556940456604
0.04087084351538487
0.281374186685287
0.1283223533697946
0.2885193331856144
0.28131669685127314
0.29474122870136743
0.008938338205914803
0.2987106472820488
0.0858705826459017
0.11074354688993353
0.04611711632655641
0.20265898111724745
0.31652693974392215
0.30779167678999697
0.34270272281206265
0.09796057535916342
0.06011019673243508
0.10166261308811306
0.010349660493442344
0.08690121672363216
0.000264623074505741
0.11213140301528682
0.27018384271787355
0.05274361952964309
0.18339342036537043
0.16764335952467838
0.13671674404813444
0.07960827821129814
0.27013284373873936
0.2307263854748224
0.2026083734107773
0.11591866052861095
0.08609122997098992
0.06946538766379774
0.2053559016191072
0.28147661057033396
0.09753570903671135
0.011505083126238672
0.29569718997841227
0.28333323859000703
0.23391616206446006
0.322449759131272
0.1820458897194153
0.028144165666490698
0.11258740742524732
0.3391501090219737
0.0461583952159403
0.054992345772165996
0.24437978263057097
0.25817897997354
0.17262345472073803
0.040970940602848005
0.0027550340632383446
0.28650730401710484
0.1412829055968882
0.07846601829566606
0.21942156014031336
0.19748133538186585
0.16740081755599068
0.13704575910643185
0.29947173488270945
0.15030211429132687
0.19905702260827196
0.2673055937674928
0.02645275968566992
0.06258423944364089
0.02032783645343992
0.31340567021392474
0.1051480627868722
0.2231670114954672
0.08823236610855167
0.1902611432267103
0.24984330693571571
0.1596456672516519
0.2673661922121257
0.3303018118897376
0.115607496018732
0.12329088599331116
0.026986754534757768
0.15341207571890766
0.058740589682907164
0.00046145121047991213
0.18721434419091443
0.25267139552543166
0.24838005424375048
0.1309670958042102
0.21676899152745024
0.09190200702916541
0.04726206599813354
0.02855929717922918
0.2783728551581756
0.006210899520100455
0.12296157049120193
0.3261895247966828
0.04468638678459929
0.12666166195621006
0.04011570957905861
0.029681106018342087
0.32325692394598626
0.09038796197376013
0.06868209469297251
0.01264919931497204
0.1543632975144307
0.14877461596058097
0.046221951349623015
0.06699862538640956
0.004044157128827549
0.0659493729773961
0.3328154221687606
0.25278850167018363
0.025344536063224208
0.11800315265162402
0.14193259746139805
0.13353931609928682
0.22822615161827361
0.17919586312466615
0.024130919544963617
0.3064432613427804
0.250249940870238
0.06398226402083665
0.14268564161004407
0.11262788262392359
0.10145109532891695
0.31421462777437803
0.10358357497470463
0.13736216484425995
0.2587207584884842
0.1820117065961845
0.29101143813574487
0.06800185250253334
0.2907687823458545
0.22242680625846206
0.2681375783038679
0.14794874586579765
0.03770736779564382
0.08919086965521562
0.03374044858623054
0.30378183622770444
0.22649016223615653
0.2353854230499304
0.20087020194588515
0.2676771582247255
0.08051392487712211
0.13239544452413854
0.1372275482928618
0.17192872756306107
0.26814967094844655
0.19806330154544183
0.2093131987940616
0.0384380254666191
0.29721137422252036
0.052869847119871645
0.02483274967378306
0.19415540818483148
0.24571848088617104
0.04207024257551029
0.04954135711756527
0.04993236897157771
0.3223466068035654
0.1818817539130686
0.02031956865984358
0.10608380472653729
0.26988002344137446
0.07285539487438603
0.2705398784859932
0.3580559195512175
0.1543567120887492
0.08763673251349319
0.33459595840648737
0.13008895681469346
0.024454317397900445
0.13760457097623505
0.0845487204235598
0.02597392999950696
0.13770950085485423
0.12525084884330248
0.0025603601084112984
0.33212294002869464
0.34053308835637913
0.06569508613361767
0.035642126770404306
0.21446396791302785
0.07972363869269132
0.07875113095119887
0.24743315460899667
0.32737265847451225
0.2173735894084088
0.29497194007102123
0.1183473993778009
0.25702453951516047
0.2832531287170503
0.2650928339874988
0.16533110033130688
0.003860901052900242
0.27865822891553776
0.29140896525035803
0.3322777014459756
0.10151717686319076
0.09394642494120732
0.008949387981186623
0.004035545885721321
0.15572535919979025
0.00521129166473503
0.2084283085822245
0.14720607364745758
0.12788275369255236
0.3341574952128202
0.3045460011129898
0.029483935465015054
0.30118794834562446
0.08651861848122656
0.07574986331431925
0.20479277322335226
0.06159599139999329
0.1544645261363097
0.037282771753454125
0.06936286415749773
0.01576159337722309
0.15404363517759895
0.15581089864968062
0.3173112935999529
0.09279810000981768
0.0861128385004939
0.22945494381221568
0.06229813668866516
0.005992717951679017
0.09694283594266524
0.05724390378464693
0.2821503994303197
0.2551586747307676
0.03864100225079074
0.29787472879686516
0.302395340309237
0.18671709832647918
0.004450612956729172
0.1599020329063505
0.14830791403878693
0.21633858271537987
0.05384055312345177
0.30865726809112876
0.014835957417498975
0.12024121961240979
0.21567872675105235
0.1095509482146258
0.0970308065912138
0.2175029180252775
0.1928515503117346
0.08283400218972216
0.07868901378222709
0.022879447536578765
0.025244532945041972
0.21090558929969733
0.08886661932894173
0.12296314549410681
0.03544468850921101
0.13817978590779906
0.08041250957302155
0.33957637158915455
0.29536239972562534
0.16182016255450857
0.1221337145129343
0.040361617981975705
0.2588186634025839
0.01182906318949906
0.2507153579693268
0.04515330904764318
0.008696569708726959
0.0037270211614285186
0.028111462113282134
0.057990906993189144
0.06150225363960997
0.14158178941834515
0.21233462917384868
0.32846414014562114
0.06423774258042324
0.03567421397053193
0.0026376203753061098
0.08771924256398829
0.22804321870220964
0.2855086430110475
0.11486341281816717
0.024831214509184053
0.025437224742651962
0.034605175609129755
0.14264553850973968
0.16448286390207095
0.11682012941701121
0.3410785180340289
0.12195382132417669
0.08840322270793027
0.026624586203163415
0.13240365373835006
0.2506527871302402
0.21419792552649117
0.2900831762809299
0.16645407178388893
0.12964368952312372
0.0963059710580087
0.21911243335523925
0.016227263008939452
0.26696217868846916
0.18655901244430784
0.2137620754927132
0.06447843414062009
0.013697113924665298
0.061528534906511674
0.055233657707184594
0.07857279936853628
0.057189005613483904
0.05964517496805653
0.09580606389922647
0.21302409490260615
0.20396249843812583
0.10766625295035531
0.1631671977707228
0.24945175251179844
0.32703824279613425
0.0983286710577298
0.030470743346684048
0.020964690453888657
0.21389409360844938
0.15540472484032172
0.2801195351890475
0.19014766818405843
0.0919314941857061
0.2508745326458173
0.26902020788658104
0.07713485635272638
0.05486529905936108
0.07023798550990709
0.06161079860804869
0.23681082650080348
0.13845167186322738
0.1370416370333911
0.21939113102120356
0.07927880703252319
0.2730447822796181
0.29768176268191016
0.2261554756952985
0.24779422569636905
0.1383169292521294
0.014825321904131866
0.15088735237016912
0.1969066052051349
0.028494005388076366
0.16605400827453676
0.033922327633782355
0.16409360220838368
0.08860592215551075
0.3160680345299654
0.2973512445996344
0.03880366231068765
0.05884170088690817
0.28654032224889053
0.09334538943372366
0.29413664079719465
0.08425408483520541
0.019779042737119678
0.032890278384295965
0.28034748939679355
0.0389757926729931
0.0025160992185575513
0.11864718820900666
0.2714017722643391
0.14286532493705248
0.04220517704858575
0.18594260762788908
0.014776881604935715
0.2731555544752386
0.11423156071768602
0.13047418171983768
0.16297774702596646
0.24478914055336046
0.18533274610896688
0.24936382763446133
0.27838652231170485
0.028096426472494277
0.1538662141709202
0.06633741950691356
0.3270048597080306
0.045067846354791455
0.08520448774464384
0.22577546553194608
0.08064451031306517
0.21229055084091655
0.19707551321816547
0.14909721003631554
0.35418603753659544
0.17448780394037686
0.1538385578990935
0.1501194093928264
0.16730291200627553
0.19189974204038135
0.025152336280268806
0.0843021650966526
0.07850299115320307
0.1674803389180942
0.21893585850026565
0.08612790712530816
0.04460684875329436
0.05520049072691058
0.313825171614841
0.025834978910822676
0.003485792094835524
0.03161967556466542
0.0133158419780167
0.08565101022817716
0.08220568113685128
0.05363758073143546
0.07768424359207224
0.338179756096343
0.04801513392470207
0.2684621356038709
0.168902727186253
0.22678101356550606
0.049337150564400606
0.14634594752239885
0.12817711243150354
0.18130310828261043
0.15043718819484353
0.04069222851340036
0.0009615582474344264
0.30435722974021745
0.005999309647870234
0.2974184636308411
0.07738823027219938
0.17308437629499088
0.2489508698632996
0.15614822341937548
0.04757004987965614
0.12821297608049123
0.05754788812417881
0.01268021133664495
0.048890642286568066
0.22665630805764708
0.015201603688508628
0.013866900843204372
0.031979204001645896
0.26428834333343776
0.15468642513880165
0.031072326125238105
0.23678133800663081
0.07724016915121924
0.023197903653287996
0.1795583593389708
0.1003051113709437
0.22262989062171276
0.001353688991936337
0.3308246600821516
0.27418474658229064
0.24730882640762
0.3031781083173947
0.23293476740628039
0.28261492097081414
0.03769304885319776
0.2456234301776591
0.21526588231165897
0.30879058636200546
0.18669256363049094
0.21265340458412227
0.11349466222538056
0.30582678571491967
0.25727800083326563
0.18280692849179528
0.01244517327968243
0.0530408765169699
0.16622981996163072
0.24572614188941314
0.16127617622325072
0.3381215912886763
0.18034573415653443
0.31756752809883426
0.2682470827823632
0.08828038498896258
0.018023724137843953
0.0018492616802250768
0.02355144254411644
0.12887732898710172
0.25321425225954297
0.18383137487056328
0.282883128492839
0.06729262983696392
0.36466061005108824
0.1168999957811923
0.15254988373451492
0.05340136690602808
0.24627450006463175
0.12471098869778798
0.09530719805796142
0.055323828082632094
0.10274227078412039
0.15019078484137677
0.03598144485543081
0.17829758299797346
0.03901277670543698
0.10093101132141788
0.21915145546398207
0.15029148909364068
0.28320426347874045
0.06958029324110414
0.007814519718171455
0.08347652582136489
0.1788991911454762
0.007424341450579624
0.09026431399671359
0.03166559550427184
0.06009424763745834
0.274484213015387
0.2977189887856566
0.3001987688811857
0.14711005428329219
0.25835769358342764
0.06536858196554876
0.000010332299781924623
0.2700349738485662
0.002933893857763709
0.142898159983334
0.2187865605366373
0.15756899755028722
0.04903866414505153
0.14455385389231754
0.0008799694576668505
0.05008222367541949
0.026012144979027315
0.05658742015156424
0.3025980375669357
0.018206612415120085
0.061718438782104694
0.008965916398313683
0.0009145283622224199
0.008970390970758324
0.11964711967870169
0.23250795772813132
0.30348470307416325
0.29252070563451804
0.010314852522771185
0.05374081234788693
0.0949649112997394
0.03966486211909694
0.08276611473967901
0.04549217287600073
0.2550355467043334
0.08197745071177219
0.3039187865151033
0.11469762114560902
0.1738410383911845
0.22724466385385686
0.23336336896308937
0.22154547587915227
0.1978991673112067
0.05558484012198486
0.3381524095051892
0.2193852310835708
0.06350083737199548
0.2222019680396247
0.17724737824482903
0.07816083252950697
0.1414599894959642
0.21564593832221496
0.22202925979851085
0.14843272253600243
0.10021727124957044
0.014901902275124014
0.26460881429936495
0.09190988597543336
0.23126720261033534
0.07217374425158093
0.11090900208826202
0.013103906233608433
0.0323778589032608
0.14123737435818684
0.0940281317368218
0.2728700726310198
0.056264037217315904
0.20021437732735103
0.02720769966878293
0.10850379126086736
0.20423496977879319
0.1667265472827759
0.324771870713858
0.012910328676388418
0.07101858977305285
0.28073137170841084
0.24160031291559508
0.17794003989384072
0.16446222649082776
0.038153401862746184
0.24243320505225405
0.20645593054057335
0.22842154256009536
0.10511197073073292
0.32320859700330745
0.12754870413869926
0.25591146454788816
0.15785088055910984
0.21578185830045066
0.07768793562900296
0.2927875001780416
0.11548699272165217
0.2396648008475417
0.16510740976386107
0.055131232179835316
0.10320168046584641
0.024854553211193713
0.13241005840079662
0.21549601173335606
0.005622539260148804
0.1231134801083742
0.12416202514561187
0.07643262733779058
0.3326909695050793
0.005247519647579708
0.3518881157101286
0.27143347322433253
0.22717452007614283
0.30191985397105814
0.034599281479125235
0.06513932943209058
0.15223871734438854
0.015031587048156188
0.02167205000460063
0.12011095764360365
0.17074735515032563
0.04216390464302971
0.08993569439222177
0.09963765595891058
0.039783662435348005
0.07768799678544958
0.2774047025844952
0.17620727539851155
0.26127620851522
0.1357835185522537
0.14896281974566722
0.2837038101887416
0.2263726686044559
0.1289002018947012
0.27770743510726087
0.055187090334466705
0.05902632852159315
0.07693596477234124
0.2465585627854624
0.05303577108436146
0.11385609631825196
0.2899268498171974
0.24997722534444486
0.20731364362789712
0.15107305474540356
0.33331138358832163
0.06815472338361062
0.20079906164795852
0.1594876343930908
0.23611672415775153
0.27604018669869235
0.1652986175539314
0.1357900217441295
0.0396393244120925
0.02362838537337444
0.14596995839306678
0.07423902989205734
0.2653955478937372
0.0006731627120286045
0.09043446796612128
0.1413563803524293
0.02221500538920295
0.03127778664439121
0.307971278698687
0.26791661835094627
0.05126876578168811
0.11637805846294735
0.007469152419169037
0.1062606265375086
0.05177304754620876
0.311847784245574
0.20684068524487287
0.3279677980666796
0.1319995862115407
0.28587953935714944
0.20778469224674828
0.054090497509779366
0.24029868298913598
0.09726681559384528
0.005923305151244151
0.22866006992477989
0.1696348939039526
0.028281839346204242
0.32545951060846867
0.20467839694841358
0.11256139342810018
0.02503925926055393
0.11850860831008983
0.275328280272775
0.26769942859554446
0.0617633869613528
0.2797002165993852
0.14697147174069675
0.2644628506471656
0.06540189607483624
0.1578289254216584
0.11599999000205129
0.022208490883684866
0.2508550187659901
0.27193368803079426
0.25930844040723655
0.12577382510585572
0.09539578752476528
0.0543798857361821
0.12575849782751405
0.30455674855034953
0.18460776133653928
0.1734479942750938
0.15803267874349614
0.09489209957380013
0.09123655906610988
0.1780492746276129
0.14808010448345546
0.16670259919504493
0.173115368754288
0.3153748072043745
0.22644855805760686
0.14330768888732034
0.12487224967960323
0.029830985853568758
0.33301084452713925
0.02998932424319157
0.3189207579644761
0.007569835263175171
0.2244226808914903
0.20828641572971968
0.09822396188806633
0.011547129261392895
0.09947573850780568
0.07884805780215519
0.3136317688031357
0.05422901974656649
0.06541040043583322
0.0286255692648509
0.08147803711169144
0.05537504853295304
0.12409634419974858
0.1819344374399824
0.16992706323658235
0.3332691445099314
0.22962168223907486
0.053618718138512864
0.1600853657148399
0.000900347164110092
0.21992516401993098
0.11088791134950395
0.25780749487043514
0.2092243004725353
0.037691715100240344
0.24947427321635146
0.24543946016189666
0.29397075229496333
0.16362910005003817
0.08724724693293569
0.07047440742634901
0.25203009101712925
0.2948237440339039
0.14736287138585086
0.08977742927679226
0.08169938079203476
0.23676769568413147
0.06635765388228315
0.07306080303578259
0.22651693983101504
0.06512275859057913
0.14873747770301854
0.08955713982479337
0.042400990153747556
0.14779431481938915
0.2003887676747315
0.26085783517953437
0.059479324587043136
0.20739274141034097
0.17677611400894228
0.002687879817438171
0.31209961126771396
0.28538436623828783
0.040724950610064495
0.26945587803649057
0.06490675114125874
0.20988297505493297
0.03605427856998828
0.12393147797909938
0.004843202176681669
0.04123349191079834
0.06467299537534314
0.17961916342811668
0.09038273254300164
0.27352154694812875
0.08471831378524995
0.2331902314138236
0.2433864808767622
0.12096182459360558
0.1765093572329918
0.3305349710929379
0.28485713101917415
0.3065939796478991
0.22760754865744479
0.1046647809269915
0.0527278638778161
0.09278072336844898
0.11098952787928269
0.044212033896523444
0.16224878759134814
0.10248228164129958
0.06534985223963866
0.27793079852168867
0.26134832736083535
0.33993585955361977
0.2884209601106109
0.22774373054672148
0.1514905111843847
0.13267263978920651
0.29652663721371786
0.326481722527801
0.3325292006979885
0.22324083192011948
0.06527226387215718
0.045034090139088365
0.31963198001209037
0.2094748273084205
0.19599633557109533
0.17956848500017308
0.3389500742076344
0.007939097905380176
0.11724002326682006
0.00798897106713123
0.2976184108737033
0.08552947495684314
0.08306327755621096
0.03007213936481333
0.13173379148789477
0.244203680623751
0.2998000679766122
0.28223715516463527
0.054166044381070276
0.04257246373251422
0.15291628632875423
0.0918554284393693
0.01425708988431561
0.12125505025305634
0.23871002245778944
0.1969726114398334
0.08435085091132116
0.1745407165071689
0.01465007142251406
0.0005412456345915088
0.023098464320067822
0.31094769609318423
0.33368359603723513
0.02120326258158125
0.28629474804495
0.16345422876545215
0.24701606402300813
0.01045025385836227
0.16897248649949345
0.07576506859522168
0.33307669101226517
0.21843807408440932
0.027623892503126454
0.22100662795391665
0.005157002718645621
0.2761601637059728
0.15823040957637174
0.24746893662978872
0.10799443216875146
0.0594469309068042
0.3725851417393942
0.20002803303473107
0.09108116694236726
0.22562845018245334
0.27015139355057166
0.17586751655096436
0.19921935977735894
0.04929409459327877
0.2818228980532945
0.24130090581818173
0.2087761684371729
0.04028486653387243
0.0686378451275874
0.0737818422087805
0.012317037018222267
0.1449373094837871
0.022531321179598062
0.21860563439261438
0.17977573442316053
0.10979462208712193
0.24660913057154613
0.0762876646124727
0.041292921446798234
0.050170327698286034
0.2214715213704075
0.3446113210698336
0.06830809141115697
0.07679130769761411
0.27672178569518485
0.08955433115267096
0.30109050011522115
0.12329357457622944
0.2751020577694985
0.37369600468749214
0.2977793373728018
0.04875865721545558
0.08908355365410521
0.3131926657436912
0.25722808290373905
0.04473292049364574
0.19559870165452192
0.2048756423967119
0.03475706501725216
0.14852387204931858
0.3001379255085333
0.028893374951377886
0.23111876407797072
0.008775166860132771
0.28380071334746376
0.2544306681768475
0.11293797492371034
0.09357626557863544
0.19115803257935404
0.08637497834682945
0.0012404148692377799
0.12102348328129905
0.11087607535522254
0.007406996661845544
0.2782394591337744
0.31782051307893955
0.26637789888644375
0.10643387725241894
0.30766643043618414
0.20812481172198657
0.2536642000626955
0.09665339450474064
0.3142388641636841
0.24932127926460157
0.03353722777577131
0.018618933532155296
0.15799126959041718
0.21400412671831665
0.2953397392572926
0.2685357952550151
0.1426349582624854
0.035674913509124245
0.0017624723549488526
0.10509239418327336
0.02437089536356152
0.22314358867121373
0.029777139704997287
0.0005581736748049793
0.1891940800641758
0.30444530128476693
0.24019183421118379
0.05104612498314712
0.009329644866826688
0.028326525887518154
0.08274555407606911
0.003145728687375679
0.1939633507334546
0.32051413460687733
0.1344939927902062
0.1121082855486315
0.08336019214569265
0.35554901996892013
0.2061094911950479
0.10111651515745813
0.0977972377035103
0.17676306877612022
0.019927751143750925
0.19861545489056268
0.045466037913785125
0.2964511447577265
0.0019240691550173284
0.12838814048284156
0.09156030797013893
0.05724020455059627
0.23337184487723522
0.12552210080134638
0.17339043117727415
0.06529363935858688
0.10657050062097655
0.1691408106662646
0.19170147077644736
0.22569839348696324
0.14540064991492013
0.2276151204190778
0.2541639476234979
0.12532947228798477
0.0107718159873975
0.09365798216452462
0.28430091611556496
0.029105722786242686
0.08573901243049568
0.13852475236755016
0.1649033036552198
0.23603363425200116
0.04556161702608037
0.3178874982136932
0.16915816254162802
0.28779704402114
0.13510268994340718
0.012168871102041689
0.01757184546334807
0.13613849033314343
0.03526512812594171
0.24814748931141548
0.003198402158099383
0.15926047883121203
0.32499890071740745
0.032359093135406955
0.2079698536402732
0.14144909032127795
0.05835729542588638
0.29006614752858595
0.16980221414650037
0.1674572156574888
0.1859542169106792
0.2654675723457376
0.3060227533250464
0.20643070738345567
0.1752958366835756
0.26229404724066296
0.3111149979432965
0.20397648171294205
0.07029406744978162
0.20469527512761712
0.12920693886402207
0.007812931201804879
0.07506266762537729
0.10539821318773059
0.201444377547382
0.1274377873497133
0.056009018916331664
0.3202399230020465
0.22605490251891364
0.24947279288189259
0.21968205402122354
0.31697884361156947
0.0967792387577661
0.14727456602867353
0.3025800814454461
0.23158584345180838
0.03824050302864901
0.15547620629315503
0.24574151011042772
0.2491309498002323
0.020184905821204514
0.018453128065548295
0.005720242450098788
0.10443873602623915
0.16464136639240132
0.0650574835892478
0.04583314511358198
0.032652071747903945
0.1366261316419135
0.06893086306806065
0.20680807783596913
0.20472436792396134
0.0796406575076798
0.24219423954162422
0.2679252363803227
0.2468435000360272
0.14954787900500852
0.2343285264165304
0.1977948259872413
0.02308689898452741
0.11806522977262018
0.04499750476259012
0.13606563561521184
0.12405250286968096
0.23791618192719416
0.07579778061775523
0.09491946513532248
0.11562724782437425
0.0756241819535314
0.13709561445468835
0.3103595168059592
0.2942497194659073
0.08198328695404022
0.10362618285507237
0.1979826199329817
0.2410124480384647
0.15702922874353759
0.19217854312404828
0.326366672157506
0.10301360752541583
0.10533193687960347
0.12149563539137415
0.217312831532645
0.11937626544791223
0.03369919165853401
0.059990447103981555
0.32844150202984396
0.10873413987319423
0.045133912244835386
0.2794582961024701
0.1693245130555456
0.0020194506387482083
0.23067147256042625
0.1249035080554848
0.2879382890589458
0.3113417323727705
0.20393830199727225
0.09734288581043175
0.2549166906903219
0.05607012727773322
0.07242184558091092
0.004087438493594771
0.20785010821085032
0.1275094956714166
0.25302272181147945
0.213147257243135
0.06094437844144468
0.2235892350131311
0.05313828636757496
0.174696307709286
0.02593023798344196
0.19010038685427683
0.04509526066140892
0.09028139390501247
0.12190275113913715
0.16040798279294216
0.19013627746495354
0.10885126389970101
0.31313896406744035
0.011135670746626684
0.13162789875290473
0.21669677178446134
0.29327899514913747
0.20398671155903644
0.2669489502349325
0.08105022558679732
0.19967331678234732
0.015467120210893692
0.05418618062416737
0.11461973875372039
0.049358253478737964
0.000959602035295662
0.09385161594341884
0.19086441630496429
0.2745789647527287
0.12703888331609312
0.2171840604679539
0.13435028920424796
0.21878723732203156
0.12404800806674525
0.1842155204253751
0.2751197887975252
0.14920167090120304
0.23046519266402793
0.06727064119896577
0.07647158224210723
0.1008968730584653
0.12994396012916612
0.24080420404046968
0.04740775282517348
0.08141022051825293
0.1762921524709161
0.039232828336759784
0.08150418557418038
0.2723480860738157
0.2883784214545335
0.0010554632187698974
0.2705312626282124
0.04034773104842254
0.06521129133587243
0.06544914497749812
0.3693291728032357
0.05465240649250568
0.0687056795337077
0.2676042127898089
0.03701253584335372
0.10560887682948084
0.18308449307679706
0.033482935748550595
0.1377179215987438
0.2688256971028867
0.04223288190940151
0.1913250463325718
0.09675551312989357
0.129933228194467
0.013449772163580372
0.12989341405680999
0.21203009485392388
0.2967621939320709
0.19231843848046343
0.022602696923086335
0.2358843467093606
0.004981527835285793
0.30075045106571263
0.18426753185899034
0.2467965533876411
0.0724385900312223
0.06002252501984279
0.11263894735507463
0.3272808267602228
0.22410989806669884
0.2535704709519858
0.0383378994747801
0.1599234973309881
0.33807567941665145
0.10044030632100338
0.22189354371234082
0.11084316863419617
0.02873811447848628
0.2222074292674755
0.15459922893155548
0.16349460282174091
0.222670447998294
0.09615533350911633
0.24695834600036115
0.02086441571233159
0.30645354919940937
0.10761838817060781
0.052758703202443746
0.10682834014776721
0.03308574725318539
0.0962039986189209
0.29987584177174487
0.26337705924292315
0.18089461940715604
0.02043629547409215
0.01449129429934661
0.2911852348234658
0.12475880090891399
0.2082535186892219
0.09846333115487697
0.0610135409439401
0.33426259760589844
0.04614346657939923
0.02105587292292152
0.18131282830676942
0.10661619501494289
0.18586136599597006
0.1727093592125092
0.3019908816513095
0.0012539317958422838
0.013309746388346743
0.21776059906969933
0.3021786060949393
0.017390354000523193
0.18520948525683512
0.10479168184323745
0.07616317188763726
0.17110011286065396
0.1946374417735747
0.1677057172080833
0.1438324542074936
0.09857833067900179
0.1513217845801863
0.21522146015139276
0.1388138589756263
0.016933971817381092
0.069497081178524
0.3453305679844863
0.21869192500714843
0.09844808154772429
0.22459572075733752
0.26664107331393255
0.3277964962197615
0.16859319347959664
0.18601665614374288
0.04655952571945641
0.12661846853418288
0.24952519835618425
0.24706528387731977
0.02968750701148967
0.2685920797888865
0.06466678690015229
0.2562754386627142
0.2657590588879688
0.18162892966868044
0.2520594212080407
0.2909032777961884
0.14885337245158248
0.007585511010966129
0.27675588283592956
0.1791565481911142
0.026748881661124446
0.3164774315377844
0.2250295968246132
0.117990013047021
0.04610687849165118
0.023541685567759867
0.2891010607995209
0.24596894276329112
0.2761215746791636
0.15108006100494642
0.2643676362988711
0.14137085803802826
0.11983379034228377
0.010567415399862683
0.2677970446084754
0.23780307154712121
0.1549503566527251
0.07705889198962834
0.07258255752017227
0.0758359636910114
0.2820742421835971
0.3047464228570765
0.14252662953169584
0.2324224637040167
0.1550201537104437
0.16915742952417126
0.23953316984289844
0.31587780290829287
0.07272058707619741
0.028803489177532775
0.03439030080989471
0.062130385421281804
0.08338966940170471
0.0768464886551787
0.15504384792905673
0.08592851699415424
0.08206111480087026
0.0040785196225580685
0.26925908216982936
0.2155698771035264
0.20822642786494533
0.19048529893526894
0.19509596237838114
0.041138871114931204
0.11813371045366675
0.03795479754721206
0.11196259931979344
0.2803632888355327
0.12132884342230339
0.2858944452584988
0.09493806101814804
0.25557090256574233
0.1267624187065865
0.2717076576557679
0.1294393026661387
0.2972930190296574
0.280046069931093
0.2153641834726736
0.3196307927648936
0.30350291283207387
0.2549969191170137
0.348155185435417
0.11735786649515012
0.3145525857272484
0.18997727100848288
0.1693283784442907
0.21169485958048348
0.2548480331370541
0.24155121812484057
0.0338094622961687
0.15200201705950583
0.308741915645352
0.2756689795759381
0.2514642965624733
0.036733319231929115
0.027202272661437998
0.04837901511144736
0.33521087612504025
0.09481953806826209
0.2500396683548967
0.11668312742431147
0.2737392313094581
0.229444375310344
0.040969822064026856
0.11662969389124471
0.2573972028363441
0.04649516672540029
0.04365237933364187
0.025228457754050904
0.2848650875408798
0.2602054605054485
0.13038847550382718
0.16423461128599204
0.08292934580490963
0.17252825236842914
0.00965322156292276
0.08153428024176783
0.026270675081683372
0.06797912658090959
0.004205022521012569
0.17876521037373513
0.0511439578511225
0.2535400632887344
0.1554426851610872
0.16986497012507007
0.1546735834323648
0.017690050988535693
0.08649120848553846
0.09243144330322105
0.23670471439498852
0.2806751154144729
0.18733106470315342
0.2923556503168535
0.28874637558327926
0.21439717072831194
0.10104665574683316
0.18028197528959655
0.023973463527386177
0.26104719432030077
0.3037060742986535
0.23757979498221116
0.10273910414826833
0.01182950815568711
0.16965706149755394
0.2571106583744064
0.2656571900017048
0.03347103566514136
0.3089205344078993
0.29512611297196334
0.19904171897673395
0.2783755003350989
0.10504276829096929
0.10671455961271606
0.04387929511231362
0.08119374553920596
0.21793084303544985
0.3317145180785806
0.03361455206142639
0.16757833246587112
0.10621763479258545
0.24458920271361634
0.03556924719039935
0.27510471390018504
0.21848393255626908
0.341170282194129
0.2827986723932116
0.013324501836715198
0.18995810829794285
0.0764016020559704
0.20621898707731195
0.04591574531233136
0.05241969273801081
0.13419922090692993
0.022628304117956622
0.2650540678245682
0.12998799324315063
0.037020088024643884
0.06228215249521425
0.06527585063036422
0.2820869840452907
0.021971881313097814
0.26124634454885803
0.2130574623053472
0.05160923424924769
0.32347052513057856
0.06337683983475484
0.04786718158674486
0.06020730847681888
0.00860731513920391
0.0956682054881364
0.31272975417481436
0.2568584241255496
0.32016628785504647
0.28675128685737467
0.2159709647706921
0.253457468688667
0.06868270498751951
0.24756904544997796
0.30591345671676534
0.22631003527729804
0.036643249392366475
0.027882060472420842
0.20209713113806224
0.004654450660327693
0.2523839049829316
0.1514972827700532
0.2973721470138316
0.11540360830095699
0.24123169344304568
0.07406091316915489
0.2285075624982177
0.03135823927767974
0.07238355842841966
0.018716957938237654
0.05744239649712475
0.16720376413582114
0.12673537702159982
0.20384888961413763
0.013732998710871686
0.11704456132252755
0.10547416925780174
0.25002742264086864
0.0986678220061989
0.04973304716926643
0.2996957940271138
0.12066345661292772
0.17787279164970346
0.19456675154745867
0.01868219398772471
0.039046769904038825
0.3027727787247882
0.17705542566032026
0.01348366206308085
0.10000297384883527
0.27703627692445204
0.23852094035542437
0.044729425965961085
0.3310476245559697
0.20305674111622501
0.30054510284561037
0.125892649604092
0.18432464587373143
0.09974750156484907
0.012788134719319146
0.1206298614584105
0.01623711325164907
0.3092745312198904
0.08896549006808499
0.3019555855136129
0.19920257536168995
0.10109080677934014
0.3002359392592199
0.1465022487029931
0.05345456355420855
0.11763578226530967
0.2707396532683851
0.2645344081200676
0.24143778647245676
0.07241042357144561
0.05604380714568461
0.23953255345492502
0.13733962291291724
0.02822555850616659
0.3068841286948937
0.24273785230756384
0.025904295910833208
0.08669756540022443
0.15148002283421902
0.002404994734372796
0.024366241866818707
0.204650426466641
0.1659419178449965
0.22902697302137479
0.024037061508381915
0.23776862715980498
0.04757208886857627
0.23877171612739978
0.26294302860085406
0.16514540983750534
0.15579270587951657
0.09087961550327107
0.30281358745933934
0.193533258722294
0.19748901174590558
0.2325594303033265
0.16149012927959772
0.23154746264976778
0.1115472995542267
0.222228206563497
0.2771081053075361
0.031122051230110994
0.2735345413859099
0.05493265333363332
0.29972654569050944
0.029859926955173314
0.2498851591558907
0.04691780315247623
0.19793541780730647
0.11389079392672184
0.2162807904572294
0.02339178469814908
0.10062141216212872
0.03574230124991602
0.07324429385541677
0.295860605955844
0.0027622643630559416
0.19254928749760294
0.2525557732041448
0.19802241848921195
0.2909323846586627
0.12028468489919554
0.032029115872728914
0.24203114238809803
0.32027398297984366
0.24996971021261719
0.06301127802546719
0.13617212130761622
0.26241477730484136
0.037955713976980915
0.0010043254958631172
0.1549346315034342
0.23593044674740568
0.07687475152223065
0.15857796292744275
0.24916996517129217
0.09374787241815938
0.2028830618851518
0.17900314442841808
0.13457156390556235
0.32714504573456377
0.1497590449424302
0.24549172358884777
0.15312538555688895
0.34145824680559184
0.021043307254561806
0.31318287615376394
0.23206624224285166
0.013535556880500057
0.1954293197617665
0.22878467013508832
0.12112194626042332
0.09079548664968738
0.001996497491440633
0.054877997644197145
0.3219626379903954
0.2715990283771047
0.17425913492129042
0.037231829093200025
0.0759194443091054
0.170497030771784
0.2568613817462165
0.012133076573949398
0.2220288987976957
0.008819001591413932
0.10406559175159086
0.052816297828594046
0.031429330994590096
0.2060638821203732
0.28757681283862224
0.13670770627939752
0.29765911780225573
0.09938811102721219
0.07379819650451552
0.11337880067769057
0.2804802637360357
0.08804864756668218
0.17619461231185074
0.0970019441931398
0.2035121064584721
0.11941581913764715
0.2904384896033139
0.20124096247391962
0.14952103537915992
0.012396010345839212
0.20621809400302615
0.18562268045755784
0.004441259901512938
0.2029845745242073
0.15594266565266518
0.21844351567760792
0.02852848668352381
0.1897259541698957
0.1267739099727614
0.3331195841286912
0.12932515322373372
0.23004656070636634
0.2860491249152772
0.07737470398330273
0.14556495904826272
0.28235063097474594
0.13267716794519666
0.2063497039738351
0.09503786420736106
0.12502404594825764
0.12742560921892201
0.06525264511512957
0.0914033980079622
0.2633604542335343
0.13982348917167856
0.10486329259781803
0.1206664407251456
0.1641167633473393
0.02337959062734109
0.04055554136881466
0.00022120055661065019
0.09959205788039169
0.02027852903677984
0.2566182922668391
0.08944146990284534
0.2225564997178709
0.029015396346359714
0.07222787717157468
0.3075696883397152
0.292417127822157
0.27393825286000056
0.1917590951411615
0.17974665070579077
0.2224389161961819
0.27737191904099306
0.3172091632978949
0.27034273045912655
0.06483699090517885
0.010403332981493915
0.2127878709021736
0.006610074819712456
0.138027484715341
0.2715493898316924
0.02701619656536332
0.26604384028305705
0.12136509492588875
0.1647508923112926
0.015039108224520195
0.27706386449831916
0.033428726186216146
0.1529388954181117
0.2745296239280852
0.0715060809164423
0.3039901520401242
0.28111297614966385
0.0010295858609334816
0.1926409550729809
0.19899570664502522
0.29042328457560745
0.039473492115154614
0.16257187957233982
0.05797262798307158
0.16242254650273016
0.009426314843445801
0.17171447533300863
0.2024253552897538
0.14223940106336994
0.18593418037384357
0.12439642541815024
0.10811137261384965
0.11704729933517334
0.3509289262371379
0.1538146720488614
0.046238475596493994
0.07770599058422122
0.10396664664144405
0.19821883727570522
0.018414829127192375
0.0701746360470129
0.03161738455785522
0.29697627741452093
0.15143480731743264
0.31234994126701504
0.03981934229732866
0.1685605330734005
0.07220098843943515
0.12964269591405383
0.1342916928729181
0.07541790005936201
0.1856215706517423
0.32454975975621675
0.16284566628246724
0.12039246761290266
0.1424762318828228
0.19241590284487817
0.15624549435885554
0.022549686227045364
0.2956107053014459
0.1568455329207722
0.021884550453599213
0.036680148210897164
0.10789837436318656
0.17897309638939818
0.23207526333413253
0.011080273760969601
0.2683954356202454
0.10770859242638463
0.26592160646460006
0.0985881014917564
0.13085905541754067
0.24283931815987164
0.14780048638576235
0.18832342416402087
0.17475270967613882
0.27636027622226433
0.25294614879036403
0.030491468326400994
0.30172982871057785
0.32172756744273695
0.07380892632166788
0.3108467651304158
0.06558029551369646
0.04156616608783448
0.2259895989714591
0.13012838421755316
0.200043366053145
0.23045482853510554
0.18419945621239028
0.22334911639599822
0.12261585426832645
0.10588304874702534
0.24224949884873162
0.1969275948718133
0.20589121937253013
0.09130267183481675
0.06160814953255371
0.19038029014363872
0.33547462730879424
0.07900881596982477
0.1606881756107569
0.10197094764237108
0.22219787861437454
0.0911727074451697
0.35543254445283107
0.29616321433041204
0.059779625415045626
0.06427371557048221
0.09304823468783129
0.023215477933166494
0.043771621694981125
0.1878690965384995
0.17276239368866225
0.2510983525007048
0.0030538348007292278
0.2601035825194435
0.12435029884547869
0.021360768594347993
0.23970621266467093
0.09222035294491208
0.07012966335025951
0.02532566853065799
0.17835742781224523
0.12947975639680273
0.09671612700289067
0.046435916085479347
0.25358983269356555
0.04562112187678666
0.059112600070363966
0.3319381984605111
0.011557186283440225
0.07686057295892765
0.2861481964027881
0.2248094540343092
0.24661230627046157
0.24921131410357
0.06567562762289926
0.11822633077453064
0.09046954954623182
0.33177808973468464
0.2915316344857415
0.18807262007377237
0.18459862098863025
0.18507701067733812
0.05325431429566656
0.28155514581594826
0.04617780798006215
0.11444150590436146
0.09659199887603231
0.16902023678619169
0.16790943118029572
0.2543822223175602
0.3219792408722417
0.1359653929181669
0.26790172267996465
0.14073649067520835
0.11297004005852772
0.2691373886558423
0.13010810332521916
0.04918456815744225
0.0165522812294957
0.2255581481624473
0.10168390001598641
0.2039151219495619
0.015106043835193659
0.292647600406409
0.32251697878299207
0.10288183150687169
0.08459842808839324
0.02704057298807528
0.09021082577530977
0.06164352734763984
0.08299720686193172
0.2571782309045239
0.14119942361293814
0.1050789172533834
0.008547865585862171
0.04649156933161509
0.05199424638368764
0.0034318305065882556
0.29816300475463126
0.21261421644474718
0.17589482750511362
0.04054611314904453
0.1879818491174183
0.19879165222908546
0.14041397481298956
0.15278178779366638
0.2545421031750439
0.14302315062337934
0.056526895865756176
0.29236935053977325
0.010136030846827675
0.09257250535348502
0.17978074393797136
0.04690524329793223
0.061007013699579685
0.08551281625840382
0.27558572865441056
0.03530127875039816
0.19441439144568734
0.14930911252112847
0.162888164656681
0.029360150071046382
0.26368139903484256
0.0021496316915833105
0.1430735505490703
0.18741671107980742
0.14795313841437024
0.19657043862711707
0.0056380020905838334
0.2736989216158067
0.06364613700930204
0.13653174474040705
0.31797537692342787
0.05216877929421835
0.016948392978542653
0.3047814525626543
0.013441463836199551
0.10991530295379857
0.09119718191507548
0.10017780184014177
0.021004415560187506
0.21224527460022824
0.3220378549688819
0.1035660339647639
0.01863939219447013
0.2686586590008479
0.23627832779437674
0.2886158453065223
0.027708331292806872
0.23390835604046747
0.10599328421492328
0.01192361218559886
0.0004240290795066904
0.16294851987821934
0.020370302510589418
0.11533116127372747
0.13831658427538598
0.06329347988785972
0.3008281533824981
0.12302824501107369
0.25827105681722196
0.0077251242400559195
0.08736348808336526
0.1271644449289433
0.12481817498351615
0.2466399472916268
0.17690222731396812
0.02450424018787749
0.20980277178740514
0.25935627715530657
0.03944396712585203
0.09091717503452983
0.15587870049243194
0.0071921427984907756
0.1955610633580683
0.23673488488283115
0.18873183838600915
0.27891470246849187
0.11514483739461635
0.13190472945781212
0.10115049754891539
0.11836289981744419
0.19556609477315742
0.1987168187490341
0.26462963253749483
0.30794792495980605
0.07299076145011775
0.17143227403891553
0.32072716662220285
0.23159720394416078
0.058370720067344554
0.012058861537979507
0.1347846156993435
0.16305949687191795
0.06366581251574951
0.1147234700958413
0.3344704660827091
0.007936334817752884
0.2926910035141253
0.27088626365202856
0.034801955633437444
0.12020404720280427
0.21750449091255844
0.18667145589389383
0.08935805784382211
0.3043476948222667
0.10433021614850747
0.2098507838800997
0.05162755778576769
0.16447819768704575
0.2319040905928289
0.03549224260276272
0.13101470450636454
0.06043110943987316
0.2126855061730827
0.06981874681524022
0.19098598648076398
0.226566032098891
0.024089363719569427
0.09054525517345088
0.22016391922627784
0.044299976027034595
0.30577797266981144
0.3178107645492944
0.33248783218822087
0.07165316218411713
0.16913610172788737
0.12569387157771197
0.03932198894236504
0.08162743722159227
0.2994484067019712
0.1539892867127708
0.0033258281665097624
0.028825360038015436
0.14318957271756405
0.23535236583832833
0.08448529979372482
0.055270719436455014
0.044788767640124606
0.2515867212708267
0.08030178668864857
0.13095645514151874
0.12865176035396367
0.2970644832339715
0.1482219971321687
0.23060057462383501
0.16429316216424894
0.3261345110696626
0.12223986876104329
0.040144118876037305
0.2585920015753881
0.1003646083662636
0.28598707489574066
0.20339899522666635
0.05751406750439473
0.09231531550248441
0.1584356210992624
0.2310884892863631
0.3311845953507895
0.04200815922373588
0.14711643301766117
0.09469805835206066
0.15355603100489262
0.1253441174469272
0.2336134203560547
0.029931380510385908
0.10878800145943764
0.08356066524898151
0.10017952948495255
0.23025596288407424
0.06883742722169649
0.21677136013219217
0.06873119452344398
0.10504173450694916
0.24184192994438367
0.25421350234851414
0.18390967292409563
0.23036457847643865
0.2073940994766763
0.2693172429965854
0.00244711623681355
0.34247204843087053
0.23448509250751867
0.000451808759760251
0.27340702842836473
0.1722622435679166
0.17820592559559087
0.22656622263787468
0.22001822777068056
0.21043992056369162
0.23851271116365727
0.055648720119449345
0.05544152680700704
0.26193846949375693
0.05827514722548593
0.19234230306324315
0.005284277475501765
0.019672821777788882
0.01293837196932975
0.036157588980476184
0.15718615299223845
0.2199960084453847
0.08913464310768926
0.06257678260186975
0.10886193755611558
0.002084890178707796
0.04976232361114887
0.1981298323153623
0.056618459492924544
0.19180486814582792
0.0070736214102395
0.1077573640132324
0.04323988585770915
0.13934241108124676
0.06281139611542401
0.0801494594560605
0.13935232971237557
0.2813067992305347
0.02847794249523567
0.22857024249689764
0.2789545295187036
0.054503169322627755
0.020642049958205566
0.08249157993278977
0.07236604982123362
0.08247759297100724
0.1521790307078355
0.17307304454915307
0.18111302704345691
0.22202049244833602
0.21128297209053204
0.2462535967066042
0.08386251308555316
0.05171116454756324
0.18275818701271798
0.15725498694213028
0.28152138959393264
0.23354370491223322
0.020578445343366617
0.08298825119431956
0.025380364671411405
0.054300357268071156
0.13486382834403587
0.2572516090628275
0.11777941506197183
0.08853658051235597
0.299314911190933
0.2130727862856159
0.18063379553331368
0.0004566752289304187
0.0748582799726535
0.1832791492950545
0.005009565378940484
0.13646988167342614
0.28510923993769327
0.041930813372863016
0.12137194234477314
0.10664603363834362
0.1443493749040359
0.2448291998979443
0.16783707864444827
0.17098746875732385
0.044075462391418394
0.043776283112713976
0.2733438075027466
0.005249353819333082
0.2572106286100529
0.2609917129204435
0.25193998594961203
0.25116990270280687
0.2556262905432514
0.06412785945363039
0.11048537451871115
0.0772072116750635
0.04672161496828582
0.1219694492122114
0.11875850695154863
0.08933590784523072
0.13092852755174536
0.08845793753046353
0.2865263722904852
0.21758383105245666
0.17393699328404805
0.029096437408732963
0.06474415952850134
0.05191461747518085
0.061287989759901726
0.03706564378621785
0.07481893437720855
0.007428526698683607
0.2759878341510819
0.08929843097334125
0.22578385049863908
0.19329429457605335
0.1758600963033971
0.21937481558051738
0.23458765488070585
0.036255197360083945
0.15042639458493548
0.17404862097947915
0.0004672746579446102
0.17521822801279413
0.02548115018763835
0.23952821896860008
0.03238275272214954
0.1610444612952066
0.3324997060387429
0.2081738287773318
0.17176937655685307
0.23103688269056644
0.011313540880563617
0.06759894836523686
0.054217789415664075
0.17684500293765124
0.3154873344015662
0.05145693501107344
0.13432557991993832
0.0015961168221082151
0.3091550167875438
0.33446024278968334
0.3025648484394116
0.15774623234676624
0.3418240098610329
0.2893032057667944
0.10860183875618401
0.10305383424153687
0.03468227872364523
0.2372038966841563
0.09063386648062975
0.08421142560482524
0.2690928966172029
0.14881403911877866
0.04875957397103309
0.18569148039121802
0.1861728505332302
0.28458859658802327
0.055259081329241996
0.11290029420684596
0.16056152629139
0.12345293024178608
0.07270069562989281
0.27292270342573244
0.24079586073711148
0.20485770705322476
0.027614173707152082
0.21918067369232105
0.0024512239132265853
0.248962843573763
0.02761631941823929
0.23550003047502763
0.1816460550251198
0.3295233447243682
0.0021591967597537664
0.08554187086524682
0.3240559087766626
0.016760138346714748
0.12402861017316112
0.14178447086556248
0.30266333090810277
0.2780367960892103
0.02934389507342595
0.32520574950949965
0.02101578626717039
0.24276588135787447
0.16643741467624157
0.2863359061651957
0.1592739031584929
0.011789183489814547
0.0024165376179365733
0.15293336235248775
0.2762575326657787
0.1325249917714311
0.20196264283359341
0.08507329278859391
0.21291306987283706
0.21522091861062986
0.19455569129124167
0.1363474501210863
0.13268715267856032
0.21267717101884248
0.050619894829881426
0.17322208100418937
0.18591966592750084
0.10923448440897984
0.01677256276186366
0.06827777482556954
0.023031780715690835
0.3125096502507899
0.04200320167329571
0.20556789940968626
0.32153659071306584
0.34490951366258715
0.2964186632713526
0.03946955275038131
0.059438485475164685
0.17311188174555556
0.23453076234227052
0.2991739644400553
0.10825633516930033
0.016288571016560373
0.14640212893084456
0.2532820751961253
0.07960995239516695
0.22055835842505692
0.09128126506614527
0.1794209237304383
0.11089372508086061
0.31916780963821734
0.14226219803173734
0.02577008964749622
0.10315473263722244
0.2277648445807928
0.2924514220668816
0.28491882330614426
0.05666639603650521
0.12358931168031514
0.0813603627625926
0.25691110723399957
0.2533216399063017
0.2919359017099405
0.2857778237166517
0.15623881765373784
0.11167765095538829
0.13869171438691336
0.17101294922809449
0.056048861784084324
0.06806986783094778
0.2073536751864587
0.2708659347990494
0.3125626092924852
0.2643349336296551
0.18720789771168808
0.303190602743317
0.12864293985337666
0.2614879654000625
0.34317493584864
0.28261030921971
0.05114447661321048
0.10718135592158265
0.1407509054396811
0.1778374229685417
0.03339850817893191
0.14834860532420138
0.30077034390188606
0.04827820035007212
0.032612926254690436
0.10861540616264856
0.1280601280858401
0.027619961054798227
0.06842209498833587
0.012293492939600156
0.048236815679516376
0.1948421756476136
0.017725968228582637
0.2717090840700558
0.2100707045628315
0.1255697513347717
0.16358286802463634
0.17808175033609783
0.12532937724501822
0.240145108598639
0.02793773280951421
0.1971138313253288
0.26585539797052493
0.018298326264874275
0.19996769674411816
0.03420179570787561
0.11748738410166315
0.06287676118195462
0.1913470382108885
0.06135734778066167
0.1226183209325439
0.02079066483741785
0.3395095304697929
0.11779462911599774
0.03378112535207083
0.05252937247622268
0.20447843941329596
0.03117202588091024
0.11392280412237564
0.16954681104671152
0.270142033735666
0.012474782131486005
0.22484450294410765
0.20541555735074252
0.05974070256854241
0.07690826546709287
0.3238404447319564
0.33162637719481314
0.1332248500533204
0.3128324566092357
0.2810316706361844
0.3179649518211451
0.2188175429193865
0.031276801600102974
0.03528472857768085
0.2413958690653157
0.15017349628719734
0.2674760003130563
0.32843116292194996
0.26393142074481846
0.2106873940640964
0.21746356623799792
0.10515894842255459
0.2452759419409336
0.019229261634856908
0.08049529017969073
0.2559507979983923
0.3192388572886654
0.06218188572333477
0.07504849744780974
0.1879647862842315
0.13230062737987783
0.1059894460336411
0.10781328323256234
0.0982210347880014
0.13784069223832926
0.025261467079023832
0.23936955794340412
0.0481050841569926
0.01677146632501418
0.1434797134729026
0.15115094295176534
0.29064197433860833
0.1141335138518812
0.014551805442089349
0.2866290980611308
0.32846721759383046
0.07765254756275537
0.14997036192530094
0.3022894305146591
0.13591963557946357
0.06449394293788131
0.1279909969303129
0.22772314894435378
0.2554741967178581
0.009639507464756222
0.27753709759976763
0.2696818813533345
0.08305762584529829
0.11188669966791037
0.20063654142145784
0.057112601503934414
0.2284846438746021
0.2621138841124406
0.29280403170708585
0.08518009264025582
0.18150323432611296
0.0661075133086567
0.18884476285959154
0.11660346663164597
0.21462621989304362
0.0495234696827996
0.2789684135699107
0.19069541861696462
0.17280895685112738
0.10582043648374422
0.21728053220603108
0.2722467314051565
0.046225507120488375
0.018525714808101962
0.22013273550643764
0.13383734434354735
0.17102567874023958
0.2522278187081435
0.01873409333479894
0.08605432708117533
0.012903929430545922
0.16605361210469402
0.1266264710430622
0.2043377515633818
0.20889612075489822
0.2299894720390838
0.07069487670073595
0.15691606167354005
0.0797122740110113
0.21403458755129567
0.03787183564504904
0.03177763535058659
0.07698719437856874
0.08637984331721141
0.24402355369253
0.20228021425209522
0.12807556756219987
0.1249015827517741
0.07937567107385647
0.08953162535392946
0.23603274323506593
0.03934917657957134
0.2582599629593428
0.13847785241337743
0.11185751569993212
0.12800709605948954
0.10184217974107815
0.14056335245507007

==> anc/HaarRFC_U1_L4p0.11.dat <==
0.03481484394751869
0.34715548379447925
0.19653083523431325
0.3191572969984087
0.19415514781607607
0.17416864767496504
0.07989096710806062
0.04544288196477604
0.3032861160720335
0.30888302564282205
0.2409425657645837
0.051718794744187564
0.02606057537963049
0.022141968925729776
0.1732273441666411
0.10078770942927208
0.07808444444202355
0.22242018416148676
0.3223232628585848
0.35891656138676353
0.3406527018379376
0.12855597400131563
0.08061022578210465
0.1383016184322332
0.10695933808191473
0.037644707657886356
0.28383179834011474
0.06320833622809727
0.09167856704231159
0.18407601594449371
0.15568236600176563
0.3142073995378362
0.14511545627486347
0.06734203815696203
0.1485885539224534
0.003444761930251228
0.0006731061215652132
0.04470637142572005
0.020997351658483338
0.13813649705402775
0.026694174249146812
0.10127583729463441
0.3007499004823534
0.057651735712085754
0.008432250631911425
0.09805292408182624
0.17647285075788993
0.3005189747604034
0.26104262429714725
0.040958459322754284
0.19124031596704882
0.01443901281377472
0.21451371522866983
0.16946233618666628
0.3278261916258998
0.04697202482486573
0.10974079891984301
0.1807570213924751
0.02510450564486636
0.15590076863488875
0.1814067434462117
0.05794560317191743
0.028985763728820946
0.15288822371926444
0.07753126309489629
0.06819887298844932
0.22812374307451305
0.05093588219815004
0.2203461675549188
0.2910262965766943
0.31207645177520893
0.3023821736874373
0.12491852859685654
0.25257696213511316
0.10698133002260898
0.03765826187835982
0.13374398440572652
0.2873876839063075
0.06778117454258639
0.18731442457613742
0.015928635954304687
0.14405029165031774
0.051129237166201734
0.2654060810397724
0.04066952379075899
0.2941247149280692
0.15078787563385299
0.05505487362934779
0.14751054653097648
0.22924549423673093
0.3007291825092298
0.20034763378476414
0.14058287277635628
0.22075025111853416
0.27835013184294644
0.22164348328012146
0.12173548223825452
0.030356230095647193
0.01146043365971781
0.3231927040205219
0.06979081523553851
0.30598079449899396
0.2604439793143213
0.22571501369899702
0.15147281655656997
0.11418491825336799
0.17426775885399362
0.12095092550156765
0.0038454534997174926
0.21945634979579767
0.029445170520577536
0.3092435491839517
0.15824803755188557
0.336628623544915
0.3461172479066412
0.3144259188024787
0.32594049369479533
0.1444087552827202
0.2803458892550218
0.3700385152178373
0.37209455379792605
0.10896477680037032
0.24597477369232226
0.2675579502951372
0.09793712849794482
0.3163306213349645
0.2926729696220028
0.28183707791613183
0.288547828678996
0.22126351891082172
0.2993449278610011
0.03006879394306767
0.08739840712597767
0.2580642401119949
0.21589061719790378
0.31468744370212154
0.25946534295268503
0.16281653441346472
0.33982820617347453
0.3796357597976208
0.3633029770083215
0.2507750070179057
0.12456176593735327
0.01167618547176727
0.07493896300818524
0.15391509950551596
0.11961332137679626
0.2636452080452642
0.28546073377287445
0.25782900760117106
0.1343556730413739
0.04283817439996209
0.3127269789249934
0.09163496770066829
0.17692924697392692
0.10910157684921169
0.05561462225695275
0.16711678731609098
0.018752705244447145
0.18790470829750935
0.015269117532050005
0.15972901366988818
0.2271482052882414
0.19541825101250834
0.0097861023145825
0.3164933777586663
0.017248160912366542
0.18416829287733383
0.10712639094300526
0.09279930615502009
0.23495566998538106
0.09693008046531496
0.13221381542654853
0.04454917102391703
0.11716597953612705
0.1671019705821756
0.05723463146810947
0.31997952060027535
0.24275576036514174
0.25637505607896605
0.04228586876846733
0.08506085590422831
0.11671726014407445
0.1410476317677587
0.03218938122750385
0.17183030297300755
0.12201628780557203
0.04221519425496497
0.1622320736082972
0.014630975002611185
0.3255900781390725
0.1716333067095012
0.11366444234460236
0.06549919268424875
0.05094286281925003
0.04969225855243162
0.1447767960143007
0.26932469739274917
0.23749002435928807
0.34400936890465034
0.10211953664606857
0.1026047169355291
0.1563583288841841
0.05000966775516349
0.019858130425537423
0.0644941643312125
0.11893129536710267
0.007247718977609712
0.14462724829955909
0.21001663557476852
0.1061501591002439
0.30369550863209377
0.33296955576349946
0.046969412915088
0.3483988832802137
0.21160805461026638
0.24939576666979263
0.013326409318369911
0.14694144480001778
0.041638349695116504
0.00016624721680886338
0.17565195029185088
0.23137616484463752
0.2341794914548555
0.11124286955108639
0.23359458220391072
0.1832337011021722
0.23135373647775814
0.05915192725643984
0.30819902609256383
0.21988531203207365
0.027898799923382067
0.18910201169014745
0.04022327731173201
0.3421711560369079
0.10258545406112149
0.3601506464168796
0.3373145094895628
0.07308670187485182
0.2655748826574225
0.23628195828020396
0.1400827916978323
0.03185048417234877
0.02399421641557766
0.20769860712371357
0.08026267180880697
0.03983051092890486
0.037077814957513486
0.2880156856664761
0.2271044111072777
0.35795879021361027
0.18505058418075745
0.06112864232024346
0.0852049468854885
0.024159701433283134
0.18516736095113961
0.020461157999754172
0.06498808912979011
0.10515665012432909
0.0842324292106997
0.050700946212965066
0.23263082966462353
0.21054431183312225
0.3914741928125695
0.015281516088651564
0.31311303154586456
0.31392267126081674
0.013945865657651236
0.00023110508644612188
0.07075871688529686
0.10308208239293404
0.22587590040332792
0.20102645723643695
0.07455845671846867
0.08660753011226398
0.09106089963742346
0.008355468964592034
0.210217992563669
0.3605783127583695
0.3088832628712569
0.1291644568487045
0.3838610628272297
0.2041674162235502
0.01876059467935267
0.1686982129266684
0.16205138148016138
0.22998642804329025
0.19824646648757563
0.17133037674410842
0.3196888575280157
0.2101926451193744
0.29357363214590815
0.023219407177789374
0.029800470173488997
0.10276216940230692
0.34726717113783157
0.07269266845206937
0.12285594654057813
0.17709295943079933
0.34401457979302397
0.04115921714765698
0.13814017690639446
0.23469087397408242
0.0752842900311269
0.19875459367686196
0.3412272865405521
0.41996959067128525
0.012744025432621015
0.05208560046552236
0.16158826650887229
0.0818643669852285
0.09985321873790065
0.05605879763219437
0.19167665020826338
0.269155562711003
0.1675913911533463
0.16356304861031504
0.049445832640476965
0.11427182872415009
0.07798535643780881
0.14694431305535122
0.22000226805650208
0.3088877162641289
0.2988063371672828
0.26646217545224615
0.30631103495923856
0.07958353036000959
0.1090934873471353
0.10634330057773908
0.028615699333933386
0.1467959012488194
0.31286186641925195
0.3513897588487124
0.07308594265700755
0.19421936431518924
0.3696643526779404
0.1747418235564156
0.255256329230235
0.042148288880499755
0.12200341331929326
0.09004527638050619
0.19945684008388878
0.19964595531975338
0.20644966684187555
0.060270506211200246
0.12560738436058633
0.03375041290719342
0.09361414521399263
0.23350012537872436
0.05939370646174619
0.1671948949527443
0.2866345290233159
0.07856745288219154
0.009095413678553778
0.05921921853944523
0.19464319975708547
0.3687327987167385
0.31113654213832004
0.27484841378919456
0.05249070436761771
0.2613565792602621
0.3569689472343298
0.1990965905514308
0.171657556561604
0.10510883474112082
0.2712917498182339
0.3583037378225543
0.017107396789317178
0.04088242396383415
0.07970980387885483
0.21204557226587886
0.1228444404913198
0.0848020741919071
0.17522753166160937
0.07984339386350005
0.39371146924168865
0.333223634792591
0.05935992570328703
0.1882174353076121
0.01732189894376793
0.21057395099605214
0.1412797542009262
0.21312522266297798
0.06795089504838187
0.22863008783174374
0.22895205948399308
0.3236427550317904
0.06668571653083467
0.19592909539649897
0.24932656998119065
0.07183816645444567
0.24198249300291816
0.2930996912407876
0.2867100008296268
0.07049804879440237
0.028741584766318263
0.3456803956531075
0.25996223078206965
0.3064380869478193
0.07935284007563885
0.06674366385196719
0.3011068038354043
0.011094717288698758
0.09475410540774613
0.007176010437159963
0.2892721857529704
0.20798117757420298
0.14991019474555298
0.13858783288073706
0.05163859863294756
0.09271491729000907
0.03835485752932529
0.13168401372633204
0.013198226557521371
0.2277022317967176
0.13200662109213915
0.008509755924349473
0.0017389642667799063
0.2800545262817946
0.14317253666519436
0.0067103908536856665
0.05828047184322342
0.17948464634741154
0.044361395671701866
0.19697311956905592
0.29880994729214627
0.04505438200019777
0.01154692213215061
0.01760335983165066
0.1651575415986657
0.0627420743577939
0.07869337371039342
0.06799028386081941
0.16153749215608873
0.2946809639406552
0.0642135112209102
0.29152629587185946
0.08276234838070479
0.09448790881752811
0.1326676544398167
0.02528293592799096
0.16019738206321152
0.08822856665620682
0.1900438585612668
0.14949427742140994
0.02454537633473689
0.05217439400308356
0.1463293863422443
0.18107885672297344
0.34186123433205784
0.033691337659181975
0.03362382533414666
0.29903242069709524
0.02549037775533268
0.05372482911121501
0.3338808795973935
0.1421289299466686
0.023453502264534545
0.3285753239252245
0.05006117231024356
0.11191125385097668
0.29135515567976894
0.22670773271085218
0.14809579573859383
0.19561024918607167
0.002014538248053973
0.0987596778530567
0.05014976440285778
0.23974975195385745
0.007049260898624422
0.2838443682428579
0.07884592791619374
0.07153143014500324
0.31836455098072697
0.136014155186335
0.3110253616290853
0.027108359875322733
0.09805303675091907
0.1771957947903404
0.32112743422739687
0.03800804473958374
0.040516284340060583
0.08288220127761584
0.2573795959391801
0.05649616902518109
0.2201586453881268
0.15228757017202788
0.082803202168905
0.32918961882692915
0.34263691498983095
0.1510860442508729
0.04952530406128955
0.14721382792096238
0.26394434237672026
0.15224956373013449
0.1863071343060597
0.15289259277555503
0.04845813179525183
0.17581007433398468
0.2544565425592844
0.12240583422110639
0.0816358864565936
0.2033280780877459
0.20896998217648383
0.0962095878911687
0.134423730493003
0.2242484148978693
0.31330061345600263
0.006963307239781275
0.025854128426711056
0.0049118341507920285
0.1328233633423933
0.2745322741664067
0.07507528849805059
0.17504636795631323
0.11526370461178302
0.21915882554650074
0.22103731258207443
0.20784824591195347
0.06585720861541071
0.3647538362912442
0.2916842916860988
0.029195861666312335
0.0705196943920108
0.08738871840642039
0.24738214223104607
0.004707414136311925
0.41588300623217667
0.2482302835075044
0.3406814577515206
0.15365600214672503
0.22259651524693952
0.11944100215912369
0.3542018673115215
0.2960731962393652
0.15283494765466352
0.29393629285453826
0.2223363802973395
0.0736784018543375
0.3371049229987259
0.05733789930222488
0.1805482102305739
0.15199650700662845
0.10234904206108066
0.2778170774961373
0.07768917898943659
0.28580988911784205
0.055925678963150594
0.2087216636337186
0.01112153046432918
0.039248238547065634
0.16214199037149593
0.07080309748405868
0.06982260023310734
0.02131634011151633
0.08118601436992436
0.26045878210649426
0.2808171570062115
0.1446505997549922
0.14553702636973753
0.10152778861195776
0.1664200320175527
0.012032411232330053
0.31368719925225147
0.3024247615308621
0.16270543765793596
0.1676935945897155
0.02425875895692251
0.07380745933857212
0.26685838764939046
0.33208601014847344
0.36553597794664056
0.1095638316411094
0.19918136618793647
0.35878149092530465
0.08447465970491802
0.009776945519402227
0.041084259910782094
0.303863282553826
0.0452802327200558
0.2209216650789524
0.33148198825384195
0.05683357205244373
0.07758894821196059
0.3655178988962795
0.09052701967674866
0.1478459371915957
0.04054975525977193
0.08516906925693273
0.020120308086865817
0.08658053459845905
0.22796028327037487
0.12310731510388817
0.06258595806046081
0.2335345971827445
0.2212729737193367
0.2283582843177584
0.02764515868461051
0.13773014428001945
0.1414392788431388
0.052644098587330344
0.18407851544141662
0.1295424291409354
0.2584782681959239
0.11934345869300225
0.07479108984343273
0.07340758686582897
0.011421582903392484
0.04114988359238897
0.15100438635321423
0.1601220331970834
0.02967256889561001
0.36672204638242223
0.17342310793937699
0.2103138220608013
0.20925419697326325
0.34345718974847045
0.039063216930496525
0.06854951728010768
0.252963038208515
0.2414486638801455
0.15607592780064108
0.3488838866156682
0.05076670387977661
0.12218548957443849
0.04246148371407069
0.10676203056927619
0.3227411643345257
0.10519025295374942
0.19289111878546533
0.15938765211917846
0.23777606601300091
0.1264793800864257
0.24756310452770983
0.2013764375686066
0.28551539870576104
0.03469155052095639
0.0015207120209105866
0.056497472697146306
0.029101748030703294
0.33096112028640623
0.07380436341466644
0.07010624334510271
0.3724041516689057
0.2659701112055309
0.15891369546010026
0.10882804219599829
0.022643976433998528
0.24735665265801782
0.1663714538558527
0.06793415163376733
0.0006724643723152192
0.03633682760106775
0.2642333822466929
0.09237012030540778
0.032368765389868166
0.06546719170299324
0.0548470500460314
0.043129353007888206
0.37409670720736726
0.16576418745254082
0.0273188833929851
0.2511730364999697
0.20031590748907677
0.1249417679108922
0.0973023595025427
0.1637785469599702
0.009210623251906542
0.00626833606994743
0.3109908609899617
0.33692543950776077
0.05568837052012945
0.3497263537777626
0.14374820930558968
0.024549296653144898
0.2623683953597383
0.034395385653853916
0.10763008229442568
0.2502132352541761
0.18642622527948005
0.07614334911629494
0.1071940647202285
0.11468912488364218
0.15095615145429406
0.18698947601824464
0.3687188279279748
0.15385794636588743
0.2360203301711939
0.3453353546394018
0.1291109877224574
0.2804322396843846
0.1884671751465774
0.12168570695146985
0.2467245998635837
0.23899970178408797
0.23233472378347408
0.4042992849897708
0.2596116277172935
0.14339480747399225
0.22449856990614073
0.28364356685117337
0.14047591917543906
0.1380283399463213
0.07354403928870051
0.061129522875654506
0.2940689546969972
0.027688773512962547
0.016800921815515908
0.13908988088048008
0.1869402339015189
0.21867907066757614
0.14686119366547662
0.0933721923417264
0.008842573731975145
0.0758041718880907
0.307492941224316
0.11330272711537304
0.23374909442972674
0.04799644124703565
0.2177685555274218
0.2968842727983625
0.011103347203906214
0.2021922990857471
0.2783781209575895
0.054756942253964665
0.04635429839747528
0.021691215015930736
0.03075242522831941
0.11636595668225191
0.03853944370843134
0.10751199486737643
0.21453459764285154
0.08518444129068246
0.3384487613406177
0.1723759554677963
0.243914284597631
0.07521901731734168
0.29926570733274693
0.060337231388713684
0.09847535021130042
0.18181102845294467
0.0011313876986582072
0.028831576444282615
0.2977329821062358
0.014634100708087636
0.31972161089270285
0.22262583198590297
0.15134812358751096
0.17627075106285517
0.2868020158388786
0.02042668708684163
0.20829935283727546
0.05579326510454065
0.2150790560473012
0.027923282654612188
0.1212695799376166
0.2410429931473963
0.11649625057931084
0.25979996610612344
0.356957480148153
0.08743789658536727
0.09157031514030047
0.04140864683488784
0.28511581775086375
0.07552959267074137
0.19804944969643737
0.10978871033370752
0.004163343332167805
0.21586744163769553
0.07916340816226186
0.07781857827851583
0.07748458426418998
0.2993020825479016
0.060236067820489035
0.11973589746461197
0.2390362634794412
0.008114385106174026
0.025153739723946567
0.10092633389453987
0.2596672427752268
0.3441907051745412
0.15237417167830514
0.05546009664730692
0.2434359945346873
0.1988516137604227
0.025582273743256792
0.27881033974898317
0.18623054309692028
0.01569607567631227
0.020605440646331255
0.072970931434799
0.23209731808129577
0.28087229267232905
0.3668442694379592
0.297862955304195
0.012359108582096046
0.1498868443467605
0.288051381286549
0.03061021323541387
0.25557880970699315
0.07608210539895793
0.2571950593752312
0.2500307480302147
0.20836598799931821
0.2970032926017656
0.1669437283235515
0.07254467284211896
0.35544115918397473
0.03412982625805074
0.15725609083314906
0.03911456140234428
0.07372767175186905
0.12069755119630335
0.012183889219335817
0.2974767146880186
0.08350348168276166
0.22612140696363847
0.25106949595487
0.24685002480919405
0.02945481876056441
0.2818112874469513
0.26729079497678265
0.1366516832860347
0.30368181033073227
0.09314013513613353
0.042097247684605175
0.18788855653076844
0.10082803217961514
0.03597313273169997
0.07696459921029558
0.13652765749542067
0.019909383615155693
0.1004640496997217
0.13943901621710852
0.05960705981153236
0.23360916769261703
0.034198793859735746
0.08343754424485021
0.2909619813990265
0.06848512402108302
0.002807288332769014
0.3350846920628821
0.2577853647543498
0.29674807143354165
0.2203679811112671
0.23974626294628132
0.16019656495133114
0.16849561523070516
0.2529258874758292
0.19252193690976366
0.3235859228222726
0.04064550737639411
0.18295558040726476
0.21938284804581062
0.1904399769718645
0.05083287926230105
0.07527188340026647
0.19890902812751632
0.19871978836122303
0.06854240250602976
0.10784792453284753
0.018597164129909683
0.1870975563300427
0.03994945303542975
0.18935403810537493
0.23814531317122542
0.2712446295636987
0.126874188372102
0.25940538018806425
0.030331146238927107
0.30703426099935166
0.2820650038806883
0.21379067478145808
0.3023677718657465
0.2267554270836193
0.28025730493757944
0.20541585870199236
0.33713771273613047
0.2069482979194186
0.04245203754087131
0.07183193185076736
0.2231940129913293
0.15975270474129
0.07035643797679156
0.33435091763205643
0.08460452832031519
0.23735306694106031
0.25660235815835053
0.2289987809774351
0.2413090653831675
0.12352602086801398
0.12519089367149627
0.11951055368268766
0.04918864346029082
0.2316748014551896
0.2147443620493115
0.22472915970672933
0.2417228730824072
0.04756799888212756
0.34200500663047945
0.02368241886576071
0.018443790359708542
0.1352124971912767
0.1568620157975743
0.27516743230187335
0.11654243085006447
0.31106736544132707
0.3281228182474255
0.013281663035468074
0.25035797765275825
0.1395677022300956
0.14110982231477923
0.2531522089418899
0.17830475175880794
0.12582241758340984
0.06189512299674219
0.10306470804225762
0.1735774741983601
0.0376700095217642
0.08610192895786734
0.15603581344612308
0.10541660156326485
0.2279576025556163
0.20533624965270145
0.26469107074304826
0.0680559675956646
0.12608403088502462
0.013023273250743452
0.11904125644911981
0.23081945430212494
0.057665651165784225
0.08236956964895788
0.2900680188578273
0.2546158252583735
0.12990361252265284
0.2975795898285574
0.11094090811035978
0.12729106466526965
0.12746256620407492
0.12825689232303847
0.41959839289069356
0.001459769215712885
0.09726495012485897
0.3854651597661837
0.33182846316890363
0.33814495433775016
0.24943590884380115
0.26938472685192216
0.02171868880103033
0.06784099584145964
0.3150542359617048
0.178450319355545
0.10610705050021411
0.09292087188095888
0.22710483918291863
0.1797947120259684
0.001629220005865966
0.16556416462447301
0.16976935089360654
0.29309867265441536
0.02516139601269152
0.3132903368698366
0.32469119757413034
0.09386923858863648
0.16302223301793894
0.19321459577060515
0.016971570234965663
0.24998903635554337
0.01621238050903049
0.05827847478751734
0.015473540576852214
0.06640075316552459
0.13901917142504555
0.1628111706162257
0.12725469955254373
0.2090293538861828
0.2592252266471632
0.17417192550035263
0.15867918017343263
0.09328554622048763
0.2582227668043938
0.16436097140886016
0.11613138905065161
0.3488589416185963
0.10917819396693351
0.10307836672492166
0.15427183149295035
0.12369598085037507
0.2631991788024122
0.04083563266787312
0.07520387923197673
0.252703195442864
0.12176823011672486
0.013437546628615578
0.0940232334016293
0.33267935415611094
0.2433286542585039
0.00047732585056930023
0.008984356619261846
0.033943687571289946
0.30081832732585817
0.14074837888136796
0.03800675438093619
0.2938813212174961
0.050438118691981546
0.09735413869027208
0.1595248941010541
0.21759119856077175
0.24775980251993976
0.09094777544817201
0.23418073263609132
0.07296174376196451
0.3087332081731838
0.09123628915333437
0.04060942185953981
0.13384297225756386
0.33567752003613016
0.22032638941907828
0.2835326431514985
0.31957628578450326
0.12268549638241648
0.25529186631132617
0.09793573047695354
0.2841197910146013
0.02350228002423447
0.048182007789486295
0.1368784194697489
0.1984264592726158
0.038478459729388584
0.17677121664531603
0.3262295636078626
0.148646143324097
0.07397334823092894
0.09810729521482774
0.2608604828065949
0.10762075374867504
0.3361664497379755
0.15256512260750407
0.3677038402614185
0.2133127188431013
0.3438185755663753
0.267508403315441
0.09272731976233585
0.1749313289572503
0.33694882690505135
0.10190889811177083
0.05835310291330848
0.11534309290689097
0.008376183951084248
0.01791415119490042
0.025055472267952524
0.03875369822282128
0.16297340708419178
0.062485694434067054
0.11417780225505363
0.30713520414442025
0.0012926918564736061
0.23459527636350114
0.3542601612255148
0.004977445137738058
0.14216813997691355
0.026839267734676504
0.14161723920045355
0.026527916794471872
0.2657519415074942
0.2606819225959714
0.3727441743968791
0.012667224378127421
0.2744772159785074
0.01240993737889759
0.11474454427581245
0.23313109313986616
0.11212747015810627
0.20567236793893584
0.08284135052666229
0.16689872963878183
0.004718136043502696
0.3042695577604125
0.23145922459810425
0.028670420174934656
0.25009686936107894
0.023115605352977787
0.03428453762036824
0.3628203286770213
0.28988328777494793
0.19554983674223267
0.19062081130309497
0.3230393524843615
0.07007296608325013
0.20518495484590002
0.0975547132886135
0.04365133077362376
0.29400615831220667
0.10688503743789449
0.23737846809722968
0.08384142821051668
0.20737720571225496
0.37909671141106904
0.29652765264913045
0.1460471451142968
0.09441983135234944
0.09209734742568365
0.035517720340425156
0.08449963371967704
0.2481808457084989
0.03659869345207773
0.09284593909077474
0.3378811740810964
0.08962842760020953
0.01226240781140752
0.24583910839033574
0.03325924144076345
0.13585778321337819
0.18883334780263597
0.0679897886829508
0.0744525902338712
0.17780093165938626
0.26930557432347396
0.2476060226958346
0.025126191069033882
0.28367226007165525
0.37582344610874374
0.34917659051581634
0.28712957960080443
0.033308886059118394
0.005245937915167915
0.30018114416153063
0.020025704160208484
0.06556612713141265
0.02407900106278603
0.09082165927991848
0.050469167589101166
0.22517442807739652
0.28176760121800243
0.06625777971137488
0.20674151830450374
0.19330179821734889
0.24318722210745977
0.24983506973249994
0.19614301810712256
0.30175746659437375
0.060381787186194226
0.12913782785505645
0.3447722571060503
0.20318962179264613
0.361132040670717
0.14687415673999482
0.13564847426032767
0.11691221071782958
0.00807833550688497
0.07146385557856338
0.2673913514706124
0.27495175765148006
0.28275375893515226
0.23304244730140086
0.17909533373168302
0.26199685701365527
0.19342938602519774
0.06051886509306029
0.1988394269637769
0.0718874440872034
0.15109692155402174
0.26201286867685813
0.08068713762423599
0.23819204625163476
0.02526568059012761
0.031170049977290906
0.034442862886135045
0.27987412140439
0.022732241232519417
0.33590122179616605
0.24384677061428003
0.3693884874019992
0.0493820756807225
0.2839909809295476
0.19362598806703377
0.3133094683333453
0.1299821519614256
0.19089970967135217
0.2007200298332323
0.19995080563157056
0.026330892241500325
0.03311695835464738
0.11374974239355685
0.37208213895412623
0.29918380688729845
0.336346104906533
0.39554700843206747
0.19199442478430803
0.22695467056595095
0.30809548947221244
0.0756671293127209
0.3152755661472707
0.22934613523764916
0.27697030154389307
0.07339687383580921
0.12108553802871697
0.28511694857310194
0.13038258610223266
0.27812345356385515
0.21784043977450937
0.33431576636225546
0.045210682481773734
0.39419980652595316
0.08128772274800718
0.18062223237240632
0.1157349797562308
0.20276001753980186
0.1660984728173329
0.38319024791239203
0.10753505386824411
0.1044703930274468
0.3891856614147153
0.050089570444551444
0.21651145363950253
0.04223349826083662
0.17505231500865048
0.10209804235578325
0.01165265015691468
0.04673146775386614
0.17498815498889755
0.3174116511737405
0.3257662008817236
0.17471287941757888
0.2573059995616629
0.06255367788450164
0.2058276650291933
0.2213744999867952
0.02091802653071538
0.0004100387654528842
0.03776678610027024
0.025724356310448972
0.03405360543363214
0.013163221004087317
0.07088879388167138
0.11322060013097777
0.10675089247166476
0.2901516379979271
0.20145916575604977
0.18260415518946682
0.29772470331833223
0.19257171681388677
0.32115572423041533
0.01396264870454102
0.18514082941970017
0.16010514460799136
0.17701493715452954
0.2556746944676833
0.18953559329411773
0.1345728351203506
0.2240160911194581
0.34047446614354276
0.17012755544177957
0.19396545723484648
0.09058256973386965
0.02502793123501958
0.3061235733010149
0.2724917263121767
0.04982044383152657
0.3563640089853089
0.16118947729976837
0.20010554435031816
0.193077937377112
0.0023529348169008847
0.1606409901805922
0.27141708233487954
0.33378505417695015
0.11531097146481195
0.21862621003884064
0.13615842741832185
0.0738270442385197
0.18218854543543428
0.01953001544149438
0.009656594172866866
0.09003811280189315
0.1479736283672302
0.07274344214744072
0.004178752715930602
0.03774384636728219
0.11696579815525528
0.15925676371872183
0.04392244378466087
0.2837147628755556
0.19120800669193938
0.20128808200725087
0.09533092748282157
0.35617311255617756
0.08183588707801583
0.07023553623860833
0.05893470029400305
0.35820864901274585
0.15732808114014354
0.0064303008575964365
0.12507014058930174
0.32899926085605236
0.30687224578872324
0.035413087826197155
0.15014150628787915
0.32238598338009955
0.12560382534794004
0.27256114414431887
0.04455448588533922
0.25235894610931453
0.06609304863405426
0.02892990346681982
0.13479609162372205
0.2429325907545109
0.09749805297310996
0.3744093071990158
0.08549168928268445
0.32849579822933866
0.24343334353504664
0.20070135664723393
0.003325897248862744
0.10778692159535087
0.1631328710419086
0.28876825235959636
0.11249041614240936
0.1721708972513633
0.22675401462663777
0.04395720435314685
0.24746187764853306
0.25418054363273934
0.08942990533287756
0.0641223355934054
0.29268712514615547
0.035576761610615834
0.14958439216834
0.3569221245870206
0.25558307446624284
0.03185756909656048
0.219310240591875
0.31226137761534295
0.1772555823550358
0.020792529410679196
0.08159082477182725
0.01788572842528044
0.2099800436506526
0.11529224513238608
0.049136621944710045
0.14220307671577326
0.14430002328297717
0.10977994149477158
0.24785713058487863
0.341148117759028
0.24623959766693518
0.06341865470916046
0.21241466665187558
0.028617568901783696
0.26216120615259647
0.27837455244040166
0.23793715445549962
0.35945060111043214
0.1347953296986188
0.31694279585085494
0.26516560583528564
0.25740312039717717
0.07802503145572569
0.0033980699441415432
0.35680328313600024
0.30298072120722525
0.061286398083425106
0.10832836073655647
0.07260346056469627
0.2717976572444474
0.344226797113368
0.08336147349817585
0.1280657861464222
0.3834213260459886
0.2457898259011079
0.04517067465073792
0.12707213310429874
0.046860479390592485
0.21415363151369302
0.26175265713456736
0.24034549547885706
0.0855690543661419
0.0208125290665866
0.17050845071063858
0.02166864229763251
0.24204943152180797
0.09335273967717853
0.017843194632580387
0.04636298939361609
0.010849788163735663
0.1336984887567712
0.06790352991785428
0.28024676856408376
0.008742863648378018
0.4043054870490444
0.06068598492203445
0.07502906367692386
0.04307890210993143
0.05092579051086637
0.01590455630070974
0.14059854302765115
0.3101633452684394
0.12124517064444745
0.26935666849753803
0.18182054162897043
0.17943209958578626
0.07646127238810614
0.2536898853753637
0.003818409659792018
0.06118616778054158
0.30959689564611503
0.09525762180364637
0.33389448011292056
0.02689075911435537
0.04526565381704287
0.11141575738832374
0.014652656637350554
0.08479564991426859
0.2944877054155833
0.11579908256677919
0.08187487533230138
0.17582494134263785
0.07928720492030954
0.03636877550579596
0.0649925474080774
0.05167387839617887
0.22976239496116224
0.04445389289431977
0.2531122754610393
0.3717954753210354
0.07879466352186533
0.1202054827670355
0.3393384743557647
0.15876655692600172
0.002719817386323736
0.34977272048247543
0.26637087214460076
0.19955916716402652
0.1703928636042452
0.3633388466288584
0.019450514027319333
0.05071345413525363
0.24709381245348022
0.2347872190728309
0.0032297890682279895
0.19049850792728015
0.05047458098633604
0.24851469190615952
0.0140634622091067
0.27161439894056344
0.14126919929493803
0.0032154708297984437
0.17911329956695457
0.3661350802318933
0.24281476749891626
0.03734636494843942
0.26746648216514735
0.20097559024634407
0.07227672997347667
0.17849422717973404
0.05236073145745242
0.013933702076417913
0.09561754373396321
0.2933858935563187
0.05244387252588755
0.026119946996522717
0.13476611774271363
0.31566687297797463
0.022756578471319365
0.15672298153984057
0.24454131645153646
0.2278070436438032
0.3930037588335582
0.06428335826655433
0.0776033715062288
0.10700885194415233
0.1532858123872656
0.16057139756449684
0.10733847632487038
0.16505241534231735
0.28546076425388595
0.10644946088013679
0.16352877615285913
0.1358768796133002
0.35448199530666463
0.33778431974637857
0.3563801512749037
0.24451165642431627
0.19520718076339727
0.28669935116906825
0.3209872422228349
0.34566321134006156
0.13410441556878058
0.07102699122564599
0.15454481216913216
0.04261411980737659
0.13036666958425372
0.25467461641542477
0.04033109599682607
0.17813200224305628
0.12192178378445571
0.1798363234573085
0.196970702327915
0.04009327006347534
0.14250363426731555
0.16757856659240314
0.27337469143961873
0.31978712594228675
0.1673799235655134
0.04785411460239987
0.07092585049791772
0.20777310406317506
0.050335713772016656
0.32107865679504966
0.09980521079641644
0.33607479614028307
0.24966683972517462
0.06766193315207869
0.015323643053235317
0.0619511102546651
0.16474028180810887
0.20304451084324512
0.3041357179757914
0.08156146014788421
0.3195075608746014
0.23158827227933357
0.2385034924901205
0.27394825430227376
0.030823055251705325
0.21513430928433108
0.30031640134899884
0.158686930217819
0.21463451907817205
0.12286690901473131
0.131415516324872
0.10493393028566536
0.004269462335741649
0.35871792359456894
0.31611531936917686
0.2698676431689646
0.10985746272645078
0.36214474268106595
0.07916811583826812
0.11508216084807253
0.1248401694397853
0.23405198383523318
0.08433581736389321
0.2066204205173417
0.07918142813176514
0.027785637309575652
0.11516064476766251
0.11076956554903253
0.2256165405737895
0.2706902255243184
0.14561375121310274
0.2075931921010778
0.37632758720446746
0.22593822505032318
0.34995295481954014
0.043586620742768895
0.012732348184332038
0.20317337651768555
0.25371679408226133
0.19325929281553697
0.04395452116329681
0.18392948742964516
0.20062700894957267
0.11217421718537186
0.13060542111999793
0.07504098743351836
0.051729079083446414
0.30081622163152416
0.0998716233902357
0.16040741098237857
0.22221868865715108
0.0013037802812586358
0.028892509437339866
0.3359964029839608
0.15480937053438248
0.03967774046331994
0.13053925467924715
0.3149886323095116
0.06260076256751257
0.15405243429651558
0.22463462443686275
0.1641398292224219
0.28058525592853883
0.1318040151417875
0.26802129281498205
0.012671067308162092
0.1142497172495098
0.29310790554314403
0.3051713508885428
0.18385606702537768
0.06979428675315226
0.2827506449857036
0.15760844149164271
0.2709238687203629
0.09389030308748608
0.29883917234168345
0.03454345477184826
0.05288858771963641
0.23468671859202866
0.09519519875271974
0.23167055763861466
0.2187797404959379
0.07426970861376031
0.1609593681379784
0.23245131301528185
0.3254528732836102
0.2720557273253111
0.28936455744103795
0.1836899640144461
0.26131774688893095
0.28836137680304036
0.2531029659999128
0.3095014034363559
0.10871578103982185
0.31654692912183857
0.03815083449570232
0.046933605376823034
0.3479667554352404
0.0458922068023076
0.02396806233832761
0.2500239667280122
0.17819449150308297
0.08036438620096711
0.1642090093945826
0.16798104827979035
0.1034714796539626
0.02089716805269263
0.0714022906715892
0.1858332701263651
0.29658023033013386
0.12670115768291576
0.1938001878862642
0.0964805784576161
0.13045314507838257
0.36293912779087
0.2279746246873806
0.27267492747047145
0.09786395014591288
0.2707439877318079
0.3621903722880336
0.14534632687062835
0.36319469143024913
0.18594243411844139
0.011735222165371564
0.3666521655159932
0.1579603356052189
0.22926439900343518
0.03384771542969343
0.3683464356860789
0.02732115836409322
0.29319629508447864
0.03836255050534701
0.04765821057048104
0.09303195960569438
0.2586896592488044
0.24857597888241098
0.024880968962580692
0.2086556544865819
0.05320589463629264
0.01730725824204501
0.3232350224918141
0.13010802890931614
0.03734514320390109
0.08215484618988769
0.3206553461373394
0.12679792922036287
0.14026649991299997
0.2141990909078721
0.08245354691886812
0.003944370600173665
0.33497414045617246
0.3220446552724416
0.19432977206818666
0.24610943472462884
0.04610372312753498
0.24368095592990108
0.3179724457990006
0.202193740085856
0.10452335059316747
0.028088699349574205
0.273696644937985
0.1440906640304719
0.12860239356452835
0.3165301162281453
0.1516454394206535
0.30845063173090537
0.07617838581220167
0.39315236308466933
0.3253213536204696
0.07080309589669193
0.14621121265485307
0.29682228400605
0.20049337740957507
0.05312182533928095
0.3370683846308755
0.017998752815302495
0.10815254307482702
0.35830449475088383
0.3524095824496901
0.09937437014161558
0.14241616947131688
0.35115691995206055
0.1598265681209889
0.307455943334101
0.07203560010378902
0.1604441727869709
0.1448750080650943
0.25644674734075457
0.3109605822770498
0.09424499533128039
0.14419726753249626
0.10125434874054201
0.3440537022152671
0.1202232994213684
0.018490136870614383
0.22422748435254844
0.2998040820388535
0.23959165031049395
0.1829805849498193
0.25703593474749165
0.002898583944861331
0.012299460894676402
0.27420149600609917
0.014004092409087596
0.16270516053376377
0.35501116706427643
0.07493743664578145
0.07546815873750079
0.371168334662864
0.016248146646969205
0.03974599157998407
0.2695285593670846
0.3792607253150003
0.12623555630614383
0.20453593684472535
0.21905226901330507
0.228992328149328
0.23154547353914473
0.24061345715833599
0.10452157865749281
0.22878304649415251
0.0968825537071023
0.04763648991972013
0.2381628219896449
0.14377255100269823
0.34682928312754024
0.2793676167103422
0.25852808018088924
0.38021555004197627
0.2327374829211882
0.07723250496087562
0.3380403303832215
0.20688409966808047
0.1353215547757023
0.33834499016612685
0.22996277725322556
0.2259054373156286
0.19115194986335649
0.053141280247367806
0.2467405928461266
0.21621325865218904
0.12082615697130143
0.34186201758668805
0.265372676572678
0.08552802478864943
0.2611304887188264
0.3054834497531005
0.19125021731715347
0.1696494200301801
0.11315633676880207
0.35824067395659553
0.13969353034559287
0.2529456228305876
0.15503202671307434
0.16232789017376667
0.2870591183749617
0.15171249916844687
0.17267512812112826
0.28167623011140713
0.14243856102478017
0.0016097286638211007
0.2660459204353652
0.17617789444788326
0.2294718674735057
0.1846843655126619
0.20959330745912008
0.3630234495484999
0.10891393399123331
0.35220784354551143
0.25106377744141334
0.02634669946385368
0.20354149738344723
0.31302183122296046
0.08183546910791964
0.09821535575661434
0.01267743017422615
0.01547438421948416
0.1079614532078383
0.1448924570992563
0.1361397134561535
0.25812904384533364
0.0029681552878460466
0.1222011531596351
0.3626111360535571
0.06541416867589675
0.342853631775036
0.060196863710910535
0.06142324607624528
0.3106180734826095
0.3342329665878443
0.10546644882217107
0.26936672907751946
0.22409136533957688
0.04013256572512727
0.23695171184800426
0.057108040799593966
0.022795477640491415
0.13579201891515463
0.16045201521194333
0.3071680870141634
0.22314730850761652
0.18863704380656987
0.014498074498122708
0.12952747493196734
0.0025272646710747665
0.10957198184903703
0.05182178332795415
0.07370667796571032
0.05866102417259051
0.1608326010875977
0.10594502498798992
0.3452517888442757
0.2002834846336178
0.2905449657824571
0.3107647346339046
0.1721503037902848
0.06655022743983649
0.08198037957747399
0.3380177377970694
0.08065980172264388
0.07586422519607101
0.05302140981052283
0.014281129617463643
0.13767460038707446
0.04636245960646102
0.25144080292878157
0.19640344771912982
0.06360670296128847
0.12388472465776004
0.10943785049045775
0.29018401500225344
0.28862921632974214
0.01188492364449674
0.0033297392756271487
0.08916014107374808
0.05728020886513082
0.007682511668374934
0.2817391309686305
0.05294695062839191
0.13643223225984605
0.27587892585002577
0.003913485903679738
0.10889574329006885
0.22278782497392044
0.20404610155113637
0.14851243882267112
0.09174067131118671
0.18210788481624882
0.08616858804868577
0.32924683027284385
0.28394390876998427
0.07253076204317362
0.03297839981349537
0.35661233154565397
0.05064659195893091
0.03021701756705681
0.13012589674384092
0.020485923473472844
0.14096500104898313
0.12273014260175694
0.2883930195337755
0.04373120171850745
0.2138937579014698
0.3644572202077399
0.13323003320067628
0.12402060498969891
0.0725536606414249
0.31452475239044103
0.06678242865042416
0.019956277194725976
0.24145275969864025
0.30181146111076285
0.24278968319559266
0.1233191798733848
0.036254136978661165
0.32812816746669204
0.010414624523514054
0.2610785699967398
0.2399127600545812
0.012235568743528682
0.3193657157881958
0.24899554460860956
0.09574327085321048
0.13763035128619136
0.08690733756286946
0.32040260835871553
0.0672078220213054
0.1611075662049137
0.39116015702314644
0.14419990410413008
0.2922321924068949
0.37747013236290117
0.12327503818624005
0.07952492784676841
0.09824438771120247
0.2641221777741732
0.02403866698544297
0.22665272432714134
0.1928321719710792
0.08260847864915594
0.17341473967378526
0.15028181366668944
0.09590081461153074
0.05040467592458351
0.29470396546709876
0.235271201672432
0.06720537652016036
0.022409481719584585
0.18820012609395334
0.07717086577386839
0.018664145147202826
0.13937599183608795
0.2250746376827411
0.15753249139971293
0.3241013431844195
0.05994244281673405
0.039030575544021395
0.33403213714145746
0.3263234695482797
0.03000748620074213
0.06669966997356928
0.06463916921772711
0.23035756541077598
0.19018326796741294
0.06575215040894934
0.1971345166665329
0.0796257143594703
0.1366582511472404
0.30475208703868445
0.22393786256478795
0.09730876501106726
0.08136596919137376
0.10277240950310006
0.016930732246179584
0.2586095663012515
0.06527836488572296
0.2731162272450549
0.23627976224966327
0.16994040424556558
0.005557186502852986
0.20526904655531547
0.042886233181085864
0.02931625559542211
0.13084304781195696
0.2904509989066598
0.062202477519932624
0.12434120118707925
0.31324451336062387
0.3055395481707099
0.018894346177796124
0.056179873284291894
0.041852884621182494
0.06619082615645983
0.0023342285845219086
0.09056126408663884
0.1472985361816966
0.2542818672855742
0.08769310986910123
0.18449129847699208
0.28320937356057163
0.2295043428560472
0.21163948615402153
0.320269025846784
0.00613263665793987
0.0344251689602091
0.12709064269273687
0.023878846975198344
0.03193037260786032
0.2829366335109147
0.2568366682763672
0.12299816236828001
0.11229467832281362
0.1876612719284023
0.05645377521656377
0.2702467155332551
0.24426878083996117
0.07333720009648799
0.1784783083295269
0.24146992885676244
0.06441672447217257
0.058641975649338415
0.07786351963122347
0.15308975374105166
0.227261274920774
0.34480616247739343
0.03271131412558106
0.2578455245261178
0.004560656049144613
0.09911341403198476
0.05996020931421735
0.09100595483255049
0.30018804983737574
0.02899204644095446
0.01644705304655141
0.03619308110521251
0.08549015061520544
0.12491982884666816
0.14297622061198584
0.004581304448823532
0.04435766697054827
0.16621295548249657
0.025263388734317202
0.05028445438509212
0.208760323272751
0.09867762176946357
0.24566323239445312
0.12673513351160548
0.3434561950524359
0.10707980494578147
0.36659395568539854
0.06361124466362789
0.010196349373663375
0.07094150650029936
0.22466545962862736
0.41576165758131334
0.08208829746328815
0.2587779651626078
0.3448448860189979
0.1418532657554959
0.20167680662064524
0.22208547036863452
0.35856649403148566
0.35448498300924625
0.07486954067906
0.10817114681712069
0.021487005388759556
0.06881797126354013
0.09426435318280219
0.01870164895152676
0.09462700589241123
0.3178648627417507
0.08540093861740258
0.2674125514612123
0.05882191612753832
0.1286084069903335
0.052856055298594794
0.09577323155701212
0.14782488669022759
0.03886664014332867
0.15525958420380243
0.12314789197475612
0.19672725838705005
0.2635220595015446
0.17204601156305863
0.27052501202821205
0.1927167341250369
0.005621280617355657
0.3156407665401631
0.28833193418816355
0.02815766827854141
0.08273266590652753
0.36502487729008487
0.37158178274755876
0.024589333363659358
0.13065783548633253
0.21445391931940364
0.1390405076047126
0.055594342106983406
0.11257206068431484
0.038739304329468253
0.13479662468343048
0.2324575116636836
0.3448123300885895
0.1270412278872224
0.08754702209099927
0.013784891657200487
0.1460818598560367
0.3682327839855572
0.005307439004570049
0.2231953636190317
0.30437983336158025
0.04493860757130149
0.15466470987293712
0.27333747731953045
0.08487982375502685
0.12675108863993476
0.26348508361880657
0.2510637729407077
0.31282930298652833
0.028054053616955742
0.10370638696048241
0.15006650942204
0.3115075855174815
0.33445351536023
0.02085884279274704
0.1347586631649464
0.036392752904707386
0.24961152940602793
0.31896886511988887
0.3066004545096041
0.29438344566588753
0.0485486233168182
0.09240138221981017
0.1570991236042113
0.10083554206881576
0.04041901541769005
0.24259052523783076
0.21167933985732912
0.29770044177233174
0.05690120778243662
0.06848219520576133
0.06333657541333247
0.06812916234857078
0.09376473652987087
0.02837811958915266
0.1601371812221993
0.0049926523590085705
0.01921533923644452
0.232432575244223
0.09648392139066049
0.08980985058515004
0.31623810300333516
0.003968247619746986
0.08241165754647763
0.23838929171174658
0.153328534330421
0.17009072638501857
0.24290208521677606
0.15961582987096645
0.10548577371300191
0.12072168775866962
0.08061108818941054
0.2682010073560264
0.07702314972766017
0.24044435652311036
0.29713537012463737
0.33607231227847234
0.33280145644682146
0.15147932804417144
0.16051314526200958
0.06980545181207133
0.21659117015399684
0.24128662588859756
0.09236721372157801
0.27093799954711395
0.020286063564921384
0.16477745852195042
0.22862053914539018
0.2514548542762139
0.2862227783982179
0.2801088357631233
0.36937415588359723
0.055096498221350716
0.06292318762019772
0.13234904917690418
0.056543971754857654
0.007626483267146963
0.31546467134483824
0.341235003063485
0.0882735854496686
0.032930868019601885
0.2549776083363944
0.19857023902828894
0.010025793689697573
0.2434708711537507
0.05266980684733441
0.06166447819635169
0.27188562593189397
0.030790218881043354
0.16659005201370672
0.28404764322682036
0.2279904722894675
0.15271233497117215
0.17627534597150715
0.37537131509622546
0.11490459776454606
0.14552474950711802
0.1443319482029755
0.11711829831148494
0.14067322493698486
0.010635193600291479
0.07265849504227807
0.38814674753533246
0.07300563476172409
0.005210732340007284
0.2407369509519735
0.20732372209833652
0.17644826677829414
0.36919533003687893
0.05541169829510544
0.3472881789464189
0.12541785857915583
0.3269309383936029
0.12821408089786707
0.33258552089653876
0.15401012084583535
0.2188635663185388
0.054616275972270194
0.20458670354189
0.300763121483115
0.1825833631643368
0.27733612568879684
0.05403870249325357
0.07320032076172638
0.02216203261075781
0.23622489605777602
0.07127932034631906
0.08853892220161541
0.15646322306677224
0.021501714022469483
0.17603627944155184
0.24100729693720657
0.0032728999065479185
0.3891947873319384
0.08845383474841159
0.0912760228772007
0.04921446067711071
0.022872755081863743
0.038226611734582416
0.24574366049215732
0.32834929133899243
0.2230656656903296
0.3343656083706917
0.1569840181663114
0.08277164096586119
0.007362981854130014
0.027328259247980116
0.33701451284167316
0.27079525816140304
0.016719252435200494
0.04734235381103462
0.05535083282825395
0.1814784658396302
0.05106400104117954
0.2858351446846768
0.11715460092641859
0.14639079304997388
0.05481383913005093
0.08891847143697067
0.04195496894217695
0.15457030301441918
0.0353251640952554
0.09236972071736163
0.1756938224569215
0.08556355828599219
0.12869107129656915
0.05522233542057665
0.2519791093708126
0.07440718896725687
0.35850362572712635
0.2880994085426018
0.2208563165993777
0.015686694449070844
0.32941394506935107
0.2267855183572138
0.05557548841621832
0.29663385152784894
0.01215621434937951
0.05983540308249291
0.2848858331932296
0.09592207416293982
0.18785331354033014
0.12021346889509921
0.3159646584120647
0.2705715502727949
0.31215670449618677
0.14517823595828025
0.06013833249322244
0.2815485827171105
0.2056645806523224
0.3104512421013741
0.08873365283260128
0.004464399235003948
0.20571607295605215
0.041566901693729896
0.15297002950141445
0.13769974004854038
0.23546722574265938
0.3551165682756624
0.08617336767365692
0.0639251725296329
0.32780398076483974
0.048234337876336714
0.07962224677235602
0.08550430149123883
0.0299896158282828
0.3203206185560926
0.1614282198346195
0.2724812247465484
0.1465852238417657
0.3043581833871334
0.08743438121571324
0.01203095182772894
0.3411589802372909
0.15306868609875005
0.04746658339960058
0.13671941548279767
0.308321723215564
0.010150151756982601
0.08911739056624123
0.3289181409444971
0.31974636430676046
0.3747529745848114
0.05033189408170126
0.25572378587972083
0.10405679037043707
0.27861275543696823
0.06266259347518408
0.006860113174570651
0.198194542346004
0.3004768118826422
0.037040831415775306
0.1726604474549797
0.33555911134092814
0.20158557919611583
0.24438682721403437
0.08083645348197317
0.10487741082925438
0.1024223344535635
0.2122594716756877
0.3215006162093879
0.18344044225331857
0.24160100995428763
0.10069222726995473
0.2780073140811539
0.02976055629655776
0.0259479817818527
0.3360219287831938
0.0034115360148295375
0.15855475111185152
0.2403514615925718
0.10269334706188264
0.33599468001905936
0.15717395903363476
0.08030036378522899
0.2497050999278251
0.08433193895777522
0.1676958157768903
0.05654451795573662
0.26030828826885377
0.040562718825886315
0.22742663244109274
0.11929150633034519
0.3453636026948199
0.14880731399933628
0.006927893259232126
0.14719818456273973
0.15541001842542357
0.32863361913297356
0.11330197243394462
0.2179005586239674
0.1506471705120132
0.3632963490268216
0.09117618820543621
0.05134976162209741
0.2903810108456285
0.2109455769775218
0.08804803616959544
0.20903024836253456
0.057432043306718195
0.16972995955848544
0.19118813453153338
0.07470146600774633
0.09845197500824611
0.37306780331104267
0.2890373541745433
0.08938248699816631
0.05963180476009434
0.11174489290227674
0.09813712751302098
0.010010866787695081
0.13477402460975266
0.024889020933256335
0.08851984133305474
0.26785842277481714
0.3285550722263173
0.003599548142156004
0.10453797364567557
0.0783718418572201
0.3081016506777525
0.32989067476543976
0.22739863796651513
0.316596133872487
0.33608403748625193
0.049679257884199586
0.03278271763596662
0.07824037265430285
0.10974458765142725
0.13859566865034853
0.07846463543515324
0.04936551882961327
0.33340682874869537
0.01148718722665033
0.22158200819585241
0.05128561351647286
0.07988182136618778
0.18221664813746796
0.22282203750969873
0.2454827036691775
0.2337218443769085
0.03486955785106619
0.21902065178264543
0.16309593256105187
0.24963525501983813
0.06301161232052599
0.15720525421887102
0.14627392703175973
0.2694625369622814
0.19846181652433872
0.060091344010571576
0.1574663406929653
0.02281178772566713
0.14073847563870073
0.2087270911400673
0.00635290030873823
0.3725113950631051
0.27527017998998465
0.08319319150375722
0.3156353849963211
0.1853729278700122
0.12435855037878242
0.05381889292824308
0.16894020656809122
0.08572452900478734
0.045608415157319
0.3506100018325359
0.19926881590958026
0.3426319403856213
0.22869366176031655
0.08737012976928679
0.04979077181886632
0.30315326922335767
0.10120142854500974
0.0014736550246634875
0.015969650948055945
0.18829642118417925
0.257558614103351
0.03738919054425674
0.13068103237901005
0.08374362489226274
0.3234053234411554
0.11509541138663784
0.041801735757439284
0.1734759619034626
0.19490556853944568
0.06507377851519731
0.34764964342443994
0.026686287181684563
0.18973755429876318
0.015913663988707284
0.08990453319290205
0.06337736852009321
0.2828584252195841
0.0006124619521161786
0.1373319239135053
0.08575072041277813
0.08586485963510156
0.09703334188355538
0.33081036483645
0.21452246180850515
0.055610384491694705
0.22078719724340443
0.07155752863731484
0.31138366687798874
0.22334986337546922
0.26416753826530137
0.025328151873521783
0.06726139525340265
0.29361213041904716
0.11647283909379001
0.2085684408643422
0.1987030004613546
0.13883893116477042
0.07478805651774158
0.273568946583851
0.33691332399801144
0.26721213939868
0.3749608865722788
0.08555846750943132
0.1476729833317901
0.3179597729530162
0.020702695731789365
0.2987563279487432
0.199140881478363
0.2982814038922631
0.2830813180099602
0.18238225567619223
0.20691063527933207
0.18749293871192543
0.3079919922575453
0.038103461954397136
0.2436333198404354
0.07000651014198753
0.033751745134839466
0.18537183972416246
0.2474325185850426
0.2354531774488468
0.24046455795808658
0.31406147317045796
0.29214910173274
0.16676561114403474
0.21339011740082625
0.29794875689525907
0.06550630492919572
0.34303976326399943
0.2951588712358964
0.22068328244209676
0.27830690590771756
0.06206017915568988
0.28494473438124157
0.0931436795554217
0.07027193238531607
0.18422709539803256
0.25768778715610463
0.25334949944621754
0.09592265523460713
0.03679814382533091
0.07818454382317652
0.0608498287251515
0.2184763053820557
0.2505547950590699
0.15829275956687192
0.3162259497250635
0.27273279278893
0.25383916713786575
0.2722918396821251
0.13997200128100304
0.17336766720778812
0.32376676055102194
0.1950564377608172
0.22688193810341548
0.04174891113596857
0.1094321380255556
0.33103884392406857
0.19802824560522006
0.30788982507690005
0.3300122253686423
0.2614374706525728
0.2748665817867927
0.11032106299132662
0.10853426014204579
0.22965725646769436
0.2096743272362401
0.16920984947753856
0.014542601257450018
0.15751003532022603
0.3439471802725436
0.0730464460539813
0.14584732734534744
0.38259523647831856
0.33461169289014064
0.3368650380601908
0.2726795296377103
0.06254499631055348
0.011090053819596551
0.13335700768678682
0.16380191964282542
0.28325215567849704
0.012322277373593676
0.08877178356065323
0.07135777370626875
0.07404987504952139
0.21560177479436748
0.22944050764111584
0.15785467583759905
0.07589887977612884
0.35188961930839163
0.31069238792967246
0.02145568159301054
0.015351384030807635
0.0309380894345918
0.005759435201398991
0.36322555475118945
0.16227808472524777
0.07098914280650828
0.29751186544721847
0.0968758720605816
0.16291509645291374
0.27012752651021366
0.3985060955859733
0.1912519453879981
0.15506852134908503
0.2824563440669532
0.29858388523794444
0.0754745354947127
0.09396968524185176
0.21983706943438605
0.17239471690235372
0.16293331759036106
0.16113384207277037
0.3208584260269816
0.11371413823004153
0.041486991349552894
0.36568217961551097
0.22547492835261587
0.020661777704245442
0.0257518036076663
0.27625334345422004
0.03325969719970871
0.26969281454324096
0.2085625703807309
0.05139462722187389
0.01756777475997777
0.19761466027896477
0.16327125519886398
0.014727074781460193
0.3028509654026115
0.22507390981588912
0.0675899787589088
0.016931906758892876
0.11135303729720955
0.1464671432863502
0.3709636551456857
0.06285056680374315
0.08086721847701255
0.13333494131113258
0.29694732996262824
0.1786693635075191
0.39005208119089085
0.11348648514531111
0.020663929526095675
0.22262151231582683
0.3133255720357957
0.12134179772208396
0.2784988280820413
0.04298423941996972
0.38710249110658473
0.1560432809262136
0.34489793349784137
0.3100093713814538
0.3725629271883955
0.07606302960643985
0.24723788558679755
0.3295689905802392
0.28986953537134247
0.0786177949065316
0.07301734808435328
0.08767197605878085
0.15551391548009866
0.15932774897303195
0.2917288026510286
0.31205277859983177
0.05513592615747493
0.12206000078369696
0.24812681497306882
0.05762184470307977
0.23867845807194246
0.01618788199576627
0.0869294047294712
0.14951044955721768
0.36242494523412333
0.2977251935661305
0.19485582492420908
0.07916703711279652
0.27182383397108467
0.08744773891990924
0.06657269445695158
0.05984170420335147
0.09013731947025556
0.199927731295678
0.15615233114521426
0.22050374152532548
0.11760538552194746
0.03581117350673548
0.13872285702963363
0.25021574772538074
0.14100738616040928
0.1480254456953724
0.07015018741953993
0.26833868302202807
0.20599625510152667
0.21849381840098545
0.37305422692485857
0.16391529132965219
0.09149884563914566
0.3477978036671976
0.21660278985896855
0.20514702507208568
0.30604281978616055
0.14965676777523998
0.029716425872335847
0.13219421650569863
0.219335002161219
0.30436473915114703
0.29763958334225454
0.028263479273386048
0.0962962400291956
0.11291450824825082
0.20042636823477747
0.12003714640044155
0.08575722588980327
0.052818125130208705
0.2596259625201575
0.0584383909330715
0.3213039363556929
0.005900230675597906
0.13582097270681875
0.05766389722444144
0.026793380844489154
0.016487905511887786
0.3190203313014153
0.2531436314280197
0.1064132537636562
0.08758045367375158
0.12712896215977357
0.32139055180935916
0.03565842991521395
0.32707549305404154
0.3146635460386871
0.20079548435691463
0.1261753875389525
0.05829832013670419
0.31277113332475986
0.25989820712698686
0.01884237364226155
0.11288496358875667
0.3393395908616641
0.28902039077478947
0.13002321695781455
0.08543216801252271
0.2086842035551934
0.2373897568729122
0.22412662728168128
0.23569210097777002
0.3119529585197887
0.23363188568076626
0.07304806318525103
0.13934173396083058
0.29114913910678725
0.08405436690115951
0.39415935073604763
0.24917718043039486
0.020803850899810437
0.21834199871879045
0.29927814974261086
0.15298387329436197
0.24962803800998418
0.15988830793462244
0.059633599320803025
0.19278777307516592
0.20093904034192084
0.0010348678281327244
0.0838709203444239
0.23943711473282733
0.11864897232822992
0.14643220368273077
0.12912950120330483
0.03590433919131857
0.2721573578174722
0.3755654222381632
0.06344433638029894
0.33862999177476305
0.059582613004745995
0.011395198722139649
0.3330745056502427
0.08833288247778275
0.2760706176361904
0.12342314511929801
0.10818935252749376
0.1966896284270044
0.0037186538262054575
0.06927021093715915
0.01350277925183005
0.18302123506846943
0.04605387978400204
0.18120009399883727
0.25976823627918194
0.12065082417519361
0.34900999782655134
0.027959449571623125
0.06521736810202873
0.01694098134743389
0.31942574480633
0.17447399095460095
0.2859310586117422
0.09499002584671236
0.011552932678170159
0.2591297781405929
0.06565312913378538
0.0457152673901799
0.20612439159163637
0.16644284069575604
0.25647041819488103
0.3225242394154334
0.1921670759003644
0.03138987230591553
0.32167110264457593
0.336508265760131
0.09421887882105556
0.06304271226412
0.19095422652765762
0.16240465088403214
0.017017105199664314
0.05140846415573573
0.3194983957980797
0.24777282575104928
0.1272879904164819
0.11072423401255507
0.32505262884406694
0.3082341086598629
0.03796797333825314
0.3025428087783372
0.2326223904451632
0.1393531918562597
0.16087919526785907
0.01740003972408105
0.2515691649970806
0.04245861694702957
0.011353009276805165
0.08523954423298166
0.31180336591842783
0.3221560462765345
0.03780976597817987
0.23736118473022005
0.08661789270003122
0.1722570133445707
0.10918937339201554
0.21900983442311805
0.054596054236935095
0.094243447404271
0.04283370129499228
0.287851326231656
0.04458475083869314
0.2321511987353563
0.12865498861301503
0.15585214164722633
0.19589798565948807
0.09940530912920335
0.21590094026784978
0.10994554619361852
0.3691527128372894
0.2674272587730209
0.1568083227513998
0.2173268667256319
0.2568628780400658
0.2436289918746298
0.0253030806605717
0.2137851119930513
0.21681238851652032
0.33271940469179695
0.20974706332456394
0.25153719122354445
0.12567542390913672
0.14893351178571326
0.02919024987473804
0.009923479195499187
0.1560147169633908
0.1405979046108702
0.07640119510901064
0.36945885233977616
0.02940268769513728
0.29762082434686615
0.1945232631201274
0.23494334983051451
0.13796188839403245
0.3272067718613989
0.024594570269548782
0.1876292711042512
0.06346475529615356
0.21241521596954976
0.10874860495295827
0.2656073206613413
0.05522176278552156
0.1687200360749632
0.07713436717386485
0.02742802817046709
0.36732154447177245
0.14319255665230973
0.045874009484212434
0.011550636499492565
0.2741430683427622
0.18997510473052842
0.17617556003629795
0.17312499468199022
0.29783019766587243
0.3454791048019044
0.29255601737106834
0.23661069977807958
0.20522368114343906
0.17909660768577765
0.023193322395266232
0.3594657102701495
0.09046433142474242
0.18633739120687462
0.09297874849736455
0.039925038489197706
0.33230056457585616
0.28432498895910413
0.17357186565226485
0.025284237557772975
0.3276288330461566
0.29687914744200455
0.32397215816673836
0.305932376574782
0.0054852520718913994
0.02546117486112267
0.024637415541851476
0.04553113644820645
0.2751635217178997
0.2718506414875629
0.18835180911335608
0.04249649297641326
0.1148844564817676
0.25309301725677436
0.053051541012679566
0.21037156601942786
0.2909021215287771
0.13937290849177872
0.19970012752040897
0.12089201124441165
0.08291505636985977
0.11316129702002305
0.3014854585340328
0.08609350140369187
0.09808965071845957
0.0221568257866867
0.2851587013273303
0.3479578493626443
0.11431852494533792
0.15993620390040894
0.2167682542447186
0.04422563933955474
0.07904686680618486
0.13268088816065116
0.059172314271955705
0.2505437770627403
0.004111776289188955
0.005845506714897255
0.07549295430128974
0.28977917960689886
0.2379269907689367
0.23667679668947375
0.1374413832102129
0.2583244977062253
0.010595695144581772
0.0764469703980549
0.18531042810085716
0.24408098276277992
0.3815453685045174
0.012655921855444896
0.14237304573557696
0.04818969864467613
0.2154274547491446
0.15930801678704773
0.17668960303149048
0.03790777709764714
0.06820994737343969
0.0038559958359372084
0.05708476865882696
0.07367304165208655
0.09271028534019257
0.0028831906957784274
0.039962769675440914
0.25472831312473426
0.038939565681081464
0.1525730734044388
0.09458445997938884
0.13823638557779552
0.1668402727651894
0.07352448815239149
0.10477148763617479
0.29290807289640625
0.03747352242764246
0.0033858277610513904
0.23172132719112326
0.034635376543811866
0.014945369465450418
0.2574737736367636
0.18069261807528694
0.22906877466504166
0.03770932694680818
0.33982457719278303
0.04809556997284271
0.04449046060321432
0.2230061730031605
0.16101393905876973
0.35227466834227267
0.3095456651897018
0.37828415461961057
0.2468697477784638
0.02987473680098631
0.10440945025001566
0.028732542560548278
0.22947173567505785
0.15410489197354524
0.27323019597644377
0.2127859376419294
0.006273486089167207
0.156526507857761
0.03355673196832275
0.09212145942727062
0.06605999304777321
0.004678921424273372
0.16971901286168933
0.34473920699657057
0.09016752887071898
0.20967423190139953
0.2663888330463467
0.28195739407118603
0.04470124101420578
0.1300341177192501
0.3071872184795224
0.12234940129730082
0.043373966571803306
0.14254475639868722
0.03493800069566129
0.28731977946233866
0.2543146443906199
0.08410026864547346
0.05270228878016713
0.0568662546248688
0.38771883361452164
0.07089018355222028
0.18158628706815438
0.15358477047390803
0.32446011491941135
0.10674023657196899
0.3204225790289479
0.12104131699721316
0.18824963516177912
0.15847083464770065
0.17379918623919963
0.3042070242556195
0.31540263406723384
0.3168607171082681
0.055651301894375754
0.16596105441700057
0.321066694197913
0.12670970318089173
0.11179091065506118
0.0252825212892248
0.33481134100098714
0.0009815443523200431
0.33179311141291207
0.05093264353207395
0.12618662707151276
0.007098661094383532
0.29882066465875484
0.21611926506191842
0.2113667526749112
0.12393384337091219
0.06056915928197891
0.22770301741798551
0.23855104931495835
0.022368700162683264
0.009570963719542951
0.028397954299816352
0.32904817186805313
0.1827273957170207
0.29745512089448434
0.21348972427417556
0.17053775537621357
0.09039545616041819
0.3377454346988129
0.3033730870408438
0.11235696943664421
0.2231678763121089
0.0314405128129334
0.2429598779364628
0.28423611329991805
0.027540469953803652
0.07282025323571405
0.08534774159771749
0.20628833022929147
0.2633219605641546
0.35533651181013404
0.019486376559952792
0.2870532232996454
0.1796261764765416
0.07420375866915825
0.19467381083601995
0.04232690644608508
0.03197621915001756
0.18127067592816457
0.3385685067416201
0.26706004716840853
0.1902169912499175
0.2597057001421528
0.23509763903874942
0.023345698761079035
0.3911713215693893
0.16746256819527647
0.3133397799147571
0.12376790184581268
0.11495702067196194
0.31553166363242396
0.029820728440195444
0.10831953495111228
0.11070434262653991
0.01585563342097065
0.017841695402657346
0.037800618894962404
0.27828287053071066
0.1506327923307949
0.2174815453323337
0.3312141545599936
0.06816543800270063
0.05253813674220913
0.17596816868585824
0.26685873991251724
0.3526337340148986
0.14760941704741584
0.35090707827055706
0.10052474147675867
0.2501523499586505
0.22850846373058362
0.18071769826831707
0.2608321842345343
0.17561867687742802
0.028356871283443153
0.07334607749378914
0.08853632970634921
0.33256020849683154
0.017482281550790724
0.07839804906898384
0.08455321375151151
0.2864489530557439
0.2603140072847939
0.15983837575098464
0.26032196611483444
0.1207775241934644
0.26181095331811144
0.07944772840749446
0.31600757589290007
0.25344010147143897
0.11556827680911239
0.2807245575512441
0.09370634236225356
0.02717394973813193
0.018743402392725556
0.1006756392406758
0.16158259493281266
0.1891566770900893
0.31779492950486626
0.1146676158555752
0.12456031327264316
0.2598502469617659
0.2713243025450745
0.129088279356233
0.15426601788168784
0.2311820603277181
0.05040061241702815
0.22846742257520206
0.09254184634396947
0.04659170734412538
0.028366947428938753
0.10544843691229515
0.08265136489951781
0.2744631905741253
0.0013278810424259295
0.046998792988320146
0.021110737601974575
0.1572785207371904
0.15848775675028712
0.038076668113174575
0.09049147971035736
0.1272137860440051
0.20127325978347047
0.13057336817879647
0.10139806736512559
0.1583393769430359
0.13702298478266758
0.2621714503011626
0.19302013271323018
0.1694712249382824
0.34971862924096503
0.11789530862822109
0.3486397936344387
0.14048851432336035
0.0858969788912441
0.2473986808362788
0.0175935389626001
0.056467982855962724
0.2672721066185922
0.24240423804984676
0.0019200152795805052
0.29730317866379863
0.3902451353172161
0.11881994375097052
0.054163417594896894
0.23404679221733107
0.12680878744100918
0.17183115336528018
0.1587770649440408
0.2143200300369569
0.14136428937194487
0.09532491831833284
0.3877119159116271
0.23945521829112437
0.03460407973341829
0.044394226436363475
0.027983625644246786
0.017808953813723806
0.19589787020212449
0.0035941914678404496
0.03210531307972616
0.028132464869756155
0.3386733633646929
0.2732434444093171
0.0029482858612939413
0.06560800508398655
0.03937411479152731
0.035234609144834936
0.16596930950533714
0.08105331501454902
0.19960872663788354
0.206334176262732
0.1886354933863595
0.0399121407357851
0.0034437339587945035
0.015056138215641224
0.02517579026494084
0.2742624912002992
0.1599577784890037
0.03130427450729088
0.2659856459414875
0.35911770288606115
0.06948637564077101
0.2803102580267455
0.1142466556721627
0.25220555047975113
0.0025687681463184547
0.252654744025244
0.2050167750150974
0.19581238657873629
0.06402690319137913
0.08973892311050169
0.1255020079775019
0.07404903367245232
0.03648670471551397
0.017162879830291345
0.11174978741581987
0.02773837447795908
0.08785494239114179
0.20146098358259812
0.25961019972090627
0.09822579914890622
0.0141084866589735
0.3927552125091934
0.012728322038927648
0.047151145201292766
0.030853587247462608
0.23431236447155923
0.17299353093181083
0.0071386683241994224
0.34570709139630823
0.3631191193976756
0.0024716719046896218
0.045540541076670424
0.36195191150489897
0.07698285175419567
0.021811564742908733
0.17509328450175973
0.328943888987258
0.17271075156014776
0.13229577181089766
0.0013668824383218565
0.12632727907790461
0.302404848722564
0.12664256425686163
0.23600943944872882
0.1909122304066982
0.023550526857999715
0.24807066469724523
0.0678845236122146
0.08475380405068157
0.3799781084306289
0.02273768147384899
0.26147262331509935
0.029638254190963498
0.23509301957587758
0.32444633214695795
0.24801304228094195
0.0680673502051184
0.026986121048085256
0.2017583330058766
0.01683467938307827
0.08033504133484388
0.1682408711038029
0.2231573411775878
0.3834086168859724
0.021312058831291347
0.03327505323953008
0.08403012417256256
0.372840973151262
0.11068923326492114
0.21084002498276372
0.32280789971014345
0.22724551758421604
0.13168230433052533
0.11335732743529693
0.019044014120025442
0.04469868436162744
0.35712896687552076
0.262566549917871
0.303642544074805
0.340237898721042
0.12861297867671356
0.16175948507388915
0.30773032437046866
0.16225782397582098
0.23068611335975137
0.06085676929238585
0.17911414333211187
0.27736662356670994
0.34050958795774916
0.09970558507995925
0.09688877026536243
0.04487720648001348
0.13523596802306864
0.018875717204609156
0.09727166061748757
0.12330930880908587
0.3159685704049905
0.30228319055802866
0.2212528140991538
0.1667984281422015
0.2828968807441382
0.2256708511045353
0.1750189001115826
0.3310635135776892
0.24736195097275382
0.05185828759173162
0.13480249372001504
0.11175986723368475
0.2116274892121931
0.1156015484813225
0.05066625357718795
0.08782325804659687
0.3540961044516078
0.2795520943949803
0.3571207634379064
0.08056064936678971
0.36195774662468333
0.12499033792981282
0.24102021566030696
0.03755343852059309
0.3635868026105364
0.06404899928089944
0.2418536777595907
0.0219788780839906
0.33225262522687976
0.3524674138445465
0.12500498168580826
0.05385188579724318
0.06501498068941323
0.24446622051128894
0.3639103149283364
0.014659240538916563
0.21513577410776435
0.012239343204136888
0.07585454583774913
0.046390712145926744
0.12810476238578158
0.18828129137176788
0.3465455654576053
0.16813645685188108
0.3013059768109871
0.05056969359195195
0.061676425683213285
0.19906955431287615
0.07366838431644637
0.3532666965336193
0.3291128436942887
0.08386501948383822
0.2765361040249045
0.319496886171338
0.27833594441814624
0.17684603144354027
0.2006207771301743
0.31380850012747447
0.20211020239361938
0.06617297073532431
0.08735214276975378
0.17706390793557514
0.23256448716450587
0.13702308746691857
0.3212037975298395
0.33771002979556747
0.07894943301770085
0.12631470314807158
0.17597305408643216
0.039681421673615457
0.1684883621814897
0.12752426500217046
0.3358264661148999
0.282481814115755
0.026890823833056368
0.25491772480723784
0.1340227653647255
0.14237336596719202
0.3031981271957088
0.2516051508026218
0.16329374490015272
0.03325702632693092
0.13585806626391156
0.04213645219027608
0.1643424225827671
0.00869457466122525
0.08444617457002342
0.05252452184559402
0.2695254780862325
0.36517437923721363
0.18861795404289064
0.38133059878682796
0.06407332489919254
0.06192474416943437
0.10864943135675309
0.09401503413256602
0.07172674727591209
0.0307924927564212
0.19106098937217517
0.03104587458661708
0.36665997687825796
0.06869064374637797
0.31792794084508874
0.134113822537387
0.02532992585376965
0.33455649682878613
0.16752395760227648
0.4176227220023388
0.26159951458666275
0.3182991293221681
0.27445401544296727
0.32136393295222604
0.24135955782990576
0.1521090459490505
0.031628640418933325
0.3009977462536536
0.21620522743596943
0.2979743699656009
0.06004765461407992
0.24723170154338217
0.03795629760514742
0.014965065940196974
0.22605963564013948
0.045007660986797794
0.023067318887226844
0.13605051261182163
0.21296767480652914
0.04825876788724915
0.302136633343807
0.04843161756594332
0.18235619732472622
0.034634086865162624
0.10483249642731454
0.34459927312974825
0.34510674077770986
0.36510864119419406
0.01400152930868657
0.3275042062293611
0.11588165577133891
0.23298630675926438
0.10903094314152213
0.24842219014389627
0.2285602749549784
0.014616632249138445
0.005923488406117151
0.009232845644431373
0.33889752278041596
0.2742215012647323
0.00833140789680229
0.2905118561635271
0.0849548962646136
0.10279469124554588
0.10019332267491361
0.06861766402820149
0.2049051847134511
0.118727787951285
0.3381063509492341
0.1475465994354168
0.28197437584192475
0.17562194746612475
0.31488950227033813
0.2831927021848512
0.05497060744504965
0.0005926287459786868
0.16146163570545255
0.2961113197145303
0.1497191229515957
0.1060477445003762
0.07862430982328811
0.01120318002662553
0.18738104341794998
0.2945546838370831
0.05068487308498356
0.028216969635608265
0.21806758382176916
0.18176499324636966
0.1522671455762641
0.23019720654959527
0.1571240615202096
0.1415564234554335
0.22145975566306433
0.029335591387743262
0.0666685002536456
0.07931078613656568
0.20961658527058236
0.12271548707686675
0.1863842670325499
0.18540421537213253
0.27917997567871033
0.10129307390921645
0.19560747375866436
0.3541718754044873
0.058596771059340344
0.10651263679860272
0.2708774529850168
0.1364873659593091
0.27202201644414054
0.09421090890278279
0.3152787365724114
0.15453260566239627
0.13188498349076958
0.20118827463558073
0.028326441782001617
0.044193012402640584
0.23939487335160756
0.2889963482262503
0.07614950998682675
0.13814263107440394
0.0823205597843316
0.16353628170285509
0.06973533808563036
0.09335593852570158
0.006402908890517563
0.14409003412714114
0.2002692460088586
0.23791499606222236
0.10200391369963473
0.04194160801830435
0.07049754146035206
0.132353413627868
0.219325019738091
0.07554122432090829
0.1977843466210476
0.31192943356963737
0.3534896121108779
0.28295145748415723
0.12645763837277404
0.15500778204339938
0.039730472803107916
0.10254297669724043
0.3331855657733596
0.26635314441649
0.2695676167398633
0.13189502926420416
0.13176836358930918
0.28482576939985854
0.30578428749160086
0.053059334722027535
0.01691932608510711
0.21076017791700974
0.02989067951187098
0.3346819655433857
0.08443128993510379
0.20327292280857026
0.3101857755164212
0.15306431590085845
0.04156614776411023
0.22943139515630867
0.009779579074202183
0.23236645372360365
0.26811007793561814
0.2839130051136208
0.06643006680173612
0.1451887439022463
0.0882130740088596
0.0014398993194322488
0.33085458475202834
0.30913403557757585
0.03170895265959313
0.14749590667461998
0.03902094307832207
0.06735748550005446
0.3201012863067086
0.19868885111752663
0.17113115652169866
0.06169553412227418
0.14214660805492355
0.05895347029308922
0.25420851448609805
0.285364900403699
0.15476539959403413
0.2329403417091828
0.11040335565186711
0.3339570233833286
0.2899314908007119
0.026669212584857462
0.029119372605714112
0.07062020646748286
0.31606669901140516
0.12323252632991595
0.05426898517602319
0.18714296079735898
0.03720682192410767
0.13683550790004098
0.18159035889107195
0.08625983955915442
0.29942295530999724
0.27911482759654477
0.30715598250736953
0.19468756859092362
0.07863577724197382
0.051459827288569356
0.11665924713322495
0.057653160026635564
0.28025374708023393
0.3358299042409061
0.04446145121325904
0.15526516182634184
0.08474768887126814
0.12096880190281284
0.014967144990155144
0.20226969497587682
0.25687359170200186
0.36568721210183475
0.026936377340888985
0.14917608619146
0.2437806789861164
0.11268038679857577
0.26235938842316814
0.17049449343044862
0.2308613901788688
0.27958034386207387
0.16376849615674188
0.020124805948142158
0.016787024259628573
0.33590771383639456
0.06501110345491987
0.11659100095769734
0.02936921941008752
0.027893934491731345
0.21852509781135254
0.3498311197489784
0.2690253156754354
0.26182477824657496
0.38121925974276544
0.16656292349444976
0.014071958470655435
0.15559705621001915
0.38072175079036485
0.12036009931616537
0.13716243203517245
0.06730290173414798
0.05817335571376508
0.06141866112287307
0.196387115754035
0.14857014843523741
0.36885530221311424
0.27849875398042695
0.0500634753491169
0.1283977118703732
0.21376970399423373
0.3080716386737334
0.28367069698710484
0.09790246283488008
0.1846870169267182
0.17957827519890457
0.09733586124891336
0.27057345885524603
0.1638128441863922
0.2800117842387239
0.31229492838638184
0.2254007451802988
0.2154326779431091
0.16610744416743245
0.0025319217724716226
0.08741066522319843
0.32914628160007875
0.21914763730243406
0.0377572084165917
0.03397328541972892
0.2863856276044996
0.34666405179541965
0.19987211278761136
0.08441402205285366
0.3254115281373229
0.25598750166995454
0.14258114423348234
0.08267413290013849
0.14849185768784784
0.17871664228283224
0.2787530577682172
0.3294080858875975
0.2398152896880579
0.09498999709898188
0.056419852755985656
0.2770016531384343
0.1250246759836957
0.13268024768572473
0.109718877127461
0.021848567345696967
0.04098754166325725
0.03904778947551311
0.13862193933286962
0.29295831141101086
0.2898157543732536
0.09037573665399652
0.07867424936587651
0.31266277293331884
0.13555025101266022
0.1968564487412258
0.05548627996980942
0.09582931139496634
0.06934541144869191
0.11078058666702835
0.023962493541277566
0.3309469374146396
0.21402023848374668
0.04493731118753762
0.17442400716813786
0.0859123014578021
0.2642094693059248
0.22828726400968866
0.084676054232052
0.2607576405542025
0.19919159331011307
0.21715447082663122
0.2675431225921072
0.25919059450245896
0.11102011863420495
0.13487060526072386
0.02652053639303181
0.27935829668309076
0.35793668403191714
0.31690458136782257
0.14001400653680243
0.2643372791800896
0.13112590849577982
0.15975346854622974
0.2996375020092859
0.08495667384083079
0.048193762086249856
0.23171567122273956
0.29666328489592464
0.19753329788764523
0.2525640295956538
0.0073461695544962775
0.04746260955035677
0.08509660381694362
0.3485230005435011
0.12572898579347097
0.3383302444149907
0.18360071572742617
0.09446954943997175
0.3191184728515854
0.107473564010439
0.3022829676319156
0.024604501387794055
0.057867284360787176
0.06542395669630377
0.30684548095571107
0.19348963007448824
0.1580494076121909
0.23499586262874742
0.059750254291278164
0.1278144472662508
0.1983680896226432
0.05517953029542251
0.3636788079084095
0.07062721402279999
0.2403780662271991
0.31944610858774136
0.15370930677950473
0.050172107532150595
0.19460942562957328
0.034468359983489974
0.0011023067725483878
0.19689706058310114
0.32515663005571943
0.007191081788526723
0.28486033159679697
0.15033098472571674
0.07736542970772904
0.18639993796652038
0.25568284095098937
0.05858093041080956
0.10298555054586919
0.1109650103082117
0.015849060919941548
0.15531122168283285
0.0643066474886307
0.0892948235442905
0.18913785597349977
0.3220280173568814
0.11578542150746064
0.02482105221755258
0.251607223813072
0.27734888422080856
0.13618449189747198
0.1914251248030975
0.22358369297367564
0.2990171694707003
0.02820952413806116
0.24372177819319654
0.11345604958681192
0.35542869821226336
0.3188542168359214
0.24708581779799801
0.11286359676405676
0.0724736596047645
0.03310964739727398
0.08943583441474391
0.3495500558641356
0.16757918283343937
0.047230329526692726
0.18590098964778096
0.3411233110625538
0.3833897399916749
0.1849678854444324
0.15547767924464523
0.07128379572115119
0.12279135448159477
0.2829322140153335
0.2592267278200936
0.3337202733146487
0.23766038325157565
0.13127473402576054
0.25298747900074436
0.2739438537317041
0.1608083581862256
0.2924966469856607
0.29625326558861487
0.12925643919638624
0.05492019169062073
0.31320496042048607
0.018917754929569056
0.2750725179086938
0.23519139086959778
0.08594052140277145
0.3382726916651944
0.22739326530540926
0.13775994721377272
0.002300346535998725
0.25235197359240297
0.07467125420014183
0.018029582667983508
0.3335766035418649
0.2071169027294272
0.2668565134034628
0.06996793234973432
0.23323046569406247
0.3257887173310105
0.26042302959626684
0.17751193064280812
0.07365287422248354
0.13969838484141453
0.13010362008558088
0.17390196690304002
0.04906681135378425
0.14937311672626333
0.034799843486460216
0.003954992354665851
0.1423919553771798
0.2433444513908425
0.3367302746627952
0.055170055354881314
0.13583574549040328
0.14090321775418807
0.17454667890819758
0.29160103396527554
0.344348030356525
0.13710466578580133
0.21189601344507603
0.08357204717740516
0.13745719009228705
0.12890103933421543
0.053383262007872335
0.03687184831840614
0.2293291765142764
0.3501533958369842
0.06493043092184875
0.07080030286152353
0.012812432098719299
0.07267979920624108
0.04661931541054757
0.18706622966295983
0.10386881472572879
0.39349271325642393
0.38320506329429094
0.24922223781128933
0.12779152139065564
0.056421933786421186
0.36138354983553006
0.05360403671282709
0.12295277240302405
0.003946639845422237
0.2699138779251758
0.059172681064371006
0.05717681607893323
0.03447263423100024
0.017645281681594103
0.22887739268643456
0.019847449368285763
0.022909980659250637
0.3044444146807634
0.12662814161233843
0.17014072207659794
0.17159611310431916
0.21887869722813394
0.3175659520195194
0.10821681902260956
0.09193058659974607
0.1985366329433684
0.01575619230921503
0.06854239120153324
0.04044874275955622
0.13983357717532527
0.06856800478980908
0.15241551465601
0.08781162226173564
0.30103632126436214
0.0012524451687422212
0.179917722512266
0.016342479059396484
0.024941798309959733
0.17277616287535563
0.34202040301846937
0.3321177759171285
0.3533296852491088
0.07392363824938977
0.23740055520537146
0.0615568777663588
0.12951887399577014
0.3508928095928057
0.24895142899578845
0.10491072532249687
0.014917749852915507
0.03789673349519561
0.03592743478141045
0.36449823623474764
0.3539403876506163
0.038699940794893584
0.026166006112538633
0.03045712831368763
0.18871034652477792
0.03410410211283697
0.12594876488364573
0.1568318633862752
0.2565855470183254
0.2815154254970928
0.09187978105499338
0.16217538478774865
0.14115356751765654
0.12935809596797038
0.03920595778498687
0.10211662005528827
0.018124355401572683
0.2983003725545697
0.023738928146797622
0.3238803798826867
0.02185273957832904
0.1291175226393224
0.09746667300107176
0.02547902966271851
0.21808711136840175
0.22449119894358233
0.054749417500003
0.04081523345052499
0.24117713465097432
0.2795140049605141
0.21023350367704727
0.11186063887081645
0.2379048593384595
0.0844601895877448
0.12716139789942282
0.26292417143639407
0.19585994533105594
0.3007970936168743
0.3232933850847429
0.03025153434931564
0.10280191493520932
0.33736512647362354
0.012927150127805433
0.16994953238982635
0.18270543316619872
0.13604745609936805
0.2630029404109155
0.07649171240676889
0.005312825403758458
0.319051987403471
0.17507159010697623
0.23055366082226697
0.1986179974289548
0.013777638259630744
0.18948558956217545
0.1050091170215851
0.07434644702491874
0.10814210240727194
0.32563022818850396

==> anc/HaarRFC_U1_L4p0.12.dat <==
0.11823581466065282
0.0473321576877506
0.22468486876849836
0.28329897060178727
0.055568507342328
0.14407741652191056
0.04856773825898284
0.40406147496976985
0.22184517407810883
0.21015132566279976
0.15833842876623552
0.3034431692489683
0.33049568528368073
0.3592892651977539
0.05799520527826203
0.14616047588061662
0.15924724675532925
0.0901070749067272
0.006491385306280223
0.07296200095342334
0.012141509992723044
0.049904028032646854
0.10821343347075806
0.08234160233136416
0.2886833156573095
0.309165705535588
0.01176499683805928
0.005951065183394486
0.09120146013730783
0.13088546431866785
0.36851474400987627
0.08432456926628511
0.13374594916993188
0.2726434843461852
0.15225874226519565
0.026967709380186337
0.0748042022621995
0.07425566210302322
0.2995152091526894
0.03162107290124318
0.010521808817356492
0.2158272040040494
0.30406909621836203
0.05270824236102197
0.05897247172908338
0.3226168124546964
0.004460613939488284
0.24166631952394904
0.08257993427982002
0.2846752083548797
0.27705996754237444
0.27011335558192884
0.1125978820332341
0.046392909652538936
0.010728665223206972
0.05539964625421417
0.08808986630138248
0.3064157780024883
0.29530867530008514
0.08653651476461885
0.07376593699887095
0.14139879212211418
0.02216854186564849
0.26546363639002524
0.12064237284238033
0.08682495554209656
0.05813338491407994
0.05706406943732243
0.270022990846406
0.009339982609727503
0.28071039324065905
0.3386286499359068
0.3129137974863492
0.1820144784830057
0.015251495191432847
0.3588484037868574
0.0038523624464357926
0.2880070616392144
0.012487803485707888
0.28884369824181527
0.24580187441787604
0.3976004199234053
0.39306346692428396
0.38033013741111005
0.2764579195712896
0.08396488162675843
0.17762796324424532
0.06267491277878588
0.01538397032095952
0.40554619010303766
0.12793234091977052
0.08661353994762973
0.016916032090777963
0.08254276445114356
0.05390864447605401
0.39988564962285184
0.23274741412516306
0.13133482477111183
0.02716650922852253
0.010511092923653282
0.07146989382484295
0.2085334159363801
0.08230973524381736
0.11056403205492332
0.0023201762553953496
0.24539158133255137
0.02531422835653105
0.34745310911277966
0.3933195124013562
0.05809035958856971
0.012193189642272095
0.10070301691517378
0.03843133364884376
0.05874158327743691
0.05697866727406921
0.3989965174288283
0.22106736583354705
0.1265334775276887
0.06144979305438358
0.34148469887651745
0.026519590632902344
0.19923015705096933
0.1602681989339943
0.32615340372907903
0.17552568042781158
0.07593798553339046
0.015764792127374576
0.3755760920053646
0.3370694064742658
0.25464611891865485
0.36647772346710017
0.006264284487555635
0.23511616118963546
0.05956159025454473
0.4000973080511287
0.06678746911518861
0.3107113303387567
0.02514791838059103
0.11113734519681724
0.002439900785649889
0.13269945680587852
0.31055038261167156
0.1469435606347132
0.021301104414197598
0.018988831958228047
0.1577137143533398
0.22902604301087756
0.00860411066428337
0.15225909961460987
0.09026186749385749
0.1570443973756759
0.37215717202736465
0.060167681540564635
0.09241776362633046
0.1892746562446782
0.04084845067265836
0.21365673006848804
0.11723638202797626
0.3531505583822319
0.09651145379522051
0.02176061372330662
0.21078676093145013
0.11828323505255865
0.0009557546966192798
0.1878129719438554
0.12772306049331278
0.10018971063505522
0.3388447572255312
0.2972726465280514
0.08868240307120608
0.16704334544129162
0.138570381283083
0.3545121547838481
0.12344987739151267
0.36055456141307757
0.3042907995128548
0.4286785260916846
0.0815368231013654
0.055535927086164574
0.3378127519725126
0.1491351861111213
0.05130593135561234
0.06939642951868594
0.3941230003493095
0.08404886527348918
0.06269451517181712
0.024288403302453423
0.008458104811468907
0.21878328186095197
0.08647309602121236
0.027536193603372408
0.25928574420908806
0.2618987339265634
0.12745447315694874
0.17227517136539583
0.29630041523111644
0.28204001647423455
0.062405211617146926
0.013774336322770045
0.03575530745625105
0.2311426599233424
0.2553316234637128
0.017573786781241416
0.3511812213956105
0.29776261282164684
0.021126927881694145
0.2848781759051775
0.11241770948251743
0.2422313589148189
0.07435626541202758
0.05842094889806408
0.26807009748108196
0.13239747337079427
0.21052274105825802
0.2987777172492346
0.29281443778120525
0.06585282396771185
0.3458709171257038
0.3757145995825059
0.1843943150735426
0.253789328524191
0.03633982388483294
0.023796156429948485
0.06250766266958876
0.10190222648057606
0.024582169833694986
0.19263145597319803
0.33863676196956777
0.30477816030985755
0.20202095725085695
0.15692162210776467
0.22600142620560518
0.30834265570360314
0.38246349406711866
0.003652509643739891
0.08939204373760293
0.3203008253349403
0.23913720688114606
0.22505353896892122
0.0503688626185865
0.16257036727879123
0.3681865850159482
0.016145931904208797
0.24277278020998874
0.2853452996264975
0.07558384587100285
0.296798660132153
0.08577689105255186
0.12108904109695127
0.1600961062861507
0.18632073682703357
0.22300386431353156
0.001165129241088889
0.2963297511012749
0.037888856085590485
0.298830592929047
0.029851984339852367
0.023175810745295424
0.11455179784037403
0.1252076122620167
0.166506520388134
0.057386411914773276
0.0023957623509183435
0.33710314001600916
0.26644381086069924
0.034748981316127504
0.30018953707760926
0.11516415417782033
0.3561897794522172
0.16944232972198517
0.007404287421118656
0.11510752282210907
0.24242780127828534
0.04288246069930568
0.0018856987270805192
0.1876656574420782
0.09096748607757275
0.17673880302439435
0.08888329009263679
0.2169397182059159
0.2733240963543317
0.09018234042234596
0.049064010483433645
0.06246681095778439
0.1074026576825949
0.18699990814323691
0.21326390320794875
0.03299312172352946
0.24333535292203404
0.04339081634921973
0.29040196228362397
0.08625255506587358
0.24656113796467877
0.25319002267055357
0.1436111906441041
0.15008436665659283
0.01227261879682722
0.23266198546036346
0.1112056514769389
0.02136267886181055
0.07471334435110168
0.1668561560859878
0.10494736454416546
0.11674215983145277
0.20285720435831955
0.005405779924828011
0.22163307351079464
0.005096658541296158
0.07161863943016665
0.2086305732747377
0.0958323393465737
0.08803514467570481
0.33064480134049196
0.34640187932809785
0.17698753982261559
0.006153047043595119
0.24839392932550639
0.3028544462156892
0.018120005822947795
0.12545507307549497
0.021852699804546637
0.11519348277489175
0.11001304539627586
0.08116436287507967
0.3269524456846573
0.03093431906502984
0.04533586169929072
0.08533220032677218
0.2623198875734153
0.33862189559347317
0.24080446503740982
0.2938692874787221
0.2520329966991787
0.33723977988966397
0.24682795342904118
0.21743637784470504
0.41296379297027846
0.14186362878541978
0.21255922292506174
0.316369718805047
0.21290282163884863
0.11244311108330332
0.24358991363672933
0.04110365978301108
0.0663559028018581
0.11314546788801574
0.2566956665385893
0.24791633074802732
0.09401933637532282
0.23789493746181048
0.18953167498137033
0.12352987721447334
0.022633564308996348
0.07087373914777635
0.05647555238643361
0.0055472609934692114
0.3303040419996539
0.05094045322990575
0.012272631217998837
0.38300630686901804
0.3065604020854719
0.13662117910191507
0.06835270124408238
0.22457224023480687
0.17323243855495343
0.1622471858098193
0.3552109444626705
0.08799112390951158
0.05277940422513043
0.3012651073717069
0.2276608009680939
0.048649180696687104
0.4581860029822228
0.2617583539813216
0.2439379097176154
0.0545781514818289
0.01298682777654563
0.19547445346102965
0.09959629201469039
0.044182349528187816
0.1149203815013994
0.04377345118859564
0.010915882188642163
0.42242467516393734
0.35872031516757236
0.16207893707642007
0.3312350875244926
0.31683817720606167
0.1434821910539591
0.04806679270003473
0.30352811930699675
0.26645158456898843
0.4357200426538512
0.19436901174170998
0.3280250926217009
0.203267006485011
0.06984451844077676
0.29102085888960094
0.2357654120162827
0.008462058215301735
0.08533254223178091
0.3460202360091044
0.021632089499800795
0.3565677096382642
0.07397409672311553
0.06927151485972657
0.3826032855203888
0.24289197757531525
0.23625321071438574
0.07678140196578499
0.3147630306186493
0.05182009533109854
0.2902572179305224
0.056200124966827476
0.040592461331780766
0.20559758920247326
0.136240225065918
0.19846198202210238
0.33459165043055406
0.10802620816315728
0.12783344677111239
0.3556829270042871
0.10553659495602266
0.21013726008306505
0.007030142271064786
0.276727778252216
0.049204814166478164
0.004704246797434065
0.3537950798314792
0.019786815226170023
0.13872769889858824
0.0067523124729358995
0.008481656872862944
0.4150208501300349
0.011510112259985985
0.25441784716618476
0.15882760861419543
0.38979023980814015
0.05160735326066429
0.027508364284691084
0.28891925366096566
0.09040699633625074
0.2247374511542008
0.0670742127007935
0.02196088301387883
0.11523615704982804
0.15940934084350786
0.3182091893234452
0.27976465895381314
0.005586618348174747
0.06792187866567229
0.06936239404165342
0.18427121556333942
0.41813459764857197
0.3615056223362543
0.10037931362248094
0.3300036895526248
0.1932459846638369
0.2608872000765383
0.3579736409054719
0.0800977671997369
0.30766460517471744
0.051571248419649184
0.037304603141088
0.1971056939999566
0.4073187565792577
0.2419741170796713
0.22800648817133304
0.2025773709076252
0.3498340279448886
0.31710473562681424
0.2699572152039955
0.18051363727208916
0.07628422076885287
0.024165071731297044
0.2929502215328
0.3018848845831375
0.12991073735075984
0.28484666097743144
0.057728748483528075
0.26214403445777634
0.2729342996310173
0.21283916979771517
0.32333423136537104
0.36605786540408747
0.385845169582899
0.08953395533076207
0.19476728278022556
0.2748488327697109
0.17794306152796527
0.3462293693246771
0.000539708004650188
0.209222976678532
0.01113685751407966
0.12937222208942764
0.13181031755734585
0.18192482996236306
0.24686817643966744
0.00815782341131553
0.1420773239085227
0.36144734229864284
0.05974792865419144
0.15001509873847677
0.3086912083280699
0.035423538592374106
0.2881875376053552
0.39691021505698304
0.25824717021155796
0.24086105583649714
0.23032134075701835
0.12271117074043492
0.2044376857363206
0.09111059087460807
0.2565339512917509
0.23946145508495922
0.1798008840509265
0.2882036880417819
0.08599374322746414
0.36615856018228965
0.2132800036679409
0.019408508837807176
0.36209305285308935
0.23898972644482075
0.03710085416700005
0.1443106956707655
0.31658911218709407
0.17691271525765803
0.28980531100158163
0.2942350524080835
0.2558348364253216
0.22948451081251112
0.25990488513508686
0.23945699209448565
0.35630335987200523
0.05063534893266606
0.1578611749240832
0.0020625198714588296
0.22505316145079926
0.1506646146730312
0.1784279984394581
0.25163259212938166
0.3284283769313085
0.19430467543881386
0.004070098159594552
0.2005820705575468
0.3372289430436308
0.3989601668744805
0.26325449127841
0.32175257359171144
0.07339682798691619
0.026575831065542257
0.05333625820705384
0.08760132355917587
0.044373281131951374
0.004140308353973011
0.07839928457012361
0.17628389622197432
0.006449649642782895
0.15046802037111343
0.1545387260705725
0.09776689237869465
0.21090399454427405
0.0685812369024583
0.1596498037143129
0.341944361845372
0.31638548819786644
0.030985214917239483
0.05476248640926807
0.18740319998332922
0.39941680931487245
0.3562370377677741
0.2367197261829057
0.2341685045809369
0.021997497487264903
0.2698849824361189
0.32015563200701574
0.3843097808206846
0.30682591572638707
0.0019969381078102
0.1289803331722412
0.25072035416318894
0.21676956180823384
0.014980583619314633
0.055605607606968734
0.12549870911782976
0.2838443654551574
0.07347019443928145
0.026189963393160168
0.2631105846195447
0.19646384258431132
0.030075619975573148
0.3694937337861881
0.32973844747211883
0.12258732311438203
0.11896143662813652
0.3596500328047938
0.30353591718041706
0.032059471738307095
0.01246633734343305
0.18278838590224755
0.044655130383973715
0.2243676615212421
0.01243505128794688
0.18086472491973807
0.31447895145311605
0.2680168581158991
0.4151821934008585
0.04446593287705524
0.08962392454796675
0.11846796592006917
0.01430146803759252
0.3604741711868323
0.24839315824856403
0.28233903056375037
0.054866823471310514
0.09779105771874777
0.2778345299848978
0.36133835528774605
0.23511578450544812
0.23490604190588196
0.09177230289881183
0.22946628640165637
0.2543917283103529
0.17837023307112482
0.1469931776683951
0.41566651509479335
0.18263565386104286
0.10846684457432505
0.036087812737289726
0.37553849518763344
0.1469795911578148
0.37048992302459877
0.2439034259004812
0.25723244036934156
0.15595360953042392
0.061395340689105536
0.023549039256143017
0.29959763751851126
0.30827894133641837
0.18052028931052203
0.06023772874268842
0.22724089887337767
0.08407773355620508
0.22800459772854464
0.189424660598735
0.12139796695365684
0.3572677376245132
0.35903639249842617
0.3112214506855285
0.16883199499134952
0.1818512380192551
0.048318955460507726
0.25707611755523013
0.18580810769299083
0.32269206610242646
0.3036937536064427
0.42420816749133855
0.14332542975514725
0.06827032964208012
0.31093509507878103
0.19501350704350137
0.049756145252755804
0.11813443385619722
0.17799067648096092
0.02796376154173456
0.313603620525224
0.10033763159648702
0.024228383627804037
0.22563204373556325
0.10276599134911525
0.0065187852612581965
0.22131701056325193
0.028715424997271862
0.37366145868409373
0.04972210919043817
0.40169914192988554
0.09341336404065026
0.3332292881732708
0.09154910734682101
0.02616827111202503
0.050984908112825945
0.06656007715119522
0.16015264933433526
0.37691542552933394
0.09999237701643948
0.3409587879022951
0.31605535545660945
0.1171040847454257
0.006933724764616095
0.22204843066458746
0.03901537998231929
0.22025766675083147
0.04754294990663693
0.005347508416313365
0.017399679858396456
0.22024149211733626
0.2785070352851699
0.1793290553388868
0.31119634124489404
0.22406659407960006
0.06282690613665748
0.4000867049460382
0.008539297894085524
0.2898459071297737
0.023394143566939644
0.2415285270392208
0.22900668375928654
0.24607809335673536
0.31800700452419167
0.3098943389214428
0.3285232999468388
0.20503941904758627
0.3465409841034541
0.1700812120221335
0.1650898876080982
0.27704390509824367
0.1286016012344342
0.25196447445716424
0.05758834674378639
0.15776228737869544
0.2828378388735934
0.395615099762267
0.32989390403748864
0.16599958172181456
0.19030666311924996
0.14695103633780798
0.12614553638308063
0.2773826592661558
0.10619384480341493
0.1705889042594377
0.43817450435280936
0.32958041904479063
0.056421983567772595
0.19502269503028336
0.037848859169664024
0.350261464612815
0.18850109263292789
0.161075842910435
0.2665488835238153
0.15008952682940802
0.14275778669182715
0.2776282852401172
0.35064041983254113
0.2651155532780337
0.01446409144788043
0.35459182818377477
0.013346045529529707
0.2017570106194332
0.3411118643647607
0.03904032290058103
0.35679240038460797
0.009338048704207983
0.1508822935645916
0.08581299692886526
0.08150985857248343
0.0730716082306351
0.35060559847601064
0.04762731908061251
0.17908372180765644
0.18877075441004082
0.3367115062250891
0.16707278846451992
0.40248514041283984
0.20657511039668847
0.374967190356477
0.01144502158823169
0.3661585722910017
0.22278367596464055
0.2715578575392855
0.35032734923864073
0.016685547998732966
0.31737747254273724
0.28578816414204444
0.32679998912785624
0.15387971694683023
0.037700055089165976
0.033957340638559756
0.05025862421378481
0.12358710831871242
0.2969201856896695
0.06055382269098022
0.39906826079448005
0.28193723699863504
0.04064386023717757
0.22419974196448603
0.17768924708583642
0.03800518336774426
0.03353004522076313
0.06438789169369384
0.12281123257957524
0.30798650596401844
0.3841438117496555
0.03323247036324263
0.01710753435383776
0.2489215258499107
0.032297603242510374
0.09082089692266626
0.25111214388276487
0.3610042075181909
0.4089848197210854
0.08452681165500789
0.2607996629641019
0.29935527383778143
0.02181188444199205
0.0757217350888917
0.31785239237510526
0.05390194783886218
0.03607428966285209
0.058867028547200564
0.18692790649720922
0.3472957265709228
0.17487508130499071
0.34141032290127504
0.07530394959257662
0.32862827755508184
0.22655071407409041
0.3008498580466683
0.2122438996282549
0.1430550943464402
0.24977050076321278
0.24426016516847868
0.10595488558670928
0.04855334220784493
0.3860766951087075
0.34466127006482306
0.09820896547940984
0.16269148781687656
0.31041332885696
0.13989620842208972
0.232516855091138
0.354873787956199
0.03568522859738267
0.009411490829632482
0.13925353274650443
0.3588626292305567
0.36926111808133255
0.05582013825138111
0.007251041066509351
0.008576034552837612
0.10177862426758648
0.3772219796601841
0.1541244074183929
0.16252984301960827
0.0787859622621375
0.4068061845083281
0.3500947357319899
0.286771703212269
0.15783413936454638
0.1528703651753686
0.40578187192037807
0.33696487438917017
0.20366059749175855
0.1396248759203899
0.041679361461850896
0.22709814253658872
0.29487068479870826
0.23930331169054744
0.14364384703616223
0.03688804319101089
0.09049333347506158
0.1510595884789786
0.03422804087320618
0.11309780693059836
0.030019823843752094
0.029521220032075236
0.16186352146469138
0.061434210142269303
0.2885053508299109
0.3042253911679238
0.08979808626610158
0.2516090573837765
0.1430192198053047
0.07308140977284883
0.007369356925228812
0.022443405373125842
0.22895645469490283
0.30477287034818473
0.28890955891351955
0.07339836748104252
0.14977718650967442
0.3470750813266578
0.25100702080065906
0.18124769119328182
0.06101722385746807
0.3587006380039583
0.1188443188823517
0.3174867805840429
0.18513050636234274
0.026633191121060912
0.04941735412308659
0.3883752020557039
0.3382452650256852
0.1641330660028596
0.09373992617615341
0.04285546786692117
0.32001621040614536
0.11310131620771322
0.18079196636674544
0.11179330956391517
0.1713450776064288
0.20148266773883494
0.10255969885623473
0.06017789611380088
0.24059007666448012
0.1813335024475742
0.15134308537239605
0.2937659575954993
0.009328423147437726
0.16843744348736026
0.39587838920743
0.13765135084372518
0.12209669382822748
0.22561740446208314
0.2006378295835845
0.39110948737863693
0.31447262178023144
0.017581138054600678
0.3367301994430079
0.13024150012265417
0.2461588868407984
0.3333239921663237
0.09441516412417306
0.2364319081865812
0.21252707225894057
0.03171962771879765
0.05058466092562746
0.3081523041458269
0.18850186973079147
0.21129960000518533
0.3237973885501139
0.3627838510448787
0.16015591289499098
0.0730349751614062
0.05388515935205632
0.07791398711195259
0.14342540588855998
0.051383854893313895
0.18895250225206311
0.11926027326269575
0.07466439615739298
0.1945264060099228
0.26483073821107683
0.16211215622758252
0.3740012036363842
0.11207574953079198
0.15164535377116795
0.4362464125758537
0.1060468559608498
0.2110055893767102
0.22880151385466851
0.32057013916993393
0.30493996179069793
0.12267342246961678
0.04973964908697038
0.011278756792846236
0.04611304479056223
0.3201230792680809
0.13326914237020718
0.2601715460421227
0.07226554441549533
0.1183119062503363
0.0585216409192003
0.2421437994789255
0.3152546632998492
0.00535170715452304
0.11529679579190431
0.03625530436199482
0.22451544952327915
0.36746369552466396
0.19082045614147916
0.34818992456367737
0.34767237337052254
0.3351525604739441
0.23235562666162313
0.24678457518854524
0.12314260802756785
0.16046655777484264
0.18293396264971223
0.13200479400828602
0.2701314557840858
0.3285272785997392
0.20416271620370285
0.32929949598477115
0.041247965430457376
0.33561449393626586
0.209143178738635
0.27164163220534465
0.10714301107305178
0.1487970961569114
0.21184509707498642
0.1583485647786347
0.1132110932491556
0.025203220794443655
0.4134961882316119
0.10614198764077182
0.03396548098153091
0.40353085032069574
0.2617272302281256
0.3407514821941814
0.38469349302240036
0.31433831545220303
0.3107953112787196
0.16642318065030395
0.14577891666277532
0.05792270210028533
0.35451916537202577
0.1501923548939014
0.30499145140847844
0.2725689729870404
0.30935999959116056
0.2380748771092365
0.1839352296903372
0.3910041852527455
0.34770344648140683
0.010672247208936475
0.12711687273572433
0.3190047496384701
0.2360173090720649
0.08140578895153106
0.03479099702177846
0.052171931836422006
0.17753151680852972
0.1498206492664107
0.2411865486668371
0.0988226792948133
0.3614179429579472
0.08813966228176372
0.1638321612248913
0.11235073836952339
0.37339452137477397
0.1902577893832436
0.2825394850063807
0.2766310970449015
0.2110608422404094
0.07414299867888395
0.35118775925229706
0.35319773560078527
0.32479452143234594
0.06232184225319284
0.33403914506907095
0.3152786286360923
0.045577866044034514
0.35944903921131927
0.2529341538090306
0.09734312540342414
0.20181048130090068
0.12001487220493037
0.11321696343018457
0.058021472287668206
0.0893380190593348
0.4020097846885902
0.09931965284665667
0.0862620276771881
0.16361581644815495
0.0018394397328715018
0.14428328627845208
0.06369087972644555
0.07540569640575703
0.17508289242672462
0.12731010492956177
0.29646375556361443
0.14650390192674048
0.1689152859203188
0.34114154523864426
0.3111015722671766
0.1402972313839046
0.1893463902408469
0.06457474203875387
0.0511228382117572
0.35942722025445184
0.08516841586834306
0.0966456911368827
0.17620279712000644
0.38075080033367364
0.02546764206327033
0.007074510758133413
0.3088568322637873
0.2197781918924058
0.14938616765784865
0.2874159000476346
0.1469544074840117
0.11887268009959333
0.055155366104619005
0.030065271318979233
0.009283744057526383
0.02994198588438391
0.19831188633781388
0.09786279803153036
0.11651607666202884
0.23151711386299992
0.3822321671237155
0.30988579156118984
0.11325994474146513
0.011345587245978337
0.32015347630873203
0.3842172789867378
0.1590314414154723
0.05271025235669959
0.38739046378088743
0.3759704457977468
0.09836007854480351
0.09685650859787595
0.32857639068161487
0.11781545466764833
0.21958754729100693
0.03589983672001441
0.3282196661716607
0.2987716132816813
0.10835138992988132
0.12749199869334624
0.2969855400581725
0.2099645326748966
0.11437053334896159
0.12657640453812027
0.005265883744679134
0.2779312011121818
0.35194297534906
0.12034297477593668
0.27802159323658804
0.007930681780997742
0.2602258954777339
0.1937383395054565
0.2167120093526282
0.012327455668223785
0.21919760675459957
0.3764081507292445
0.16014228734145466
0.24626860937960662
0.13145084067424492
0.03992273081717161
0.023839832445185685
0.18728011425183205
0.32320648908700755
0.05606931316787966
0.14089364869466917
0.1847325954245504
0.18060250056326424
0.1580755891915213
0.20834764957261317
0.07396590246177345
0.06612412629749821
0.2541191800261268
0.21992937139178445
0.16126081688086824
0.10510787005819064
0.3170594003462977
0.3566125968370987
0.2394938396973198
0.11309647182808288
0.25337370547187943
0.06614486757858284
0.221147390764299
0.3622217324551254
0.029669987734462597
0.057761353654840794
0.007312073458607886
0.2951366340563692
0.29605997748690077
0.21300263832562266
0.011438004356195186
0.01139124008196724
0.2711549210704836
0.054604872110915116
0.32648974504600053
0.3158515179347301
0.20023445033257034
0.17084400028559732
0.03556579492076952
0.0007458316250002313
0.040000283220685474
0.08978409401904079
0.14776161629187742
0.23599142725361444
0.19667750334345682
0.4037249437141561
0.20224991221963629
0.29825812333061263
0.03322894159206162
0.27534413394229107
0.060399637606398424
0.17926512112193024
0.3040763851570637
0.2691558369315913
0.012659001532972945
0.07984504672663144
0.302631377246116
0.11451084039220587
0.1137960139051846
0.014064597935468146
0.13499488209267413
0.04110942040620774
0.19415405990126944
0.30565344510256925
0.3540596046416859
0.36170488263824935
0.14222282504216788
0.12989299743345178
0.09671677302552889
0.09888721687821213
0.20476502240859912
0.20476598553311828
0.0006677503397673934
0.3934167584969167
0.29560445695947085
0.24484278005723015
0.1230717196551928
0.08740073449313066
0.26490815922950034
0.2657673423589638
0.028966096214092765
0.06036635297398924
0.2319783393899222
0.18200419695248932
0.04415177981535948
0.3019235315596564
0.1649751514159675
0.06768204108689774
0.07217463639436204
0.37753564652126886
0.31413624086489184
0.0034652630156055443
0.31889013247390613
0.10076627146614975
0.3407164061245052
0.07064942669721186
0.0036189182862386253
0.09760307623538203
0.2249676538863484
0.33333109352375867
0.23839035497713232
0.08754124867967683
0.3690624956135725
0.2906863388104458
0.23622727649530464
0.34191551813695675
0.20145286141337843
0.1880222780028738
0.07458057169852886
0.06856869708892498
0.37529899788652454
0.06523227680313294
0.2260281161952308
0.21840899706916123
0.002756537357836742
0.37858228669585586
0.3850471986988586
0.0570251162109149
0.12108160623880877
0.12425814879588906
0.21304004154990475
0.08644317640663987
0.014806007304378461
0.06931971544646015
0.25245635745979084
0.4023056248979557
0.11988815119175503
0.043705999299540554
0.11414062938458366
0.23064601193468587
0.2856813848719015
0.2946133404000174
0.07473280577414726
0.2952950943940585
0.03964700379470229
0.2225449892995943
0.11060565384122109
0.19941912255943847
0.23591238911293289
0.0883107317067845
0.3035839879399647
0.32445131837976615
0.1430692116461384
0.2597003453436663
0.059604643042686783
0.22517413941187145
0.03547537522014954
0.3085388761570664
0.21340722289066846
0.21302450533110212
0.0005131937208158869
0.1439120484538087
0.18447852076350257
0.17529760445081302
0.21081419040344437
0.1513909873412279
0.3317191190176662
0.12228102000472645
0.37401952666587035
0.08067079096399687
0.0019379959159062767
0.1892482907569586
0.05659095813882614
0.3501718888678132
0.10090464011992861
0.14552375490995306
0.24866722348056314
0.3707922192045554
0.17919894934504954
0.3066208708686731
0.015384864566491876
0.4003511905713135
0.14883842495382865
0.0846709294502471
0.24425826904108797
0.2860069225253572
0.2530312072320407
0.07539700383242547
0.006860758813104015
0.3130613720745611
0.394228717645971
0.04289083136787705
0.10583779477174575
0.14522504271851086
0.11356167804746174
0.0026193807854543393
0.00788134623523276
0.09536574070649556
0.034307403081113616
0.060852665945482914
0.22959325027300068
0.16622773115644573
0.14463430492372598
0.10523361186479484
0.016483691013358594
0.013505631858193236
0.027274070233937672
0.3013701877714075
0.00010720277061983516
0.3033690912287377
0.11997456793742552
0.40143623114168225
0.16055842534342427
0.12645010718931274
0.048111409470707925
0.012486439813038713
0.019382876819710956
0.07612635006138378
0.16779913676487102
0.014748410293190814
0.12657132590539463
0.034288797740022935
0.25800813446948184
0.22783495344137925
0.09752121019981176
0.13232200432626937
0.27033515164176
0.15832516339068092
0.1883975908955795
0.07948881558437412
0.3228930847412311
0.1945066655125614
0.06857563130652387
0.1554087464929505
0.3684419599824344
0.28728515885089145
0.20745499732336112
0.12272407487949788
0.3415721317631393
0.31825995312292443
0.16658436011994437
0.16978864155105236
0.13678578500863212
0.19362815500175565
0.07342796224004601
0.13245870088961828
0.16899506376318973
0.1428763619200381
0.09282267429897154
0.2913400684002263
0.3793925642797447
0.28459819896714056
0.0668815698021613
0.3027587345117891
0.06559347863979806
0.04174475185442093
0.01930057755961398
0.3949315497734452
0.3154579770687551
0.015773112077368083
0.06259386768338926
0.08590021088720907
0.15066363863557855
0.1277324059079836
0.2569657979427247
0.05297734725141302
0.025542978643121564
0.2899570700732436
0.2108671797058654
0.15619491424548743
0.29119052704996745
0.20335365917014542
0.12291420672476062
0.06646624384289383
0.08409414954249113
0.06505949852595298
0.12214716276078305
0.03481769064864208
0.2987695293245958
0.02800394742491101
0.17802606384369857
0.17211651249594048
0.050873042694285726
0.3315751390362981
0.07974160480784455
0.032841905136990784
0.2745381227290231
0.04885693301675841
0.11318460399750463
0.30324211964886455
0.3039231748115745
0.052149222169129754
0.11934548432496282
0.06578721120434573
0.2343154803998916
0.16025321961147318
0.23071557004059498
0.3303024453448711
0.2318843774075976
0.07297186673625483
0.014405476107257625
0.3994023032400581
0.12881822926261957
0.26177749681478213
0.38638233153788615
0.37634530313753567
0.4172110419761516
0.021081920748597573
0.3176699259879636
0.2538010117004319
0.055720139087243915
0.02279350061594664
0.2943757579548138
0.13328351177632122
0.20553274112298572
0.03526205656179053
0.07260505580251997
0.10925311443041309
0.2588598506282612
0.0926604752656411
0.10762191322502485
0.2987856551433434
0.15960143933364715
0.230521532379291
0.05607967585978364
0.1278553886073891
0.20668435473943228
0.3792605739298851
0.03903554674673245
0.20556305264858396
0.1128893949930311
0.32235267858987154
0.08722203699230474
0.20506470066244098
0.3081191505436791
0.23268166786202163
0.3328034629529936
0.2687982692579061
0.17371520758779052
0.37760177028405634
0.40716655196673923
0.24409415903668605
0.09168890945635295
0.01266237026143488
0.0742694697841094
0.23752745803852615
0.37664157822927685
0.22304430001384076
0.08370228244831462
0.047994763746949484
0.10118245204762419
0.014455464363691786
0.00684701608406026
0.2772754577991241
0.2557317905526176
0.26230450486315454
0.04154181670513405
0.045556716481284204
0.3153335709869852
0.15778383555488032
0.32592248652870687
0.35021498458470246
0.1352036856497826
0.01907890105122295
0.3569912201246719
0.3982582661649347
0.06545146950300101
0.28381655519623805
0.07463918274739088
0.198398178828189
0.17977737593604887
0.12298362838422976
0.1813811004259977
0.332069690233527
0.3475391391661878
0.23708310850406994
0.008987500572373458
0.3704960055753918
0.08124724456068029
0.10633480874970669
0.0804720054821579
0.1275794254550719
0.36868211682520524
0.045821414027020335
0.21401596932506042
0.1174751986249241
0.28186887170769415
0.23176407583736144
0.16331645040846438
0.1622908977489819
0.015576662534878976
0.16749659118901108
0.35892707551575287
0.2651623079825427
0.054133018967629724
0.3643127840297207
0.11445060517060998
0.14238346183840841
0.29028219046850934
0.3852087708214444
0.041411820579786464
0.358365088194656
0.12456378283308493
0.3518570515945044
0.28597919147063244
0.2519174032220824
0.07252441870692274
0.28896948558749525
0.024910453495472242
0.033289953541368496
0.3508362079128943
0.03842796715683029
0.015960994243099567
0.18109751766032245
0.08920079306092771
0.3413055135966445
0.3183117553838235
0.3083183889416767
0.020834364744592385
0.01504525992574545
0.025783481077102266
0.33888763311957515
0.11173163273855034
0.27484555593907334
0.126817557425126
0.2941891726496658
0.22026897861996125
0.10023347551651093
0.0545533635719175
0.052204037072926486
0.13782874207601092
0.3471097633709197
0.22998953130798563
0.2479590175407295
0.3067733612864624
0.2448787125483554
0.04837848762407656
0.3526789675465904
0.0035293374377980452
0.14353127399839882
0.14347389782372325
0.20750435872324938
0.21773288060968368
0.23152188840441001
0.10575567067012871
0.3439375311029596
0.21531158052865976
0.3532680721810731
0.07503732400757666
0.3868814037173078
0.30697869523029936
0.10354516678636932
0.18957086984106383
0.21603744151068557
0.18824886383398692
0.24075370505713198
0.17017396007293573
0.354632788947921
0.16666166753101552
0.2002344338694936
0.1277646095815089
0.2332669515498386
0.0882285405458
0.380510264402114
0.05688645111627377
0.3319273050402622
0.23651205629185332
0.21018054886670637
0.19917576975677476
0.19777505860374325
0.3201993723336424
0.12597341370988438
0.23429864304012324
0.2984786346953269
0.19846127864004995
0.3287229470318311
0.04078359316697674
0.09279314346580228
0.3674816704470206
0.17516667029958843
0.1732638647312594
0.18451374484019656
0.3020862431870575
0.04089440484896803
0.3916190565175563
0.3521669226621852
0.32990477049451344
0.3377789366209862
0.3417940314449117
0.3800104339948691
0.10699258045929283
0.03685375841438782
0.06262283333897997
0.1708591280761298
0.434100253636934
0.19852002660105547
0.010893185727931498
0.001810840103473008
0.12623868599863483
0.33384750003964714
0.11509222369179194
0.08206802769258824
0.3509218866787434
0.09750908425746994
0.40762639551433233
0.42543989722144415
0.07873105616944041
0.11386010269614844
0.3007353592481257
0.3613234165330596
0.12048897761607454
0.1696424033157345
0.09056531412897821
0.24832814414036633
0.16509568656717247
0.3454087065906743
0.18755448154057547
0.12134064019378084
0.018392403762946985
0.06322235237963399
0.3507744034626137
0.283623686711195
0.019978258337483686
0.08154704788309923
0.08647746384885868
0.1709491869038711
0.03892152264865002
0.16851034816644944
0.2921715768960447
0.03676902917137949
0.07578626826837452
0.23424963922753986
0.1720596325776807
0.09523051172734592
0.37121584042006306
0.1025024287126121
0.06255691062040597
0.13717551289788632
0.03693585248691439
0.07516531783448958
0.009318072284513177
0.3219050310718005
0.20630270104950854
0.22442971834642816
0.2525637705804948
0.35443488656402233
0.17323063052495957
0.4112665890859672
0.23192418925536729
0.21612208742602945
0.08664292359861375
0.031846011479427005
0.2836515389191632
0.3136803175830358
0.1249414652693204
0.024405522860768455
0.23501872436926602
0.33112482980014973
0.13034191973374706
0.219043082649644
0.028101284517861678
0.17142071618348642
0.07077786398178207
0.18115196990073199
0.18226402804576858
0.2039290890070694
0.2666650375237004
0.16115606203465963
0.11596416017013292
0.10020206170161775
0.37321037822139225
0.0038888282161412676
0.0051671279534723
0.16939346007179062
0.06994540412326129
0.21487121495346712
0.055424507935692
0.1665263578791987
0.1902284182379474
0.1649460485890285
0.09354817827586637
0.18583662312985022
0.036690799087692315
0.010338661221812004
0.29604707061428354
0.34839075946341425
0.05620912592434441
0.22814442236306123
0.03826807295797293
0.19168758532238553
0.15661545431962254
0.16578062919328448
0.13751323553801875
0.05876040350793666
0.19244542891139702
0.14332955452750273
0.2840526914906728
0.0013032805201607651
0.3569680992641238
0.26929314425374284
0.1809261630412648
0.09504981224280379
0.3086372407982193
0.08712704528490084
0.2170989711768974
0.19897909217836388
0.2696598844904586
0.25829383530618744
0.21911721854950864
0.11033717761958432
0.036542809920450586
0.21481830781161845
0.269222016626707
0.021349730575786617
0.027267022209661124
0.16423680002732458
0.23440965032135927
0.2345319149088078
0.21456782786618456
0.07688236023209018
0.33891771475459176
0.1261432937070722
0.2917662101283555
0.0980762768171054
0.27446901096132353
0.3329251068981364
0.14967508275267447
0.363221986313571
0.20182825172883764
0.20288184896565462
0.10367023235852468
0.41794714182941
0.34800488266062746
0.2900898054909573
0.12233294440759625
0.13069807546886522
0.16004519901873307
0.018028753997315242
0.18200479496179406
0.23127970025059297
0.01902043260577628
0.07234419030766998
0.12323579772164471
0.24592251733441936
0.2601571317422515
0.36709988914634134
0.34709189337362895
0.1678865498277073
0.22007521104231392
0.1472620214444479
0.2401577276122209
0.16588520619655617
0.06442320092466275
0.42448333450319853
0.08634849176738253
0.2208156532781249
0.20024100223330069
0.07242591492140539
0.3362668806954617
0.07009276738383108
0.08416258657425307
0.16274600308689927
0.3856228965346593
0.40385616596449836
0.25583038232269745
0.3278806713301011
0.3279637032574515
0.18584262674931412
0.2808722811622979
0.09477801466194122
0.40895766612205514
0.25336706342349263
0.20100743636690016
0.2750346374102746
0.22159414158827653
0.3640051682318495
0.2919553004056503
0.3665628783462029
0.20269482080091916
0.24908174288697665
0.16754800846253218
0.028160091554798154
0.31764432544182436
0.1623418941451839
0.09064751965468441
0.049361343341582646
0.18698401212645782
0.019072583833226124
0.3094684108589942
0.29637315036419226
0.060019189201763676
0.2089803624139881
0.030592742485360994
0.35693225869103723
0.025961201253521745
0.2817080463372226
0.14479506721057706
0.09858430589420922
0.051012619746387204
0.28003339500570057
0.31833121614490895
0.15125499200387665
0.05609399740053205
0.1843086216417908
0.2785956948939304
0.34980536866132633
0.0596942232061464
0.16371185003242575
0.31697972875909836
0.10636753054371165
0.07794477522780321
0.29612542473524445
0.38259452032951097
0.3482141126349162
0.07747692562856931
0.3079619808065251
0.2560594580977794
0.3878317669301273
0.12524878991820124
0.16191474066387174
0.19141986816672013
0.37585787136826876
0.3550735068613528
0.13195219679851944
0.1755542049843427
0.0871335728658369
0.2691244212450777
0.31942586967760106
0.11725246442397778
0.04159767789596114
0.36316849082798836
0.37506172651816727
0.009740080212997722
0.08028009523066691
0.15815457580961892
0.3509850182647768
0.24757627543939664
0.10980449641985626
0.15365250279586956
0.3765720469332101
0.006861519569922128
0.2632508597449609
0.0661597416544656
0.31161985117314306
0.05115451336453595
0.3090849023206104
0.3485852425325156
0.27426346359902115
0.26360997968955036
0.24524617585908634
0.08020938710962022
0.01271040283414503
0.006811642745318391
0.08401080729468378
0.11914924081907219
0.1016600508145751
0.38175977108915626
0.1618876531318807
0.09258119426333102
0.43715076716944595
0.25143600643231356
0.3263430730237618
0.08533563816903808
0.18229838843527288
0.3653060472275778
0.31160314537253453
0.11916232136085732
0.32441452333483267
0.008200110106019613
0.01679804626181863
0.20842526837019448
0.04415937298772599
0.04159074314690635
0.24803002269496158
0.08155044223437702
0.02750111965422632
0.014401919452120455
0.24245826606537946
0.0012723779298278268
0.28588571178141187
0.024936071767443464
0.18182864059474585
0.12930831171828677
0.032246704461529004
0.09940226965096753
0.1495118835221854
0.17915329419458184
0.3843708464932486
0.01782929734495006
0.01988028812642978
0.03495684082222551
0.28771989944895476
0.12302542661698276
0.3227006204617834
0.07787986237769144
0.18518388167318325
0.051836746500467934
0.15078958223587755
0.21122018941729762
0.2216018716706875
0.2604306872653473
0.22050855497327695
0.21250035345956525
0.041317154658676435
0.40322018318406505
0.21077282652706605
0.245291287624253
0.3136471510694666
0.08632527438942227
0.3216420142428045
0.050373416865893694
0.251649684173271
0.08018078806856578
0.082164492745077
0.0934999234124006
0.08672653345269016
0.263157128526017
0.3082509143561281
0.14999576577196216
0.03214762583193254
0.029224743214697934
0.1623620687978136
0.06425595667247087
0.26916091268717246
0.32600133381657487
0.1741541996973482
0.00761851055878493
0.29720543081324374
0.393566466248091
0.0969502387983746
0.004583694381256614
0.16352158132981856
0.12359231590100443
0.03650937191091795
0.024517398787815413
0.023470310725451117
0.08642068317409922
0.23384473895702548
0.004192849831123978
0.04915570409053764
0.00046283189742170084
0.2027893077826638
0.25361235398924575
0.17847499586768864
0.2512575539638852
0.2104323148816262
0.1663633489614987
0.1222659793320179
0.3894473832051829
0.2714977767518416
0.3867840908829649
0.3310895940301089
0.012245967222465345
0.19217651285418116
0.05720643793368322
0.3464081327444916
0.10190613881476988
0.2138754622577734
0.14273193121939987
0.12231582289789804
0.2921617839476383
0.21057590821360367
0.13672943018001382
0.29749731710784094
0.11888764625583065
0.20372374704163249
0.3235547800329227
0.06730590109664053
0.05991495439740794
0.041346871927844885
0.32078458336782356
0.40257027752894464
0.022376456906795364
0.052202173545916664
0.33167722917269127
0.20723660571157243
0.04906231104538029
0.21857226679201064
0.3035716732911758
0.025559024134034398
0.2332161411779324
0.06862519325180318
0.16806467879297762
0.030355686609243173
0.35694504764947493
0.09533584129356536
0.029087994644782563
0.28081993542994627
0.04494925135106159
0.3378650104801813
0.16927128733203953
0.06690399975051207
0.26769694636985875
0.2816319941417423
0.4101045500898864
0.24698449404659803
0.1203490699154947
0.26740866989258066
0.23359811962951385
0.30750461846444826
0.02187048274641443
0.25265139862434555
0.1388620647051864
0.3243144867656266
0.35872811790709086
0.05986575223809381
0.24204285709625487
0.1969846700026166
0.20121093669627443
0.06459346927521803
0.09601414394339715
0.09679734134050028
0.2566655823928697
0.10860092875917302
0.008264619965666903
0.00999874170469061
0.11569213424606394
0.24322090449777717
0.36718299757505457
0.04054311325603152
0.01004265031600063
0.00021276225589531944
0.140484512776645
0.24237547205914936
0.3328878586837353
0.4313678164873316
0.041114874406216514
0.1355756252597673
0.18487375050711286
0.05032616664813787
0.16547054709067616
0.3429187071016756
0.3144169812067858
0.03180180460894021
0.13399927698947112
0.11428835962102261
0.19008524118219508
0.32320403965696004
0.3956006711587613
0.07971790082369079
0.3140757098208353
0.39550410322282764
0.18957108875739256
0.07541433815951808
0.05393099653232413
0.3589785171565954
0.14157934750651005
0.3083089187315942
0.30491255983766213
0.17663705782730407
0.17655294938466495
0.07610186118075431
0.3607505643925171
0.19549710243363438
0.23691133063166395
0.15567333871093342
0.2334817690613356
0.11692128973579574
0.03486409699597172
0.4163123109353265
0.12014517131651935
0.16740560298670376
0.008633488412966765
0.3339988432142851
0.14868927315624864
0.294401337522878
0.06545796349400956
0.2555086933795793
0.13285675135770803
0.27309225578839524
0.31579360114832294
0.24024229707659017
0.09256216073196509
0.20217800248041348
0.3870807802088006
0.034736680650174
0.15035964683025693
0.13314005532848103
0.0901364428615034
0.0832015318482005
0.22526378511133724
0.2922079173984959
0.21069850993572922
0.3419638455066306
0.18878959655154956
0.02403610601377791
0.03138692644900101
0.37126252127033377
0.3211554241689267
0.21679078378573924
0.04552374704430466
0.15500196815110454
0.21151738030377645
0.2468514632117465
0.2833260252864899
0.3751126988202816
0.37809716218980444
0.06282526949812849
0.11095677379613683
0.005447991903403175
0.034050066499605715
0.22552714482475136
0.3251273385117312
0.06273493011866144
0.08920316850607263
0.09761438828077741
0.01495427042033291
0.05165888663755499
0.1026768900723467
0.1467208201279446
0.022054560549457838
0.0065557865707669355
0.07597730212140469
0.233601786304375
0.05083754684258649
0.055454850721383876
0.1895166814350156
0.20934918337959096
0.17709610518812924
0.013523479719455212
0.32114607791787353
0.06343446350782919
0.2562047878900069
0.023783130820715485
0.14035992764825214
0.3037276598558426
0.34653603060520655
0.26793538495836616
0.16745537110441783
0.20543607390440635
0.060506846885729784
0.13456000436779483
0.08868477159377425
0.20113800873696783
0.0004515612392560267
0.0889555241075781
0.08639484124134333
0.3116897457714671
0.2513880485626084
0.15677423185117947
0.006638306355135521
0.07758903624125907
0.03615652127382645
0.23388064386785537
0.31669894687517364
0.020478881481526993
0.030011116561535205
0.09499538116973037
0.16073339821503654
0.007364980997347729
0.20918272738037003
0.04729622162744022
0.35449000091639055
0.05474831208569682
0.01064313970265137
0.04847848882810006
0.1755021222118299
0.2370104206760932
0.1996742640546696
0.031475086499356805
0.15023575280398507
0.06781286439154086
0.1550432265831727
0.21146519108467055
0.028242506599455854
0.2831700137775817
0.02408456967698237
0.027140872390608434
0.2351546985438196
0.03860325762568341
0.06353742097418998
0.10161635909731571
0.2783466700767244
0.2025592470909194
0.07807316729167937
0.1897616208504119
0.009336975562031528
0.3487106137498244
0.4085675454833135
0.38215961528388015
0.1394121879952991
0.05399104313201081
0.25853002026531247
0.12060268257375004
0.10861580417823129
0.28078307302330324
0.152391274706593
0.19086888089999277
0.20828194543130601
0.24482706220720377
0.12447997213123708
0.2283307382757851
0.2925270313089853
0.32069622266442477
0.20233582163886024
0.15758650848388667
0.07407698752093428
0.39302502525099053
0.07912619145034909
0.18699794740126663
0.029988933759582052
0.28606155771877445
0.39908473355726765
0.03580364542217818
0.08443632159764387
0.11768814519958075
0.1470763963934825
0.3191401193013213
0.09303654583079504
0.08128417586148089
0.23602732829891748
0.0990104798570225
0.13800721571542546
0.12039532689303344
0.35685951288712686
0.28940218863249234
0.27777804674094686
0.20931755297650645
0.06964850710469388
0.2827963931581439
0.24809668023827694
0.1790465417566802
0.12527486812253671
0.148899223305736
0.11965176612881219
0.2372569979119089
0.09060118613223238
0.1561347068129899
0.21783501174600078
0.07151423688687739
0.3420194091405136
0.11228704871944649
0.016345711587431068
0.032684453721932766
0.2125527140240887
0.0755548616135202
0.24479875121239694
0.39497115574390873
0.24667677877895694
0.3484715498086998
0.07794240665078894
0.016082741514224858
0.12927750445440825
0.27988353381881187
0.23671504760538442
0.22448073093668477
0.09449564402904628
0.23041397680627057
0.2087094150346418
0.21407509999401705
0.17116987763395042
0.22812122927715361
0.35101718121470754
0.17757980772402848
0.3236358168250396
0.28227295528791724
0.3135382237995336
0.2010087636022444
0.23745041447033285
0.04393866414131232
0.1197268967888013
0.045422237275071456
0.37152479529692317
0.14746529207525694
0.007438020915872133
0.21232190708669882
0.051448721366307265
0.3580366176353777
0.09972365520138457
0.36373846667629023
0.22637877985012733
0.19244085666583569
0.31936873659920667
0.04114395432255488
0.32142645848571016
0.09123481860568655
0.04842687072708698
0.07964351005334575
0.13797553655139844
0.3386670437572229
0.012458969008786782
0.18544957861112926
0.026262288384134656
0.18677557219903027
0.2883236250480484
0.17863884534958954
0.014061646430574903
0.3340314632522647
0.231266455998747
0.3288947895494778
0.18419181186820419
0.10805505477839633
0.20087220548935725
0.14086284796816967
0.2853223836947052
0.04188924681587828
0.4098737745754934
0.3502285111346916
0.19541890592076722
0.17577079647595584
0.06007393702149521
0.05980301826066124
0.09685638236049368
0.0053011998886164724
0.1129294937229702
0.3404352248566168
0.4031105343389753
0.28541950825330287
0.2710879161107858
0.3788460843305939
0.3837415212225324
0.37071874048641756
0.11996709873590061
0.2940153803005452
0.08178487086243065
0.05503783687908593
0.38427618763945753
0.28523709617163695
0.11120397052052386
0.3920673424289586
0.3429260131335401
0.14205884244454062
0.18015506120536348
0.22863348056000585
0.10638262178853095
0.07978679853014614
0.030608030995411508
0.4205852984116472
0.06300229757514533
0.0626939673786158
0.15191874056536572
0.05785180769336418
0.028713869246828685
0.3363278932381642
0.2947905747668481
0.25424360168609256
0.17223389619718926
0.3147481281016026
0.3765230184643501
0.03269301161604341
0.3334805844111967
0.1588503489307019
0.16037822975134425
0.06840905001059289
0.11203473251938549
0.43724266318899196
0.39907247735354956
0.12073922586487414
0.1699703404712267
0.05473375790756258
0.014238853101319936
0.2983407259873704
0.16335249890005937
0.08696420142291857
0.2622152837122075
0.09609325382139781
0.3412199615597599
0.3706405991351319
0.026154687950513678
0.03903540303335501
0.1031816770628751
0.2708578653196918
0.3934636254169528
0.22540955999823736
0.022319281907845604
0.13127633275894074
0.27552223790991726
0.358313908122714
0.29292167865141094
0.24484528260667254
0.053811587285173414
0.1805067318017502
0.17022650785705237
0.06422252253663477
0.0003378114011553231
0.17887559454676943
0.08401387611720249
0.06883779763055695
0.3347855133362747
0.0905670266941316
0.20015153354223628
0.10363249677755065
0.13464372754263998
0.29887914596029813
0.12217275829104134
0.1666606407624984
0.3704647786897692
0.007173535783924307
0.17138447841810805
0.011069648456611472
0.0018434717337235192
0.2632724408348159
0.23390760142677414
0.2261772131395234
0.44183995216673627
0.21383065768350434
0.007341462325377938
0.2604192161718159
0.060751964749296165
0.0009874554185984401
0.18339567807545765
0.3348208273691566
0.031080170907521135
0.2866492796600062
0.006956929705040344
0.10987471141842545
0.14839250357315711
0.37499781802522086
0.3094505111677133
0.17501642017648514
0.045520097813091256
0.33185330994233475
0.35199587369588026
0.372437008802445
0.3432392728396644
0.04361954571395321
0.22612567850608262
0.35502506113844085
0.40043800361679693
0.182204353506213
0.0060203936571746825
0.1649511214122583
0.12428821258933981
0.13094885714946622
0.2567323350002558
0.28548778492064025
0.36992015820046903
0.24226626098147477
0.0063211268504676735
0.27510339585683713
0.1111657098376287
0.24880823062620946
0.33126538008040785
0.11160853335309427
0.037945646021744675
0.11938685757926688
0.004641255750234693
0.12001601944476141
0.26435609249669134
0.1968329020487123
0.2945696673544374
0.11797244913013699
0.2036760444853346
0.31038564619484077
0.36500776837615095
0.060024992092077005
0.290887781315596
0.19630763454850872
0.0423423962105268
0.11658340007766353
0.254214902410354
0.4057288440348331
0.062132802285205166
0.32773252825283794
0.061219180433329495
0.27551394738850327
0.3187250642876411
0.0746301285024358
0.2724516749625483
0.4015941875815071
0.3480310021984368
0.07856542765812806
0.40085889467342795
0.07332703552254627
0.11028500293339054
0.05428843030646041
0.2764665978243486
0.03453326871158862
0.16338791349207096
0.29712846602277926
0.22614183158863224
0.1927576888753232
0.14334049257084755
0.02438916242708232
0.16235229809328985
0.3194367854772547
0.22378982117944327
0.051162028010587245
0.38852115067065873
0.2750189390749742
0.11688145567797158
0.06418918562464432
0.14365429215478587
0.10959869693631473
0.13860195932366604
0.35159638587658765
0.09527691766865051
0.33993225293468754
0.18978177057508783
0.06180850505928356
0.11960675023805911
0.3409013940939874
0.03170676608804275
0.1176945249191597
0.32135372941530627
0.3342335480427991
0.1717232784918719
0.2989385567052811
0.08387062332324215
0.18097190891382564
0.008919603428463875
0.43480211159613286
0.07491614051650268
0.22143984088484267
0.11188717058977803
0.1615075857106998
0.03736949514575497
0.3964792952366708
0.3149134877117883
0.17292675249713832
0.015394786459951253
0.14346883954723147
0.23896438086787108
0.15523771627289065
0.07622109018684602
0.36555629620606594
0.36659158600572384
0.05238665752690396
0.060910471279701874
0.28570748337753105
0.382288926657677
0.19677555888581932
0.03468105426265725
0.19020777657224713
0.015424371395386306
0.13421278647464455
0.3330397071320803
0.05833163527800455
0.3587445283594673
0.09365951154242916
0.15247889711623325
0.0569884817217615
0.3406118931233312
0.3559630953037494
0.05570385205408583
0.08689921957537043
0.3049327002596547
0.33083161497144453
0.39798389143116747
0.026593698998663817
0.19051314302287983
0.16721110940090442
0.007112520848596794
0.1409804285034635
0.05973839245550578
0.07470243365691592
0.30144199354396756
0.12295004319328402
0.027528074048885885
0.20102899954000006
0.02026729183699061
0.19494209529444007
0.2572489278018341
0.2442344650524731
0.304402417649601
0.22071160697455178
0.025836289556930677
0.2845711581215918
0.25693372916944085
0.08025751436859355
0.02098983669213389
0.2891306731431831
0.06840650332025501
0.03892029079883031
0.2795190999424281
0.326755161783208
0.0199675127866441
0.10913512745006305
0.06165219580642902
0.03708370386075671
0.14579209412416402
0.03685997806335284
0.18171492442486936
0.10110984318241659
0.05783826166504589
0.42474364181406915
0.12574165936139306
0.20942932254909552
0.0071267648134762576
0.17947816781495257
0.15040303981108966
0.37755872574758986
0.35227221561210426
0.04020444967421951
0.04375569593673168
0.14544871704397572
0.24151499032591783
0.13821839001524255
0.09819891935104241
0.17857341006245547
0.2273759963364955
0.29157771435757507
0.1420718399208785
0.3662409412768337
0.2011051167207899
0.23040481132839913
0.21583988938360865
0.18528624418056946
0.036962947196579485
0.3172939270548053
0.15164292381475317
0.21175569363585792
0.05426317855220254
0.1477895141843639
0.022658394105751222
0.154775301466571
0.0677220547621194
0.07871768894354503
0.3295406710548903
0.07757790959244219
0.22162916358555204
0.25308294809623155
0.32556432099503313
0.09153522060670609
0.18194397193142675
0.41260529942401963
0.05602240849479299
0.26847611203089566
0.08048254663013404
0.1174587001820155
0.04237631948545783
0.10696205313898545
0.3004788811876403
0.0884625193695012
0.397096525582299
0.14727900924871665
0.1381060161229617
0.15967711126082426
0.26916286180182397
0.05833161697481325
0.30927343758884174
0.11949267115481943
0.34022743301792696
0.35362318683111055
0.005863154631851106
0.08155958495664625
0.03136332195693686
0.05328281106874722
0.20770854654449777
0.28371712969021495
0.00911640817692018
0.0571416321971053
0.1309676355563526
0.039802302669458355
0.3268972537599327
0.300474158145225
0.16285419874737758
0.302599677399371
0.3696667459095461
0.17578102641101753
0.37369877892157305
0.3142972942881534
0.24294053028579857
0.13413462473035354
0.20833846151456858
0.14955548546076042
0.20175887463612424
0.16435697207007216
0.13324181905417426
0.26207011463827845
0.05738733183597973
0.03290600589713377
0.2333033330810298
0.12697622309195858
0.11541979531313262
0.08892608491333195
0.3207189954482478
0.09605960015005088
0.2121596355139527
0.2194233201956627
0.3353560603091152
0.370014234510292
0.14772831194678504
0.08966083403590687
0.05211237947864935
0.06848224969511256
0.13924023278367476
0.05863277855457326
0.08145590555787753
0.0851490749513159
0.23275902475103327
0.08780924568491387
0.27584594420409697
0.26292546606712547
0.21727485979308828
0.06277695267893123
0.005582981936709768
0.38105163920577034
0.04662518481703094
0.08059993499705341
0.14882011343764695
0.09753250947425068
0.00509765096007459
0.2826254831489961
0.13991536692471465
0.36940890079326005
0.13644820341949243
0.2327536955428001
0.13299082845880872
0.05475974169736397
0.1275570738068736
0.08555698827773832
0.2516364894377081
0.16659644750096536
0.15758253324836805
0.26855871619312804
0.13791564636655942
0.1524885105142064
0.35507962937583465
0.38764805644025657
0.19047325500741064
0.060958772047213644
0.23195534446354438
0.2703647875586038
0.3804543798104982
0.006077292804674776
0.02157848526697394
0.32271333656497514
0.2456562451367861
0.055428113546959194
0.18203949942331107
0.010489404930712857
0.10873607751338865
0.14702037960712944
0.14304510905267093
0.18813337366603025
0.06899459746238636
0.3346530296478599
0.292451284867196
0.43044970388660625
0.2303649109515939
0.1869538967252544
0.2512152242210498
0.2078069025365789
0.22299588343465604
0.2789882475702018
0.1272661095431384
0.05032323459605045
0.22693784565678832
0.06242454154620223
0.31577133652338757
0.3521793755542181
0.08466822637659123
0.161506586235234
0.12201179816668956
0.22021661719479285
0.09841231668215372
0.41573164786973593
0.26557869290315145
0.028394073022265195
0.2032253935270158
0.24146368653317887
0.25670480231964377
0.07275356421988173
0.01173768567292534
0.09653087622439847
0.09000199190164948
0.13480504325037224
0.38906707150973924
0.02769297538681835
0.2840626528520422
0.18611876635861013
0.015240562726692877
0.35890756288250775
0.39053744621728304
0.27944139729223794
0.2176082065199703
0.2357061090815962
0.019482828939984664
0.30944652436202397
0.23629200732558184
0.35030130500187645
0.41545390599148563
0.0955306566188948
0.052755149272590916
0.12772157804485068
0.28477641063232534
0.11648460646390536
0.18230067664259078
0.10437881493363965
0.1486219464204309
0.027110529506503365
0.06375488370859062
0.06984408000114646
0.15135658387758122
0.29514573480613276
0.19265073713876754
0.19872910560910134
0.2533446177817578
0.03624958841717535
0.16811556103136824
0.2194591488788694
0.20869188936773922
0.3607509753597973
0.18759828809199214
0.06349158197622426
0.002240300271634148
0.3141325589797053
0.32370004395078944
0.19195217233549694
0.02637011268312941
0.0027920486863707325
0.06414019913201142
0.1579293268598097
0.3563305089593015
0.04721403824489051
0.22917772202188388
0.032584663656414554
0.12060892281730992
0.2544123954614481
0.13831569717141243
0.05646377972317665
0.18949714865115275
0.028179491570764218
0.03980251945781396
0.24399890778055577
0.3002141145698597
0.08609443553745
0.14163302874530492
0.23660609629416257
0.4231018697162312
0.007953816146754165
0.043509276860803185
0.11440534025811407
0.1077327851382719
0.08434040176930889
0.05608108795783192
0.13104968739220463
0.34514369553798246
0.0216059337709971
0.17836832110953
0.3366078406586931
0.042252665332779875
0.3460138991772322
0.09701856956828715
0.040046458407944005
0.2189242603380624
0.24425091965255272
0.41164858310386393
0.20902229215653126
0.29152993701835156
0.0007830600276416849
0.2587968389894345
0.06642842363614114
0.1774691889464586
0.0930005424431918
0.3469584217921942
0.00992041424360163
0.13019460317171497
0.3093967231010005
0.03923436359605274
0.009667125529389654
0.10237786440350578
0.4131276163044405
0.15623257080571423
0.2666620678021606
0.07572810008761144
0.015451956066705543
0.015124548288355513
0.2928445345214026
0.05806276721382047
0.3452987933845429
0.29122976658112354
0.12929898103108126
0.010167913775953332
0.13221481057524323
0.26877117368302406
0.19010530289725988
0.022464572284407305
0.08875844690208402
0.04441417496148419
0.004328670187974896
0.16996101074992803
0.19634260613728044
0.07252457669269655
0.24494568694674165
0.37032127967731704
0.00838052577135517
0.32575277083491877
0.23083022463484834
0.2516289036304167
0.16228990830691653
0.07647206785260634
0.06175790811559676
0.308847253705048
0.0633448763118398
0.302712036449632
0.023169598130932674
0.2821000776426762
0.39996822488232453
0.0321590401592883
0.00016984417116016403
0.33519157638042835
0.3474374360267981
0.030706285715999527
0.09420073263129228
0.06981593707602317
0.08500675358403653
0.2523787483720681
0.21580452331159042
0.27369902695904696
0.1328064266194008
0.2088385668125332
0.16803116084783098
0.2766369896981696
0.1266892465348601
0.2829828445836739
0.14224624222394186
0.2101568738533171
0.3055194149341478
0.018977503806250955
0.1367175408343755
0.353201842590461
0.19750649432432824
0.24787499199841478
0.32335243691982996
0.0479934444392273
0.09311044291447344
0.11822407716481909
0.0067430197116003935
0.024964557819908265
0.21879863075436082
0.21470105396985897
0.16063309025288355
0.3034101802523606
0.010948238714127107
0.37306319977627234
0.025942607456524252
0.11045828707098933
0.3720043446569495
0.11783488599627254
0.085787341028217
0.18276929120833846
0.26955399574885214
0.34632626442958714
0.2906342326105233
0.16680739218092006
0.13670140637269818
0.08883843717092364
0.20192322219532163
0.07477328981336337
0.3418422156809131
0.021844652620056516
0.3226720070496681
0.15338201179080224
0.009744661686932488
0.012183538277121726
0.2878670436821665
0.13566184596789269
0.15365941853030912
0.12799009271592982
0.0006519539240193045
0.08221137941176734
0.10436124024103782
0.32950040430809335
0.2238896075796019
0.20101142696585242
0.09410090062494832
0.2473709474182991
0.15150859369255482
0.004774767182138475
0.15274905673088535
0.03932693521934808
0.019250352934742504
0.057377976167714444
0.13263528240615863
0.23194700421420078
0.06747567083806172
0.3969845963437247
0.16090633985419914
0.04014156448103331
0.04399078331903689
0.20709853129471897
0.060560315049846644
0.11130165085589752
0.01994750460502085
0.2664445883437192
0.2541820227035708
0.005450755766239917
0.08318454550497185
0.2863445261188521
0.2861479574870471
0.4109719514151487
0.37135748608744346
0.13311432119555994
0.3240616170672006
0.08101221536255768
0.13644973033305963
0.0776575226888234
0.05766509163254145
0.11446576933594595
0.17487327504859895
0.350739192512377
0.04185824292161024
0.13953256919819865
0.025898623277527
0.09158188035065767
0.06918573368475882
0.25149051424257635
0.32362408749824684
0.3652046695732932
0.2961221956121644
0.25902039582771236
0.0383383996135754
0.39442504658353067
0.2439366865184653
0.22742417038944812
0.11177087736412576
0.12644722247633008
0.03129837324686816
0.307498599666773
0.14681451092058212
0.1894062938107038
0.3091220526135522
0.010776757387775381
0.4030847620188543
0.09908067063344943
0.2866915043461927
0.0373642698546671
0.10995160323858576
0.14561282666238914
0.20460960122844885
0.28506588792318943
0.3879584889209063
0.2980745952474648
0.2038705081962453
0.08163603594787149
0.13128945014880844
0.04706553860558791
0.2569100717767568
0.2920106727902872
0.27725760548580913
0.20440497334480395
0.10246514661165555
0.19338332348529097
0.37362167334998253
0.3128503804612187
0.25757633623044857
0.06266904476658934
0.20499571583114823
0.2511158409054626
0.22941760520136112
0.30868356641660827
0.08361697218254144
0.005763943762683983
0.18966045238319748
0.3601794472017874
0.414336111947217
0.09211576619331702
0.15099544823625685
0.36400148078471334
0.05440116778670871
0.1363049971736968
0.25777579604550915
0.07487341480015183
0.2591190016776509
0.28483197543647126
0.14196504076945118
0.21871127696080847
0.05987430798271024
0.026131402027714207
0.01775755609946401
0.03296013820722718
0.28076485485223057
0.22409534806520834
0.038034803998640156
0.24045585899806765
0.07555849269955356
0.2848482411741059
0.25109863233286817
0.1509807480565122
0.0010148963524175972
0.15737317575844337
0.06406864280911749
0.09126705838625494
0.1285190756135733
0.2721636009723525
0.3194087712928473
0.40620806141598104
0.24014858078758228
0.32923518423171183
0.005980291694132842
0.1549673966316292
0.018440126102479183
0.07140244527696467
0.12570552073682278
0.17561211186953507
0.3519187130347729
0.15547809286352215
0.11193814915231899
0.1655311503715411
0.15606120058775239
0.13137950268659906
0.18213399727711538
0.1480474628129123
0.18331202621240975
0.03795534064182069
0.008440848850496976
0.07080412857437922
0.024951665970484403
0.20669827632972948
0.17274231117007072
0.29269367687228015
0.13641441242056343
0.2681677112260971
0.08721577149702513
0.18777981087454812
0.18842756528091334
0.16696454643552397
0.26751506717631723
0.026226650162832075
0.2163769816187597
0.21350797340710856
0.04873265119513234
0.10545970840995351
0.2948619899366505
0.16289938625051423
0.12378176471446661
0.32180128331878183
0.07379426918000254
0.10200554008402042
0.41331382613196005
0.2902043045016326
0.14471929145219195
0.2215225393430782
0.16605711781677399
0.21866937902153802
0.2943462048592131
0.390273430641595
0.3476531770679689
0.34123607357555763
0.1083202095568947
0.2561471962141623
0.07104470649998955
0.2364145490095057
0.17471744747524287
0.004657792057717999
0.1549529556686199
0.013547439647839115
0.0481295857715508
0.10464482166604713
0.34159774676002347
0.4030132433210539
0.06452609905696467
0.10157454096784314
0.10562245464431512
0.34670856232763114
0.3089304972965793
0.118689208266878
0.15310440079535098
0.08108707004035691
0.026844371783442754
0.3170871456387016
0.07626692699265304
0.36177654563315476
0.18607580362814455
0.022663515014255262
0.12105491503318273
0.27849171361068764
0.3341130713269811
0.0042472169161481485
0.11636703410660174
0.018596951519423466
0.2718948836276051
0.08639623862235457
0.0032165236085835484
0.30538686845678903
0.193622584943199
0.1315263396059347
0.3147754318330457
0.1533401960858166
0.12319267997917041
0.23285312909478634
0.28834145080535933
0.2440537548102506
0.1595485055697094
0.18592173739525472
0.2152228803171362
0.058484702182808344
0.03312247132771831
0.026642761092477596
0.11772977677231314
0.33266596218674066
0.34462339053835034
0.13263380569351177
0.31781744854159943
0.01860509405119899
0.10310561947092242
0.31129070023602234
0.20529407980315584
0.24045306961068405
0.18538026843022692
0.3386608374905694
0.05781745174587356
0.29556094422665
0.18968631765648167
0.21846460163652617
0.19211603908020888
0.26389513906103196
0.41139698800974756
0.0891793548264209
0.12586963517775368
0.31517708745730205
0.1927828176552973
0.30442481712513175
0.031632992940303806
0.13854404894362934
0.170340137972522
0.31847487890942533
0.3528839196335215
0.028886984425997696
0.3640060180519435
0.35408374262629766
0.05575991139313784
0.0796559333386632
0.09896209150108341
0.40335258552693337
0.3829172673033028
0.27409819796726814
0.05334259772364842
0.39110269132531117
0.048123055345604446
0.14962220782309216
0.09028110753305978
0.03212107254139638
0.063301101038035
0.26020699586152896
0.12148965584922616
0.12040753426712673
0.13317298835045913
0.08294115324511353
0.04288996735642326
0.2985916348868079
0.006794156480278366
0.010432079174907932
0.10831046959501486
0.07264480828808755
0.12904860436744825
0.007387532610107982
0.21527036371483327
0.08513249307758017
0.05497329278877594
0.4048499090079769
0.14597749701295085
0.37043261645841313
0.041145826540823785
0.13847135907653926
0.005141560513724563
0.254133136490456
0.2560113929186407
0.07146631824690956
0.028846632997454148
0.2839563073790948
0.06291799685327179
0.2700373252753664
0.3060638427704078
0.2549016893807929
0.03696488634353228
0.2811830309215731
0.04781199052269695
0.09260899306517462
0.15131009767587367
0.14841110536447422
0.22112472555128795
0.2737878958188747
0.1783623429463099
0.2638036890001105
0.11320409361739825
0.06784872030622004
0.17348319199213075
0.12687765559768344
0.0007215645966255071
0.3901496337924177
0.28385659187820245
0.37180713651494635
0.09913672890655371
0.37430141382090437
0.31194283321722455
0.2898234235246083
0.1744342709515189
0.22513404907922638
0.017951367321139788
0.41614364238871937
0.012606767381117233
0.09035538084905076
0.07602113419763147
0.333687569196886
0.3873422419329546
0.08845746098382437
0.3214370631066453
0.1402201994683858
0.1127531499087908
0.08857952453780085
0.2429258251729463
0.14693831847921884
0.10461297422796176
0.3178595856039952
0.008542607911303993
0.17766117741268614
0.36464427222810214
0.026619967998066346
0.05976810233337092
0.031389312365385766
0.34200970828509475
0.15132796814105007
0.3276761348507782
0.1612214176013938
0.09455404843042627
0.2529587762275392
0.0029487883619236112
0.10440184248028302
0.130402866355567
0.32813343145012763
0.31851980837887484
0.20833787444682852
0.019256518515762454
0.03825687132493888
0.07825017297328259
0.2586922185556921
0.13629072808675438
0.08071802394335667
0.09774260559159456
0.22653756254526708
0.38586378339538013
0.25842857646210565
0.14353015648000383
0.16868770230413052
0.3787995849922126
0.2864287532821027
0.23022170338660108
0.18077892895663428
0.29700185081294567
0.014128375547627282
0.42663738413974756
0.18644017764603152
0.09241560926603079
0.37646765076589317
0.2304256371313628
0.32157862605637916
0.03439688153019263
0.0011401309418260356
0.1812866913930229
0.3958120253587961
0.30305200691951745
0.11081826390963016
0.023413785268389782
0.07879589837583238
0.05757685924061535
0.025656925241565175
0.3121649476924102
0.13111759021187108
0.2928767421140321
0.21502754873486243
0.051235163132461355
0.23468104809374873
0.05939236308760019
0.36771798450978177
0.27184992710270023
0.3380096883198914
0.20337767042966198
0.23612024258224967
0.23945265151260978
0.04712711695380589
0.12930591082656345
0.36455343735015155
0.21041753911989006
0.1200420873629622
0.22039365938487757
0.27493611362004733
0.003375713522846358
0.23077177742773372
0.3674763323456744
0.1806802524159549
0.3601837651993835
0.1540779751309701
0.15001864657817315
0.044863439847519226
0.18129105096015044
0.03294870431799442
0.3166657706744866
0.07839603128718795
0.16484262174421319
0.3433719963271107
0.0011581360855502248
0.04741801819442356
0.2838645632195439
0.11256378563826908
0.07943113434485574
0.27997772716854985
0.1744791973211151
0.29770820954013044
0.22125849799568617
0.0354067996264205
0.16672135735829
0.19554320828171182
0.18910544021912945
0.31199364453331485
0.043021505891619856
0.276985057153502
0.11900110512586384
0.08854651339639613
0.19511747970155355
0.03437000809385824
0.29786872170613415
0.1624387216951896
0.07605679097666478
0.037630218667442185
0.3889125754540048
0.02835740109426489
0.3261363593550532
0.23806487253995917
0.089759190479408
0.11389795280423785
0.11437818330612769
0.14471958984859584
0.36391841419757837
0.23180151073707544
0.2087490385618535
0.35180186310892675
0.25051979639910593
0.034257509443943894
0.005486301347861825
0.03081331714550417
0.1613766035029276
0.38018810970595374
0.3586478723709289
0.05670301797785581
0.21366976658013406
0.08939773051855981
0.24544661831772072
0.0034315825507880366
0.12423997162471968
0.3480608663866541
0.38342589257388365
0.3733030259417601
0.3159264393349297
0.3740987311509593
0.07260098950266204
0.029413192349599843
0.23817116311841258
0.038812067104809334
0.2568148075075638
0.13204602547412814
0.18336636377770094
0.10581868073510596
0.12471648863641094
0.12413722387089966
0.3369926808995353
0.3194910248257075
0.3463535419796892
0.3636029154515621
0.12413325358282178
0.1705380211826521
0.18267686567661345
0.051210780230137726
0.2325909981638092
0.2807929838890818
0.1326359862836426
0.2785115857508207
0.11866604194352445
0.10086821682409093
0.06362303270941212
0.060558773064034475
0.12148913730912161
0.20545485531149182
0.14217480452126893
0.1447535293745696
0.2162685006957778
0.0935043052373059
0.21715626345337677
0.36641003909466885
0.07694178743528342
0.24341440119812313
0.18111425633040215
0.2863205702833527
0.042371979894902594
0.1922239750066258
0.07162830568517844
0.14986468894116375
0.05098230972615157
0.023113955074453348
0.3805637975016394
0.20008472525098905
0.262921096707112
0.00901054252129925
0.1789295746100521
0.0754691102880663
0.2695522955697815
0.08320336833366532
0.061921838212281664
0.13359938028332227
0.014654353899651078
0.24780271146808114
0.1888800813066858
0.04911714925192278
0.07450021100369218
0.056597243897247754
0.054180007105163804
0.07923975659650018
0.2300289649045532
0.0794339939198372
0.2061736196458827
0.22664188949556474
0.12933137692112082
0.2336555447344766
0.1926967257192233
0.11295680686532042
0.07291484411992807
0.06825054282251826
0.11818098291107439
0.23016904556326315
0.11396950821035455
0.3082717647828005
0.16318039907973103
0.2748092329353608
0.13818612054614932
0.0771154397420882
0.021612351360395052
0.06897603970587497
0.1351608141023109
0.061261095550660886
0.12349177286362059
0.28894663943708376
0.3275557536059996
0.4034067763608004
0.10976908388510737
0.30188672786008613
0.21741060751506655
0.06794772196744459
0.1918163818641731
0.23884655341758423
0.11837932400031842
0.39520283794088956
0.3207427524547274
0.07537648439709069
0.30117675484138673
0.3805266895028346
0.00485806151353325
0.03628044752304556
0.03794675439001956
0.26835030527199233
0.018864005608236305
0.40261967775682067
0.2662655671007283
0.3073992642174867
0.29655566195612854
0.009214480045021286
0.07966280741617625
0.24063450953853047
0.32261164938053566
0.11360402456760636
0.2160444824224132
0.3202452729968329
0.00020363604624408095
0.0242879284975419
0.13784827686711237
0.23034359289556466
0.26148429257329325
0.15044062223451446
0.20204519885197184
0.32492460248861743
0.2049532316579283
0.18220548695798272
0.21674973767847427
0.09086053573269616
0.2919842203002382
0.040780146120357456
0.36521046676539054
0.29949349437955786
0.12954168993003512
0.02485249340302139
0.12077552267113668
0.2213517772907515
0.07397145262403411
0.11519734192880865
0.30136568466899605
0.033693176714539114
0.3183493449597654
0.05041730085041639
0.24463243942763996
0.25243418758418384
0.23507172964814452
0.03409439408266698
0.13481786372212598
0.24002548325983933
0.08663201058194296
0.08615250995933271
0.10390102058121914
0.08447294505144173
0.15750520135322799
0.32054540146058247
0.09019454207222619
0.15081857509301483
0.10091753706647595
0.2723795594667332
0.2892200640775808
0.12887641916834544
0.1288977326081639
0.08672453288038809
0.1331358244843672
0.03909160647286078
0.17459867531963583
0.07895746886564023
0.06895258599891504
0.15843636170629374
0.16744985023909428
0.1350172249911665
0.07212050945181078
0.2755739023529109
0.2694313123193791
0.18807927895886872
0.03773476488254058
0.2308010565481172
0.006928082385479435
0.13608768853495826
0.09935166050710646
0.02190760276795738
0.023725737572202036
0.12311832994204366
0.34827302179411096
0.1348553098382547
0.30497828831226237
0.04318156762370094
0.23781368832867206
0.07827044064978743
0.06599134874546723
0.09110341764790372
0.1857147110926839
0.06718118621777713
0.02704148081637722
0.21917817433506362
0.043811240865079384
0.034100628104897605
0.04123633440974677
0.030980652808797114
0.16507250298420426
0.26814273855650467
0.28757283317300497
0.10865580395130331
0.38625107468149367
0.17346735101228664
0.06341855845105523
0.24312250442500585
0.18348688047293832
0.4021579195333918
0.07701349908588784
0.07501661221268881
0.10881624919436234
0.21703823494141403
0.013670030669312563
0.15349409737768008
0.20391697470988135
0.24989744888302468
0.30571107564684813
0.33172886305833515
0.30074456158378315
0.3052032816755241
0.10990975672073573
0.07456549150841717
0.04838950848718808
0.22955019727859452
0.18212953687245628
0.33185932522689665
0.08453524607080869
0.02679408568256214
0.004218988451776736
0.06387608788033604
0.10611929525749611
0.05340523089270853
0.22972437784233837
0.058448050896651796
0.06568354884396346
0.1910220678581773
0.1620928690437692
0.10968511665401043
0.21248107096515378
0.29245262192341387
0.18227090269118168
0.19109160514870713
0.14621310486199016
0.3353039707872701
0.26781044290719186
0.1430530409390506
0.059308595184208196
0.20583945128837502
0.13868210883140175
0.02751586549985483
0.2195106229975864
0.05313182528601393
0.19877059292313776
0.29755049209631607
0.16019849722180277
0.11111431334772742
0.22085758553545431
0.031128535117599845
0.19352220981542206
0.3832109625912774
0.13462650307212456
0.2704653598501839
0.045178073881801756
0.14290897760209773
0.2160392956841965
0.08132235543844461
0.019716886141204943
0.3676254223066897
0.30617288670460757
0.17981509557683023
0.11856705916802343
0.37127261813192375
0.3419925121382544
0.08970054609638775
0.07740289121510072
0.017071538981461538
0.2892870367397603
0.20371444429973984
0.3364324394932765
0.029669493405498418
0.2818264122477636
0.026857332370011883
0.2589486033130617
0.01843954119103288
0.369527108281226
0.007446424465943274
0.08197334898799559
0.06504035087190531
0.2286823861208098
0.29982969030052903
0.06319234496054328
0.028517245663843997
0.33771453122971246
0.3516482123514148
0.12961875210916804
0.062398716287157534
0.3297209842167395
0.23861530323774283
0.08261007700791898
0.3607470995421772
0.16262206494438566
0.30733403580385577
0.2124675514312049
0.3351812643664272
0.38973038051047854
0.028277897952257557
0.07820420888779395
0.0021306533720482886
0.061023568128067314
0.09975988606320361
0.15667522736882467
0.17069388262745677
0.3436495793157948
0.24747977463252824
0.1396206824870949
0.25356009881833425
0.29771831369885726
0.023140332208405303
0.36554686027455396
0.0005086577265522201
0.02461295542446396
0.05529203856222874
0.03793647623136879
0.005097133231281195
0.011827566663850169
0.09457558438000882
0.17340767012652952
0.016734980733567897
0.31481675956729155
0.028377207310498337
0.24214837989769408
0.2681183206035996
0.34034787957864926
0.030571550486415796
0.32614036183834255
0.330673838514061
0.33656931948885804
0.1853554962659171
0.4289812831582857
0.29919681096366824
0.3191423161491038
0.1697835554270953
0.3770460865092047
0.057067075737712726
0.012027845811289154
0.21507597858367333
0.048173220301705226
0.3592629817581129
0.006152395367392858
0.0609144102878693
0.1907775946866912
0.30465276035480404
0.2381691142077446
0.11812865613678382
0.06317611325428654
0.008653208491333431
0.07970133449977482
0.23124530560473017
0.19182804538200116
0.20680133409827084
0.1064287966913206
0.1191320056726763
0.1975145118221714
0.06293130743939765
0.01169863242811231
0.22766844361912744
0.34289835565626564
0.06923632544437165
0.13725990691610154
0.02054540565623907
0.1053085337899872
0.06104058406581214
0.30084847190381075
0.37818349692625175
0.021371564151135034
0.07470212833543807
0.28557866044018304
0.08756116474051351
0.09741995858056178
0.12909617180257732
0.23942150288082317
0.3236003309180981
0.24626473749840608
0.19104355655986704
0.13213326674200446
0.03560697645779305
0.16017736428563234
0.29362003232121664
0.12199279725896499
0.19700165435549474
0.1296980656009708
0.09456183183367566
0.14865511376655646
0.052481300021312925
0.3037270270106513
0.0865887995744162
0.13134772037117892
0.31553409017793677
0.22723979939230043
0.026596066196116562
0.32288760435459435
0.31790264165553817
0.0758284082313408
0.0541778298637471
0.1313999605859959
0.2955313889727359
0.17797620612999626
0.21255908342480065
0.09518009006583303
0.06939602967355098
0.3773789874666666
0.029806246390467202
0.26961604324413985
0.00785360120712397
0.17914503524065792
0.32588338889305757
0.1680115736443827
0.27420501781703166
0.34359532729840697
0.09030155473700374
0.054239449522488166
0.1868954207773518
0.191913144887687
0.3714022626827885
0.050585705877067975
0.02399694822612193
0.11511063561530364
0.39086611375658825
0.045896637251896646
0.2730229439580667
0.19132385212993244
0.07597320437536219
0.2913497809389392
0.15327540917178792
0.19792718593275532
0.2875169033906892
0.21040981872273595
0.14394257758089393
0.2788760477795504
0.051666397375423924
0.2896682141411794
0.19725075983442372
0.3066124027710361
0.06825367677455035
0.07355155882716695
0.12153585165826751
0.43151344371314726
0.03702009995167433
0.12791229868799037
0.16100096694797433
0.09554947720997606
0.029124545242672994
0.1275497547154905
0.3779839153454175
0.12348895703549921
0.31642380672819453
0.3227312439214117
0.027706318905661814
0.05049488487469973
0.3862986535637976
0.287905270095782
0.23672974603592292
0.30428905378019017
0.07592659343250364
0.3738848296266683
0.3510957233324793
0.3194561681132125
0.09703671627785002
0.23193436312835944
0.014314967332908853
0.13362612392838752
0.1619270928137393
0.3548581020554339
0.016093077490241078
0.21962428142575774
0.14532020156867834
0.3676928843678324
0.23981424556152212
0.15291035745214684
0.2502687703570584
0.05718687841929257
0.27545677234451643
0.2908073176400126
0.059786322049957256
0.12041830025232492
0.35965868090070274
0.012646361465299209
0.2879742878636209
0.38511508126959665
0.2687409814988054
0.013364619990903125
0.06063579780763145
0.3310295755576692
0.1934250522195435
0.20704119767461965
0.4207925157493158
0.08448785101324456
0.12241447372018183
0.04640754416679903
0.05841606781382577
0.36052436341434996
0.007413747818167209
0.20972070226068135
0.38876120094323385
0.08904401087414382
0.08761224823965867
0.07467615892705862
0.23850095685538328
0.019276482516895063
0.3080844220734514
0.24285230854089684
0.3618682061782206
0.058528475900732936
0.2910135326722655
0.2847304675296122
0.06259750039515191
0.06137950443752933
0.006078013621521285
0.036137805846631156
0.10233708041445687
0.049603562307397486
0.29358838269766535
0.35941993729126415
0.06699247863365415
0.3024233214159164
0.23191672208582922
0.3776535110290055
0.03667012596521119
0.32064543046863825
0.1208757090316189
0.1782021830679251
0.0711387541676445
0.149136963809476
0.004687713389042466
0.1243174743534858
0.14990061568418853
0.09021217558118248
0.26093361971181545
0.019491626720470986
0.05068580834378929
0.3750021168558811
0.1150400415621408
0.303612961064907

==> anc/HaarRFC_U1_L4p0.13.dat <==
0.2687686369573649
0.024831204637006016
0.0073758140207285825
0.08737032294326527
0.007973995154777272
0.2372990588692433
0.031122919032004936
0.46908168206360473
0.3794280878559497
0.3142118582221439
0.06074672759381522
0.1291564759964241
0.12189841282642593
0.2851461072302919
0.26542119521889357
0.025910243058649318
0.19411137876900597
0.07566235448321912
0.38588459169350986
0.19747366490051746
0.4617449046281888
0.06750657963490868
0.24377293856578494
0.32547628220360864
0.024534559976711664
0.20998151583692776
0.34151992184723123
0.3190914161632804
0.06754107874286618
0.22247983694052903
0.34008068434988464
0.17057733324770694
0.2526915443228876
0.20503671851765767
0.21749504808116946
0.31702230429809375
0.19852970529754646
0.04314550720682178
0.09969044697454717
0.08349855839558243
0.02170106857305167
0.39377000767353887
0.12969264280931292
0.3517776602808279
0.32983096956471203
0.24623348873180573
0.23980925571854114
0.08865077240578371
0.008515093705211538
0.19152320243412246
0.40633056406695744
0.0035805355149660057
0.04010208629149084
0.1763061086112493
0.27795852789331854
0.019809571343851872
0.42239815290160415
0.3102020787044839
0.21118246646959915
0.08729295525860915
0.017284425270490213
0.06835327179905797
0.10446696071039259
0.12546237594383358
0.027598183254098022
0.3185024425474035
0.04477222112306904
0.4066157131795266
0.029905425772202208
0.09030920205516628
0.2063128551567003
0.047612483902748776
0.41280270292939514
0.09077542795098792
0.04882283315190924
0.29176971837553034
0.04501836951062864
0.018046194652165014
0.3093922148381813
0.2998020136054747
0.07554629625901196
0.17455133751977775
0.4024670990266821
0.015060099884651257
0.25036971499660465
0.16694083058167927
0.3332102683925897
0.061513354377126725
0.12920284103809296
0.2074463674712757
0.28664846948986705
0.40151052959209915
0.11454896122650376
0.15005808868432996
0.00943847960672445
0.3496735946399962
0.04183836251475641
0.3770584802230489
0.018327330920590607
0.44240690498998014
0.3671567014393692
0.303920470720219
0.2692111949614069
0.32805535431831717
0.1057723958180506
0.43223902146353665
0.08964430020304916
0.045206000996520994
0.052925463417807364
0.10455258944965613
0.31144749407510897
0.09299697532827583
0.28253595030319006
0.25916985027333533
0.2856173694206992
0.12215372427959037
0.2962026456799711
0.24496398876980435
0.2803482645299033
0.07445881828316442
0.08520345491262254
0.32964686750142164
0.10217921177622327
0.08711508673195745
0.08678377801779065
0.16443289046797224
0.21176714059315738
0.04011769847967475
0.13801962244225302
0.34975826997431675
0.20100380451965413
0.3120160914849199
0.17359678391276923
0.15954399684447623
0.047258497097373536
0.0801198132741845
0.36813917278929004
0.269654209462751
0.08159179292251785
0.0644514445535822
0.15404949761279674
0.3342936341017925
0.20881429158835413
0.3535814152820119
0.35793889087962444
0.2940606974256706
0.12272107450252613
0.35889210885515677
0.06325212454795731
0.3454758302958106
0.04893448192926182
0.22878495059894996
0.1747574968992225
0.3393718316832818
0.0028242019040963903
0.20038846932983845
0.3447943564556225
0.12386919074807483
0.18187229525770895
0.21060912022948977
0.40330624475131155
0.16874409976073598
0.15047126098916894
0.3277915107791691
0.26595312108867186
0.010774799871857749
0.17078983626258684
0.23854517572445588
0.29560263495235245
0.41167902314501575
0.32603522690085496
0.04422582961083584
0.42144733325480604
0.21817077510307017
0.0779708843487495
0.10294040461285928
0.17567690868706246
0.2001871576095204
0.3436320106759866
0.013068196513623577
0.35996060462367946
0.36403120475025696
0.11637575057045424
0.09451183005922771
0.20041827267321558
0.25058831056578346
0.26485935424775847
0.060170345490191346
0.020168783161277442
0.13919321379221894
0.032181677898777857
0.3850348145906172
0.47996408782882055
0.2025580758027585
0.11357724076818865
0.03422171026449583
0.30836437587405885
0.3589104521566353
0.4502560737119274
0.3751816416701049
0.05138792040286385
0.10728316642102184
0.23845297681135127
0.21430732600944125
0.1852887496150905
0.04900381388848826
0.36973046271697974
0.11243377569404601
0.38149127837986146
0.3033068755778282
0.062461042657276776
0.31067123990056605
0.4496303384369582
0.24122692283779787
0.07803427261824199
0.07456477820646457
0.07590692187328427
0.15790155664912495
0.27295018662605636
0.2825770873615577
0.11076238866259923
0.0038934962761570983
0.14728392537404075
0.13391046069097537
0.2377244028557243
0.296084219447951
0.30630961070907575
0.3931356048259384
0.008245516779594876
0.020924829875909233
0.0517453346945705
0.16590797418030237
0.12190540956541618
0.31504922894684884
0.05480139670132069
0.4460603226931567
0.08963469878882284
0.12992691234360187
0.37529613579028265
0.03188863284978275
0.22279815051131283
0.17484873865244213
0.28846259486581943
0.05173574288486642
0.0038881004937618546
0.1488414386493942
0.06823273407788163
0.28157616710239736
0.18800082540325966
0.10719986816393665
0.21695014249363967
0.3951751688195012
0.22261510960105235
0.16313881639458414
0.027931918848416
0.20424822740767906
0.38868301449757237
0.2890553354526595
0.4318154700235241
0.20956086866979748
0.3053093902785104
0.25987064751679656
0.08499737439942016
0.14131952056239863
0.19507141988575477
0.057481291176763025
0.19518925440353707
0.1700701674703064
0.050815924806035105
0.09886345702879316
0.05633612992580044
0.0883600275831061
0.2243813919475225
0.00928888583947062
0.34651639279722285
0.07938245758641863
0.07415509653463737
0.044691518921081363
0.1095211089482019
0.2867760451424783
0.2371977526379008
0.19849223238681232
0.20598896096368913
0.15940889795809624
0.14638227250085176
0.0160596921372366
0.12281617098728412
0.0011096234032832758
0.10225423953432408
0.10681887937629982
0.0630891155827251
0.3915392584000924
0.3340810943161729
0.18245622377741305
0.3846973471918584
0.0764748411065668
0.268347479435877
0.29568622156198854
0.37250724439407445
0.1692631735975682
0.1559329140171965
0.18848562624187123
0.17843492661798524
0.17933971754584985
0.1696394527203139
0.07966477726558449
0.36148996962122637
0.20230794841599717
0.2519878202385331
0.2664148927552427
0.3217960871034362
0.08551447423523838
0.08870333405334856
0.3785470118997906
0.22749620114565697
0.026612843712564522
0.09101365582947832
0.005227689665247886
0.03617384199717321
0.3765070130703828
0.4214144257424514
0.18337213920953005
0.006661822084741802
0.3250339113296732
0.205243055571079
0.19349101314098008
0.0016809476324093173
0.14270758512910828
0.20792080941958843
0.27840599619212064
0.3458796791934537
0.40054290764694456
0.16582623986355524
0.4102783858327403
0.40743408160515765
0.3104323933522889
0.037308850933130945
0.1457085240462866
0.020169015463519284
0.05847534455985105
0.13688358153638788
0.01779482267615063
0.007131959469326646
0.38097663752805544
0.2677368563190748
0.38182648598923546
0.11190783065137205
0.44428998817823545
0.1617938236231864
0.20812859796866878
0.04156434353032882
0.3826809548498916
0.3866106113173436
0.17700992481799183
0.047599558305561535
0.007139059759211869
0.28419245739855975
0.19032694896106767
0.33617630457281916
0.33504764735751524
0.046311578249996016
0.0010377878371633778
0.30502274935924745
0.02531324154085253
0.29283901053495964
0.15044675956583403
0.3820767828704598
0.23189896060245166
0.08039414264550088
0.13761129003021158
0.01132693069541048
0.09633503087358174
0.13701086992107994
0.17730464782653144
0.10003419270024004
0.20984862363679443
0.17892351614285515
0.03141811897155089
0.3235274094302193
0.28228473501736234
0.02887706976380804
0.3137913905224764
0.36887763635047904
0.1846740122141189
0.025700561749236343
0.02808682349738921
0.1584476576621752
0.03893911667741652
0.32699372148010863
0.16571683999896492
0.36147960666978063
0.36419728666230644
0.07207620758620652
0.34949905241368223
0.4111198780004274
0.14525308062981063
0.12357810190964726
0.06881385818976227
0.34154370015351726
0.182495935554517
0.15906433724891306
0.22844804865827856
0.032011739752945
0.4241207120898634
0.3367821294397222
0.30291515535778174
0.051316202416616136
0.08393605487500211
0.4158596137658845
0.12156580807633476
0.26431488261346453
0.08742576356793075
0.32245406054074965
0.22184387841127223
0.20911704659009084
0.39435156793616766
0.2544030791207727
0.2742147002092106
0.05888633582979513
0.13019441298230386
0.10012077349072888
0.2944482254704601
0.40106227940816025
0.4040814187278668
0.20036932402077562
0.28427655478715386
0.22160159074764035
0.006954589728592228
0.20912050014349776
0.43033677765606027
0.0309159046462287
0.08991459955749735
0.3527041547174398
0.05320164271668371
0.04637689850983177
0.2266125645468516
0.36610034205166775
0.3039191617101209
0.281179106297058
0.2813578007208024
0.43698672101789693
0.20327129110566994
0.38213352038700843
0.07836504260642817
0.09205856662746216
0.13908777446292414
0.27601440974002955
0.034807873768037435
0.02412686183860253
0.30013693572862415
0.01839050060902752
0.4158927314894456
0.22577731955877625
0.36448770149127596
0.0981519561571146
0.28280691593826524
0.17414505803941746
0.17279206734784547
0.20712461442647256
0.3574565420272527
0.20814505914105283
0.033401524967597136
0.3155620974717666
0.3753092090884123
0.2756425130418544
0.37027126859882076
0.4278896704691666
0.10783909588226885
0.1285322525883226
0.1984412896619352
0.1792628017119254
0.22611013459440507
0.15089084089224575
0.3112899228179331
0.008442727422499421
0.28590295562712886
0.23412862171560167
0.09135781560438848
0.252723057427199
0.28227445716009425
0.19051303188008537
0.10804399524760246
0.12242064409209343
0.07229545561021641
0.4361206410870752
0.2633389237096999
0.19344610005910995
0.35619838043936725
0.03241810717409194
0.2232272484380826
0.0038824638363781027
0.3372791383795442
0.3830060685391678
0.07900231698043755
0.3301355677165892
0.5100194011368915
0.03182944433573343
0.38994003347594514
0.07679581617574513
0.3467782740468893
0.05644547900058414
0.022971705453971286
0.3526835995353825
0.11112242292104144
0.31180662213907145
0.23927429592981167
0.17064077690816282
0.062766996454715
0.050388631879813774
0.24429117255430174
0.4567063364575256
0.12261250876962776
0.0008848714076692503
0.18341118045493407
0.017066308456130858
0.412110601415288
0.06502942229565993
0.3635526404173413
0.17784845964273419
0.39180346692966633
0.34163526547629536
0.10593603933973848
0.04245120100721117
0.09770375387600433
0.3198119210673478
0.058697565857311486
0.33192549763581175
0.263721982399809
0.06427476632030565
0.03647826992887247
0.21506901081492083
0.3518022157709777
0.29934320593890335
0.14225532808768793
0.01904334657362699
0.028207014575599248
0.3126499296869053
0.08653006893431534
0.2614962150687429
0.18506861021977963
0.0018360254262465455
0.16735807129122185
0.4920499551858972
0.02834500821093888
0.06319550451763548
0.17827742212186815
0.14101604502519177
0.023732949771388748
0.09630421087917389
0.06178870934678774
0.09605368134477758
0.06339729335104706
0.08942419261333391
0.20238534263193167
0.204003915666815
0.11509334932029813
0.13826599017615362
0.14154147406104506
0.253898197177315
0.22700799234398691
0.40158611568003433
0.1283659467177996
0.26060562584776303
0.23808384218840037
0.3169292464850908
0.23395829737866078
0.06881470007725397
0.010575057585682654
0.199432057476637
0.3255005016428209
0.45920005212618425
0.4394997650112403
0.03254494593123884
0.46922899992557005
0.21629079630695872
0.1359199720893797
0.11438575601646402
0.039981426062786825
0.06220775860057736
0.050117155181797664
0.29349024916329447
0.20478681081453254
0.36026454272409825
0.39297415507545314
0.3385896398458817
0.34756798345305195
0.46124627948546976
0.004903151674216096
0.46697370028391394
0.3049086090431915
0.06732352646999341
0.06259615068217624
0.2069887189876049
0.13882545479811342
0.08738673081758891
0.32201769162074323
0.14564098464806577
0.4031671123886504
0.07420207625341498
0.14728498852720434
0.02320937583387204
0.046433737419258124
0.36686075435483
0.27483646979121706
0.1707898005552706
0.36148277816035296
0.04158442005156059
0.26182162345658305
0.06891718910627034
0.21646881922560454
0.10521779220449023
0.21277053878195334
0.1457913866533505
0.05100809774101991
0.19837486660549405
0.23856010744038522
0.06246138016396312
0.12271882589346303
0.24109794720059438
0.015044371233915155
0.20690610315743074
0.3018062663833527
0.2025049440660041
0.11987294858793775
0.11005212863478178
0.41204113681373805
0.10368914839344923
0.0629363767958572
0.3588750166040319
0.09234938404882619
0.3211082902827837
0.30933564082192905
0.0324992770451412
0.03493126123300513
0.38455452141130286
0.40156080306477143
0.12318613733412118
0.15136926192906
0.20616726164196378
0.12146131396502911
0.2680289944797782
0.028118019047341673
0.31018464884801156
0.09067438038429822
0.03369437522912364
0.3188680734440234
0.39849009701638816
0.0584248054676546
0.2852644518140678
0.3369786109072288
0.08234056698153322
0.010232743495125436
0.07259504787039509
0.18010860162740103
0.25695956813984455
0.05642265117968883
0.09660516178724943
0.1038824515097429
0.06885629995498724
0.14461682324486866
0.22588830585351313
0.3284379596650383
0.2613679346457665
0.10468985352367863
0.35660829194773364
0.34332417625765504
0.03734213263993352
0.01102016224511923
0.09306894097067192
0.350608632284539
0.309120154971431
0.07008597608803993
0.35111397117347404
0.18012895122023573
0.055637780786352294
0.12383857764600535
0.10102848205911509
0.11186395868564378
0.01670802039144258
0.11838373924523604
0.27205965203254495
0.03249355861394316
0.11023373826620604
0.03268345741318504
0.4343446520873211
0.11129710054423414
0.050193015348882014
0.47771636848955285
0.37408396738596805
0.1779148915312383
0.2636592320354435
0.26593714728883416
0.2846322541432919
0.01215678761116319
0.22452819891360612
0.04415235063738797
0.005761429950063542
0.1916943263510907
0.21568842569580066
0.25033958880480056
0.27554104732220613
0.3899677242212533
0.3989833977738262
0.07356556060342553
0.18680894822495722
0.02395703192204911
0.4056577666327882
0.13600494371870625
0.057180972753753424
0.1898656341876664
0.0068905788789480425
0.08676179638535565
0.255618902220903
0.0815899731491137
0.04138336395051594
0.014811734313161254
0.022832338541327834
0.15663239418771685
0.03777986575578073
0.15756506378223786
0.09602168100779569
0.19744380267736314
0.023024402354690346
0.2704732293798182
0.21062545464646784
0.1254327012824146
0.11867931526972311
0.1557702698951732
0.024086159071101305
0.012899901259014718
0.20526374942726694
0.1922573083105679
0.36157732076503374
0.022892521539416687
0.45648881092692
0.33952866865474973
0.1645654334803702
0.016098462835816885
0.23985004860393355
0.22307507416093222
0.022614153566924342
0.010325199946323641
0.12471381566628535
0.1108681630721686
0.15051942846687763
0.16302510363398137
0.2476112805659718
0.3843860189052199
0.04285690843709991
0.4471230465921751
0.06195000366523875
0.331951367690507
0.01259957430457022
0.3986591567690129
0.11805858662277548
0.1879669794949317
0.14064888592326452
0.2359830106664008
0.16979480730087493
0.23030815114928743
0.17892844332690205
0.1293870397679977
0.09618402411076894
0.094012519663635
0.3728282401058827
0.03244244043376489
0.39929162587901873
0.10988186055726712
0.4140094216572526
0.08571729309309595
0.4350448823072113
0.1231946489931284
0.1618814054065488
0.41374634887022366
0.0614816556746721
0.22490053359669498
0.40318693539416484
0.10631153676473613
0.22018788371997658
0.03222117411149817
0.06339860352655192
0.03549685320651978
0.3496497472611333
0.01658863924230615
0.15597696761712532
0.349199372300692
0.15086665904048477
0.010281773197193988
0.3048560883003387
0.14006534355093064
0.30476238854699617
0.3377936865488934
0.3906818408113195
0.18871024231355185
0.3993921552630308
0.021798316535690865
0.37530406381627807
0.23383472434318056
0.10364937332634418
0.12999135757489594
0.0878379335207614
0.3655611324984329
0.12533014982184768
0.3855895707857144
0.047701058456867874
0.14921308959103255
0.2196989612650938
0.3002031088823986
0.046619183565885784
0.13075884639417348
0.1412916126102579
0.3042763404052338
0.30544688334232617
0.13290958060036362
0.1263690711420811
0.28874083914883647
0.004162275169875865
0.377411642304923
0.3731732277061328
0.4322230973758101
0.02886769439460282
0.06734645384567363
0.018722380839065224
0.40025877253616565
0.16473072072394304
0.02686543865947962
0.3252525694534269
0.4144933479693384
0.0035261166254616566
0.30716986540398783
0.03700694166706417
0.23456176734878165
0.06736063449817711
0.26129805082553165
0.1649086368999402
0.21874866645005622
0.18028177237581328
0.14436058055592224
0.18170025848688087
0.420756617979518
0.059049041683817194
0.015694637192075575
0.2005720273027723
0.415050672647404
0.25797886076322635
0.3909255273596492
0.2634229225137722
0.018901934574578314
0.2577259491468223
0.3444072095407986
0.4070601933691539
0.16657231276694562
0.2478587602018886
0.11452457497978402
0.04689575444720212
0.4363848407522815
0.3892367855940585
0.4086758961238915
0.22267112970751402
0.058591770650556624
0.21539428020907697
0.25278779876177837
0.31164812431786787
0.3020170953035785
0.2727203284465275
0.16918803068302726
0.18156422529407024
0.021112781768285793
0.15726757201572666
0.19263894750916152
0.3673890328455667
0.1917212942322012
0.06742972871986792
0.0274648114794799
0.2176749389670791
0.06299662700736253
0.1254522060493701
0.2664392270345008
0.3476238889364175
0.37242620541650995
0.07243823877034176
0.24065378102639554
0.012437551335041779
0.07360801214018235
0.3410550104455807
0.40604711157352225
0.3595177857612437
0.3197948342534723
0.07148793646850617
0.1377890756573625
0.17137599504173986
0.04767716039572261
0.23287867797882894
0.37709627878319923
0.017453163781439456
0.26861130887985724
0.1561258892716997
0.25717984142349104
0.3512774261051874
0.33250351053642446
0.35645300014186443
0.3139391002944767
0.21677201268068302
0.11080146487414008
0.40774976507337235
0.15171679278023856
0.23129419148589883
0.004386523574130746
0.11195418154701858
0.4116510141612238
0.1450227114645991
0.40226820299287525
0.413256169405627
0.18327102132401302
0.2556919035998033
0.2286812836195447
0.061451718804044125
0.1705340037827751
0.19312472930267585
0.017347484535522054
0.3301426698116591
0.07436055981380033
0.27552796825210923
0.3487659803172139
0.028056183717298164
0.11841444865057275
0.1392071995724439
0.06798648316057396
0.013591007860111685
0.05474255064662268
0.057846008205148715
0.01493040833650867
0.011414283295224899
0.0793052610155635
0.12993385398229546
0.2935134304167512
0.006154099641543231
0.09807936771389718
0.22849663523399352
0.08607729823740665
0.33977179492207155
0.02796379017707871
0.21990521436988464
0.4441596228641845
0.23528656968711395
0.3650410686673606
0.31153496173694933
0.17593937207137633
0.13032480982089895
0.10654829183371664
0.05783302835775849
0.008028995262914807
0.4086047248491048
0.030737019664275805
0.03685662416220727
0.21600586586261653
0.3407822756980113
0.17479842427414724
0.21811021950498927
0.03630559777846961
0.30752438175353886
0.44087609598813654
0.08965336106030673
0.10672546104298253
0.03838922978222632
0.1912215688118231
0.2449708779470587
0.37312621416203134
0.18617546921142353
0.06482916595850546
0.37445279392345066
0.16299582539124038
0.010663551361547055
0.07508164512485468
0.22480960969010555
0.11965005245966708
0.02921560067916143
0.07040969298108639
0.12794730576360655
0.3115802077439307
0.13728797292753528
0.07322591031496038
0.15504972592459793
0.10601749827642691
0.19833578903904078
0.03924708890620549
0.2773822542181135
0.06341428378813053
0.20351750701098767
0.2223882135084496
0.00897221239533553
0.14082885487854108
0.1596276936301561
0.10204666629872652
0.28379438804431845
0.27484690549728324
0.048977726718324524
0.329056001246908
0.22617424838158687
0.41860245215437836
0.14296053385840926
0.010454106613644739
0.0035549332021322286
0.215452167043243
0.12885276070729001
0.30689354730763574
0.2893019509290251
0.3938086065903312
0.02835538859738788
0.38317169735331846
0.05653235753942498
0.31575834055219054
0.3493559791896058
0.058054274264010344
0.005655906349174728
0.1654163697382495
0.08751872286056724
0.33711953824314145
0.012105550159869995
0.30228672788112604
0.07142424667577453
0.42053102139807685
0.09787408547884216
0.02784414070639288
0.19972976539487705
0.09353643464181335
0.16914390043293515
0.27024664082500915
0.007808615815015437
0.00041366982283253835
0.409247547287604
0.25815538791205656
0.0295844583481628
0.08249238921859699
0.3282985466516711
0.031066736004057335
0.2398840075146046
0.3316702764292353
0.0036648201334565514
0.21685898819875715
0.25897262101039975
0.2792524778914109
0.031096003836550166
0.387052056077762
0.37989193303730273
0.19732468625724595
0.017002045670685934
0.10916713610399842
0.4014005136133917
0.15764573748430968
0.22297685475820136
0.21355711251877008
0.007669201356626957
0.35044642954864197
0.19205080941750494
0.11981075198370976
0.06569519134444636
0.10315856857681792
0.2712804786597324
0.31492947439332397
0.03219854458179854
0.3917431151790418
0.013505561777606674
0.07147163315705896
0.12955577818638842
0.1246955587382202
0.14965099864630416
0.28890564944003916
0.38648590520326065
0.09106803595390212
0.18701454934491668
0.12916896721878626
0.19707983275032123
0.39518236200443596
0.00502635088295203
0.05839626847012157
0.4012934321724486
0.09514706204297539
0.30054245762590853
0.15176495767908443
0.2793922768755678
0.005597922161664781
0.07958795141112454
0.11109501612936672
0.05678930215536906
0.04405777943590644
0.2118035505120388
0.30717305905740505
0.19340394791320367
0.025529897988474902
0.33016838391934844
0.263643192624426
0.3702006685088909
0.011927664504574706
0.0039177995880502955
0.27470179472775325
0.19488456448673314
0.16468637655290846
0.12024567857906841
0.18578797757465873
0.4587036639840148
0.19529960581054984
0.1756080660905942
0.0937756493192121
0.2384727288431306
0.10891656865371273
0.04056927814793191
0.426359089543575
0.1943908657444555
0.2870379855745129
0.3569303631627152
0.27394629501868406
0.3649484907461791
0.42016000170812867
0.3904917387355255
0.1907948631132795
0.3412578790780012
0.2861125259743324
0.2797243724642392
0.10046821639077642
0.36235871393828295
0.3458416038733043
0.010867425593342861
0.10462575811300141
0.3519959073722031
0.17260351263721954
0.173703625371138
0.30641996445985814
0.03458379848490548
0.2572187489005195
0.3689583921464823
0.06752220721973134
0.42475906956354925
0.11284811298410329
0.41072162844532956
0.11541074042052182
0.20080652837565352
0.45745899348056557
0.16697925500383223
0.22466801100934372
0.14810671592393013
0.12889839337398923
0.16315240186122118
0.25679409078946797
0.1786461336978069
0.08732151911353074
0.056050365570825204
0.30375708218782554
0.47131245201250516
0.16162707990836905
0.27514731708618906
0.4214698950796747
0.16074262700488162
0.2774805229424048
0.233319682514623
0.07551828158809927
0.21610618924207667
0.420885434135184
0.17670135516704488
0.15431381235900773
0.0809363863025897
0.0872302736273793
0.17139477766870118
0.3555927878026049
0.17234571836978246
0.11587751118534452
0.3430382270531405
0.16207630332462758
0.27804953133683447
0.020019166407181557
0.14290628869411506
0.005484967239426134
0.3215647157669403
0.11826569886602095
0.19297054694718496
0.3010619444673712
0.3722976157242571
0.29087935331637627
0.238709067301016
0.3526717752292537
0.2502889751961276
0.3723471954900694
0.06652415736579415
0.018410027644898085
0.03652283317661189
0.20787083143459253
0.3498199972672526
0.09478175578799973
0.1045833526240342
0.0983579373207504
0.049660147235801984
0.2574429406252634
0.4045067789266849
0.2064025603726788
0.2713944086197631
0.011922501072574388
0.13520701913094457
0.13441741965345996
0.15131115066480214
0.11453777849894604
0.13075437156330733
0.03237274207076708
0.45695328940698765
0.3330363452093001
0.17029485478582979
0.19667354703350606
0.027532110505023917
0.2910091494810331
0.043252206870267776
0.4161254021250931
0.23577821036541205
0.35680220173063654
0.16833693572021094
0.014608519577355102
0.34258955418253356
0.34217013517700096
0.3939455774733096
0.30043870849459847
0.089737762725261
0.27204137800048783
0.1773553604788759
0.07382995615696693
0.4321685915467073
0.3596256891442022
0.014685307000055419
0.40249543431365015
0.2736745076954407
0.31554442207755773
0.35453773867480315
0.02937988767340358
0.23969664317213013
0.0802854122203216
0.04410081007121374
0.2843218249296776
0.16175072496009618
0.2663510750246436
0.22515418071979323
0.05392628882300878
0.09379565822135126
0.274476074659443
0.30514275975172095
0.07619850264313673
0.14041847605928778
0.21139346030754433
0.36674211876236124
0.0331729686895506
0.19769783963231155
0.30112095652362486
0.11443797799960172
0.08271063677104769
0.25252528370197896
0.11469962247704339
0.059814732021872596
0.010724302249609404
0.016879706701753396
0.28536114423870873
0.21879836925932256
0.4240154862166331
0.17326475116878487
0.15988780964409033
0.3194779369620632
0.059443001441476996
0.12055896542471305
0.23947379055567575
0.39108209113678843
0.40419635565256595
0.15028989650481472
0.06899312771088398
0.1910847128695464
0.38805226093912054
0.028333703903436338
0.01861938646793682
0.12862802984815272
0.022792683638397253
0.046188030252255693
0.335460835264326
0.10234211705748182
0.32534952707474135
0.355013670550293
0.2987870821217934
0.10804126703935804
0.10505234237224963
0.27242323914792577
0.1898998246707517
0.24081538135711
0.11433286854078677
0.09555992691322189
0.037796826533395556
0.11206226974540143
0.14679554481786364
0.09361683525831621
0.030756032026624136
0.08978284276977387
0.012284992956313077
0.2264541619442168
0.25656016826993544
0.1812509429459984
0.21379408822541698
0.36845824279946404
0.28828209847894326
0.23804431831537143
0.3205876835218291
0.004961599782227307
0.21410985229689777
0.04807559419897896
0.055541429551838675
0.0018926409405302983
0.04244904428431452
0.08902749941914985
0.3079773135752894
0.005874106327765482
0.41332714141627863
0.07602846204498041
0.1394788435777578
0.24074776220781768
0.002401894831051691
0.348381521754144
0.4004057968562721
0.19240390415723654
0.11471905020825252
0.4121496597605052
0.33474261692177104
0.29792440143697063
0.19480839083930526
0.177135567797923
0.15253725739671792
0.201922764751753
0.057015733299053725
0.22448733203526755
0.1593717765125909
0.31641963101932424
0.10966225190126057
0.09484737806251894
0.023418767730852937
0.35493555682621275
0.3675892153034727
0.06818555125391941
0.19733875613481322
0.05635783233689617
0.22151794320671106
0.013243949692361166
0.3851311447703951
0.179030022835383
0.2299265408727779
0.29617081090760666
0.13612244153426808
0.0560620284926965
0.27660852017572907
0.03705337036604165
0.004072846272724471
0.07199375600636973
0.3433262771550376
0.31343078678869457
0.2985245147611514
0.14446772245157333
0.3093225538959382
0.06878777327246768
0.1561557479485
0.050779862602154176
0.2195512313311913
0.3547260772204696
0.40659145345463815
0.34569880323863567
0.3304430472412444
0.03978851754184741
0.16083152958064564
0.4362122146552982
0.4244842044607627
0.0768975893204862
0.2985226219619953
0.08106943342468863
0.047839340604428016
0.25648623044863933
0.3458031292669202
0.037631265936604735
0.26565234235740237
0.4315677022234106
0.22052200719772294
0.02154592837627542
0.3638467963145724
0.15645912650651683
0.03870271065406368
0.2240776313352684
0.11447940855570522
0.29467006752573693
0.193546539809315
0.1930303598889607
0.41109101270304654
0.06572176298904979
0.004107765809593111
0.10268647363682559
0.3419900995061773
0.04812913837487664
0.12088221142604237
0.43748193127289076
0.28781874691414516
0.3171586977964445
0.07993313684077188
0.2161483378370472
0.4180549901634103
0.1112932860720459
0.3890441616006992
0.139568859492699
0.2364838713235308
0.010129559855999852
0.25805187348938463
0.00980270470933824
0.1449318884908419
0.20479693056169684
0.38915547382532073
0.1754156678357298
0.36751053529541966
0.05366052698368351
0.3368927472108157
0.1654149962885453
0.019335183178868356
0.20208043711788692
0.21022248754686304
0.06578939774959013
0.34547848682481574
0.28450006429228525
0.37729038762848977
0.10689110782673603
0.1998905162392337
0.39597583749203885
0.25992956144205215
0.16834632191410753
0.17140485143141837
0.12771764370818192
0.02349406415293313
0.07612687403995735
0.14310560739803277
0.26060935527559553
0.09310135844929758
0.3161260152697648
0.2669164206222589
0.215651048746174
0.25381026143678576
0.12950261247604605
0.14021320943041124
0.005024730450880593
0.09717923308446003
0.22962291053379505
0.012473353469972193
0.11151194974206853
0.43037839514718645
0.30852472726020697
0.08424634465806591
0.1864928871560728
0.07330361102977012
0.026000962240700243
0.4105512795612459
0.08060206425631296
0.2893938045391277
0.060002995818362485
0.016202538754635
0.39432315948652713
0.017480058147648747
0.41607459125223945
0.10341499699331505
0.3070170198971966
0.41253277218356893
0.04204054023006315
0.08054291642061734
0.2428261850188197
0.147471766143461
0.0713391813693802
0.11478497306558996
0.13233229799994203
0.06031711115419276
0.3655698300954867
0.22946223475355468
0.3195425717549714
0.09423519618382147
0.07014254447489536
0.09063202935943503
0.30554673732341786
0.1551083534181218
0.36376938027946143
0.20051790319052987
0.1614698117884896
0.15268954179585942
0.19476735805230902
0.09097619378495408
0.19877129682750996
0.39724673157841156
0.26586645294238226
0.1692781968202355
0.2995956180985037
0.21781802355137075
0.2951370741668366
0.10449762908973731
0.41212718939559023
0.22141130834603148
0.1146839041106027
0.01967062612801815
0.16146282203098453
0.3872825042518596
0.07827860408620445
0.26927453539342233
0.10103329224275029
0.10186837595230133
0.003936029340848845
0.2521820904808896
0.13589776622876032
0.011756090677666493
0.38418577034357565
0.38078097369721325
0.04182086663516454
0.09803586468523998
0.03400217239139153
0.3680912395853156
0.24286658330919542
0.2966279473523845
0.30607560159614017
0.09246023170645036
0.026288611947365193
0.06579850753845276
0.40481734121604207
0.12299441633092009
0.20897892066378537
0.06636130536451769
0.423796348637179
0.06409568845264704
0.1661828729226658
0.051319744800880154
0.39619237222753073
0.32979812054931457
0.1611292214108558
0.03728616279253161
0.049352338556408526
0.04436232984349306
0.31284626445654506
0.12526014992019985
0.05427799639582747
0.0711769657075947
0.20748837107343956
0.20525698412727972
0.07937481668224924
0.4096075460550077
0.08950218307300396
0.1819883886310412
0.14775908774934418
0.226260573616226
0.4277707030382197
0.3609180142068136
0.28031867970334423
0.39281722345808623
0.2568321330826172
0.037048089900364914
0.27887234527649046
0.2600709299786603
0.33298023809175237
0.011551283344305828
0.3029010144626329
0.3649040172604237
0.06846469345915171
0.018719519638324897
0.2123298616045371
0.18694939809268024
0.2875585879268167
0.08403216132609012
0.2948524952729801
0.27317292715768626
0.132865131659581
0.09695468020221201
0.4313413032023995
0.21924591930776471
0.30062507445622194
0.33287620286367275
0.029495072517439856
0.00012332266218994102
0.3565942436079972
0.35118746879724894
0.010313886066137467
0.08813557746324283
0.2794214945639998
0.13382879721518018
0.3493948789809906
0.10810843000813739
0.2385766952814842
0.21784395316027852
0.22735894013046148
0.13660932253552657
0.11191445979985051
0.12261058899253718
0.015340517062204502
0.15477273638618128
0.23489270987844435
0.17088943147527394
0.04113093575250487
0.31084256654118503
0.22930676671643377
0.2238108154217915
0.4211423015645864
0.018918191483952497
0.4490837809737092
0.02340128719728427
0.04214465296513198
0.1117113881121839
0.3497007082999777
0.06109013278605659
0.02238893458096462
0.36831274286269977
0.11450055937783707
0.38267192318143994
0.33544526922360673
0.11131298435322431
0.2464417303407303
0.19874123697107796
0.1300149242870009
0.14962411315779464
0.0366920328240375
0.22958150376412892
0.06528052633833924
0.06826949720892317
0.20351645156333584
0.12917065552582363
0.1859939073969422
0.01163798875324357
0.2498421336328332
0.17948675518552223
0.0047754772582467705
0.34721134267173304
0.20536464897785106
0.2942871122609393
0.05419277377671044
0.0040851864223454765
0.3341633206374279
0.4281876616310011
0.3031580747372821
0.05459126631618364
0.1787105056198521
0.16470833918356195
0.09459956423614668
0.31111874646493165
0.1176518073587668
0.05428316835880265
0.2132166219839266
0.06698423834995565
0.12498739131326018
0.26787654457581833
0.2465444014328958
0.4132754063443753
0.3925418174818048
0.4294766576573446
0.20747691677652824
0.07177888023787855
0.4520830608112455
0.06302454718723322
0.05816939199337238
0.2807689151474866
0.012461177011754114
0.45298511137197367
0.12425920494727093
0.4463425563552253
0.007304199626319515
0.4128402822638917
0.4257372622850002
0.00053164825024036
0.1768833077869769
0.2993284862753925
0.3633393684911256
0.1065258278848627
0.22724869651925436
0.33159448327024077
0.19500837523353207
0.1576995417011577
0.09894372707649704
0.14203940794413575
0.0109450808378211
0.11451624182101477
0.027114865509318978
0.05531811872406014
0.12190220139403488
0.10169877193806333
0.26776452839525067
0.05300748965501373
0.31353160116145584
0.3076649078755871
0.26100121381230734
0.3165098724776414
0.14004034620685374
0.4372470158744489
0.2843806497258677
0.1698998683801988
0.06038402334383128
0.09930252468090933
0.07595801677897032
0.19557921557885385
0.3363412128716272
0.10381599104164377
0.1454400846210307
0.17189166568642064
0.3254792001975692
0.2687235696192413
0.11247524489398629
0.40474715726554034
0.19483690080538188
0.4618967738693964
0.22621712334717362
0.06832865539583621
0.020851187629892673
0.023445833029775733
0.09610684526511093
0.4115999655772678
0.02801594723930982
0.2131637944839604
0.08051199246340764
0.0991828326260107
0.4399464596021735
0.3815459931567315
0.08904486180707111
0.26188736512518956
0.3356901692902871
0.15219570928114137
0.18288263752137315
0.17293296325387034
0.23446128068007369
0.23984203676075702
0.39311153581269387
0.21813209106386167
0.3509116465673134
0.09352459943648482
0.09113778905018355
0.07914315661660139
0.39469294515273606
0.04868931551134458
0.12696657814618081
0.018469419869419537
0.19043344589731806
0.0727453707351466
0.2750563725644398
0.3799875540182736
0.28025267072782994
0.25568953304935216
0.3686887824467676
0.06578563874168533
0.018418479293400028
0.14691035189993312
0.15498697857984348
0.24295823866430033
0.288286574227785
0.205636143774881
0.22691363923234212
0.44033865127737687
0.13273020452500375
0.2655018537027473
0.07624874106537148
0.11766015317000979
0.009114237916516065
0.2459299994311732
0.16613404927018202
0.10975597562785189
0.07989358798728428
0.2774459753389322
0.33865008969209753
0.3901868536810305
0.07462150123899025
0.15414794202391977
0.3859390870509138
0.36337529585884054
0.07915268707314901
0.07242339068246074
0.3757014145006437
0.019466700498891595
0.009349209079073365
0.30475295467736785
0.12432882075070553
0.3477220652840258
0.2264076906704625
0.1469473203898484
0.09115996180316799
0.030855739406798737
0.34741070930129825
0.2563113764324024
0.10426374598901585
0.2153449561899236
0.2115371747998616
0.0563797965491462
0.03423143494946988
0.013353427512110681
0.20956968014133973
0.16733169794983627
0.35214209648246253
0.2876726123330381
0.05551359078980829
0.08082318151886507
0.12033373419128963
0.2554660577736572
0.020536923525252968
0.387544142373997
0.30521611347679595
0.21738828248704276
0.04465154800657697
0.054837773134037114
0.3808446806406856
0.12385676119909274
0.07939308727318711
0.035783887922678406
0.2737183892395364
0.3570559590563046
0.24871938316555245
0.025486025535290655
0.05924226013966112
0.007665156062627856
0.4818529375401002
0.059660247879398894
0.22630815501703283
0.03607913788623546
0.012722740908217865
0.038492125910115686
0.03692997166749939
0.4236232465123692
0.05013506695107774
0.37117333393780194
0.22783517440463905
0.17028496102492474
0.008160840036385333
0.26740675382946427
0.14955508853577965
0.10865796106175732
0.24958830939495935
0.019756082559449318
0.2677440109898384
0.443529293171611
0.10479313810188197
0.1899185139897455
0.4244758202213406
0.11927884201145642
0.22393529340283772
0.37750652333904916
0.11874430065755126
0.29051724326237854
0.34287814953986223
0.36197318293972697
0.25678382990871507
0.13178659734069686
0.2791133427226511
0.37038200286409984
0.11338531557761096
0.18424508336331083
0.407617410657916
0.01707471744053357
0.09282434686449993
0.1471684297264262
0.07232194992517746
0.31770393012900033
0.014820966214259337
0.4063890169788781
0.026426592982692673
0.371597866436087
0.10514300631580224
0.18417853579946236
0.3691021447406981
0.1082930838878339
0.31453318277660197
0.3691754649160563
0.1572205221084298
0.14465096058800905
0.06732086082283169
0.174276430308077
0.1450697553553478
0.13784056525757102
0.37904517786921166
0.25293107041863294
0.3388101043809768
0.014778763413548997
0.045753067191281895
0.10799198136503996
0.19555306815298684
0.036796869511404776
0.37614954721341864
0.017699189654930374
0.3457750772759615
0.04348243089050815
0.013159922078455857
0.27056301267108523
0.26526956628919063
0.26256684645591516
0.18459900117645614
0.27427266649872634
0.17353268682209377
0.28408516399950245
0.06191169060109893
0.21136964013876247
0.3992871136211879
0.3384306197825315
0.10488187660174575
0.12629961041596613
0.08979342330424332
0.137381961237703
0.06152692516825745
0.1636160945768963
0.022505232864473226
0.08304349448675359
0.25112250850513557
0.2607877482843589
0.14961569060501595
0.0926005743954792
0.4057730732741673
0.36441461991134877
0.11869158565076665
0.012733145012979823
0.3209749011036726
0.03352362575746694
0.3602595462767395
0.24538298566484565
0.16899181563651763
0.4418126815079566
0.11891979322205445
0.358125549997813
0.2531046074763743
0.07360223750074152
0.18435521048225523
0.09915492885258059
0.11084237116404953
0.1880544698754398
0.22818547745675508
0.12530240631278072
0.09321253460257113
0.27594679624602875
0.09370981944639428
0.10835112255045784
0.40340155822114504
0.375503435344514
0.07390325350220084
0.1349134576467167
0.1078190760390953
0.2119027399553021
0.013865029650657732
0.021315894649972085
0.10605521888714618
0.0971089027172923
0.3874167999593569
0.08639111624178249
0.2622368726288665
0.17382362864829565
0.08767659422762282
0.14427467989521792
0.011241526223102318
0.4065302938982515
0.006341280785880271
0.02053243003572981
0.3189972882165758
0.32185595919093213
0.11402548810718073
0.04348270871551245
0.07368968291284923
0.2972040321574025
0.13034613990496693
0.3545500464279351
0.18526284863516565
0.13312376388490718
0.11017258908240968
0.29547268629796963
0.20395058680137218
0.31496919219414315
0.23690034251453304
0.1404040135745471
0.01884482193449483
0.15402491378187583
0.3761296942434483
0.1460011694557834
0.30198443461599134
0.2965782154011328
0.35287593390048233
0.12342026930861122
0.004315111314670985
0.2556779754100399
0.09067376118818693
0.32445959964352744
0.3186560352517752
0.009060862019857636
0.01425141187214747
0.06442288520116904
0.2686664514955101
0.23813785022134437
0.2546889529407645
0.1309672833600423
0.2978473143738918
0.23245185131407595
0.3371659572405406
0.392552819846723
0.24458644756882797
0.013974029541258062
0.020796964849319467
0.24712881086100838
0.2593410077351681
0.01618530021132865
0.39657920022683996
0.40732088366317637
0.3832435534329895
0.15293377412476813
0.014650383513847374
0.09822055556965592
0.0009657787467257748
0.3817187819619887
0.330334082429237
0.21251743504270681
0.07031793943294852
0.0005047964844608367
0.0740952347974403
0.3601206682439761
0.2212263419959551
0.3338232341449211
0.07074696440820927
0.2926882304361228
0.08852987651264611
0.0077310991748983735
0.2020080133493253
0.24333131863633778
0.02610943497971274
0.01752613566448905
0.37166418484304287
0.11195146721133208
0.1786002853601592
0.09521420125171501
0.2176325433084727
0.2409276868635701
0.3691076023986521
0.004703151452295364
0.44047459358140356
0.32958315449309067
0.17691779905457494
0.3108861624331965
0.3060118218067154
0.31790295370944127
0.03203100189328649
0.009111593282561163
0.17954389729284392
0.010220583552910549
0.09184079679829282
0.24553048468848296
0.17823926021708172
0.10493016832436186
0.1027838088891229
0.03901385991838248
0.2940453251473673
0.14396574374897125
0.06798542024670567
0.23540402663032586
0.15814335668303042
0.23685044797286348
0.09122495549061405
0.15927562228929998
0.14327118651589046
0.2713996981001619
0.2733907728279456
0.09184633999472351
0.0367111179693757
0.37208687472586804
0.02795067992476355
0.09151465421891451
0.30374802230620995
0.09082337040902652
0.23853877395279724
0.2037304255100775
0.4221674300635226
0.3031932444017779
0.24181137571893796
0.3628518821895737
0.33452069438258264
0.15551099933768148
0.034902188090842876
0.04536733512536105
0.42087484200350195
0.2748982878602119
0.3017795832905174
0.3499999240742624
0.0024576045578339895
0.37258735221418043
0.05423574802059264
0.06856159089249965
0.4232761821392027
0.017263175637141536
0.2614034481128038
0.030678498516159433
0.10835493901835817
0.022082302176558342
0.02900478122358667
0.00029511046211507885
0.06412209301196968
0.3500013948631814
0.02688463575012437
0.0006542082064997207
0.06647375216313983
0.07753340620505739
0.4069930567596668
0.06594594007191906
0.1834079174692844
0.05077052958276196
0.009488186572377518
0.3259761314872095
0.20554234130603982
0.31118852345102327
0.4387147057030807
0.25452625147741487
0.22218489962863708
0.4041688140540948
0.14958065756951888
0.14014598736489628
0.33425202431540585
0.25833196053202895
0.2614156221103734
0.2629462907808737
0.14535791656165165
0.18075629941634155
0.17299093824374992
0.21166681294577055
0.3260132785424031
0.01633990313630522
0.28131982883941886
0.10946493530522923
0.26982806533965986
0.039517824964585016
0.3974705780466352
0.05006424408068781
0.39907279965196446
0.0762081735736587
0.04830875009713984
0.3015793728606661
0.2123846100894995
0.0542554753873133
0.14846563946574454
0.1656659838522002
0.4347578263480994
0.10596145867213339
0.02474594327355292
0.04142319065878786
0.030053858927429435
0.09714190271234899
0.14928086339707178
0.12497687478549917
0.22831083565124688
0.1722455531501434
0.03314314640175758
0.004988044937556176
0.16078594098245824
0.1205265186573726
0.41109118530361943
0.016169695226134338
0.05515957973012503
0.01646606939280395
0.2599780509506003
0.4283498193442068
0.18766015533251204
0.08423178354807652
0.39621391328984035
0.3405330538561047
0.4296971385482582
0.21432881956026323
0.00824964661010174
0.049196009057094155
0.28026544383241325
0.010502207777496381
0.15351975487625924
0.021619651219011743
0.24632208830181862
0.2267200594629024
0.01661879966105497
0.18269832369179934
0.3575055193811163
0.3214856718772072
0.09360290619537419
0.06859661349617405
0.3420230477649469
0.40454817869560683
0.08212610558402392
0.0710439270835486
0.2657351211631623
0.05621094359645259
0.10343809043138547
0.16875206430818573
0.02778336337661125
0.1843904583641108
0.06878887094931016
0.40695582470406755
0.21489213250194614
0.023348304103695608
0.12394340455913666
0.20136163991254435
0.11105184055908196
0.18164538291595528
0.3220118182835495
0.17439787351670646
0.018674161576093994
0.17296411159741523
0.25845675896265974
0.08950694544451046
0.008454077559391416
0.1700150348580216
0.2719758790914264
0.07882529087505914
0.22648153095011717
0.28538056920152777
0.36550665193868054
0.03925147713153682
0.2285249296004761
0.35923086078805794
0.3631169903902409
0.00419114215017011
0.054951863901849175
0.16187892846888396
0.44853983589510504
0.013266791116755525
0.17101489285543964
0.12975557755987663
0.3556674572949929
0.13137724017650065
0.3424764665410766
0.08483559977464071
0.3580151116382325
0.3444576381202868
0.16416687651064005
0.2097210493123717
0.15514889145729083
0.23172448874387372
0.1082961350803134
0.3344703772880169
0.27739797460317794
0.31572679716228896
0.10714628650783968
0.07193375302056633
0.296020690315839
0.16065966128973266
0.46110744358644834
0.3757609549403775
0.4487271131024627
0.006599899197019545
0.40351187047738635
0.3542501290053431
0.09197314227306778
0.2346077964546614
0.13448307686449743
0.25308410328069514
0.2682793615007106
0.12768040971808603
0.043936717135395535
0.2683276055150203
0.00824432634124715
0.1919082039331317
0.2628842528675085
0.09062823099046612
0.449784069548061
0.11238961291823146
0.2071580704987488
0.047668543397783016
0.023848973710625325
0.3526602261115455
0.31822595203355425
0.2034381646431624
0.028505840291353116
0.2505709037515471
0.13606854563873486
0.17817032170515654
0.16378911052403938
0.22515263687164905
0.43859096631077626
0.03868090835239286
0.008162597497199171
0.1237213832676
0.003181868280668426
0.14713744238492787
0.33860665107601245
0.13804103137579515
0.24237235348319575
0.23867479168849148
0.23712169964505442
0.09163350078207766
0.05965722229231882
0.23419797848952867
0.06602363687976753
0.3375075233121069
0.10907390284305551
0.32227736839445253
0.2906496154715143
0.0750316074565677
0.03963139310033962
0.1945524615690346
0.2697370343827035
0.3678835943838527
0.03167922074117314
0.16879083737691788
0.3087369498914467
0.12922163382956864
0.08572331606711082
0.26835135713313524
0.29586003105774256
0.08062431185641168
0.007739385795012001
0.024855045902066164
0.27301672809601457
0.001058809279079137
0.07611982742811907
0.34489677677586683
0.07826616819293905
0.20087893259447642
0.14895743163645883
0.4162274352656578
0.1001732528018989
0.4245604017278904
0.41266800311863766
0.01661274981471101
0.3907588466290341
0.366931715300665
0.30509381401274144
0.24133521516360543
0.360072279291733
0.028826841008040224
0.377064887478353
0.010996228143733276
0.14670949764004493
0.3473968606769525
0.08865491689173743
0.28008147969941405
0.061356146307880874
0.17360262365404558
0.13421996408444659
0.2220569658148041
0.21851035733569601
0.14765076600388985
0.05591334315109223
0.2682042065889825
0.32083104070306573
0.032680015750677756
0.09580411306048746
0.0803828908203761
0.320628313109884
0.41004097744738743
0.07230632403464543
0.3064347531300679
0.31216852234938586
0.008856559002600302
0.03171440932244047
0.022793275479663696
0.13634294694972746
0.19153522706802908
0.0015703529089373368
0.3655538671997986
0.37907183519358306
0.3111042963103831
0.014098693853120587
0.029629563668548686
0.09744750206876879
0.32304353909735817
0.2582251146475741
0.04041920237071874
0.24860988791228505
0.11070522851093184
0.03958103288622188
0.08227100131655818
0.0462227457644894
0.18431148240351056
0.04010419516735133
0.06217357111152852
0.35981145704292167
0.16087220415285144
0.28143406733028264
0.03269449124711788
0.012637278531327035
0.3347211573076727
0.06373466980590037
0.11815337006996349
0.04811571371787276
0.14780640920292729
0.27038572112895537
0.25280445225163956
0.15756813935753017
0.2898751784365946
0.329639188414169
0.19537920489302063
0.3482427855700556
0.2153182791599296
0.19801123568990037
0.3215646497987319
0.2990801233058627
0.25620270404469436
0.4675528380985288
0.3421937136873338
0.3233305018897326
0.25742034463377755
0.198374823423977
0.027549647932977893
0.025737507853680203
0.018119501249527485
0.08980703656353839
0.37342836392589773
0.0633476242754962
0.14437578960470443
0.3713455167336418
0.32488158605230444
0.014925261907397328
0.39014675378266356
0.03874017491846777
0.0984591047285571
0.24345510947189386
0.18558890862547464
0.07011147508931256
0.13660296044183431
0.35501919467598375
0.27840977452663124
0.30977702594752765
0.17147277187552357
0.0003550314839551375
0.07012372985997331
0.2595026589232867
0.4156763485418673
0.1955923726166162
0.12876744551827918
0.10542389122867617
0.07033408405414635
0.09795825835509624
0.35997160790592037
0.31674523416981887
0.05178898136268862
0.25993778197821493
0.11175481726875347
0.19656084798586967
0.07054026028746782
0.03287795719755357
0.24156959080130808
0.1632244188992494
0.14441847717844603
0.2781283789543623
0.306893646165137
0.015269568358545581
0.06201426568725662
0.28882147607294323
0.022843937519327194
0.4121162160853031
0.38447409668593546
0.03785010162208876
0.1773718253417432
0.31102922575865727
0.06334906617116402
0.21739837205289222
0.12622485681928933
0.0649032087652088
0.009007376936419806
0.22214535038483063
0.29700819328648104
0.29374856677314487
0.11237193313328024
0.020223560027548958
0.40978605302766036
0.16769994991722156
0.22316042414893567
0.28515998225044925
0.23569548168632495
0.23493977880905076
0.04013959472611577
0.4065982083912332
0.025640676717302052
0.05610011984710121
0.2932839082113408
0.12905808027391122
0.12340691603613085
0.2772763220536871
0.26360165738358055
0.010479111649665578
0.15462414661382015
0.09335482490591167
0.21007165383822174
0.026790573643386884
0.09750655741551906
0.1806878088617661
0.09744342545219474
0.3454551723478319
0.30657642205176094
0.076159771247569
0.13858940919408624
0.180560577811947
0.2572316158247816
0.20307871453973284
0.35361346315795117
0.004693083247876961
0.00622159969323502
0.17762867718036138
0.12517362099213725
0.39849474911930843
0.20322726080824008
0.1424386420106738
0.2852927462720079
0.12172354821986305
0.08180956684955408
0.004314631640040108
0.018542672746246592
0.3369515794985028
0.12219920413224848
0.14905745549546123
0.23330504258062373
0.1981182188700148
0.24820421208710494
0.4260202052168131
0.11302754672950316
0.29210872342554495
0.3614269147956297
0.10339113149436871
0.3178109808795645
0.25651911597630594
0.07001787728028425
0.041804613720813906
0.01611516662588914
0.4162206833871102
0.4570879808032538
0.045965223667964274
0.12779783641129236
0.14202080028578254
0.01901383431582363
0.33179895086685485
0.04118382020137625
0.06868508123377319
0.09140670368839811
0.20204753796387015
0.0779204886514777
0.16077171175737817
0.4111929557541939
0.21611184294327015
0.00996016625115162
0.3508638668367401
0.34288048789529946
0.26340991027161614
0.01872509241914836
0.14293280162808442
0.42291670552103355
0.3040023681901696
0.1219033908134709
0.31921152334548203
0.04725298549171913
0.13071165721825106
0.34201706221937184
0.07963396690922996
0.32740320446877375
0.17714319509030732
0.3358254409747013
0.07312401373098175
0.054315101612054106
0.3658186057135435
0.36821448333178664
0.044743940421478674
0.0630871251233723
0.25861527073146773
0.2692802243992971
0.10521271330655615
0.35381207608470594
0.1912586197289053
0.3929216585165774
0.15995114351160764
0.008773393200013337
0.15693143993057104
0.11830041611015225
0.2726465394821667
0.40968808454234334
0.09646858633430856
0.057061285763960155
0.027584195165932145
0.27749797325921743
0.07277014640956359
0.08055516880002109
0.05369672564438972
0.0331390024803769
0.07295462379225243
0.07349598061703749
0.07571700589349198
0.23572441988421916
0.22407118536313747
0.1674159827252282
0.32466861354997495
0.051943947115385115
0.06522770648573935
0.06847333107268183
0.22611097327426524
0.05844735427110912
0.24662423191888228
0.04891010996584907
0.0026755546191346213
0.006083139107310185
0.08769619150723346
0.0286658710925071
0.101785569936277
0.4192283993007755
0.12065637889465873
0.313681277727234
0.03321468102611796
0.18698721533626356
0.032376141712652864
0.39094664021986425
0.42202041212886515
0.3964597660979852
0.029190563338809133
0.23000386977074544
0.06530417510321798
0.32377868522765835
0.19384863368929667
0.02761922368670544
0.12058494015052156
0.43916414348227806
0.42856217746033615
0.19555189467133344
0.11084282534918516
0.2144437778665962
0.35442960348745917
0.33119506432457463
0.35341339298059965
0.21890766913998805
0.015246286473300001
0.2800521239503902
0.24300927874303452
0.014553752057391406
0.12334005750441579
0.3120039948219572
0.201579860883049
0.24756499011339878
0.31435446179162346
0.4634923603397421
0.16396483871580755
0.07334580550455352
0.1299617288254727
0.09247556394139449
0.08472502998950424
0.35420930130889144
0.11372470900292628
0.24151751652695486
0.3747885540691949
0.027014184144918747
0.3118326033339646
0.09659045742201275
0.19905931098533036
0.03820858818443081
0.15545004838420728
0.0012463418278287964
0.08712457825458762
0.07652507739032254
0.07902666168488963
0.24267192355232614
0.3340456687223713
0.0033957779229395486
0.15129650762104488
0.10087851722225899
0.29984945529403234
0.010146857305528213
0.16979974872357215
0.26855738076009716
0.33656714389924747
0.14837093231045742
0.2694429983628123
0.21128739493085671
0.2117604354372672
0.3129573963719038
0.0866714867906576
0.2657833638646294
0.27838906725976836
0.17307872468278646
0.1518526871455981
0.453267651168924
0.3291618141082178
0.32649937627024017
0.14383815055882163
0.14109845562820952
0.302202456465443
0.17145378952328522
0.10969051970393907
0.30958382537336043
0.3534189383185995
0.35148232451701406
0.35059843096758825
0.017945885230139402
0.044737243298963725
0.00854097703619206
0.39492744818519915
0.24489346965939424
0.3748195819069648
0.08818795639638523
0.16716419951837766
0.003982357058345871
0.41619284500704545
0.40398502767669964
0.1164489281284751
0.038539119626730046
0.18267569732637706
0.2037358833287112
0.3404730890526968
0.09117685149231819
0.16089944420905283
0.1487004326399072
0.22517521943028776
0.00532309292138844
0.22606717511045057
0.20200354757596417
0.3297390708951942
0.09110971988194477
0.08281616841026856
0.012494775537736102
0.1324846471321284
0.17147692678341753
0.019238973530844604
0.39926223514829207
0.1456858597509525
0.2788548444223075
0.19254483534421174
0.4474881054934353
0.09342090400696643
0.23097979774560712
0.006858232747993328
0.28878399660598764
0.20808950682640293
0.3191258208761911
0.20175199354287468
0.3618980985451665
0.23995091285814912
0.20890287800442406
0.07113121112115083
0.23675691733626913
0.19627031633104328
0.2166877550717093
0.38193126336816774
0.36606476141443867
0.19637882580926488
0.0955298777731193
0.2154826370283678
0.16467809342616269
0.01522319101711893
0.14905597894974212
0.3017398085902544
0.20693699178988667
0.09170627855047311
0.20647396231409262
0.2518160134715581
0.041962726310569
0.21599079632887314
0.00908157330939922
0.09179283510762602
0.15212120909397392
0.40960446346595825
0.08160651544964327
0.1325950915857553
0.3002176249237789
0.027979339218620388
0.15221024820191317
0.04444027977954759
0.2981588495225703
0.04006348609584253
0.09611316716347049
0.03862863032316884
0.31664602794168656
0.015044133056693049
0.06271439221604742
0.3216946726697341
0.4139842161191712
0.37879538145240993
0.10039431635793848
0.27364286968233614
0.007229633956989917
0.369449206255363
0.3416729874671933
0.3593337804729959
0.11019635247829908
0.12740152203982183
0.36557368841352483
0.04000736485548772
0.040491762379178294
0.2970109682934637
0.29501234493174044
0.1732889676307967
0.3089323180421871
0.07571057511027265
0.42173543669546987
0.3378630168686948
0.037382500291412275
0.21226673168015417
0.2810082618880872
0.17856291799985388
0.20755648894706138
0.22388210008173404
0.35650503523782345
0.16782772754757952
0.3533025448984822
0.16762969030205654
0.05502126039859219
0.16765025379036835
0.4572982652751461
0.3027407829026038
0.1059151647116809
0.25381634171002837
0.11826491921570925
0.41482707868682045
0.10672181476580803
0.09477595401879374
0.21422652976417683
0.3358124685998433
0.005274727495115347
0.37904014352422916
0.20164622519573316
0.09305906280895847
0.11934188547114219
0.17687720902343132
0.4132437271131793
0.19567394820102632
0.062342910613103875
0.08644889852116834
0.03613272762910057
0.20186952079885045
0.11285491703213194
0.3418237695383376
0.08949513537099336
0.014738919677760429
0.397886060750351
0.30066168189940223
0.014244739139475127
0.00758572730777587
0.005002753060865138
0.1913518369478064
0.08869371947781983
0.11728504666430173
0.29990417772066863
0.2798812167691016
0.2741561348404689
0.2421101842316288
0.2896540379587914
0.39407241161739204
0.40977174554903734
0.0852938135488865
0.2134081765539758
0.26745722603772104
0.3681758242228749
0.0479998093514581
0.004408595465705313
0.46192290922991286
0.14563611246571462
0.19189826808482446
0.3324140515699969
0.07196885210844307
0.007806405089746633
0.10049988792568224
0.09960339770358863
0.05839671837051373
0.05886152544464256
0.2773929262508769
0.3665171371717477
0.11347932833166066
0.28104956749870597
0.007443691806908977
0.21879651253032173
0.112262879589992
0.24527462727471597
0.3650155130646113
0.04454526529808008
0.2851617607872621
0.1301874187973684
0.31511331994733893
0.22667511991606215
0.06995109744380926
0.10897954597413495
0.024248439209220374
0.2770291182155453
0.0008368128805705945
0.22049639966069326
0.006155024613568104
0.035685327417051646
0.396214495993135
0.2203362306893745
0.29592885200005975
0.3486239116682895
0.09204460351786604
0.2481529580836166
0.2159944811153465
0.264170805290002
0.2290616724807302
0.01558224707242085
0.028831903229081298
0.2856671726459936
0.15400056217177405
0.20531113905545548
0.002458513757464874
0.18693390406619853
0.03896545550775924
0.014001051030001852
0.02504776299426698
0.10978649483205687
0.2815683905784328
0.12929303510987128
0.11912493460322204
0.13978572868587044
0.32931366897074854
0.0624425883766633
0.052372976517091864
0.3036507925683996
0.21811424002840488
0.15660071442849918
0.3026653212863959
0.2272100959227364
0.2365458035670296
0.12656530288806878
0.18852540061726897
0.0901129478380194
0.28038496956207354
0.15306409351849112
0.4603588484240202
0.37860408346752306
0.42333667506643885
0.06343870141335388
0.3523142965113289
0.15670323040996723
0.34564145267426266
0.11010716567806608
0.08654202014530042
0.26164552285703097
0.26503704918588494
0.11006115449468015
0.012616550381524441
0.00919549215137857
0.3108372189413691
0.1259280679686164
0.28331973291296236
0.2604961295066814
0.1674485049565308
0.3398925092364272
0.10629151358037939
0.06255687481787416
0.04213954692347879
0.1726624957788015
0.277525107228267
0.006180424581977894
0.236330995191892
0.03199215554375466
0.3815501578563439
0.0072252297064677095
0.10875136411548261
0.14572889564744315
0.24821021012620373
0.3655060377179294
0.25595984158196877
0.07111830010455816
0.29753663549566733
0.230396590740001
0.10129621653575421
0.16256815899266075
0.30318703053077556
0.13696314970173828
0.1420620561095579
0.21142598306715477
0.38352618236224656
0.279754459985079
0.19078611901465295
0.46037867116634956
0.3844399751227992
0.05879912204384805
0.02395274798853697
0.021151329850158714
0.15616646951430557
0.036053185689144535
0.15779552563997032
0.2995931326485181
0.0678677865042561
0.393731455139564
0.4364395842782673
0.35243190706574107
0.26950190131575547
0.2787710448434141
0.09847832477511499
0.05913352432015297
0.3290345641108076
0.3233230633019705
0.12701189780665545
0.3680898381913827
0.26678637168919994
0.22286257025174827
0.2485116417171244
0.4423900746314756
0.28340003155327953
0.10300010623946342
0.4599032616039114
0.026642731343369974
0.09310878167247402
0.12099985199422404
0.3601463497403036
0.10787970965609162
0.34564157312259564
0.1799503680842574
0.0369973984103048
0.4307993673303389
0.378299839244935
0.3783768256560723
0.2524957572219777
0.0821118938525781
0.33405658011269
0.3578448249916329
0.1992333343471551
0.3289265058772329
0.3744602962977184
0.12592924348381138
0.048814256034190054
0.2530348086800991
0.12002318602077695
0.30537007695052587
0.11878777553120223
0.18096833728781392
0.01904009229307485
0.14025189633266785
0.3073533848402595
0.22328795228497333
0.36436900759113755
0.08309244604398587
0.049802393192062235
0.11413273075730276
0.05278734970070576
0.1718417918171268
0.13942931264546884
0.014910034748613894
0.33266908420496755
0.13220159715713095
0.18563421959532692
0.24736697523771858
0.14704276525782053
0.06861872021036351
0.30587480966719577
0.22665317724537495
0.0425155982720411
0.11018331567837865
0.10902672198941286
0.1300485181150338
0.04072840774185249
0.2818121591645732
0.11576451727251952
0.02343511131838864
0.06101173326986517
0.39921198116974865
0.06861713217318839
0.26705085543544604
0.29154482452005387
0.17157086457374388
0.10299253555897314
0.030423690401559435
0.31767727610325186
0.30875351032931797
0.0635272068969936
0.3033277680178197
0.21706366928140486
0.27190876669964453
0.007808662006347432
0.37162388346186503
0.31650474410104035
0.15547272678531132
0.10885842843231654
0.0940107666071144
0.24586621368472658
0.23161625538740693
0.2925510722298656
0.17721332265140757
0.0817954382619133
0.10087655840650991
0.1912802230937093
0.07860200053853238
0.07329304187251101
0.23716399468399646
0.37322555865329926
0.04925656561255547
0.32641543698532094
0.205338735264459
0.2822971879013044
0.40087852674668356
0.0457914289211862
0.10237344618404895
0.24474108761111346
0.44752921454322675
0.02874460435650319
0.13525571871642122
0.03421242419863115
0.20012727284385065
0.4192584595001336
0.18175509653587232
0.23152049864432286
0.13108779422287822
0.02666184362579353
0.17402254217853363
0.03851745395221172
0.12138853596932817
0.0030657786169307846
0.32165248003063523
0.2573314851081224
0.34306696031401374
0.13941937609613703
0.16502863912362353
0.23188335219402992
0.05533579891226386
0.2285464059827938
0.3972640727363916
0.24549318969461514
0.2690872186383167
0.23602322020358413
0.1367193345728437
0.3673262356731443
0.1171409925787411
0.30497191710836863
0.049910143973880695
0.03827751117875951
0.22339417621984084
0.16424470205205857
0.10411594455503904
0.10257370846947207
0.09301360662880535
0.38447588183479087
0.4024591468483447
0.030580219134008622
0.4489807840328154
0.13999047184191418
0.4239805686663061
0.10805041141447565
0.20341964985423427
0.18819294510701756
0.2539877236501753
0.017240279743275057
0.030017810508483195
0.17078701826985665
0.1944405581637199
0.3120736117991862
0.04043173001111821
0.1369910465054764
0.3812633385078962
0.036477135527558886
0.17815969647483917
0.051642576369599826
0.28657677362527256
0.46207633781957835
0.27242046131889874
0.08223925559423556
0.09897112982775884
0.008439562912954557
0.39864243360690754
0.05986732332458736
0.04264441044866999
0.0648189114471564
0.1940566422305547
0.11575735112891518
0.4596397825514349
0.3354550958655601
0.0851307939636964
0.051341140753904634
0.1581377184619323
0.027747779449676317
0.15611993850536618
0.3739698725093725
0.09281503633454008
0.06153542427412677
0.3363979611963312
0.4168099744954348
0.04831305255316243
0.02384317764825242
0.35932030071381377
0.2237895285262616
0.3349516912576352
0.08157000681543482
0.36189605046647555
0.33789655312441974
0.030230397063263418
0.3059822984267514
0.02331375496276381
0.09111717579171888
0.14052170071903025
0.07591739899414217
0.1188871473323069
0.15413340803024153
0.18609560854756182
0.4031163814802481
0.39013775092031355
0.055621637763999296
0.05418380021015289
0.03775131356116723
0.24260099327642878
0.3460420693816953
0.254121592642119
0.2967258079712186
0.10233918666796621
0.015469457105460622
0.0614131596146758
0.17919445779348894
0.21433288752498775
0.44346137894740717
0.35271326080974097
0.2689409559089299
0.2982170572034005
0.07904254120364462
0.19823630918480586
0.19316606573974288
0.06826738088353196
0.07288851372196739
0.0008719826714466762
0.05725429783213642
0.15956251800640742
0.3432417755813436
0.40523683671111604
0.014167679748552353
0.06572555900517037
0.35280960800245775
0.07493133064303428
0.07617465485811487
0.16624972656511522
0.21632107358468028
0.2645752655787698
0.09540412663667215
0.2881917464023107
0.34461938862712516
0.3067160104031628
0.005332708743494679
0.3624474527894898
0.2554196817707043
0.19492268474811786
0.015860269427631555
0.20099948193439507
0.02414268180850584
0.07019333914435655
0.07070651384377476
0.11982013243350718
0.1300863256249509
0.2092764801058699
0.015142904025717076
0.38590645593700595
0.13959090196596197
0.09313709060531862
0.20150595655889583
0.10675886391260221
0.03539868589578977
0.005492120124749704
0.01704355001663933
0.2744669462185017
0.25772320346229965
0.33315260768964855
0.05275654093273843
0.28520206494826383
0.15172419594331327
0.1872321843239925
0.27141694642536635
0.013301898581031592
0.10042898166253793
0.08509734646035577
0.14022231534136306
0.08795953575727157
0.18346863062459165
0.19947068525395042
0.07058945464787869
0.31527719852939085
0.27219330565073635
0.2722306119288957
0.04537655382475025
0.3836542840201362
0.22994191567755823
0.35652643903375414
0.28703225699192614
0.12364020632641634
0.2232415184617476
0.07210641944945617
0.040327402584451576
0.03455545500876485
0.05769978598439935
0.11394853712700105
0.1156933645183778
0.040281541018778254
0.10214825528407889
0.15349510606580272
0.17067360618525224
0.2988405546095196
0.18041315230255053
0.2094466777144549
0.23689329466282133
0.3568977241092414
0.12289703382419306
0.2675997687642785
0.2913344387484127
0.40684592318242835
0.2406142814705214
0.17286199974091637
0.08351570554269959
0.10482254566487545
0.23102318359057633
0.23732683806171764
0.10446305131205068
0.03309444883105956
0.4171412438340885
0.04823385838673269
0.19526509659356936
0.09665250449809758
0.10024473387052454
0.38346406409192585
0.31623677265543887
0.3828273609780413
0.05694890963453957
0.15110315411053749
0.3441509681355144
0.25092917872000403
0.08543534907245139
0.3100309859605992
0.07647400533311234
0.12399375282376444
0.06417319099721695
0.2315704387492857
0.0763694971130134
0.418304379912245
0.0264671536744403
0.3241878652117779
0.23646926133688856
0.07321950531608673
0.04568309720996409
0.0784983948792808
0.2783662669938199
0.344081632889814
0.3819727105226795
0.3243103785452891
0.14754025744831123
0.00700925054120434
0.24838959817444548
0.14141455414113605
0.017428295165827785
0.3710479581297034
0.017713521326989806
0.0932812880667134
0.27510692589054464
0.2548136534035957
0.04469087836982602
0.2683224224233114
0.3671830988978417
0.029954550491957416
0.0380247368909195
0.04512951489418755
0.11186640532637314
0.04044181795785668
0.1771864457324989
0.013549809922567308
0.3330152592561601
0.2047477331798583
0.1501195332567712
0.2400550181365518
0.2134651456040967
0.002802141217004324
0.06531797986175042
0.029791821038907117
0.319137799580612
0.3692777475946039
0.46198263015790336
0.22611825523685924
0.14473725420696612
0.35335426114502644
0.12496503754909746
0.1222271959197341
0.07264598293420853
0.20239129169832568
0.2082807532799783
0.09591220828086475
0.11359648866582975
0.3706635084385419
0.12952441480296858
0.1411398149131775
0.3533955938476477
0.01688575136558801
0.030362107526240353
0.2232730372309429
0.37624632892898
0.18765048918993507
0.17411262977098674
0.23618053309499257
0.343642811559178
0.41468638255061946
0.26413540676538944
0.15024324737006572
0.12856716820422875
0.08021377216573346
0.3337163467403022
0.10916663626995804
0.18842171017957604
0.22087236094970025
0.3836532743925573
0.24543389467186755
0.003958270309609672
0.0334022014624669
0.10176453470257715
0.012472586309425169
0.06537770629864734
0.18269877000933826
0.26952955773311943
0.42244086201197106
0.3141783623288853
0.24166827490163395
0.11404495928653699
0.10083432749272477
0.1038920678272699
0.3494877621011897
0.06162636086980491
0.2476769561974359
0.1616413458579183
0.4023210237648406
0.1676763881001145
0.2633861516124237
0.13334171285781385
0.23280306197386197
0.26851137993553703
0.025874919980532294
0.1636711428044877
0.36582995460651785
0.21147226879413783
0.07614937505345222
0.2369974393629428
0.294662922748753
0.10716697399759126
0.2781985602194712
0.22557358257897434
0.44356494822800446
0.408217807418357
0.0963557782216788
0.2047851762055509
0.35781817668878413
0.3294710970762865
0.20849780410349478
0.4032196271920854
0.084971241873878
0.09071343550237593
0.2676133885881929
0.18851506942376586
0.04196043743600085
0.25095396309764734
0.24134926458863679
0.03165107604111985
0.15044517074851313
0.4053229412404266
0.19709408310397217
0.38518093069624726
0.11880047710311295
0.20908382131066006
0.2512865425553015
0.061427986927348195
0.27265402908937686
0.02335337485790592
0.0006388008126021464
0.15239212682912381
0.029609678099762327
0.333532180224641
0.2961716116813101
0.0536732836941592
0.1281443096058712
0.028081880943031004
0.15596062469291136
0.0066502560486999445
0.04517076635293923
0.2008462294862933
0.1060944136697155
0.31505297114874753
0.14599225329842752
0.061469621975164104
0.016333605138651047
0.09623531168590661
0.17773061345325109
0.33820304702739257
0.08406642198487033
0.17927912260067225
0.048121573718512556
0.13967702327372203
0.41923624399414694
0.010791526145362879
0.4314634380535901
0.31319867624230036
0.05064328505248274
0.2701525136907034
0.15540413636254677
0.44215163674828906
0.19347195997864527
0.06276005130899047
0.11598637195836675
0.06469999024706906
0.28186821293436926
0.08214135531919593
0.23007193220092576
0.4664392906045135
0.005384455332561577
0.06236921619626758
0.15689677982700473
0.01707130035963923
0.3299086781771291
0.2568890852588025
0.16381397128820074
0.19653063298764034
0.25464968961535517
0.3843194492665511
0.026426970602603163
0.06069626587602824
0.13288679544559753
0.14924701995795694
0.18293574068359617
0.15281662475689906
0.0009670574162619129
0.3067382659729217
0.10004948345346666
0.2719995283193428
0.10287021278200889
0.1078244377984419
0.12481559000052946
0.3577165727732212
0.13106877248665225
0.3379053565143349
0.04781652082096195
0.21364016240075245
0.34886708691986174
0.10730147926050833
0.24879397050095886
0.44436467921703493
0.38460753785821866
0.15929740220410124
0.12123736270771836
0.17713153177719376
0.3312275570010286
0.1700109524434835
0.08699656690974315
0.11936705253512771
0.08496324266723759
0.21619391344847474
0.36319712325619
0.15667591462980718
0.0066009932813159014
0.34802652412527973
0.21087027238822265
0.21314265545162256
0.02554801848702096
0.1794840558921252
0.013380393246842497
0.25024704566402567
0.297777604240561
0.20499367084970882
0.31813048821505363
0.010790958852150995
0.2314773067106453
0.07334450769204143
0.19468206623096365
0.012716423251319447
0.17320286102154003
0.023695780249100507
0.34353247009361054
0.11585942641491939
0.09140303652677198
0.3534518070969169
0.18442155770135948
0.013315537478372514
0.17358175479982435
0.11180058801119006
0.405368960819583
0.3805205299724386
0.026914978598160257
0.422865338401303
0.1207952835972187
0.3461864837871947
0.05324143604732392
0.17845329321284215
0.3663722203302041
0.08727756087455076
0.0376668575597306
0.14540176163756946
0.12767060344207418
0.15130080876282248
0.07452215820167572
0.10078630802920262
0.13565524814730853
0.316234212754926
0.01230897223232111
0.02670335180204655
0.16680259791924476
0.07713057695839946
0.0010688508846795424
0.13576092701880813
0.09543925815628965
0.1794489824651704
0.07283915385716976
0.07474285930517473
0.029752044589106172
0.030935861615598442
0.2812750564790079
0.21712703695952087
0.11872967272987085
0.250885012451053
0.3734955670169522
0.02013564425425177
0.030962667611545387
0.06850729449437569
0.12403547396962601
0.14327610647700065
0.13675807613285337
0.0340092715742629
0.06176637186591981
0.23946106782616366
0.4111637468083217
0.22514887057290067
0.06756093242723807
0.22209813782183743
0.01768246990282214
0.2468995013532766
0.038583828343178396
0.12462267860206998
0.4021069396476821
0.3210629459864477
0.15523926904725815
0.1395300392926846
0.19949481663131086
0.2868979537125411
0.21310671248243343
0.25516408240812816
0.07132691429591971
0.04113543384849452
0.1815932946000772
0.274209889145062
0.18265818983074375
0.39590741581107375
0.4145140193333733
0.29876215310462884
0.20483467855272725
0.11243366779853262
0.34962516839586555
0.18377527874053814
0.25452433073001074
0.03181381134188329
0.31300104708824705
0.15879300997373283
0.03247010792904376
0.12329034348145002
0.4245273086451529
0.10411035627113742
0.05925119871256266
0.2756294700098086
0.40137768642038657
0.10963460548649498
0.22487527617911376
0.1202315573963872
0.06808292779085134
0.39686815498779976
0.37179341894236373
0.23121098218681935
0.09531756618893247
0.06945837328820866
0.11558917102990796
0.16289277851456163
0.00259188680273513
0.03947033355504466
0.002812911756107442
0.001414446190479697
0.3220757627622809
0.3248548453528131
0.15501244831466848
0.2302646387767853
0.16251998510717414
0.2522137950642811
0.07967220349591957
0.3281889389697619
0.3771242008061939
0.013468177234974527
0.16001171335930575
0.10489962952030163
0.31177007272468993
0.2995488610763847
0.0556061507599428
0.11435808798548759
0.4324534111211725
0.014328032988075995
0.2354143434769553
0.3574812782592934
0.2689251054614906
0.2662644608221548
0.25536344465913713
0.12461681871269252
0.3186497600858677
0.230596495664598
0.3586890517746986
0.2511830236932659
0.42093081242409736
0.06681692810119706
0.30457832992906564
0.3529881326398589
0.4501525506523415
0.3251503502610549
0.3690145901254674
0.05601805998380421
0.3566533976212742
0.11782338340322321
0.13832916694503286
0.155638106898253
0.05444434636363378
0.3138993147581892
0.18859250202880665
0.2579377076255877
0.25909904305673653
0.08242722421338651
0.3246152379318816
0.4201238801935243
0.1721209396421726
0.10299241041884029
0.11758328692312532
0.3632528656029259
0.15057608909044387
0.2741685638808172
0.16162195264479434
0.19990154755185116
0.3838081995415083
0.2765940151779381
0.10862633465429143
0.21098236899801132
0.035559514845316026
0.33302615196239155
0.09819887761715537
0.035224602809605224
0.3235080482194123
0.390826853175923
0.2097364889542203
0.02831828456291761
0.10115267301114676
0.07336060567239217
0.08180322455410151
0.3685030150627949
0.052447344600308865
0.14770260958190112
0.3315881243400812
0.35833805465218344
0.18606683687329462
0.3735639577712959
0.4117546830192635
0.19153470782557017
0.2537349306860399
0.3433200208293421
0.16350871893836563
0.36927589086392076
0.321277010101118
0.015044741133461827
0.01983102178093591
0.2263650187673241
0.10759176873429019
0.4517547853377336
0.3904981934792964
0.27259491536700053
0.013361633944221933
0.2525566500654501
0.19922842634486596
0.1823718875846896
0.05260970030808199
0.20166394020354717
0.07534427940048896
0.17526685885143267
0.1010973277546443
0.26299626354263717
0.4094548095652758
0.03591499362026346
0.04147161516279587
0.20787819031194732
0.3078625057943115
0.014054872596214806
0.20663843108242358
0.3998776372871283
0.24968642970581448
0.038049992770075515
0.06221043234808115
0.09612919994857641
0.2690260869121219
0.08971448921590697
0.07660390883263983
0.13462861188244085
0.3267761032974868
0.3780119744261136
0.0941883716571302
0.16359493020871493
0.17590666088038603
0.40582355064899417
0.21044018669736864
0.2979523323773216
0.25902840173803554
0.06533774348522671
0.028272283805286704
0.04236342607268397
0.1160619386521397
0.24208714830470499
0.323272087141806
0.08527218083740863
0.03059730237014491
0.14220018945012528
0.013253903377095826
0.22545461614500156
0.3051898992422657
0.2946368746391306
0.06166654380362032
0.43505711014744963
0.354692017167781
0.04515257116960064
0.35365057024543173
0.28329064763194073
0.3587733764860301
0.19192135745411623
0.024431311154714797
0.01875974249879864
0.23477323483050222
0.33542033145617023
0.2943957681038455
0.06616636052998423
0.31031626878942287
0.347351876531921
0.08349412375453233
0.444531276104728
0.3499304910414552
0.23673371750943706
0.30428329506297247
0.13246594734939765
0.3569201726016936
0.11807710458428544
0.1988592900858674
0.037718689096383505
0.23094157254163528
0.24123625596799786
0.32218884656402674
0.1566670398443985
0.15613873239184747
0.18385628199134627
0.23534352769541445
0.04572608538838488
0.06177294031323431
0.11385720955897898
0.3385463266012467
0.06879407214662926
0.15044917242327227
0.12536784603265844
0.1759932107255701
0.16559285581964228
0.0005074634861618047
0.36614744339708194
0.11658764816841838
0.3103179223710691
0.03527415669058579
0.42306607280215736
0.2775077038766598
0.177424264939996
0.1139359149256814
0.08158350727812397
0.39044318288571506
0.3793766720633881
0.12103501166250254
0.45044116303004517
0.10038209446389747
0.09932569207239099
0.2158818723944699
0.10735500478971031
0.29902294898464826
0.21548308724033577
0.0390956003014665
0.015596339767148127
0.02426422636582994
0.3537183670285713
0.21806216932597872
0.37805934312961204
0.4087811792322224
0.37067837568429984
0.2904315695886467
0.3371867601340119
0.18659744478092977
0.10668219622428288
0.22987547348537565
0.23370887271020893
0.26098373159121113
0.18218281236393466
0.0232847311742204
0.3603680537218512
0.3384966996828074
0.21345015053416022
0.12585834449728908
0.011326069963164221
0.09205509567375658
0.13425062160536788
0.09443453323946796
0.29839219701294956
0.008340204391157336
0.15614098817829072
0.08924668751811858
0.1116056237233096
0.1861616627973153
0.4375479191893904
0.08659161361282852
0.06884768898772343
0.44577323139545977
0.0848457473826406
0.1437520109056162
0.20960086857084295
0.2625797985675125
0.07580483970717714
0.33764720627411987
0.2597462966993277
0.17780446489644552
0.24831602112709433
0.30299284281363853
0.00008442440145517344
0.3554789192637439
0.0487935763041587
0.04173050989369711
0.2559099935630257
0.3833691756425773
0.3690896038580717
0.44358684249779146
0.23441840515760357
0.1021987722089201
0.22169461949591013
0.12175229620686707
0.10468110004304408
0.0010961234061215828
0.07039557768417498
0.19377613424555687
0.027175820582605304
0.1765850362509368
0.06019229521803392
0.17190721089744657
0.017840130405277127
0.3789590162783354
0.12708176326176956
0.11481968581205264
0.3477027790889813
0.20472367656068569
0.2335493762178005
0.020596819193994437
0.3479234637080003
0.3154419271561156
0.01647480358479013
0.14533249904940396
0.11289737059562588
0.18035809908768494
0.32871411403774004
0.4520655107854638
0.06999491595436994
0.19884729906599888
0.19193709554639948
0.2502975177661921
0.15989706796261596
0.3339690325499854
0.19778708311393092
0.14592313887263608
0.043604158545719446
0.1005714650006174
0.04041494724221443
0.21249306604818555
0.0844606808586239
0.06575766826291342
0.07966430920874502
0.05777493470740814
0.13173450142201482
0.015150107313548261
0.10643348040465478
0.17921830332600028
0.048400298363003656
0.45400273207780983
0.34241511007611186
0.046264705709442716
0.33651243484747184
0.21368541477543576
0.07892605120292773
0.23321758541956208
0.25690291595252324
0.08222038337662259
0.09194015257288807
0.18578343160476635
0.27878163219388785
0.10091286972702897
0.11032836937518535
0.223324376949931
0.14260479684544636
0.22282638700295
0.34166938496919635
0.06286549338551803
0.2775184902718184
0.13987325188668115
0.06884647503417832
0.25006245656502
0.06819301291250186
0.18239567746942856
0.04141651522805426
0.10433649493349188
0.44077396540169295
0.35723834934910126
0.24080891284094288
0.012754630658998551
0.14129613296032875
0.10697715629162016
0.09221017981842368
0.1107592786694638
0.054492666578636474
0.29910211145301613
0.11703572572473514
0.4183380106378036
0.05814775982486533
0.15809092360566138
0.29590357768984
0.012752715175787573
0.24965560750766722
0.17318851757627374
0.04912891416961749
0.2839999222238415
0.07709266738570286
0.28021759439249433
0.07736443633649928
0.07339985066253345
0.024021728722112407
0.3067567065822526
0.14465101234127137
0.1483093090414089
0.30441929286857977

==> anc/HaarRFC_U1_L4p0.14.dat <==
0.0749304103287461
0.02146115519560274
0.4540372246571438
0.20695272963537623
0.3913548923122693
0.44239925323545054
0.11086955164035209
0.05795275981564063
0.04349831017191482
0.10772615943118137
0.05172820591655105
0.3040167882757228
0.3544071231335946
0.2871994169273667
0.36169139809910084
0.1854904027222656
0.21478050421078376
0.4420809556194706
0.05858105861324654
0.18635535185931937
0.008159304575198567
0.41134904163382785
0.3479664262497243
0.34976957344196197
0.3996284821343733
0.02077448146502774
0.17323826607353052
0.3731579798749293
0.15596098557672694
0.0064541158710658885
0.35647222725941924
0.07000381823809639
0.4017254044396717
0.05169396283528836
0.11019164290553103
0.08482846041081078
0.2716420759618567
0.00451589440564011
0.10744332850357244
0.3481867441655772
0.06986170255320144
0.07688361036726461
0.16643925802212964
0.11540686418740354
0.1673490287470215
0.04227383959133949
0.24262434463271812
0.3561175362444381
0.023927818790383637
0.08869335773542501
0.014193431475940635
0.17205344120055915
0.25107964347164013
0.15278045815998945
0.021506211464585766
0.09240486632974534
0.03332675194824646
0.08820909082149024
0.10377882329053789
0.27876277341274064
0.1987581499911858
0.22449549045389144
0.43437409558971846
0.10394222541230361
0.20706490945936634
0.16376164687922143
0.06792475408300389
0.11827362497088853
0.3791365268194847
0.050713301771782925
0.35729948444124726
0.024498279164831983
0.3837643115617037
0.016129169543631867
0.05490800432324732
0.0028679050672346783
0.21741128529344655
0.4470890254175158
0.16062450511804546
0.4708943810341795
0.0867096882370168
0.2833226755395112
0.2901217313449187
0.12996448454108045
0.22268142314872627
0.25052856536006496
0.08311682322044499
0.04388266207071158
0.48173152350029513
0.10691970323363734
0.18381095541952053
0.35921768018267397
0.36087496127254165
0.03568827377149933
0.03626403759327153
0.12396161494152323
0.22644655979266987
0.1840283733833676
0.2705924087488267
0.312799376522166
0.008598274783656481
0.028386488833156337
0.16290729254223643
0.10943915824820416
0.20231782921882482
0.08672643360961338
0.011902817210172134
0.38684480825197226
0.49672031332046795
0.020539221946719404
0.05282197991055694
0.09616665666370013
0.01852732034541826
0.13835508223801501
0.34877025421315694
0.3419553206591084
0.11766953928237683
0.107654589735457
0.369290497474895
0.43846907001051627
0.2751441597455898
0.012236127975005182
0.3434365653599919
0.40009849238505213
0.07675604426414374
0.23506972806898477
0.27061868690701263
0.01947578363627101
0.348321969906951
0.37901439538564613
0.05851221279264626
0.09286827953720261
0.02412781318176474
0.01165582606256014
0.10823319285703921
0.15082289688182512
0.12467488663978818
0.3161350890691738
0.3240190288022289
0.4009326863511613
0.11726469944465044
0.426332278595304
0.2850993164442084
0.07657192648753242
0.31614183859239486
0.32510492992538675
0.4874185727417
0.03401770094559654
0.2869117987661496
0.1685701981029988
0.1086142372538908
0.47528552428399606
0.42809286234665206
0.22437739760787145
0.2072867893337607
0.07509253757295882
0.14377994657495985
0.369759531339495
0.441770757505275
0.16069163714858176
0.4278312550818035
0.3611096055825455
0.40484241245702957
0.04695463715679303
0.10614489479980858
0.09055913510771321
0.17590229625664078
0.5090258788570793
0.23999790311801408
0.203587863431003
0.008452161802563666
0.3848045278306285
0.388348720814452
0.33280014248481504
0.2047885140462567
0.33251006836023234
0.24086292976733367
0.006156999433433611
0.08918705674575497
0.4217637365475844
0.3001777864477085
0.14925690765274122
0.2318707641505432
0.18433975452630763
0.03603530118068616
0.00028879125174363087
0.16691521849199908
0.09121164748345766
0.3455717200168672
0.05147951141712388
0.16327100699475308
0.24450704839358545
0.05385621912617507
0.09266084853629836
0.13523656308511886
0.07580179548435673
0.295697035240471
0.0011359871076922097
0.23752582641706313
0.1531467744977992
0.035615866554442446
0.10283620171837844
0.29847990058074614
0.030606118191710597
0.15016818833896572
0.1793465870934584
0.12683673509080273
0.25602761814771985
0.16056445518097864
0.0001932218101347643
0.3417226650520901
0.039726153342508536
0.43616312175265903
0.18625321298849304
0.2128774202196829
0.2046037149753159
0.28073690495388076
0.30959376507306846
0.3579046008246129
0.46045975273036394
0.1079518570424446
0.19387418847957932
0.4222494633843702
0.07880344939420958
0.024570599307640696
0.12654171242044554
0.17083537344123498
0.2999772332049126
0.14976983497388766
0.35784708820917094
0.28763570682159184
0.1093138319616982
0.27597954210694914
0.06053664851175065
0.2929129807517203
0.10402348237154879
0.3601508709021782
0.42748787552304196
0.4393265606314475
0.46682824427682834
0.06968361767657398
0.09960334294018151
0.3300166463804189
0.4723967761534132
0.07676712922007004
0.07123007886984883
0.3227057893003196
0.27257441220880474
0.3953949379029128
0.19517045197532862
0.16006350435110753
0.13657007160433496
0.2939007917582096
0.24476872552312298
0.020168078440752923
0.20099851220520729
0.31411603602084504
0.370369130547657
0.22782997016074827
0.07419298552399597
0.08923768431183676
0.06660598614800416
0.039559904669735434
0.18776750815663273
0.1355722387582233
0.18331800506408402
0.0010283003827482923
0.08133962925345833
0.15340915965636417
0.03148749028944621
0.033928677140577145
0.23444102582921114
0.17430367671216326
0.3572644025082687
0.06536388179304153
0.30938084728133447
0.30043410427317785
0.10603511323036709
0.04481837920647847
0.2561776580049804
0.2780269511189932
0.03563896094678793
0.16658123727939717
0.37595923793267383
0.45137074711901065
0.04943690771979318
0.059952666519379125
0.36088826023359644
0.011021150930622404
0.3222783177720856
0.2004830268073437
0.3756556631291641
0.25234697933054656
0.4515577583133968
0.08691884077755205
0.12009742912112903
0.22605894817984296
0.28741438158664306
0.01119393155945695
0.13500052266969473
0.028156060076643105
0.3976261593036046
0.0469724991464258
0.41507682422883885
0.09670739594827309
0.3959446600684131
0.03998279188957684
0.19010382139301338
0.17517881793302756
0.13194781931095165
0.0996757226518956
0.4114637854935244
0.1336511056424909
0.27446989386710197
0.16708651204743247
0.13148235906169975
0.4501053260821767
0.11978575208674963
0.27272543070098143
0.4190242963697953
0.288663681887772
0.059873491242773615
0.33472501683029743
0.4616848411104584
0.06533899556270265
0.3211233660189691
0.2979238601472365
0.011732960547914496
0.041060324740377095
0.2775274913031212
0.27869117764537066
0.17478687201594964
0.18824850255840492
0.11526369851563147
0.0698661828654074
0.3946680921948504
0.08582519313797662
0.38790057467835476
0.14036236924305956
0.006811193426233252
0.03966424311197997
0.20626467120734407
0.09903593454457532
0.3047297939019839
0.10602930200530618
0.05289282893760046
0.028873286536490527
0.43297329893003145
0.19093942406466852
0.014199727636962168
0.26520889038051254
0.29232814165746207
0.40086968084371005
0.37052030482871223
0.053328837361469206
0.4011180933192808
0.19334275127955147
0.27705625886855706
0.09704960532879894
0.1343249919812864
0.4391036868170544
0.3192119023921305
0.01593054779115207
0.17051138271110317
0.2566389496711778
0.3186317932169281
0.04269691807595655
0.35164496616864305
0.030292828056555348
0.07406986196711121
0.14686097668296005
0.04211475452689494
0.021995502282384442
0.4121976302860336
0.4090597870431064
0.19007666973071868
0.19320004846180108
0.31970465164486656
0.03967398789067095
0.3734524888727758
0.16896529388295092
0.28916518452684337
0.16793721978805087
0.11828996132433157
0.11784900269809029
0.23080330634035218
0.10889863029880857
0.0937869736722698
0.04446053697016367
0.3086545844815052
0.26214247632597315
0.23179421253772853
0.4298164906527365
0.12368213868460902
0.06878974986053514
0.2305874236489356
0.2101895476648395
0.014971979455804895
0.12231053606532476
0.2669832478820138
0.2008369949916995
0.4925444495758316
0.3835166661965994
0.17992718034922223
0.07179917772715666
0.04225035758583795
0.021362709948794387
0.12361257404315536
0.5004504425984769
0.4630352057004701
0.015080429915305381
0.2719289632232774
0.30045742666480457
0.38741191407216563
0.08615995103416174
0.3754810942474948
0.04096377192133728
0.08538466787348567
0.21474262188289425
0.09610710368622137
0.19214165360852714
0.3826642500931333
0.05551932133892789
0.25362394362133517
0.25862014849576614
0.1300779211878476
0.35349031180127427
0.25478584179353564
0.4348780769295594
0.18692603938278832
0.006265518162190177
0.2627658856075862
0.03792034873332378
0.3698216369421388
0.005982021784352776
0.19080165812486818
0.057426210558390055
0.09986223578950996
0.267640183764122
0.047187152658948385
0.27061787720097163
0.3155116639641129
0.4765969055913693
0.23687411473351505
0.45652564181754723
0.2430899032481502
0.11853978557004179
0.3862423958331139
0.14367677303056522
0.35916401359514044
0.4621117219256479
0.03863446558811431
0.1860915197103026
0.07719543068952356
0.2939680947783901
0.15283216150933365
0.11722403758919021
0.005146272575768568
0.208901915172507
0.4051708253481057
0.011274223372468707
0.14186903630215777
0.013982334227869082
0.3739035641295903
0.04297961387420883
0.27292278143633397
0.20501617960918508
0.09899251913417255
0.2814068126079712
0.11872303345308792
0.27906062308921414
0.2638498212947166
0.2919234281265714
0.04148282031682015
0.10491473889787169
0.24719949496927074
0.31767478427256396
0.010748350698428166
0.29093153779580944
0.04665380781918687
0.4311636092380422
0.139183634654464
0.0451551045478052
0.22799105858699895
0.3979037152038349
0.1408467680519663
0.3878924240470244
0.12650349735489688
0.2691419621612434
0.0006468405096605868
0.2783618039354733
0.055813805426416785
0.1522619187124934
0.20222411153785874
0.07949200670288002
0.2859628871591737
0.27361728583372935
0.18747904366530008
0.020672117994561447
0.33108693608286016
0.008672262244112574
0.31398494901824314
0.03831187779430673
0.3217114049456007
0.03491869746595232
0.131463064694918
0.25857914044831126
0.02530616007173241
0.46897065235398483
0.42482340401773444
0.05157031450431237
0.02903129111039854
0.34775249771589223
0.43044828796952794
0.15233821154451607
0.2859490143078405
0.0888479818735735
0.01817706724824811
0.1271099056193801
0.3563619438497404
0.10530076903013136
0.2582547407631394
0.122511233696337
0.4054391561953537
0.09723373255527558
0.27682964308776625
0.203352018028875
0.017926605059186997
0.19794852155915346
0.4409701762196696
0.23185614541218727
0.131673858410024
0.3886406959429437
0.1305220797439247
0.4010632984131681
0.14574031346763267
0.11908255389496082
0.31564588331958393
0.4131847245480379
0.060220198651364444
0.26526227403128366
0.106016318423403
0.3601836783670288
0.34893798602136444
0.3771215646669982
0.07690914150626672
0.3165306131273338
0.0010135489981560554
0.19557578423950986
0.28856857885978754
0.21178223054503864
0.05770978358704779
0.4193324154600908
0.10642738848283226
0.008876696695414776
0.15216240684963894
0.10271939112120625
0.18078858862146754
0.18580775392448484
0.20638575159768008
0.44600652931574947
0.13812248807445782
0.14531652419985308
0.2815354809430785
0.17270255998456233
0.046381232245337085
0.07837178815604531
0.23293089115837332
0.16522504405906896
0.18122379096174365
0.2009578008633655
0.026503399412304632
0.28107157465831994
0.05527016698807002
0.38951509546697083
0.05868134916441233
0.3988578526992586
0.00465691838735823
0.12247619719655395
0.047478837150423524
0.023983631222991998
0.15567577076109435
0.03779216067539103
0.10515091109510717
0.33424441100757446
0.39292504401135525
0.17450526605188443
0.18151033865749874
0.36798439969394153
0.3144474698601157
0.11614539461306274
0.0587431412562777
0.32918269054029287
0.21866719064561266
0.2042252370190424
0.08001711293314484
0.26718740619157244
0.3239316520012014
0.42092191105865495
0.3359715874285345
0.38934618234161056
0.050355050366923754
0.13310163772259648
0.21894939898075158
0.08579777238164091
0.024362386499504673
0.0996412942927078
0.3820037038037939
0.09646974975504878
0.03449129601979754
0.011514737201280129
0.3927233359165719
0.23125358405934332
0.15780981515005968
0.41502441177852095
0.4759593834764185
0.2536657503835451
0.17536222188147188
0.2920960859239425
0.0373741812919957
0.25261072640192445
0.34763439092150844
0.11321289728814257
0.37184322587990964
0.2124192237414417
0.47034781446567764
0.045545836005322526
0.11092571074162651
0.0703213611623536
0.23749134075323
0.48070158919689665
0.3713158657544658
0.2539199303396505
0.28609254763310543
0.11114517500188649
0.08592278366502196
0.11898238880427743
0.1771467452605236
0.29922671153323743
0.005716740149318555
0.29848007052698916
0.24086771537114993
0.17100294809942035
0.1996842847580349
0.26807045495244025
0.13559248282530553
0.25436126837022066
0.35625620128274876
0.4360677069560713
0.19136245470478297
0.4982203632152948
0.34955905758442823
0.22784462545675818
0.3484356116367715
0.27959644046914267
0.41503866014486857
0.05369783580493245
0.3526837624328449
0.023281771837320338
0.0941055912216679
0.1417816425919239
0.1140211927994529
0.3270554954531029
0.0516481065653729
0.03932593947869119
0.2647432653906451
0.10613050766595987
0.09408050733817588
0.09880528209705321
0.3681885037325282
0.054152796727840374
0.3555818445634793
0.1393231356066922
0.3585733514392289
0.029390701637720718
0.22425784145649685
0.43388707930899656
0.29908535926674706
0.12230507852602746
0.4219842389596993
0.1924904929530879
0.1251205695985906
0.281729148758994
0.40128109536588474
0.37354956863430716
0.2552574499494102
0.13803723262647702
0.13028022141020074
0.19893329145604188
0.049726707790492417
0.15651890470271765
0.08620308451382207
0.2806228972193451
0.032304731623120066
0.4527764145701489
0.2610932947690979
0.10628566616433772
0.31465631409921946
0.023148731338688385
0.06124109063365472
0.01649231964695225
0.026330084888053214
0.03088038799705973
0.000485965482811104
0.21967624492615928
0.2495026168077158
0.05195091794850818
0.18514732945070914
0.025273665363004336
0.2670778521235668
0.12055127206525104
0.10571514183870506
0.34048097078218703
0.1316491868875319
0.1987016801199509
0.06381510576990199
0.27991715055862026
0.0014140100426665656
0.4770507211593368
0.2778573241073189
0.28524693171050114
0.24662263066159623
0.19884796560708604
0.2813946542733393
0.27441545315629967
0.1714176386019847
0.46560789977205513
0.1557014501336564
0.4041100175997377
0.33373945935146726
0.056884626199719034
0.4398973376448155
0.06832985297597169
0.09402096237476731
0.3459281126059376
0.24346847530102564
0.1414069938080717
0.3072556058905891
0.34881073563496523
0.4233605111377666
0.023737249238738285
0.15749069875538102
0.1251708644224409
0.04340910888032021
0.06334243127939797
0.2913809336207418
0.13051339057827507
0.03871356906770099
0.22537179577516347
0.20244365408822168
0.1974812265645497
0.4469695289759268
0.0348457096071271
0.27120080215316
0.14500525920626592
0.13709734371552276
0.12333241258498938
0.2796821462275817
0.00896499221393034
0.4640933322480114
0.18083314271402126
0.385907829796774
0.0443519332981438
0.36832336971140456
0.0999016874395238
0.33284643609352554
0.0535675926260042
0.1963845191895745
0.012120491908535575
0.013222520297636398
0.3731808163422007
0.44248826264030994
0.12643700739388639
0.05529389574745772
0.13105239577391462
0.3734227451664672
0.09589679560661216
0.05010713008939922
0.29728172994236995
0.4702472388629109
0.2889386980385871
0.4460820697804299
0.02356937808481058
0.08064129286747741
0.1681093521138649
0.06580802558140895
0.1207974898191423
0.35317215444938016
0.047907712077770996
0.003510446800430655
0.35503869767612967
0.08079550481417025
0.32037819013278174
0.12558675352681975
0.01938795462494202
0.03017670240637716
0.2798306890820721
0.06283478164961685
0.23707030238904872
0.43128434558645207
0.4390803284434498
0.2856586174388791
0.0509534390670423
0.2734537600387959
0.13119554040343995
0.14268002450169054
0.36941932503656194
0.3602921674297491
0.40736840917486516
0.3168234524241853
0.48544891030167453
0.32504683395329803
0.21152347980480238
0.13065700150944115
0.04735245950230462
0.30079244274113054
0.2644301661408111
0.044785680958151136
0.028909654030676933
0.2379426990816182
0.01604970672683006
0.3592606311389084
0.1061660693938265
0.37159430519089787
0.390345113815261
0.37415687628957706
0.1504143635365454
0.3790265094132244
0.02560015862427159
0.26595160124060896
0.06178370500396299
0.0038653499761690043
0.20254777852693906
0.25062860008042026
0.2575416535225089
0.09729502840910362
0.02403972201869848
0.08641220860355596
0.3413468653385271
0.2842666857639855
0.07728761439670402
0.004674881514302885
0.2535857015605628
0.13143498659280595
0.1313325285339627
0.09666891393085215
0.4498167112905675
0.13320494274080247
0.35969146907870847
0.24457728439929424
0.16528291548472276
0.012903961028436639
0.3514489550820061
0.14002146391620787
0.05290288276778204
0.332202764163473
0.38613528489359955
0.28013861686082425
0.03834817900201085
0.04832771172354514
0.02116113409744548
0.3471136097529569
0.3223545318821121
0.3042157710365263
0.3325532616429941
0.2682149965346038
0.0017669657747506886
0.29676108091483494
0.22149438951918737
0.392850765509005
0.11589638506244707
0.3578108907920315
0.0892536213453379
0.3543487650512191
0.07613153797934538
0.3050497924954109
0.020415594820807948
0.2070128375260387
0.0011694563059694637
0.008359949320506948
0.4103203829929012
0.018318521800615297
0.22137578020664853
0.39899565291233435
0.28248319179229586
0.016349034914673984
0.33009351908851664
0.011788653352892508
0.1625773762370216
0.38426195382528544
0.2674545233867038
0.26897788372247416
0.331965804111848
0.43398085854237256
0.2988796301734279
0.29067049209280227
0.03410409328432881
0.17473338455129542
0.13029753770286562
0.12746898942932777
0.05734472547622938
0.40846858937032776
0.10618003903203496
0.028250363552437912
0.007705714077634998
0.2626371777111824
0.11267540506911577
0.2541199952070052
0.0014884743381879592
0.04016244616303196
0.073362891859113
0.06739739584778401
0.36488802829031863
0.17040177915469548
0.011508184736660314
0.45499371912437814
0.029342776313326054
0.16653438429662565
0.389177210672128
0.0018787948684196357
0.0953523528795314
0.02996295615601211
0.41660509148158986
0.37961129387019016
0.047534477009637144
0.03914488731867122
0.04783708067421866
0.09947017735358787
0.18191010187548584
0.2785119624794325
0.06698077811264709
0.41437526991917795
0.24924589972708722
0.18265484810071425
0.049443070130895925
0.0543742477674072
0.18474850490691458
0.2243586303903275
0.34922215449812144
0.0746767308666896
0.1568955785507665
0.25390280848203184
0.2877490424936008
0.10025245953242383
0.33181272599669187
0.09052170940981158
0.1818770803029581
0.42088731179328714
0.13158597551696574
0.2679892935901021
0.015294480110508274
0.49234744591866786
0.15950097441139852
0.4748507258194239
0.2987966602738204
0.10680088674712644
0.3816128079190497
0.3171535206829194
0.2763291523879287
0.15632254742386884
0.11099492366808003
0.11855120447912706
0.0265907594654311
0.3270827931116487
0.21367426934420775
0.18481506744266993
0.0005864814283237571
0.06450716499356635
0.02255455819132144
0.33469402354775696
0.05936833551364523
0.16868936656957845
0.2765303747881623
0.030764369512192205
0.42850129778959567
0.0898722387014255
0.36514413972032106
0.3281780123844919
0.1278058033606638
0.030274355179904303
0.3538640888669926
0.33255511871903687
0.09796336155259984
0.005005732606830834
0.07278187627971296
0.0520144181991675
0.046182122663601326
0.35929885950435836
0.055987944536667236
0.26243646058131304
0.1156614829491076
0.4018448584505838
0.10699666478887303
0.3515955682024017
0.08029695540534669
0.33421240284690323
0.492397236451304
0.021079460593349416
0.09484652155336641
0.1277006347860805
0.046246819271563745
0.3276848201165322
0.14134040355901398
0.27592423356214013
0.302741776610398
0.02588748246957552
0.22904658599081432
0.09672513162901591
0.41839697515816493
0.23970731138211268
0.13029188928203295
0.13120183581738984
0.18730451917064425
0.0814386738528931
0.12481859530976905
0.08822533735071633
0.206719127428194
0.16978567283370913
0.013560787865495538
0.42214732449109416
0.4501348020953664
0.07772784911494482
0.363247133509175
0.20447675455098352
0.21039411341844674
0.284063832054723
0.16537332186243592
0.3240831859212918
0.09583950102080441
0.07767778443646818
0.43278471305843336
0.141505430482155
0.44981881435367177
0.042277404288139725
0.05184434505849235
0.26893460112054435
0.0016132814171491256
0.14015371181906006
0.27715307575965603
0.03570603127647055
0.1562112290404256
0.17018515044182467
0.12734022469703338
0.348244295499117
0.14672457722159074
0.38855254044760784
0.40065003149373163
0.23384920952278357
0.09579898031896936
0.1638600791766051
0.374378002855489
0.038289695258222047
0.39036978091104724
0.0651320441554891
0.07918960095370306
0.27045128241916877
0.40044525259708297
0.45825497814174776
0.48993881574890535
0.015245078457369847
0.015604917596968512
0.21468756005106104
0.3165035934206802
0.1745651397909933
0.3788886109639995
0.17695475834549815
0.32800364484239636
0.32082970724476534
0.31222217761512994
0.36701702873953507
0.0750428126822712
0.12291128279167438
0.06701688972003418
0.49625128286298564
0.07731876585502627
0.14104576865165727
0.0806230951411638
0.16022879655033218
0.05288532414702827
0.3981195044087037
0.18508568978056122
0.026404090732562512
0.009130268359900344
0.20700184039476147
0.029004769132045985
0.49074278985185055
0.1344098113587193
0.40561219703962115
0.2064116576556995
0.1150642708886222
0.46602137598322146
0.4488826039493794
0.16436362315052513
0.2878571217389271
0.18221958741735467
0.07524436400442622
0.07836095873139981
0.3661425103206533
0.08210122821409378
0.12777822390947444
0.42140344461398627
0.05610504798155155
0.3115950303584211
0.007040493135081629
0.13067121523145
0.027109855808402653
0.430226198312466
0.22316635898520795
0.3756872101007115
0.4333200113870174
0.42532189541837434
0.06644404491841135
0.09523988060945549
0.08972771299502794
0.015073395077170898
0.04210048393297577
0.3324720956065881
0.2926914179649243
0.48539329684845317
0.41825875924093936
0.13475081682175521
0.02163705547179089
0.16096740788785624
0.38353957195486654
0.14027830016698734
0.19577725812778105
0.25629880795241344
0.49326000459030056
0.4905747364941875
0.3696848096870365
0.05361165740226535
0.3856705134376285
0.052143567864346624
0.4150546144071518
0.440181373729084
0.19470070594582642
0.4641150872312552
0.10352431306765862
0.043566386207154244
0.1678537806093633
0.342781614973862
0.2854701356438208
0.45883407789684927
0.1794781115454699
0.11329343442371731
0.27787731138058497
0.32216835389436654
0.006653815205504509
0.3190990030710788
0.32141426986268734
0.09025651804279781
0.06225946173966141
0.1288091164917202
0.04324956761245299
0.17627495327939052
0.03702498429561163
0.335568507353716
0.45173035339383005
0.03143703969382042
0.14136694205659428
0.4044210866103795
0.06996593803812218
0.3257919076141177
0.14715831503943103
0.1071823144692123
0.15490965117973512
0.14301117674891098
0.05694525497435483
0.35206392680373855
0.4057428147608926
0.3414218484837588
0.06595106573196652
0.23823614174303634
0.1411478980881625
0.3981898601180033
0.2642724404352519
0.11327548713405258
0.14290475299680402
0.02650796159464578
0.24381407274481265
0.32608192384490986
0.026878266447599934
0.2851939145073774
0.05066506385564671
0.1079605757530743
0.4066072152346293
0.2924537423185791
0.4479087843091597
0.09884402194271737
0.3323576447885067
0.06629071645438706
0.13596150101837806
0.3237596751446068
0.08561381761066715
0.270329782754454
0.014570920137675577
0.1808873221138406
0.13948744700470123
0.19999387725451656
0.399125958732876
0.07923825088597405
0.021718407861476004
0.15289106397597518
0.03139829664413257
0.4704200548455498
0.2780334860229358
0.08675062207075404
0.18090032622282745
0.047649131160978436
0.1711250924608097
0.4261359942548352
0.20130496864219385
0.10026485351967458
0.08797354530073768
0.06691368096054187
0.33701417420995783
0.08438787920995656
0.4300473060282064
0.18217921463409453
0.10208504682832036
0.0968526288301599
0.4497485443008275
0.037611231679045926
0.265302081721497
0.13557905933367048
0.41558865358963926
0.1811898946528813
0.1321217026297512
0.051379399454396874
0.1302317590320305
0.34733893451677106
0.2694985353969828
0.05868453513036342
0.21591292165126075
0.2807733152758687
0.14613831193601823
0.3939736396042239
0.4048362010776961
0.21520556997568419
0.2641395709156125
0.23888582149952267
0.007818438764691085
0.2725238566322869
0.31329673614973397
0.10143638443726197
0.13018905691939597
0.4610941788925693
0.1973692339669497
0.043497973473984465
0.2979681167939507
0.17069575709436133
0.16883900541722702
0.44977121448501284
0.33081390134334354
0.3576097316856574
0.10142865665126231
0.41504356214923227
0.07122502606557368
0.13608121148232663
0.2483324864351748
0.15425359754216242
0.2271606313701048
0.010303867608929
0.18190484547090735
0.2699109403690052
0.18183080491456338
0.05410134141358373
0.3186612582556923
0.4257258733710181
0.22796268610261536
0.20514932639093186
0.36498261957134015
0.15863228076637814
0.32296998583287156
0.11008946833656047
0.3446282043515102
0.36350440839227854
0.37306290364354794
0.1495837269944931
0.19893754789606305
0.076176431747351
0.36115023699625254
0.017190437807800187
0.24815886598707912
0.11636934312166897
0.19348472416636053
0.2857489398582549
0.24887143689386976
0.31176242654752007
0.03710762188237398
0.42466298636275934
0.18343642290449275
0.09801779423382434
0.19629079321315104
0.3742089838432482
0.08210926048211638
0.013216666505133683
0.21431738343682424
0.23404259879748238
0.37057507227187086
0.42103697405891355
0.04056734490079977
0.29142250536617414
0.12071360526460635
0.04766907134503221
0.18520112646057726
0.27817274838131817
0.15591227579735664
0.1206819458051355
0.4215503248668101
0.4839597616859207
0.20949004311803107
0.2509494190294249
0.14785525779908856
0.19611196713090545
0.3828840988858376
0.020756700328841436
0.3624076391313496
0.23508039056553268
0.05794092655780048
0.08328411097762863
0.3905749440872991
0.12531874818521138
0.414726155945713
0.5280963532892718
0.40522996081392926
0.33538320435624414
0.09172306356389283
0.06546007852825292
0.0931808988697822
0.24415395576850543
0.4293638739369572
0.06080992884684239
0.2988638991165363
0.46479875904211343
0.10829082626996499
0.4960801569864064
0.27275118561853995
0.3024512235722146
0.28417276078166037
0.04297057006989592
0.4529161186550053
0.05547659968783641
0.12747370583905612
0.4376755073405728
0.20247613625164848
0.034654896801863906
0.3280156538601602
0.48829808236065775
0.10823922554116112
0.01554920855787936
0.45027883379277484
0.46377492524520014
0.12893476432455112
0.4278998983522784
0.16123346318204362
0.3905440371534553
0.0011860808535644862
0.09026867120588565
0.24601561750152645
0.009212741992405363
0.2193538455492096
0.45609983703979545
0.18279946982791218
0.02304817803645264
0.36630875014218023
0.34783642593961694
0.09175811955647509
0.42439102641903004
0.42573843396358163
0.10300815822473722
0.14992782033734198
0.07703090460497998
0.13105679574433432
0.15446060450295834
0.09742836658707886
0.18093279412573854
0.21617365595698998
0.01801996128069451
0.3086039771355523
0.3603519695003291
0.1135443682811153
0.4547465399371251
0.04646754594701338
0.3589161472169588
0.013722088686554498
0.4051221739443415
0.5034979005450954
0.3528352863744234
0.172040516058807
0.43121616556276265
0.252794326166681
0.02188748046307817
0.09050533076435473
0.06447261155301841
0.007994109538444675
0.1200699220811301
0.31187712044221355
0.01726098856526637
0.2172386920135033
0.17297596864342987
0.022192333195088083
0.3498505538256648
0.252607733922179
0.33655019737374303
0.07828383477427804
0.27699624044996807
0.4102043245263153
0.11392313194903733
0.1231762015053016
0.4299088431857912
0.2719740310719698
0.011601446673673722
0.38638265509416336
0.08467945995037865
0.227167748443161
0.08562682766774124
0.46664587420156606
0.06158615955229397
0.20322655481530524
0.3200741804385526
0.061058767211537045
0.5023322051511315
0.4188223392415763
0.3494797181829697
0.34644323748957934
0.2345606698890122
0.45434528506984573
0.34357596624561065
0.11840834100512276
0.11437383205564215
0.3557475011224422
0.022083992547233183
0.09752220240764788
0.11069736295749356
0.2787813175598637
0.46359686334437755
0.19134110183023276
0.17895856176591732
0.42643994947667935
0.47201228683645324
0.15375287807469767
0.07934402922914693
0.05114213177754101
0.27013812239434154
0.016416859328716876
0.2894865495932877
0.1964480672222901
0.2332646861350744
0.16412861445337712
0.12242274557364405
0.14520986415724843
0.38224582870647
0.001601337994100013
0.11998942831391128
0.3983184817224007
0.2864920550900087
0.15361153954546217
0.15435134541605613
0.3600509318029118
0.03750055448245951
0.11529390383888179
0.5027393370012305
0.061844514543428646
0.18217456481335134
0.3733831704546761
0.08942844417611882
0.10267970346751772
0.03029239435542579
0.14096753568370257
0.15914400077661114
0.09583692345939498
0.3727753511294887
0.07585123033827598
0.2275772842952916
0.36295955746231773
0.0008241537394874511
0.09105310795848677
0.3660364391716576
0.17412611543811957
0.31189476429500124
0.48727211616637106
0.24420241777601961
0.335392060190652
0.04290553683821401
0.35446646087256956
0.37247877548862324
0.4559050348768153
0.09438194211267768
0.32931252171811554
0.01679371389339729
0.38797581200871833
0.19666063307218462
0.35084694512970577
0.14045786171983513
0.4087725408902878
0.4721873368847513
0.01686866116808013
0.34832234001388895
0.33743829843362466
0.38167208271725284
0.3812454917543432
0.1200056100749799
0.2618263670670969
0.28936911704629115
0.38229698439280346
0.11673377324614123
0.2604629449255157
0.37093347795696524
0.13462202427468134
0.06466657523413895
0.3825863358328443
0.12168154037716719
0.2923711497222481
0.2981142880498357
0.1823803771033095
0.019592194615765005
0.3743105214634233
0.22310529407774093
0.3773989013105771
0.09752421832104084
0.26923689522403715
0.07891423675679694
0.19260585450258358
0.23423995415710241
0.1495089505801855
0.4061785367482013
0.23854534659613857
0.1395839210623879
0.4003449086339654
0.07965523174065879
0.09705558568228967
0.16922709760726226
0.040065790560173536
0.05042463787462302
0.25165969762287044
0.41465091931303144
0.02590500243963989
0.17889458111327544
0.35723175331034157
0.05227621904333157
0.26648140800621817
0.20406768864255628
0.009523267054823394
0.08731630845719664
0.3240290984878414
0.11099746655396169
0.25600124356784026
0.3162474203020752
0.008861274769129228
0.20808357838967514
0.04940855208892311
0.2389313686707202
0.11260862468088427
0.1179791579334039
0.09261313609546773
0.053186402483380635
0.08092762710735657
0.06994629378531603
0.4241313669234856
0.21455107967731876
0.3792573200667243
0.17283596038064447
0.34854949100761684
0.38613771386791707
0.0580370069861569
0.35003903642926315
0.25221542899235033
0.07259644237242793
0.47505612647897133
0.11250190115651612
0.12693183582956705
0.17197962221552823
0.18572553078188567
0.17341386421363245
0.44978789675873254
0.3941198808028416
0.23795605839683476
0.14100062068418664
0.167522050260604
0.2768891664659539
0.1213834007960324
0.3782046504093556
0.09527649227970675
0.018303888216136367
0.2743721687599153
0.05073185825007022
0.38320734219163416
0.1336879978527397
0.009985641072975102
0.1428371073884176
0.11054756108924856
0.37457941837931674
0.17524185392034097
0.3846707912843951
0.19977111744562925
0.27444803917117244
0.44906995238070674
0.0579820417172059
0.31335377894901933
0.4318503164198551
0.0302217960096449
0.35358031739273854
0.15277909200281675
0.25210747688673846
0.34442769150101976
0.2917317143816065
0.2880059279992181
0.12905979688548952
0.12819450743229568
0.4051762412748296
0.07605806554584181
0.04600827793431171
0.18292825643053537
0.0825529845192646
0.07016591230763988
0.21534132391172772
0.09818615617580505
0.3798101615302304
0.2577058053307117
0.3741350005170124
0.4422422806813022
0.03610984808353187
0.12016647464882657
0.0009659169934607782
0.19520818383366806
0.08922327583899105
0.20079043053685694
0.052082813543724606
0.15060003814676173
0.3728581117392494
0.22549693609693913
0.2204952324799844
0.09668565434932129
0.052650808920883134
0.21231100242577153
0.3281177780436648
0.19866626312669491
0.346569237924361
0.19374007015032813
0.17332258739288917
0.3625918402707773
0.19318243400165128
0.288703967132671
0.3497817597160588
0.07877258682071833
0.1925609910463794
0.10905264550262615
0.43089935574450766
0.1331313275225584
0.4947774859306654
0.16227949488876803
0.4197207340075352
0.14246068375851711
0.07611335534111403
0.11061049571098683
0.004979725982079267
0.2868841780554176
0.24148681971492852
0.16624770068763947
0.33446363087467507
0.14136723592731631
0.07705341497523581
0.10540546212825712
0.13283210662821246
0.15787143534672954
0.013683798134311934
0.39005973984075537
0.3675155684646103
0.48633370607183596
0.2260052962327058
0.2908211579195919
0.4772147366632221
0.33443590946866036
0.39646559955645644
0.12862982202161882
0.3551309896395906
0.07637565779071531
0.29765664722955343
0.051184638897030364
0.45324418602932376
0.20121549346757978
0.40009451346730773
0.19605576073194836
0.024754254645631028
0.2121785274231297
0.484444501451796
0.3741919298744668
0.35649402583541895
0.39334176314130254
0.31535162886190476
0.31598112056967603
0.25594954430360983
0.26124064597686797
0.1355111673262417
0.032215719258652444
0.1432146482930528
0.17409433837721125
0.2591327194493857
0.2142720395798401
0.02436916899530882
0.28477221471026826
0.3699665673100971
0.12021916035554656
0.09199611470790056
0.3672896383268481
0.12100920435573492
0.2130460003012232
0.42039401078903865
0.39506609671257154
0.1874414106916685
0.2596689819909673
0.3135912782851651
0.2663863070074584
0.06437784255892887
0.07042703403674344
0.18756128155037322
0.3074412206397518
0.10607186429238356
0.09683788047655524
0.38405318339102773
0.0692256925917921
0.20850230773639672
0.2706736213303125
0.3736515863833984
0.06926559440421785
0.37628461911974176
0.26582293454554395
0.4345946891553849
0.025299817592453158
0.25401931194809624
0.09771978999692257
0.4574152690849186
0.36984392178692116
0.1629668170250888
0.01866071271691188
0.1707515525642034
0.06964320210233484
0.07178303644236889
0.22109303858107215
0.02954174643479487
0.21722863097327666
0.07890978720259642
0.22357982976074794
0.09698434241626222
0.21464952687598787
0.0896109992402756
0.060083294412001685
0.3672164796069278
0.014021858404470748
0.30925369072819475
0.3084084499296524
0.227364586827444
0.0736528242292356
0.15013603008707577
0.4434251640854948
0.08884922965423031
0.07718218217669386
0.4359453113800594
0.2552147097218748
0.09818176178097791
0.36133868222827137
0.22227453642625056
0.007616538443724977
0.040853561143924265
0.02230570750621664
0.3083691335010805
0.17603140516448787
0.42637398297930224
0.37712800856609496
0.0540520165564479
0.13844449666384884
0.026287804284669192
0.13497229398320884
0.10010158919319498
0.47983289081682867
0.33179289586953015
0.3060525960699856
0.1125739381434482
0.053663293974879726
0.19845739349476474
0.2764702566739017
0.15470903014385481
0.023123995226656473
0.1378621414061146
0.3578212154728443
0.3140244772361721
0.10876566487935484
0.00944394028242246
0.07919740856415756
0.2677739857403144
0.4853856681878767
0.1781577487256464
0.47817001196785847
0.13805914735462008
0.1781944679700383
0.36448813680763953
0.38780381022012267
0.42672485934799237
0.10178208177636335
0.1676071519850022
0.11002280653915432
0.446577133061645
0.24803538094979444
0.20900036432488028
0.42741253425477255
0.12322412824444091
0.043261667219686294
0.14581824160816162
0.47325007351819864
0.04101257848401437
0.20706144678484414
0.3542901393371512
0.3758834838149191
0.2621733529039708
0.15343074466530782
0.09152486382982357
0.43638864542968175
0.08185146796342684
0.2671056040745397
0.41886461150953147
0.4551164803594697
0.14514636610288567
0.127478271964666
0.40321176473267706
0.26509605785491996
0.1855684396917232
0.4321345715135039
0.24683420962998087
0.299540415000207
0.43023587672132296
0.031234159539755342
0.21539810739016946
0.019603706469392437
0.41073569925281805
0.2705601934982464
0.016880336504737668
0.09621101235664445
0.008357542273893936
0.11245144149060671
0.07590398821340014
0.13147653791385663
0.06221508603519016
0.1139214413875706
0.21947040361112802
0.4258132497172889
0.05053101931868161
0.05303851664661362
0.03266578531562859
0.23924419404315905
0.07741515892467875
0.08480012784225421
0.14386722979373476
0.0805641794118606
0.17975307021394785
0.029428724247477663
0.059409185477473495
0.01632415795289829
0.04701778132951079
0.3217071947023746
0.3363218851880362
0.05597873540794326
0.052759340575586657
0.04241349307063938
0.06114725011772796
0.19326246758923138
0.03918723547215263
0.13718639349766204
0.044739724748210884
0.05892618215270019
0.3275316061509859
0.1522870995898749
0.20930037117058597
0.1775145401426877
0.4406324180314126
0.11082743918675464
0.059093713059256966
0.00463428543610229
0.05623613792287863
0.16404021057258683
0.00634343351652056
0.4347622791313072
0.012669161218919353
0.13670262732181263
0.3978766964209469
0.007986865097701547
0.40209622032309195
0.13958545975887493
0.3485862008952507
0.30445266004953103
0.3061463547167305
0.22497338747365647
0.34250223312906236
0.20052554547527332
0.12213983061512648
0.2708473893799004
0.4513489269211603
0.2324996766166982
0.2771290573315048
0.025780527220195547
0.1475570280699138
0.08962193964266413
0.08966670809573328
0.3338394663189165
0.41515751265844325
0.004334363496213307
0.1337398186797575
0.37476458440051064
0.15617471059190427
0.40946673829301095
0.20187863569493683
0.12740233469493945
0.3953846471033886
0.0034407296575217385
0.06757371338511498
0.07504664731370483
0.18113680081628167
0.16948925168294612
0.19075246615697797
0.4016539860060411
0.3228317546941474
0.01844877946803265
0.12934632796247145
0.12771617900265986
0.22415443402494878
0.06170752028151594
0.12041677585175478
0.09389310484945605
0.15554937237723906
0.15257024602050617
0.07897968230597154
0.16142113445564082
0.16245187831547897
0.3834174385475396
0.019886284966830342
0.002019947235676056
0.28131541741013605
0.2451259379418614
0.08083280672564695
0.07544661708116199
0.02019737585631616
0.13407883698637105
0.20119799066343977
0.23998795839615156
0.12525118768970533
0.06956141367351117
0.11551778823298249
0.26592348915628083
0.09410672659638178
0.2836158620532717
0.3881165070471335
0.4396051092870491
0.45600988243660356
0.24572869305168213
0.3982421775350118
0.4679666009475862
0.07505002180309485
0.260049630804129
0.26281673721650145
0.24071101521341473
0.03180661936596088
0.2983093839224304
0.38729797273986033
0.1933834347944171
0.018670707747720356
0.14309496169085145
0.14330674403853058
0.05225477271713355
0.02543078513466781
0.18223357880128807
0.2659022672789943
0.17003128780179438
0.41160990761601973
0.37378492913049044
0.10925751203679618
0.03182156251753974
0.32298100645509675
0.044357228633817136
0.25402098129955325
0.3211775801413422
0.27984211534484227
0.060169092947964166
0.053058442173955236
0.1562359046012137
0.008375318692263786
0.4814889074010025
0.2451559065977228
0.11457837047206233
0.048098888923837776
0.2591253024289259
0.2503652811911382
0.13039367722695278
0.4727543762408191
0.3269247018672316
0.3436867428650567
0.03268875921007114
0.46134487573681354
0.23813782650181511
0.299847189303253
0.04751700873205277
0.3656714629870229
0.17541177813236308
0.3571620374190731
0.20058475642429988
0.04628967741972841
0.3800521144679182
0.14930010763472554
0.0716882006157047
0.018187208646950306
0.42942405928780814
0.3693990030958799
0.340326027108087
0.28034488015761777
0.3874659825999931
0.16495288256467153
0.17412828894610802
0.282447637649751
0.14586250985958232
0.4018614909753027
0.14292443794968113
0.45460069197452724
0.12231444143299182
0.042469735722039124
0.3766973164091018
0.1626585782125391
0.263091832863919
0.35368736741871387
0.43303895994316494
0.07766064981080291
0.2266067870668133
0.2099531106708857
0.4542442205836342
0.33035401367702916
0.13307554935157137
0.04335288661193408
0.2281997400476445
0.431589254200023
0.11793255141219418
0.1608308977262375
0.33057689877446284
0.29414358851152844
0.3405763620420825
0.5122322883696433
0.2994772149113173
0.2413568103525447
0.2977341527526062
0.33829078993245054
0.08120981871880072
0.38752959995582936
0.33511270963433765
0.05116050504859008
0.4435944056370762
0.3044637700929628
0.20993951211985937
0.02768567973687986
0.141044629263567
0.3726199534243249
0.2629703110964526
0.14079505499349576
0.14599859261816836
0.019275409754389693
0.31581452146171635
0.2209095209756945
0.3826966188194538
0.27909935727684276
0.2559813282681774
0.44198753212229647
0.09827046803252135
0.030553072228036434
0.031238888466623725
0.3307131545830542
0.3675797914820774
0.3976620828903976
0.14867514140577495
0.04982356727765529
0.26050816575161795
0.19249868206609164
0.1351958183629769
0.4678144995694349
0.1792782438711621
0.2524710464696177
0.3382497290447252
0.22664880022278489
0.15126779746539612
0.281964378706036
0.10353468946139785
0.1844784605793628
0.040103722230832556
0.3400446173775803
0.11505387105700407
0.1257232585686408
0.2817896833437892
0.08151335755642083
0.37198442992897696
0.4076325544369889
0.23146186559687792
0.43904837017362036
0.13385096122590462
0.07712736150997054
0.45827249690907984
0.008344091028663826
0.4696350287395452
0.032492005340355186
0.35056246731219926
0.1433163065095274
0.42608075979434346
0.043481959058067704
0.15351411159567419
0.07376252452889774
0.3806732010772544
0.2764393248625187
0.005561389210355759
0.009826620955847987
0.051395840820486975
0.32029555352547845
0.11315274363796762
0.0625605951421839
0.03354770396024831
0.27161369515065514
0.43854817366396603
0.24698255204702194
0.07283696346250133
0.20628559376443592
0.3140513537154296
0.24603425377796415
0.1043476705336873
0.020258310580394467
0.004529933428644381
0.28629486653986974
0.4652995382450006
0.4112217088269361
0.17894652790092816
0.15915062338959649
0.30081556744113885
0.16318878407719842
0.16495567300758063
0.35649628597160754
0.37360328006455
0.0029851044255322415
0.02223869618098735
0.14662583669869036
0.06906386093991197
0.1148417287588908
0.1367275730439676
0.34127458701267993
0.011237399800124543
0.17509503536802545
0.04425358492261576
0.02857447704848664
0.4059837767327022
0.42096896088059177
0.05068487384725209
0.22414041067858065
0.3102791606085696
0.11909176339806958
0.029294156657972904
0.39490600658287706
0.4270788233161818
0.41916303215075423
0.12692599497036994
0.19502583244444774
0.08802009596853527
0.15793137554077347
0.1786781857936344
0.3689904396478198
0.20127803377768008
0.029843363802339387
0.067140111887298
0.046381603437580826
0.25230959232032646
0.03947386074898491
0.1144258599058338
0.1549729664319317
0.10669292749762645
0.07220694216017094
0.48308022448001214
0.024694380169564
0.4180361744554094
0.20570317529589635
0.05681317341862615
0.07122447230030661
0.14734135659309378
0.02625094938998099
0.4378089570671137
0.09360892300061623
0.04811794413927764
0.11466458488115883
0.03766362637969034
0.18675571661743937
0.04590096034870179
0.05214542907807013
0.21211045061986228
0.06444018923166349
0.3614406890946062
0.05383651851062764
0.13702253252828747
0.3738502211535911
0.04806258298644009
0.3655953057822529
0.25884967283818616
0.08263085881613003
0.3398271338666758
0.482067875233301
0.19916092593915974
0.08847415664238903
0.08132277711023596
0.318501882175013
0.418047240614854
0.03358237156287455
0.017345238170729138
0.31417132914758283
0.2765480369129967
0.3993140779884848
0.044516065754111524
0.2800193420994904
0.011581765888545799
0.3397279671001773
0.3401388387644139
0.2811941374110319
0.43918904767040023
0.15516054497425522
0.31447927053887154
0.30196024486643525
0.1539011251685515
0.2774195351018275
0.3021915565381042
0.0036857422689247246
0.2711330927482923
0.11922273082098807
0.36966645173100793
0.3702337279227912
0.34966496729535107
0.0603425716778628
0.12713569037193004
0.273109025196628
0.3240206642547772
0.026306132813095788
0.1622790283561204
0.1866274436640684
0.1481477337455474
0.09747714399135994
0.05207923161377356
0.055970572998211184
0.06951726120895152
0.0036467448024489705
0.2632026907252733
0.09107161761992481
0.06003681166610498
0.2971853235057046
0.07139405835127782
0.274850717110247
0.3160088469692295
0.2729001290736211
0.059167646612300576
0.09285774149759511
0.15440010927355757
0.1692526065438472
0.2695359995945301
0.17625080113054903
0.06896431146617157
0.06512441370023174
0.2919587104265857
0.24134997779918882
0.02933492609944408
0.10559054076508041
0.006355843216259652
0.39223125823481286
0.03618549611965476
0.4855481037427373
0.05630701696911775
0.193257893768713
0.0911236390897974
0.3022436116906089
0.2765409836752772
0.00979983981803161
0.1563739374729122
0.1048337435967562
0.1285504583514826
0.3283367808173059
0.2580423917284468
0.2536177977649058
0.03220792723969223
0.007653007243609334
0.2661073293543967
0.29027107807865205
0.0034503918152895647
0.27872135440220575
0.21928806355381747
0.0534863022218612
0.0578530627242402
0.3376436326841642
0.35907891313328416
0.1607949317980039
0.2948571440227299
0.02122343684116831
0.22942422120584186
0.1638278687710679
0.3471358628161055
0.39505483533941216
0.47285488090768174
0.05990843693519724
0.09690781137863812
0.015565343609575982
0.031027132291349145
0.21867086586854073
0.005046030607429508
0.49974256715873594
0.26639465289659064
0.18345637262179348
0.507775691936691
0.07653627430166907
0.019664554734117268
0.03671031606980848
0.4743191095008542
0.05922084583326731
0.39340323342707445
0.17178969778091682
0.0019274364185039375
0.23763476338372685
0.04166491189672973
0.4227753559575833
0.17156777991979147
0.31569820658109826
0.22192968433296822
0.3623027440479538
0.2060719436203053
0.389207722335588
0.3789980048496183
0.3938806806423869
0.060125896293623964
0.0680827236163665
0.2501289783985243
0.14987255395107346
0.11838864538235713
0.3489063716400833
0.1627835914232013
0.12336905466453038
0.3838370063092577
0.10282787750113967
0.15872572545860095
0.09997547730698375
0.39311319919083176
0.413811009440076
0.10267488930882554
0.03875892958013796
0.02634127401076558
0.1825517310199123
0.0731652671698403
0.4293070262738986
0.19999293461071366
0.15453430915625596
0.04457419968999704
0.2674811867377982
0.26434306344147446
0.1640994973583256
0.2799908748634393
0.0694719109711853
0.08122973656502401
0.027694469665150864
0.12808418278801073
0.07557417104154893
0.45021859666539177
0.06248508816975315
0.1625869840585752
0.437507079856257
0.21301421332683707
0.06990533750231792
0.03619657944071102
0.3947453812372762
0.087171545192629
0.4004646486479411
0.23237736732337694
0.45744799901519284
0.36763454040579713
0.18439702274827638
0.041592127952144634
0.07269724931774489
0.12861287489566225
0.08696765721853268
0.19248009283301037
0.09814262370032711
0.04117782201827581
0.06245633379441125
0.0243150964747104
0.033332516141075665
0.14386165145753366
0.13949280685455986
0.16114296067533174
0.15149307732120665
0.06602297825131767
0.3449847280406494
0.3503657679250971
0.4480527161424604
0.04901623892585149
0.10973504074708383
0.07888887012778725
0.13020474289833542
0.21706148647840565
0.25340340854837884
0.021195115455351903
0.33055268044754393
0.13849157649722185
0.41759187966586087
0.31586388995951153
0.24704584431361418
0.19020561679584777
0.2567775737874953
0.20465387708269625
0.18362071174445663
0.3511665253726521
0.16310939783417108
0.1195994044341865
0.11212712010504168
0.0006107979318492869
0.012430740147886775
0.10128756245208678
0.12637111846802726
0.2851904453664715
0.010037413364980775
0.038196897618022564
0.22371540971321577
0.2077473959676509
0.06635423411828086
0.10162154012080764
0.14965109848169145
0.070709864841388
0.12158579214881546
0.48879035547117994
0.13757763929353614
0.0763091590231945
0.1470561782731704
0.0023142070613527033
0.16244817515028304
0.3301241236987895
0.2536887661157301
0.14706538442909567
0.29411436999032947
0.2666173653601858
0.38912849255075255
0.06731978003416034
0.11901392740645877
0.46239641173094315
0.2915877022345858
0.005274694272948327
0.07312681713324358
0.15207481550949523
0.42705372966035665
0.1633723079670615
0.23536297070838247
0.17383380418046449
0.10385061732070235
0.002487018302062759
0.033281141853242914
0.4067318077309674
0.31806680159540396
0.1497736811922772
0.09278042812225729
0.12059231993341603
0.20451304285085004
0.25803968081988854
0.0027717035425276677
0.44323210070662816
0.22106549697679717
0.059108350538036245
0.40145739169984146
0.4274928290971468
0.15556110999644943
0.31885344211622774
0.26537535936538476
0.30430803917445276
0.4527959331278056
0.27368728540104664
0.026288141721849876
0.020014503072831008
0.14038138146471524
0.046734941601271465
0.42691928729549117
0.07844521297270261
0.43013425335363525
0.2995025822726261
0.3141405550616959
0.3905056221796043
0.19314566762618138
0.058485731888771486
0.4574340176980194
0.24721555679626533
0.14523558193148828
0.12082870969705965
0.14116228734253117
0.06970247591987505
0.09172010262774255
0.3234743774267157
0.3790024109204107
0.3566425820908902
0.0767922883020735
0.05660482489889666
0.1717845940248027
0.10950256081561567
0.29981015755126594
0.36722800612191314
0.12351544850808355
0.1632867394117588
0.2703171976690273
0.13486198774224065
0.41800244240063456
0.06367460058982154
0.10002461202458306
0.1118674577060954
0.23932252641705792
0.15497819259058643
0.22506741528625174
0.1703530808267659
0.069607935474704
0.18671376433440579
0.2554619831803052
0.332683126503711
0.1503088049348804
0.21241404621491639
0.24269751067038633
0.4233957474551667
0.2859518527501396
0.22124991727916088
0.03573640331328963
0.20303973725797678
0.05139644698558899
0.018533571295347696
0.05644930732205133
0.04394301602250219
0.31080651061183906
0.16222388789371536
0.093252202123315
0.07600866421499253
0.11407068666944022
0.41698196774201873
0.2725195125405947
0.44568624241492644
0.1568265129554432
0.08371500013519606
0.26856877445009275
0.30815870810126733
0.06730856639250288
0.031001907979711495
0.08071578434028898
0.22746395736399588
0.2830699208815826
0.4626593288916622
0.2903033558623181
0.3078158357035959
0.2867137872991233
0.01614070744674819
0.4393470389526267
0.44354726339920303
0.33410284579083854
0.35154993671985574
0.37598796033331683
0.10411854420775037
0.2943904969110546
0.04480846722138035
0.36722342043580114
0.4438925010917109
0.25971354660313983
0.3601676050127766
0.2050131050144295
0.4307346133679168
0.17938453356491785
0.026747604531967114
0.3424329587011135
0.11501220887798315
0.28479095547265215
0.25596608108307783
0.018707021523078293
0.2904093119566646
0.18984374640432095
0.008847583416975878
0.26221451624778364
0.01809149962760083
0.08749152816525997
0.03281543636433443
0.25948855599023185
0.19119851457243303
0.07416763309452454
0.04181664968697532
0.07885564612660555
0.15012368477836732
0.1643700216341983
0.18378209907707188
0.07796586401652371
0.3400455678813533
0.29944155405858086
0.45770824135319443
0.30482873279569445
0.2510098073546999
0.07929872579602856
0.44101720417171264
0.3705460073755586
0.010941034069982713
0.3035690848738147
0.3013661601365645
0.44588453609034995
0.213643543674555
0.4631312880732935
0.2803964682931589
0.08822143855495923
0.3609710847001476
0.025136157956863376
0.14683027616734032
0.26375767338717593
0.1440065340926284
0.07934841268854907
0.11411891478731663
0.28588342721482113
0.03495515334420201
0.0745631208313431
0.2237388824872237
0.244507556987274
0.22031559443389456
0.3750605223781586
0.13205484884406718
0.19809868783861212
0.24392713097229823
0.03634033003298936
0.13300384410581537
0.11579563506618462
0.008938521577894064
0.45985519499114813
0.2529313368746821
0.205423629522327
0.02400486003025094
0.08347330248239469
0.1401011817267833
0.47708000027167086
0.331842463028529
0.07048122958393184
0.11288003868144975
0.014358756695714198
0.08294075463877254
0.1929393988370823
0.23250708798759517
0.38283291203440156
0.19998673503584455
0.2506738340428705
0.03610776287745388
0.3372884313355863
0.016869755341689274
0.16040371176402982
0.29235246596955916
0.04085270730084549
0.07335447473474936
0.003944352501588729
0.19391165539704244
0.3113317216458947
0.01597181828400932
0.04862695237034785
0.08442596181404545
0.27644699247410803
0.45769828507246957
0.0038000181949398907
0.05972073972850156
0.218155845600956
0.40750191663749563
0.3531366825046952
0.3383728903090605
0.1109770638422861
0.0435846769202994
0.1525551408969057
0.3165555467928974
0.23635878443050118
0.09935136162328706
0.27894345702388257
0.3152338527472196
0.21488220454066959
0.07927855643265877
0.12261556732701148
0.23266375050335159
0.4859762036316471
0.06682457850007459
0.0064979562535820365
0.23940418437946473
0.26762233278440994
0.27325095766260704
0.4504181923664867
0.12025179481564255
0.4555549022317003
0.0054815499351778966
0.27933361736554047
0.19864088892237805
0.19573666646213372
0.39741444304183393
0.006763140267800568
0.4652249293818656
0.022858659119307522
0.03423435562960783
0.366802084661828
0.1265031005906589
0.04200991185527404
0.018277260558624147
0.09382629735663842
0.17698567842778565
0.24559404537361923
0.2736052910081615
0.044160703899900434
0.4761625649988535
0.26376027437955
0.27911395291572
0.12199441947720711
0.23397861069807266
0.22852282366172177
0.37617198357798604
0.14526912214017682
0.431653613339993
0.22519965206685963
0.3251824305669325
0.27373071758260387
0.16120458253025144
0.006281820822000742
0.2159457862074075
0.2599858329442439
0.031386259077819494
0.26400842013679954
0.3544508516592577
0.23217897327235032
0.039524119869160684
0.10311320790688347
0.11718346193921142
0.10129171066718631
0.2709208209485273
0.08379085020695254
0.2945982889569237
0.35026486533476386
0.4261380422353455
0.12061984281708368
0.0688524754538908
0.039500620636050435
0.22585282139904328
0.009471684523831014
0.11351505243126127
0.20050023846093978
0.3912080757575614
0.007381782533093058
0.18067022655130247
0.10427351294530503
0.04743558747815673
0.2743616107017483
0.03182873632576325
0.16271779230452843
0.031782208285651314
0.22412317748678912
0.14001762346914756
0.3510689137374355
0.10430921590813524
0.22270428734870884
0.11617062922332654
0.09720671888328493
0.26589769362753424
0.3995645022227887
0.027202425212121625
0.025009288831111632
0.1849393699241252
0.17053310586766188
0.12613164721834927
0.2844112412298482
0.3482442745283315
0.47379182768275174
0.12411145877680285
0.1763875890630702
0.10374235505919543
0.27260664245138133
0.3495034472586696
0.23369033808317577
0.348318634627266
0.04395726121483578
0.35451370517950703
0.13340237421707477
0.044933414373933195
0.4320667922293427
0.2908840132230159
0.2934586065937572
0.00700848193981078
0.14649189519467215
0.3118318851871721
0.0384476433821703
0.14585148079430924
0.42169443329839607
0.0867833783440371
0.08973536579896986
0.1735695747763404
0.10059499651831016
0.07651845196499614
0.07349083002011308
0.28371244089614583
0.013980810180545878
0.055845032601748376
0.23518446014045
0.39986459498709565
0.2712847913074849
0.1986453700243004
0.2349081622951804
0.2806156198271273
0.12710761068915818
0.016629573269328752
0.22546771908301516
0.1170584485407121
0.27986116127712807
0.07734150042988126
0.35836324515941953
0.400088325413821
0.20700802371970584
0.05937792925208891
0.07532699474424477
0.22244567294161113
0.34539860264685734
0.07868257285379518
0.22972701366079104
0.33587398631480003
0.0038470474898296314
0.39895462292944517
0.3712393081665638
0.4539922958294981
0.0514016729302612
0.4718007586575298
0.31288510181746165
0.42375078848339465
0.11836390570688105
0.31019840250882375
0.17800651404950246
0.06578231524503592
0.10205775527622463
0.09998655010090833
0.0027525844121810417
0.03554963172199683
0.2671274221605118
0.17047769756928852
0.28821575779103775
0.01804650293776754
0.2853012083023951
0.4348471065360801
0.03391186554746888
0.3095938220081638
0.045826062647394826
0.21823107951155818
0.06123134961107237
0.10248290593677876
0.4237766280224922
0.06754912921501144
0.12020866239621189
0.10025651811758238
0.1522348410696046
0.23907833771634782
0.0828227250712339
0.2808700952947337
0.04158036171044635
0.3086477071488896
0.13015533273354146
0.33427755594667874
0.03300116647146999
0.31980702717078097
0.004726565364690844
0.25784684410780767
0.008222239411665474
0.06154465843332516
0.07342166199814412
0.20387831272741008
0.22803023854663332
0.16594383253206746
0.019381592976054
0.14210667542934166
0.11653299791746755
0.29756159034840063
0.1973490045028902
0.19227878518902972
0.10662504669666088
0.27530082689829505
0.07876941928135076
0.30343275420919114
0.38874120158548675
0.3312678190266927
0.08252859431231395
0.07789727316980279
0.09085787904510291
0.05462938124177842
0.23089550495489955
0.031063744978717348
0.1223329559926209
0.19226061211048195
0.12732954428144763
0.4405819338444354
0.027167186117800834
0.11438215631382823
0.09936157783960682
0.1673566761814069
0.0877414260738425
0.23092977750062207
0.1195622505518117
0.0324446114006422
0.0633027665538836
0.05972259792912311
0.16688212176206438
0.035203508920579205
0.41305259952274037
0.055516380505977216
0.36074690662917785
0.17574539339472722
0.12972271816184394
0.09128183374725603
0.4821874647980624
0.1362016952786436
0.07145504712507249
0.2815253685975209
0.043320868383577675
0.45900655255610495
0.022713155937415287
0.4442903902488231
0.18890048406098978
0.17322667885034468
0.23404181500667934
0.3208547043528095
0.043915484446011156
0.11272284835830516
0.3878711991444237
0.36315971798225655
0.2983887153465052
0.15724198137146694
0.15655032882984454
0.12934514709883
0.047477821923504596
0.2689184073743774
0.1850631559457408
0.022987574533429655
0.011766280068547663
0.4341255645027379
0.13033992478550735
0.03366329881887791
0.15359086610561162
0.23411090102432794
0.49220959771880946
0.035172422234298874
0.06729361046450956
0.007542592032955695
0.09552682037292247
0.12765303011436557
0.27410699530551075
0.008943473584790113
0.40641580563273577
0.09519611687382509
0.2050481064993523
0.12872910042890823
0.029306721538053842
0.4767987120879613
0.06328991675250857
0.3362242482000144
0.1304810682160987
0.27231562506155416
0.20777740926802477
0.3598280765963612
0.3068053050091566
0.020954512289495065
0.3851628200399645
0.35951901700225664
0.2965434173744729
0.1675930659854657
0.08959290107953943
0.2689130329868878
0.22591871216560427
0.4473667600503866
0.05513489633226134
0.4003047760007907
0.19119948895169686
0.012324317948746777
0.1270623429316044
0.43803297694508464
0.00010107586799376694
0.091572359048227
0.3395079716169768
0.3054944440525114
0.3713760693588907
0.40515339587964844
0.42270177029203065
0.41267541004531144
0.04230708239566614
0.2686598018194498
0.23032711479950452
0.394136693583947
0.4361177717264381
0.006417633942168924
0.2358764824846146
0.017746028519645643
0.21437982791253476
0.21155102812633464
0.022626523175765394
0.04946440844320895
0.03950129339086534
0.24079950255237959
0.12722649208869616
0.1509664055481412
0.19511463780118096
0.0865491467490015
0.22225626752939076
0.07354399624800864
0.3274106745178749
0.2916047908422805
0.16658377636120839
0.12766907200042923
0.228033957047393
0.12889967105045244
0.04547052356682456
0.2208364671670086
0.3067804967541134
0.39491185952969804
0.23278895204572142
0.20383302159641417
0.15744592197730617
0.12068616792618858
0.06300430534471145
0.42529078601957615
0.12803906725313857
0.025498873732612466
0.13185693041694782
0.10704910039821643
0.4688825774041677
0.2889098494476472
0.1617309644084234
0.11380660261371994
0.1411859863409911
0.2115316958796956
0.2853996017950012
0.12059553841034644
0.4462426963774134
0.14787055807444913
0.22832518551324882
0.033320067684035705
0.30701152095962647
0.03693943962139154
0.08848735400596605
0.07507670099720444
0.0818749078283568
0.4329230694193087
0.3427053971836091
0.07540885638092883
0.34462654642734797
0.05939885936159204
0.0852855273136019
0.11285369532719773
0.1341947278515703
0.18743639495114855
0.40307591759813705
0.3674671654581019
0.09966863675275746
0.482479320462392
0.26413118187681867
0.12009333936284601
0.33291680818521735
0.41108030206886487
0.06079898288400202
0.2207797469497152
0.23899595463603507
0.2113502529328868
0.20027974317970856
0.15795612432579753
0.10556133814806827
0.03587320920354336
0.13917289550458462
0.27355885536105706
0.093052314814219
0.08331347446757091
0.1731857883353883
0.399058933049619
0.07596662162067257
0.3030083687317439
0.007536999981126913
0.040445687416515094
0.10059628843925296
0.42818358773013643
0.12323760422558738
0.3894660478156745
0.03609422098029085
0.36310846877778274
0.04590001173686921
0.3287097508778787
0.16977254107447928
0.38808480707123305
0.02643006631253491
0.31208951988753036
0.12345644329679313
0.2140699448405166
0.4092517549270002
0.09639478314759657
0.3525823706520615
0.06211673708150183
0.39352196289659536
0.010800131267758821
0.39978868000571866
0.17811372606008283
0.3838026221401568
0.017264189464840804
0.07995101519433272
0.3985956380238411
0.12196302158949877
0.10356645289223998
0.07288025282748171
0.13521808608660757
0.10410187457120308
0.08344300601396507
0.0061119456101272835
0.3079677410875584
0.045278496322147685
0.17974943536570565
0.1123263558346836
0.2236773627646984
0.10812921058944452
0.028123532109481333
0.2500053188033315
0.09131780505290694
0.09183041543964772
0.05795705202513956
0.08446046611457175
0.27475910239041285
0.16571144027711857
0.07432132023887213
0.20273969552385498
0.29964233726959394
0.09415828957458228
0.09125975952875977
0.47613842149647667
0.07934002123682964
0.010638873160387443
0.38911982418999025
0.35754029867506626
0.1686834464218333
0.4908595081674646
0.03310400568619163
0.19568815627523284
0.3267030615684224
0.0020675318137242707
0.11030444684835866
0.19410924996224052
0.451935848739591
0.09537331768005365
0.18285978082901835
0.4485011672837036
0.025851666296286303
0.31156182480434336
0.19068231726802307
0.45215852773650006
0.01582303569032521
0.1830060731386106
0.1585927922450641
0.0691163586858662
0.25048473516545944
0.2989429969169029
0.10104414610355707
0.39606666014853004
0.020448390215386775
0.12117218337929554
0.46109064444355696
0.425711744410547
0.0885852795234608
0.1032933526496636
0.17788887010958343
0.2172728245221024
0.10021652246206479
0.03528249776182073
0.2924844583821421
0.006798693366422916
0.33252293373876185
0.1355580357159596
0.20841672707487238
0.008948024268302837
0.33563278051895107
0.19178746725539683
0.1075664090246894
0.3707106964678135
0.19932151690684685
0.46307355734089584
0.2377893004744162
0.4388667315759487
0.1690017602469571
0.36055230593950305
0.4057043836240168
0.27209143879492925
0.040328159956908215
0.33315813922215237
0.10129348045829509
0.09332216408494365
0.30241729210601315
0.26874916143017896
0.002647268716553898
0.04532177357320733
0.3090197830542506
0.13517746080863058
0.21589662653551867
0.12750253534728934
0.4443568192869363
0.06836426189336693
0.2801696421454784
0.17164512865969736
0.3438767633551667
0.3701264133105784
0.18440340117698795
0.1377334143471962
0.21006700366888467
0.21252858296471538
0.29044286365943284
0.4195765080216793
0.5114844300720882
0.4285145375561585
0.10112732149768666
0.39200870692715506
0.28911334488678825
0.21647596295491056
0.0926655946655871
0.25200339552979045
0.00687553295288544
0.37717260330407876
0.0912739519518242
0.1736523936566951
0.4274240537049229
0.47749728620034426
0.057103088455814424
0.0038978869900267482
0.04900163809638326
0.07708274747020788
0.1458031315510569
0.014224125159708926
0.2717209029451329
0.03642641637567324
0.0806519506306934
0.39696686779037643
0.06787376468424237
0.3952172884383603
0.17078577169748058
0.20416977434238212
0.21943034703740388
0.14776047714272741
0.1404821171748812
0.11976400259453966
0.30031266135010093
0.24655636942008044
0.14582940434585273
0.3548572876566604
0.04390668537436079
0.08746505956074808
0.24450446490225414
0.44870988685980695
0.48791850063867065
0.07635019393805544
0.42400455409327814
0.45849108812359
0.28982100287202117
0.16197789247596753
0.26918551786792877
0.177474329809151
0.2545730383451991
0.2695156981995458
0.2799053300249826
0.2737600327703119
0.26153399284663315
0.4302684355592462
0.3628105627193516
0.15144579626429341
0.05880523264722393
0.13126094460309143
0.3065727773398406
0.3186796440703337
0.11614688319439966
0.013867768264444982
0.0037547016510138145
0.22868850996418824
0.04952120776866594
0.1019883185582852
0.23837504778548937
0.3150082789541619
0.1288749423630762
0.09253828081624169
0.4192613418357189
0.2104420205529577
0.3469992050889969
0.3506220022582236
0.19609724023729894
0.4642486313266699
0.0896659760724525
0.1457213051694567
0.34103301484408205
0.12324496718235106
0.40172659925383414
0.3231962901231352
0.34197097179139313
0.28018446243409434
0.16853886600549114
0.1904983068257342
0.27336824315179886
0.1579384507267931
0.19022979226576475
0.058208231566064604
0.12664084235640946
0.135522829198113
0.06737104909826735
0.1820854213436783
0.18643586567876091
0.23297496739015594
0.20263438333889525
0.24342738267358416
0.3136428015347021
0.23855994036430542
0.12410517157524799
0.09527648660203357
0.0064593208124503285
0.2811044955278684
0.301407730637982
0.37128428528616153
0.02311546854295322
0.12695826324238305
0.24182317115764787
0.08405174685572596
0.4264374086152014
0.45691131653329
0.3309407914000352
0.1399353151978415
0.00552361853143626
0.2497523684372958
0.1340970644391977
0.461172666105464
0.16473049293790368
0.08719799164788031
0.060880080668688163
0.07274004121984153
0.40290837116164235
0.3515096896603496
0.0894958756133102
0.04231098307730732
0.18691252709398123
0.2608923522843999
0.07805467736507818
0.019481417079311992
0.08456170228972817
0.3974452719554084
0.3338336976133963
0.35721277462241435
0.04209153108966555
0.15170316387810684
0.47450148228018146
0.06277908211305953
0.22072843732598035
0.3198621797177308
0.24771147412858885
0.4441056833221842
0.19870965794022175
0.3717996532957171
0.3350417826454969
0.04500866781297677
0.3574927646615736
0.07390007881842195
0.046584880465275945
0.1674564285737985
0.03974598203923027
0.03470781872025947
0.41602338912407394
0.0019144290914593375
0.18072505020127125
0.12257518032661927
0.24908640345211386
0.10267897430585061
0.2967569085152749
0.024828528437330525
0.018722084960069458
0.010036140360247112
0.15802022447410338
0.06362075135152669
0.07811003311631855
0.272826884437455
0.41057827242813555
0.05067629562007046
0.17975446001143733
0.29112675131590593
0.039395175938711585
0.11498379253649092
0.1950581520860728
0.37655697108128755
0.11565383974148429
0.0634446733046356
0.12967851699271574
0.1301172962881073
0.02646234528031543
0.05933082117176016
0.015473741187431223
0.07508014748873237
0.16100941877095712
0.2768996915316682
0.05852828205514108
0.07952823686738601
0.4243992873063295
0.23586553821374429
0.3569298260680969
0.38232175042958194
0.30329977612011494
0.2383622733444147
0.21030062780990622
0.3419820671568565
0.30397300636282204
0.14374655500481928
0.28073628506186077
0.07690763111277191
0.4135487432952125
0.43013255423706714
0.3079745068059877
0.09871067157096605
0.38989294159564236
0.13081347624374673
0.17497290963759804
0.3951278856835889
0.09153062050677432
0.07154456803516132
0.41855911364937765
0.058530761402790656
0.41273764858642836
0.08204114914012765
0.45735009067529137
0.05700877200444604
0.46505004170437375
0.013724867715626796
0.14496865175291151
0.35819226241227686
0.33100883589284885
0.23331009855879645
0.08923401299423468
0.16119572392224937
0.26634707226941984
0.07414779998838737
0.0510446702851895
0.27716294310350953
0.14690353007275145
0.007800573319460972
0.3069353709469173
0.019883515827817368
0.27380639328602685
0.24609318532490376
0.3919079151945285
0.1464107970115875
0.31987742622175475
0.05603314853240087
0.08661411738602441
0.4298700137078524
0.16897365629627167
0.02687791407114548
0.35195021932310927
0.0402993084709851
0.21084724357641327
0.08447971844125554
0.10334016278837872
0.18888432390900742
0.26807254008897746
0.14114813407404841
0.1753009944068274
0.19988871707291292
0.015237509050286282
0.22832000743665615
0.2798383597155679
0.35055528137613956
0.20882866591047708
0.38079564453236586
0.3459191483448184
0.350723003306566
0.021878060440458313
0.03207831975399881
0.06115991832874767
0.43421203007882075
0.024656320828245197
0.07291351301310091
0.14790344230477062
0.23159913622700054
0.07826740515614221
0.22866331034450876
0.031129624030037217
0.017206499650035272
0.006026244771505533
0.024008205406710722
0.337280528936661
0.20496704538494542
0.48154592480965697
0.02121564991338292
0.23067461537532463
0.019528286470524913
0.047475528380382534
0.3895832491219583
0.17229835005684974
0.1282925247691554
0.4793054672957514
0.47027883128230175
0.13670419218576407
0.2872362216764324
0.03506511919608728
0.2800673104337536
0.17498806137677983
0.3715548961021158
0.5103849261380355
0.3704208322585429
0.06256413176723703
0.12461337922571673
0.11038733943263755
0.3963851458721646
0.4026270235685042
0.07747304687495504
0.17488655166808773
0.4154246063542247
0.07054618192031324
0.20136083698386753
0.16938691092316793
0.07873184968241298
0.16305909920936504
0.1560238391035169
0.40838803861802514
0.2835901637481556
0.3929963074543611
0.06897495025468593
0.22756895720391096
0.3524566754703949
0.013042911278975482
0.06477857759853038
0.28474121942701547
0.23774766140369455
0.08300484834989995
0.10794166355712739
0.46321607274134935
0.15717343412812793
0.048447684253899684
0.12898850762429598
0.3723684883651142
0.03283195112919892
0.21896386993081052
0.3792280156341652
0.1843641912448888
0.07391084744702098
0.12220035773463485
0.1569134454728501
0.05358688677522551
0.030108068988482103
0.0061475152657564335
0.36319762313282333
0.01858896046393027
0.025241317260853387
0.23649862146788017
0.07222404703268014
0.45282504132569146
0.0359841131309049
0.1045196691646854
0.16497629197138966
0.19094129995578962
0.1363474329870744
0.11644041285795674
0.2768359374567478
0.14591309683776602
0.13568961735302007
0.03181340654699719
0.21609973540754507
0.11843840262035522
0.23497115621040468
0.4070154938358756
0.4104475569963324
0.08402021730933835
0.08274180736207364
0.40361418844521585
0.010965325410321199
0.03582050399438102
0.19889989962142104
0.09163428897734846
0.06554826255790833
0.04571546417594046
0.09953981542902883
0.07295948030109735
0.37330954243153464
0.018849643809070976
0.42414956190350656
0.4580912301417582
0.38824281589888693
0.137707686143455
0.11509059986551584
0.4094335087306369
0.06466064218539104
0.04036650169418635
0.09282704814811639
0.29065583221534486
0.08940084601302152
0.35091483613417224
0.4190458473735453
0.22771116255506432
0.14729980624521155
0.08400189122724545
0.22193692974510187
0.40984659003498897
0.08326856788349114
0.09284308723030729
0.04921073725384644
0.35466665444916956
0.20287536110599821
0.07972798682345057
0.3576773703475415
0.3653609807563065
0.3983542487487602
0.0030928959873719264
0.2007803380496621
0.018405621144651555
0.11781651137849589
0.300615225983371
0.05985789161882214
0.24055706636089141
0.11966444694991585
0.2625850509205085
0.004657655163982559
0.15230987026466664
0.18218418435911762
0.12421239885862245
0.23432785128512215
0.2380176902887157
0.3176659075978606
0.04770178741237605
0.066990611232903
0.11030545513709888
0.2657160350757906
0.1808599197680904
0.29434153001011043
0.39108536979084985
0.12670841163680807
0.29176018280196125
0.38127091221522674
0.117470146546266
0.060239468260542266
0.04144396028529169
0.06156605760142812
0.37039437622833354
0.1197634126837532
0.20525268148592293
0.18271857207350092
0.12120055436046231
0.18891850807562244
0.17167259854369377
0.09024431335811672
0.36186159858724193
0.0043080006911611
0.04515509528827754
0.08535228737428079
0.325379164776304
0.3321441642958454
0.10577226659472856
0.15921873374845658
0.06583028025056667
0.08104491661691876
0.44419850281079826
0.24987799497384833
0.4090320896953943
0.381185587916187
0.08106631077099401
0.009783980466226694
0.25237280345142865
0.017301814939596948
0.3982482196179989
0.20508444767310827
0.02451562795481196
0.38477703676538405
0.03656853275769492
0.2463811004129343
0.027190737301055333
0.3889951445293441
0.2137711739029334
0.28194457898427117
0.19290270309183005
0.04811388922297222
0.039657240360850984
0.1409890886484114
0.10634705008127196
0.4091517710756462
0.1309629365740495
0.020404281155159364
0.21550026345003273
0.039558145934217734
0.13975231496507995
0.4040219713349775
0.35877450519114296
0.1384283166439268
0.35197990826549924
0.16029986270824775
0.36354737647833935
0.35861489720998085
0.16337745993042055
0.06444653397890374
0.2523312086357106
0.009081611664519791
0.1412270227803861
0.13226401497288354
0.01827968723775789
0.09858624152671054
0.07535642194194024
0.3420863350226478
0.04357450439446127
0.3831005606799247
0.15219293760167354
0.07640865419202213
0.0072615398797029615
0.03297360942387969
0.2757871445981139
0.2148193863031188
0.3828159203333904
0.07536402331361838
0.1330773933164852
0.06746446462632866
0.2512998451152228
0.16396368247181728
0.14499441025987564
0.10694221780823047
0.4133572477075824
0.4057343613429759
0.09001137426737973
0.33225878222311217
0.15457545395297317
0.3150223205031388
0.0037663557513336805
0.2667524413921547
0.3639552782683294
0.03822915448689702
0.0945203421866894
0.13137111812016236
0.1224619266669378
0.009390078226746885
0.1654512889555906
0.27192162431563843
0.3880648069821845
0.3705186291322057
0.23824742616300484
0.1474739429659436
0.3518000721106972
0.21656856618068893
0.2955428013004539
0.287766095470844
0.2139735713310384
0.07778163303400377
0.06140336703294177
0.04418847254562998
0.2448929674385005
0.09488443916239156
0.18535650531193615
0.26346991870665637
0.30029229890618975
0.08875443102362586
0.06324487540138767
0.00869275616815788
0.3891760163970922
0.08154857400083751
0.23860776406049963
0.29883934519171795
0.03466240531634082
0.24222143256491332
0.44912085326647877
0.08308275717747994
0.15054964589317643
0.04445168581160807
0.08090013665598295
0.3824484967132422
0.2081997518144152
0.0035369267266213305
0.06489870824094794
0.3521087716469785
0.051439197011611835
0.049441075884299926
0.1573674561972856
0.10145179810898512
0.03515042937741062
0.2679348290648876
0.21690142894572562
0.2025496679567525
0.1977894151184234
0.18252585880869932
0.2704599632200457
0.27127934348487287
0.05187485822105403
0.4524408670862682
0.08972060375874184
0.24903304201072132
0.11457160773284075
0.10617377794518174
0.2877087198652808
0.022348631924999775
0.42002159448060117
0.005377537354927983
0.03610680090455971
0.28421953570450154
0.2532304528200998
0.19916306402191183
0.33741442369766217
0.33260926107603045
0.12957110155902435
0.027727059035532884
0.10023223787842599
0.2349246118643881
0.312690618063928
0.04050106819997991
0.4077439065446815
0.09837715642243107
0.3814599172156009
0.44672350857496396
0.19727882277968808
0.14236031719590395
0.2767206012004161
0.2453684775398229
0.24757050698719238
0.04666359791349413
0.14523939304475575
0.12776529256075325
0.4305001223391073
0.26549684082817865
0.06535281790976859
0.09264582213692713
0.003614883436910778
0.17296725003177013
0.003009553326886474
0.4891979029049058
0.32256742595481624
0.03663058011333068
0.39140788506426843
0.1684166570441148
0.10893772138859907
0.26575477443313195
0.4457838479641573
0.45743890744974075
0.23155578530739923
0.11234972338719018
0.13266553291129063
0.2700713541405186
0.28479445534473447
0.26552390555716515
0.1492629490757106
0.10389190962355248
0.10819345136612435
0.30837005968589004
0.3165864245410644
0.34974942829893113
0.35948159502540167
0.04626889498474491
0.10450403603253974
0.40675054262157784
0.192830643494408
0.3639875757433211
0.2780346619260722
0.4302847681944172
0.35067133691794616
0.03639878641142216
0.1654262207353608
0.19924348268343423
0.30400293877365353
0.20843631013218844
0.3103747798974838
0.3042423228199146
0.10684687021748425
0.14664674655298585
0.0653988349964534
0.05412296725689238
0.42895970291276275
0.017948765292139044
0.11975636968747672
0.04170712555133365
0.006145438005601863
0.10219002229282259
0.05393698943464117
0.09513950038415137
0.26527668877974664
0.26279079935628824
0.43726963659175455
0.26190858726381044
0.17625870657909523
0.34907573695718414
0.2742472312771244
0.32537383969460937
0.390998335758097
0.07709877973970805
0.07793285698290492
0.30732525525507426
0.28123402676690346
0.041675917092348184
0.07727962061802424
0.10715735220784972
0.011365370209505732
0.030088164679111202
0.45642492686698105
0.12791745545232616
0.4080056515347962
0.04733864499140144
0.2355425516346783
0.048714753681978425
0.3856436603042438
0.12769850092398746
0.18198562736382043
0.017421681196751866
0.024234775346019227
0.09897394153775244
0.11751896539812173
0.0910597707582593
0.011660152994542069
0.03205240923828665
0.0780135258567418
0.16404189961925614
0.04823533721756536
0.09577906311491503
0.1511850868410414
0.42640588994868067
0.021776497120607963
0.019362584968995292
0.44636278409952423
0.17391069259233213
0.3811351533185446
0.26595033109196337
0.34232595682340095
0.15220578729279619
0.03259288462260968
0.46827136277508946
0.18986403879598582
0.46561209462322617
0.01028656761824947
0.39795212842455396
0.17571241580244365
0.2567610231050917
0.0759191081798483
0.42582185464840017
0.18217273326787511
0.15410905635345337
0.37735098118725524
0.045540235056238575
0.18073299242709462
0.05807826704276754
0.047871500355096894
0.25125126822846533
0.14982918199526762
0.09328935522877661
0.22858118444183115
0.06314915550015729
0.25551075075161495
0.21139948698542121
0.036223287222875496
0.024221550132244786
0.38302805686377134
0.03767285840738151
0.39029073422535177
0.1324624646136754
0.011532730346642466
0.04145585800118682
0.19856479364168605
0.1344131015983996
0.1889802963137465
0.23614951322299477
0.2128129863647394
0.3226890736584669
0.03808377595900359
0.2078546399015552
0.40926537265465285
0.07247964801989344
0.3905427893411708
0.24096141248752753
0.21950954783947002
0.050004354613767926
0.1522734760664781
0.0796705955316392
0.3797363179877803
0.369341294942125
0.16060200607524874
0.38788342377096735
0.10805465906504867
0.18247061388386335
0.25349549097265756
0.19886772649272325
0.37818407875080945
0.3265809504711907
0.4960739330664959
0.05951941973525221
0.05914372075467109
0.2518500657326014
0.3280389945875717
0.4750720133407754
0.01776309173735204
0.4200022692165703
0.01104465298497405
0.025725415908137293
0.40495144079746576
0.3380253145796139
0.23441296078772858
0.16047676507661887
0.2486631562756697
0.2528022263783099
0.2500260734099766
0.04611308147702344
0.14935541498359944
0.2555142886042839
0.0034224088151424024
0.1319301045534058
0.13989424122384245
0.009635443631292328
0.13412966643859484
0.12516811008115286
0.34334760920439794
0.014332277226195393
0.10840967581644849
0.08059430625778363
0.06389098768171704
0.07234436204676553
0.051865735662630634

==> anc/HaarRFC_U1_L4p0.15.dat <==
0.027449552449535862
0.1343196648444502
0.25705394172405904
0.31809921350149517
0.22053256676537006
0.3566095405997339
0.28074338921779285
0.03474652115931404
0.024553388188073108
0.49181818369221436
0.46235532353962705
0.004637630701782295
0.15342253184526808
0.1184280494869749
0.0557397781341131
0.32276781186187986
0.16329734674844462
0.026648339070831775
0.37937800422982393
0.13636008070680514
0.07882266495017248
0.24813296919214148
0.5096570710500573
0.3831692335259456
0.1968107266399886
0.13335500315184187
0.14980141909864386
0.2620617129867468
0.16913037595353733
0.13124718996708107
0.1312162154683611
0.17927765543921526
0.23520018369669313
0.2803274269970923
0.33387858541478604
0.09023718846547739
0.1990221500298049
0.3484758353300263
0.42580374179253644
0.3931716944629707
0.11283176752107117
0.09771734242557288
0.2334671539436876
0.07922836594767048
0.4434732968695274
0.03049215566954329
0.37664750905966815
0.29299662265444115
0.02893023661470475
0.09142418423053349
0.2795056433973739
0.11658242468986449
0.20343170171975192
0.4692772082810619
0.2049076665106406
0.39248749553710993
0.08488653705439554
0.040846096074136404
0.13892577525181488
0.2593781203545684
0.20062600825307697
0.2673068264182229
0.4684990361048926
0.326171625257094
0.047624777359232956
0.32122905031303495
0.37855319548435235
0.19305807921733423
0.05669672709120705
0.48639138693440376
0.2515396254364664
0.12706168839508958
0.371350147371675
0.21538648145587808
0.14629724353417312
0.33408682873008805
0.0531549262353674
0.043667968832006986
0.1578735906193146
0.15738756503911508
0.11063420166794435
0.06137548662903092
0.17801777806289168
0.39862219027295565
0.2225545582171754
0.023605276001889858
0.15993218713308338
0.25654578995161864
0.29877566167008185
0.08482717946982425
0.09189662411753376
0.17496090547041618
0.0862209391055153
0.32969903924108906
0.44840186959974404
0.009443623243276248
0.2385399248874524
0.12249122912641984
0.13928883787447321
0.2625016765085761
0.3884866457556435
0.3957272899863401
0.04466530224618979
0.10798595049611778
0.3580698005806991
0.2601618575433477
0.010928440833025663
0.0667438818234546
0.3068381280637297
0.3130157781062667
0.1765775329800059
0.10747002655632656
0.24189106312015107
0.2538888863749147
0.47069900208168663
0.22069686049572754
0.16588855325103244
0.07086763551397489
0.15765441198920893
0.07793080889832564
0.015588754589616583
0.18594896313467466
0.12653406322519112
0.40575990985877664
0.39695788760654593
0.14380633916125815
0.03129286747775335
0.3702231633230051
0.43249187518384713
0.18039333821683173
0.02568627776023608
0.03828857573392235
0.35899105189205566
0.3931356162752783
0.4131021936291012
0.3663220824184588
0.3350461763963145
0.17125286488583186
0.31344973398426185
0.19462602976298973
0.09875782926865002
0.13197677921167517
0.20462913321741066
0.34448977104152884
0.255828832353215
0.15556139842389988
0.01745467351102574
0.019986127405987923
0.07174118333772471
0.5214569364797434
0.27933228156415735
0.0680372187382155
0.05721381580132593
0.04780221605053321
0.33307515668139875
0.20707771868560995
0.06961251145433318
0.05188204320694981
0.23640601545188608
0.5014934162092972
0.08746486405997789
0.05497184297970215
0.0819320828949425
0.25843215747310616
0.09989688730533614
0.48844923185472994
0.44051579942851493
0.19859521798546906
0.3343751591963428
0.30819388263158765
0.28440460852757954
0.2395816664901163
0.33431775885407283
0.11831516051739417
0.4890750962757159
0.16551731783258047
0.023533739270072723
0.2647114002604591
0.19936562545963948
0.17880791548131403
0.3572517531177232
0.3599357171467758
0.5216134021443405
0.2994650758288524
0.49014031844305866
0.5477922640068199
0.3219922215170871
0.17070234127812947
0.30487018875874655
0.20273009727192975
0.0731748743356564
0.13120877315415258
0.26767199014941356
0.19491056324715553
0.23863239995481192
0.13569385980603207
0.28782627700335106
0.55076496302347
0.2070134224397157
0.3732343340093847
0.36540161172221475
0.0584864017648041
0.15413832488834683
0.1438784262894809
0.18273711129883236
0.17165994312291719
0.049096791054736764
0.17032375148610177
0.08590182461060171
0.0980320424254833
0.07518356401011685
0.5198832902336733
0.038754939791546934
0.11596050006926928
0.1746107975969907
0.2925801915664996
0.4870185589203266
0.09491220007303518
0.0772680599961671
0.11583305919130991
0.03275904473197655
0.07385451441863933
0.36541672626883764
0.34743743936794785
0.1843858731351872
0.1286274613466092
0.1251244117872405
0.04634053286402704
0.4064024756873663
0.008188683112260144
0.14964456489997607
0.041266250844568926
0.18704907407584914
0.1900554434471201
0.3327724279218671
0.0435572614033624
0.10265232801350249
0.1736805457608969
0.5205445743294326
0.06203740511482321
0.3755008162494121
0.2623970610242816
0.12064090593617544
0.2883658902871723
0.16631908995632042
0.021773775607098582
0.21451416045079677
0.03662824813185419
0.3032268168475187
0.040550091091430915
0.2429536085050709
0.24610032485924693
0.18563300955970005
0.2495118576144019
0.036667335132158384
0.2642747399392116
0.0568285783603825
0.29655246208913444
0.493354632614798
0.44082986590324735
0.3714837964644349
0.3043370831509158
0.3067554440350558
0.018430118229497906
0.06774795336764779
0.0031213021130607073
0.05101031130561788
0.12347251435603923
0.13600477792442628
0.028948348048880922
0.17604174960065733
0.39190422340325015
0.0707625226181859
0.17497691512563807
0.34282868134992145
0.1634872340680305
0.473512989381531
0.2642175080725609
0.20836919470913667
0.13390670281120945
0.0012840791375613085
0.34035740975947804
0.16732696704402492
0.26253308162177935
0.02572324095292522
0.38396064223913645
0.4405799867829252
0.062969194667551
0.1683399188363249
0.21698399913843958
0.10363966251362974
0.43051006700659117
0.038200694005061375
0.13613253475302686
0.4212647417067758
0.47623222603583404
0.3865171743544177
0.29862159068622507
0.49289968178621013
0.31578046874095145
0.19470553344992608
0.07534168038765687
0.13449988304370522
0.31375299029177217
0.09282574339917914
0.4429605262564962
0.2604985473870969
0.2108638569186259
0.05241478094773137
0.5158348543648618
0.3432109002764813
0.04786977662857444
0.08751977103241156
0.17967661264795362
0.15937883146709494
0.11045243935311032
0.2558004597722319
0.43369726601115516
0.1017912891727088
0.03239563005853455
0.18856667929617477
0.315825897810097
0.44626807081012215
0.11513969423932918
0.3493076230323065
0.04678848192850696
0.08599252548969874
0.24192433773956915
0.1057883075564275
0.06592272651611197
0.22628455905095393
0.1333519923443704
0.33410253690778
0.06511310982486894
0.07955365329039282
0.03155653875499316
0.1887840118814562
0.36826090494782243
0.03953267831356414
0.04348872016224781
0.04867265024689294
0.0438558049981443
0.5235345222521941
0.24694720520164312
0.4977098968844563
0.06428277158094133
0.45771052285118624
0.041114648385136746
0.016045708633420537
0.2656208833813798
0.4478939527005042
0.3475530221617888
0.47328199223975764
0.39321376402977015
0.026045658924281345
0.4680150218818317
0.3942580585628647
0.2539203010620017
0.11671772021850527
0.024099227304029375
0.2515251192892163
0.053125566930467875
0.08751860928392773
0.3724269308668802
0.04303877096112411
0.00008645074156043437
0.3137352498171667
0.229104327935615
0.3515385889858185
0.4401228359294625
0.42581110607729095
0.1590365323039717
0.319418373789482
0.13692925259878932
0.17115783474821228
0.08900262107962273
0.0986037493733182
0.036599861881813016
0.13760461417248027
0.04148389704982776
0.020705615333887727
0.4315838245428918
0.3997514954354544
0.3124881858929387
0.1761941912302876
0.11922566537340529
0.0008069864703569794
0.4742021875173528
0.15759587356172136
0.04114972168677381
0.33876893765881655
0.16463592843400157
0.4984624970989454
0.10179472926534805
0.11091449490955459
0.5096413150594649
0.16835994105276733
0.335187287119295
0.21208734496637752
0.07376197047562241
0.12349588560562
0.061077761415472547
0.24932720164128946
0.1257440633119519
0.24562788854298084
0.2825959449359709
0.25345817949170074
0.42213783658167775
0.1806472973232017
0.30530963550569024
0.051119008110149675
0.4443281074916771
0.29671095348650206
0.13190061314771642
0.4183099579508843
0.004507260855600101
0.08675560960355531
0.05470643700014815
0.3053100986483997
0.2514989171433625
0.18978664521952898
0.5173929740973631
0.2010389559884868
0.489254029516378
0.4559535898195464
0.015880403077113716
0.04799310601139761
0.2522841904371475
0.07899740507484981
0.011982181011578965
0.20362978994990982
0.1568029619946498
0.07720492984420323
0.11873767535768112
0.06498216739906212
0.054442325284016824
0.32688951867356786
0.5185146385521421
0.31987653826280854
0.12914329007630576
0.1111311220051102
0.3818479613222145
0.001026688879367028
0.14958286721764377
0.1577254357011509
0.4782119442033598
0.3090372732751546
0.4315255233817328
0.47526469062752974
0.28919051119239897
0.3645800983934616
0.11978226055430378
0.03810116334773937
0.07759881763042299
0.08785953066878137
0.09783449400777808
0.25636372644345123
0.30078925001124285
0.21277383115154366
0.21070534687431905
0.10742797374502251
0.04433471520458788
0.12132468022112716
0.41415938668009855
0.12426243105186825
0.07050712007162162
0.2856084727709358
0.17218272439333587
0.27278867128247336
0.16629508516468056
0.10449654746969492
0.41421095585686457
0.023426587447748285
0.16925372937010524
0.2344408244761536
0.006441760586533465
0.3302165920079649
0.16106331871461518
0.032588545136674155
0.03150777781771552
0.003488850998758711
0.3215539076818991
0.06233423785862564
0.06734401761135841
0.27517407681525224
0.47210057424431057
0.23697236745247247
0.297562205024571
0.12522279397890365
0.29702973657187
0.17842483308951793
0.1707063129760858
0.16689900250343778
0.16791889496363024
0.46810821952197734
0.11519584714618955
0.3108527520781111
0.07631845008081128
0.03687004521298057
0.2111779771464884
0.05747552739316444
0.17241955070716727
0.05721763214244968
0.12536327083387225
0.10280019000234464
0.45988088290330353
0.21337356090195134
0.5202677535845084
0.07819471288985087
0.009482061772335272
0.3067876222677501
0.20631894914564464
0.010331445339108177
0.5048032725792896
0.2310412239999256
0.08495738659213496
0.48177295870369097
0.022925895572413636
0.4428328125541954
0.175610259543253
0.41346949693763746
0.3530254405892637
0.1109864493623066
0.31567513182837365
0.0843486726857686
0.3103816528414989
0.17937517470771946
0.02918039522939702
0.4744446049395183
0.4452262471794363
0.12379759925761596
0.09895109657644142
0.09502754762764608
0.023769294308238126
0.32406325351465676
0.20984423720069434
0.043994956911581305
0.21541266478725482
0.22765416306471817
0.13512960618599246
0.04952509020805313
0.005184682016051738
0.025583445621342692
0.14372615538828987
0.40918584081516945
0.4824784865055859
0.3496828204954749
0.32555636583459896
0.33327737372903427
0.02497477972706637
0.16864237463152598
0.10193001825164025
0.4046707435247702
0.2339853674568742
0.35230584577149626
0.42594042112085934
0.5004940433166211
0.24590314079889838
0.22141991471275405
0.38560330560440753
0.2091060242643739
0.009325818078901482
0.019534302796298048
0.06079244873831306
0.40381083596980427
0.383470944804137
0.3769480525392494
0.2927237073957901
0.2245952463662109
0.25771903743633834
0.20769497171751983
0.36144102632600156
0.5002642262500551
0.44463907048007745
0.32457743524166993
0.49238445140706283
0.04230004490628022
0.3025705326419912
0.4673259907588497
0.26606404500312003
0.20136539211638282
0.08098731508758523
0.3837056944710326
0.29843960071867587
0.07861351830600466
0.38361899519448833
0.07362973959818432
0.4934314618910135
0.3569459296441544
0.3775345456179787
0.26931953030216865
0.06446986241542209
0.281779338292008
0.1718485944880873
0.03636744118357023
0.4000298501406303
0.2535562603665385
0.08028767275803497
0.3822472827108421
0.19801428392843368
0.14788376012550455
0.48885252816521174
0.05965513802126886
0.1067601176050869
0.13207601356145568
0.19043783022308883
0.4373794520031598
0.10839032418614258
0.37883889036857327
0.40378833711219525
0.46095157226143285
0.25855727488411917
0.14998975284279775
0.29587598924816816
0.10395438260719023
0.39159402679490907
0.10578122788817892
0.2698649371537793
0.44702485666424835
0.47587683178210594
0.10376096557207941
0.46036127057869264
0.4651226532056395
0.4001748271881544
0.03247416554321385
0.3296143184531704
0.18303517941797856
0.02150193199459875
0.3995657569964599
0.527181247670562
0.21600189354310645
0.10521936568175581
0.42070352276247763
0.12807809700514697
0.06312673413757988
0.3543421380456994
0.4230242652747438
0.18456788546040348
0.06215426400868134
0.3622162918979897
0.12125124475639167
0.1631704442475206
0.10102185395214461
0.45810784227984847
0.035353172372317075
0.18937790233360122
0.06846968861781008
0.45731708213154454
0.4446812551527265
0.25779797327034887
0.5130584659022032
0.15158812318713097
0.1461940468675355
0.22330844511489298
0.18361940105091665
0.007305012955878008
0.41893969177057006
0.3266420156452065
0.1791566505653612
0.05506240239052381
0.024840426665664068
0.11389746704439532
0.34696242744531725
0.014262919500828758
0.23771553182861918
0.3357478614124652
0.1805620474022631
0.0754790793194241
0.47437776523558567
0.03516069826001806
0.4241226490644263
0.08492792836830092
0.3977454721692545
0.21514182956744915
0.37107513651904556
0.13350638304469237
0.18989174876233073
0.15129754918473715
0.1921122361110129
0.06350214508736997
0.18179197456337104
0.23959685493663269
0.0330227221331857
0.1904366486390855
0.209705247085146
0.02782501149634267
0.08888699162931862
0.00018293721950915983
0.3469392206548705
0.36668840247239654
0.05004180509146583
0.34932212322634987
0.05491353578826744
0.12138110839992997
0.21727545240580382
0.5423276231645465
0.31354301580150157
0.16870196704328638
0.40759002855519433
0.1867863316319835
0.29130119218080386
0.3835064175902883
0.10291614912563284
0.2664006832277149
0.14583413065206993
0.2602822226766324
0.43756227298004485
0.4936513394775135
0.18306251474181598
0.1460606151116379
0.2232589612144572
0.02257755012778685
0.08942370495857803
0.06892661311925496
0.14420385520009607
0.10527240898866182
0.05993144546640656
0.3291510993348007
0.1400789813480195
0.24948610008100727
0.0251793128293978
0.23016653623930053
0.28088915591829827
0.36187819307954266
0.07337096748640427
0.11278767096939517
0.25499249203496094
0.40976552665225296
0.10958888082829515
0.49265776249078524
0.19525198270037164
0.46018540819777687
0.11513767025817968
0.25749085325851956
0.12265712760789838
0.005057038259786207
0.21719041465102046
0.05732009356641882
0.1755860214976174
0.2847449231199438
0.05776810638384862
0.19319877175618258
0.07697926798464176
0.2927258812330102
0.2668121263506404
0.4843995485305733
0.29988067987013534
0.1529006977108127
0.3405551149592913
0.005217345194070222
0.4473191251672164
0.03832493280346203
0.4175475978882123
0.16095278900164506
0.0006752670544539162
0.35218236018960514
0.43019337382392153
0.07669909509371725
0.3613763810952338
0.15733058797810198
0.06992958068418945
0.1392707949810997
0.034463710320251396
0.37815356979427095
0.45049313582038303
0.4894592613899974
0.18535085566426962
0.39675295885820544
0.3246948376817433
0.02348675563934922
0.14441958328106091
0.2369984742686783
0.17939466078146674
0.5035983546688674
0.14701373089619713
0.031518734706292274
0.04373276889210434
0.1471570328803402
0.2995830239593438
0.23418228194755708
0.13776538067950125
0.4338501237275782
0.19115370186817165
0.17543085783807902
0.38609796020714504
0.21364364857484527
0.17534966895798818
0.2032752496262256
0.040856229837133363
0.3033542362074058
0.02046179592865946
0.3807396803057507
0.05079610308827412
0.18900454806791658
0.3581927086400531
0.3296388614655655
0.17899839551877952
0.007240548140025026
0.20123614882143973
0.2003207626595167
0.4915225952844102
0.40088226460285414
0.0878611524978965
0.21280251379442874
0.530122937227233
0.16408090099979544
0.015026978184747736
0.2657606522597384
0.41070333834899975
0.441570429929092
0.1892598023033286
0.022870125323831224
0.4086956195231002
0.3089465464358554
0.006575129538285569
0.4101453889740209
0.161006070464217
0.14353421602279104
0.034977235338581575
0.1197055936714273
0.18022196038447957
0.03870511476363136
0.2075214712532717
0.1389706604211576
0.4911236848876849
0.36861343699223287
0.00021527298420085013
0.22908889632389695
0.10472257913775491
0.1112612621128115
0.30907910355080653
0.1957028035281105
0.0438205496116303
0.023385957222941192
0.45585996447586524
0.04884758517992174
0.3819565264528264
0.4460023416757107
0.39351243093996513
0.4853603372948011
0.2415463278234156
0.04730824751339524
0.5588611678473548
0.1954918732874058
0.1280941234232871
0.32442062117672943
0.06945875507557854
0.31133960461139326
0.2845161979987828
0.320035309363378
0.1934079610472477
0.010211332237296868
0.24868610773090555
0.2587961183389286
0.48029952616286936
0.006395895072848921
0.4636548625034246
0.0816577943891386
0.0870212499389495
0.19989847949375567
0.022886106298078766
0.5007923145834562
0.1834890945502205
0.06952423915004297
0.2178417512774591
0.3549229858922792
0.111067085743077
0.32460682094306603
0.4891010737524638
0.15034627512197982
0.008396514058929818
0.05246563613473387
0.08045120082633163
0.09388984630455302
0.4390846965056696
0.3840128489700093
0.44751293249719754
0.5028992327843727
0.3495383823153514
0.40350917170835676
0.041201813583782936
0.1021094055763455
0.3044050525934672
0.370654936665809
0.3286407275339256
0.05083051517219537
0.33526205689397787
0.4011784655271892
0.02557620886679827
0.11924460912452982
0.19872819719584625
0.2869543413505128
0.18154248397528186
0.0072480139788783215
0.30961351155487504
0.17904566845954525
0.0745371062081547
0.43666105333137273
0.37072564277015585
0.4079053973897057
0.14733423518802302
0.2760975192122583
0.23130353796802539
0.49829760864919526
0.10792340904572655
0.020783221168102613
0.2464597469417538
0.3927590215048746
0.3526715369242933
0.47070288422341383
0.0038206730486826934
0.24624219610507403
0.2670667155090996
0.2075083511476325
0.41942485368467103
0.08933958653358313
0.3755144963867287
0.0858010313430168
0.5387718443757018
0.1549431359575946
0.16924073687704386
0.035428583076629154
0.0881904302239895
0.055463151811981325
0.042630726879541336
0.40638596037176666
0.16224031752279633
0.33439083596987423
0.1099434484827543
0.17421823354437552
0.41524272013419117
0.021730585126743907
0.28232723471738713
0.3921682054830344
0.026777116072069857
0.014318081092658396
0.3664437008984421
0.11464354266906787
0.04338360608935004
0.2450255677144941
0.026697130688466273
0.0490018184594761
0.09761335875542608
0.19739045009055162
0.041981240261393986
0.12765215445180253
0.301467118500488
0.0802150022718046
0.26025774130687074
0.4032847958328693
0.03513802081069424
0.055244490330619636
0.13863686871086625
0.0032172948763642237
0.34612052747321737
0.2341086922801228
0.36570078670776984
0.10393069727363659
0.23499266189032636
0.029907717823956945
0.061523025529712796
0.4606289809293863
0.08072721672837063
0.003124885640167167
0.4649104940781982
0.14686606055579993
0.26919770306316715
0.01675355288257959
0.12061933976223478
0.09242175665546755
0.012724101190757873
0.38403867520363016
0.12679763837947555
0.21181811800821798
0.19343124091665723
0.43210311350417796
0.003464040028625596
0.14730607904753742
0.11566575030157684
0.2477854680449556
0.17590475101387273
0.3167956992364432
0.2511888052533056
0.16809043077819158
0.2333833287048951
0.38910844276211576
0.33902327270543764
0.13416993592523807
0.29977856634006533
0.20342038497055284
0.1761382123515331
0.07217314653705782
0.04536603992977558
0.06646349126869518
0.23794617202557652
0.3769014774915103
0.1777194445869802
0.049128359747687804
0.01192317841939818
0.2861086375286136
0.45859827314431434
0.32793144485816567
0.21631319082064066
0.28470707546534263
0.2732846904663059
0.0018111321937264548
0.4175076542033503
0.11668486241348254
0.08151604756179766
0.3448896264912686
0.24294115022324328
0.24467299207062573
0.05006977201299691
0.23572570724567843
0.5263469787366604
0.34452690297757854
0.38300469618936767
0.087309514262191
0.10032616483250303
0.1281933760941366
0.4280436648358892
0.2905092117583016
0.024783545649011772
0.31267642095968745
0.2914797174730251
0.0360610432295831
0.4014159492787106
0.5761353844048545
0.041424204380427126
0.47471976883133554
0.19750627662771555
0.2976090456138619
0.21929438053420333
0.2584454247090674
0.4062994531303169
0.24457120431968055
0.40411447683119395
0.5413194632612234
0.43920635446903866
0.04176021024578186
0.024221919002722296
0.1847740696984103
0.5020022223979965
0.1456175574460596
0.2746956834998248
0.07224028717568834
0.42466091036887205
0.18747397666602966
0.13761591095021966
0.3285542541589329
0.45018648040883497
0.3724217726320293
0.009685409223317617
0.18600038431392774
0.22640396209322777
0.04553801307585333
0.2134092531425673
0.21453376365059224
0.5060184313281557
0.01927940252613321
0.08233759760081287
0.06049709676909609
0.24877164049497608
0.25606282222162136
0.24915703256278762
0.27402018402775075
0.13904887300587643
0.26393571305776353
0.22573455934889344
0.19864897959039066
0.08848707439768262
0.14594766149167637
0.14676297513923325
0.3249936969624409
0.4326089514746727
0.387575019391062
0.10558855250323283
0.09586522644799024
0.44331160225162325
0.2991603598047522
0.3051847330645226
0.15088461999643085
0.29392623338035295
0.4266822445710727
0.20001883131891102
0.05287220708499932
0.3873441826378469
0.019885040980053652
0.02585449279156734
0.1908419926952715
0.24607892276824841
0.28857110147268333
0.26127985178813967
0.4261615066091179
0.07678878874996886
0.46163109621854626
0.4292978351034254
0.2735933198001876
0.4001125680845479
0.3975620702975861
0.05579089462157515
0.2731328531630337
0.3742680380005158
0.10629817107372748
0.43793360683995375
0.08099202832236051
0.14126927368258094
0.04289598440188962
0.020630147664369766
0.05889842361798254
0.13174050316049513
0.47215639000461557
0.3791629577682737
0.3924688398786955
0.06264220530983615
0.026876025738805976
0.367313557807646
0.5070386602884399
0.441648875296777
0.36778357321756877
0.2574123296911757
0.08258693642895111
0.5361384725634818
0.2470117253290734
0.06306421877945884
0.004030819638928736
0.1616770941984622
0.5366510180996938
0.11726897130558063
0.2378550183932233
0.15549529876093918
0.2026968297802241
0.09610820183523376
0.3789817276398114
0.030903440526476263
0.28390256619037213
0.30970546886228645
0.13358326534347867
0.0020971625674578325
0.12573538538642665
0.18190736412935515
0.06211092325774674
0.44015657212501796
0.2244963700500813
0.11502660089708802
0.012343266094888198
0.2951773688681609
0.1575781220778629
0.07244803674735482
0.2318369098744801
0.2653426688617787
0.11708485652672693
0.4774575430646481
0.1956348790078801
0.42754307501222244
0.13872425503336702
0.05250730258581152
0.3319292684219509
0.1041765293484572
0.03333819975270635
0.53454876160385
0.12017374450404007
0.08991159214872434
0.22587090932751108
0.2339115547621751
0.03457193982140701
0.39615381525108073
0.037200824348089113
0.14317365098172666
0.07893763506237213
0.05805335803875758
0.009724971677990543
0.3703216525946834
0.15799964634880537
0.15973371421095206
0.31912674160381477
0.44024557226263467
0.12693730012975174
0.5036748857158154
0.03926518109235056
0.0943632718749386
0.27802383107226863
0.03940436143157548
0.08819851257896934
0.41539571878042136
0.23477626077295594
0.23757402536865332
0.37397144804779603
0.16118902132097343
0.10991589172132313
0.10720759504370296
0.12448967772060532
0.026444745201127374
0.22697816277650937
0.008734081174078236
0.1725163641035955
0.0186502482091937
0.02512956555102743
0.08311531193698936
0.40112828215960605
0.19841004222696593
0.38947365794929145
0.0058532705275312815
0.15369461892717418
0.10151377492213529
0.33761830592898795
0.14182226704000106
0.1150900243550677
0.223368087024067
0.44387608809671897
0.12466703447933536
0.49442402527842805
0.008826338571491569
0.03489483399132714
0.28796525033109055
0.16434310739814406
0.042977882653136255
0.078304063057114
0.03816529341436584
0.44852566488589596
0.11264623668074765
0.33884698846639727
0.3219535569042928
0.4562160321165748
0.29727975271728885
0.4679204735158607
0.05747506989711439
0.055090816231182116
0.08259610125396055
0.3500728573563362
0.3111840013553267
0.46046386665544536
0.02236432875437072
0.17528410772739317
0.10197636475680813
0.24037750369683109
0.2658269180891842
0.06405234450206468
0.260897159044382
0.37403701765985375
0.10729254139376751
0.16756133841774565
0.18911176243435418
0.4595336807563464
0.09627180204352845
0.39527052522757605
0.18277869256967952
0.22489959508078763
0.2322620453772242
0.17074274228273917
0.2956271139789639
0.2558063956062305
0.076915578353734
0.3265725588243252
0.04697466940803137
0.39710172122044163
0.22836452562669265
0.06298166924477941
0.2087314157486698
0.27567946931121484
0.1504186394964247
0.30354411374319373
0.4310675745529212
0.32502730555188225
0.2543814428799582
0.2426059412977298
0.12048155139968461
0.49880672940089665
0.14781001027034704
0.3277355415619125
0.34391576354124814
0.3716266225135045
0.19816186336706673
0.40633549944240477
0.35012711985527206
0.1343727222203582
0.1819544597678946
0.22187003058114502
0.2600644725053302
0.14597785292732657
0.07323065453375374
0.4508182023645366
0.27662037122864475
0.1504733259128856
0.2872738937024052
0.42080950163217024
0.22908209593024254
0.25148755744571855
0.2223547723310101
0.22249304491887154
0.22935603504110133
0.32643522136277253
0.3630049510924955
0.06909674384051218
0.29739772497357503
0.5380287389703742
0.0699322080079959
0.2179685826057077
0.2526942073020311
0.2258130624720612
0.13483842789130945
0.272057838659183
0.18276042590397745
0.043520389928501685
0.1133395778164149
0.031691250272731376
0.31362686935147405
0.03488826264877205
0.167996703419883
0.5241378141382266
0.6449320069323525
0.023959808082629864
0.06691476546768983
0.22832693709010204
0.32677280245335844
0.1372278727755359
0.2226100304140567
0.11205940605886995
0.18076374633543582
0.3862130000888621
0.25379993583069155
0.1396444874102319
0.26063361220451586
0.0770336990463482
0.3838059452840529
0.10962359430234979
0.06244750424663419
0.04148110994205368
0.4943179475536466
0.5194394858340223
0.04635183901277906
0.07827804485498782
0.317898547221427
0.07491705578905473
0.012372367710330933
0.0542627959970329
0.32757230681815336
0.4730265030422465
0.14555353834534052
0.03552740816695794
0.17922140943151804
0.5108429152289359
0.28460688797475514
0.26841351544024183
0.10492303929503766
0.048852456583428926
0.2951372655264895
0.3544229316095087
0.29157120084745347
0.0003735288010692946
0.3917902456069102
0.05516438023663738
0.03243664437754879
0.15573815815135558
0.41850741570979455
0.04116888591231412
0.004704523829958046
0.08122065713196701
0.11744883542647797
0.4775686718505844
0.26381613354365735
0.24072019986505785
0.11438447910299096
0.4000249016154908
0.10608082105010065
0.05385193861751977
0.376165443007782
0.044321120751201544
0.0018961774762353229
0.35052417291798743
0.22692385550482846
0.5042229706063799
0.43435749115089806
0.11254535377002063
0.1421285321216771
0.13681843881757222
0.31882947829019653
0.12007358326745735
0.15795334351141943
0.12868961263559664
0.45013994499556154
0.2926999362278631
0.4417409576287655
0.11861403733369416
0.48636745578007734
0.041228888265072934
0.24817259436975364
0.07199502237482487
0.31084308779059666
0.09936387874885674
0.47924971910627157
0.401370384241157
0.028870790943096053
0.3508835597627297
0.1491954979014209
0.4451640766613709
0.2745770958369973
0.43224069717174096
0.19694369976769166
0.12126929269767374
0.40399760246874106
0.1743553139404366
0.45517097925865285
0.4579293232946299
0.06937552171834334
0.004339629047636193
0.029684802085703735
0.20244075027482988
0.15983901781045898
0.39321031099769393
0.3392133477036851
0.11842412787624156
0.2833628069973743
0.31735886600874846
0.31137386867875766
0.34930174927545743
0.4298961406190865
0.09112625195069889
0.016638604635176905
0.05021045848747165
0.08773013701772414
0.37981917736415444
0.32360692663909024
0.040705640732378444
0.14688039855789822
0.21798594311123637
0.511749725198014
0.06319292958808978
0.021431867378705137
0.525834246505895
0.14123089226413077
0.21393887544977278
0.14494681562049258
0.4209549426274065
0.2660712957498579
0.10455097434865225
0.3837176947429401
0.44914210626912937
0.05970858504976943
0.4080602708508897
0.17532169615183338
0.12785253368855784
0.13293850971954413
0.08252579716559912
0.03351772773514785
0.35414509158834256
0.008050451782687257
0.2067207651993687
0.11746477487965858
0.00787147423939902
0.19826773774828474
0.10960106715193603
0.15987034299948671
0.17403817054677526
0.0807170012574812
0.4972868127790559
0.019317722914845802
0.447351361683596
0.0222161578297454
0.1668555301897857
0.19803011324563094
0.07265052438867144
0.1251287561994051
0.1369307945439452
0.04182617577255006
0.4050553917325457
0.3257513380017791
0.26529094677115483
0.24989304900316045
0.4543327995075676
0.27673493321012327
0.34702812473796185
0.19818837069361736
0.11194737973849267
0.1342624388433727
0.07428788645824201
0.3957685253126401
0.17991345880057183
0.03746421389811291
0.1042591668402295
0.4499075037747109
0.06230758369406194
0.18297530175988239
0.24717563032073617
0.06667035179395674
0.16229205451945883
0.45839228558760037
0.24186641805904807
0.17018353893614416
0.1805161141259571
0.3094327020179871
0.5114831412291012
0.21787141786040767
0.23344332131585
0.023362368715334703
0.023959923944845953
0.009802459856879095
0.09353574126926535
0.24858381726264922
0.40173544139788137
0.29487406627864593
0.05984524135296529
0.021029493714670684
0.08475064275611591
0.002521484892376446
0.04167528462402734
0.44543012889457595
0.275114826459405
0.04811640882679516
0.05640094017066969
0.42885406108771723
0.43804855193879644
0.06229341834763855
0.08239454431943773
0.23273509639387155
0.29794368823288364
0.08217886177462948
0.19283014614798694
0.10627924864049204
0.07251878057513239
0.06193979518471124
0.48776137358655586
0.20405244670942566
0.009358026111666607
0.20935148262664469
0.4923209779972928
0.2433804740669967
0.16047620248827502
0.4616059506010389
0.44022442282703206
0.13592188316414622
0.12068691602162354
0.44155639615231124
0.5085415170938595
0.14618053432127173
0.30163529639984876
0.4245488873401474
0.15667308890466322
0.44007691645175173
0.047389550338791386
0.39284386210379957
0.04363030787690807
0.2989928282208271
0.3672195018424109
0.34861470209851275
0.370323581069149
0.1841772770512691
0.00035013135487428274
0.07961461689564168
0.3441847971666636
0.1932617549744474
0.0445483171108603
0.12485878552085342
0.47803798457816626
0.45081658720022016
0.027363398905518733
0.13928040435755024
0.4475784608338369
0.34376729635891995
0.12422832709281281
0.5270036505106054
0.10305706527895597
0.26248559555034534
0.008628153296268204
0.37210282164810893
0.2388330197274363
0.020880031154642008
0.20763950628922306
0.1507484673632404
0.05668927591162265
0.4259494977906026
0.033340409793495535
0.4909230651587097
0.06258177111612007
0.36589785449951795
0.03465901633960166
0.2116513988410484
0.009678900219290035
0.09406254936545404
0.29104886411394915
0.2149854818216976
0.01962661841645898
0.44137516190172676
0.3144828510915316
0.07710385002605762
0.2152435408899379
0.32441848848837834
0.06986852600112096
0.06022749287009089
0.0018610253637527377
0.14342317243656397
0.07795350946823457
0.26483186930910035
0.3246697173747957
0.13203123054661103
0.026659285419306903
0.15259308226717083
0.2543910229514577
0.28601372075558795
0.2865395504409817
0.11115438451899645
0.5118131579622381
0.18814138471610406
0.007262020836707365
0.5112640888615693
0.12709760543920678
0.08439528846438013
0.44213169260853996
0.027536141780023973
0.5037584474229685
0.45985959008349175
0.024257500401313994
0.48540480639684475
0.005307931003657893
0.07492110360468325
0.0619210151439652
0.2874424798355795
0.43472254880554567
0.18253987179150438
0.1290976278900133
0.013784926973191135
0.03198711470678408
0.17343502992563042
0.3852559103635702
0.5851487327587085
0.05862572368103083
0.20715592993451434
0.0038211383324815453
0.07932432713801041
0.13588658699366532
0.08569695709292471
0.10921241959122228
0.3362749468693578
0.09444048932659219
0.10249845128228119
0.007845942516482766
0.28207045053576296
0.4702971448884549
0.35237343531414694
0.3254475105652948
0.2695024846043434
0.04325963079310285
0.2767356794542149
0.11490371376365642
0.4704646940002243
0.33032211028473
0.011550858474795452
0.07120625024395162
0.2154105903174292
0.39801226317663113
0.3267025689786911
0.4013471944942366
0.1533572076601523
0.3337422262932144
0.4971110452654907
0.2491114084621323
0.41561353674576323
0.24661288464536754
0.0012232328176323061
0.3439509645041726
0.11823962897896817
0.43220661714211844
0.30096181578479964
0.4450301522211067
0.39668913190878513
0.11507631071931308
0.5065016123378523
0.3524482059938954
0.28332211377340644
0.2857882513725118
0.04736973704191546
0.03965123341790934
0.5309672616942602
0.06529652771702033
0.23780621769186266
0.01781323665629456
0.16143038281644215
0.03415828784813964
0.017283489063106363
0.14719077974816328
0.4343903323331164
0.02630079624442955
0.28835577187855294
0.24182271767767635
0.06519653003242308
0.026025334264276064
0.2809707245090516
0.2073734996323555
0.020067947437346658
0.20200333117399719
0.027991345661040078
0.2544914785067243
0.40454992729752737
0.22841084352960436
0.3595708918916728
0.3181138098301783
0.24854566603445563
0.015979144577195223
0.46587752832305085
0.033702877761012426
0.38591803200879427
0.12170503044803554
0.12798783913107709
0.46264392295416557
0.20569860744442398
0.10441315248640377
0.34222761331435236
0.03301756758070985
0.5088157980771707
0.17770809546104988
0.0784069280881549
0.3704880898334118
0.5002875957758891
0.44598364401513324
0.12071015843440945
0.057073422767043414
0.0655956048578322
0.37735548232283006
0.24352990862521856
0.3241691829309417
0.404275699227382
0.13492811418023234
0.3137815523306296
0.22076761804624428
0.1771076222720927
0.0919769723274428
0.05737958052898839
0.4867940541259679
0.48082720725021777
0.059336844612181264
0.27907486189564445
0.39862512498032987
0.11534290505322933
0.2457259517152352
0.3603526286911659
0.09206535736232908
0.3964905596704911
0.3243324660592844
0.31497208997098425
0.0786381007197691
0.31465292282620094
0.03072419611451592
0.03768161067675463
0.26803743574256844
0.20497620158324686
0.374553669315481
0.11353989908653814
0.25600796068092035
0.030770931894470065
0.18410539656199829
0.08087648356920026
0.36578433318224746
0.11796408566734641
0.3137994268368901
0.1422416107944827
0.032249244206575885
0.06199460394111293
0.35131677301151104
0.2899207734794744
0.29161919203097536
0.15171690846748143
0.038563133606304784
0.3597201269989801
0.5721041543180133
0.03882857216030543
0.20698022814721317
0.1661185778736694
0.04555138521109429
0.007348272085550797
0.5246029163860347
0.36608638043928504
0.5055573853328352
0.30942887226311877
0.05970381957214844
0.3906211955546615
0.2899243982105088
0.2971441413631421
0.11351903180592504
0.1666435371160765
0.014597096636589849
0.4209297618511088
0.47285673807524614
0.530041827362424
0.1639483353491305
0.03652687426636781
0.07842630482745629
0.33234993667328755
0.08652324635591731
0.08353348616582111
0.5292591796785745
0.2680763639178603
0.0025731138443239043
0.07124622487731201
0.3729241799384127
0.08693462972106358
0.17400410530881935
0.501822100032967
0.13242314658439178
0.27548150463245336
0.48226954426480123
0.014859186341529267
0.48737266876031304
0.2150569454011639
0.5015560285690273
0.03566082266238741
0.008585538172608535
0.38236290918587135
0.5573001164933985
0.5066028116186017
0.4526952475592206
0.28947652978225497
0.3878673699910464
0.13605998418419657
0.1857679655554652
0.3034842614327708
0.1265806179031041
0.5551765924107464
0.4243554387034017
0.1916026547615788
0.44895166134038184
0.4632084135197672
0.0521396644275622
0.4685766201683531
0.43610785308626177
0.12704505315955084
0.21234936406156465
0.4323475076658615
0.41954083021428035
0.03130484594277865
0.43044149156380423
0.10169641575735971
0.33319363821388337
0.15088232238249166
0.3546166533200236
0.004542753773141907
0.1208794461081161
0.049659684160161886
0.07322627991816119
0.2583780602893231
0.01498555095421919
0.023518142259440614
0.051218049632241525
0.3393913446684107
0.036076116478362584
0.33882559374591936
0.2524452093660961
0.11681398055683567
0.1572923175121236
0.13605386538565067
0.04625216627811016
0.4201327904764498
0.007560711019574752
0.03201929181038585
0.4918136109766065
0.15400725067843216
0.25381228609003004
0.2929941374347115
0.37908390646007384
0.08926413820584189
0.12174081992032006
0.12556308817813647
0.11665028407110385
0.2256337059662875
0.06517245383259529
0.42025440559864974
0.3151863623291556
0.2514683940123207
0.10187779073592078
0.06901802599363371
0.056493314519061116
0.15763208167302412
0.13637065712478177
0.4947705667621482
0.4489926305489708
0.26444144073816045
0.24000080620706685
0.14112051896402605
0.006745637265869332
0.1570183065649391
0.3843085278238321
0.33000361510325343
0.021369328960744054
0.5084910357886973
0.526613079922359
0.1348519947257676
0.3288949961953916
0.44606179559710446
0.24369539251067987
0.07820277022995911
0.17452469551950256
0.11989226746721027
0.04039876172239997
0.4227142143812321
0.5018117587422003
0.4897359813909953
0.4463205928137318
0.05979502187262301
0.4175996110144662
0.12453726905292026
0.01471080932124828
0.42328937859867843
0.08936370533992885
0.36370862661599784
0.4944463791463563
0.4535688018676197
0.22125679978702165
0.10582562374119182
0.18898402209828816
0.4882336120430241
0.16144054561503773
0.1488474842815018
0.15914139598694854
0.09034864292707893
0.166181355094409
0.08611590822891699
0.3400824334522121
0.022336517418240987
0.29480869927071884
0.22412678420494772
0.022084904342255438
0.4557838069241499
0.03844053591427804
0.07931462222186653
0.4332342600053737
0.42102988483461734
0.45465748875945355
0.2372817510446433
0.19405756004203975
0.3269675297812727
0.38355726875145163
0.2171666914270405
0.007372148991736174
0.16933888297137994
0.22152238950511186
0.12789191894614435
0.18968250554745938
0.3233194388218392
0.03244042855046658
0.2867210051722389
0.35925355273562376
0.4549498547010776
0.029415323632712997
0.03125003440085045
0.0706361909526843
0.3814729428094541
0.14865726966684897
0.052876854811677566
0.4152078637348462
0.22198974245697284
0.07045581787210149
0.2517958886066107
0.06261600324076415
0.2275809491479935
0.008529024205732502
0.3240369051676825
0.44747367313144976
0.3373218864260203
0.2403701671570398
0.041052461949081055
0.03222994270383406
0.42305385430921155
0.05820943859467639
0.010150485836913506
0.0392163626155509
0.12058288837230839
0.20951144369899022
0.18668428117059518
0.051510928439594116
0.26629814024601434
0.08760006239436173
0.20600835960240252
0.2583437431813922
0.4883362536685536
0.043416850791940874
0.18607925928937782
0.43077725800995403
0.3034953782025583
0.1251971375828392
0.061559269515626854
0.35773067646470136
0.05274999585293854
0.05893993784374342
0.06648270928500198
0.36169251202383845
0.4480381209922622
0.27167298962114755
0.07487037195892751
0.04021082496026059
0.43854712126597944
0.13862776262470802
0.3452512032264485
0.3649151155211656
0.1143144754196586
0.49788492874867624
0.36441046425404466
0.4436424959949664
0.2363867156043855
0.2874129304610328
0.3886997583706325
0.3895066486593374
0.15306807332153533
0.34319012643949537
0.013014392574768044
0.4773472722290557
0.09100032316766403
0.45727023342031514
0.27121056404690724
0.2557111012767382
0.37879762049298055
0.35509303075727144
0.053110260652162795
0.055917536306598806
0.009090986015875166
0.44807540957703884
0.3251416089931847
0.1669447874992966
0.27006713653143205
0.1279255562032265
0.3951038399098962
0.19014859168015494
0.43740975421646777
0.15279522342971832
0.08276165558974884
0.1411455990322685
0.4415353963017798
0.08929900353072959
0.16531827378238614
0.31661962562815515
0.30617332360462907
0.07142258780327634
0.3361860122378248
0.2784837783051298
0.16115963553456725
0.04978590314161379
0.05073545689679752
0.004971832963729267
0.26461146981534756
0.051845217440667266
0.30183715429621844
0.32132229114132843
0.4581970512436104
0.09371242443508047
0.32526153408783376
0.4806974191980255
0.2448495028214462
0.07122172824170298
0.5271355042159622
0.5010882771318087
0.13076911791932083
0.34587770768350734
0.39128339445700167
0.5248189181042144
0.18307264507354126
0.2317363612597878
0.17168114729290856
0.14293320812017665
0.09110265863319662
0.036201536892179996
0.23838919505275086
0.0005756294234600943
0.13353981105605392
0.32687350144786037
0.530296114916035
0.0805915873890827
0.07704291901896893
0.05581112599354782
0.17933839242337904
0.03804476791191266
0.29907059303402594
0.26459558005330847
0.49315275991054386
0.06005002375551026
0.521417780526179
0.11193793987879783
0.2588671399695111
0.3291016566811589
0.25866695553248953
0.023492371439782472
0.1440245394785105
0.38240268717215525
0.42484653909996806
0.071281381695796
0.03897506461090559
0.008663003194596699
0.22946111876946523
0.03278476184182497
0.06730902835803786
0.05837086066861196
0.24592077595226663
0.03655825060293643
0.32888016592752406
0.05785714296340854
0.12709291364403488
0.23119991751654886
0.20299233227413047
0.027677715404234637
0.17738104538085123
0.2904430097531441
0.12749378180669996
0.3586083579503057
0.39314774290720556
0.0024402387792075396
0.19255019040825022
0.20105497824982024
0.08351408632669731
0.06270680632703318
0.15035594645112282
0.4277774207022094
0.14643016787697086
0.10232603504887594
0.28164958275642904
0.1371134851934605
0.05220522460362136
0.05044961181348997
0.3335615772051434
0.36567390238158415
0.18325503815076005
0.1453799480055805
0.20732985936358653
0.15515264826384467
0.026233130246974115
0.4142044774565516
0.37808991422068416
0.3901971950354794
0.2491468133260647
0.1665012770566224
0.07787221363918655
0.1401103174425241
0.3622345973476143
0.07464548895566549
0.3559598434750736
0.02140946774270766
0.024620106063964437
0.11548053273502593
0.19470658497711713
0.30778621647484616
0.3046039538608706
0.19103708173610828
0.32799730738884914
0.28730956316557177
0.008605681533881878
0.20200807148325658
0.4376849347346753
0.06134878324455706
0.3661945806644922
0.41033411766604855
0.31938814473128796
0.053478780482185434
0.25936056546613
0.3361747833640429
0.18998164706034695
0.2172401649444363
0.0715247031288511
0.0023058415751200535
0.3523660788987548
0.12693075518116456
0.005029655174836634
0.32250979739070634
0.3096473680969191
0.1728433915276069
0.19579120337822362
0.32868911001446977
0.24457523694532549
0.25309887003846104
0.432974333572881
0.3215534444657606
0.0164234726978055
0.032399762287263864
0.19750295905508797
0.043240220651272955
0.13031650404045986
0.4177908970675453
0.011830169274033792
0.2637702484566335
0.3414058953348627
0.26123339779797605
0.429067936359712
0.1742552544867524
0.10504140093471544
0.3764347795705814
0.030783098472172917
0.44435374810188977
0.4357952080825021
0.36179938260802014
0.12329400712640248
0.45758159718373265
0.049324362235538995
0.0467575354862078
0.5066013256403151
0.07136707818078522
0.2541165303373418
0.21257976685265842
0.322418597058249
0.16866169397052228
0.011301168471912842
0.44211133747449066
0.3774235022177577
0.08093528341290121
0.49263130068776473
0.1769147259392182
0.07433295634830527
0.2503399337041066
0.1142204852662791
0.22564170962471666
0.17258518243552365
0.009051539349867037
0.11954994769108203
0.13235752266792333
0.4067647400622685
0.022989564904006523
0.1169046116441124
0.08491315733617671
0.14884960403415626
0.19133807369529612
0.06934384190916959
0.4363238695984376
0.48964886187139667
0.03779230995950716
0.40588924549704375
0.11055420738167485
0.5227874359837407
0.11329015311460959
0.29847164833562295
0.018768384945285738
0.0820959112765434
0.13921010456590688
0.17548859773665726
0.026664310741931208
0.1667765614961552
0.0461137132468618
0.08812132910183937
0.24906340058657933
0.0632176660729998
0.006002131910309478
0.06372794289906408
0.42670565158310053
0.34329623004999554
0.07211929753395055
0.01057605883307354
0.14779613141656894
0.3287945889378925
0.016073795020555247
0.022725928337131836
0.02095467074540224
0.052529881583573156
0.4124248582443857
0.11695757702092556
0.3887051637634814
0.2510171202112858
0.26058432853101077
0.34654471124991565
0.23971363124449427
0.020602196046876273
0.10432261820099875
0.15517318379266368
0.05543729067435452
0.25851591559191744
0.09073306144210533
0.044113256198996253
0.2239778481434169
0.15972313907186486
0.2886187541725529
0.1888322235695584
0.16948910992876653
0.25586262743179006
0.438381078611347
0.05081190840350217
0.2953008906286046
0.4188382761130737
0.3805968438901204
0.38245313777139267
0.09111203682318787
0.012124488269098154
0.10439539604127891
0.23595133307890706
0.3697565294689281
0.23401466291510717
0.4414046047403235
0.24267936393958203
0.33167852870357534
0.17806315633904288
0.003595351505098254
0.2930018036784114
0.4425362758457574
0.37024751768462655
0.27259386401860997
0.4397490952598263
0.17766501553414343
0.058073089823056284
0.23464941052157795
0.07737338179680817
0.2713158564198543
0.3687865413742993
0.035094889804950534
0.11451507804745784
0.17770026429561325
0.06919537215421358
0.33582202747961626
0.23322488142342615
0.20086857611158626
0.0442176782610088
0.20235481845088604
0.030241836312007594
0.11812731283509328
0.09156849178385847
0.21417408839618776
0.45962444404707736
0.11890945737233682
0.4301779877597482
0.532097149183397
0.23096029409355018
0.11453582754475791
0.459019881440226
0.304097116544207
0.060585327178468235
0.31052068153707413
0.05789241095511779
0.14748323379720565
0.26544545270982123
0.02771389087162096
0.09863328843011389
0.30790176827328497
0.015692858424352054
0.018303470692246436
0.06909671060215815
0.2164769243775596
0.1227039728232612
0.257359964707002
0.25144645408086724
0.010637183658558019
0.0891463483845556
0.18410401538448562
0.3971924751288977
0.0616419639340938
0.1019481420345332
0.23429151947490312
0.04606608926946125
0.23634311307279512
0.40325958941596446
0.20970605820128368
0.08423626856710247
0.22278787300282296
0.3307582722301626
0.05529104942492241
0.2517886108247016
0.06453855249373934
0.3466321631763216
0.2414826343150953
0.47383985592088634
0.5411222655957131
0.38185200821392107
0.0891225285901786
0.2561307074560243
0.21790783448308726
0.08656450037269846
0.11199806361197197
0.24036369956415277
0.340082883883632
0.03684053812039778
0.3526647970030393
0.1221322521510084
0.28334773762317517
0.040899474633298176
0.32917702956426687
0.09322823045775296
0.22761738515825347
0.32860323540541003
0.262236178949462
0.06533923035699112
0.012308230825736163
0.15143703563369312
0.4006674525950629
0.3744064139675312
0.21349484027154994
0.3816097195744392
0.1324781480564391
0.4100204540486942
0.4609348021943633
0.5166687080883954
0.22345582810854653
0.27170664209237194
0.4880682663868983
0.41546948484987173
0.12087774136693923
0.2848725163110412
0.17545128241076538
0.058560307737934754
0.04917457409933968
0.32152801088806726
0.4975013600536328
0.10712515003461781
0.26923426898653297
0.42054253852046014
0.08462342685436103
0.14382573220926095
0.024605690578839188
0.17728195921776344
0.027317990054051666
0.0767418257802795
0.3338934703827676
0.24563946604852138
0.02116085400019388
0.18134675356265414
0.24857845359326255
0.13889319290906127
0.4830415915473775
0.008093678111917364
0.2497297008332028
0.05153307631259135
0.01787259346990812
0.42036146517033124
0.39597460265400164
0.15315204102066624
0.35297271333302815
0.15737438646032087
0.05081234931571659
0.1966390663039064
0.002705340796273675
0.3911046968329364
0.19848735837523168
0.4678751975904941
0.4267415993332536
0.2691726129477483
0.011949480472405762
0.17695443093864707
0.17080013071847128
0.12703691327368846
0.3300107232572201
0.03288673233547507
0.4698506451242864
0.0167060325793744
0.3974082583097048
0.19389425471240415
0.2804074826373829
0.3873272950065727
0.21520070480255218
0.38114893635096675
0.33822422765560206
0.15010941026322036
0.4336773488697065
0.3442083798824985
0.09464158096637401
0.1534921366720788
0.17743891436177125
0.23058806731543513
0.4364827072188615
0.4194666415718941
0.26453212039575136
0.3426877253449248
0.18861759160453517
0.43744673880112034
0.16347308752617604
0.10189339308153463
0.07946364178704547
0.13348263355108372
0.10344190647680601
0.13507596745433206
0.31708338083774795
0.42545812950078715
0.18320747030894757
0.4719238300435771
0.37208391780996175
0.3113235263677924
0.3320284799112034
0.22916281475987071
0.1384884899622797
0.06271965207721845
0.46318866266739483
0.05684429915450851
0.04924241097716503
0.35539122990793237
0.49994904768241744
0.008091691008308966
0.0758031132061453
0.13056412332400458
0.16705930065303565
0.37387230378901454
0.22447424114623593
0.058185463516226534
0.008363824792399527
0.03628433084112186
0.014395889749107998
0.4586417789786787
0.32740327499770017
0.22391297910823568
0.1406348886830643
0.5262645938811932
0.1061647446421614
0.45735607962607616
0.08737360960362668
0.04713026411902609
0.30094185839634446
0.26272322908112905
0.5110675049313109
0.2731342689431069
0.024493760979141223
0.0464786009516923
0.35286676088704494
0.30046847044206987
0.18378119036592244
0.4522442142487068
0.32465682570685156
0.1596950498506912
0.17592887005520594
0.033732306172883336
0.24875153948341938
0.41601267830041555
0.29119631638592436
0.20226845105615057
0.3235210602527458
0.2959145390619996
0.07038337619214115
0.43734493022012727
0.06106467176390013
0.23324959937749334
0.2594084216722583
0.43994484858083405
0.08409364199133701
0.00985830112424596
0.2061416234774845
0.023223509306186742
0.23863203017741733
0.393615264499596
0.19435360316919606
0.2531355557304948
0.34662673131524446
0.33245701093863456
0.08166763435750003
0.3938620677149896
0.27915538471796814
0.12735667929200042
0.1396320908490561
0.4300866391588252
0.173482054544083
0.0679466927256219
0.06526532996113392
0.3653212182160701
0.04740772690571384
0.3415533077736135
0.3509901998145143
0.11747336182832199
0.36833867981855056
0.037440138587453285
0.20174091517361967
0.41782211161966276
0.08433119928875743
0.04424009306205709
0.0880642819617932
0.08654331106655863
0.0758770437095375
0.0007267500640425654
0.12244779770296962
0.03920147770879412
0.027723648171823743
0.2863054723592831
0.3344982695576997
0.1623673511836231
0.24535702333827372
0.06870904429467369
0.046816428331349115
0.4380539025647107
0.3382510981169781
0.02133491901087341
0.039863223701777924
0.030607464877330813
0.06520915826356255
0.34548467568087465
0.3642772238343534
0.10768670436278914
0.05937622400945866
0.27092859100433986
0.16480785163624648
0.04045258094071996
0.2730765149618315
0.10492961588517284
0.4295045380361506
0.017839376699187552
0.33645336432690903
0.42323186945719016
0.022431672264279705
0.13054613457965156
0.28815453490328163
0.14985566514950968
0.3925898147408962
0.22158921753967056
0.2511189035397881
0.3648464534398179
0.3238627550684874
0.023918515293515182
0.5309142323375368
0.18311755729403367
0.3482018502271832
0.1019352957994045
0.40390790288232065
0.28725643688865304
0.46748570272177825
0.008498529280058934
0.42705607091785475
0.2657348528921932
0.372040607863634
0.019587586272031953
0.02234702762520055
0.48387910925387356
0.3684698227421745
0.5105958183498971
0.1084225040434753
0.21498023361655222
0.13192129613958778
0.07467482537261784
0.4648082544859785
0.047084904310139085
0.17144376131322753
0.1569901498068846
0.09161442437787957
0.3561840488774218
0.19231041241783564
0.17746347994377176
0.1655964570773282
0.06906294389080934
0.06833400556516522
0.2906251859217635
0.1204738619035829
0.2680627723608545
0.2810720243106404
0.09889543090670297
0.08801411791461859
0.0579293286078758
0.3278386232424156
0.41238150870617435
0.003724948993517495
0.16035146696910885
0.05083793777714751
0.06887903303530266
0.20938516515048286
0.0695767279675628
0.009447412886613497
0.34056050388529957
0.2139645134034366
0.08497039320403334
0.29240374121447865
0.017520093061855483
0.06820566419610123
0.20613233527265137
0.10791141471216306
0.48676757849477276
0.0026585055340107465
0.3120321096560433
0.31083230701486003
0.38377686732334054
0.4222908704710286
0.2669567585683589
0.14177566297250216
0.34489704424111467
0.32772536627715926
0.4153593186353419
0.008879223488103214
0.47027569669452307
0.36700261247492233
0.16183191690992146
0.4024861773487063
0.09761326203562505
0.26227288055280235
0.1946542282304735
0.046776388479083185
0.29101694658354726
0.03928713099018034
0.3697742652496739
0.08824306332723834
0.3522039134874106
0.3645003689706523
0.18528529237735122
0.5026898854830726
0.17819773477126047
0.11030749744849376
0.19924203123181525
0.45333279165897505
0.11493464679004037
0.3907783800439799
0.16528445931613728
0.1757172814922053
0.16226687160973532
0.4335337441508845
0.3577751987789075
0.06200321129956826
0.07038621557910325
0.22127944347706702
0.20650345718074603
0.27475901753531395
0.17218224048764297
0.06250552836152773
0.22541843739400538
0.2883915524483858
0.01303697887263592
0.23094308278769493
0.2716190163732182
0.4829439762226667
0.011284787783426183
0.3620706031479028
0.004955132291199889
0.45885347957682876
0.3709250064086357
0.4572444539615118
0.061874562643615016
0.4654908204364092
0.25507765575879954
0.4535491012754701
0.16410769887806104
0.23266510878454452
0.004182886172382282
0.050619280654705875
0.30055152009694364
0.3494196953228711
0.421575360033417
0.18836946032787003
0.10246890591185681
0.4577716182421031
0.28527869383255244
0.27447149421043243
0.2265319975695719
0.3712095586144423
0.07370027173412187
0.010647442962114987
0.274441202533372
0.19235570493184612
0.18693309786341
0.1188887049347604
0.11170360819666199
0.027632915567779588
0.3363384663206116
0.13577165611839725
0.1179553541203671
0.15949693784114952
0.195778708046379
0.1114038161614834
0.5380329980122498
0.34759612153161334
0.4579554476325127
0.04170806829034744
0.15146536599852517
0.3976926583308098
0.050706954300886654
0.15934042924188457
0.42561250981116155
0.03257284694789049
0.38446746842628804
0.12753062986795055
0.09939946768983103
0.4665428246509506
0.07211392689858541
0.431084059120395
0.0756399244132292
0.002124751592036333
0.22914526304552815
0.09807790552576594
0.1722301090079124
0.4587109466893489
0.40896724290186315
0.23105927139541035
0.1223340986028181
0.10238219339920973
0.03101504349733303
0.41789980811343475
0.03159537461914157
0.1230245552088339
0.3252847464916366
0.07300573371968093
0.2964970133809274
0.06736580693501293
0.04986005697040392
0.4888906198385962
0.10521037842403157
0.03312193613860442
0.02229363813495468
0.12904664514787992
0.42904337468667886
0.4773407741984165
0.11828695212081859
0.48666345143292566
0.16837455245344773
0.06776062204882206
0.29751946135672114
0.14245049079157715
0.09539098624543643
0.21859338427239633
0.012212539615835235
0.46236870788663775
0.24263809583216814
0.38739312568404244
0.48971074348996735
0.08071299978094566
0.13505439005357678
0.21488754131218307
0.44641883712349606
0.0959389044296838
0.2653908244084717
0.2063164520898432
0.17775496213643047
0.4006563736918245
0.11457935325779034
0.35834561060655157
0.4246859560416452
0.3747416653527448
0.07921163266546799
0.5158372521708036
0.21043361973562527
0.4088228255737091
0.20047847213380718
0.16912090281669256
0.03371113617939644
0.3035200047653951
0.18860514968580755
0.08050480080147683
0.2503142962169759
0.03917969473353863
0.5045293955919598
0.03853625325633008
0.191181092821192
0.024529850519775614
0.08539786654185509
0.5336480441629008
0.00830903696759131
0.17830604024920135
0.13538195183441112
0.18878218459608848
0.3229419841905588
0.13032785536208366
0.34825496786168275
0.195085650184503
0.13578547401695643
0.3693733543714805
0.32933123415672005
0.043010896543978556
0.3792852908141016
0.053853798321751994
0.2004238819783897
0.021289253933799126
0.39995842178676855
0.3648122955476301
0.08409332977686941
0.25349982183642794
0.09175341959220246
0.3092734439846009
0.24393255263603802
0.2453126524982178
0.41466790485446414
0.032350583754788005
0.4651896570743549
0.3044916692367441
0.23992065425531886
0.0423950673134424
0.43077622967657603
0.3668312582175488
0.07733982632527911
0.19302184717062806
0.112779122727534
0.0829036775861515
0.013575273575640341
0.4519363765856417
0.09021550328572807
0.28787306581177985
0.015223241448994488
0.10160002568376843
0.09445084049068735
0.09310194829279089
0.19900845856547705
0.010045627312078823
0.04038288883913292
0.025863258081200977
0.330233498273898
0.0693564764490922
0.26870092650154104
0.24752644636114082
0.4711721568972704
0.20433119526057855
0.25458525931889636
0.015724496014851267
0.14300602574610094
0.2881588118516133
0.13455137323726693
0.12608826246532404
0.2546386428378899
0.17841694199958166
0.041503027260606784
0.07381223389552106
0.03610232562159605
0.09384510252447688
0.2667228996237
0.12374677085364812
0.33185680515286897
0.3684496965251151
0.02175886483159797
0.04715018340606871
0.014151636909573138
0.049988777099322916
0.45798596974008243
0.39065102252994505
0.4910731826938464
0.19010028705561463
0.46553633455081994
0.4972149721587854
0.33360073947379404
0.08619320112302292
0.4122463591150246
0.06125523492673612
0.053375644109380505
0.07358081898835317
0.090311939387623
0.28895794650032175
0.06433596349552193
0.08350604066888079
0.29421360130501406
0.11711758654983032
0.2622999127804812
0.361041062421167
0.11066882731958409
0.07607012188743319
0.10534085833819959
0.23077626148387265
0.21970054524407
0.19024651698524653
0.17084899811130383
0.38781397089730335
0.2331086843841796
0.10537696092912624
0.48173181644489843
0.4206497271107216
0.07748580665363324
0.42029219931376355
0.011176170077059336
0.14963683553224408
0.18100443838985408
0.2543038980062184
0.07480505569191066
0.3642070988895126
0.37825777051452436
0.08041463063033999
0.23969450376570312
0.26913830628175806
0.09692360276654091
0.339398263686578
0.2813714273701256
0.3832703350580362
0.28988366686812816
0.05585327380778932
0.13063292451380712
0.23570283208671947
0.2810322414865656
0.1156095361843583
0.34353293662925005
0.36331215612374945
0.07794076719889914
0.4931353067573354
0.16659880645046007
0.4661226557024771
0.04689511201581262
0.31621938283420636
0.4685365278932929
0.2953534879109317
0.2567224606169891
0.19459239597416145
0.19957991794512597
0.05129731587603012
0.2440604843133326
0.2946232080624206
0.08842935388178384
0.37476062433857477
0.45928232223349175
0.05514952045306468
0.38575372786626644
0.3020710755761646
0.19054333734334974
0.16806264662429146
0.023913064307167813
0.38182282131602674
0.561895850726121
0.042820429716145934
0.010683913505728958
0.29914306430905613
0.5098974488459695
0.047824382725419314
0.468450107909994
0.1238413958476729
0.3648480593850084
0.41409616991063875
0.42180248767445705
0.45511658291436785
0.005651240225017026
0.43087340089498716
0.07913391181900753
0.3148176922336276
0.092738941027904
0.1188145259307131
0.45088298864896137
0.23363781773595688
0.19254405042335995
0.4851646372818662
0.3186814740894247
0.1769388105060087
0.5285553916144912
0.11334356766662802
0.40406357237345497
0.2781803150419928
0.09145877107130561
0.016614309951667176
0.24493774741083263
0.2324057733658581
0.11353219355974402
0.2480426048464993
0.2829440872435356
0.405684874909058
0.1403237117102056
0.16958109457002332
0.06157349794162582
0.31553662569508295
0.10819714839217073
0.0929224910467622
0.03309304355903029
0.2787505648430685
0.05957934448810944
0.04646446744308701
0.42463864317670325
0.2812601093214009
0.07425397120435828
0.13742641923369336
0.30189773203372583
0.4678710461992854
0.5535251852785052
0.18497753349083482
0.12481510464699082
0.528464823120985
0.07854960484152944
0.1458720209359746
0.4616714506778629
0.1175521045466638
0.4501587085415561
0.29571901136670653
0.5304077945148843
0.14690770456670915
0.16361701990873317
0.000028153466394747417
0.2019486993553344
0.14350401142336497
0.2913516051498492
0.1028911970317868
0.20304019701529286
0.2456488624809935
0.37783651158515014
0.06266268313469713
0.12307840159463075
0.2129877421595658
0.27274541740205566
0.06055133489592815
0.024135788604153625
0.2597189066743796
0.38229664749702325
0.3608019433328881
0.11357565289510149
0.20169224816006381
0.044532959433418035
0.06267740038789467
0.13241110836639
0.07730856656011124
0.35998676425248033
0.03655885408771964
0.29933989969940594
0.36752868098355085
0.10729743734523157
0.16084838241390736
0.1664728632585037
0.4404538619692644
0.4000837425122533
0.023990177110322874
0.012773738426986621
0.2806890887565211
0.03360052453266304
0.07547834642406406
0.16507284939124164
0.39151286878291175
0.31719506592786345
0.19169933711654286
0.03199052412401622
0.12340095854150789
0.2190226786841105
0.1232592015040959
0.10037048346641148
0.021201441411571903
0.07506298806905849
0.12719831936014134
0.13574922319195692
0.07693731774667803
0.4874430377665547
0.35284568861569354
0.11523212778405074
0.3507770844409027
0.037340086840590765
0.48011778580345177
0.20189777270913425
0.033662675731406216
0.08753205246169538
0.35620534866408465
0.11901856300676202
0.06974776323846897
0.4724583909542814
0.1265965854491913
0.2241830246919077
0.4471787190926464
0.023898539387395355
0.056879283336945974
0.15019610777631717
0.5032808496630222
0.11897422391516685
0.07961647687645089
0.03970992800737933
0.39231861962471815
0.016136182568510238
0.1051229948219429
0.22394656029793197
0.14471931562172113
0.13832098587165295
0.2567794730215199
0.4888247711983773
0.03505148785395972
0.15553372728867207
0.46739686060316954
0.2824755365904165
0.13713527812363516
0.07967071588744486
0.0006476365294817456
0.1442863310771696
0.10154755948504285
0.19384661535268266
0.4442472043984884
0.46560393904238967
0.00603255889108371
0.10951122824878723
0.43900335631397824
0.16420932910301908
0.27318075354946697
0.22737073256424672
0.1044264115482809
0.0570154228886166
0.2192111071651543
0.08588691959466804
0.256373194518941
0.4141338866625308
0.00453007695797142
0.14081625261400696
0.06305008034208556
0.4316185152624324
0.24911788791014655
0.09670755065499535
0.135288311416166
0.4588660447673484
0.17867822397080646
0.07136462891012986
0.11838725753431033
0.10516711875428716
0.5233917361840967
0.20422089792373643
0.42813213936321226
0.3151036184613136
0.5041275471356808
0.44073777281923754
0.11041962065599951
0.34905985551873386
0.4689286638688145
0.4407067602821209
0.1921143631815386
0.48623064722941545
0.3647397479374247
0.02597802409276884
0.25275596143794715
0.042435102215214605
0.368743638508118
0.3032710737231328
0.4020385217379438
0.27499558386519046
0.2573041616147631
0.18088790987310316
0.18623269964532868
0.2814215878931843
0.02928615961162957
0.0715759144085592
0.2926105695706437
0.012940612584556137
0.2863501774368336
0.4899110077575112
0.03223451910475323
0.500739019266032
0.420228119040679
0.10575444116583246
0.29775325031841804
0.29292024393005744
0.047633866554701795
0.4320748799694525
0.08627521528317636
0.45707646477686653
0.26135584103314496
0.17973505390855746
0.09136340180893464
0.5015157123463596
0.3695944979320391
0.1168658418040078
0.18192290486574608
0.2832209898387112
0.23713944154700273
0.011855740099862807
0.5109372848771854
0.10202867158795288
0.46878017211153694
0.20286364089599654
0.10668218023076068
0.3736637142870942
0.16768745158220966
0.024161605809318365
0.32683189208578234
0.2978793514255252
0.12506416722239674
0.4519076143900173
0.4518798100984135
0.044937881856150254
0.35513352585618335
0.06179531638254566
0.012108339122253316
0.14606776023011783
0.4409320409443246
0.39566102324187796
0.01975406143113138
0.07694419122476424
0.22835324410145647
0.3081515620167285
0.08169031860421017
0.38255807208359716
0.2622277748070467
0.49863177948768894
0.20619240884738135
0.1749351425627408
0.03552215303823048
0.14247410652402345
0.535100857039096
0.2256306331128658
0.09438879965026672
0.08923001397268406
0.10654973497588029
0.04930782285436076
0.39297672919147264
0.19152021255775123
0.31985081235069046
0.0587936396126077
0.04597017271713523
0.1821867586997686
0.12609941011383646
0.1447580724082774
0.4344722846696362
0.01072187227093818
0.17729160011336914
0.16804412952943593
0.2282711240795336
0.10199977659319585
0.1928837517496832
0.4476756466777092
0.4356744206733291
0.19506765314244418
0.29106554435976206
0.48443800358987693
0.07738048841155286
0.09669812475837562
0.05722383878748727
0.4596370723734999
0.006248246436133814
0.3216214584209626
0.4155272088787896
0.15225058008553158
0.43252615973715763
0.0214393206733506
0.33855931570162806
0.3194349540764206
0.2311865226537341
0.05975753657109286
0.0024136074932519904
0.4009766945589366
0.5262614122683696
0.48107711091903016
0.037362531632634435
0.0065309141717012475
0.17672147328720653
0.1136453483257269
0.23242554689534425
0.3601616037521601
0.5037366255515795
0.31441255181143896
0.48354343681956663
0.43944277395741477
0.2209270125217343
0.254988615990206
0.32082130474901893
0.12361578333922395
0.4551030573939399
0.011602479485699617
0.019702722187066576
0.1805216817633211
0.1759829605091493
0.45230377714742753
0.00018675615255145728
0.5081825641432489
0.13112292128586098
0.28983946569920377
0.24198152246091303
0.22600831038893168
0.02748094345654889
0.20040536694073413
0.07677936357084812
0.10971688828953219
0.1214397937483731
0.020977366366194284
0.24925256072237828
0.0866860935398687
0.44943135204664647
0.3441719234771648
0.11387289832807858
0.26476080158323867
0.39914925066146456
0.1720106659383792
0.41595668679935105
0.5068554193198098
0.3583939561898901
0.012646541471572455
0.41401458347473113
0.23892497890747075
0.41958621249025296
0.04463684969007977
0.05730537996953844
0.214549647984386
0.4244369673688935
0.18449066078811194
0.03856753316454355
0.32810596404193976
0.20862040366664855
0.08814382713077536
0.18558494883399146
0.3106471943860549
0.4370301460507613
0.27627172804767997
0.39562011423437404
0.04302098245268922
0.30740903243529655
0.31920266616615534
0.01684926604397715
0.3198831571689327
0.10077681518798917
0.1509584415101716
0.16934767701429593
0.05484190255798947
0.09299831265981594
0.13566669158810868
0.061047842623778964
0.07052710233530032
0.43594406543951303
0.25129404758715956
0.12887359345216987
0.04025963896011957
0.38164021348775196
0.3384611623073124
0.42330460092611943
0.34861119353588393
0.16874605794993972
0.2939713037146431
0.27724860394287
0.3697666002319037
0.1099354246248732
0.12051772654770934
0.31544538503592406
0.37288216174849026
0.13161016522561853
0.3921887188106462
0.44297714358662593
0.2961654691149785
0.2614442509315695
0.08320110715118678
0.44228435908373354
0.022647721569595373
0.0597123247209487
0.2820043279486023
0.45415261942752627
0.3034477133997125
0.02913825171249362
0.10148499515724903
0.24582209407474884
0.4334671231674198
0.09147118371521422
0.3074124100696405
0.11049397139796746
0.014436077663985108
0.4346972976854087
0.4825307109443557
0.23838982993091423
0.029198386109002238
0.024576269232451327
0.028189302758063913
0.09625377308119115
0.03682969893857436
0.003986198132461298
0.15021454774377715
0.22132397876529253
0.03132173625659563
0.41751700493195715
0.3906879969358913
0.3292010174273812
0.42952147801838547
0.4192046711534912
0.18403767831265516
0.011652587590588489
0.05993430758633134
0.13926828373610425
0.37334946981155404
0.17825835752493355
0.309522935735142
0.4112377460004943
0.3078389204754237
0.46783356883992727
0.1765451307815875
0.18195560706205796
0.05393281047751747
0.1345922006714626
0.19048801555928316
0.23723661271474963
0.08120416708074034
0.00852947095582408
0.12539943707527085
0.4035561424620978
0.44338065432001783
0.10966533324127442
0.20259270070659888
0.03508355282719849
0.07640936354778309
0.2715301592602054
0.49603236393804656
0.09066726440622602
0.3150965459365368
0.4770343911981564
0.01699099166351762
0.05721267297764959
0.0446686785557303
0.15084288224471243
0.041163102662498376
0.20231332763587437
0.001157385787242649
0.11737922509563219
0.029360976197902088
0.4602946167080131
0.43038186051640787
0.10176177584201876
0.48344881133004775
0.06060569100665968
0.4799164206979893
0.044933047311455185
0.3596148722081932
0.4405309244729009
0.449146257503665
0.052392467770818185
0.42120607982240155
0.19621693965271178
0.30943979639916325
0.24029854378441176
0.34514093966895065
0.06600317990092751
0.1153697976950356
0.11904334361012864
0.22867775426200707
0.1431393714596985
0.22141818855119988
0.20784256847904806
0.3588287218852039
0.29392714603888587
0.35157668673892317
0.3143399383392567
0.2934468884615937
0.25578814956820534
0.37542557294459455
0.09579181121351232
0.29040247987411616
0.18089373521518518
0.07353682959837969
0.05965401291577734
0.4771414995635776
0.18813735274761983
0.3413914645679783
0.45435654985384977
0.10005911085038809
0.30622224330801195
0.20765439728072121
0.196785869297011
0.36449012108934625
0.1526882548242744
0.16149302527900786
0.10773451039065741
0.1004754825108446
0.027217898447990958
0.24292551234614804
0.27169705970192903
0.18496417224323985
0.05901642626016589
0.01340382117118391
0.41947629429547845
0.3347760162829151
0.4195894951789935
0.16549139538099691
0.36249577865007415
0.16313359567222827
0.22888422270664296
0.31177602092622086
0.4975183801398791
0.3240218268197737
0.05879645285594561
0.46194641596719166
0.24001490351854396
0.3867179951829171
0.11657326673184054
0.5317732610142685
0.21568070751056903
0.09163280725523404
0.11135173822300683
0.17293531290500472
0.30975314078842353
0.20454921113534927
0.41131233751955226
0.2436220733309862
0.14922772224429195
0.2133961204681773
0.1813269210327271
0.4309866227751789
0.3969258220121803
0.10689853487742179
0.020613739926231577
0.47565908756328745
0.3850113937855542
0.05854970353167567
0.13035285023474452
0.3277094342835326
0.16381159077943536
0.01619475789602892
0.19685588270933987
0.18813625690497598
0.4164815603611283
0.10209253488862899
0.13885976461269794
0.049564873162839904
0.49345544104475025
0.3222708325261292
0.44917778089987453
0.4201689402254092
0.022194392654529296
0.4650639828468688
0.010676220279340377
0.38081006537917156
0.4274973894618543
0.2944631934136781
0.27644386876219884
0.12512932122498932
0.2673352233946195
0.04575454012086924
0.49049092488287244
0.3286406100332287
0.3689150420534434
0.16388099386847776
0.2767095108194169
0.1395919988616813
0.13788023389327922
0.4322398504699138
0.2742592880360958
0.2953523225851174
0.09624867150291223
0.4028285310836378
0.33875992210318967
0.22935312808681305
0.15403088845382565
0.35140997243362265
0.41407731399648834
0.09808746130285426
0.11963327801518799
0.44697187902980845
0.20306805301766495
0.052060132176877084
0.20305853928205864
0.43539136316274485
0.2343908131838753
0.006331795191214577
0.09996669056109124
0.2592179434303796
0.4313168390878383
0.08828863519864824
0.19591733071015272
0.05093323495965452
0.4032216745501292
0.18858681973772082
0.45036181151749577
0.18338253837627844
0.2329376422431664
0.1263627595218967
0.1150576941309997
0.08018765428434278
0.3626643070165989
0.41535566908624305
0.1778893338211462
0.10822878106194511
0.48687749556945287
0.35015238534804655
0.10041160290484104
0.056706952384717894
0.308702379936291
0.19555947166826623
0.0356955336940141
0.3488873646782072
0.4898503534745619
0.021647679513896633
0.17789647818590706
0.18833166178880326
0.4127518323865748
0.1284675015950911
0.21788011647113512
0.3067294566413436
0.07146068767221961
0.1383924298588796
0.38657876811543934
0.12136178502545777
0.4381103741602322
0.19039158849257148
0.23918082203673435
0.14913498788376292
0.4037627252963506
0.23331284993377507
0.5540786454435147
0.04685230195875793
0.3249323244059106
0.15102153641873575
0.21902763487245724
0.1572815532543531
0.10299167853298877
0.3795503035428949
0.04499228228328868
0.08475465156163403
0.10076981638443122
0.0017105798205551876
0.14987321739943965
0.5627975610383839
0.1929791482677781
0.18114305481748427
0.041621762497474186
0.2509325927461449
0.38725417282161945
0.223734990360167
0.07087613766028157
0.11705859910496763
0.06082232016876771
0.08812675840953034
0.14454881207553216
0.32325291824351937
0.056031745758460434
0.006173078520096237
0.43599664383998904
0.07380033784968873
0.0364417558950493
0.08550086351170998
0.4036143711512973
0.23384899191646688
0.47511001621208493
0.07378086956347912
0.09885666511953022
0.48155353979913873
0.07965430485493019
0.4737738522428715
0.26408944967849635
0.23034919327117323
0.09682224308349566
0.10636064894276172
0.047731935715219116
0.028037222615156548
0.17528510376443093
0.09649220805806873
0.03152680354511108
0.2634240262935362
0.2847387487530282
0.07565372246318797
0.23607622826010696
0.04820486145210239
0.2975981029719246
0.0006313173739384651
0.16209455644559506
0.2683891685598647
0.00942524062099422
0.13225989237550614
0.2157409133315561
0.3589739389888449
0.5307382829130152
0.5364101994303777
0.008445795120820781
0.05227764847314603
0.12518330056554053
0.1976433675088711
0.016719893474160384
0.1772050524954316
0.028542418985336816
0.08637588022941418
0.3995055080221711
0.11419427265399389
0.11832624584209311
0.41188356452577335
0.4547397798357627
0.3368552735918955
0.5014817130396507
0.12400786328010464
0.33914707172048963
0.021645988118170922
0.2503038655274697
0.0016921641566259968
0.028249062165821674
0.11772314921644104
0.2922223686966086
0.3456254893610507
0.06745379816541076
0.032808415766213336
0.08207706923873123
0.3763782167062216
0.43545276823928997
0.1753979140839467
0.26766749997976647
0.3840951714349766
0.00697327329931955
0.1420801013059418
0.3336650313702699
0.5039770721245631
0.42585935763726646
0.026013677920775843
0.23744285787324432
0.039684271701935864
0.06395002990074726
0.0566279232582413
0.2924899689400898
0.042426293491506485
0.06636738942799997
0.027085564062226234
0.14557657137404104
0.41448209968714317
0.2992058427233073
0.05396911782897941
0.14675400189023366
0.20297057520297782
0.10811319095391153
0.17280562671351266
0.0838087922405759
0.3625467826716081
0.023113459817170983
0.2995165530784652
0.46568204932446833
0.07870321245605164
0.09951180338867473
0.17485181151398366
0.07483693899675552
0.38012795494100393
0.32513365793917387
0.2032049460021202
0.136235522464151
0.2082161348028744
0.16915809800604087
0.26029315085414445
0.34274004158534477
0.1377866552757463
0.12154932272750081
0.19694681848151263
0.46436558893783736
0.10248933620062771
0.15886173294704772
0.07286688239928464
0.5018289123684747
0.43960643602742633
0.040350649394180683
0.4955061848440349
0.02031476276715518
0.1603592712278199
0.10087764187368913
0.23158600598352355
0.14905490876546912
0.1643552785823059
0.1516776537547051
0.1528983800575609
0.16878899438079895
0.02138957901285609
0.04982013642491099
0.27389246849222304
0.14420391260508766
0.34527524664562104
0.40683468367951714
0.13206764303975227
0.42296645327308086
0.1419031039710502
0.2030725618617313
0.5886513678340314
0.23885885870005608
0.1597386426215186
0.16027927717051915
0.03557843167985012
0.004045528018493875
0.20065133020159742
0.38578093138412606
0.40864013389535875
0.20090545917527924
0.26296600469879533
0.13744003983588463
0.06464770978348422
0.16034131696246937
0.370459366760995
0.032738748881745126
0.09686350516837065
0.07418405253816897
0.12253042672443681
0.40459284262521494
0.4997086686385581
0.3592220892364781
0.13795744785072658
0.4968969625136225
0.13951387447001926
0.3464555023074916
0.006565479966155282
0.009948275930217023
0.10908360104338558
0.1916410610065414
0.37762230315425976
0.08779405357141676
0.07964217881640029
0.16498714690868793
0.2136556237540151
0.27058421796523596
0.12864651727964144
0.02054765866285181
0.03458507534421875
0.3826049594830483
0.14472487324851413
0.20369918270127063
0.2375197026878749
0.040909832819680456
0.5109579396639763
0.45242808736210705
0.036911063246407846
0.24011898725774194
0.18247354485285155
0.41275638678594434
0.05974538678610998
0.2284339424540132
0.04275684221183587
0.03398373701085294
0.39743187358380117
0.2539436008358948
0.3350884245918156
0.16686918982431845
0.010377428559762198
0.2949997458595501
0.14152402846390452
0.13092395356259806
0.060150076659947274
0.12387176008269009
0.3002379791099776
0.11364338343700466
0.0235733926344207
0.058679768297598654
0.2442289525185206
0.08359592096524678
0.04198437200128789
0.28844584605901763
0.2810305346670841
0.2815319136568822
0.06632958338004552
0.030516184950425237
0.06556445333776893
0.2873591565756761
0.009366181340912307
0.45218256438265453
0.22974221757654603
0.0013087359920513691
0.32380379382168917
0.12568483821554524
0.046711559195599425
0.17436589593541701
0.24937246258170548
0.2591285770288124
0.16592816969771218
0.4941376187479509
0.04301788492733487
0.5387411267002284
0.40474466689326344
0.24682390520813832
0.3959803555238834
0.024250939145784235
0.017566729723617232
0.12255481823151064
0.10109774532847514
0.4101502658898824
0.01146401413055241
0.10970107738868291
0.13837877202624074
0.4187565314349435
0.25126555839923326
0.4543899416671465
0.032616810832626915
0.45067561759488456
0.05177587815895206
0.4125512969872887
0.44669178112711105
0.06772160014456166
0.364343811148849
0.2709302870225335
0.1394897693533996
0.09050058964598409
0.36847300144852874
0.04274580822172245
0.07973850206857737
0.5057195899559208
0.12120549641935237
0.004596560806424629
0.15186447854572763
0.11368265047860765
0.05608090575371343
0.11362785740445494
0.5095738497213165
0.004417585508635526
0.26100899674963346
0.17744815937303157
0.03889383379572362
0.43573157085127506
0.12725262926687228
0.11718858989822545
0.009378794750166715
0.17143657674358814
0.07102707958582281
0.023457466340241512
0.07901290504839384
0.29649605419385494
0.01948641222137337
0.3133157177632979
0.5132217630073544
0.11865811356859787
0.3169113018776522
0.020875411188725365
0.19640239346472094
0.17591190704127546
0.15730321574746414
0.29718841208578006
0.1405853039743876
0.0730139516530723
0.1692325086558364
0.42359298744155777
0.3788003793427871
0.07918236039880193
0.0007025517910022412
0.3820122771227631
0.14274703858774349
0.21812351528448465
0.07966991287321086
0.358915238303744
0.018807586479024186
0.1388045706180021
0.12701078862603277
0.3718846051113347
0.07363985723047985
0.32639841327995134
0.14869957555380822
0.050060378207582114
0.1917707809497704
0.1875383577310434
0.2526078181378834
0.27238605069047045
0.1717717533772692
0.2642325866459132
0.3699641567635073
0.2848542018998062
0.5698416193160539
0.5356312831149005
0.1995527300419113
0.23698604615713317
0.2929619916829821
0.43048128687811454
0.27284885872480746
0.016645374733800265
0.08788145904853215
0.11938551249098835
0.07289033559552018
0.40923943427117976
0.017535269498487608
0.10077005136991252
0.34698486797966677
0.41297141279161564
0.3910302946892037
0.007065070182340964
0.16380791118517937
0.2363453838726415
0.30715685078945554
0.15664358226461156
0.03598967765105886
0.12685838031917493
0.1490220323381217
0.21179131045808164

==> anc/HaarRFC_U1_L4p0.16.dat <==
0.48255882214186796
0.5328320109951151
0.04649400192445068
0.23210363178210622
0.2753378148975295
0.331209456548918
0.42962531062504244
0.021303927734368403
0.029162824771750542
0.12993926330372665
0.016247502150641403
0.05569156378631271
0.09055380642843017
0.21761399016359848
0.08427468514738358
0.43211457697358796
0.017309952875763545
0.27617789072601423
0.18226775351368832
0.037905089101154386
0.33081365283723957
0.3990755814294848
0.1876503070401326
0.3074103829327245
0.3204650452241159
0.16309210544892833
0.037473123125611116
0.08930303123634713
0.423335392620758
0.261815710901201
0.09410262785617586
0.024721566176274856
0.44609069563934095
0.06154277141667878
0.016162446863894342
0.007438384315811051
0.4748860717543399
0.18924924637763307
0.184127807812317
0.3977274801063832
0.4693483764150707
0.11177810852883131
0.04561049000893596
0.019534170825041833
0.009351357800545456
0.015851824393099144
0.1150361177437229
0.32087319122874164
0.3221893418223133
0.11182728127206246
0.2196804823681634
0.22896028915698172
0.26993988733296925
0.1725268804647649
0.03126535156856071
0.04400057630746376
0.31383552447619467
0.12397239689171079
0.05727271155952263
0.3178391659560175
0.31444386374422695
0.11794633360292155
0.08777999189052774
0.20743579585167504
0.33189680188160026
0.08197114464607468
0.18011694527513733
0.12804584018357856
0.13431695819909065
0.04059542242105388
0.1696304832866433
0.024624975554042597
0.3694528019516109
0.11311736588998796
0.2791470417409771
0.45093403236011903
0.284064782677633
0.06121244328329672
0.0697639569272548
0.18001324740923355
0.11627674060156702
0.08895937106122893
0.5128689868021958
0.29341667655968107
0.1981888794497261
0.0932286347952136
0.10059456917996841
0.43755381797548454
0.3015252110494143
0.36029074181880183
0.19181626313571867
0.18628568844230048
0.32582333633947635
0.1261839579521752
0.2182619584740745
0.1221105666697737
0.24392753142917956
0.4157794563537704
0.0495027790081924
0.320436050486952
0.12914945309268488
0.17883273389070464
0.03843403024287974
0.35588042027730654
0.31261103244853516
0.07219379235148361
0.34453748638814025
0.2890396042686672
0.3854549267479244
0.1318649681098116
0.40931314146113756
0.3035241232867749
0.14414430514554083
0.3761000767850153
0.4107233799337527
0.2735596984040356
0.05343401620423821
0.5047606122804184
0.32967248862746357
0.1706364000499596
0.10054527277168193
0.013600492250247625
0.18911575865871622
0.03846946395338255
0.3223690959703324
0.39421060360065985
0.2540528422703522
0.4660580503840348
0.2609201104358748
0.3210485077445607
0.500132836456325
0.16040184299739804
0.07726087226628486
0.07523173721665116
0.04757436056227319
0.2532042718910923
0.5843828356222456
0.0968862515821265
0.229269113812345
0.505826610636876
0.07283199765172767
0.5359757329378192
0.2672653904407715
0.2650308950486136
0.18089985760626248
0.10209380789217501
0.28306775313385796
0.18646815675091968
0.24572678551789084
0.0028470547434833603
0.14463450300133027
0.4482659321468147
0.3937125012491139
0.06498221843718242
0.4504606977935588
0.09151258883567356
0.10845012386400052
0.17618206173781426
0.27654162506420277
0.10277044780046604
0.18329653420872571
0.4764111558856432
0.14746844306303578
0.4982384124004409
0.5206210852699348
0.4805140661996113
0.4335180372261681
0.19021302977893628
0.3509916409069974
0.43522176646515265
0.521336257968971
0.16676901478860223
0.44296400209922937
0.46153310730964614
0.04398640236151887
0.17846186929195895
0.0019091568391285765
0.5346505751256926
0.09169645944048871
0.12083140736859291
0.30607109267096816
0.20369448103524768
0.2552851458090575
0.21872151874517692
0.20022272144966097
0.5797264439823766
0.1989751638504752
0.4327478535322676
0.11096744755749027
0.03671288175237894
0.06109563415124984
0.1974049724916199
0.043630356194035255
0.3743680806602423
0.5271356621186785
0.44702761637491234
0.13155949048588914
0.061745592456936504
0.1804008427099529
0.046222957304816695
0.06225691993384517
0.10951359816663621
0.06637697022849177
0.2827285235116886
0.09274807434651743
0.18715927449044484
0.4078073712291105
0.17352498435631372
0.3150630613550296
0.1392025308386348
0.09400611533805969
0.12739816761678105
0.012592639724417543
0.32268212169288135
0.010646468523294065
0.16294287726867654
0.14317598477898483
0.03128508805850902
0.04525733002620379
0.4914046267541948
0.25377392400093596
0.3920910596664571
0.301186345491206
0.010047831732327843
0.13547751937832184
0.39833831897487704
0.3964197760877911
0.07073138966799544
0.35758933177721897
0.3245310774061886
0.005738911894350112
0.09238169367793773
0.21062979670924104
0.2938966280811554
0.04255440540801263
0.16433744388461624
0.1837732608163964
0.17612529359670825
0.03366225721955695
0.5432025033550418
0.002581608728927171
0.011360235587833584
0.01757369633632551
0.47598754269659643
0.5604781167121907
0.01076933540246753
0.28317789310085717
0.23410221574467596
0.1884206027011336
0.3258239459091414
0.08176431757108524
0.1501897045341959
0.07867718005848869
0.087306257528404
0.2311410014918287
0.11611839624183971
0.3217900249140757
0.22185021378353356
0.0217492023582717
0.2257202663618351
0.39528896318674517
0.005565294471154788
0.27657033113669777
0.19913083407687412
0.08905647830324613
0.22703773816902603
0.14871757106017072
0.14073132451831225
0.4928134049378592
0.19767871919437213
0.33803454483809686
0.275077657622138
0.2999992415053315
0.02938202820300424
0.2045446304454279
0.22195802534089026
0.2152318026085186
0.2419272226205857
0.2441627784879969
0.012364600458004825
0.3122253915539984
0.5013350474149947
0.07445650436959056
0.1502938035788205
0.4509756526024821
0.362921309955582
0.010895431082296228
0.07719060179199508
0.43193392744772385
0.049051141607758565
0.15138878463996708
0.04736311590804425
0.10982768407494439
0.013483929785090876
0.04107559181017083
0.3307415286144744
0.20081278193289065
0.03032897795187404
0.23406712704104346
0.029338809109266867
0.3927989570566318
0.1617694510481318
0.3824742311373456
0.10947243389952635
0.3189606994031363
0.08786102445016986
0.5213885241959388
0.258160679438124
0.07867599524552138
0.0018120415113930678
0.12585878950561116
0.027245216554481397
0.3549679308834129
0.5312363742233567
0.16992676529631567
0.15479117610604462
0.024640030184974925
0.06123958984953387
0.19331858243703787
0.42708027529217335
0.17830781043264893
0.4522847666501808
0.16776811078441614
0.22381402869598058
0.06602954866679976
0.1386371215539967
0.36273460992543555
0.13809081715409222
0.07143659656703638
0.3940867558845184
0.04322949445955548
0.4698594736856872
0.030641782349871718
0.0811895177843138
0.008508497455504872
0.42209120640681796
0.4866366952577016
0.03533562021394288
0.11601405774120409
0.44303166284545564
0.09778836363987932
0.13763884709925991
0.12411046058346108
0.17872033837074625
0.09522812700981508
0.29766786554959784
0.39786291950687047
0.26731317875107563
0.014615888675949295
0.27042798375687943
0.020058533265573882
0.08117849030139732
0.46844061566835626
0.5306564368362361
0.0031602784347644778
0.4516650910720944
0.24624981090945283
0.07155757796995621
0.3647739030660237
0.002884623149380914
0.12015227794487207
0.15366982741151103
0.5076232449033915
0.1529484136145672
0.24951021704985718
0.47578398827736706
0.16287325236181954
0.4613427958121768
0.2214966181589171
0.1613049302419911
0.06527964347112969
0.03686296418387327
0.1882004119530766
0.09740688307230704
0.06703529496981973
0.4611267237326459
0.09320812062402783
0.031221387003867847
0.035384282865345576
0.07897561586318219
0.10678428641234251
0.3140122206590371
0.04685937979885111
0.47248328509083887
0.2227969914584104
0.4020782426734614
0.2744351626851031
0.1061828831796916
0.1525191628970512
0.5527933570990856
0.07010091329508171
0.09848593895483078
0.2544316610035496
0.15302803808347232
0.042719206637383725
0.386007797059818
0.5129365034373083
0.4971747964743003
0.2276648253975942
0.23019325386997844
0.016726135931229368
0.09806371601659525
0.08637888450632979
0.3734252939362428
0.016029588277381237
0.3675187230509848
0.2841448065321463
0.1538394902700332
0.14179958407630616
0.15727925869434367
0.11379353865185489
0.06520032800978559
0.12813138251409778
0.2325050062100444
0.12996902590498116
0.010249710085571868
0.08347052742932727
0.10302506410103564
0.20390989514062077
0.0842681509697343
0.009123410980057103
0.07667712359236808
0.3912152075237191
0.3681877908247644
0.014396788612654957
0.02345710733343648
0.05333218454548616
0.009715288209303136
0.3915866342689299
0.007938375951455273
0.23762689188028685
0.4575469886952094
0.17867009363938174
0.011437691384675453
0.2664865987258465
0.08124711419603282
0.06752287615862287
0.4487510845473098
0.17272267025897578
0.4844376844024455
0.00939075102718871
0.3484974599603551
0.44590864787069934
0.0011364366128279945
0.3115876301393243
0.0161771168288908
0.25252954969077995
0.17907086689025759
0.4772374616438866
0.4047703366005416
0.10573805456313776
0.29966525208916955
0.5188048799359226
0.08590079266710555
0.027702353615917198
0.4749770338546482
0.18549539439800908
0.44578239371821304
0.5871707236355033
0.27033573678880796
0.05651659003095303
0.3692513908588839
0.0886228714534642
0.35101496089469636
0.4603746996435481
0.0703728101912999
0.5436230868158431
0.2981082615166639
0.2242616218040887
0.053769178226424526
0.1838092717375999
0.022776153906929525
0.48023122657441686
0.044539320892115604
0.15136369490382456
0.13527502144349016
0.19613697875889252
0.003208872389984768
0.14681811812510837
0.24239794460798492
0.3311814454153999
0.3900113084627609
0.05979666993711591
0.39275738022856427
0.062269664551206985
0.3510242435457343
0.5120288089751039
0.24270071539303315
0.22094136842609577
0.44434875501886273
0.18313260724788422
0.16120749503304851
0.05924363198263788
0.0875379488048074
0.5397478140391121
0.2131229443877389
0.5321011360220173
0.05331670944902989
0.21016423847827415
0.35529438344541925
0.5732739810860216
0.004103977286522114
0.14994908465162024
0.1839171937872219
0.1940497954286514
0.350285971828786
0.024815703506894573
0.5366263640730824
0.006869387597450592
0.17512052189564484
0.016302237410185723
0.09033409609377932
0.005061202723791092
0.1485540954406179
0.2919644314494709
0.2337640574376642
0.04968601393097269
0.0855546998377785
0.10776117276747027
0.06217905808125783
0.14947019478276624
0.2003807926541569
0.16699645451912437
0.17047916568911026
0.095309807797012
0.14733210336737204
0.1514794315948709
0.01872760060682772
0.08834487405876192
0.4450769818871913
0.014726708572168148
0.20133078960011164
0.5103970519341798
0.18304343301364784
0.15514644123315566
0.48361339932497854
0.0590149321178673
0.4057771924667554
0.0033321945400452842
0.3446845623929384
0.283916271676467
0.33111520818549944
0.16418101402354598
0.4443733530395078
0.012368252642686184
0.22852297400020846
0.5478369020142151
0.2132365019924706
0.5109162637948684
0.2211635224214781
0.10052670121985421
0.01834708217809044
0.043007891119141356
0.17584775218388832
0.07649093577361568
0.3071673516797842
0.040601741059954406
0.3460033934005258
0.0892137099498582
0.11519551257345881
0.208836591679312
0.2762000850135695
0.267593871971864
0.17906499322073918
0.05276216277056965
0.17035857212286312
0.20543484713744842
0.30266051509657316
0.18979602089328504
0.14821796975733298
0.28049811450615364
0.09750773893231267
0.07599230105505703
0.4682248110655326
0.13174662034630025
0.04528736794450803
0.1675063889939589
0.24080299970922348
0.4248359895054673
0.44777291636975586
0.03362379000012892
0.21878362559793638
0.04781595362643336
0.09636323377437003
0.2284284465450846
0.23523985131883682
0.5725808718593353
0.23270323751851482
0.18548359305530931
0.27109925422915176
0.04752756769973477
0.41821534480419364
0.004716519718094196
0.16356120057055573
0.048184277195208375
0.2514981701961187
0.05211315994390355
0.25654294809542766
0.3186978639485634
0.0967648455164762
0.41342512451488167
0.33454973569237795
0.004545566184476297
0.2917017539628827
0.5071191676944258
0.06797792511560828
0.32686839937008305
0.3228509747986125
0.1394486265998498
0.14197107021302896
0.33304262206337154
0.040874187815621944
0.04726398157815515
0.09098181355025639
0.26617022925345946
0.05501015983998529
0.30642566265948196
0.04901384446443338
0.5853672385843957
0.21885806270117203
0.3001636152294552
0.24890512293011186
0.03072531894710481
0.0408326587477645
0.13783930905210115
0.25836555067335615
0.005347441853734997
0.15302880339800323
0.5535223348135534
0.07179063092430164
0.4213994089779431
0.09716196614103485
0.4849613574936327
0.40565971137270157
0.22401832811045702
0.4117570490745985
0.025760315684962426
0.3315188354454014
0.09341066911367604
0.366910491637603
0.17037080946240415
0.32003308677517556
0.36610944747262925
0.1148726478279252
0.3466563933706314
0.5079482527402553
0.5237849586662681
0.033477279154220586
0.44510334642253063
0.19148459057306588
0.14078160575446172
0.2711431769981301
0.3385976022606679
0.33044114322955015
0.33110675598203704
0.22722800461988688
0.5321212926889864
0.1598574799051932
0.37119980241745004
0.2012627663479194
0.20521050055218923
0.48668031297536607
0.007281660216654657
0.11994477733703084
0.17124745732995972
0.21556915004470303
0.36922312555028997
0.10594449637601276
0.07518874137759622
0.36736344615429
0.04941636910563499
0.04815926216027922
0.4400339637507862
0.5270965916598993
0.16068560019948094
0.09364801415341208
0.040048273342001506
0.024301759368653645
0.2774049536110927
0.08873895820255638
0.39390324785051867
0.3767339090104349
0.03209585936066833
0.20776816712648463
0.1858263153557042
0.3153331340478383
0.3893518082367797
0.27054385908717193
0.2764668215025551
0.2538176260432408
0.0900324653522785
0.3139310133785597
0.00494730033174321
0.2388952434770241
0.5084852156258536
0.17145203446664697
0.017680350135984006
0.07878927233926789
0.2108876542468563
0.033196349484485514
0.3910121842778566
0.15609726027381027
0.10823402230006084
0.5227895930969627
0.42960002477135956
0.15066208199243833
0.24038515340974814
0.389105753235926
0.3412844315437415
0.028778818500546095
0.012768536834528192
0.020511668875109836
0.34612017585325433
0.08630217275258517
0.05429412013681098
0.15295368066521875
0.012568564476418544
0.4440945950255739
0.25887433118710257
0.041161111564153835
0.5569685846195112
0.050583893323847835
0.03645675263918265
0.3095966519611221
0.14338602271765843
0.18003099495714858
0.3029104091693757
0.17172436522289716
0.1678391897139681
0.1553565722221406
0.37440930282239626
0.2773899965327056
0.4719954602140486
0.19254290186974723
0.3444961464394254
0.012786471192548853
0.12286592847110188
0.03574501129812947
0.44536114641863644
0.31133043241983643
0.036856906515740126
0.14125587186640304
0.00210683823900021
0.08394451136898619
0.44544994183603986
0.009638335785769121
0.24199192370103786
0.1951659410512496
0.14747450210637006
0.4691449590325806
0.2451306049193204
0.3397748644222454
0.4320130336452404
0.0993104850412404
0.4885602884504798
0.45364219246693427
0.05141638184556608
0.46147259621143305
0.22943665449948833
0.25249894186225813
0.10173176377815128
0.059088940768775126
0.4007198360854555
0.13443137939396366
0.13396215453470275
0.39825388184853905
0.14689804152018412
0.030178868737507324
0.14616923426971565
0.17922217110602506
0.06685461734377988
0.3073578342041513
0.05198421342688936
0.11196930256117735
0.09570355304406285
0.0013584835987496
0.14478151546973111
0.33344913979998597
0.024930227509184933
0.2856907042685296
0.038837524912378386
0.06040027469000776
0.07730916970850252
0.04469292525347402
0.026866932789281425
0.03219246640001813
0.05330552679906945
0.2361408371467918
0.41613961550325057
0.18882250020860292
0.06274142976765097
0.2035248895967599
0.19044464440241346
0.005318700411864284
0.3486466072585514
0.23442646473217169
0.4567902261309032
0.10250704878644881
0.008840948151790751
0.4018406483098019
0.5172827072003449
0.17995262814196275
0.1588483740841228
0.5495927073696781
0.17800660626884995
0.49339252990302296
0.16365559082668885
0.05465726140996342
0.14412061792509379
0.12457925849754041
0.533546279665182
0.06389441575923983
0.38479771777275135
0.15194928260807838
0.0592786266580823
0.19626757598418837
0.187711036438084
0.15803958706456805
0.3985449804745906
0.03911450326024472
0.22121991973304483
0.5444680412755155
0.016712816952602117
0.13928388459263608
0.20458056845704453
0.3048350685129563
0.31850293520280937
0.08986782301159701
0.0742278470148561
0.08469285349554827
0.034974032359384566
0.03235247187171575
0.102981435476207
0.02282709829592515
0.3866430063277868
0.10568459053533931
0.1061559000240153
0.04069229972062923
0.20674168133829593
0.2601688882319354
0.5961337036862724
0.3544143775377749
0.18153537121868119
0.39787239989200096
0.46304421165745385
0.49776781857962066
0.5610748847382774
0.10200187187389216
0.14004694341810278
0.2712744180728784
0.3937611784365367
0.48700799701612063
0.041145907779761653
0.41030256795076464
0.15840458020710665
0.50360725290591
0.04983247146531059
0.008714718991655483
0.010663007677594871
0.4961047135609221
0.17020096947432278
0.27529469935617507
0.36985046673264466
0.422867596319795
0.10768782594252709
0.4112962431412293
0.2164674912831681
0.32401541179453325
0.20311340842213213
0.22830496546413157
0.17251918730116567
0.41589598109938597
0.054226303743164
0.4908146713437479
0.023594396737481264
0.16757512464075855
0.037690043478025896
0.13886254312906163
0.15932149964177364
0.3855916833184123
0.1952268109203607
0.2878300765725958
0.42838857732035995
0.013458105138076222
0.3401385397217165
0.07989403961909637
0.31665231492269036
0.13884909093002865
0.0799127234292691
0.0818844182266479
0.02345309184876637
0.2956178374720863
0.32268778086243854
0.184272926571725
0.12763645444330796
0.4486192710883952
0.14615690085162789
0.16856758636732724
0.05568679618785747
0.016655341571924255
0.3063400503915273
0.13662266972770312
0.45891504962620033
0.0036137440571348076
0.4941045583619605
0.06401442535721658
0.18796555077682675
0.059194428164397225
0.5362558642295173
0.013028419115836049
0.05962297025046753
0.04653438641371828
0.31656648534631837
0.31472085127621874
0.11445325428877372
0.051977050808332835
0.3896276093169379
0.0969581016718881
0.16413931843577476
0.14123141861395797
0.21161015760545182
0.11576568316388958
0.0663779816782579
0.0648126524102633
0.13475690090254944
0.10435731331067415
0.022143777530765636
0.14115820864079426
0.42324926735331037
0.13819384836718596
0.13752598718476028
0.2651345909634063
0.028375820190587417
0.49778570829734536
0.3160750939568996
0.1454342786613215
0.20889440543184656
0.31313578312244555
0.4877807696065004
0.08681337482235231
0.2622669225091335
0.35263707738923344
0.17155470940871212
0.2970657275030301
0.04324158469922408
0.022870815147390266
0.11550452277417132
0.18074672394512162
0.34311878678371915
0.24449479247502848
0.13757576367188148
0.3235049401986435
0.045516304546907464
0.050089378955379314
0.33307337575907686
0.22975654502667203
0.47758066296640944
0.19988269964203428
0.2821933444979787
0.24265576328003294
0.1288726235853607
0.20427260482464496
0.21691197588066344
0.17098222084483705
0.11763932866590844
0.16765814233653267
0.09763686951262468
0.12533000755006546
0.34557680459380896
0.08750955216617855
0.000553741134127877
0.25415584762441157
0.055896126868591474
0.3313434422323588
0.06968200329487033
0.16267919552172216
0.1901527531235701
0.5146063897758738
0.30562050558498116
0.44905774916707253
0.05125440586799821
0.0273056228350108
0.22296162753919915
0.09204934275066959
0.17466745492142347
0.07519116018482026
0.2766459224136009
0.3822094706818534
0.1441926122004087
0.27326485518281124
0.11510190661847283
0.01000579737483697
0.3219130426575245
0.06118673177812657
0.4500836491250828
0.2940152779010025
0.3579762274060537
0.052816594788881996
0.20117238920206673
0.36217790876968203
0.04250408310315542
0.17926512892714622
0.2224549242094792
0.42249581181746826
0.4419511790575761
0.03621799233100248
0.2056066685403367
0.31063362472930706
0.3416838360081066
0.2375217463783652
0.12260685536431831
0.32783735396987024
0.1131848101089905
0.350272163677838
0.21860103284578034
0.1888266957409665
0.07322303749721064
0.19509938365115811
0.2260895125493993
0.035247583307535135
0.12186835789949264
0.029883551570834666
0.18127875173639746
0.2587053186554631
0.011834615874030476
0.018259388299879976
0.31111153830518007
0.5086488540783436
0.2094553302076337
0.2906879486845713
0.04270739944286404
0.14313615949741262
0.09957484327753316
0.09431006997740304
0.3483962035210937
0.27352784193369567
0.18638048495258094
0.15311013271363708
0.3577853820941076
0.32460132002789965
0.10509848149924826
0.4772369912645243
0.400605206815961
0.20527688950942694
0.42246507464369
0.00843839843545709
0.010996895762739847
0.034962076597487284
0.1627929204275099
0.3495450587093537
0.08934438832349798
0.06039852921415467
0.453984981280711
0.520924773554733
0.11505454642533172
0.46354546202663904
0.06571217357358859
0.0659577115881299
0.19505068572129894
0.20314090475469376
0.1247206694651777
0.27533127073625074
0.3596725306398347
0.12449815030506542
0.04338941872017528
0.29612271368272397
0.4887134058731906
0.31325630841722696
0.04046029568341605
0.2779147973723311
0.09474054622317316
0.42321565923193105
0.018624375108068792
0.17485246953393996
0.07086138082517468
0.09271581380477091
0.3448662650473705
0.26391269602751727
0.4949352221323153
0.19647898815051482
0.14114743695386228
0.04392872533358495
0.047214709833557716
0.06320842719657063
0.13426619352365626
0.02422904812182632
0.19067433131334133
0.08166354263416543
0.34763444356504447
0.4731627304765903
0.19915466761608006
0.16484688291334496
0.04937901510308796
0.053889202756162595
0.04341557056375475
0.3357064029816426
0.05490748429048647
0.43517675707534287
0.29840922040448103
0.30488343512207505
0.36985858809567784
0.1848290606646624
0.11368243656778787
0.17680051258237686
0.03785963818998848
0.04842056060985887
0.0807246456904711
0.019869074990297438
0.27581775436735223
0.41912891688846154
0.3714085603066424
0.07215020265966829
0.11471706562056604
0.02597592175161974
0.48916391577228313
0.16033408692907494
0.19610662335797863
0.4191000837809575
0.27723406445657367
0.4752617994895068
0.37286908160253596
0.040629472533783004
0.24237380167352368
0.06889331117529035
0.48871999236186914
0.05389766322600334
0.2700707669609069
0.19189179674408313
0.21479705154774267
0.4006115567623247
0.38346914889421013
0.13752478013141614
0.06736586198233314
0.1672449048550944
0.11020896835743456
0.043522690987649305
0.052087694066336794
0.3422917490141263
0.2686223100011501
0.06584964229622939
0.05642133595487388
0.12516158081202192
0.020800339644844994
0.06472645867436012
0.06143764332325265
0.0074774305287385965
0.21034753674588408
0.022536406032121547
0.08766150576094163
0.34327128367814663
0.04455975613051316
0.19455356456279818
0.09526677422761781
0.22514699447929082
0.1667887417307367
0.0357058237018893
0.03998530537605921
0.14274260990784646
0.19299331255125204
0.006203079775005498
0.25617001005364753
0.08891980594067143
0.12616374240187123
0.012839169203140308
0.0304738233622872
0.09698451612458034
0.12371167431110514
0.04641229861208812
0.32894074477122043
0.02030295360877897
0.47246927024169527
0.24291258222887208
0.09357599921010201
0.08141519632639951
0.4514045019853199
0.3356568811777644
0.39836448840411015
0.2328109731151104
0.08105745675778649
0.2110987121796481
0.018378010575779116
0.29839556366207354
0.20052182047725842
0.3612010199076622
0.05330464845333206
0.357722881225161
0.02092085248141819
0.21825004820931107
0.5422210610214776
0.41040093919979675
0.2307287440973537
0.38850732827348733
0.15333724650247998
0.19117163069638518
0.3158742086896688
0.37717963114607783
0.24861330273138185
0.112935767596315
0.09449292696792497
0.260070611497262
0.26631886014907175
0.06301835683136571
0.21082821826743406
0.4593231161778373
0.03315800868506362
0.04294960407598187
0.03380864988484589
0.02081288108474466
0.1470005547546301
0.01751162584553181
0.5253393574342395
0.058279502584504254
0.4850669647289741
0.015414899005477191
0.3656025388291409
0.4717374114285598
0.12683513119826753
0.08351610247353862
0.10739545585593592
0.2944612469193064
0.0817493931547015
0.036379548143414236
0.44576263047846604
0.074615966142633
0.18207392466260938
0.3473148316624657
0.1859038773546959
0.364121796932355
0.11558054406705574
0.25938813137388145
0.09649269314295163
0.3843200435482008
0.44125234995724816
0.1229999762167422
0.03903120978660319
0.10256678983083392
0.12063598767173903
0.16976331620874877
0.04977770916335863
0.3362947802662011
0.057377340412676336
0.20038907872857495
0.20199640725389773
0.12209484412342193
0.14880910896266875
0.09519827793148633
0.3169853313205997
0.287090188305921
0.1290401589046667
0.48254305135677056
0.10178879503608354
0.46316448131110394
0.27258199019545243
0.31838877877345456
0.2685040905453541
0.3905567704476809
0.1991539646798441
0.3798838537451907
0.47000208870732585
0.4068609917608965
0.4110644955095064
0.07823187565382006
0.35082531873848305
0.146917882844595
0.23196133259647933
0.09299033610937571
0.2672387909647977
0.30136800750557113
0.3737299630371318
0.47766617660630417
0.06612554973360124
0.12896282954093716
0.2842196062079479
0.0393525410376533
0.01687022016494869
0.005935174996924222
0.12461845253973738
0.18634850313625995
0.5828609209576044
0.08918015278977255
0.1773818781147869
0.4817523089133201
0.4029433642330051
0.42883261738065576
0.5302652018011618
0.06102725183258564
0.4215856703812727
0.26493109443855745
0.21926172293428614
0.3119121599309564
0.3358725936552604
0.16510046604889259
0.383467890155638
0.2517755455907614
0.19794180725022487
0.30854283226518464
0.5852486991179476
0.2639740808384087
0.2074920246231522
0.2355870194401635
0.21643610863183882
0.34206421262943704
0.4052508310314743
0.3552906954266148
0.05072685073787286
0.12974522696683935
0.14801471002370734
0.11043825539704535
0.41947844516908916
0.24782642554623197
0.17321387133022198
0.047846508632831714
0.04002489799886947
0.25988444779028885
0.08614817197542157
0.3264168150677908
0.006718224604126757
0.028359309818653446
0.514959942707824
0.2693660314046969
0.2147185241773861
0.04979548345715224
0.18006281441289954
0.05844196866441938
0.007990161775054806
0.08012758111515123
0.013670381610479712
0.40878567007684474
0.247796261751713
0.47238693146448085
0.4406953518200197
0.3126015210232124
0.40917682606646394
0.24508734523433354
0.040028933429141135
0.2769599700202658
0.10160297493569054
0.00011410456495401001
0.16798596866586515
0.531331436498381
0.004273116396708662
0.1033561533939276
0.05649711786547969
0.47836636163441865
0.4515354934008987
0.13284771135062684
0.42871676063561265
0.0483384400706541
0.45681493372182164
0.4964683424094597
0.06730530528581324
0.21547394812477536
0.013201678448103434
0.09020155441617574
0.05556594033463651
0.40360391421178876
0.1473223533207099
0.432960354296443
0.25109488815908004
0.32374913039115777
0.4315154326733827
0.40392147323710886
0.019341538871137414
0.31885932134868966
0.2453138457425025
0.05045250371073601
0.1615154140940998
0.2738872191113997
0.3575279254855443
0.04160807335371834
0.25953128278196286
0.08522407484780928
0.24975642464662162
0.19728054111059795
0.34412565328992895
0.37767713926773105
0.3969417180174416
0.42476871333091515
0.030360237555551506
0.5388576418264541
0.157827720845646
0.3215903343663131
0.2347519331462349
0.016120981518553807
0.2371196909916741
0.29514245574433906
0.02031426208829351
0.1398565342137275
0.019261309345294794
0.35758539212029095
0.37811957495220266
0.3169225303207178
0.1431494638104977
0.018172183860008115
0.5366802062567526
0.182904609790623
0.49487732236127463
0.3595570407087385
0.22550858085313105
0.40590250721651616
0.42098058181887893
0.20310930480783895
0.07947620060216141
0.12373919541797897
0.11719522401573206
0.04319937161551151
0.3286149904400348
0.23946102624559512
0.057302786979554016
0.08722795676332938
0.065682260255896
0.11100134166114681
0.5611011637085027
0.43842655969688865
0.008506161316329126
0.279884398920711
0.033011065223451874
0.5042768947892257
0.32659491238828947
0.2798354163434087
0.09983928015682716
0.3972064948785569
0.10012190743693722
0.47148204799390914
0.009733991953685243
0.4690800693466817
0.09630339512188849
0.24927542706282635
0.09324168800943591
0.15155060160586684
0.17228076367472395
0.4223456133927744
0.15572173683071397
0.06557527604114294
0.46029308216786
0.12321310015663046
0.09555950465637636
0.2872560640485256
0.07126628097545903
0.03859721629878189
0.22050618263368854
0.4014746013784818
0.5840177021277821
0.24150765624745227
0.043464155781109695
0.422732720568832
0.20185447462653125
0.1787136849204797
0.192071762147385
0.05107332900455509
0.014816348799133565
0.4344861571065685
0.46125664598112803
0.22142334800750463
0.11247428879839819
0.18438969661725352
0.2988016062586186
0.02516289409992495
0.5240320791463661
0.5134212553474178
0.11889188492080364
0.0323746210952316
0.05890189304149568
0.2605514391272588
0.13666589352777653
0.44614361659852037
0.20329574045277332
0.028766628463601663
0.2136208106117363
0.4413803987333458
0.08115751215496443
0.172788737827784
0.484016467929926
0.16172009354827457
0.43502065475005264
0.07118182374772358
0.04421744458185327
0.031138916417377878
0.029085922931729697
0.4198220614254811
0.30904748839335205
0.04396058755892346
0.30453478685156454
0.14655578012487241
0.4607018521292479
0.36528989002841294
0.408340782539859
0.11808620853327402
0.2515931435702451
0.05986684708486711
0.48659470254744047
0.4210357056289839
0.33029808310202635
0.3861669081081544
0.4565961106630246
0.2803196859496371
0.19289425976156832
0.3805488751845476
0.07373668689958289
0.5286535294169965
0.30181481440921953
0.3585159923568078
0.16591788264118748
0.008257742222238573
0.13689699113616424
0.36676685811961723
0.07825007168639082
0.21914086376401104
0.1615062953983603
0.10929098642657264
0.04607967489586126
0.12314638831003079
0.4206030309273656
0.5186248224283873
0.47311710218197384
0.5171744524905884
0.003445132769714081
0.4458702522885142
0.35517362301268546
0.06795498234784832
0.21314034044847546
0.12587678056641463
0.45980091696776415
0.12185289608528471
0.3803584996618382
0.5621277215132565
0.26287684982888926
0.30946782970477005
0.13808592108935433
0.19730088336366836
0.03446551063514644
0.27749998519067276
0.17841571444087417
0.05469599769789976
0.2717874234366345
0.1921034768789213
0.03243783346727326
0.31690744910714325
0.026956473847632344
0.3143514146999333
0.24965185788707348
0.03359815955302782
0.07776455969733578
0.5586074552545555
0.1921914903856826
0.1389312632381007
0.5126589777994484
0.37831882753219515
0.21409387244245384
0.19047522542637702
0.09529171074646241
0.07662103281274547
0.1669478309695279
0.36955745755761193
0.36715256632256504
0.20705426109856642
0.23545606383688
0.19876123990968184
0.03458082714509292
0.2302754632364035
0.4795145161596987
0.21194879416682322
0.4767649574436988
0.5707337270319084
0.36556434084259914
0.5371598471071526
0.40761759839752526
0.43886311810065687
0.15148127119554916
0.021820422201546834
0.4032512181173935
0.20197298406721603
0.4076247897745215
0.28254140680800066
0.35815967890962624
0.48511669919548916
0.04796457178757844
0.42907435312353953
0.36882079531614476
0.3145700986596656
0.5411640770784641
0.07620542894575237
0.5037342836530796
0.2695336483278533
0.11068284084443342
0.05445444264098607
0.1330010753691055
0.157888652179423
0.12916997895732732
0.2569126887649046
0.3015960949930647
0.36444841472266337
0.09988008690811273
0.061342393259564684
0.34437021790016453
0.13526785266321875
0.02662843985052911
0.13824838471080728
0.02126569463395749
0.26637043292562845
0.19395140067987082
0.4046699061831818
0.28835315794449373
0.09078342042920795
0.00810392357104761
0.29015204624912944
0.18413713546327456
0.16587588031913592
0.008948115819989862
0.00971302271276083
0.034265302763749186
0.16879553531367825
0.11007655848448285
0.33531686840919117
0.5250033326834667
0.2641164921655366
0.16191661970827242
0.0009817559754522172
0.02323821596314098
0.29098458193065024
0.14249484581954078
0.07662131408639097
0.2844915855331303
0.14602578396520288
0.505302061486252
0.2828566912955016
0.377368772895063
0.11238598981635713
0.4074885040384568
0.1827000098145212
0.14327635398831678
0.5136395216510686
0.30576028140695866
0.12884319846558046
0.26021478654614844
0.2620803067551836
0.3485969681832386
0.31452434746591956
0.04019929038073476
0.28608432663064404
0.12472012240365322
0.556456256363159
0.03655521904182993
0.3327001977807039
0.05673701525505208
0.5100779692856909
0.10111365384925322
0.08219724315852736
0.046464812246288296
0.38237399327961863
0.5518428171025509
0.26741601507878854
0.12886576389574791
0.0954333478478369
0.5747216718685261
0.44165549587296193
0.29971267460480244
0.3739282082887105
0.296773362105962
0.4848029196369005
0.38724385572930625
0.293635921767801
0.136297045026589
0.01873869378762716
0.16173004239347263
0.47739840313240234
0.3589213394126531
0.1936867362421375
0.1717650054306454
0.01379133786870683
0.3654774429830302
0.4380496332660839
0.029447591465544817
0.08019644061195884
0.4163012356201896
0.07419240406489928
0.0431133960466217
0.17904586103674247
0.2751279821021216
0.25882538057820925
0.3643704697557799
0.06574715018894783
0.5009089229707492
0.46915064727076305
0.3950081582452157
0.2891191575418811
0.11678280481436304
0.11776069543347167
0.21136893367235243
0.34139918995830987
0.10179163958995244
0.12139097190128655
0.03316623097804439
0.2407915591449752
0.4320154054213096
0.5283019599432389
0.30818615667998706
0.03756594864319872
0.5112225101853469
0.1302889715469229
0.04892668268982851
0.00653324791458146
0.2638506951300418
0.09412053870728142
0.4637580361534617
0.48446940472347194
0.41691010375517323
0.06098026340574886
0.18567250776006028
0.2875914238045219
0.272860264982805
0.34122251040866036
0.18998687655066154
0.08313830038199337
0.1792292438078622
0.19821069985696932
0.46453644689731066
0.0898670232188623
0.13147797477536027
0.46982452107989003
0.12401655382652965
0.0981571001757221
0.3078516538565792
0.17528848983103304
0.21762786193517028
0.353720601394543
0.4640922732342618
0.554447648404769
0.23368963787198266
0.3812164546201603
0.16642626670475993
0.28767231526947656
0.4866475528103377
0.330797928139918
0.2954764229632144
0.09731810118307481
0.00787416110950816
0.41139209136583715
0.09526740533715565
0.230385606882173
0.22734145816769322
0.408973089919985
0.3075192337682197
0.36097315705827165
0.08428138418308
0.07478168396310177
0.31481404961527226
0.07601772280180238
0.4610605160622175
0.1699660815918723
0.2626348385089182
0.11923526432692026
0.03418157282062437
0.27858719049908987
0.19223978113738366
0.19217805100446134
0.32276423806365334
0.1695770456763794
0.009160176599972068
0.07924202687931917
0.1070821197763196
0.030508441977950284
0.02996660321553829
0.3561711687825819
0.14814058915390307
0.10056609394731644
0.49727550116882013
0.3682438270082348
0.023215236900706114
0.027040240771964836
0.16953184328738535
0.22518957764980643
0.45006056522433946
0.39983602904430726
0.06064825759566102
0.037677496643447994
0.28987750674397267
0.23731989977194745
0.1370934451598864
0.029045555577623873
0.2350132637992217
0.16786204850229078
0.003764189433695376
0.1975988296340389
0.034721979729941864
0.39334168765570454
0.13112155379074336
0.05642023448440518
0.03871323622282895
0.30514928709042366
0.00857802330210717
0.3360009618104795
0.11621720337248102
0.06867299684968549
0.10667831369918004
0.1881903579359427
0.11025546917974886
0.1524016672314412
0.013761228048090978
0.1633543568611061
0.4129816968649707
0.3700677851429421
0.14136891297016735
0.5454275358905823
0.05946810020569039
0.1920434396105409
0.04336569276598752
0.022794469281017908
0.3124417130979346
0.08303258997627827
0.17090636131043246
0.006474258498995515
0.3269715871181276
0.006729116475619747
0.13405088952283234
0.48007538177101045
0.15090858500951582
0.5372136187264046
0.40133650860495645
0.20756126187106258
0.22132276565259995
0.3813806292275636
0.1715962863471723
0.17941903934872394
0.10570272988566065
0.13236450423932242
0.12016384185247424
0.1324994365215806
0.015337454957145774
0.16204070060553646
0.06442238379811926
0.43236794266619355
0.14187766802554155
0.147188855368377
0.14278191792992104
0.3699573598766783
0.20291958251747652
0.01800865297129542
0.19886381027319106
0.08370951583427065
0.22824082230960277
0.2263968523522165
0.03716389001830224
0.08007806816554644
0.08518750328391957
0.44437772194523656
0.2275838901795511
0.035919374531686796
0.08542198400716262
0.18712512970237427
0.18231686088607743
0.10642509070261649
0.16873589228708344
0.4375873250885275
0.021847801817561553
0.22810033398172452
0.10918985599447226
0.07611866566710654
0.1819487015736675
0.20060018572583024
0.43026622052796126
0.19900450563055438
0.10568227861354558
0.3619430328220941
0.05759339594663398
0.1410608097532745
0.32668103452421754
0.018928039100901267
0.4220052095579215
0.0639850570182942
0.49102441894043664
0.001048211058738648
0.1008248101449419
0.35362831896763386
0.36778546022597824
0.3371862638473603
0.48318068814044
0.07541154654678817
0.3072942467717025
0.17599377555342585
0.1446689820187826
0.4874308237415019
0.22966967151162074
0.10678943621013887
0.40988262469195985
0.4188571054244169
0.03281509836395633
0.2931770723930061
0.4201901177358749
0.21501064480486295
0.1954313703969801
0.14718937328700818
0.2502871437368258
0.3914948152261873
0.08995558858675824
0.3555110135594949
0.05544894635335242
0.18592797606822392
0.16919188194103324
0.2664507474787135
0.45507827188435773
0.019919916686111244
0.01693340258035671
0.021504055338387985
0.2637526106684527
0.014457342377550288
0.10498951281442112
0.29168216053424306
0.23100067412826067
0.3624361115599681
0.0025012716491018055
0.01647413548915418
0.4984967601888649
0.30074722000865706
0.12587226975372667
0.2357631047549087
0.5686530551152209
0.38039393680393324
0.38878655821412256
0.15460705905951116
0.30203678024412334
0.08205264657573617
0.3532368944300266
0.5132961356201258
0.48790100273670295
0.22221036507266329
0.08176563744664074
0.30494623622732275
0.07631647314399057
0.4821314618524864
0.35018106319671916
0.2829931549404529
0.3890493732245551
0.07997757696752178
0.06862121040733393
0.22571094178603293
0.29676573619680463
0.2653617813748146
0.12569863759413005
0.052517757862502006
0.29386873090430493
0.023483132054752918
0.46171243649731664
0.15809442318115455
0.17092383924945162
0.3876783585796046
0.009528396212265566
0.47724008709434085
0.4004984055309578
0.09945408936626178
0.5329101748891683
0.35391656358433965
0.5366021160244586
0.5015159176423543
0.3498397703974136
0.1748691125893109
0.1593873985236437
0.5907594081704894
0.23772922869555033
0.17079504636005002
0.31396460884150784
0.08077121036925086
0.36376131539242157
0.015050451056016368
0.24427224294754316
0.16393595187264387
0.2559847814986077
0.08126631734494869
0.1291522352433491
0.1404621912187489
0.5434584891814361
0.15988743021299803
0.2083907248274146
0.13723403440139453
0.13219881737160416
0.09495777823080957
0.19660865492459512
0.05915337708717855
0.46266681304081797
0.4787595784796948
0.01801007101682724
0.5298968841463664
0.020673114954672108
0.5049792294793367
0.1330586471196198
0.2536442162845778
0.4636499379302883
0.3594913739603977
0.4885935933186154
0.32952289186808537
0.41898061520018104
0.16274962943928223
0.015499308217941848
0.2586558818019896
0.32494911130051063
0.13877047984900154
0.3532577601876518
0.4556342756059299
0.45149570457105886
0.1851366093490601
0.08032376795073509
0.43605743452253837
0.5249583942753103
0.40057453251570985
0.4838326674775268
0.27646308998697994
0.4885297680426442
0.44088422424872886
0.12859348013273345
0.08019976385586357
0.13432129326690861
0.01023010108684824
0.22704035266919342
0.23602755678566553
0.44075843768079015
0.07319934974981718
0.31658505511424556
0.07950315292420335
0.281464512204236
0.37088735853793064
0.01462085102391434
0.00274917363942208
0.041851060753601795
0.2020791395934899
0.13518929956592599
0.22665771897844078
0.17451248053620388
0.08381236560858953
0.3747282782000793
0.4041754761345513
0.030185846584890486
0.07762854727044168
0.5482790068384727
0.0035064575074023577
0.11223216467171457
0.4819523915559573
0.04305338331020299
0.1388160226874526
0.21953967525839901
0.12282608607221798
0.40559488826204754
0.23835851439499095
0.20873984989396077
0.5536816841565356
0.4067882550999751
0.23151224325892428
0.019991802524543186
0.10616144325494638
0.03722593690205729
0.20633023944015993
0.46876728178319177
0.383947481696757
0.07852204082444499
0.09686960236830777
0.4912995206797397
0.5124779631131743
0.06842674595454831
0.45457979919882874
0.24330440977284756
0.3644780643881302
0.04873096836363199
0.2093851307216862
0.056856511795207704
0.4100875613583595
0.108751156539111
0.15651433692673375
0.3220259373603477
0.4693798457590877
0.2816967185641732
0.10228927550663562
0.15928475328507682
0.32074051137839166
0.3264156797013989
0.07888351951500647
0.4997399468611644
0.03908151433232961
0.07225691260013171
0.006116310646486954
0.2068072354061469
0.31338211634512525
0.13310078327796235
0.0473124830333122
0.1790559331328662
0.06240951043454996
0.5137642789036589
0.4314747008427961
0.3250938474779667
0.4337734951250767
0.0789432396792733
0.43020310609584694
0.11356349884357
0.2265659353418019
0.4109651686494252
0.05364179658316876
0.16959283137194853
0.005000620338622649
0.2633521728660454
0.21217664462778263
0.06306572267376598
0.5237936783122645
0.15912994090369834
0.3584003980567655
0.1892489878608144
0.059282489252108855
0.2725474186232091
0.5566155700382082
0.08919439262107866
0.0792134966617398
0.059314067759098685
0.15603027895959015
0.41528253150640254
0.17623547263067335
0.4260760910382378
0.09194614962570007
0.18027285866523057
0.2669766812687306
0.1425733111287706
0.05502379388572462
0.5192042553967806
0.21526273034252968
0.1638334360728627
0.38053936929226573
0.49525669315590237
0.3661207801690974
0.08543223097088624
0.16782684331847744
0.3175437710437907
0.3026789331879718
0.4201928482528501
0.014986035905214808
0.01058173836197483
0.28281442944164703
0.5199103067708183
0.16270649072035534
0.18740630732487945
0.47415146511545675
0.30600759828001106
0.2521436509792912
0.5169435148528311
0.07043728731870813
0.01302916725682534
0.0731026405508955
0.3055169878207356
0.16824050590219242
0.521436470348469
0.19962111493184442
0.008506865452480363
0.31760662723787586
0.10289649320503261
0.0013958882108385472
0.09801977630425872
0.458263275627554
0.09155033806020628
0.2651639417865407
0.4962779475890828
0.3380606779296759
0.24665289767980353
0.0907906017979454
0.319088874701811
0.19197641199212362
0.006130409036957728
0.416598141990383
0.15776329658548477
0.18017986413286619
0.43969990262126396
0.3040119943406928
0.41407812017637885
0.07306752508412272
0.028564193278354657
0.19171266724059255
0.10416729254258743
0.10190680632517188
0.16432680737553634
0.4224314085464228
0.14797773107676387
0.09007509740006366
0.23152922735034034
0.24679012122944163
0.08146502034561229
0.47426045723965116
0.0316820814675473
0.22939831944856615
0.2716668976651799
0.1939785673596811
0.4326523606515192
0.08000607154279696
0.48040837149646165
0.13799496497527663
0.018101919824723253
0.004303366650615571
0.057471635532964964
0.1127095517306582
0.3121033453153713
0.1504859211716021
0.2061126637151523
0.08326883858011001
0.49336608919249336
0.12855006987598017
0.20746489868358764
0.013957538433276958
0.054254268133013595
0.10973571425658833
0.1204456798397794
0.029324934088739707
0.16027679172522094
0.2104726532184716
0.17458074485437877
0.4363883730088009
0.20330303372811886
0.42060825097014914
0.18018723085755545
0.029918497589612267
0.3605760845456982
0.31943879325071695
0.06920070145546046
0.4175892005460407
0.18705019585845414
0.2986459372398831
0.43175803023883624
0.1789035133814974
0.2495273960591972
0.18092913021348292
0.24905079186910747
0.39934057043912324
0.25197552016645836
0.17309347309980902
0.06635604706941045
0.021391288126562914
0.018660402469120693
0.010675801942979983
0.13227770573199316
0.5471870217376053
0.10134999974239921
0.028382030746687274
0.11926796353513934
0.003082978614200558
0.5345667754024538
0.16559708132481615
0.05079221120538547
0.49238939718922514
0.201930658239377
0.24856229715813927
0.38871951465587434
0.36225874403721314
0.22361430415113068
0.43565647362395543
0.07742666346463284
0.23431478035280132
0.17444079505826776
0.1402769291950372
0.053735431946953655
0.4744342032412566
0.13321391069294658
0.2313951909198267
0.15753184490176864
0.07952886075061424
0.36242380484376957
0.060824970653754244
0.2901222032438769
0.17103503757185368
0.06579327930378279
0.1517859600080161
0.4870235590235615
0.24010510496749307
0.010061894148622332
0.3337286787560209
0.03205773354377546
0.04082638322748415
0.2461573248188866
0.41961050154325547
0.08864167483291037
0.23229185174676806
0.29157103653620725
0.18210596712579916
0.0973541568912053
0.12799461602484943
0.3203926798926637
0.020504522372391306
0.3577213606731898
0.2886660979890972
0.4583861657980299
0.20750950584117844
0.36515668184571
0.08659733508119677
0.02133260493475912
0.062000238268624
0.14349651012274625
0.28197259228546784
0.0689823255155135
0.1697844574189392
0.4463949039923267
0.3250282727943426
0.23347698271121925
0.34206349566182526
0.05671395473202095
0.04944094026848476
0.29551674324278243
0.014286973106788066
0.4971260300672058
0.1522666312262726
0.17633848737957908
0.09650304278228215
0.17074722070532633
0.019908433020824724
0.15047015164569694
0.09611044952698725
0.432888312533875
0.1630154461558953
0.09137495921230748
0.07262898030080353
0.023602376812780324
0.2053610655326998
0.2560625396442697
0.10073866835767652
0.09581758471972023
0.04670823416166666
0.4867307009847038
0.4861473470456956
0.3468040266110016
0.2660658890936691
0.019086113514695736
0.22941339286984183
0.09339574089106971
0.3147079802475267
0.17487952572917587
0.1282217770148639
0.11765923576455332
0.11317563189905057
0.20465326044053975
0.016546726822313607
0.2505028153665336
0.15037891899373837
0.38175240798025256
0.1080432076659107
0.05781517824429004
0.01685235932018041
0.12032471397651769
0.19470775788145725
0.030917136140635536
0.19492505810746302
0.08441482299690468
0.07640964697537676
0.08481025790424718
0.21053547397783753
0.5235079699305832
0.2339058856475889
0.08548092880925712
0.09704163549362468
0.47850484735327686
0.16565509012291432
0.3342491611242587
0.142277878104208
0.357410787137694
0.020223913879015756
0.04473817801788698
0.22500847872125254
0.24905389636618103
0.189116120841797
0.06591365520998245
0.1670311670193296
0.16024507365158835
0.06543836683188231
0.30509130661938333
0.26953041892506885
0.391991357029411
0.37307042202034535
0.2634089455482792
0.49530152547569667
0.20434337861133803
0.4264523580755528
0.4855879698455644
0.48837090178759485
0.10771462281601099
0.0525137922414688
0.36162901433078787
0.42081279762979046
0.4209263875978743
0.019187918312352035
0.14729548156797898
0.017916609552764542
0.22421355977103233
0.019262092505353465
0.19161251200857085
0.10036856970654
0.41902022291130686
0.01059489437611188
0.17457209644672259
0.3801627649173282
0.06763078209121245
0.06088008897536652
0.001996157591455274
0.16685598885056482
0.05550783992017537
0.25681471138506085
0.48078481296904924
0.2084553894187553
0.037506113270473186
0.07203510498023455
0.25988778424391934
0.4221670927156417
0.17990878382671932
0.03129245310803812
0.17787758279408283
0.06435428012041529
0.24368693650308146
0.11558466976752294
0.11423006434275372
0.14070459671313126
0.3853767301453338
0.4236735046354547
0.037663531743190044
0.5554849969534185
0.3046306500455408
0.32073565756959505
0.11592846167881807
0.4727686829190673
0.47444255428509313
0.10080217450744754
0.017996164391035283
0.21670816192924217
0.013189319165430079
0.4483149554980767
0.0895856299861422
0.007244998840511827
0.5053689912365155
0.1348057948449125
0.012639385095569985
0.10612630992847222
0.27150005751330203
0.22998857102963494
0.35265746521700203
0.011210127784723085
0.1489669492912139
0.34020536667726176
0.43410279800011586
0.027899281361911225
0.003044669194104168
0.051722599979296555
0.34279920987439727
0.3765740477603289
0.01801285163322566
0.42050561450521906
0.03392162470766725
0.5136136657769944
0.12533543312305892
0.3975832794374985
0.26141471301945773
0.20564593441012796
0.15334284892758657
0.41020049797456754
0.4348928294359596
0.08658260710054416
0.2855258297406168
0.06845335695905501
0.20681289920991514
0.05540432008906585
0.2311253799555157
0.39752673572744723
0.14648871326151722
0.4017203237066391
0.4309654347385289
0.44456473758959286
0.04459396531886583
0.08766068557811094
0.20419718105424847
0.018869552937331804
0.021221083794465394
0.1946778170839862
0.03921693822606804
0.45756397012363415
0.004919557535325017
0.2007641662922002
0.17317851252017957
0.15988426524458138
0.3490059893756367
0.13420878919655765
0.10546752777283858
0.4434071716776669
0.20030464136305748
0.006011279840082973
0.3697444020813092
0.15581005718259372
0.4225432486830863
0.05405512442792382
0.19619871260415703
0.47090777584532484
0.19478138898200195
0.114354555484113
0.5661935365406584
0.027414769135830255
0.11728271012876441
0.38350338979864873
0.4044110648387157
0.509507034927964
0.363836766757552
0.00893447285383763
0.21816044883896019
0.0497701951146474
0.45410839407882025
0.21475278142976487
0.1771906086684341
0.0758021677240027
0.5061235946126865
0.43036050636753614
0.34333771009640485
0.1288332424262369
0.4057673231685011
0.06487077752048831
0.22870044896288153
0.5452709985116639
0.08820880779092694
0.09679661042852825
0.04302019198704139
0.2829399242951457
0.4213936485046678
0.057065589054840105
0.08175320149961537
0.3927670519372298
0.3412625434580632
0.029526354945504273
0.11622744563234678
0.4397105671812859
0.5103638021941577
0.5094664149600533
0.005631978285916703
0.44362698922038607
0.4055940481473192
0.06164218826157185
0.17670084500540975
0.11513217907846512
0.36521636696912085
0.05618239672603418
0.3456966908924244
0.2619167658429018
0.3739738300221554
0.2867550600609843
0.08861321029934319
0.009417980171515312
0.3896334153817721
0.12948419330674943
0.10656365381206823
0.29540883596861595
0.1340676739736628
0.16378862291228577
0.38285641099550366
0.18660528042138158
0.07915863936718848
0.46191457494020505
0.1757452602932494
0.21015972745749692
0.10744386252463449
0.15670928238790405
0.0008281821615995203
0.19508683796420803
0.20572262250023918
0.4611851704632169
0.26436476352521004
0.2332816627848862
0.15788603642982801
0.06438684959100725
0.04553984203777493
0.06384782243864323
0.15703546009747898
0.21951233432320852
0.043825397782885474
0.4325728166375863
0.5345999288825193
0.33977675556334186
0.028423896751796036
0.1571293110065213
0.05869616492155498
0.08586552000493876
0.43899237397910573
0.31130188221718463
0.03930730322941024
0.2801396480943335
0.06744938049794565
0.3371741185005576
0.041135525583290616
0.3987901730182151
0.22290803167617237
0.2254462840858342
0.3252503517992767
0.04386552918427774
0.009558393742558314
0.004521033280555534
0.4106113289135555
0.5709658838917258
0.47858228700449884
0.256270553018167
0.40157962334577413
0.01780589183849045
0.45322319117302806
0.10270866926856238
0.05831560606977005
0.27777409384190815
0.4655257506486821
0.09975025842153423
0.22520546992034957
0.09727819798494212
0.044507798452024974
0.1274723625870782
0.029781761715918856
0.23057510276150128
0.20313496555718982
0.44392146840633995
0.04614240636246517
0.27630562666417874
0.3267654395032932
0.09372005286909997
0.10158243398615016
0.44171051610377376
0.06613531402092158
0.03467721184002547
0.13910990342005056
0.412228976768609
0.32650300573854873
0.46016622873838603
0.15013893562870462
0.163213686899187
0.3504118016413555
0.5344524287116275
0.23718065152845258
0.03527731443672337
0.06735883104555208
0.45635426802478307
0.25738234186075193
0.18135398851195628
0.347708304980129
0.02831577796565781
0.4071290285253947
0.040967515886334654
0.40142630787500205
0.23133567249832807
0.5751840638091987
0.3876108579998524
0.22833268484739264
0.13974989715423722
0.1957305412935199
0.2942226358170957
0.35782781410514913
0.1725850321287208
0.17159550670160376
0.17540716537157755
0.0581672445805553
0.5393983256330207
0.0751775142323286
0.01091252315168561
0.050380398850513784
0.49805124745261875
0.11374068608300683
0.13039437936499665
0.01800738492378791
0.0667783791288893
0.2966737776763685
0.2594507724371441
0.20839378489008673
0.22834476063205256
0.15841865115413553
0.16504444693392098
0.39597091395013795
0.20763852489576193
0.3060359759617422
0.05581065527552084
0.03886324156503227
0.38332219266965395
0.39858707991843273
0.040758387685366895
0.21002112792978125
0.06089978836921026
0.22903287953309445
0.10339646722733503
0.11549038446719
0.0065297627915028795
0.26105086102024183
0.42602004562795437
0.07846932315239184
0.517756628769624
0.093096517942124
0.4541451010304831
0.4444082714527264
0.038450923009953134
0.2555197038985595
0.038254415621160776
0.12510832561422858
0.5257301463917414
0.07848102363103825
0.4869627948201076
0.4447238560542492
0.36894916027583957
0.04783788138817298
0.11063066490246916
0.2240902988013015
0.4521290827546528
0.05690103311962138
0.33605008867946046
0.20037861986270938
0.35302997742711556
0.062454793210006534
0.07392392999387178
0.44306005763615475
0.12716880984399598
0.4002113585270153
0.43260944505223314
0.5114065380021715
0.38360996778405
0.097002335866596
0.08430995661730663
0.11970602532977749
0.394014266466038
0.10576260607847475
0.1335179655624721
0.05651287093968776
0.19835149058156576
0.025906261818298634
0.039886499136754294
0.3296430444614237
0.026965998677011077
0.524892057079273
0.13631818075622365
0.32524806200417433
0.3966795786109183
0.23652710301013805
0.28738254402696245
0.1896294315169038
0.4002992733821679
0.00848423003508907
0.024815577721791222
0.3346131275738661
0.2887752872811984
0.006865893773974559
0.4153141429340471
0.14631454517930773
0.2533501460624985
0.18778375722675594
0.053935142141730834
0.35499872276930944
0.300840950583516
0.1314661599983525
0.2876117569184459
0.31405298537908205
0.3346098067008829
0.09767166848699525
0.05902719635518209
0.028688444834323513
0.27173533513744497
0.3882737729510076
0.3131135445013918
0.4540920713275899
0.008835707768620006
0.12465795846189237
0.3197337900647637
0.11932933605298865
0.12005033884419329
0.14905356658969546
0.068816815643517
0.0304774564902142
0.31346502738008714
0.12513668783727966
0.20404693761887652
0.08501391300698387
0.21110304054010529
0.1445409770789414
0.3356748951584007
0.4435706545066511
0.05786616507672036
0.12876700515672215
0.029959105290445133
0.05569827501029288
0.13649334785178327
0.11474993269592332
0.05273090121188777
0.2882553951927364
0.26204663380230975
0.47054398546790044
0.5748223910091492
0.2594281958162381
0.3877932511035303
0.19474236507247233
0.025065187249798858
0.11001454031876853
0.5281446592689161
0.09684010795337944
0.40822724302668073
0.5200745186577136
0.011118031600002746
0.007937406005730173
0.3869018681279338
0.06831970402985472
0.2932967437074717
0.4259087330960168
0.022172148717009618
0.10178338008265611
0.0373125511511595
0.4623445787268717
0.4190267766868131
0.11683169116518441
0.12182363424132385
0.4953931771403528
0.026753168590975367
0.11203922329324485
0.10230103465268282
0.3727295251956249
0.0772540155232605
0.20354867699705287
0.0404725547372464
0.3307511268408529
0.35433848655802974
0.24763016501213933
0.038563226146215566
0.04546379186849461
0.47321402225051346
0.44947507394401465
0.27251487376692846
0.3683422225166501
0.27147968300498165
0.30940486023119457
0.011481044567607327
0.4771598936464939
0.13031538117226
0.07881030629975916
0.1211749554294884
0.2164896363364814
0.08800232987150436
0.36556639262425655
0.42909984464395584
0.20521033819301296
0.029502895637640487
0.10388874265757124
0.49481137313532897
0.04412560956791721
0.16289670172127466
0.0835868911646472
0.16343895592509983
0.10546771705298992
0.037205990275327165
0.34599022446264144
0.0891739361030772
0.07423360235685907
0.12078046774883473
0.15299197740168774
0.03707140728388567
0.39804725377849054
0.3613674016414781
0.36843061454353626
0.48664607674435484
0.2338345837222981
0.005684493941187548
0.39007104161850303
0.041165878703054666
0.13769647474845972
0.4047356184369147
0.13897661211111498
0.3929653091633549
0.05361098123178674
0.26670445838034007
0.027941324813146443
0.14134929549473765
0.4085127735556027
0.1172930977666002
0.0024400419695976227
0.18449584927212878
0.13704012774429095
0.4641939518237734
0.24071172956053002
0.4235615233976172
0.42409827771246694
0.17330899960366222
0.03585969881932198
0.19700092563599558
0.002828004926528394
0.18819440976003363
0.09989267237266236
0.2195837023590738
0.22160511069528865
0.528566050458457
0.14221543824019842
0.21010177114718057
0.15556732640392135
0.3216208851376033
0.41199780638209466
0.3527169231230475
0.3063454034159509
0.016072617816612466
0.025969774521392104
0.46310511566037
0.5752044047650807
0.029240005227689273
0.07559590553670044
0.2055309501644299
0.09101796864864177
0.013140485054979074
0.05591395320405054
0.023030397143902072
0.00023407720542413
0.31848233450222757
0.0005566945285675522
0.3850315551149164
0.09902230925692906
0.3403919043561812
0.050150946520997955
0.0024812943200426007
0.21530966757762712
0.10727173569126064
0.16682138175231287
0.21711899164755546
0.24776931044316933
0.40442984097574197
0.014093040860949469
0.3912722084189596
0.38206445117337345
0.20754109563851036
0.23001214178967294
0.2401020902995989
0.07883083085710554
0.11971836551047894
0.20430785092793977
0.09046307250018343
0.005152908236629516
0.3690796055704337
0.1851032249329678
0.19802855401093475
0.019013240516157
0.1911457782121806
0.26252457050545336
0.12253628609422257
0.21899441420681195
0.21616985869963148
0.09436796497695825
0.18795322552745972
0.29094896548195653
0.17223853845162887
0.29131550386724187
0.4787429930135666
0.20207158826649096
0.44639546783715045
0.5142224860807455
0.08874810221532511
0.05198414326513286
0.4975009369713392
0.28143511117442094
0.0839796020744821
0.0017424227147249474
0.2719977272776326
0.5195873517535554
0.044991313381086175
0.025824372459106744
0.3819633121445275
0.10264418692388914
0.35711229518446536
0.4595412906363457
0.030323576137881413
0.37590790254885786
0.41414675321853883
0.18420428323169422
0.15877760471338065
0.10931806999832817
0.26743061175027055
0.47194059053530024
0.047067066760789616
0.2910838303813215
0.09975961083133673
0.559957255180379
0.5510331123397103
0.06768719018703609
0.09379664799622468
0.06286652749063432
0.5179939113633619
0.23236881621148542
0.03838068466389463
0.478658724542235
0.40060947402213504
0.06545814237896506
0.3209648741312158
0.08891347792364039
0.12266812637521578
0.06374706313618701
0.19448867314911167
0.5162329764881023
0.14443374901301073
0.09447204652961573
0.04928486798605571
0.23856719566114237
0.5075886990102573
0.16986694934103114
0.028864730850428216
0.39979353231124354
0.07215104370090211
0.04376870074184058
0.184383805674714
0.020519844793848482
0.0161715458020797
0.07286518636265898
0.22509386912609394
0.026649119460561203
0.37941688896849435
0.40778980665311915
0.08703720834833406
0.19371814237695692
0.4072661246467573
0.0955090832007404
0.0663141635616839
0.12318357522010318
0.4335505019805462
0.20784324705815393
0.19677507178179843
0.1311473861568805
0.08948855851126647
0.3629699594299107
0.2327846205772114
0.4202188672084889
0.2804539048120776
0.3135818390947887
0.1050282210225104
0.16028479165993362
0.5299512103808607
0.17732669016608857
0.18059204274329155
0.21040743366756812
0.4336358126205922
0.012659963758108997
0.04014948330675988
0.08867324099158021
0.5001562943379964
0.35994122260796885
0.47142640828346627
0.03454851483654133
0.06340588227530804
0.17676202937584998
0.5285366967059953
0.21996854179467004
0.1568773668807123
0.21384365782755277
0.4026879855060337
0.17018552090144862
0.17458451577152873
0.050114255190977695
0.09097847088309811
0.3317893656445212
0.33313886290193456
0.2816972784378099
0.35018591761583506
0.016191731849219078
0.5481291629817281
0.07646502498080884
0.294177758547178
0.021139752314283444
0.13231834173555554
0.08450259081512308
0.09270874631764599
0.2936613669846195
0.4386896073966962
0.3084630816944523
0.038370154912278076
0.4369375307990382
0.0835891691026371
0.006476891831874547
0.17149610405485055
0.2134465540503984
0.03803104739315332
0.012169168938826056
0.1568438211867113
0.3453785208674065
0.39709109242471097
0.0729264157123896
0.3771564025703143
0.3700105976987243
0.05216637967023419
0.2251520317826822
0.14930137373385208
0.10400810047493929
0.5300538757304587
0.2169421863723191
0.06224868434838424
0.22269099128686426
0.034053843095913625
0.14941145363846473
0.5219385373942407
0.11183561996332976
0.30830368292076155
0.17628032853432973
0.2555678972202772
0.465839099876041
0.5092554892862448
0.13333280200671374
0.0663653737135115
0.10864417213099782
0.4108486026579348
0.04624503223266429
0.15974877893536357
0.20575171003651865
0.36995318995556037
0.10672317654329733
0.04770278211731196
0.1505933248039136
0.3096915590527545
0.16377582179609446
0.22092622650606372
0.511174116350434
0.19787373010994308
0.2196577292181425
0.07256006216204706
0.07184222305421285
0.0888433307245171
0.015256032678403544
0.4132284704924382
0.25239292078014275
0.21415448006649865
0.5249564082235462
0.3186519351109138
0.15814180591779045
0.5409827672596645
0.06609098977800183
0.46566421633958066
0.027061630084221133
0.09202345969423883
0.013829486346168726
0.1804741030065953
0.041777245666826744
0.3049752911525713
0.12471583947375621
0.4454359487345266
0.02658528734594966
0.5189489361240134
0.05506862827122339
0.30877457567480604
0.1816268141189969
0.26217448564121404
0.32174101677099093
0.13785012671159289
0.2238984373280093
0.18964123768550845
0.17964668597657402
0.005035535559680295
0.018206013990923954
0.16978176786421517
0.07595262635437897
0.46508674295371843
0.03861979807750701
0.00716359733857731
0.02509294549891677
0.590948551888076
0.23784602419716697
0.0511580345438631
0.035430617318856335
0.10125849121328599
0.08505696654636444
0.487135171438792
0.17773628459806093
0.22629218236670945
0.32122665298376374
0.27352521409806185
0.29630836123460885
0.4312891725030659
0.24781559456359328
0.41282449819851347
0.5203018508642656
0.30737686027308614
0.2757843428477023
0.2286557533158364
0.16940401728712445
0.11796605976744465
0.43544924092067516
0.28874789704972703
0.12816389782172347
0.1605405189968872
0.4163124043398894
0.2374609595022937
0.05283176567937773
0.052497383042649455
0.2791850539209972
0.16416722360039102
0.038761552734366864
0.359340085461347
0.07120077461738222
0.12512552708468996
0.13130291709039588
0.17599265441999126
0.31575495521256597
0.22316351806010482
0.09182049214208018
0.33617048784815806
0.017856822792066216
0.09637139968789017
0.0028216732483787557
0.311311200464504
0.41608031680032326
0.06554134166909431
0.03481145109223636
0.4200641392746656
0.0664241085268486
0.05359074620048479
0.2640142713938449
0.35961052893659795
0.06940309584263686
0.005956178379091426
0.49869288777888926
0.17792429551688912
0.015425516340833004
0.02899045794295789
0.3494012145067936
0.4802759199377165
0.10636794096983423
0.08009751883135537
0.4476504245428323
0.07198093171745394
0.26960832510309374
0.17816814294265784
0.008165450063980074
0.21242336562976952
0.2776867611865625
0.11676701535332919
0.03475859572585519
0.5084604729237115
0.07255449839966972
0.10356155082988186
0.19018163436784077
0.4565666987112155
0.02849100099232821
0.26176648026478505
0.08972136345086988
0.3388232085815202
0.148343814839793
0.09822290251086126
0.3545525479855621
0.37867075646219034
0.10311746441841793
0.10153557545323658
0.35180907797856154
0.288107282578805
0.12972650058673735
0.35196237017370735
0.01124854528366789
0.0279370028048659
0.28977773445001614
0.24943853913055455
0.08446319997228915
0.4226529010587275
0.019258513610513738
0.04955561343096386
0.20262012881048994
0.3906070746789284
0.1345919688934505
0.09061947946479393
0.39808732116329837
0.30656850560760807
0.021439720079597584
0.3604253700986329
0.46782694148107123
0.3029867695989871
0.3944045621216648
0.5482218308250513
0.20357368921113067
0.05964526988724021
0.010608068409324342
0.4551484343034369
0.25206639733787795
0.4542850534218895
0.43076459886840696
0.41939334319354155
0.39107176506930974
0.48394984589975665
0.22023272617950923
0.4174932735668194
0.32417400288968296
0.12387113304505742
0.06338936312132447
0.12653528969224812
0.4002133097189492
0.44991029105783903
0.2585928369670686
0.3971069058436133
0.03046395721802129
0.06982468793365967
0.12528401574680204
0.07599138766806608
0.17155428392489505
0.17206010939002736
0.29633290881492275
0.42237627792534105
0.2296507726837058
0.29627433908819634
0.21221589185909817
0.044731851488712886
0.2045554692452571
0.5017371405358644
0.47708820655618833
0.41828071058863214
0.41253704906821104
0.38513402918150214
0.3222431213364237
0.008588333215626147
0.02220403058842676
0.004030827386005337
0.19674516418039584
0.5173443686015794
0.34851956630647524
0.13684600359099588
0.484326146905742
0.019339068977531838
0.2949464484112343
0.04168734431895364
0.17630694186695903
0.288006447574947
0.1282500658298792
0.030051616269810608
0.1200190428416938
0.520271295774095
0.07519881283427268
0.1460704528039705
0.027214442030650713
0.044713496727194914
0.10858688127716953
0.344291907773357
0.2336656698148691
0.08941114609624813
0.3137066487573787
0.016104521572968655
0.06770892965311018
0.09898664134318459
0.40536421515494925
0.3389053950535103
0.4692275663461724
0.08588480592930313
0.08080502562559005
0.3254782967456097
0.12814622790011151
0.19390315638165542
0.1919794334234123
0.12819243010121187
0.15861887351724027
0.08475416834805212
0.31389194543589627
0.13607137071515965
0.11753119281551137
0.04041352867296032
0.5166821962569493
0.3107150691684568
0.009854307539567822
0.3655971131092775
0.07240404872732818
0.02532517782502509
0.5662034320641323
0.011174041377457998
0.05304449453119569
0.49421993945087156
0.1573165528544926
0.0532940354474183
0.2485111790875953
0.0788291324474158
0.4603533822193957
0.06890843767399744
0.4672864002168355
0.34274253178927344
0.5118561690021917
0.02172515788488532
0.05115727432005114
0.1794227377002673
0.04540735495517223
0.06371578986500759
0.06282479279427555
0.10013299819571742
0.1311895440542673
0.46143251138846436
0.2726737496285259
0.3913656539601723
0.4937514104821653
0.22038962755535904
0.1251299316705352
0.03268555230156237
0.20763613297920175
0.466220436927119
0.2511046657833581
0.1873924617169327
0.24388829325371963
0.1686035734367561
0.047872485760977676
0.051037103033281045
0.11458154635448503
0.09453282018554555
0.4545474326333306
0.009548102654667713
0.4065722916151529
0.4157736898480251
0.058567865720566915
0.0732827554213951
0.12014766123421618
0.44769409483088674
0.11796607181274588
0.42181468892528184
0.26991893978572096
0.03533271231015043
0.012523541251580592
0.4594725369810239
0.502481917646831
0.1002016330364683
0.39968186547275103
0.429078167263015
0.265676300164299
0.04687079748390753
0.028889193414644358
0.05252066277627854
0.05053211415352423
0.12408656822816486
0.34591691844106665
0.04652882779472192
0.18684574461450995
0.01798697753341884
0.14777668778327793
0.26410856991026405
0.45568787421239243
0.2506263704337119
0.5240910111056118
0.3485843869268611
0.04946771842933875
0.22831318659170535
0.27838351176152143
0.16478218742045236
0.07777777740988466
0.4306911082820727
0.38612919142083696
0.5254974121704113
0.06944045531866704
0.2641638036395982
0.04550150890418785
0.1519841126705578
0.28061469113051474
0.3828526306481136
0.03445237819502357
0.44070787828361807
0.028638775735768833
0.39427333509026385
0.17297209009345085
0.014967199157703698
0.12033396525904835
0.2928459586748845
0.5093280728245603
0.0024156406912050473
0.08473741584344985
0.09385403335382515
0.34039753220563673
0.39037096188912207
0.27799286247111643
0.028839167288035917
0.33714456607086296
0.28717914873139505
0.04009012433647042
0.2971878160816658
0.07583734690701133
0.2616620788614534
0.013840366602210049
0.39286226101268523
0.20172451922870846
0.04450067226330834

==> anc/HaarRFC_U1_L4p0.17.dat <==
0.5282631944274307
0.29934944391283863
0.5637214202629592
0.144565986145852
0.046927640045171255
0.5677480548883487
0.07768572046806049
0.2645007260589298
0.11752973458656406
0.04265083297476716
0.11717949398113456
0.24692001676697387
0.4234754959447702
0.4014987840254347
0.3191416219728028
0.3653753111704204
0.18658061990809408
0.42254257787049443
0.18052725711653766
0.025534223204336275
0.5135674576880823
0.5367496732158173
0.5330583664260109
0.4776259742335225
0.30333405086050536
0.11532067878097543
0.5750301203360961
0.1000236337288114
0.11912497849435816
0.34550139644600536
0.3604591955039582
0.05574155599428269
0.5412233342751231
0.4405752992775827
0.5050212114380004
0.2081144030433032
0.2326000008459457
0.36356372124761294
0.18619184980844194
0.035190190872861946
0.16632673970410208
0.12685251455627614
0.10199439903780867
0.22390285214998032
0.16314327868688422
0.28953498013896833
0.09974204841896858
0.10457747834118722
0.2933072760844259
0.13811860209788004
0.3472440380652566
0.1518317968697344
0.26553749384438646
0.49648916174494995
0.4876578696606206
0.4194793743460534
0.12755575098947144
0.5913721035261931
0.19069363655213212
0.5514286809867855
0.33336130411685216
0.4492610278993243
0.0028377669107336107
0.19360152705336253
0.16148792394233524
0.3445033580376537
0.09342596790012574
0.014852983016308724
0.3747994655297553
0.18057492455963525
0.5601863019754837
0.2799579751700182
0.38289606526934455
0.00745206890956242
0.12654525379204495
0.1728888752760339
0.14099605417415237
0.4177505678623354
0.05455776224841633
0.0730343781741511
0.13642590186027126
0.27610816473859057
0.04741741951468387
0.41041788299893467
0.01639154433792615
0.0706536986886788
0.12545233261806105
0.5388234421872236
0.24418123966985722
0.013107642440331201
0.3694405500814361
0.31663117392785
0.20677305495818818
0.05095490803404835
0.0002756261344468676
0.08287320146882977
0.5773798584272486
0.287801071264344
0.0561735593588529
0.15719454415734035
0.4460839168786253
0.43739200432942876
0.20124454224798033
0.550736266433026
0.09068096080390899
0.15400807977957834
0.137247637950144
0.4511435305910076
0.08850915271594173
0.07360208342870339
0.5166820256508631
0.10476088655649578
0.3188133203583606
0.14426860450996412
0.02494670305249191
0.004519560861754372
0.0381500190500059
0.16823588916112928
0.04696791446909527
0.20674362537286312
0.32060353089429117
0.20266159976509163
0.05441061321962589
0.037705245248602186
0.4676307888357184
0.1651761935358489
0.19060528169804403
0.07350312851828888
0.2653689147557344
0.4227458311326083
0.09290462445371823
0.1426529039070157
0.4199165923110489
0.3855439165906514
0.004377812663272956
0.11727348456604936
0.22098662181563572
0.2807488956465384
0.07341622564937603
0.14204726300509427
0.029825504399809803
0.6230286654573141
0.19234848857946218
0.16542390414177127
0.27390513036769787
0.12838013003222037
0.2553578849214794
0.140122812340374
0.4132382328894795
0.09378328843365868
0.10524029544400766
0.39680928441424584
0.2012711474792606
0.24761239136811006
0.24786271109896735
0.04993227595744395
0.15727998206489446
0.2058471550492637
0.0366253288821047
0.08328652741707106
0.005358620476973139
0.24828553632665376
0.15590432074086055
0.45405864406854307
0.2526938939058238
0.09084430598417222
0.30157712729719927
0.07435880993932809
0.11403803760996285
0.03562564124751163
0.21016379881381336
0.05053171981993872
0.35887618078919425
0.0016275903674890463
0.14314755543822183
0.20362892757828896
0.3873176894979451
0.3114270727947261
0.44497776658230476
0.19325520425321815
0.2313623081549116
0.05059187174480172
0.17901013920564746
0.05819192633882989
0.1879690013319559
0.43350270084717446
0.596661426074556
0.2602900352474356
0.14726939225340943
0.468432400048761
0.2387679312172185
0.5364065547315638
0.20020632396660837
0.04892087075899227
0.4663985724356684
0.40351713167373443
0.006241419613073672
0.30321545101232067
0.16598118925980437
0.276409114350893
0.14026062673402026
0.3456661593107411
0.30131532927325444
0.11446631329699224
0.13861892395994038
0.1722967431462739
0.00423873464421662
0.39811440630947853
0.10922572776771583
0.0256081131871743
0.5209846953691979
0.03080885101877635
0.11452122168533965
0.14763336742257782
0.2942599042531208
0.3875772546473018
0.17893561431994817
0.394330916395332
0.35681385456207343
0.11027798805481792
0.1705537784676808
0.21200500070007583
0.21091475833524506
0.09382753277768124
0.3899543344431803
0.1362825619013283
0.018062066492673116
0.269109595341224
0.48356470881275787
0.16874042425196073
0.11387758721020481
0.1276698580287629
0.11774548414625825
0.04570542288753514
0.2173536572559147
0.33866113003640846
0.22117206016753946
0.02891524422898631
0.5973238557789601
0.3104369931255802
0.31654130750558224
0.024668766440293432
0.0007207333774304723
0.2829580544855296
0.08273161107558313
0.37359283065475807
0.1277001958533823
0.43855144211566865
0.14541534485226723
0.3198425997963387
0.07712078266588514
0.2161883505210566
0.10843671612581227
0.25687259885267355
0.08643265155967907
0.06044919827807702
0.43308287871258394
0.08640060857005029
0.5080004640776885
0.20061817234881282
0.16957939347948334
0.3981756518195438
0.16301817290913484
0.3897689741538733
0.28194491037778363
0.3646535660828675
0.10788907085916796
0.05053380007082411
0.26579815242293675
0.44844385283595967
0.17689472933409442
0.13761434022946084
0.11013536675493045
0.4587461321190997
0.11809270699164691
0.0795832758170986
0.08203803182109483
0.3417905138068656
0.08535436349410311
0.3950602301971497
0.23979788282249226
0.010565954024797033
0.010312901787656486
0.1794398558490987
0.16391380734990452
0.08834481337378315
0.15456499540481053
0.11787216644198827
0.04456914692155491
0.22266291357345228
0.1967184158907304
0.038882657957966194
0.08127241687046224
0.07209145646790621
0.36025562174095654
0.36195774361449473
0.028876129315726896
0.617839921443078
0.5301907960479195
0.45980229276444035
0.15700848763493438
0.20500043535983725
0.05445125837406701
0.12213337081736315
0.015730397556060306
0.10220821170257034
0.4033436740041089
0.07492331925591986
0.006996766941237272
0.3169510966135523
0.03894848298528611
0.089207379207931
0.157641089676845
0.1261828875694072
0.47471296126046325
0.22600944694644506
0.45217649203321225
0.20073349806078583
0.20731032985491235
0.5675643801112084
0.06123041196665576
0.10155931086959753
0.07927382532642495
0.364866527234911
0.43467514287160147
0.10343918239635982
0.22600910131529597
0.386841660717809
0.04572985886634118
0.04803137229319332
0.38269615004746954
0.20547628387009842
0.15333660325299592
0.22040052065218763
0.562833470416558
0.2349526768207055
0.46128261215940936
0.4285315163174458
0.5972470641361478
0.03027093794652047
0.2822834064215916
0.10145149458250817
0.29171756557986084
0.34397259268052444
0.2961508194482289
0.30785125155462617
0.28071540220528673
0.36935535401442127
0.08731396459534131
0.08274930706186348
0.35836153159285106
0.3690763369422137
0.10854667481475828
0.38398286151500227
0.28445066623503545
0.2247658745832936
0.16812169332484087
0.42210825369883415
0.3244898828566814
0.11955958643038478
0.5008195971213912
0.17712036022535382
0.4359081740747725
0.15866843632034192
0.47111266518752093
0.13785388666157602
0.0021284708578415035
0.5407077391567969
0.03955824779334642
0.09787611308031535
0.16628691115108415
0.07734145490844886
0.47837163841956937
0.015412307211037025
0.25439119278063677
0.24057459279542276
0.2163800598230746
0.5822798535097399
0.397009409418009
0.3932909003780707
0.1086646681560233
0.15998365655331828
0.525164193449962
0.09615960062671391
0.4551212706486023
0.15183727602490682
0.4528249721490427
0.44234222167781806
0.34729487705895534
0.13265073234697913
0.04331950625847402
0.2593793341517155
0.018219898671537546
0.08182009782936148
0.1981143793160292
0.277563637583089
0.3706843186893091
0.5250491856258894
0.006425315706365981
0.11862286752464961
0.21013905370571934
0.018345749959182114
0.16536454212975785
0.5580264126282849
0.46603540179553093
0.5293897425789795
0.31954869551241344
0.4889077388811367
0.04935441752685686
0.4627926156101499
0.07250137964649464
0.3518661031054136
0.42386570923478634
0.3702953924412154
0.42107674525255095
0.058250513891596
0.1364777965760554
0.06569144955772922
0.045504415167546754
0.44524295194236546
0.02442354608298692
0.0878718113082628
0.4607681546313528
0.3221920033921139
0.4400368795935381
0.5446904152898695
0.01969839216575089
0.006840603735079717
0.44431417291332376
0.1012593693892571
0.047595633546423606
0.5853305617131446
0.37880333716491543
0.6066626996597894
0.4096551853269557
0.5191734708076456
0.06821614770464993
0.4782018156186751
0.04552488195466356
0.2736883887273121
0.03348687795096855
0.0137226298194838
0.5525358169137904
0.20942568185677563
0.26219512737905326
0.09365715059267123
0.3327574576138934
0.08861690626324634
0.03941271429907783
0.028750891491818267
0.38886915954640044
0.11552114247634894
0.5930912116154545
0.0729570086861294
0.3797283019454919
0.23907108978985855
0.23538578745933905
0.4251766037578883
0.2951794285964632
0.5048640825193168
0.26591751084042886
0.13763886408462148
0.48542341312476406
0.022320931861550018
0.08146878991716278
0.28691299618520305
0.1850050314442871
0.22504583793074662
0.28673810344240547
0.5092442059288996
0.07685454183694569
0.1457834214228281
0.4221455660922904
0.37730230265472886
0.08802847961699625
0.08932572079065491
0.09306005341113271
0.2776998924993988
0.5502739508296737
0.033899401987286935
0.45377277955224954
0.21566338250112632
0.1955356891618046
0.4191879509326107
0.02715461190518833
0.15238390615998534
0.47896839667292224
0.00716413703167731
0.10626871136701048
0.09830982034247651
0.02629659896898315
0.20820839505763977
0.509530311344107
0.008664449521810568
0.13337455927556474
0.2968941083043073
0.30847294132119285
0.014497171084782573
0.0719221951350757
0.40096045079081255
0.4888738318281913
0.12734005835277712
0.41000065830814264
0.059180346245371135
0.25872109467711446
0.43230136087806986
0.4139686333725942
0.2523095001112002
0.22309400178758246
0.3952379757556266
0.31927066091017525
0.44630666817360176
0.3629135175194639
0.3852080394265374
0.44362323276744037
0.27255967998757963
0.39348458684083987
0.21903753591276254
0.09659455787260979
0.2130973243458376
0.4406691011210462
0.38463147351223764
0.06041302234659147
0.4501224440863424
0.18478300460304037
0.20801363964813013
0.40281086644557107
0.059091181320348955
0.20327897249509438
0.005287764461501454
0.05149388365413709
0.12977668837827283
0.5027567580435711
0.3710810200797651
0.0549012701597485
0.24572656775785934
0.2874442629844401
0.02294350426214244
0.028945815327771678
0.1846356043372884
0.09816054560529396
0.3262807782005017
0.10725627013408687
0.24154012201049826
0.4943426939740458
0.3410142171316487
0.203657466164256
0.15456987611125736
0.28145175670599193
0.4034648939006722
0.5850780361246831
0.4147649395359914
0.09445906664110856
0.1622238132258182
0.26425847659016677
0.24591481492640177
0.16718215547673584
0.2360741055195573
0.3990395227306893
0.13694151387710599
0.0649591055898056
0.29268029924148403
0.4578696194671607
0.5090932768749399
0.5000527948241662
0.12916040698003714
0.15649096237436583
0.12628652155120015
0.2953958140274093
0.11949681726945718
0.1640456505465502
0.2532790286078851
0.002591164109882591
0.1385087863668762
0.06700467363734346
0.4022965874181129
0.3154463437441369
0.5663312028866707
0.2635450746967925
0.060379065321799
0.4142770044309783
0.5028970454412456
0.1093698674209788
0.224840637103464
0.026946108891291683
0.015370121062352363
0.026811395212850038
0.38958498156802485
0.023208005673653456
0.08005429588682812
0.4077962077229355
0.1926604471230483
0.10947046125483804
0.25848805462979557
0.050254569506840416
0.019758722727305507
0.1868556585489541
0.04989761973452513
0.08395581059522758
0.2627418060052015
0.01767293163537784
0.30660970025457474
0.04414557194291457
0.2644292653217729
0.2360689136418765
0.21624563858841397
0.1912858796837984
0.12220836648279075
0.0029850970866337908
0.2756698564303905
0.046337095085832156
0.10439805187156576
0.08863579461593864
0.120565083380339
0.24367495898349584
0.026120023326937292
0.6063437816568609
0.06235328285339819
0.47185008286877134
0.5410953334860247
0.3194667665105447
0.14631741867477585
0.567639124488664
0.2264310462529119
0.17335942124845702
0.3696334042638187
0.20272881631206963
0.04442167104176427
0.10348961046586508
0.013855865014688402
0.4156838726833676
0.14215939622770432
0.506866944658784
0.6008339137917018
0.4371512581007303
0.04424030223059526
0.042507418810256256
0.10817773827737255
0.32273758310935763
0.3388776315972488
0.17500421893532878
0.11009492452124497
0.3041305318185775
0.09627820409217668
0.42139041620433854
0.08139546253308218
0.18280074980506458
0.10471474143849825
0.023213869105228466
0.4025946944997912
0.18794249509541222
0.1970297426971659
0.6014138224891878
0.3554581910653703
0.17467116174162478
0.35753703893327726
0.29878584705272093
0.12409550648645284
0.029862304345376463
0.4613616732012366
0.45712470106326314
0.4182955015002877
0.3624314716233943
0.1828032153408468
0.05932546906727225
0.3415436397912511
0.4429928999361839
0.34745118056347
0.42301373522170665
0.11771110988330515
0.2017290249277482
0.14307692606692352
0.09458204113894189
0.46030026211420466
0.26740101874499256
0.4913305453179923
0.1968917491425947
0.10954443080504334
0.15492046577624757
0.07566064131844448
0.11534425393355827
0.5481982828063836
0.24397339594496478
0.15600630299989612
0.24475475907166125
0.4487718615278111
0.007054261189288454
0.1492265360777418
0.24508255441147403
0.49309804235973376
0.04537001201197969
0.03080811316099113
0.2713894996239338
0.24188530071757228
0.39327735995408347
0.27795463413346005
0.3916311799038088
0.025761519980241836
0.16522897335947576
0.4953828686485571
0.0578659237735701
0.3698820125114648
0.38667953404330824
0.13984098850317322
0.2054294097637568
0.34557482904082715
0.21833655604417154
0.1486522265479052
0.28335575023429294
0.4535251822839054
0.3126272471558205
0.37699820045913285
0.13874671284606946
0.5719565111123698
0.009052186945853675
0.3483967744631093
0.3198213925079613
0.005353564786919392
0.27451053064491765
0.3087326526691655
0.18089041235571343
0.19088572796673364
0.4955560812092649
0.10012286655051544
0.22334393243229259
0.05680174097646699
0.17959347189330604
0.16449879006396778
0.2769751758912381
0.18102418231657372
0.26062043929893697
0.04576166857271488
0.04353372012003336
0.004589518219332289
0.16010643617277984
0.364803826685296
0.45602360101769207
0.04357212751182028
0.12639004265911835
0.4159915600100519
0.1384629158486145
0.07009481231576262
0.13802113391334814
0.1325199355613875
0.020413849288206234
0.1644005469901298
0.04587082679693631
0.136642299383836
0.22731123981157417
0.08350362833096478
0.011826048290482217
0.1254544337767167
0.31214618757775187
0.21046793136861117
0.2538675781626721
0.27493199720506434
0.3529717171054685
0.0981939215306849
0.2552968903947527
0.013328634607143614
0.16544065081931245
0.39824237826209863
0.41804555490048523
0.5873509991481082
0.3474569514726187
0.23313406168067027
0.5722845066652762
0.5440761952533003
0.24358256453472002
0.4083720054405732
0.03610121207604873
0.3358290836504573
0.06615970711664051
0.3815569585967394
0.20397554414828442
0.12647797533833674
0.44132943611842124
0.42885932759172013
0.3018916354219669
0.1029110742596625
0.2336931574646541
0.1526047463707142
0.19356730574034067
0.14970630949930008
0.40860995771231273
0.051902777226251764
0.04278537592534664
0.10006840545081647
0.14655134014977042
0.03919802662530033
0.17495778645150503
0.5156379049880423
0.011538869959815458
0.029183894904172898
0.079769108654702
0.20044028073731535
0.028691201411550602
0.2652878812499063
0.1862560944469999
0.5930313706701826
0.23337693504470097
0.1552300338857605
0.4493574788528394
0.593340981950765
0.5890460221730888
0.2393513550153541
0.28276128092122554
0.14711114357578214
0.26416167408966246
0.3881085361495734
0.5465666150606469
0.01421094958113492
0.027167010324143124
0.23588630713175457
0.07344250528773068
0.02729982719175789
0.22230349912520062
0.12221055857767728
0.0028895105374851376
0.1734257323326074
0.039504729039694195
0.11729598909524891
0.2896544196783916
0.1706058412601648
0.10156992171462913
0.4331975415033385
0.05589838648117896
0.4572248416343854
0.021571628384387892
0.5222539026071517
0.4034003297684975
0.09282637846335318
0.4295799677549023
0.13441584045275634
0.1736116350049339
0.19442781801410874
0.24450599194842979
0.49701840243496104
0.17830957217791477
0.4835298561200617
0.17299320701635107
0.3501380739429895
0.0018185769082984086
0.3589409807465315
0.019889598049571276
0.13565757758201538
0.007848908174229723
0.5540918704363235
0.2417632254674998
0.21625100244003875
0.523868524549523
0.3523952848055645
0.03497515027294443
0.21453752469497506
0.45059559249336273
0.41837866107199895
0.05202332771801345
0.20498534428208331
0.353592859969605
0.34987606580529185
0.032301320764456666
0.20531224632008288
0.019382604314650942
0.2487633615431911
0.1284721990296597
0.41008713761537186
0.04185041456809662
0.04063667575055012
0.4851921368977593
0.4285518879755236
0.00533870758161123
0.31840475668728047
0.4397146076841445
0.05833019434716168
0.11192447336072069
0.03245617098575866
0.34326267109313435
0.4934434281631252
0.07447470955630643
0.5744894813363043
0.35261660014651697
0.3452193992833628
0.12562352777348784
0.5817627599592093
0.013125667803549476
0.039352049578864755
0.38843001828017065
0.01882445606159155
0.20817506529080507
0.0006521813103534553
0.36873706902506154
0.51547967962082
0.5117678899302612
0.110384179662548
0.02789279266408565
0.05715264122754649
0.4689050573616041
0.4271021115839516
0.2713308812209623
0.14243856332040475
0.40795076004893277
0.1798798099542589
0.12305255160428938
0.5269683973117243
0.4110038029497235
0.2871452304385334
0.2846785235697968
0.14757340485591583
0.010657337696023936
0.1456267878814239
0.3514780881457031
0.31550859591342156
0.34248592113046794
0.5543115656208297
0.08176029825069867
0.251137194484389
0.1474498352570832
0.025247950499367195
0.11566928942168586
0.21401328453545584
0.09044658497466823
0.05775804936380659
0.4413761164762138
0.038875252822132514
0.0990126172013786
0.3915070139893696
0.18209851557854356
0.019940937016214733
0.12890515225275492
0.5029369028926414
0.33096055750124054
0.27462214410608704
0.4584163196286891
0.191058871085688
0.08519933781379492
0.525914730585244
0.5086998371847434
0.10785540236073904
0.1760299948877782
0.05448894660692959
0.307309963122008
0.37628704747279645
0.03731628512668149
0.28446753531828384
0.37896865300413995
0.020645181345774265
0.49819475928199014
0.06770027534443346
0.10516533983364115
0.033226888467142085
0.24720748912503415
0.35724997062349034
0.3676662094606474
0.0006917914724905092
0.134632115917537
0.07887525012968141
0.24416713726293388
0.18405294528348412
0.0487362490186993
0.38939889455431437
0.0530639113560179
0.14268934860891133
0.26815714238393085
0.12455437114763221
0.16543438129150626
0.2652547160612825
0.14964631454706018
0.10367102976155916
0.22676405205858316
0.09935346738231142
0.10911254859638221
0.3344341036769
0.006986440333448193
0.14030740907315334
0.49270074517863766
0.20413215181838543
0.1590765557372673
0.22826285531242801
0.5823627664973811
0.2813460845427878
0.16167264987113267
0.05152612174639517
0.004293926746181346
0.12903485897378028
0.07152087138242794
0.24520946019593354
0.21141612710101326
0.473271321966282
0.2815719937198861
0.21189250344234611
0.002851818396342882
0.46672935301675855
0.06085234461076192
0.023503665980834792
0.22663933643513443
0.31926060159759584
0.49198198947516225
0.24703365939256167
0.1650211988067272
0.2354355203854003
0.004495692524088865
0.15633666540657765
0.07437330741604675
0.18427203209999704
0.2611882910921104
0.15310234322226146
0.04620694414517144
0.17016200778047819
0.5805715357412641
0.4700636879391158
0.43393730206137976
0.5205090372881948
0.1877739604257703
0.541155931630803
0.012853571249332429
0.11654039741475328
0.05404349591568804
0.541533534761592
0.19697763270776572
0.014559714092661203
0.09861996966016183
0.37801178834196075
0.05682087521285066
0.01855685550882292
0.4016675270665319
0.24159900400994602
0.21779773440247616
0.12779895384428605
0.07894920758278694
0.15748369109507152
0.3838815515418575
0.1814021727812011
0.27091508596579206
0.2215556859475936
0.09917579271552726
0.3506520195735789
0.04938899093946184
0.14664780909430652
0.24804955727893496
0.2920289378632569
0.1069444053106588
0.04098873746067949
0.2590815206895672
0.24670271135817193
0.41153981387100336
0.04108625592959409
0.1097644833463219
0.33039993717496496
0.0891620312571118
0.5198793801342385
0.1979850278086861
0.1680149732959028
0.3289229700374672
0.385874786618212
0.42559721544099843
0.04811277147399983
0.42280996389350234
0.17875839121057674
0.16674607156472268
0.04816619315511151
0.2947528830060625
0.06491677374444738
0.4060389314612763
0.08723376589569362
0.39869684737595873
0.20466258546717464
0.28795491641145066
0.25168300736504257
0.1589096649060509
0.10427396534227802
0.27703211847389564
0.2756863526439345
0.24842916472022966
0.10424864794433229
0.6277889361730802
0.05071418766357535
0.27313135272203015
0.25723526108300954
0.004395163045763866
0.08335633838356264
0.08827958194673573
0.3519175923270308
0.28617715597898497
0.12979236881476908
0.4043933702765668
0.27298343114908347
0.1347289156887949
0.4626427198494366
0.28832764028353514
0.3847608227121966
0.33740068061321
0.11420533636352642
0.24518913997417624
0.06657474295582694
0.2280534010740455
0.42152520229708373
0.35416306947553194
0.4132198079876268
0.2104624054020933
0.13664359787687225
0.06329899657016064
0.11352596092869971
0.45006786060706583
0.4379053951329564
0.5644276690320281
0.17790718691916693
0.22062820731044674
0.07966099315284937
0.24795575603889516
0.02616505421261013
0.01159292430143375
0.04717899682612329
0.5070202295196519
0.31477559939704436
0.3665699189508421
0.11756059136031229
0.019895972382274727
0.42696980907890963
0.007076226182711266
0.18143423967014508
0.3593184539052246
0.3602192148663337
0.29659650323249664
0.0852527043866406
0.18968500319948486
0.010153686303717721
0.35515930826959197
0.03906964632008494
0.22755884489717396
0.12862293696724902
0.10634418672716654
0.11939482793855666
0.19692064413237448
0.231543953068358
0.1571502504450767
0.1518644417432125
0.012687933424789138
0.26889247700850166
0.49019879659266413
0.28744397845676967
0.3859183354685258
0.1359558620006404
0.45797594968579247
0.26274738981058
0.02500792621158834
0.004189180288360137
0.06974109779122924
0.15652570948472505
0.24481556813745792
0.14470005343886383
0.47881551525762955
0.06511502350500253
0.1586015465040343
0.0191698863957027
0.21516421778944164
0.1093500761529055
0.312359508244863
0.11955093940282811
0.14979509388524834
0.3178669533037479
0.16329938813089623
0.08085863045232292
0.06353879220050573
0.01722734208451999
0.11853708568373629
0.17674003594652746
0.5653624836337776
0.14197967588037952
0.04691824729160642
0.5603544814941507
0.44722401058242495
0.4646412611522667
0.5490170413787837
0.6137636852969354
0.32106235493128504
0.4445467233964558
0.2497311513440856
0.2928725259230709
0.13312376979833396
0.12255958775605941
0.6075193417628215
0.4261657953770203
0.044544572605364145
0.1499429143069195
0.036774501657834156
0.4948165781145638
0.06728243657067623
0.39803794746748167
0.4364754679662762
0.4915038087163205
0.4894824066507751
0.09575887945548402
0.05036170231429274
0.12169427191623691
0.42510549333296227
0.005254049318147816
0.1790225236114595
0.002760616164437815
0.3908278527644058
0.010055590729754926
0.12847023050061324
0.28170358623710995
0.43555712511073824
0.3319402275533497
0.307994706590274
0.350418394518413
0.5226423302036368
0.18442214724558842
0.10983979677393299
0.2127854416761483
0.4532100704551986
0.5087298248772449
0.09713776846845291
0.3876302824842454
0.1025460379792764
0.13875772618800944
0.26804948387549365
0.4035525204806846
0.5343226637159881
0.4022763171049835
0.17333351575739442
0.22300083000256246
0.27897574920816276
0.010343516579932762
0.1657359509938742
0.10827857930383215
0.2042109791685058
0.1794544985517676
0.23130180669338124
0.12882176324329617
0.08476819589588894
0.5708208767900318
0.0481129263247968
0.27043931287020573
0.2115886848147263
0.24610161235027475
0.4260896842416695
0.5853413760705163
0.025870982146414465
0.0866354505978202
0.12394560424807283
0.30276917245531987
0.16420383839732242
0.43296597064292375
0.0037934783183165236
0.059368506564769594
0.17727110257574322
0.49043071304169056
0.22805843589537433
0.2684076848545263
0.011090369403628128
0.536661088605814
0.027184070765050933
0.45383590644500527
0.0020011513919510077
0.35951147747812884
0.10798679799811285
0.2666216811093623
0.5450759117923053
0.17534699004641918
0.04478252380752545
0.1311811977642816
0.0743866509162654
0.4398843789163434
0.23378327900118
0.5736321094007071
0.4799141358070348
0.5142715158162493
0.30851129484797535
0.13550844485051386
0.0024753017105519663
0.41200189124799386
0.10631089484401157
0.13854175427343043
0.06674954956051408
0.42227611812096555
0.5107099244034886
0.1659941559497575
0.4208143678648955
0.5228779898010378
0.3314307822301928
0.4015338938064271
0.028642908091726343
0.1668932192612002
0.4532922616458774
0.14093531443928353
0.43185873540348946
0.12050106520835724
0.07860747636951457
0.18327668911219355
0.14755144860627872
0.4119664654328742
0.06792524218585003
0.09247411645011554
0.5147561991566341
0.42146927407328305
0.1437889318216925
0.10243390680717053
0.03131614322330289
0.03439500390404405
0.5249267790380717
0.13061288268628893
0.542927625643979
0.4977339098628777
0.21244059952716143
0.16888638074041679
0.5175811050653014
0.08084558530864758
0.0249552252414744
0.39798385364262234
0.46991894978178717
0.42256209837670505
0.3791209768524375
0.004191507038584513
0.015325089724172408
0.2601024046362598
0.5419409012437643
0.23489488094205874
0.2849590906059849
0.510838592333322
0.14235086179538303
0.16486717643184345
0.4997601809224759
0.2437257545730771
0.03853914864585904
0.0622679339838101
0.11022187058402998
0.4099453507077246
0.29839020102734654
0.17669853186998266
0.5990850853079528
0.33971657042652176
0.10241430618470547
0.3946066421037116
0.4513972816064077
0.09540348201024519
0.28724976690225357
0.5181254747935423
0.5781611083122616
0.11504653914642943
0.12177029199971531
0.04094546408730162
0.032480202786172474
0.05363080271065472
0.03780582733829388
0.1218755933354516
0.5735380223548913
0.5387324202568968
0.2610439538894363
0.39438157614584934
0.26058484558738426
0.0600892221684683
0.09710427006310984
0.07806092043563112
0.26866281330399716
0.017695052866191312
0.08240069175403657
0.13519343749193377
0.46921799408860976
0.09763314424796739
0.24341052722548742
0.522132818729527
0.12596319035642672
0.26764043910579977
0.39491898370857076
0.335967115794828
0.06934701587715857
0.05782596223771838
0.27883016283354306
0.14551455075180542
0.002612223372870809
0.22709609107736584
0.16317634251956356
0.022449096827866135
0.18375596190533483
0.017287961759649088
0.6294821501284132
0.26557973048305283
0.36916978069887607
0.5320085316709668
0.5072697282834631
0.19532204723013297
0.17132717124527777
0.10848597416084046
0.038991893189200946
0.1328512807728179
0.09254598790571435
0.2614152653189448
0.24735857139160575
0.2280114359678392
0.3158991684120337
0.11584512239377114
0.054457506163787577
0.31786521698877546
0.11323756069763469
0.33266971080021246
0.27049090175384793
0.0014002469496456347
0.24295768854012045
0.05583151046685796
0.21451047589706101
0.03299938637554356
0.08157610057219855
0.12930885316541438
0.0571214279950993
0.5695107355512361
0.18160168891790665
0.12246682313802384
0.23819102685680799
0.3916736971042806
0.23237998788010164
0.4491771730064804
0.03660953694116564
0.17201594814925214
0.5290607266239638
0.19884038709929813
0.13758680241064378
0.081045446816789
0.22290441747575798
0.24754170308459544
0.44082724241823273
0.3334426841614833
0.5113306503052732
0.0584985161644189
0.02609818280073798
0.15608576493687323
0.2449735315420212
0.2662936219127327
0.5711906617530894
0.025215837121624007
0.3778073243718805
0.005536300333019685
0.1309443914655261
0.2542820202305843
0.4838201358431055
0.15844413434511365
0.25708458033173986
0.41259780534511514
0.2237113092267638
0.4304408951268575
0.5138141961041487
0.4414690142225438
0.39582921384862885
0.09275236764176324
0.004510873447824454
0.49279545440625094
0.5204079313729618
0.1038377819701805
0.10984295044956818
0.07002589033894552
0.10491816198691895
0.18517967917009212
0.021556981357506045
0.09028002875638981
0.42020737852729967
0.47136753984593244
0.18844390579749093
0.49545522656936003
0.013810544628510545
0.06126133757103803
0.3364015414719152
0.07346691235724387
0.5681632309574021
0.04804575888172137
0.6150992148864783
0.1362277852070286
0.28946398294891584
0.12265127394812408
0.362812816804455
0.4151703593315637
0.4780977485639096
0.18898309039562883
0.35644136211719635
0.04990997726788556
0.41748266600519535
0.15131108100545293
0.04683720073392158
0.2712706759165493
0.0655340754589903
0.3085644080253306
0.22886456426813456
0.010325482711818145
0.02142383812462748
0.06416521086575311
0.07232700129360975
0.2715416211797859
0.2262388553647381
0.12724034556926372
0.43784540718799103
0.4880664343826948
0.004725018384057509
0.07432074771424844
0.22493265166298748
0.05160823956573642
0.1688020354995822
0.43825831695114686
0.13255815949060026
0.6061417859164641
0.03663781176980796
0.3288546825438595
0.20879049285946286
0.17704768045138725
0.11880634844973693
0.2900192145915121
0.12130399745220104
0.2301529741478746
0.01819984942791883
0.5749559859194376
0.057069564234344256
0.09971247663493615
0.2942538913243737
0.47294695311296975
0.21474587774595896
0.11725528666988393
0.10078917158884275
0.00925589685546138
0.06634189589105291
0.1442580066128877
0.02822140684327192
0.3254484038833665
0.19156241019824688
0.3743056897406691
0.15313147049799
0.1575286352726115
0.38869833334393544
0.009525227682421712
0.0116066901675555
0.49464420916752
0.08342702626977135
0.1531702890584306
0.015920502645040944
0.09319534554454251
0.05497078768408783
0.026262698741899383
0.257101406129699
0.10809072334362625
0.41874226868338393
0.1975389750133082
0.45401014903348896
0.10218403665036815
0.08620993618899606
0.4389407605035264
0.07590521938144425
0.2691776752146366
0.06505901347580804
0.22406286393871444
0.03401930076155109
0.372209749802819
0.18692967257211643
0.4458793707906405
0.21142705022770525
0.026005113413018827
0.2764967342604582
0.37211817563502647
0.6080202925785844
0.5236173497014985
0.25947082609112876
0.4497601139001478
0.17778576962154
0.5939777065833318
0.11314582206440642
0.2069760238688567
0.06873380467318328
0.10239707489456255
0.41057143982800665
0.07354917088118867
0.5509727195471817
0.0008504150029490677
0.12384698419890126
0.4966339725468424
0.2890619496304412
0.34467698975181504
0.08948764548986492
0.17473044151331857
0.28585568770416386
0.1554592589379465
0.052497891398883494
0.2874700453594654
0.0278986037917976
0.3937403712983788
0.22728455570417633
0.041044271259364926
0.022431939330796746
0.49295085984402615
0.032079495249506464
0.1343025963144625
0.40900672201192323
0.1573381218547947
0.4545612550691581
0.0864715704746371
0.30423481743327635
0.2313538235003163
0.1346759577803092
0.05576600115301373
0.006155668830180426
0.06135325106996484
0.24851943927600875
0.21485671074911106
0.6131626838006291
0.3493154512207759
0.17859082109189492
0.2953610743198976
0.1049767647188399
0.14916923333932994
0.40541486179085734
0.4663952370829557
0.12195689563644355
0.13597326685022537
0.5705079383765359
0.08880271589634262
0.45080880673742385
0.502678992367538
0.23654477984616928
0.07965567534844495
0.11835615526764902
0.18749929566214912
0.022723323144961245
0.044704127103749026
0.3528496241562724
0.3991453062762799
0.008389490940000358
0.2121149797746904
0.2823758512222624
0.27070879200833187
0.49289080670578517
0.04577559470899635
0.12630182021822944
0.2055492019894587
0.09239028269589826
0.335701010937929
0.1267538453692752
0.008214395749401623
0.05520482286160624
0.031730647634438995
0.35295253901317536
0.02945753192429234
0.46533445691039327
0.09325201958655825
0.33062484137882814
0.273870260542455
0.5527967554084243
0.1765709748903924
0.3177435740282434
0.18290307158439742
0.34675508700395324
0.1997200707420034
0.3768632452818041
0.4552697925671124
0.02833508089762187
0.31545895705215404
0.2904449841223115
0.1732260507885971
0.4892119927831856
0.21914676897673727
0.22753997884801885
0.15145722708105316
0.08746787275527686
0.092696284084564
0.12319238102455084
0.03599439952748772
0.18491069861360737
0.5780478546865245
0.12481599686215045
0.040776626566420324
0.13259125052965842
0.04908329767562447
0.10178508960878613
0.10582093726034249
0.02534354585817372
0.17309938513878573
0.17234131074225673
0.20838554516965596
0.05181100697108978
0.10326366961289168
0.010848817134188095
0.17230191647043255
0.1799896735435561
0.2661694421557098
0.2073905435337261
0.2856686095024349
0.06863019377738079
0.2678361016215955
0.13704672080937955
0.25295965753561206
0.03460917920235865
0.401034246744714
0.13652024262750712
0.05412913919151597
0.17126571762983608
0.3344034143584636
0.021184796098873197
0.020476776025144167
0.45616753439511315
0.3560335094926117
0.02157073279136152
0.49314772486233943
0.3336917341260221
0.20329873680998445
0.10858378350604135
0.30615707934058084
0.12095799885071894
0.05825839034706426
0.16039554719297053
0.36520448666049177
0.5126506499854219
0.13928909636407485
0.2367709901079708
0.37428316741195755
0.2923863261393356
0.005122446449838834
0.15550581618989226
0.028927195620138447
0.11094576235916581
0.16703006924297858
0.21244187921668214
0.004575535454449237
0.03808622956467563
0.43088222082498023
0.41783683107367875
0.14550605507496492
0.3359834485373595
0.2594474590044782
0.22855091288009305
0.2048262802966284
0.22322112101759234
0.3795478134497001
0.05688710283212639
0.4274195276164358
0.1681948769703952
0.02150708038128012
0.3844268662726023
0.13291582423419185
0.5594261915646364
0.550904085845958
0.363315405525811
0.14445783996322564
0.5355328006861954
0.2385727311432513
0.06575185250266179
0.16930497209612916
0.531762577342596
0.47251002618538346
0.32189075507221326
0.024860669562058707
0.48854011401345093
0.3254262009571787
0.5715444245412444
0.22605443228184766
0.018592475312641854
0.017890773124459487
0.14831398742091859
0.17743758326775896
0.03246149528033322
0.5090935019922292
0.4260165945456058
0.34441929870736915
0.05226864691371007
0.050062745986137344
0.37488067996956376
0.12446444981061058
0.0451174864988371
0.22538157350699803
0.1419559632893569
0.5064920027194655
0.06044553475240198
0.25338410608562956
0.2788501370540376
0.24951446193863602
0.26555607961278954
0.09796604392168717
0.3269509542665042
0.29611175044847254
0.368445446486541
0.03871212434413608
0.2843514909592392
0.33209841904579807
0.2554677228833232
0.4686239553432802
0.25065586152825364
0.21428360613945432
0.49253287151959546
0.07267056523077915
0.06321021403329141
0.5664732657603797
0.17492450570680432
0.5130361095392012
0.013268932747119688
0.07910959933684267
0.2560353663721675
0.38365141571876266
0.31997429508714376
0.17354748033986506
0.10326230369004064
0.08634095498001391
0.2042888751282682
0.052405766725494705
0.0036410691653774854
0.10101491904925908
0.06039847324319265
0.2229917653095867
0.21902105462925928
0.01440094561354615
0.20058923993759825
0.41566708017028864
0.05049975030932976
0.018210476361891933
0.4967093763570301
0.05720262119194391
0.30939082263370127
0.16194001453890103
0.4786061218696574
0.4160688644682704
0.21052619710101111
0.5771973663634444
0.042235609971477496
0.40558901881594833
0.21532206500670925
0.3026049957926364
0.09446695310992789
0.23018167361044423
0.11606478504368975
0.5268466403636082
0.43427230746199663
0.06461474809851199
0.19795124035818862
0.03412033192884664
0.43097529834058174
0.17598656235819563
0.05133847538921913
0.32050574039079366
0.11192334784277289
0.12553702903523675
0.06853553642730095
0.16271691219247486
0.24912840221633523
0.5775757974497351
0.2560537044299787
0.2945991269802317
0.5014815463255436
0.028841421175573822
0.5781372540590841
0.08864786124570306
0.24679980476928684
0.16657885334433914
0.2926072564308206
0.1678878900040505
0.354532466347392
0.35958116590052636
0.2657382367339616
0.2792928545633774
0.35840108090156575
0.02553956103850046
0.24942369390126265
0.5851981978204451
0.05672990117642898
0.4457832073696318
0.18734758005433513
0.10568985009837376
0.26485384960128816
0.04378799485689021
0.5352033147776856
0.10318274105289293
0.03756554971589711
0.28300767965098106
0.4565405211719217
0.14129799424600017
0.6477464251342718
0.11888320212338334
0.23334942813393247
0.45953912128316327
0.44869454067516146
0.42870216579058623
0.2862530657964628
0.21726740816276194
0.5009497517353803
0.5235555739939861
0.2724127040445616
0.2542521536201688
0.2021297125316924
0.3418942192263285
0.04911051361958315
0.5132722842950136
0.2018141806670204
0.19110402761726825
0.16700211860709657
0.49045434683261907
0.0858733003316374
0.5377040899750176
0.05600909794576413
0.06508041810925651
0.058277526199086174
0.0931179975757107
0.06731169378626983
0.04459641159848531
0.3059717504537339
0.09692953487642142
0.02128441748210673
0.13682247032223785
0.022273220185823978
0.06049575598750412
0.027500333274624228
0.32926279736734143
0.507195302940891
0.050467008483274275
0.5506882550699997
0.36389366876649165
0.09606610383331858
0.08568265136887915
0.23011154625173774
0.11862730790510768
0.26500320657738663
0.17238755953326054
0.13024834836593238
0.10087448995327072
0.40015675666347045
0.08385853741260767
0.3343650928934611
0.1680645666622915
0.4278862745182626
0.3996226286315257
0.19056566975024278
0.016405574139227483
0.3458205304027187
0.27894253532336233
0.11556953671778523
0.018952919089344013
0.426617351342552
0.5952085589962469
0.13003561279348727
0.2103197906990914
0.4677576785462386
0.03856412304156004
0.11694395082106471
0.015170771963538592
0.44437711459777585
0.011629529509781876
0.0059884531450954785
0.05981349709489708
0.058786177745303404
0.15566811473631437
0.3245075686784831
0.02446218637630637
0.37006268809425513
0.2593435108102379
0.5581530771669393
0.1890303342968699
0.28524380048533504
0.37306057425773637
0.4581836967761359
0.5641745972707287
0.01878029534481975
0.06590963368108314
0.19014721587442254
0.1668891107732356
0.10846537695038556
0.2598141992310725
0.15746796472742305
0.10463892971254411
0.0814973634553712
0.37424206239848745
0.5975406166067443
0.18918022748621516
0.013362423277170389
0.05133195776425429
0.2834800682319903
0.2407822822463991
0.15876143049578284
0.1624913116196895
0.04789112382488414
0.038322342160009355
0.14095981159160276
0.04301682805375493
0.028097580761799038
0.24675037003522562
0.13322603143463843
0.4751064356365902
0.523316909532402
0.24387838110381635
0.04223426717254538
0.2134536622259828
0.00895243343420413
0.5290511338416253
0.18714148037765552
0.2655624665051905
0.3262449196967822
0.34149474394206486
0.05089095121325266
0.028746477219912053
0.008957108916676431
0.11811740182692484
0.00042102887768712485
0.014331656755724896
0.07591822051610012
0.009744916466686925
0.19190114270506078
0.45136905790604537
0.13615435993383795
0.14265597809877406
0.5310475295342636
0.1557929814631273
0.21066320014525244
0.07063599469489373
0.5509322632974128
0.07087868639891634
0.20155343749409266
0.10817763569461501
0.1565053332524723
0.24510838662327386
0.019617694634282652
0.04455672501231182
0.0074021402006672395
0.20614457672849856
0.3823361559488467
0.22337801537550056
0.21168873008573677
0.3041419218751063
0.18516775431856028
0.013451053222246054
0.10446665756358281
0.03507700003783304
0.15086178593085423
0.033324009960443685
0.23460286227874727
0.05103104836516256
0.5588301597910643
0.17784698433862545
0.1885079182246953
0.1498957595288546
0.009199637947836318
0.4803442017956966
0.1029780507471832
0.3518009096254018
0.433977851311146
0.2884181417946071
0.03725252536300764
0.17157961987739645
0.010498066167463755
0.38002306740563496
0.09838931794042985
0.11364903180347041
0.13770375634612264
0.24928586660497012
0.06774129337714685
0.05726852225828406
0.07941447649370247
0.4069435848229327
0.013164459922938182
0.5111776470775848
0.10614831721170419
0.1943346611337051
0.3978894192883301
0.09124348865720187
0.15330899506294757
0.13966521410501015
0.41071904115854063
0.4790225020836253
0.18707080078747762
0.5763190355899965
0.1258699280608753
0.05437021325354806
0.054004582601653674
0.3656998902093584
0.14203711291087312
0.49851435901182717
0.20629732611080226
0.22660488478516222
0.27365295783395216
0.31710995121684804
0.19729858189177485
0.21765678386031642
0.04168035261514398
0.05316807397991123
0.25556337396094675
0.36776119507829563
0.5281759819239076
0.21018651034512909
0.3331464783257334
0.389276866848928
0.16313486849222267
0.1262676557552101
0.4196900507110673
0.20582588999080947
0.10763395103873329
0.2649796423458405
0.071677922686406
0.16040097741972864
0.04385147845717103
0.3906798935251365
0.21333026223847104
0.3833144129282765
0.48041946959162046
0.1734844754069257
0.17980206920453373
0.2265361586567915
0.48589503321318417
0.249600205037034
0.04226957726576065
0.3905552377451302
0.5603685892766784
0.02184868936476353
0.13754533855139786
0.4140204927480207
0.21693267714832928
0.4025467528665127
0.24861480497366858
0.35060496462921215
0.5085581288356863
0.5180532981001267
0.5389742890182753
0.15404702398065642
0.2609919754124689
0.07390487270905839
0.43340468014362343
0.1977040380097729
0.18145345258364967
0.39624182880152614
0.04586854096412138
0.5855675849176023
0.6124347195816517
0.0064396707902029905
0.47774320994650954
0.08954939124629774
0.3301231148957613
0.0477544148788968
0.46102400462216114
0.06429659236097557
0.1789315223608168
0.25757345397533543
0.07434616499782372
0.07106252914360432
0.037173204602522346
0.0632528867848315
0.13668804570938703
0.05761834862636584
0.09583528279437409
0.3548832908125636
0.1484596348704529
0.5414178392353542
0.07430825495085522
0.39649859341715243
0.5024311944343993
0.2669110730435508
0.10893619649210892
0.06876172236180803
0.3911635583821388
0.35217022602792686
0.3953390299349371
0.009627902448075645
0.495249815701115
0.018590841163167716
0.4058859242456491
0.24193888550824552
0.0032372254644180334
0.24666860784303296
0.15868612812891672
0.19624961025915164
0.035229349461478474
0.16709240805825815
0.12117331636395523
0.3322240986900427
0.3434241111551798
0.37908873285377254
0.31525447815585
0.5815307991421077
0.24994449189690318
0.33508015036062844
0.041999213323639574
0.009115308651630759
0.27140287641266014
0.04352907248968931
0.3475895164933516
0.03456633301596716
0.31353710080875197
0.5479504064003407
0.23832402166603397
0.16746527972679628
0.06071343011628385
0.45911516748452647
0.3350667168126775
0.12042635351323687
0.06440768791853069
0.4947533473868697
0.3352443853505217
0.27645156206913835
0.06192131686365784
0.14336532376589706
0.02903189841236392
0.4244364710777048
0.14984998693444138
0.06512165466023802
0.2648813017139265
0.18408859084197857
0.2934381745502845
0.18555516641877984
0.523842847418869
0.4595290906655013
0.06669036970414162
0.5867988773622521
0.3536992207249257
0.058178539239851175
0.03137682162807627
0.5213874926761748
0.43112833711289317
0.519052828567427
0.03926953349618467
0.5044317528817535
0.4535091991284902
0.4203149507329023
0.11402190634511201
0.026610524868701312
0.40253857647718777
0.1710519172703995
0.03299187525997349
0.4316530158310335
0.2924072711430303
0.2803960886534864
0.4128051434204131
0.2553308568431869
0.17748450897572007
0.4023902777006978
0.10754602259773739
0.02375859663321771
0.05495810342443303
0.1362723154066593
0.43622247786067975
0.04181681557451417
0.08058712173246343
0.45795345046092883
0.5502194275023765
0.3978524910187389
0.388544267321927
0.22018374955300363
0.34359212945872764
0.115333624239913
0.1962135869859933
0.21673518155109453
0.332134258505635
0.5969758992125859
0.43972487513931063
0.0737270613142072
0.4682276951513682
0.11005095849441558
0.4046672346829661
0.1436495031418039
0.15050376824942333
0.35632341349064567
0.34201087385774875
0.008075620401103198
0.5438327831385726
0.07864242719590467
0.3946605148967208
0.46009688218584044
0.39778308371383536
0.10103972767394058
0.08442026400313012
0.3563645644940921
0.22210568824592333
0.5040699683137317
0.36672691583482386
0.08499792988242107
0.25283831729422424
0.07960504934942395
0.17277733746160215
0.3994581466183331
0.36965444888278953
0.42544199808193583
0.06005980447299275
0.5089251754250987
0.10555680730193205
0.40326587874390707
0.21183957982009238
0.2242022839374148
0.030968874951472162
0.04737764349888678
0.3848499853120182
0.33067836125425204
0.3779893264782043
0.22956093885624657
0.2152700145095391
0.5140619019140249
0.0734534835548626
0.13932696920713167
0.02705670219880866
0.34113109004447334
0.05196952265115576
0.07431888518640181
0.1082078432419993
0.5907180605720079
0.184752400433239
0.15303183789167268
0.130924868275164
0.06347538478740417
0.02782412987569694
0.07205334093564146
0.30379299213114846
0.1623307172913289
0.034739620111007966
0.03556207768246731
0.392447995582
0.19074275407692248
0.4144440917241996
0.3322681486676385
0.19313411204503741
0.053359867676742945
0.15008675741694083
0.001571821588765907
0.454676396661909
0.23836788493105648
0.03360381418084179
0.08328911812770927
0.5464405038181245
0.4765167194502136
0.2814991456158728
0.06489755801112802
0.16175170862929306
0.05794573337497985
0.3203543252908803
0.1461133174126781
0.1934925244833472
0.5939292111792178
0.3768667368116956
0.09421463440040621
0.37495980016109204
0.37490949547512625
0.0012625596996149139
0.14122694574644074
0.25881163768302834
0.21534721913486107
0.25719110927344946
0.44180412108523737
0.26250729578561155
0.3572261998749308
0.0783048742361985
0.16328390550707958
0.13415936549931146
0.05301148728633592
0.12144559079819038
0.4473932205490091
0.3056457328887311
0.3125584431080543
0.5351741395192262
0.04385076426590586
0.20382740394836701
0.13038320216051252
0.20055139726602844
0.21571029178660375
0.17716738455644915
0.38356525704141464
0.16623463227951338
0.07700232547628197
0.04927468002284451
0.1887879265839507
0.07351260460388775
0.03971334856321033
0.08760962813199945
0.1631336471728833
0.182614963356834
0.07167272700771839
0.2833439318406843
0.21487299833878198
0.22207700919330997
0.2565694607981438
0.5317080182231283
0.07192963737750906
0.10727067096168957
0.31312350554673934
0.27773988699961294
0.25850664629595654
0.45242151226075294
0.15967928744810833
0.1897091006640932
0.19833644239061962
0.04288010431014741
0.3200416354511912
0.15524525587669857
0.37437482640539427
0.025990808014200353
0.5505457226816717
0.308530420927121
0.2520687524717015
0.0060893383243767595
0.06640115322387129
0.10674525909391654
0.0934761975436462
0.012079596822465871
0.13934592725755196
0.4489281955942338
0.1501569174103568
0.4051716964691571
0.5541438123603912
0.2687098715822853
0.1425049715178084
0.14748312155629412
0.06491737017904492
0.0005797490851463744
0.2283320843000613
0.19392499198653565
0.2994042320632914
0.3271097643032412
0.215172815936491
0.13859347813859677
0.46224029591495597
0.09429144884806782
0.30624376063029474
0.37996172015239565
0.05862272314182326
0.5364249775269284
0.4005974055229493
0.15341608469448012
0.051976196807269386
0.04853507489520432
0.3694972551839593
0.045077135232317246
0.21699104925751117
0.2435434831318307
0.22250673509866636
0.43416560780573865
0.13331688164628575
0.27080428981045335
0.5217365448808494
0.15050739292001192
0.20570035387866634
0.16998798614048372
0.34614263525666705
0.38433479703109935
0.3607141444844493
0.3000636224594722
0.0913012761745935
0.038469283511193955
0.20134180592521705
0.05996492873475598
0.34466374872255295
0.31201913413496263
0.0647680208846813
0.03914050640612981
0.4874850199092647
0.07291540887719662
0.15666355628503156
0.3760442266550466
0.10365042760924272
0.33249823953578267
0.021342317197804037
0.3981680259360057
0.2195739918562889
0.33332423754398693
0.42469474851196287
0.12303175333630828
0.03577742372633498
0.16717305143408676
0.482141598544084
0.043081868494242045
0.4011980394574499
0.09976903614937307
0.39020113494454767
0.14855166155388902
0.2166084448752893
0.5121243587687473
0.07829548623561551
0.13143290732230853
0.14276914099727644
0.1226604575618795
0.5303597873239029
0.08435479715842205
0.36192243897159593
0.15990999985149715
0.15616163565364055
0.06583570355935646
0.3320487292007921
0.22702091304894675
0.3211987709104937
0.09539835807873202
0.06358466080705194
0.2855811386021652
0.3650353438797833
0.558281970294534
0.13627349523586824
0.026385279487497824
0.33853332455084123
0.04932749891030892
0.05005758990755581
0.236042513506812
0.10344811525029116
0.054848294739188105
0.27345827176339454
0.0740564898033087
0.014648631020628976
0.3049862558917378
0.033152799733509715
0.1985527520428801
0.1241901352405832
0.016777580912464167
0.07966425360204482
0.18510875049859093
0.12617631859330364
0.32451539072027286
0.11804590978059491
0.08171055291662793
0.15541179797746707
0.40813208582535676
0.0879326647063285
0.0721709045594563
0.13972775411150276
0.19374391858085158
0.559983610823829
0.013163859579275315
0.5103550344979233
0.029831217088058495
0.08326219861018777
0.3060904171990077
0.2961095112079577
0.10207463209352984
0.3489125591239447
0.43228823415490275
0.23915983460963008
0.28233993898066023
0.0628802412802857
0.10598926020025487
0.3325406413189532
0.36217580769152047
0.4390578456654715
0.006840839987170632
0.25918483552826166
0.12229017949497134
0.06559984157213473
0.36090372295569684
0.24622264016919204
0.5124032050952438
0.025894899674512358
0.18574157695284182
0.048188848074217416
0.49429048699826617
0.4254625289786959
0.3099183129683372
0.06738952486959363
0.44100122510990025
0.42821780682205385
0.2828902103821851
0.3022114222327809
0.13390146644172557
0.06781054588818529
0.322550597861448
0.14880074855989328
0.34089461508015445
0.3473184512629193
0.1992347195801212
0.12805407674839347
0.11115453832274129
0.1257783419161042
0.17112474545421394
0.368531687317307
0.48513668226357204
0.40312006057043437
0.20804857934113677
0.1269135259450426
0.02848357170243081
0.03759438139341984
0.14177929474115897
0.3745556256911607
0.13159143101558002
0.4733208132310236
0.08062284409991198
0.0640092100037849
0.032616008141511756
0.27183721338189426
0.12673538121803735
0.09449446660156761
0.2867091773841099
0.12679388113434711
0.3811357256251447
0.5400010821743296
0.16663981460262448
0.4060603959898084
0.12320605605069902
0.21195285914178316
0.3579650196419549
0.22427848900582625
0.24202912362346493
0.14210493484387393
0.320979711853616
0.50003557762307
0.04000526067432161
0.17511470615982183
0.2474110112398745
0.5092018121780756
0.47082249508327423
0.47553825781219344
0.20259329601952564
0.5571664350299229
0.06731965034375174
0.5887148734324396
0.10830574011903403
0.21218735416749746
0.0023896146975051625
0.03987531856069176
0.5114770369962026
0.49154251186457254
0.5675975804175705
0.13328686294619654
0.5931222210596632
0.3278496744426896
0.34107355918153764
0.5516598678253047
0.5043074884435458
0.06088163195925385
0.09870086139292815
0.13729000418260337
0.04670917333019319
0.0001022520822246313
0.02989377733569462
0.2750176006284145
0.1966334838258009
0.21091259248737604
0.3644656879644515
0.054833505640245986
0.31878411815555274
0.4932994480403673
0.037679499279575854
0.2732598054488032
0.09589496611763938
0.07758893922938727
0.03804189668195485
0.020937370180873067
0.0027411347522645264
0.010007261032351543
0.4848241187325359
0.3310373148662719
0.0486963651041237
0.20845238755587886
0.1881672903062793
0.058997601236637685
0.07071185388217406
0.2673121964750234
0.14450077204203374
0.21277925260359762
0.21819175560771012
0.16326157457726537
0.403392704095117
0.4362706017359551
0.22176364635469298
0.050105156155311185
0.009457668602947793
0.10556347564981144
0.20749975246537053
0.23334698997063505
0.2437500334805032
0.4389132437966467
0.4406057776216597
0.0090197119864351
0.307925891075987
0.25249374923681744
0.009700120449105447
0.12438941938011956
0.1416607980493275
0.013897465932366458
0.18676697469982617
0.36022668492918397
0.03201927395078019
0.17780952803652217
0.19557179158991725
0.2230399524037749
0.00300405471727788
0.18485275464571477
0.014741287329866742
0.5160493983278345
0.09103197563861545
0.0671405985001353
0.3267501839876533
0.015823404248796104
0.2336418333427342
0.10470779889838894
0.49243762356312215
0.06660784395270497
0.5562067767573113
0.09565709163571019
0.36774401021843195
0.47453040805463886
0.2051899826324793
0.1753614552904003
0.015621684273761703
0.060894447962113574
0.03608674250527207
0.16296297542481514
0.6601025526971726
0.11936758549637011
0.325718952970964
0.3821900404713922
0.14826997703485328
0.06601049992831108
0.018560230955794066
0.3320880683109102
0.1987622564400235
0.2592340241866848
0.4695693114354127
0.007286968017989185
0.4099201139768484
0.47690039266808787
0.16956097092570807
0.13927568026293757
0.13200854205294527
0.4715973499000205
0.1393954330738508
0.28438218282090993
0.051090272324849396
0.17081181005360324
0.14773479030911238
0.5285458482771935
0.12040888210422872
0.3410181082704414
0.05992921136533322
0.4672283605963052
0.17014877375122556
0.08347669879973516
0.04180522018140949
0.10949816835222938
0.26340968851163615
0.010078945944339725
0.45598947506313253
0.08979013371332747
0.3163568540749582
0.06254578127685366
0.4159852681626257
0.3600164575538643
0.41006485041518415
0.455433973839586
0.04793919372357953
0.021773663054723735
0.4989150904831487
0.2047035997995762
0.2651589939730716
0.12420451757658191
0.03989827452812669
0.384736598098288
0.289936011113229
0.05335916112383537
0.21570997498595246
0.02615672923133402
0.26532874137412643
0.5625995989864965
0.508450202785715
0.3327345542025361
0.2873347768157357
0.12060585962906599
0.05397541325619999
0.5338544136684102
0.08731198018400285
0.45641619936762406
0.4359621987411291
0.24789351042976068
0.01851145886053836
0.38862905965014616
0.22949011247242887
0.2456370380697186
0.24155875465099785
0.03648186328122008
0.23204879272733508
0.36510289906749144
0.15616688702688622
0.13836331148667638
0.4145489924680344
0.2524896720767838
0.07177361408908851
0.06216906094261812
0.07290538977769924
0.023896711864984585
0.15071643049534134
0.32094067530353476
0.04015813931967149
0.03155333565835109
0.12103250080710884
0.08331360212155661
0.46834403556436865
0.09848383827178389
0.10037732307645139
0.2887933185602979
0.09931003412846684
0.22433045320040618
0.09839076717863915
0.5420898317197652
0.03528065786509931
0.03527128305218406
0.27662870679482937
0.3153410092570532
0.2140234035545423
0.23513377789674456
0.38213563030236514
0.5222735091505665
0.08819093172009433
0.06189161623915529
0.0020109459536510775
0.3798810615083074
0.02243264159364357
0.050754311722583385
0.03277273106464011
0.05745144547412761
0.057241565379571195
0.5690003745217135
0.09957808722144629
0.5372269227939221
0.5716555965720126
0.09946551185733164
0.008631254614412285
0.12109757417608666
0.05468584272708805
0.06544066213093264
0.07930783742071741
0.3465530965143833
0.09026332549614992
0.13217876811028703
0.38181298946565867
0.3938666620821913
0.11739187012522184
0.054283076409301786
0.4927888971970099
0.4769460310913101
0.35395295387155895
0.08408850149409493
0.1961680799794391
0.25930172939395524
0.03862702837370406
0.09227655373019976
0.07993230445002775
0.0008926717502094565
0.2673665927914155
0.3398708739514424
0.09771885318232852
0.1852233402059575
0.15137181198751584
0.04119873953987189
0.06705601531893088
0.1404785895032124
0.39910485059765227
0.5177543583240438
0.27075232507094854
0.0660339818364539
0.020192108852582397
0.054876533842872485
0.3421199711484222
0.04189560062058497
0.13167787050265417
0.535629142695424
0.29883257885010606
0.4867398155908353
0.14603256815516424
0.25787324266113043
0.08357143702517639
0.430957535559678
0.22835189192208938
0.13386382889856036
0.13849020221867644
0.18187576189013321
0.1235005146627683
0.24055005689976663
0.15388524750095606
0.10707001649308898
0.3268091664694388
0.2783394939560719
0.24034693339188595
0.24323646630404536
0.0684475016902125
0.41199704329092224
0.3123597736912687
0.12067770890506023
0.4927764173407754
0.10046462342683973
0.03849156724261142
0.24636425928030492
0.46334360134706853
0.10193363376723348
0.1354821887785259
0.05484863000337176
0.09134453859023309
0.23485528654926036
0.3102325871726542
0.12053629093102339
0.13895989583079582
0.1886910803773015
0.05762937778212633
0.22818336238709144
0.2451731847874928
0.31478429336738245
0.3299171687318836
0.04050675636257556
0.13777365796876906
0.24698039421133577
0.31738760577434305
0.0038077137123655085
0.14362693637696902
0.05589365554020912
0.5905620713025187
0.6307221352160878
0.14779110516985633
0.25502537573971024
0.42918693698981936
0.2946292726869095
0.4284513956348432
0.002100761288935236
0.2759495908856342
0.2007901939053979
0.11060552743264018
0.25084577482652487
0.2655329515068754
0.056721765800919956
0.08414092728168591
0.5712756650051443
0.3506594891804756
0.5129554213855662
0.23901946442077512
0.4561281086675798
0.02181481189568299
0.3479971082224267
0.46302745333919215
0.590235960036871
0.5803599911425738
0.2763900098318145
0.3917092070204014
0.02406360029033403
0.1083750662732172
0.1669411127722309
0.10191183055100848
0.2936543203257633
0.4651619410200861
0.5235835682182759
0.4453638175184679
0.2734186164978148
0.2874090017482754
0.11839813864802383
0.14323568022558833
0.27314503018440106
0.17229141214790072
0.1853601264783434
0.05006877087822743
0.20178623603841103
0.04935400473467394
0.1992955961098826
0.24205586288726966
0.06118291897842437
0.19643533369842828
0.10174882024253193
0.10279187697722886
0.10720831415882193
0.009478089403753396
0.06985272104695156
0.189130424531441
0.22426374049282957
0.06770832460099077
0.35497540461500393
0.004433652978328902
0.45870404611426946
0.3572358602509756
0.1224975240242097
0.5794963195100444
0.18648673711835503
0.1829172648379546
0.5074466908324337
0.3823472225235263
0.38605242357133795
0.11802729467252095
0.024337118908596005
0.0841676358903174
0.14898662522861297
0.05985007393486098
0.4070658142461183
0.051862080607796956
0.20054342583221552
0.2503825800997395
0.27678565028155055
0.05039618021903582
0.4353623089233523
0.5027333411391824
0.2656210570257159
0.21290435920243728
0.090399171839896
0.3222110474509571
0.24700422397921867
0.04197949785202786
0.23516336908952112
0.49756953700773393
0.17505534043622176
0.0532074329665432
0.33001367017584743
0.2994280427037001
0.19129206233047225
0.4913958170870825
0.5492692226822333
0.4351929946251433
0.08972868127638524
0.04286778084289564
0.49440039426455784
0.060181237095544286
0.516971504883033
0.15706148959153826
0.3045889644346587
0.10455181899519406
0.30161039906117243
0.08736051421932747
0.19920456308794865
0.020603531676456482
0.1229647352448838
0.331257876724002
0.008570971314919231
0.16605148481008633
0.5188285594361152
0.06577783403120235
0.5146723424685314
0.24038827438829263
0.025728834008398125
0.09457597070624821
0.20819354271531526
0.16675749040711402
0.22503224575743372
0.46600602103750993
0.01602278072230565
0.011643411654012626
0.40239656024548326
0.023299773607481127
0.38014905484925365
0.07735462872957385
0.18637210874487883
0.5167353008276893
0.318898231328576
0.10336567707594707
0.29579670416218296
0.45401519958157727
0.19327518507026129
0.540889864472546
0.050578550015607175
0.5075862537069212
0.30167233923284287
0.16266539455178725
0.5321429441368013
0.2852242367698254
0.09838584337987143
0.00644392641520018
0.4595025364146532
0.2798544741246363
0.3417701503345381
0.24906334925569476
0.06657023717466706
0.21889509403311663
0.2664615125726731
0.18615296254183508
0.09929173935573113
0.020772099353379862
0.5431145856171378
0.4246585836456427
0.20579419502356064
0.06308645554968328
0.052644770207458585
0.30930036903679836
0.5806639753302207
0.1869848504517216
0.17506831818946364
0.17898101340326586
0.023752188118828933
0.15840339437171347
0.06419497758609893
0.02079260180673062
0.1422420540790483
0.11203791018067608
0.231142368176467
0.28739666890780236
0.1938232113524627
0.18572820579621882
0.4639193233524794
0.16712051634615027
0.46621632919283423
0.18719502668110247
0.3304614653341127
0.24307820828271492
0.07265259191326856
0.4824922172834859
0.005922918679013732
0.41325170301774666
0.3044404874986587
0.299043710651411
0.5125195887125735
0.6690561941596403
0.19539983817373818
0.1699083828985447
0.1178209400094176
0.5284556319352968
0.2301100334994196
0.06675420661061704
0.14479377553238423
0.02837347221740467
0.4373048201767192
0.25215724584105076
0.07257097079193699
0.2290266563784106
0.07414251980338069
0.15152502451595884
0.5371631706064842
0.0011526314831573935
0.25597993317638995
0.1364094597470366
0.24697053176538492
0.0011321743167075208
0.19889242939751312
0.2035912955499709
0.2247091325905624
0.1704844705228283
0.2856848253306892
0.10879333417780765
0.021001601703069576
0.16719543490135483
0.4465905656861639
0.46704494440194755
0.12534600534490561
0.5105966853940045
0.4032705990972827
0.513221888184549
0.08541856774387535
0.01906035739262614
0.16355473052330047
0.21348073075931442
0.013166064814260707
0.4009494761460059
0.10967739976112119
0.5452632210206629
0.040138132026747035
0.1132760121702054
0.11358454167041981
0.07035027170696487
0.02494862711191182
0.17718854452006705
0.3313864036157527
0.1505339244646841
0.012101653824116302
0.050346230864780975
0.6085059143622128
0.1261697101306355
0.06760239181563009
0.2377477563915767
0.3119470803130097
0.48756715993424754
0.24866021823848036
0.035107901396379475
0.19919618183043256
0.22796613818596478
0.10344492958553556
0.22091185458356843
0.007234195898710989
0.0035583828222861863
0.0052782052253135025
0.08846950274465244
0.16532225071105058
0.25545584600745996
0.11284034476804668
0.05733942982779566
0.08678104074363584
0.5051677534698231
0.24026988141079417
0.11746345041266043
0.08284102321688386
0.579787346011754
0.04771969083895337
0.21819186984128416
0.07605366158987276
0.3519287304413818
0.2059698586002256
0.0578994962632873
0.05982556620435191
0.5275036906779526
0.06231352263944216
0.04004210589421933
0.0014691016853882292
0.3522116009288023
0.010671407385596833
0.5022298215505998
0.02730397389431973
0.605343142429379
0.4956635184517894
0.3623839214452775
0.5743724039558525
0.3633616691154828
0.06571068607351895
0.4501748038613218
0.03477785069019746
0.1250937677765763
0.08136711185620098
0.6141391925673806
0.21371707599902864
0.15481309225434983
0.5561428335584659
0.2660779752057985
0.13155476857008444
0.4980493203924853
0.03925980669765617
0.16442361204752798
0.3460036693372029
0.15169900840606132
0.039734767060720655
0.14679894263535162
0.34868116401294347
0.49514450986572606
0.2835618604634284
0.0660916157761493
0.6456654681600252
0.03482687798142746
0.17764736337284642
0.3725652433117812
0.0806961544907683
0.3883772829554097
0.12626716701339838
0.22832801544109146
0.2924235459070894
0.4593747203390608
0.0932939742185304
0.5344726011069325
0.4745875191468791
0.278998656888981
0.13757923811027317
0.09797823393733338
0.0879815816657528
0.23909090216822418
0.20868739666572605
0.4713289748511474
0.03790986417522217
0.198909643214033
0.06219058492080165
0.039805123015588015
0.1573181911595828
0.13136544821097113
0.3765925865453187
0.2616893525471729
0.27226245180211595
0.33605933069763666
0.4258804267374572
0.46523404760666615
0.08329231505519585
0.15552967666057102
0.28172264054653384
0.3061193658890588
0.16179886751238665
0.5401579260273771
0.18758149279105457
0.1772444216709105
0.013448456930549085
0.5958285079863819
0.15337232629947403
0.4049660586245394
0.3906692211964573
0.2402704190051323
0.39344483259900564
0.17153738696921683
0.1702705126381209
0.31188135739854866
0.42324759403288154
0.09758808116685908
0.03515328833505669
0.4551671841776851
0.14809811688410984
0.0542164476195895
0.5561603370884923
0.23596345020697107
0.41032040458780084
0.15119049725822187
0.27303712535909397
0.07943710203450755
0.05491479298664055
0.44010663526898514
0.08632770383343351
0.17660846784655218
0.3673356237659089
0.09715242943809153
0.31875119857661827
0.4477520744666508
0.5789077295153221
0.3271483170635509
0.0045244009824133725
0.2013741981669833
0.19871758173028373
0.1544392433345337
0.51386826818575
0.2271400185246881
0.06864017115355829
0.20646257431263176
0.40560841947014054
0.11754585501340156
0.32087917223340257
0.46811538471760855
0.3683476918542231
0.15517121542855913
0.16127961874903574
0.5921672580624444
0.03057233765013774
0.3573986946561422
0.43741445267035495
0.20173035207327517
0.27348597111515244
0.166031085364589
0.46325465192411774
0.09928624650263758
0.03548614472465337
0.39884350174426864
0.08842099577092813
0.23561009057485727
0.572594273501412
0.3098156775025299
0.49282210022322714
0.042815706315074004
0.19621550239234045
0.30207412739957196
0.06656146113389011
0.05344172255178154
0.1641708942332531
0.08865854533133594
0.563750616572911
0.32613888168678795
0.5385928825943971
0.08534474160255236
0.014504772978130295
0.15334263276542273
0.0029190742392708577
0.4023854532265338
0.08389582488032639
0.1411587278537702
0.062103680665609284
0.42139042386459385
0.10116644639388496
0.03757265096999888
0.38334857759721996
0.28089256362950255
0.018458666704744612
0.0706570138607206
0.06026493336990089
0.2128543658302994
0.4592622526117582
0.5683173966442467
0.03353234028918006
0.12907044821741187
0.3480027195221637
0.22586854087979016
0.4242116022677251
0.10637540460606196
0.1751323666133088
0.010992789385776018
0.14657638012202864
0.08404733451114371
0.08607984146332034
0.05959387634492311
0.09510256163692499
0.018675787803466033
0.0532658090634658
0.0017235299366950352
0.3104279335096176
0.19869810832722146
0.008320964373075704
0.27081352136383663
0.17460047303906018
0.4242608537856314
0.14533881262618384
0.5263233898156635
0.04913930583028105
0.2477537733408025
0.4107447422540477
0.09314171637649289
0.018360797692805072
0.0827679664012215
0.1595288249489721
0.17701971560411092
0.5028937552597034
0.13527743139734344
0.04482728533942246
0.5851555971233088
0.027318209906342324
0.2620043515648001
0.28771060930020576
0.1195645610130156
0.07615784645008435
0.3234560863443015
0.023872508966257793
0.13748936993594638
0.20767833349133238
0.056379568558429446
0.6257152929378921
0.5154794990909827
0.23759176213148464
0.034825348634698446
0.16001626902998997
0.07616036714051945
0.12512478612444183
0.2984822656542298
0.37581484524531356
0.11852213357719593
0.29895543400188795
0.4824840720418392
0.47199093133160336
0.5029073942591925
0.02558797301029459
0.13964152958074305
0.3221223180101821
0.029159768309908327
0.11289349595542265
0.11669347666677911
0.04799333909409946
0.5267790850370492
0.07072514285351969
0.4461364881352972
0.3328697033690989
0.194404702724164
0.08581683327173485
0.1678967625450315
0.22856117405740348
0.4555160623536353
0.1796648636370063
0.10132239556427255
0.5907845250730407
0.5027406809184161
0.3729711298203347
0.2344979938050783
0.1563511135817911
0.1905010777778661
0.03996125879569898
0.015820758102226974
0.11422916384205993
0.013519231494545965
0.22166797303793231
0.11553921657647521
0.11193368476928293
0.43285358113110395
0.32619017760347185
0.36587164616429585
0.07828660664188408
0.3500013621547304
0.4223841248342483
0.2011928789716502
0.5318082211324874
0.35385496163833674
0.2346872669598045
0.1841977453473615
0.18142666136521357
0.24440645167409156
0.1070318733593139
0.25558100488651375
0.5902750182343764
0.19775717163441084
0.5052026662476624
0.22824566858986722
0.2572073172201634
0.08909949467625114
0.1477913887646053
0.3215517015295164
0.01757908198154981
0.24250342565018868
0.035890174967915835
0.17910743987855743
0.27028643519452183
0.0866459887667448
0.3912000712150036
0.1794555653786015
0.367891958572082
0.23016143818832244
0.33877435365972886
0.10393779875200815
0.031507791380963095
0.26612055318497446
0.39668200648287183
0.07542989978074306
0.34693531443368353
0.5240635754134002
0.2187952061641042
0.4417100123167523
0.15327844001836954
0.02168935806151213
0.13166457641798066
0.14362883818808436
0.14569298186066146
0.28966027642082576
0.38818282951831345
0.06420126973199052
0.05574712642181311
0.33929382790709545
0.10722303138816446
0.28693615431367203
0.3065981774888843
0.12417023650762189
0.05062631516006881
0.026645155119282015
0.03196917527048382
0.025890124041554472
0.2473455476808167
0.19110511348253945
0.09287170305296909
0.1556089215930693
0.12568911073263608
0.39633354596403825
0.0009485781404427896
0.09694971515979
0.4611937598092806
0.425243104803389
0.27004954397528397
0.4062819874298387
0.4756699819216131
0.4836324119285914
0.09988393541072473
0.23784993033542828
0.609035766205639
0.46035266613908205
0.06826376419555882
0.14491861482240023
0.023162948890252524
0.03437682263159998
0.08463068368388847
0.019881544827123468
0.02346810676356303
0.41008320927709835
0.2875506052027723
0.31921538184354664
0.060844534009827235
0.007100856398217472
0.15563178380102913
0.017186578199053646
0.3182342771338249
0.5352865289282158
0.46270840116455486
0.15671053092271264
0.15912874769852317
0.3338411164579503
0.3152917069168871
0.5994459143311393
0.05597591068594714
0.303054825574654
0.3375713876711718
0.33887206215738214
0.4819422877098349
0.06709502434730132
0.38460084755572865
0.16082044106570106
0.5200284185647963
0.10722528000887183
0.016220310758445357
0.08951179489912905
0.08881827776501532
0.14589448658955692
0.014694084262344042
0.060732239848509256
0.6087262165293003
0.06943267884200063
0.47771751712865723
0.2654627457204428
0.07185768220522482
0.37489152992404357
0.030695750682725117
0.12151494268597156
0.21595607160168753
0.22479203423965502
0.04400965382870877
0.1513001428853581
0.14958210624836535
0.3148840201228182
0.321827187736344
0.43396596230491985
0.10713379165985884
0.11759856576373881
0.14943655501866054
0.4457340376847485
0.22191817086843704
0.12820872446050582
0.036434540988798204
0.267631218869585
0.3498483215440904
0.04007146273348617
0.15058045104091156
0.07711260079535145
0.10518159300224936
0.44641790388479313
0.08553458679788746
0.021956010155866422
0.09006722666089022
0.06326447449947233
0.47986715094851107
0.2604453776173287
0.352626098855473
0.13711771444779924
0.24237708875963013
0.4532583762002193
0.11955693462779704
0.0714771166090871
0.18624531315543488
0.061928516637020495
0.0980942100887573
0.3299408361082712
0.35003363674517707
0.0978576506515393
0.013648742500673813
0.2955027760484799
0.3226513674497401
0.3215694220393593
0.445525912893751
0.003308915107707309
0.24793269145598018
0.2837873311965174
0.1004477619022789
0.09567113711506098
0.16006464134520898
0.027517271845487006
0.2504088516957401
0.345596977522045
0.3068173373994842
0.04708064029604669
0.46918041736515004
0.010539439334686235
0.15858933956075402
0.466379184710904
0.09789285361752574
0.16083137874519884
0.34325132325830343
0.5130738933148122
0.29038813097058536
0.4127380406665713
0.4113764251710698
0.540719680729701
0.14150204333397826
0.49999482968847225
0.2042038009185097
0.003926668936003167
0.3240034955361729
0.1015808990031345
0.20764575831574467
0.4221254056109408
0.3271457853240293
0.10529742261818419
0.29978993551049926
0.42007455087881534
0.050824070364660835
0.036287272242634484
0.026815977749808574
0.41705748525155845
0.31698664283013883
0.1025791165430222
0.0037500522326146387
0.028688495416010276
0.4408335751338174
0.010314399525943855
0.548043761019067
0.2635480505766645
0.5529536473456439
0.17786028765000464
0.20663914904290542
0.3783072271828378
0.4473425605323476
0.017238341435651016
0.2426393768111385
0.08065924879815979
0.16579227236337404
0.2880317608640516
0.35580086352140283
0.13490751442404977
0.4402591798050517
0.16174336960731267
0.2452844045410682
0.043449338478825525
0.5089859962140174
0.4633681954871835
0.1681502843679334
0.3567696849196197
0.3623390479190823
0.3521252614730372
0.3899671037344793
0.08202651808590536
0.08071930310969276
0.003438705943293929
0.07658828272121523
0.22883151611183297
0.010954024208753176
0.5216780446263096
0.46700914242643765
0.1873587973263642
0.004868331668842069
0.6059960326982826
0.16367581894812866
0.25200099194123954
0.1922680057426435
0.5382970995084075
0.16260645847996422
0.38173880548514627
0.4092575926688471
0.14467821425640967
0.25406683001366503
0.1282706418930708
0.19675098303238894
0.034949009042546345
0.15080051453658896
0.29723371849273367
0.05030800250353006
0.039948259965386895
0.6356826300471561
0.02758421184368446
0.48728939451754205
0.042026841978290486
0.09449403362911124
0.45412493778930435
0.046059030960201676
0.376950385727841
0.15540575392509826
0.0006540768806124354
0.09078365007681911
0.46167318607493907
0.02910998249338557
0.49095348245581183
0.10826881551645033
0.03067942279237521
0.34582231965937316
0.20828171735028586
0.181194437224003
0.08902812367912853
0.22147855563750526
0.07780457380385469
0.012534186845125653
0.2935504813362367
0.1822510595137965
0.0877326044128286
0.31669324097434337
0.3104237905033668
0.13340883223366856
0.10064751384113908
0.345242046264014
0.353987233988475
0.11577757474904633
0.09458163517089657
0.5595373889095568
0.05487392399499421
0.178695829250137
0.13240411753326886
0.07974038915255438
0.5588043142484591
0.054884641252735324
0.13526475154242013
0.1730734528189295
0.30100341009720194
0.4748951089192791
0.07363175486797764
0.43273786224703037
0.409158546869158
0.006664820822445766
0.4475842670755313
0.3016016239482165
0.46217680189077026
0.4420596268476818
0.04936133876662569
0.02026560417119117
0.36016641474987326
0.25773275290963504
0.05554289001033948
0.030891045330963048
0.206762882107747
0.22812326534738794
0.06697299029384764
0.06998073373039858
0.592326855687861
0.15661968431937065
0.11655769550363741
0.28824933614377196
0.016822390675099663
0.059658810480504504
0.11152825908314339
0.5048875558285079
0.45732061318647216
0.24723746332873445
0.2412401788204457
0.1408769007673066
0.026278531497255782
0.0765994267346483
0.04440167459523738
0.2283168444817623
0.28566918717037043
0.31009438232599795
0.11116982678702898
0.37993128257337544
0.13563006892321858
0.0953636238527291
0.09798251182076964
0.3771635433923725
0.32529600619118365
0.09771486231942628
0.08907130413603509
0.48693595868657363
0.09296737957418073
0.3125846608299413
0.5759520207901025
0.3970495531845161
0.004450005197709329
0.02190408547843548
0.18208975249043682
0.028825608177797828
0.034107698505967114
0.0023623811764342086
0.30930832314848977
0.4238483528041062
0.0881432953836117
0.3919057253697594
0.32818910674415464
0.35294458088045205
0.18303114830047845
0.017075139623132046
0.12546370278808736
0.12398019506234072
0.5287165175279737
0.020279806867385942
0.18116052392507123
0.1786843832544772
0.12360877547273862
0.07822645284849647
0.10402535804256877
0.24356196393627177
0.2652679125399047
0.0013905343758622115
0.015343863540755422
0.3994891360617973
0.556987351746048
0.3617775524162689
0.08898511233617551
0.325708467519322
0.21012762523256479
0.3664141670962081
0.28432914408173104
0.015093704568037897
0.6199209888084064
0.09217412434764083
0.3944569298627458
0.23531176960461053
0.23607633273950407
0.1441624610697273
0.1989914362254348
0.5046944649628669
0.06384233024685747
0.23813431769022544
0.03440448135607403
0.12520842840828436
0.05631567293656963
0.19214805241979765
0.029526301386403005
0.26870027276068653
0.037261730470797706
0.2623688647364885
0.20203586605752236
0.23721433546082193
0.07784314640455027
0.34613283440797454
0.1013008079888551
0.10896491126294044
0.34525738089226254
0.12505169524979032
0.15693575625912298
0.3043053797986317
0.0045947984619695015
0.5239690695558074
0.1441883862722503
0.04374228235616222
0.5163124714496953
0.11599044993311887
0.20585859039424173
0.5533854414417265
0.2717059515321669
0.3317278904281702
0.10242488938812445
0.5473185394824069
0.16553880784261826
0.05374858794690833
0.5214874498213893
0.16160547769186304
0.006770069277562804
0.5705465816094701
0.05580370191650967
0.3884218006368764
0.08597742641832115
0.05512463557971726
0.18245767510003075
0.4523006030703326
0.22874149692782994
0.1715792270640708
0.36796867082131807
0.10403159597164391
0.2053496890475433
0.1366777791215852
0.06258909971170527
0.06198416533536988
0.22561786463914998
0.37331144235971625
0.041664861784005296
0.44116782565996754
0.00921976688146124
0.13631634783662175
0.3935538530297206
0.5265538412844681
0.2288485091540367
0.563722453449034
0.05226881590176692
0.5842239377359084
0.08512935728545937
0.09005652008613141
0.19738712562793714
0.1528470188812503
0.19066297243545272
0.13862006551258488
0.17006423461534237
0.20668424907167846
0.32911678070557243
0.18777076006205398
0.048977563807958646
0.07303851605527205
0.0679893442815164
0.23862052031055564
0.1849514816546398
0.3103717302054522
0.09767993198686853
0.4960885460164323
0.5335515674620682
0.11158868569653632
0.1725338582181425
0.30602595989688874
0.30577041570350916
0.3963805318506553
0.6185995922430629
0.16129840550368119
0.2666268969883226
0.2294264782479971
0.4534506231860893
0.3422670749215352
0.32037562243051115
0.16154615673872538
0.06229471797673766
0.2301722573486752
0.5176240538801146
0.34026501832470496
0.13964441599034794
0.22722541367673016
0.5364478139520853
0.24860819568815598
0.5060556082818566
0.5168975313682708
0.5121286478968857
0.5382241848736009
0.27834308179827477
0.10222384929857874
0.23939162671373576
0.3083374681480195
0.08797988838207367
0.39884609528383874
0.40979869092831894
0.3202078423410923
0.4044023740522468
0.12019170919144746
0.38124851825427436
0.16382240012458113
0.11029696848997121
0.5659995247650006
0.00974643135227317
0.005182285207848012
0.09145476896702405
0.384444112725212
0.1401752912908222
0.4350426230318395
0.07852657145461597
0.3199840588634863
0.026965638688655265
0.0845114889622087
0.08205718152328621
0.38062397732445935
0.4740221832449767
0.41885120905336704
0.15271443556363706
0.3873658044248887
0.15088578737254937
0.11703311419990814
0.0012716842999672216
0.009422557129203183
0.5287275074624949
0.17466973183788537
0.3970389419429249
0.014790050679588163
0.259860317892614
0.37433154650021017
0.10612118852883318
0.02501474108091094
0.12209111720883024
0.4724125365463674
0.47709973642917647
0.19356863234544947
0.027026158609671343
0.208266169885807
0.22210718798691356
0.2200563819524703
0.006096851128016973
0.0006858047915726446
0.5989451652716231
0.1888048503082136
0.3004727365954925
0.4710523210564641
0.31924400679535475
0.06335055599511853
0.16443117795336204
0.09369893478212585
0.5128093929372584
0.03646871573125753
0.04850811789977156
0.23760491896429514
0.3222081319316252

==> anc/HaarRFC_U1_L4p0.18.dat <==
0.50329533611809
0.10385564334464052
0.10823183899178082
0.008027878277931493
0.05935996295274981
0.02915456516794973
0.16097057130849823
0.019932722271912798
0.2601110760979331
0.19866236604286006
0.16603284520569841
0.45981759724689625
0.5909155916059619
0.33936571408935795
0.5274105564616878
0.49175921220600577
0.39051650929142967
0.46128276956865255
0.10349870255792569
0.022606823012968423
0.5307393239311787
0.39433580253407696
0.10508407032805844
0.2199509972799936
0.26250152282204015
0.4175672148782738
0.6197682699754348
0.40223779302777213
0.4860164026449099
0.3187789352865612
0.06509056024869997
0.1332589407848493
0.12516662993926994
0.7091108884933435
0.04756010051730062
0.18933064153457835
0.2365888768494266
0.3819430125448092
0.23460504030816315
0.47380578471913104
0.1514284957301247
0.5243512482881834
0.11179693438842181
0.3026392341522223
0.16090747189051463
0.5327304355197366
0.3488459193744914
0.10537733170644402
0.029637802040159787
0.35646988831172577
0.4743547731045127
0.08980926370944145
0.31374720242557164
0.5732175120490663
0.31015293101787506
0.2615447568333553
0.4269474544927535
0.45651984804854767
0.41550417298398884
0.16805950149126825
0.008348321350908109
0.31781619226432817
0.2673920791769019
0.38786151512312683
0.24041623642199278
0.023036997749946386
0.28350790470323506
0.42423527245927856
0.5904770754411565
0.055626506500721234
0.40323351669434515
0.29072485038993784
0.264067565268093
0.6112706021182852
0.34609576545256837
0.1244773507056436
0.36200797571143245
0.03783054261579064
0.39283613328435435
0.03979405820477772
0.11413761670938195
0.4234866539457514
0.3612602139806062
0.19665020672478445
0.15342205366985354
0.07748162406442388
0.012633568251943022
0.06365691248391596
0.04792400005286415
0.4993724151846173
0.20193673978440752
0.09520933560217831
0.24484922924004696
0.07994377880345505
0.19511867511379827
0.44441982268046004
0.07665258794939507
0.24080999467700817
0.06149592461886011
0.6005853917143191
0.03204855680061221
0.11260283925286287
0.19099557920983481
0.061964417600642314
0.42339166487843355
0.6330330598705168
0.5970881625111252
0.10954253668813171
0.5059490344129988
0.07601333043920229
0.427057758553324
0.5459192898949916
0.397555098092331
0.12680795677771253
0.24761476385711395
0.19538583092574224
0.16179561481443108
0.5026643959824689
0.0825321934522083
0.15024479521972298
0.20024956564329807
0.06892907162489138
0.45973135230508905
0.05312118589825926
0.3184537493972958
0.031900187967173005
0.5761662927344922
0.1139117654669994
0.04410298787334774
0.07336522746249048
0.33150600834172794
0.45718057987913097
0.022102782077603057
0.04718556006428577
0.5959119753630266
0.5655157684115074
0.21294454013350364
0.2877108559830295
0.2772413543839458
0.07803131895037918
0.12211088440509286
0.30380645897371805
0.37530061989892055
0.2688667027478189
0.18652153149361073
0.6290554735228562
0.08978431956501065
0.29624194438923646
0.16638133131709135
0.6066273664834169
0.5508387020779038
0.2164841994428675
0.1153451190716348
0.06788522634675175
0.5990290375899587
0.35824021735826833
0.36490820618543784
0.005162860604858779
0.1941663684256897
0.3414904381534444
0.002102548903712431
0.07799701475875774
0.4762089933889541
0.062277033965069194
0.09903191249401198
0.0008568307734308548
0.005682933533942028
0.022199787832341923
0.5464418694821517
0.03290219178273633
0.13974382619969303
0.20831309469442474
0.37482920821952637
0.07578982731711588
0.15677483722127422
0.027803795971608914
0.08781627438539749
0.6150427868092314
0.054064684133003714
0.09231067328780782
0.5110535481559363
0.02826366992638709
0.5765689456649511
0.6211929284298955
0.30267831217170615
0.2859695163697573
0.16543497459780226
0.3848161117567814
0.0625002116840392
0.0030407300181814556
0.3404294704395857
0.17841450746563317
0.2113707701514901
0.1284216539733981
0.37836458330209527
0.10994667333916741
0.11029159371887994
0.2542813907995014
0.2575325226917333
0.020404281513112243
0.007763130841348753
0.4588470058143533
0.08178937747449871
0.02226703849448975
0.1235960371068816
0.23758348951302324
0.5556015120370018
0.286267759072317
0.07186264948075542
0.1665102638890055
0.06642423783046444
0.07416359445301894
0.07676807842108335
0.40587509312388176
0.45725588381655374
0.049197484065872744
0.18392786483963294
0.25067367630479626
0.04819792721963386
0.2886725400636904
0.31146499068619754
0.024283708407837324
0.09961983850837948
0.017110056619640848
0.10468328065800948
0.61630326969679
0.18130666686692623
0.11946842773482888
0.04340798649180395
0.05914448385814908
0.39336688442120005
0.02544262923990022
0.10390796197427514
0.22061854856000676
0.17474547598272333
0.4966824547240284
0.4263671867821674
0.13624057531314318
0.23390222368160402
0.05887232598170692
0.04270143585171013
0.2594028150590637
0.38373804915391413
0.09886349104159699
0.19926065331043127
0.26272299183398795
0.20283695285141215
0.36187184749039836
0.5360714507736117
0.2511730923812761
0.5991852578583071
0.31829716041078765
0.01747491706624689
0.30194323521621924
0.27172482809383663
0.4775528698378547
0.28066019660064834
0.15662042262839385
0.227396354462593
0.2944655678168298
0.319183938720157
0.432324685711789
0.06898522070039778
0.19918131434763958
0.21354847750167827
0.20578029768091505
0.023459338541542155
0.3951754696734435
0.6135787780436676
0.021051297879938792
0.26073932543194406
0.1335376598020369
0.40420665658383376
0.3631257767963216
0.28990799348099017
0.3877563064181777
0.28264787470627173
0.4912250379957907
0.22738148946749195
0.43116751832561495
0.008702603664773208
0.45401905876061316
0.00879709495596931
0.6642117602076297
0.10713404642791446
0.08056493442971206
0.06881376666617495
0.15838632354176058
0.03677682131111677
0.541321231815811
0.2697697569190741
0.5415627981001261
0.17904237878724055
0.007137401745833479
0.5675456245364779
0.5040719960089113
0.546873794511791
0.2594088327365634
0.0066083783216729025
0.007089289584094504
0.003298657444738259
0.5903352814202958
0.43412685066213474
0.24472792196815538
0.1644733220544129
0.027567774782464704
0.3117284915049067
0.2405027733153592
0.5509200412110818
0.1275527953633838
0.10827119289477072
0.47546443312037556
0.11362661507406184
0.03676259336856242
0.07214338401796637
0.09376714163894559
0.17868493391003212
0.034108660916502484
0.5178924247063332
0.4676770554413324
0.037258325399009376
0.20568240794160966
0.43851140361526086
0.2626871779475079
0.17605481353612387
0.3262225031351793
0.12598782775718287
0.5094640572673298
0.015601486272659669
0.09122722125337636
0.3176000664555517
0.464842552505844
0.3271448312723632
0.023930748081862383
0.0059626384648740075
0.2697906229955312
0.20701332170100673
0.1706872145743769
0.055735573364867105
0.035037626230341276
0.11224521852023966
0.3629228097943403
0.45421820585292766
0.5416381672548453
0.12692774835146076
0.48413281271806935
0.3756085088215109
0.006227681110328982
0.08712824884702414
0.040896097839924345
0.3810773741868761
0.081382983171926
0.18413537842942607
0.22341778771896048
0.11082061783766159
0.10642930924792195
0.7017788681591894
0.21818232853115277
0.4047828894348525
0.2249269204635557
0.47006457147759617
0.19329704152355776
0.23546320368238585
0.23583838467236998
0.573184222046363
0.05084966837203259
0.15562988102351788
0.5380762614570526
0.01980259204654123
0.024223449609542487
0.4016627502012752
0.33826768832600623
0.3828663683119035
0.45740878265097334
0.19248662409360073
0.6547667958866072
0.03944031222931224
0.061664668549095504
0.10164710557012363
0.4544365723024527
0.023528270550906304
0.3009527656890321
0.017401245388598732
0.32285873237805224
0.5653221879025498
0.05289496201555245
0.01148236965237324
0.09765229242065723
0.12416211815124538
0.25268944490198747
0.5949199409100487
0.11051270072458477
0.2979258584084514
0.013463013737867086
0.1803398207966557
0.5093792104088826
0.004036933734408362
0.04585184903403798
0.01975297645347188
0.32661973707429137
0.174904014810131
0.197262080804208
0.3023597814484364
0.30667521973956224
0.5130629975390333
0.028873642134764243
0.05926039739728913
0.39489251847598006
0.05537353630107986
0.12552189742741918
0.04450709152155069
0.07514870541818423
0.05997570143408083
0.4033471417585126
0.4651177767783672
0.1902080685820039
0.0046358169313711565
0.2233955443263966
0.06733345543757346
0.23251076764380343
0.28348873688638576
0.42753704370546775
0.15107011199489923
0.2675970390239283
0.10770110718479876
0.5686225848493248
0.2720424615627629
0.3879331799190682
0.5671889505430674
0.22588493085688
0.0843729354456067
0.1305994794555501
0.08949938479790658
0.5711020688016404
0.2266019502106854
0.20498623608701935
0.5345714539696994
0.30893923535185386
0.36037476670732127
0.6355388986856673
0.43088258077246905
0.6066494440917547
0.3193153180495483
0.531548002689491
0.029421220095687418
0.5247102240492396
0.01830695984541247
0.0330177562662866
0.026002499205368488
0.20163641190074125
0.00337959126643363
0.10482305862248421
0.30649853477838035
0.5074815102346212
0.4861943388821647
0.28272238859634674
0.13260950594234014
0.156970638991924
0.02455152631988893
0.514053563634058
0.17994412753335365
0.45483551868718136
0.4145332164554891
0.24401214266883772
0.41044976895837565
0.1532730490202232
0.13804356469038112
0.11725618287960744
0.2907060462326217
0.21393253183736496
0.2504079375488615
0.5477095116920901
0.1424397758434611
0.08986396483704628
0.016650797811670323
0.3815733914379343
0.46896373772818073
0.07304916262670316
0.21097422658820084
0.626704726635696
0.12240609426372748
0.41258294152704456
0.059878561129935386
0.27032196254662677
0.009773633984929926
0.5983121315699034
0.0033186700795604703
0.38683761628979146
0.5401268542956534
0.32516563066914433
0.07176831956243723
0.3136085070518641
0.43732561213686166
0.4921506582074537
0.5072445503973216
0.036031086963149314
0.44637324431325115
0.46204178445222843
0.33068247500964754
0.05786049992751428
0.321959932532786
0.43339317829326507
0.31535878305771314
0.3094230686296519
0.5301919754311595
0.15988597217703315
0.1577660437418382
0.07361887583074643
0.40106520169699106
0.01359922438898255
0.14152410264872325
0.21313988372518305
0.3049470690280034
0.5555348843221256
0.016547966879490936
0.1434519830486806
0.23338481223034094
0.2773184280434244
0.10981763527366971
0.04690367326510797
0.0601745210962831
0.07655881544358924
0.03980174170891822
0.17253909113305158
0.1731262323519571
0.2338952285381736
0.4364927291255035
0.38667487394299244
0.3800375049988161
0.37377057369608396
0.14607740401552824
0.317779564431562
0.22212009524792958
0.14070927626179858
0.3057734597213439
0.1740593845061888
0.19288963509638005
0.2573864762794135
0.35105118235354915
0.07407158276490292
0.055149678564769905
0.21862611415812247
0.24634227722025157
0.250315494219384
0.46435164143107094
0.07905246135505538
0.3828163418191842
0.49640372156225526
0.15356563427737674
0.2749402194530931
0.1968056367441923
0.20347001764663836
0.04615584756170336
0.5188375107998587
0.48150753614194125
0.22027824138610808
0.11735787481840423
0.6055467936106496
0.3278304985626284
0.4365240016275651
0.5493498442630855
0.5933829512357632
0.15994651469521812
0.27858415979718926
0.11384093599614484
0.46177866189530986
0.3315078921149272
0.05391293484074763
0.14632180502561867
0.07901209916131309
0.3302212706739353
0.34821736929231223
0.05974635278407754
0.4178036908870765
0.2884847749877166
0.10025508718865532
0.5460249143699164
0.1442009509394616
0.35685145155618303
0.21408011597194768
0.392013073843929
0.32425453327896275
0.29974047739506915
0.5613494324727842
0.29960632277335886
0.2783518557564238
0.6127288581167794
0.6408871347698075
0.37427070199753765
0.23425632733653726
0.1666962019553368
0.29404025536857226
0.13896967321119158
0.1171297405133157
0.2664631824893319
0.4891632864638569
0.1722958406337688
0.19406862010847364
0.02335371542357088
0.33424235017030196
0.3881111421402813
0.04377115622829023
0.36175019497186495
0.5068169332580403
0.29239838185752254
0.24126869373402535
0.23056021732501153
0.1502801208042863
0.017060261876717303
0.4381885427335295
0.015105075712419126
0.49903025538733453
0.07367424848334402
0.18250269638710817
0.3673832690454325
0.04340094069445273
0.04152321827185389
0.06300873043737812
0.4285002987869438
0.046570006570878536
0.18979289515717768
0.6347478499083934
0.182454546288635
0.4046577489035203
0.44678221234762794
0.09348565897873971
0.37766827351860227
0.1985665385808761
0.08708260795339327
0.12508439451921
0.0695705857066698
0.48537511256110927
0.4821210355208152
0.3680511702565708
0.43923229965374827
0.08060196163376422
0.5956138607661097
0.1464956224299051
0.11056892104912866
0.04598810187680088
0.01596082692254582
0.12960661470510942
0.21647023043811833
0.22927995859604416
0.3447647855797147
0.3212583762692851
0.4123562397524016
0.44896532518279725
0.32954026521013285
0.1509121306106283
0.1899880839635783
0.3839780048757011
0.5959610752394752
0.39936826186168467
0.18808567043660462
0.44486001727740915
0.525548557004882
0.5980284404551826
0.5863467304982076
0.11489361969662511
0.322920119206486
0.12230663843835536
0.24963236478525827
0.37537720658188184
0.0968207330172744
0.26143978181142025
0.07082217955489607
0.1889571898837831
0.6314823291930111
0.38073270140271825
0.3254281675896668
0.37528682292383053
0.2925376407498101
0.14117483019705765
0.5770451132552998
0.1696131994222628
0.3167404080494266
0.48309443280088576
0.02809977117812855
0.1390984316011355
0.17466924734746092
0.3950915025491824
0.02500155957922897
0.14940958074005883
0.5132764912869964
0.04679982052338539
0.06940213325734619
0.18963690090625004
0.367615092510462
0.186783940961022
0.07553430140866123
0.00877695683948725
0.30235174579187307
0.12577981502894475
0.062037739968746224
0.022380909489720314
0.25983598564137866
0.10396137850972866
0.5675144038160456
0.4753657329026563
0.2904732685284397
0.30986147403273456
0.40474339287993677
0.11115540525430531
0.09016748734065838
0.031494442304858906
0.049139272977806764
0.21405759457714213
0.3587630705646046
0.1518924698323895
0.10641313501801855
0.04657857505064624
0.4991875510919723
0.16625932924337486
0.10836867121084827
0.5571918633157221
0.5737257926774816
0.4657467242905
0.09766127912953121
0.1092695692820589
0.2689197314309646
0.08573623157412523
0.07415617577777962
0.1520464210874274
0.006350826944253445
0.19359507171262919
0.25820115500805424
0.36401726959655417
0.004188659543352584
0.6560081280338808
0.1788213190646277
0.002847582388863795
0.510540288071363
0.341589838742702
0.1366578858466155
0.45028689827256674
0.23590309422597092
0.40573202103339084
0.10142773141562289
0.09807241739340912
0.5040231525681521
0.04494957904365782
0.34731499120505027
0.24440998653943966
0.08526305664365157
0.22280142109888365
0.20563381985932683
0.049381182454918224
0.17950888178109445
0.2028475673386537
0.17604758975991316
0.5669860642891916
0.16618101019608444
0.3482570478682663
0.4199666808052514
0.06213415745494408
0.17222460129641887
0.1612205205146407
0.5709064429068165
0.16156565214981947
0.11270676710876366
0.03321782442905635
0.5601619316607283
0.2949081943894549
0.08563849671270259
0.49402110344873357
0.07187512145622828
0.11920935938948468
0.04069671258356903
0.21794837978986295
0.45833255242251086
0.09226900359688038
0.20656409591959632
0.20762068925491667
0.13804756357116205
0.27816131025879315
0.12216527218333133
0.3470492980305686
0.23842045399947032
0.0709076713322079
0.1708599029318501
0.03937782985410223
0.12466494207391288
0.022090906358451335
0.0864232260930297
0.23632967094867688
0.28867421132475835
0.293875429601435
0.5160924702638756
0.012263559524171255
0.532824740094811
0.23990721520647607
0.09052721619470921
0.31544953355379113
0.015762650299638574
0.01971436869479227
0.4819371989701823
0.27366683916169665
0.09254104195253965
0.0608289814206999
0.5557584727858638
0.45794913711163265
0.36905293266189343
0.16607736635896728
0.4548203550266604
0.10428916965473008
0.25216754381469325
0.04784056699568226
0.055475216096045485
0.07852341352610609
0.05655943844709388
0.11105718312165877
0.43107287256655014
0.0410590610465878
0.549815239401532
0.08092825627654783
0.05087889176059921
0.055775972859526485
0.16536467623093964
0.1937047441560139
0.15692270090801044
0.02637391790492767
0.37991267004374124
0.10408051376460394
0.34903818263814135
0.35091295137552153
0.5537170584433224
0.5364363641033634
0.03274728284820638
0.30823771826326074
0.15854551658883992
0.0006831768014795932
0.013874455219003153
0.41219597654700757
0.1238457408382942
0.2942844080460343
0.368591908868091
0.04444031203777164
0.21224010512897815
0.3542436817490236
0.5405391384536836
0.4989879647256041
0.11040236860006837
0.4122464381497204
0.11258384513909492
0.48367421360008983
0.10971917677598854
0.006715664992994918
0.14257275399498848
0.25910466884071387
0.13649288251683156
0.08317630247971453
0.23323511176566247
0.23200624500906106
0.5356871516883042
0.10290181020684731
0.17067470209354352
0.11859109668943452
0.43323524681388076
0.2343456410342777
0.4569067295953078
0.16475043451893653
0.11711258946650707
0.2707351533830296
0.031659291727375354
0.38791766795016686
0.013566779696469258
0.03433915672973644
0.4399039486408966
0.27431766606724034
0.21377000559758955
0.44680312496382063
0.5801078597879104
0.433754872886428
0.07233975364223616
0.015492011249674946
0.5810548285169848
0.250117134621627
0.32357612141682995
0.5227003890317764
0.0231341916209363
0.42898844811107506
0.5374326567528778
0.5328011591159737
0.5750878142696478
0.04460063988706525
0.5280045234352255
0.4171480896864142
0.031763878504759285
0.6204590967061204
0.5624615700040333
0.002048398387712833
0.2567844497460188
0.08446309764648502
0.12626451176601255
0.15655864461468605
0.4439205734672629
0.4120783807862648
0.39390195132358996
0.36205045850907375
0.3753843562413384
0.471775689961183
0.5147271113119448
0.4736996135653483
0.3091046762653826
0.3501894439416105
0.5263880448394136
0.415329805753198
0.14978774210880066
0.2002352520472593
0.3174519804576465
0.07029115726388944
0.0961890686168873
0.07317715109319725
0.1090281924084765
0.5665687311048646
0.15955706120989163
0.06145154360882678
0.205278501028153
0.607640810228134
0.17670126269282252
0.5277362656233344
0.12092693609399868
0.08609942477229417
0.06098180740421554
0.261859897476559
0.055740384209994526
0.30824915593513047
0.4330461137774838
0.1085258939111761
0.031574289438839144
0.2486098625051021
0.19863398841148405
0.5246648546106278
0.0019426167985557858
0.5813689827809025
0.016461239562751563
0.19197933027079964
0.39445054743555014
0.025768173033645425
0.3680024766349186
0.28955187036747126
0.11737576992757033
0.455892477656918
0.39223755364111035
0.016740528776691223
0.06510418646803097
0.5413106777739952
0.07217617437807541
0.16424606738027386
0.08200362391253702
0.2701237806158984
0.10378337605820753
0.024681177397729008
0.0925886691024389
0.1233393924436531
0.39829874188804076
0.04833832520124101
0.2733840408861309
0.4314527972400178
0.32985027986519105
0.2861509858459616
0.044848273447178386
0.028065334157577972
0.5228849908617894
0.5767878857264578
0.5741906877016038
0.05372704008442582
0.24950207379368142
0.06617546555840555
0.04594753780856227
0.0746998194499305
0.34517549411825665
0.1141263171284184
0.08891073353208712
0.6566136053233761
0.33696241608482175
0.39172903757618555
0.01100840861721868
0.567296977786773
0.3087475042339983
0.3370904697410877
0.5437704944176048
0.40092794792881675
0.024591041585172217
0.2591145807724441
0.09757474794043035
0.37371453546112987
0.09360840273671278
0.19677612206451514
0.024835474843910976
0.10244838560362732
0.3746436762858734
0.06765982883910099
0.35297824983602666
0.1432944770650376
0.09974932949137442
0.43738683085912855
0.5510748806342326
0.30962964747988264
0.06641235450745875
0.37715137108401864
0.41039380630553796
0.18880500049702478
0.40068631428325957
0.543378194035368
0.025698327928092624
0.3868648189822319
0.11458189720815887
0.06993812166876835
0.5520336403842417
0.5747829138871313
0.08212093248030791
0.1560036352305555
0.14393517311194556
0.14884947117012923
0.4584420576341544
0.4134600394814221
0.23809698619835037
0.5384048825476041
0.5541487210654489
0.13996696639852782
0.30221918857210883
0.012715799043711281
0.010568305804782272
0.22279692099000664
0.36233374773247673
0.04059450391918973
0.3156412075303899
0.5052362319678546
0.5586101483954614
0.07502256584796231
0.4348325104354297
0.03495793331696276
0.5321609898664064
0.43366812428009816
0.0402648052157005
0.0404126201258465
0.5757416679373153
0.34378446587719613
0.17653460239233157
0.11158715259624613
0.3958453935446351
0.42561899461622676
0.028938858862439527
0.06023489728253045
0.22430968000501794
0.5508402207128956
0.09939202919690503
0.01235328366313816
0.3911950732000633
0.3511769957151412
0.38041865913168915
0.07336787078006309
0.08466384232955847
0.0832244366267596
0.09608858243597482
0.46103952945361737
0.054204931060834384
0.06983616725421579
0.3541272441196188
0.03278661188138109
0.019256776398267502
0.1097758897731847
0.21308971542690405
0.25510543744098085
0.3385126184225079
0.41865344313156777
0.16813773520692765
0.3711542064696232
0.1206725579054777
0.39030527752515387
0.1991967956748811
0.06246076267855505
0.5637536162387214
0.2372900683417934
0.3217153526582107
0.029445482480351982
0.14291198044116435
0.14798256134934193
0.5938042354325154
0.17083290664463
0.5447158948618919
0.38899906801852563
0.25731148286402167
0.5574025225893251
0.07281803037628086
0.1084815940505043
0.11801147638069652
0.13253079413737365
0.33901631002440175
0.07570146268385362
0.1591370331711665
0.24775456945811244
0.1630922413200962
0.09844892123973432
0.03717472139868402
0.07386392197447068
0.31469144182693864
0.29437349672927465
0.24044403728584998
0.02507458977123873
0.4719670451256934
0.10331174639578057
0.1437032965435085
0.0005291235967257435
0.4522566074238462
0.09293729578688306
0.04487857024844271
0.06109909931834196
0.002197746770662973
0.12029518886803402
0.275191224165063
0.4484159088920782
0.2710662416540703
0.12816609366001513
0.17277722667702436
0.18778980095436718
0.5643259929480929
0.39357549038022727
0.13113446940754778
0.16426732879754657
0.07866788235715337
0.11326599924800228
0.42517771975313107
0.25098624378968687
0.01018419166238245
0.17087754315912682
0.3639976232616596
0.17958558125215174
0.191904201878969
0.3644370009700094
0.21243413307212908
0.1301438727177477
0.05349584460525912
0.18885304590439458
0.21283433258652465
0.2208496378829768
0.1753128996501463
0.132161288033686
0.039737985128066464
0.49920820342819067
0.09930164004389497
0.4466157176023558
0.0539065147748357
0.1644886074772246
0.0016977033926738052
0.19469786062476285
0.17345470230906976
0.1509113301344313
0.15816695744045875
0.5722370664112938
0.2994963292552866
0.5037251639815847
0.2584004227943202
0.040286308408196414
0.18825919640116756
0.1626001054089266
0.2434521069439624
0.20715970240845163
0.49709598590646453
0.21980591449550058
0.19719658344780064
0.10327970194459979
0.10281543879955143
0.507875454991332
0.36550870802152097
0.09392089500990038
0.03561896217620119
0.2055374002255772
0.13813048800686417
0.11514156583379807
0.2049109083814068
0.14730438154157346
0.31364815680450553
0.021517145734210947
0.28404782451127514
0.036368553320699715
0.5848755855799994
0.24627067768349825
0.1556603649056597
0.430026530441503
0.38073825871255745
0.08465986110400553
0.324573735263704
0.1550285373198387
0.1825686665047507
0.19963937144438038
0.12119548212767589
0.19058233951677234
0.03431490657038236
0.4347271410659749
0.07584307410527276
0.22674364745938536
0.2724854797647598
0.04280633907405301
0.16744995752954359
0.6456567527229772
0.4931127290806947
0.13018255534087061
0.40937077471943856
0.5526976042629971
0.05715006845157487
0.4745040355429755
0.3190288880897261
0.5445610962249893
0.15684946519496565
0.6686678211462893
0.4602718622764749
0.4452596231488336
0.020434830968535638
0.17551927272687665
0.39685180220160704
0.35925346632034993
0.4938587940774114
0.005633221534148121
0.3066561211396348
0.05099432824854571
0.2500680902639201
0.4754411265100547
0.11752798463496858
0.13048497840331552
0.11041053867884115
0.18234520269998858
0.11337110379577008
0.019340553397664554
0.16556352439561325
0.09437113942672898
0.050823957421938695
0.008568629977705931
0.513029666282446
0.30900638109831285
0.3077236350329752
0.3782474910044767
0.26422272000078717
0.3466500694655529
0.523554877481201
0.22294173071228016
0.2837531034423826
0.5447199513459478
0.1879953156707357
0.37135139856542654
0.47581082817151393
0.013976184602583784
0.5587463888600285
0.02833547683500581
0.46337193887555933
0.081241682645544
0.0793908207097602
0.08361986196213546
0.1738120056157662
0.1558086190520404
0.5913667480010287
0.07766675027655653
0.07561780204207087
0.07317559739379265
0.012904714500209958
0.5078364907907698
0.4771027615955375
0.006341602266272265
0.14655484835290633
0.0839165933333082
0.01060935132008107
0.21482853007134492
0.35804384004014383
0.27445846643249555
0.189362136541421
0.049116227121243854
0.2738568055610485
0.217102536396868
0.03937793916483525
0.1949584733353925
0.2334074424673514
0.07423410654787721
0.3266912361069194
0.08363014753700149
0.08986610053146983
0.09937318104118942
0.08552813886679651
0.425679920383895
0.21217339121393733
0.6276539966099314
0.09753460024884655
0.2095768425392977
0.1408342102407844
0.25711195892059147
0.29065507795218
0.5544798152110826
0.2931855875340214
0.5315008205110041
0.12114132893593758
0.2646317471259787
0.12253127388292995
0.10258972074402767
0.23106225902676394
0.19882172244970983
0.5033174481080575
0.10859986655043515
0.5349122723017714
0.12795553483484884
0.06453980621756482
0.4073568861134165
0.17384063052167048
0.04600320985286365
0.46823342267112494
0.1600517461872771
0.5314031036819967
0.324028092879415
0.4016992634420778
0.12049587486981331
0.5453868734889754
0.048213648565636376
0.1928552696635951
0.09005465297667917
0.3215040246809517
0.4177603384637626
0.016791474101436096
0.06710421042972904
0.377589340291537
0.1516442445393953
0.47563276551668404
0.31640770603216883
0.05679708115231781
0.5021183148490154
0.433956127089709
0.047013563730981964
0.28472514439329827
0.2566381624500768
0.2559471665732987
0.5767947987021238
0.5255779090385556
0.5528902208511891
0.5468015132971984
0.10263162229449568
0.005026423731196311
0.3954181634195067
0.1393462390620642
0.20983655379637536
0.3325194809053554
0.47347589508228194
0.14679820452920614
0.5112780126716172
0.05383102831322852
0.20962807892486748
0.0012812073319948913
0.13054307516879204
0.11371153260090336
0.2592795686675843
0.030158274279234638
0.4501958824940807
0.14838543735608492
0.39292143508938365
0.014734389331835934
0.09943584411278775
0.17494782165365008
0.46317899900523424
0.037581198954961176
0.3778204339190415
0.31141361808112755
0.3991334261497934
0.19875935477662868
0.08976103242093436
0.16781517919426225
0.384158023058054
0.4209303171228668
0.054268497330880745
0.27736071755391006
0.5672004255510108
0.1457773542765114
0.3964950389345699
0.3352862297451162
0.41056816330017587
0.16644662675422137
0.13369801508893628
0.09214328106701529
0.30717145354858777
0.0865651605555848
0.18834635445791176
0.46907271439799497
0.023930962102374432
0.05587932323723595
0.11354567936977115
0.3658530115517286
0.0449911965200016
0.09885804570385813
0.07721719743872518
0.37536705464141207
0.09742642158432512
0.05072863118445709
0.19377896918587378
0.23329769220396918
0.2328698973103602
0.22986681558038902
0.31543124482502227
0.2126092148453943
0.5461692102181268
0.24435263202181917
0.046481341271798336
0.08449112211279214
0.18583143169169072
0.21241403356478317
0.1307377419677326
0.30775828392527693
0.2172803558846599
0.4082306509887497
0.13274187349653258
0.1735562206278241
0.08186608141207584
0.3184909508575688
0.09282828105502437
0.26748121607825137
0.31362104274561825
0.26785344310643505
0.21596020131006594
0.15589833661083385
0.007077579488043644
0.2716320746310565
0.5825523152377121
0.03994134252616511
0.03897013514976835
0.24340735474370226
0.4313637207848618
0.05254087909073875
0.3766204736222842
0.19242905785133044
0.1584753340664025
0.09743522731737224
0.31226255390229357
0.23479926415815522
0.10641883260263023
0.543431726047003
0.4626504597044201
0.5224698026952038
0.4354400666538509
0.3096943303865247
0.04711509981801262
0.258952878461611
0.18868084763169718
0.32613601976361695
0.48878300367638405
0.07235516482595183
0.3442564990616073
0.05861344169971756
0.0005711731434583627
0.5530897097389481
0.5608124808270496
0.18369531319875138
0.3845934669768162
0.01945731799093386
0.18464262857756247
0.0413582059416313
0.4224884015720701
0.11021128567344941
0.3447245399077159
0.07217516067179085
0.5764663350907323
0.31377642525454347
0.3823978650594224
0.03387789210607077
0.05189442453243036
0.2265886971434824
0.39941439656948985
0.1702692229514615
0.08124231576540064
0.2728871366488712
0.014333462439587672
0.10891010382547908
0.035607821556073366
0.14841435481251034
0.402864955678936
0.162111546692656
0.1466565942163818
0.006413354342293772
0.15229677591487725
0.011319919013566871
0.4948711138783104
0.018553812653705013
0.3933684559028127
0.3419327737116052
0.09689716830901575
0.2984049629801174
0.3164744322698955
0.5000682640979504
0.18235851545831458
0.09335676547478383
0.09874864271789947
0.1081712236406729
0.45120758799329264
0.132152468319476
0.6079306534146641
0.4211367201694332
0.16502349023284135
0.14534701935123293
0.045423048718377705
0.22424291093899656
0.16962931264039355
0.4521510754727981
0.22928133443109053
0.2653293693351546
0.5925050178656521
0.25672549985546683
0.20410803704256691
0.028875039690831567
0.25432496367682766
0.43809805462425105
0.2050623043613202
0.14307749325311464
0.30119934701794976
0.4556098516896369
0.18034120259801378
0.46451923680409496
0.009803877994558254
0.3788366796620654
0.21832532407172323
0.3225499994407034
0.052931573636074716
0.37990979980320305
0.016517457951276363
0.26384730096028697
0.3002479371149633
0.21640128308551573
0.4434284533930461
0.4314629662189135
0.3378844810976255
0.5165998151234842
0.08413126508696557
0.6171064663511676
0.03384387442404904
0.1063912225257716
0.1192088176319155
0.37400893716232736
0.3602579984056689
0.5191553332783154
0.09958913116769443
0.05904494085948828
0.14248179392695706
0.13596701258021573
0.4198331134659205
0.013369447270682561
0.483479829240707
0.30344208678109136
0.16501830140560705
0.5663571098937736
0.20836290218790557
0.15953378290981968
0.5415721845026388
0.5370649276264782
0.3473428472668921
0.11251934518884749
0.21825707897941618
0.2640516466878407
0.18591344409823488
0.1744541883273934
0.12971904606171877
0.2909901948449479
0.36309882222428785
0.35222846359792614
0.35619450426301874
0.5732950421219456
0.3220284785881904
0.19162898274128176
0.4124347282712043
0.11201318902652316
0.30493620560318413
0.0746891949312925
0.35692864649218603
0.20562948223942082
0.5081064244091499
0.05412421140683906
0.2755877715470945
0.023519820882854585
0.016476426572485103
0.30633911050518076
0.4665682418551297
0.08075774209007204
0.2553188592343648
0.02797282456377318
0.34358049173393823
0.25074799922962626
0.57676633829629
0.061024765554581056
0.45992061662669653
0.19648037624318476
0.32174139647980554
0.10714799005281342
0.03829562247503254
0.030934597195244547
0.021373718812906634
0.07151933366896635
0.21204398509016895
0.28514135477798996
0.4592456229419128
0.4877734276538219
0.028637289632161906
0.012914148411149415
0.1771527875613636
0.13332165066606794
0.2584444042324262
0.48122293687853723
0.03806592615907809
0.28948316891318565
0.14070389242719064
0.08494714435030075
0.04649987833547916
0.056674208556946395
0.054365889120262106
0.056560667071083884
0.03618650119712282
0.18782820593290853
0.42759903306691793
0.22713589103152443
0.5396471986616582
0.08703594913512802
0.010837041510175694
0.4446997070441462
0.08089629251636252
0.5729991204952837
0.24564282530699322
0.6264766925745843
0.46253716740566814
0.055234720971349176
0.3525216530637756
0.017470981826116706
0.08240444247530132
0.06260939213157163
0.2832042744088789
0.18805742760347186
0.47760660859709114
0.5169227424133969
0.1047254028893538
0.5073605466891256
0.07336037728303083
0.0455183184822313
0.20462357420957425
0.33186861630804515
0.016654809442777065
0.06988269336245333
0.20409096817857855
0.06018404688583904
0.5396150270710066
0.5629108911488769
0.5111999157536189
0.2995959846293284
0.10391081991300812
0.1889818717916102
0.09366331694296928
0.16798233096637485
0.002693946594586001
0.041559977951091086
0.1381952516871181
0.05428842685674352
0.5853630882726611
0.4597357037836054
0.1557986765066038
0.24764787905523838
0.23584021359283588
0.0833551734644022
0.473066114249746
0.21655370811724525
0.10302962091210997
0.03887874651633263
0.5366386931662411
0.16891658958277678
0.16893512752469375
0.3797485008726318
0.08394750646536467
0.3435176810151612
0.10252150137760949
0.10614349973761651
0.024346067453450002
0.15964868432532678
0.1476214850223564
0.4804265474200758
0.3071645328681013
0.2025068864879855
0.14767365489189233
0.05449861947795357
0.17907064555224841
0.16406319416212417
0.42314393065769657
0.41182565151519995
0.44917714407447545
0.15923335613879375
0.19943085559088963
0.04389239068504759
0.2619016935089117
0.09767702870429211
0.5239252412641162
0.4883145120413218
0.3435738557951132
0.263057204739762
0.1749681465528506
0.4706348664129035
0.14047864624393633
0.020239996696152666
0.08514494327373581
0.19831704405302056
0.28007772394060576
0.08984757452068003
0.007570923440216337
0.1589253895361979
0.4137542177227567
0.5690714566347609
0.4958524251954171
0.08672617091602741
0.3216046899007392
0.0871009156414883
0.2529774224850282
0.3203467032870142
0.3742171217335057
0.08822317539557893
0.35544746088688567
0.24374120233167687
0.46612530369501903
0.32472896762384806
0.06356435639617451
0.05614968134686206
0.004176264488125379
0.09290138582778153
0.045192578382015264
0.49151306884533275
0.14712665620985269
0.18285273973697416
0.3329872507664125
0.40213673054775706
0.3632901191246748
0.14821949640088347
0.028081655577212813
0.375830398237523
0.026435200156056313
0.43551302732403263
0.33153114805184236
0.4521053172033997
0.19011820617691125
0.5211081043925466
0.15838900550992535
0.4047129254206776
0.5434302025149758
0.12774350321597425
0.6376861191090711
0.14299702471201559
0.1784025685546154
0.31291738623209
0.04839289468350021
0.27611125518296087
0.3327719759816536
0.2517043488154464
0.2923475345138434
0.2870516176790323
0.560990099993947
0.037854663785517925
0.42625336611431996
0.5920928934364962
0.20467038709438098
0.03925631714427313
0.01880697435110759
0.26261994496134416
0.3124999747046818
0.032145784392725626
0.1583971202022805
0.008349961007777455
0.32535531776014304
0.3938423112420058
0.109542047880618
0.19846073707131062
0.256849368085793
0.2522752639945071
0.18857587452363297
0.04159026640041189
0.29292045234763525
0.5281131885766922
0.15836016182366305
0.31198307727917374
0.3672184273022404
0.4175848473405078
0.08613665776319515
0.20512394512847343
0.33235011397443787
0.2645912631199242
0.5559259133623039
0.35530945896673766
0.09136828965081122
0.2759386845779469
0.2338113747131594
0.0493325839903575
0.21458634728472012
0.0767729784456257
0.008866686883106415
0.3394667038449147
0.04323443700008482
0.18710851052359553
0.07776671351019815
0.43149542525799
0.39646649920193205
0.4225714765327466
0.4033897723153433
0.004728046686454805
0.025376664895652348
0.10367570329606085
0.4997295972770006
0.4415436418072767
0.42242127509156907
0.49419291042212365
0.7295346187449044
0.03166560066987939
0.1155422344874007
0.5588075142418258
0.21149193557704754
0.1450276768884039
0.04007433737809142
0.1723825195746551
0.44004086822182986
0.33294306642368837
0.09691250070259608
0.41373328850593194
0.568078347176937
0.6669855088010742
0.39971193330131677
0.2694984288966953
0.027200701496457168
0.21690328639609172
0.1701616077274274
0.4560470120932713
0.07365727567741574
0.24449626842334812
0.05822430390811006
0.008704250562404798
0.05153125824432183
0.28376250852220225
0.2097978591974539
0.023786903341372522
0.4348514412764689
0.10713486752693431
0.3018882716143603
0.5806122645379952
0.1676340159463019
0.39885050720373416
0.215371201846584
0.1149194914170509
0.01971713849602581
0.16855122090551514
0.253703496848099
0.15519992060298637
0.14041264673362247
0.5777114991479899
0.13226279593341686
0.051182652190265174
0.024400750448838056
0.2989012320195476
0.13486626970712218
0.2930457955832913
0.6606003088757543
0.341722745907145
0.14002302213666895
0.03365853750398771
0.32248694281892293
0.005576835117166409
0.07663373474341423
0.025209037022765064
0.09842602201180742
0.09704655564394092
0.11715200176504724
0.6082197095655536
0.19669348658799612
0.0874177047919032
0.21691305028387287
0.5158289047362162
0.07299441010934979
0.010069123561470382
0.11726367222795218
0.4112384965958299
0.32991365200773193
0.5355359622532485
0.6171079482194407
0.37954820179789306
0.572633195585744
0.14329366013099348
0.19912088569708636
0.17051479596725672
0.05832073093307134
0.052260937363119125
0.31886587166160796
0.08344486338551498
0.38862183089623903
0.09905325785653676
0.09018022862327237
0.07326358777403136
0.4923098814585979
0.13459179631305096
0.58897425776282
0.3986622078096835
0.31436052686892774
0.14954365678340234
0.1292315218333919
0.16977830625677198
0.07638669033787904
0.4196597876208748
0.055024447561428276
0.4740591945187303
0.4330853583407465
0.000887688177458038
0.5994451995503326
0.07449809463786597
0.12825583005472757
0.1477072548384722
0.07622377510947854
0.4370376725311594
0.008503482659543262
0.43743247472204744
0.6855528913806355
0.11972757247465068
0.4569651329705583
0.05438811483912214
0.12974169383429496
0.03623026222279537
0.005675273101663432
0.13772198980063208
0.5258140334109821
0.29921549434464706
0.42766750904712303
0.11471386531030717
0.2893494505967914
0.10986875299813939
0.5119480895699555
0.14105233281451712
0.4251275570213239
0.18438563302170227
0.002051733010207076
0.2396003637626
0.20984075954847164
0.6128676480913
0.36002640716997164
0.18695875005028947
0.40710731791776256
0.3291623282340258
0.5650778491887662
0.4787582872486415
0.10629618465159553
0.18459879567051202
0.02740570913915553
0.018889385864565997
0.4100256998617802
0.23384523433358642
0.20701091286366569
0.44454303935681533
0.11383132896088648
0.3254891117399902
0.1910497062288471
0.5253956784890692
0.3708217756480573
0.06914569092955988
0.4818507659497492
0.13601881157049464
0.2578341315890028
0.1473444189074496
0.3479255708315145
0.1520932972761325
0.5204186564523282
0.13631398277345572
0.3788910134651418
0.1288061815784684
0.017268137520866582
0.12413544402252367
0.5151607319808542
0.06823917882835202
0.23121315264504497
0.06939328957651067
0.4190511705935132
0.16445574100793897
0.0003199052364094717
0.14510023431985142
0.08548625033394527
0.5066384420518184
0.08994053530888486
0.5909011299567
0.11098655980587462
0.03284991221009559
0.10269907201897302
0.0099683034497102
0.23930648206497354
0.2977325714121538
0.5075467437933902
0.30819432974632427
0.3960070890262445
0.007460691119068962
0.10077014000886834
0.07462483795304714
0.1147561099628908
0.017352316062408574
0.18413738861358006
0.10651308875542508
0.02545286192101127
0.5871489436644444
0.3195274647706449
0.13134798202499073
0.5593503981722302
0.47976947717723534
0.4841748639717098
0.15004999292135504
0.3366240150191538
0.3915148930521184
0.4561192867600421
0.23111674054398887
0.3288072717887279
0.06200892410749845
0.427043414606457
0.37484091605016684
0.043305654714321275
0.3814754942539877
0.31338285612429767
0.09086981316106732
0.23047162083077405
0.3151401700768381
0.2592681787721367
0.09173127846032635
0.5099137367994903
0.1695975892641375
0.13602725757647424
0.3558194685947136
0.33243410279421304
0.19543460741002672
0.5686640598937603
0.0225382285503015
0.35819832066397955
0.12749185911795835
0.2715611336245143
0.10657038954675205
0.4958255111396996
0.1533426178542749
0.05461732537024973
0.45011652360922905
0.390381842900636
0.2736605600372744
0.2534339494166135
0.349473545807448
0.1428578750557397
0.27681772514246483
0.28689265509500905
0.06751574976339661
0.10538933971577116
0.09573081671764277
0.0969850710186847
0.14130001471623194
0.11235924252701891
0.13642050451287194
0.23288041974076318
0.4051593882704149
0.2103489866585825
0.22527734408449435
0.17083650770265368
0.18825514103635288
0.04078040414182744
0.28405560618331394
0.08636735575487577
0.2642253035382878
0.3945429196893646
0.023477886463356624
0.05929279222690731
0.620514998543752
0.0017365712787262661
0.012702328602820273
0.0037255712561797293
0.09314918199672387
0.2973221240786306
0.12386515097039283
0.12536559744349957
0.2089189070387825
0.056449261809080255
0.03320841585210273
0.4257757156127697
0.03402669655395255
0.3750680577720508
0.2962228891511922
0.09855930567263813
0.6417978799827333
0.264428297752492
0.47918953528103425
0.26281099611600245
0.09481807986864173
0.41013191004319516
0.3508319331105633
0.4482403370465224
0.007196401724974579
0.009872738967446624
0.0200793908342788
0.19080857285699288
0.21140484380497832
0.022111300143115135
0.5777210396628818
0.0826507821959979
0.2029453117292743
0.055738356278170545
0.10867343624048412
0.5406745584563263
0.1610758173204753
0.05541232792376669
0.15102224950805734
0.24507230841127603
0.07855567840583086
0.17037551475175264
0.05019783053751057
0.20486890052122594
0.13229993094281395
0.042509940417362405
0.2375896912223359
0.25057750978630544
0.14027882069602976
0.03399078968564909
0.3459887445978093
0.3618761206383673
0.030282771324769104
0.3199890438617693
0.0900992808014029
0.02847251324495129
0.5473302989761534
0.524708937089943
0.10839007790105207
0.4396232851919294
0.1851773832069662
0.0816792094971686
0.4447737644336922
0.20814246871176517
0.08299856419109027
0.5091489772142654
0.26504194836404993
0.03953872774767922
0.12619248375025094
0.5419924480048668
0.24885653117717382
0.5405043769606637
0.37425948987181196
0.07203240794963378
0.029894607381824215
0.4239027199400126
0.3879232984256453
0.5280986691509708
0.16196021643497366
0.05289192005496837
0.08222919497524467
0.0973296092623785
0.21769298340530863
0.09568549976795539
0.5371196026324957
0.14129967480025904
0.14168751217010198
0.14986850444538113
0.0731923086227388
0.3732431262787259
0.3348393888346189
0.4467320618921412
0.43161248524651913
0.3612726481545307
0.06779547531377085
0.5159437270185641
0.036910995651739976
0.49825007503021806
0.24012065326075868
0.14650540035555784
0.06913526041621662
0.05613469844749551
0.29619860516479524
0.015812765415737798
0.10013692604246839
0.24582330252265377
0.4900612780814309
0.563179116760518
0.051638956895186654
0.04869857635324857
0.03809282429512741
0.19638345782947914
0.04795676080561644
0.16983725584148546
0.037817459367900375
0.04067154843843311
0.03675225125935791
0.10462828098222203
0.3682563468621005
0.06426286535666817
0.10843712792729716
0.030093608041080324
0.2864998998900755
0.06304553035127736
0.10460354904842921
0.03882058900705542
0.19926810253018604
0.07322512749514316
0.49959537477302673
0.5812414820202491
0.5199383905661213
0.13659437084700812
0.03670637213337083
0.36050315503047714
0.569152874786769
0.00043599586229285523
0.30934209784081607
0.027981522243019755
0.47017810192099785
0.4110841036323414
0.6298055747942832
0.0919382706969037
0.14784783719885786
0.18199517635375365
0.06140938833154193
0.003778509417816345
0.21744239612145383
0.03564633959712606
0.32505453113318333
0.08507369076927143
0.1337610898292163
0.1323690592709918
0.3064085029682427
0.4112833063271676
0.6991353676913235
0.004005644651985524
0.03817145391165862
0.042386626083303465
0.12077452525976015
0.39370360237131363
0.11408844131741208
0.5744620462981226
0.6037365928508521
0.5907038989368878
0.4813538412590495
0.033472770238548825
0.04397837479126706
0.461721213837443
0.5318320276506078
0.1389686935344638
0.5398292606575548
0.3625771085427099
0.0668808215450987
0.5610236896780088
0.37814101927476873
0.03300205399416931
0.1844237250361285
0.38788027151995935
0.29207491133123625
0.3404353578028285
0.11844663892310016
0.13729638504842104
0.13352238805188232
0.02193141139378432
0.37923657716214504
0.30194329811561843
0.4037828239011138
0.011867065072901726
0.27200786587343095
0.3501124187243602
0.06043892215014739
0.03340635098377435
0.3244359160005436
0.4771389603470921
0.18421074063276804
0.13325313404171785
0.2117043556308018
0.49594244695277795
0.00763971962091201
0.0016871394552179907
0.030097482343886737
0.22637587078967414
0.08065281109941216
0.3560051430234915
0.3026539478975962
0.49209581820550835
0.5863797476842586
0.5008485960843222
0.09394946965270919
0.24170753064996875
0.10335710021963303
0.1879105808254127
0.17725407081184794
0.015434700543024494
0.08845373289503644
0.38690288269627826
0.13886866629872563
0.23489218096522754
0.07525724198957381
0.34222927476973247
0.2259085563402766
0.36542865096227756
0.5437991232065372
0.539427282272602
0.45378349327372736
0.26319177478559286
0.11458551395464209
0.470335114487413
0.03525990017528874
0.3341515987122867
0.1309091048009792
0.24850035743319293
0.2776159481956103
0.5616810852734531
0.2514948751324205
0.1270870205666257
0.1345646258804807
0.3628776141266116
0.09496419177329284
0.09536725146878672
0.10490072812505001
0.18424290041812655
0.21571791121568407
0.5099005751991634
0.04474775641985546
0.5088927271991277
0.3262184717508427
0.33813738802757
0.20032996691840063
0.18116829116951963
0.23655805055288986
0.1086269781290087
0.35355879476363133
0.07749271147803273
0.05964931068706544
0.3934304864237973
0.0011021340630951114
0.12116052952248778
0.24792661422369416
0.02320319068004158
0.48944251367137726
0.013666874947846689
0.38411290144933197
0.09481634624528204
0.596932571264109
0.21225486053332124
0.36504171840821265
0.37863463200643377
0.04431241577917664
0.4443100029734566
0.5523288858881332
0.14422315698585408
0.5222291160947715
0.33935298630962624
0.16910077775296922
0.015738839921030777
0.25692821208886396
0.008139978500324973
0.46222016236624314
0.3522273019236636
0.5067440151496272
0.4454603750781225
0.030231458832083183
0.0806567969489442
0.11814906715220448
0.2373989867302625
0.520192931765511
0.3277743563157035
0.13944583095280463
0.2015217817767958
0.09418401915186067
0.18275894733330267
0.4639375893366282
0.0325017150040992
0.1102955343167621
0.11863033747524285
0.4536002264170202
0.30428068014858517
0.4584430007276127
0.3849251622754753
0.4050258176919654
0.16208866922785184
0.5580654499480304
0.05799178975667049
0.2309077907056947
0.5605396850044455
0.012020023161964101
0.06454074797133136
0.5263130330152287
0.38787176300701875
0.429814246580654
0.18809139481999756
0.18823760836541292
0.12197244937851559
0.5896840048677697
0.22196095907475275
0.09785387396965367
0.35358805873243004
0.24395109671868076
0.5024353390355696
0.4711459134407379
0.09744146284678823
0.2835892509285647
0.013925386885056667
0.1412102874700077
0.1833935537769884
0.042628407048816035
0.5205694660280618
0.42313285532028966
0.028235403433498132
0.3325739863221217
0.2208218676920928
0.24600945626727802
0.48234196824202336
0.07594297042610955
0.444126539387379
0.23297018654907792
0.41235901124958635
0.23763243082106056
0.25191016438338587
0.2132910243848546
0.21274246634088462
0.3552767247423187
0.004839793126595312
0.2901769878696663
0.11184699711586842
0.5402697782386947
0.011313276230097738
0.37581113172475705
0.017995837986187334
0.057423762554639664
0.41710665553772247
0.3871452911363628
0.6110373907982825
0.08395476359611659
0.594312138124144
0.10855021104999592
0.3999432319210104
0.19812655948159677
0.1570866108356404
0.030081560708590492
0.11297772238068064
0.1504471832206359
0.48015549128181856
0.12618010859143333
0.02239538906293223
0.23252307308371498
0.18714177464414763
0.39323732887779356
0.09938130284567487
0.10461675672582786
0.029008952616590963
0.20901657380060468
0.23024565839446964
0.1134301981798811
0.024562504120927375
0.06311997514105235
0.23157052959807595
0.2407207243887981
0.2470663426582314
0.5425285869820691
0.11732094866302739
0.3083031420960692
0.11153225222511433
0.30025727139842034
0.10829691560445907
0.3307048228968827
0.02411582222985907
0.23031812062709975
0.27173318284822
0.3963567916955825
0.05444913762602042
0.3545745977240543
0.08195056500204595
0.17093507274389272
0.12037909771109666
0.0660552209012581
0.5704087830245455
0.004890640369598759
0.1844833709082435
0.08806814356743216
0.014838399885887314
0.438580104935483
0.4643615170344585
0.029347766813154142
0.18538665512033017
0.275821195552088
0.5403558784581718
0.2929920273729929
0.09161325101525468
0.06155818869764022
0.08493213587951842
0.47978302779049065
0.044863866225436574
0.041438078238579215
0.18142373208068102
0.6191417681641671
0.03800674201643353
0.19342651887214957
0.4189170665607429
0.29375296617233293
0.24063824510033524
0.4876289733037856
0.0810950427785191
0.29449471684078404
0.19276958019274926
0.2942420380913735
0.006153900742435398
0.28934231534730365
0.045423173480445486
0.03346620096583883
0.273123342211673
0.37801523693690253
0.17099632936914708
0.2028506775166294
0.05697572496342978
0.020344857194040698
0.424016511726997
0.12027753865738287
0.1529384275258426
0.3847685575602301
0.13865524573269894
0.5645492920812196
0.056311964270084156
0.06898219497251022
0.24483561408950535
0.5221598342488103
0.026197761452058224
0.1985199091231902
0.3435824333810526
0.012650026642780778
0.5107377042928556
0.34418635282384386
0.6375443239270159
0.5294405291414892
0.018967761246192587
0.18152196281097419
0.5988048965164701
0.38693931794665265
0.5218021144436316
0.19876549153031742
0.19814549645270044
0.12831069861489983
0.3066298793297264
0.5491821754288637
0.3628782752073736
0.5122313077770386
0.01604228608952615
0.04108184415577767
0.4617965767631692
0.11484690539299054
0.5038846678854785
0.5420580070677731
0.4340253404230217
0.3109209940792229
0.15864900338649413
0.12205210971636941
0.40764208825246806
0.05279264115926622
0.1672060356495217
0.1068695833135763
0.06410532162329396
0.42495268034742617
0.0032061102372111044
0.2214507136438578
0.5325487039685035
0.2504671062681256
0.26865814591270054
0.01117014128288894
0.44265514627308283
0.33374591701154327
0.5246926257227852
0.5941246581087831
0.20637415934021183
0.21754015881696445
0.12017895933082355
0.13347363450618976
0.49438429075791607
0.6194030582814148
0.01254530619264251
0.23927069573366253
0.08228016153460854
0.4619044554103257
0.4640869413324574
0.22687131487357207
0.192548136841254
0.2196668718350414
0.3709683617609385
0.13199433707201455
0.5479404451672857
0.5048296184866629
0.4976218107630509
0.23646156299225993
0.27840243233178624
0.05085310951441838
0.10104947577620944
0.04534292539766901
0.1335713902342826
0.6496699164517996
0.0620819228551876
0.5426504267831934
0.5212322591644353
0.5637147338673452
0.2700150590214136
0.5507366609199448
0.0629631314145005
0.021426613922649957
0.46128870422090407
0.11302529699201846
0.48948463957181915
0.5667000221756869
0.5071698416343217
0.07576508950222126
0.23380874324271822
0.43743919882733584
0.4126690185444078
0.13759301569031993
0.046866456878039676
0.094178159252736
0.11036312859900253
0.022975801677104432
0.058882945785682386
0.049510491717780096
0.3295311089609106
0.37124701378631986
0.1253952599494322
0.06296357138638733
0.11990637779456642
0.008769529107937537
0.3197745517152111
0.2152384510153703
0.17356527228771462
0.4828704456683137
0.018143810920249578
0.11243869327983941
0.33514712584933243
0.06211021006034609
0.0019138084874584461
0.059672327909849526
0.018701241145417578
0.17631554921569284
0.22939901856003825
0.43273378022663217
0.14650137476037428
0.1755920714636037
0.24572061513934176
0.14059002924689332
0.14646787496406588
0.48367402785160285
0.19733970851122806
0.12548775206190477
0.2839934118068248
0.29385859917388757
0.6065500787941493
0.07274787736163207
0.0468501446335564
0.20887649897970414
0.038375041613379235
0.049507921883251226
0.01980459047743647
0.4771485125649658
0.5785125308825585
0.3132306734229612
0.08289713564368699
0.09149837288152546
0.13294561662779672
0.36665796933530914
0.2365745560113989
0.06405709200169904
0.1442721952255355
0.4211668163069981
0.1421527433929951
0.09168505593314136
0.1617937608711734
0.3762116673624631
0.09083283624751094
0.36282910858048045
0.6666937169997238
0.04474083346973498
0.01926946443544609
0.05503797492687341
0.3234020176604688
0.14601322955714677
0.12454783105011591
0.09026672750705877
0.21069712156092057
0.009540863551520968
0.3498332099526309
0.08340425189928136
0.10213711171939074
0.5146468930028567
0.241243629082233
0.1466219817200061
0.11335187520387732
0.4435195402572519
0.2346784110044939
0.14808995599117386
0.5163421822126791
0.07674880013608985
0.013568085123217973
0.4659370451067808
0.3142116366253247
0.5646421245496241
0.030935687552759727
0.10620815903676463
0.11943844816950774
0.2278819457884771
0.015534571344877743
0.32149629766966914
0.12969368325066408
0.035471145100286094
0.5936822380971553
0.19212113101623193
0.10618510728741447
0.11213248249260141
0.4508022200405781
0.4638611053250725
0.24257657464346558
0.400115776282972
0.11684583370543396
0.41113417375888295
0.4229045924191679
0.6291305804097119
0.11112506598374687
0.3293436328288542
0.5146986931625832
0.03013611926490549
0.10763991920369063
0.11477995156237296
0.30912735901454425
0.21262548700136422
0.10277581049321792
0.37189125838607695
0.5585995579476192
0.13672454006618243
0.3230861182360197
0.19425825186468326
0.2554598340471134
0.10958737182249585
0.2090206903987234
0.025250818537945967
0.1837218533727968
0.5530359879654736
0.3797603837611706
0.14545673806338522
0.008094415285412387
0.3192881278200329
0.42390193553869876
0.43117900397718395
0.1742041597988217
0.4211846446477948
0.5567330229225363
0.1452727057368142
0.28484895427051193
0.274008408219956
0.14705321530425655
0.6417266178564762
0.281644705102581
0.4531383945724069
0.1485100326198274
0.4180453378216207
0.4479544093698027
0.12238717496515551
0.5041119380588177
0.3330769718147819
0.08831130421808006
0.11661097398103995
0.40637341418796796
0.11060371156929577
0.15366586325808043
0.5850675770898107
0.1847609330312697
0.12041929673211485
0.39426011093007846
0.05334535988539739
0.35259798223465444
0.43113852347887494
0.4816175679582172
0.10565904046380828
0.3539938139853035
0.3669717980945201
0.10642416061577233
0.5009442642194706
0.1679565313283699
0.4129420206348272
0.15177416673450533
0.37122130013907534
0.24072430956692595
0.12391142613043489
0.6135563414394021
0.3431234051205351
0.5594471290838618
0.023756646462292173
0.06431990849465766
0.05090946259139633
0.22086600766789996
0.3517627062008274
0.23357676884175407
0.025002520083535512
0.055679462230057625
0.4745722892662737
0.019674555207727946
0.11341838598473586
0.002052215025520141
0.14069531400111973
0.07677902138959575
0.162501615525926
0.4865184354821001
0.20938242776697083
0.37175947972788237
0.4438073061798754
0.11259435777155044
0.054991766728070386
0.357839644160624
0.2523364387160559
0.25295440144482517
0.0743110749755533
0.1713570308696224
0.016598539262014367
0.26401263600212627
0.32809572064426135
0.24631214207783753
0.10997888445922684
0.3722178212172144
0.3842131740433304
0.01748939335350193
0.0054320196409365805
0.4581460276771251
0.3036048180148998
0.5938487182307313
0.06113469349002528
0.2812980935059122
0.390109843073965
0.09659570579753607
0.2229706767446269
0.047092250877338794
0.13845475034045251
0.23887486386719162
0.12704385768292747
0.001213455448625749
0.01586520020768218
0.16122560879173
0.004916939971044342
0.014279266690534817
0.059866839846379936
0.18592608898865648
0.45562513929400894
0.49475253851709033
0.38710721520039043
0.40281150738763727
0.1468153726260432
0.4214594138379787
0.39555419066067016
0.29308258303772344
0.05125916871874372
0.06995042458359578
0.34437846047135917
0.2350869940036483
0.10166198054439317
0.4146603813751918
0.1063173738767058
0.2420090529970959
0.3100683693434118
0.36008313933880853
0.026867251345836535
0.5263612607657975
0.30902763304074704
0.2471648458673373
0.44621264605315225
0.07815483326169298
0.2125423266401308
0.07157980414555101
0.2494249905463891
0.2119404378576917
0.4658036895450146
0.018649061005334037
0.14766100459206347
0.4048772114647381
0.154793297282372
0.13050739860470664
0.012376381613982418
0.038598459284876784
0.5120969794061533
0.20496079397372408
0.49124371956189966
0.33998431817445585
0.27113354919911903
0.13937823838798807
0.2118614258737984
0.44041792548666453
0.11736250046854667
0.004030389557205979
0.4029268064293904
0.5481648784533346
0.11416782928422123
0.5485773495479086
0.23863660216016117
0.1982680092899225
0.12952142923457843
0.44707070467338234
0.2766709043331455
0.1921270999220039
0.435969615162688
0.30944342641563377
0.4789571649305553
0.21344977390005035
0.41963295760775376
0.011122098034195631
0.3095060412246167
0.006519188484542188
0.4551742620437164
0.5807874620640918
0.1298596727349678
0.09875006832015738
0.431148547573894
0.1683974754940037
0.18512610440216234
0.09299964184644913
0.0768042217933803
0.5028563255926843
0.04190295538760689
0.010002822570742458
0.2229704618002391
0.21563451895305277
0.4631026347213385
0.14280746636683894
0.001512130810631403
0.2760241830780361
0.19286274629271793
0.24842300045914162
0.5623472381837624
0.4732767298188515
0.03008534024637362
0.4711549258361383
0.14411402915216914
0.00871744909975448
0.28532989900087974
0.11479821803961963
0.23994692597538864
0.2850540123550799
0.0256570288833311
0.5814261519778291
0.09365396128192716
0.1371480209710412
0.5041128456516953
0.6361532414300142
0.11925688597494813
0.5054910999440214
0.16211950768127614
0.3301677499107012
0.29250141448447664
0.10620917144312744
0.4502863445584629
0.1144406322714553
0.011425930293242069
0.3922275207667022
0.689005784596268
0.07665855977257803
0.0044990333884248
0.06400420257289269
0.16974534913295922
0.459664389728152
0.3717904697157235
0.4324824381041525
0.034608426780626686
0.18521061398037073
0.046378365983322185
0.014193815883444256
0.024115914348187797
0.5256752146637773
0.605576663149112
0.043633578490577155
0.1339851676197129
0.32349128956829737
0.533659112409167
0.1482983993196392
0.056845849615483196
0.03894548929142833
0.019044875195626608
0.17426886942134992
0.5325195634434805
0.6322508610284076
0.11523034082154553
0.027001271922436756
0.4432614049377137
0.17888831306825498
0.14176080942115188
0.2334882648151156
0.3623484899865474
0.040911000469293336
0.46435711637587473
0.1843500522982264
0.43138860999406375
0.5906177460421993
0.12693102174984713
0.011002079562946271
0.007223010172167219
0.035370151590710025
0.0025408346339845806
0.05004948989211814
0.41478688672508285
0.11547181736192813
0.38893030219070013
0.11092971702482345
0.13754118181992073
0.6902088951912486
0.1462296615332758
0.6000908327532951
0.4427033639361346
0.31694426287052174
0.05776325470259304
0.4846561788664012
0.4048876655124602
0.02535614960999699
0.19611540921526344
0.011905619667030453
0.11854355074606945
0.06477769868470859
0.4347231880453323
0.2536283712441991
0.005776673230361794
0.029271802648836123
0.13881277050379323
0.6298646341248904
0.3853200779049
0.05816244140276485
0.02702839104941345
0.11309450473686283
0.20363593043027495
0.053378789042244267
0.145629545175633
0.5473119564760625
0.08642347245269089
0.589898431655562
0.579998883559771
0.3337569819874986
0.11203394175084117
0.04428221924716767
0.054870742476229584
0.2851442823890834
0.10414999888439042
0.23762022100541444
0.19069061084748032
0.1964557338043812
0.3204352469973537
0.4135684135916013
0.06224710550822549
0.3220575665908376
0.048096044096805984
0.1468540185377189
0.5722979905046356
0.03699627194867501
0.45439243654335515
0.06228594495512971
0.42831311195846045
0.05176948004390611
0.019079512638514148
0.07311049644356839
0.02695220281698453
0.40585028410343804
0.5648453737751122
0.02010639706061695
0.6000735673236133
0.24780567989584038
0.06998985568942034
0.30715913381010124
0.2507020599327487
0.031674221032232566
0.3112294215091441
0.24783632254043245
0.027975446939255053
0.2861898986238782
0.6301000572398695
0.26214740738703396
0.3478158409368527
0.19987989657788044
0.06720155068468094
0.03284075924646783
0.0997941556238624
0.262995918929074
0.10250037518565279
0.12007230947709288
0.3934032099944963
0.12423100221942868
0.6735835998342767
0.5008936882414462
0.16185621060652355
0.47017145815149786
0.08200986321993119
0.1545376471725165
0.33189086132753287
0.07821586641537363
0.23560460468777947
0.34494628966771695
0.013203533153080406
0.26124248406696354
0.23757962290405046
0.5402218173389146
0.426872782293812
0.4897336276333316
0.040614193033369224
0.13348872304920753
0.05474865185393097
0.18318012569258266
0.07027475880570909
0.15619998549784364
0.04579924779957381
0.07796131145760868
0.31259864478220356
0.5755614304667357
0.3390947930213805
0.03281316693980477
0.16391585826930283
0.26554166261587725
0.01343448205132935
0.02027471886173843
0.056219411875425215
0.042874524022251156
0.34126308242855985
0.05947321356626939
0.0390511884036157
0.08526693921356998
0.31065874160862217
0.039285257556578065
0.5718386116105356
0.041525405689321074
0.2560754943865863
0.09253498188976218
0.16249428600478052
0.38786735160030567
0.027667617440639267
0.20415685478356638
0.2605527913230566
0.5157787810950958
0.2407060253744773
0.31422175141862824
0.04443626789551475
0.15366176712888266
0.21004871970305183
0.3472095648053257
0.3287472999811209
0.1711831775875005
0.5102325061934402
0.34537282295808935
0.14482334533581226
0.634149642850067
0.17965083671616264
0.08470573022213232
0.36940398129891844
0.31940738690661163
0.003985255445449373
0.02132579446407231
0.3338802201974138
0.0701072680809028
0.4253559122824768
0.05497965367420659
0.26625170449341956
0.26586092318292925
0.16408809059574703
0.004754415883434013
0.5597469100391268
0.20004429144794972
0.07620068383955088
0.378893550571733
0.09802730666704826
0.21281687857620638
0.20376392878800367
0.23327616372657128
0.5087062464210979
0.010409657075780572
0.038902231210174366
0.23517921302431272
0.03508836160568567
0.10823101338795367
0.38603232803215304
0.31049077207677733
0.1657917618213071
0.06592868369853958
0.2972348558560272
0.39536062460458815
0.6130069984096845
0.4606699130168898
0.37237235789181095
0.10900942544008263
0.13070942589214068
0.5642478440104527
0.0008811610172010185
0.20292016638421437
0.11478941355958497
0.477183505901604
0.23010755233506694
0.09924683547664906
0.1746859902251572
0.43491775951464173
0.18196753108692867
0.07014189922629878
0.2655759946496148
0.019147608385927967
0.42329217132096775
0.06980428802227784
0.1600496427265081
0.4342754681009259
0.2525582792184994
0.0718881905905788
0.26618739432499733
0.308364659108675
0.0765870210785406
0.06759913262368984
0.2257662524067716
0.624410589702731
0.07443536288052544
0.4355128100022231
0.06521079675400873
0.21561553849764878
0.4292988292770932
0.013090066982043765
0.18246885380245007
0.15909479621133726
0.17301745381744613
0.13298700696378146
0.12258224651679302
0.04545336440302038
0.06685327395014871
0.37645695953299746
0.24910055147761084
0.0871664339362001
0.15642375186712318
0.09828808939396065
0.5733344174448738
0.07240180702961194
0.2999523034369012
0.38592560510566526
0.19634921697419194
0.3345906144475174
0.13957340489514836
0.14172919317960395
0.20577799018283432
0.10208176201592768
0.3894056820453384
0.05359621919967577
0.4402660346516772
0.32217160688830154
0.4759847407300769
0.004504425228743363
0.13249003431865802
0.22944141592836279
0.5640203453942946
0.2623648646581284
0.1462290244106991
0.2018116432297516
0.2652647608788137
0.10640521007383599
0.5943119111941445
0.22856789880788494
0.20108435084262197
0.23597615657115753
0.10798528760394792
0.18819973717452784
0.51755123192088
0.5157628228698968
0.14903876450239784
0.1165348578186074
0.1393766703620446
0.5626209125958211
0.6162135270322664
0.5631497507347211
0.00550827813050844
0.11228454648351342
0.3557060026825708
0.25485322554189965
0.5646963327348423
0.5233099648961765
0.08863987612740719
0.3064416367844743
0.07878097822243076
0.15520308427170437
0.36042024339184897
0.5300357172775149
0.10343999922905768
0.45695871889054396
0.2903688872544043
0.11157149804656877
0.2836435380095021
0.30003548263967067
0.5263417375423555
0.1395127882738497
0.2585909907714686
0.1336761714060585
0.47926338903241417
0.1140579533703961
0.2886819832323641
0.09275915729428587
0.036631355577723915
0.3918030390805153
0.21350612788285267
0.3633382557383687
0.12082081928799641
0.28978571222916283
0.13157996750197282
0.06075234761445137
0.0747239306645253
0.1683377732718562
0.4352693811659767
0.2417776218089216
0.15030212457527548
0.05265246981809927
0.5037280234048902
0.2038415587527364
0.052137681647364334
0.49529799753071474
0.43541720937772727
0.14137569845417344
0.2874719658258971
0.09649146819682554
0.283396983739436
0.26963932867456114
0.5536991159496376
0.08505984770502943
0.11647866349761693
0.03962048392985466
0.056473930850051965
0.5368817114086484
0.18276273083873448
0.4478080065348093
0.06454362704733181
0.6288729676600312
0.2933602011445578
0.10369007771360407
0.1012473159728218
0.545906103994143
0.47188667892096653
0.6090841159674091
0.39290680348232215
0.02093228861351779
0.18170118022261553
0.20859453649883558
0.4342104687789614
0.4445595271527835
0.1453107384521231
0.08870013224394627
0.103125978334235
0.08296090034564642
0.07886584925010738
0.3631689460619727
0.36315186899593893
0.18978815979400185
0.39739268740078504
0.14016176283464393
0.20749048960296876
0.08504819267788519
0.2652808698099145
0.1410059833414379
0.3410276995665461
0.02024860442133218
0.3562940471872287
0.11848728642689381
0.07548154521129787
0.4588929385121014
0.4950183758502238
0.26785017602523775
0.09051093669839545
0.40311006337113586
0.11208981125169211
0.34408305635006736
0.1685313752091517
0.26621255296335733
0.4543382735842999
0.025867238336467112
0.5769826260033883
0.17611544401561208
0.29426069465779464
0.0620204781912496
0.11221909096262994
0.059853919778050914
0.32192074520624425
0.30382650179854565
0.02534004295173307
0.5264111916444087
0.08727784437583848
0.34009343571085493
0.2613799843789302
0.22635097332020235
0.16053386837369094
0.0505994617124812
0.45212799684102817
0.05214895577322872
0.43743647273555575
0.3467346123747088
0.006535346690119603
0.05967886440071035
0.3221811262033789
0.22100651650258316
0.024187767250733454
0.14846416864899362
0.1588858071315399
0.2625037345081254
0.23674955669113204
0.16061107308160044
0.4887014132710905
0.2760511075931394
0.2718432229023894
0.03410173255406836
0.41877510512242905
0.21714049553418555
0.05964385501561665
0.01833070893665379
0.2149606571927086
0.0006333417778972147
0.2194444677560069
0.029862696824549374
0.20487164561345647
0.2843963105365725
0.046803067446063884
0.1527543406283505
0.05031012548082496
0.2779494973374812
0.4190134651547324
0.20162785509923392
0.10914789152325421
0.455386895178758
0.47796201733292876
0.07608706612566936
0.33384568844343016
0.574576819606971
0.608593366529528
0.21598797258886815
0.02711616054664045
0.41932373595869055
0.053250055924764186
0.11743852325366234
0.4539223595951484
0.10764998338269613
0.28366935010685246
0.40147460213078934
0.18234894330706017
0.031043715767809933
0.009094980554781468
0.37934931137349936
0.20880742498483768
0.04910847533675056
0.501285231369638
0.40887080588851893
0.386915253584069
0.5795497442698518
0.39129781666591984
0.059046203904251846
0.53344295839477
0.3961161375966655
0.17358259643038235
0.06306861116092895
0.3524758268131065
0.20229462593228095
0.10313463917273219
0.3056273095719513
0.4042173320817523
0.5398248124022644
0.28589083532835274
0.14213706954210067
0.48828723273036356
0.2795917814311986
0.5463409958195441
0.4904078501949611
0.3430305129208893
0.0006916668411066732
0.37833710373020607
0.4982740275171816
0.11397970719380066
0.08099290171436656
0.42106156517781157
0.10859618627705249
0.22835011989532666
0.39482962053471343
0.604187720455433
0.0660338646987534
0.07346182892554459
0.04577787488007468
0.5871418273482611
0.2132243463884783
0.03299565878187095
0.06977104690043387
0.11601897195375245
0.4849067722817011
0.03349230894226581
0.13072959639970588
0.04793624397770469
0.030825745920281263
0.22053996628262174
0.6437709884662184
0.3265087044731318
0.02956755175164807
0.1435758412408728
0.18604769446692365
0.03062713259151883
0.084071160938578
0.0886413217637948
0.4614930997781076
0.42346836671770843
0.11302794510766742
0.20405454156737857
0.3419759557267332
0.5587770152557215
0.1427551278786651
0.13590930950110258
0.20314455986379107
0.3433564925865219
0.5105101673600682
0.3093589392951085
0.15483608978447064
0.588481956568851
0.05692707203759782
0.020485813268295835
0.21076658844110127
0.27643128075507256
0.31655987471893493
0.3130736859131295
0.17956421934734032
0.23193800363894887
0.5386130086330133
0.052075765064893996
0.35437124750041393
0.23487436507959006
0.1490002990113518
0.0071086950207228175
0.22068329102133233
0.3957399650479084
0.047546667477875004
0.2632959010724821
0.016557332187589622
0.5755610058808164
0.18290864213900007
0.17842671430289028
0.2061191199264358
0.36072010854131803
0.0475687975052348
0.3016185015803593
0.1748306961895811
0.05695834778297371
0.04574230902374395
0.08068973111191774
0.3276271542031159
0.4399271583331806
0.33929925730546473
0.1765641900862802
0.3379176732160826
0.17454299419040004
0.048524125083096996
0.3783941562245285
0.06760493812556397
0.4520820010888914
0.4141915638097339
0.022638171723285198
0.37362736845382005
0.02644628798121593
0.2623237373631217
0.4576893463835977
0.5443248552797673
0.14277180884219998
0.16526187885610866
0.34735701947399944
0.2788073841287766
0.4684346748994227
0.12466038314987656
0.12605952223384026
0.28461014277159846
0.108208740906294
0.15138420301660388
0.213687650819801
0.6430587842257395
0.04195773608341163
0.4576136312029453
0.19172459524701346
0.3439799340635484
0.5335666116656307
0.47494622049610313
0.06836626687166403
0.3152561781859357
0.11353756552475781
0.18911400877096105
0.3454727628107456
0.4620747120071199
0.3977474169240902
0.27548885714250815
0.20908004841491046
0.18452290005786845
0.15215224150033685
0.4532098549247912
0.22752627039673054
0.07941039135383571
0.2705885868819844
0.08751721250515784
0.3445752634318126
0.08280698452244988
0.5459411989084955
0.3828728791953862
0.3741494861247933
0.1888682878555381
0.01456841085230199
0.002175984588056007
0.2039435903884382
0.20766098109772774
0.35877708573010414
0.19713745263666954
0.05345498468305196
0.6010424395256171
0.22982291443391326
0.11874389926385358
0.29590650242628813
0.3341063461862811
0.17031125747803083
0.17278497270780485
0.1674597563589292
0.021000225405413412
0.06720894019143397
0.6359913295708212
0.07917002955621481
0.5055964013461218
0.005602275439688269
0.49515003857302753
0.18365684457843479
0.19343963453094046
0.523302146663118
0.31528928870755407
0.4650330868346616
0.40481362693688117
0.5762087290794744
0.42264808543729304
0.17399104682203634
0.25921722164006816
0.03948346792384072
0.003923118444346384
0.5263472325595474
0.034212735575735294
0.0577411802664712
0.02869739617068348
0.3196856560625314
0.5306948165353498
0.3624325819595042
0.555408315505068
0.2946240924246371
0.1725879923191315
0.2247756367818427
0.46346805703967187
0.27016080122368713
0.15048664666146727
0.08146186701171057
0.29971146297130485
0.2469225506585731
0.47304475498271964
0.19164154769975977
0.05661053335470831
0.36443913301873254
0.13797832013710729
0.29283120452979305
0.008025224592909845
0.005716048119456814
0.1636978529341072
0.5966478559433176
0.5956213512075316
0.0841833608005093
0.25821295289784324
0.36491577988022555
0.0035773168639371892
0.06982289990198938
0.38029577842322043
0.3675749940040477
0.18732411225688225
0.479201455035464
0.15533241976916348
0.39068867673633045
0.5688583983138409
0.2808769213035824
0.19797287069741437
0.15696165247356553
0.27913663427999297
0.2757480893056479
0.40019324552596636
0.08686620331874872
0.5148547260237686
0.12067558014688694
0.5176261108727062
0.011560295511013523
0.25246341046931786
0.020760893002893292
0.35701460820273767
0.3101492706973573
0.11424100060086524
0.48528821286380525
0.10325038428505112
0.08373717297779215
0.3001064284257717
0.2191352697916628
0.38212213745317686
0.24366196830383735
0.35649042497896927
0.48054320936892764
0.08511181732101053
0.08567525659853367
0.47539076071936975
0.05188787365839988
0.10711898575222323
0.4809058012905363
0.05322507475364452
0.11189220647578411
0.07055215118737508
0.02227837485704273
0.4285298491465133
0.16912014154220797
0.10950265816318032
0.33229149516288575
0.2528699553853006
0.09576020432970368
0.5691337330645494
0.09135473110180606
0.549610544807874
0.08979494666689211
0.08520628082940762
0.12956484998667314
0.49507547492057424
0.4094885229065088
0.2911704909949661
0.21604133090325878
0.23508226404185972
0.16055651613922772
0.22130695053779068
0.03030220289733862
0.1039390243850408
0.33433025560598895
0.3673759801579531
0.05433223895011006
0.31622969522617206
0.006614597690070194
0.37329778779191874
0.026665047904481095
0.5017070811401536
0.3400036593086896
0.3565997911485052
0.11171023751767752
0.1924984367504967
0.4759645704980728
0.4676511592730005
0.5220866134013944
0.04223660907575058
0.02174379515110874
0.009388681882857509
0.09872456542196194
0.45454700226442607
0.028772687770985163
0.5686400153423694
0.052949834933357136
0.2946258187683703
0.08583877944473789
0.4005194652531559
0.12420775047573655
0.30986451351646366
0.5857656933761902
0.02568240703075072
0.07416937204511984
0.6152678266533351
0.2594135915455644
0.042554692959321246
0.5227503798438574
0.40700670234322195
0.2817697865903645
0.026961564833214827
0.3304787360221601
0.4785826791777642
0.33956156519104713
0.252141940620689
0.28132908141645535
0.4769970037759814
0.28949186407367217
0.16309550733930755
0.5573329019806421
0.24534263162556105
0.3657887932278508
0.5021708911936168
0.2949102457319233
0.33264383720588214
0.2223211847604133
0.27009056118761093
0.22660606661550953
0.10603874704236337
0.2933485561474178
0.2851607977267858
0.10171386538784084
0.12624452433051994
0.05039191078357499
0.5415046702499021
0.05718240617009054
0.08841496658694638
0.4503438219938155
0.5439545136015822
0.5861092531684905
0.5150860754245518
0.48314319545735057
0.037224367098254954
0.4828463482109294
0.1956277137918829
0.017260778694805648
0.2838187322020923
0.011713200294099231
0.26605783954399204
0.4550159568615218
0.15482063124812767
0.49460038199931233
0.39391092409742506
0.34549636944784906
0.26160242414533885
0.2002288471934913
0.09577012961951567
0.3100051905877849
0.0941406130604685
0.05068504494900868
0.4421120710097115
0.12335338443401057
0.41909155361367906
0.17740227294861474
0.053731535027773114
0.49291887560965686
0.26788896464860473
0.4327192020714761
0.4008018988565187
0.002609194792663526
0.03281919763046803
0.004038913252043749
0.2024123050072827
0.3483972803420597
0.24038541219095017
0.23363184511308305
0.15634873189544912
0.38057523752575184
0.2806336363612557
0.13476279659942034
0.0699466401116505
0.16924797558190435
0.5839627177314985
0.2108285241390709
0.17838479403619845
0.01023520317315304
0.6098317430756651
0.46560120405913774
0.4395365470017954
0.30004956873119976
0.084695223635923
0.02659108119525104
0.4302087292855481
0.1637815990844515
0.5215292871054077
0.4787587049108863
0.02574625201058474
0.06522613796758488
0.05233714431985334
0.4579597044640582
0.011533059042834458
0.2924516052770248
0.005478700079496073
0.27160769333298673
0.505211806090439
0.11418336623086618
0.13680757042195216
0.1666422240471439
0.11640932732394776
0.4471575422914225
0.22663168891866037
0.022307887631781858
0.1496573905543291
0.3211029187107702
0.04378250223404231
0.0828702083938925
0.047665744173914296
0.2885819851194688
0.5551105107276261
0.025603619499644497
0.04466948536826016
0.0014900733872654352
0.275474465567345
0.13497464315666302
0.3390548112328317
0.01216170842737574
0.36991817383372116
0.6314366026304571
0.24406102911502178
0.5621250735321651
0.1183832405169604
0.18479092817918683
0.3119636009274478
0.19400990621751468
0.10834289069279364
0.24900083660788824
0.1682088885063778
0.21936328644019382
0.003414909827078388
0.1251048893155898
0.43455377505363835
0.2543900857455856
0.3618315376199326
0.31940281789186165
0.06462253997319743
0.503929435956291
0.011179669826227477
0.5147286521158106
0.502020963873939
0.47082634424200875
0.12522809290443795
0.18184845731807628
0.16742600218790413
0.3376490212612718
0.4524988636326931
0.25969060478461675
0.15983837188101777
0.5659582749408066
0.5107447893956482
0.10624487707214719
0.38921764914828266
0.13411437244614155
0.5043982920872457
0.14368813335997754
0.5384179875962788
0.01370473110012324
0.6597818570148251
0.17345026745916253
0.588361078612955
0.28454991078368796
0.32792497626815026
0.029468994554715487
0.1317030412424661
0.4148529389804437
0.40488387575508844
0.34296046016121007
0.15005815265519662
0.4629954207650047
0.023190526229527646
0.3162807701948632
0.12069987182931444
0.11060182670522324
0.0846510171404643
0.2561539963485357
0.1465844433202723
0.06573635515744233
0.5331709796895379
0.3447159921277619
0.2696733866722829
0.2201877257916126
0.20212741863591105
0.05604592301059683
0.03193180194338733
0.10982453134641927
0.2333539997041042
0.020086156835844693
0.45221161948482325
0.03991240282835882
0.12836856794731746
0.37569511812477085
0.0337919983074476
0.07842072828720853
0.614571566116031
0.3489017676058985
0.47297116845560166
0.3783921360266819
0.23576668307097876
0.18448993350312715
0.571678724376216
0.5017530292534547
0.104382098280958
0.21696353879245847
0.07262859493348081
0.007980686663689122
0.21904487675654558
0.2320471056987618
0.29409786371437074
0.528686927419695
0.06839113142449628
0.08392368731074876
0.37207072414000053
0.011925073161971833
0.023265246605072943
0.018038519656172588
0.2793113857815262
0.18031019525349073
0.09870569819697811
0.05805812896023252
0.5002298783749625
0.0287129358945164
0.4886777309734508
0.1644987004565336
0.28414769636277015
0.0021323278145078985
0.005480812802158602
0.23617273055114996
0.3485580468877169
0.5500602636585815
0.041762541006852415
0.42648944392865573
0.30379800943841917
0.133974524409697
0.1110071054270733
0.05811042129154041
0.16195627456998118
0.0336525409844544
0.07650851562311961
0.4969056174675625
0.15219302075729976
0.32982469184519014
0.36928869989421437
0.5037074527487819
0.3400354154711946
0.4867940737330084
0.07845604263694178
0.32708546579475717
0.0006070076098008265
0.34775649475437337
0.03316569755107735
0.23408869393476914
0.31524289194752736
0.05643857672431201
0.10229153457147201
0.05841129833614624
0.37440700510589886
0.2698179791764834
0.36326239280133454
0.0857718932934839
0.05618841288678101

==> anc/HaarRFC_U1_L4p0.19.dat <==
0.16007295173851782
0.3834453806870641
0.046921502554008
0.49598110025077247
0.3804766875472784
0.39879966961457913
0.06297111568534433
0.43413791984528716
0.20782079416019658
0.1715494203485351
0.007559152535449556
0.018366941215990345
0.08305967649863383
0.08948484481856518
0.26114883113868803
0.5643183865471936
0.06844834066896956
0.5832070872639897
0.2655940163680683
0.16308759583101065
0.39519764460419976
0.5817693557022762
0.4726010642790923
0.16559688264966912
0.47797337179613597
0.4358163484389921
0.017197736186911394
0.2398508909785306
0.6268099601748557
0.24720572502089944
0.019443490100014425
0.13997467668306163
0.1373070696193946
0.080028039075582
0.2527964592993409
0.04157265829330939
0.1854716865361105
0.30095128164081786
0.18785789889683374
0.21371886932638312
0.6518687456538496
0.2515962654846683
0.041728358680756215
0.41631419680046033
0.4925260811183344
0.12239894839516965
0.1819523529079132
0.14668865102535403
0.4554623703155243
0.5206410869509444
0.023575117777621744
0.31741337260519636
0.019346744564996427
0.019863578231796984
0.16628049732690003
0.09226160340042952
0.03234447360116003
0.3874152070168703
0.33231840858992734
0.4984599134516862
0.1834678523556342
0.3010175517358799
0.1925321063920606
0.04764529741569437
0.0005871807889345415
0.4723398553899984
0.4973348753424681
0.20165025400882314
0.20365583971734313
0.24249405485481904
0.40350211212081233
0.5848918935953696
0.4909954334608093
0.5113053721268946
0.165623604460512
0.5440064183908606
0.15282427015241845
0.7098099461741236
0.10029941529438754
0.2314265210610233
0.19072652576180033
0.5322829627339134
0.3112767812883293
0.4593987052585251
0.08758413169193982
0.041513114697116674
0.06889752798119979
0.2082896403187123
0.5800223075173665
0.5062468297768864
0.3187467404866058
0.3502083385525226
0.561699430205573
0.5747766826619428
0.5535419322441656
0.1488788331357664
0.2661937638582835
0.0656783194971374
0.06962151344172278
0.07260773991137236
0.14874714367385927
0.0028210834996464118
0.24493731979472874
0.5773088099524541
0.06435014284022439
0.12365481163878109
0.2815243197395448
0.10593486565313788
0.47958528359471764
0.1436698662819621
0.4232454798817593
0.3280349717667877
0.1008145874922835
0.1532966816087028
0.2496303573133727
0.11279147942004236
0.5840767711174126
0.3073232266818714
0.2886858848111689
0.2425307664975622
0.16801718052365552
0.04953753151049613
0.35205623036585204
0.16403042970379783
0.12599879245705903
0.5499436649964469
0.11215820884744371
0.035385488336145486
0.09477586059461435
0.06331689553622148
0.35468310958899096
0.13255741699492535
0.20010325662420772
0.16546708054339385
0.09414769022164693
0.05016945782747804
0.3770018292148277
0.19095152920277497
0.31675677749201253
0.3618740692664955
0.2549667335905091
0.2662691422680877
0.13692523366738216
0.14703939794983628
0.5555487310153273
0.5821712365024688
0.1304199315629142
0.21087060782923478
0.27674417476646096
0.3686623083395329
0.220840786150682
0.45926615980073315
0.010406365543459618
0.16667347088774861
0.5246142782316918
0.011323867524879764
0.44970970831894497
0.14258342790816528
0.049725819378703004
0.30255495937762317
0.013110829188637142
0.2116536121590401
0.2941496112372661
0.29108075039294334
0.17638836977304959
0.03787645315698096
0.40902415562675964
0.18382513399418932
0.06206009854649621
0.02870973644950462
0.26401877092274245
0.5501167118014407
0.2516017919793912
0.593357369514268
0.04024341343387572
0.641414218921469
0.4149919679112212
0.08852479156656752
0.3279007811491768
0.23972398871908326
0.07929405669177207
0.233546080431265
0.0010585095837191798
0.0734189837340061
0.08562945229119337
0.16605670558035052
0.11710889068143933
0.1509752949298091
0.11837197391740177
0.28873261372412723
0.5402582176726077
0.25121697949998106
0.1798040058583878
0.5242081628047918
0.05332786285137424
0.0792444382521921
0.008975688150433475
0.4088904361304938
0.3891612391078082
0.10940529731174188
0.022301484401983485
0.2748680594729299
0.3409062412571553
0.020512261488262688
0.4560354332316659
0.33609659848786105
0.12124675249086102
0.11470822572916427
0.1959904221719302
0.3143936125031047
0.30596111661291664
0.05785057102190202
0.36109100898394597
0.5311845794777411
0.444664571516819
0.5899066898747605
0.6305691810924459
0.16669343858071525
0.24616573962518207
0.2859917289364738
0.3442109951606347
0.6147906912504013
0.5222304539907026
0.5233104871869972
0.1306781056056696
0.21030190075558328
0.1539626858680008
0.6482588705853656
0.445398993944526
0.18445792180685908
0.18188490433479668
0.22206573456851258
0.15893359833822182
0.40036938651566073
0.3625118813331487
0.3406850187565525
0.4633828566356623
0.15589889320394715
0.0530944082872597
0.393978694886941
0.18206102576849997
0.2613955357854501
0.17998802781329135
0.05606162222471108
0.49791889917638155
0.23397477567064998
0.39963590180625636
0.06653532177870707
0.13967067450834808
0.6421708723735566
0.17038614532906318
0.11373666904254011
0.544507182717607
0.13064217637418746
0.2675852439701732
0.08965065371893205
0.22000096049730256
0.02623352102692355
0.07084439854018483
0.24443574002137036
0.5259652157219976
0.24061952310866572
0.25932737057865796
0.04972125819125102
0.0399053800338554
0.1506749457657695
0.16712125693060811
0.3158175661775562
0.1879728930386796
0.5830737129337247
0.05122315482790384
0.17537456939062365
0.06790239327844962
0.3093507542598363
0.41994415751931424
0.10276492527203387
0.27802449727943135
0.39346060184612397
0.02613152660123263
0.16131849845520152
0.03373881971985116
0.32656348978859145
0.5461495053014551
0.14203891062465981
0.31793973633706296
0.07067655172761324
0.6504071821946087
0.30650753839559386
0.6154608553086988
0.18268992716414933
0.3963158083628886
0.3663306146890535
0.1304842505388552
0.5354720312602176
0.3336767212874311
0.0009640160523246364
0.23754418075451567
0.20096396865049976
0.2078627014405576
0.5166103600860693
0.5618478790765928
0.24275109181691504
0.5020423057613226
0.4497805309190431
0.20342039499141096
0.4885104577439736
0.30748966962027746
0.1923348714828034
0.657099665148804
0.16800691498482895
0.5343943175020353
0.10500602443246333
0.03451315827931788
0.12663831104756537
0.21838244905728935
0.11569535438588484
0.5244413374693195
0.09949066255688431
0.017264860685062756
0.48374123483986503
0.41883803326288127
0.5386408530125117
0.3121507008431876
0.5597753783476723
0.30814191633045107
0.014382378810150904
0.26215681631903365
0.2127387601770687
0.5636312487587121
0.05320847117707688
0.2970477340756023
0.21962902596514772
0.20161935275904608
0.4479756652551454
0.23194087659289658
0.34797393005628546
0.3021862632389278
0.21576157296296425
0.2877371924135965
0.20506293899378483
0.3305039980057076
0.3516204196417976
0.4832237604383483
0.6807308996994751
0.5157374215834906
0.45043288838862444
0.3968494155863895
0.5856978143690403
0.24164429150275926
0.4174971813741961
0.026797971466888088
0.07409575901229645
0.029310542413152934
0.05934793906141377
0.3125856659967936
0.05666388384667672
0.005705696588603507
0.5864885815066327
0.22309769514676234
0.4555916733778139
0.3092123864128533
0.09520693587149476
0.016469350946141076
0.029382306213770342
0.5141841668868705
0.16096651299618844
0.32867401183087125
0.23397814647562173
0.0033155352312489858
0.5043146727618811
0.2901707607652386
0.28294881696163826
0.3255095428952888
0.2515099661215815
0.13960738809533785
0.22048897576616258
0.02866670958570507
0.22781330938921593
0.023063835756437525
0.053489498421961795
0.052795956993453096
0.05957180295619765
0.18436441204417442
0.6634118506697648
0.07880423623962646
0.25277791530784366
0.08388650374333388
0.3712935976552086
0.024851719936074285
0.07202215000370801
0.2145693171785052
0.07089864241890916
0.1050187225586288
0.607783764985318
0.3952772265238289
0.0039321308567287685
0.4516306847134058
0.3674429627379957
0.5052353141270071
0.12161416479327643
0.25574165538295734
0.04065233787443166
0.28924569956711843
0.6587614311539614
0.07592487567993282
0.6149090647375145
0.4944742408581819
0.47896423238275876
0.09319189822544308
0.11869274942219399
0.28961990434253343
0.05867199988741523
0.1125720287131873
0.5204623977284523
0.5730583475830442
0.4147050876351612
0.05690211745477176
0.6388813274898875
0.34570573606501614
0.06446532474540896
0.006222914325066831
0.13207996447791737
0.18408736134732162
0.01814355243881608
0.03571167835192042
0.24299515907078995
0.05115295201113445
0.43828013100971225
0.3386013568436276
0.23215020941922193
0.746398240941454
0.10458290213968745
0.06538621564376094
0.2652632093304561
0.02588225637759456
0.12855027522378018
0.3156372056608252
0.08051371572441189
0.16630255771483246
0.10655486675369769
0.3085077945712883
0.3102391353898121
0.5368824823752776
0.0430932096798179
0.16102969365486663
0.31129854590386014
0.5505955881132434
0.1479054128005343
0.07058912506482806
0.1665964463376004
0.03983669620822894
0.44341222013916304
0.17421876602243497
0.08895930720496645
0.030919351854311123
0.6611529347824211
0.13517085310135443
0.35495161262453523
0.14299671418775495
0.36271618492699953
0.06783960931302167
0.16978150660029728
0.28428429383083503
0.3059411479874257
0.4313283305797253
0.23340796132551236
0.018171977488088808
0.3515013529922408
0.2344928649902127
0.01004267479701918
0.47145425095960003
0.24623530054704948
0.5896589166123013
0.134441572391506
0.6136715628670808
0.23934749976500372
0.10868405827999916
0.6227955779463302
0.513173906087081
0.04340056277675034
0.05145121191608789
0.36411127856130526
0.28432128489446135
0.30990728122031713
0.3010480618124262
0.3215227052713352
0.17459964258723326
0.058883613795047265
0.48232942615881574
0.056904896819415116
0.05357427423453447
0.4209337641719219
0.2926837798981332
0.24311780957886364
0.04799306707662302
0.20398714885518274
0.1497823498386003
0.5231411845765243
0.24064112318203926
0.6515372103328975
0.1028747539053419
0.003258012288139878
0.5983899483533279
0.08710175974380037
0.5249331647470709
0.006271578548366975
0.1709662372727357
0.10924601196158072
0.22170428672335996
0.05872712197914143
0.0472990787079751
0.045161388096808065
0.6675563193560083
0.01917810858488561
0.4901467391560716
0.32791671750931056
0.04644046541884206
0.2968914627043398
0.42277171620485443
0.1000999490610821
0.056672849185850645
0.01012645458820903
0.6428495777291983
0.19290042034384142
0.3594997994917071
0.5345829949303571
0.09634139594086721
0.5238448070968477
0.6377026744592709
0.39010855858704363
0.05423282525857032
0.3075434480778682
0.3364205627677131
0.36454178193235043
0.0665615635475592
0.05019046036459751
0.013750993474845926
0.42474635729785104
0.4848270047567324
0.3199873319956139
0.07535825340043045
0.5462152485129722
0.42292364470740385
0.24759146732204254
0.46035957549759543
0.04014802980826403
0.036114776829631955
0.01963872579170455
0.0031036424807547353
0.24046191662507588
0.5056875856734716
0.005850848067431738
0.1557914097149601
0.5654727332427715
0.2954289281614465
0.3435421438114276
0.2924200177173766
0.061881158406691936
0.15406996800616657
0.2010723479654915
0.24098209566579595
0.23870302598250445
0.42943133541206435
0.3661018194263741
0.38748846250344887
0.03713844914828459
0.1195181758039824
0.4724475171082229
0.5226215371997545
0.04146926298741441
0.4206232744316781
0.18271950330023903
0.45568102551053236
0.31034249122334834
0.5111474104597487
0.00088215921631967
0.4320888326676496
0.25834233479807783
0.2586405760195992
0.121986331975919
0.6645929359492992
0.15645136152078265
0.6584343188989553
0.42757743394390535
0.10752548465925782
0.4946611709489115
0.022794284540552597
0.5324210055642582
0.010983411692679818
0.3199590530852547
0.030743002939751463
0.6137552958211772
0.16543001132511753
0.2049863857704649
0.36634121999602837
0.23289558132275348
0.1923674546745893
0.02750391101945016
0.4571321814000646
0.11400663015049892
0.16746116904668212
0.3128217739229356
0.20695232239617287
0.031707683533331546
0.4829119285251441
0.11850569583804685
0.02046832787731023
0.18702198997923705
0.37062914219258963
0.6533084004521468
0.10133542323287101
0.36416420385118003
0.013979907854395787
0.4161159947344765
0.04607038946262968
0.1277743793846415
0.10525378272213011
0.5143056195712858
0.4974950796014728
0.49738254608011395
0.26848986777475414
0.5253712565022998
0.15216377117300997
0.23953728942893432
0.42868348571102394
0.3059305961462007
0.42080092551292614
0.22386844230623973
0.339849791903838
0.059455485752959766
0.4751957659142105
0.4827531109952631
0.2170861121656896
0.4416979147794544
0.23877745895761227
0.5449192437404429
0.06857943396627361
0.16039381028482746
0.15680636204000487
0.26500627916308583
0.3023718028337407
0.18016338576150123
0.2943374078730404
0.6442556100880494
0.06015108502389891
0.1746005232303393
0.06608000589809634
0.005559856122137944
0.42936461974993323
0.07846753986895177
0.26645033949868024
0.16574069041576148
0.44280046376232624
0.57176376108394
0.21021945595885275
0.1056767690664123
0.19031995024046938
0.3552124928877266
0.39149360849125414
0.27287315001298684
0.114735587442574
0.5935228367074772
0.5604472450096499
0.06397683664372432
0.4045679317724532
0.16623520378239295
0.610776338741874
0.06759308982977236
0.18041299816786432
0.2654892212575916
0.25518293960452165
0.36441251574404876
0.1049207184678516
0.24420022460890392
0.47516384102144105
0.052206186707865025
0.05646279274450795
0.38760691762845434
0.0382577383832274
0.08061644387997202
0.12461476966916138
0.03169419380882255
0.5667441793802935
0.09939504718272826
0.17538485458669506
0.22206896814333577
0.014508722476866937
0.4618838008516665
0.30040644793436394
0.47690475725820447
0.2559057547966992
0.06947673816926625
0.12956124231086613
0.38196148949434344
0.053184112679196996
0.2701994680610025
0.08034600804264556
0.17578232413289677
0.4315233428833461
0.5654114243322683
0.10141042834370693
0.2510296635918614
0.2342095599082579
0.10982686663546269
0.4670285455956259
0.4417208023184314
0.06019384212615016
0.01411588583297377
0.34196460578442966
0.0779443130466565
0.4943990429132755
0.18607407616841218
0.2745714801459131
0.3206234091946293
0.08724464788032292
0.46590301309151516
0.1286091838147159
0.438216061948626
0.17578538262599933
0.36194034790088847
0.2177358284617654
0.05088999941180464
0.33954661252206414
0.2680124892860613
0.6938959558620565
0.0240420171228185
0.11592135598063742
0.31752768101739026
0.025517017395480755
0.49726769321873593
0.11479553138835907
0.10196886835233945
0.3788356771212009
0.2551669891944074
0.01888514645160622
0.03631443642184786
0.5192808340070532
0.5557380243091364
0.3660227609030777
0.34252556072190676
0.2605292902860724
0.11503806485231761
0.5102022868709201
0.019531156927723003
0.3544773406269112
0.029569301277563863
0.16199326576358214
0.22493534783072947
0.07250057198130824
0.3704547228703241
0.13841550854995066
0.19945535023984948
0.539363463870535
0.4022398606437809
0.3123273621536612
0.22037333436938086
0.35184663115218434
0.6459389768809602
0.1364107258618771
0.45038545177710765
0.6473934122514049
0.09597509230772873
0.4780216880794963
0.25462272714867973
0.13208621199862033
0.18922582937090224
0.24140476070851738
0.4902144590854409
0.26294613633288855
0.17416608934765324
0.5573762211756064
0.03265696874061927
0.043502150857716096
0.6157020045050805
0.26260284442050774
0.11890464535736692
0.34169413325917736
0.008419507235661632
0.5562469717195536
0.601432554151658
0.19785441197269873
0.5283623680259142
0.35059544866337783
0.03605565818872726
0.2095721643578889
0.364634341126758
0.024226711637378582
0.5974174402850122
0.5243356077756436
0.20979370492154045
0.5470304218437513
0.20987266116906114
0.2198782291742403
0.387067415207662
0.2186828015886166
0.024185271627402468
0.1713934599794029
0.09497600666825975
0.39512598411010885
0.4694092272522803
0.17595829117681158
0.5993034178075072
0.0002666408299794954
0.23140562067662918
0.5277199720584128
0.1472528831534055
0.6518611714853627
0.03487748239415989
0.4122198985042619
0.4565994955951071
0.022605616194883372
0.168675822771182
0.23736187277945
0.1625524288745201
0.17714452203910555
0.40105230130448827
0.4130229210571462
0.09579746618185048
0.2444269642074489
0.25214000971602346
0.23021476932702784
0.6250482202756596
0.27492618145179454
0.09043387965641313
0.36892007366715884
0.2719621352936009
0.3958212574998971
0.208386259509676
0.5500755259117159
0.2548484918942827
0.3020638354902678
0.14484992718849135
0.07521164473211449
0.4121828745171485
0.08734370668037182
0.28607663990797655
0.03495125691433452
0.21009180807196806
0.247515167381018
0.010440790639246177
0.034306515997809
0.06521262422689614
0.2891398039786803
0.24675732591839739
0.1723077933835619
0.2310171001563333
0.1063966565683834
0.046265420846443056
0.04056075636513359
0.00670829014285441
0.47343012672177615
0.036515058538562704
0.24036756351377017
0.02518961706825016
0.04887433452076177
0.6509904560511167
0.11289614471215809
0.25224159902799037
0.34542947176349675
0.29371280659153237
0.3511442732340229
0.18804189374361044
0.2097118897161718
0.1107961341125972
0.30679297520779286
0.20343329508869132
0.03553787102940702
0.3003335783279269
0.16596175274032224
0.013606186792285056
0.23836853931369917
0.36713294823093023
0.4409082211424859
0.09099216848408559
0.34304221157999804
0.06528141916060928
0.0354635518606862
0.34515556352820814
0.0033528783747858626
0.48804715434961315
0.07709170094721365
0.2903244855019998
0.006806500701985886
0.03772645420680757
0.02279808747634349
0.023491965348216
0.24925049622599055
0.052790015266388206
0.15544758469710523
0.0005777097129258041
0.03572706324966326
0.08459194676578202
0.13808163211828314
0.11518065740465573
0.2343153159271584
0.09551674082899214
0.20391921616778044
0.4744895628828745
0.5005297677362363
0.004961965853376152
0.15351677176222883
0.13138888431268428
0.2892871203994457
0.42052765327097696
0.13929718756748752
0.5567333204438004
0.4109270233405866
0.05852414441848677
0.3717868985285452
0.5745262445492605
0.45217426651724474
0.39948308053558246
0.56534614480732
0.16755391171461054
0.21045516651757581
0.7220656858365044
0.04110524700377313
0.054622244101221795
0.27421051954548914
0.5039388452598613
0.4016156542708946
0.596244218972357
0.2944646400604638
0.14650176085544844
0.03867547103578055
0.5708485941662231
0.0024471521189726093
0.14117941416995392
0.10448187924302677
0.012182191811348228
0.3529937829552614
0.1202987670715519
0.1917130555901317
0.011776331845362266
0.23938634549365728
0.039671770302940605
0.14763428507034626
0.27829132490880726
0.15383168679708725
0.10936295795088635
0.008127496721188237
0.5692272001042001
0.5472499558873374
0.3385373071738046
0.4240659602608124
0.11840974553577376
0.5185868111870853
0.0751895859319091
0.5097364368623565
0.5069205078484752
0.10357896028019252
0.08214216418540625
0.043944273677098245
0.16824094342858764
0.4283309630126601
0.3386669917465181
0.04135332698992702
0.3527846486388713
0.04474169726976956
0.09644875930434472
0.3195920839338463
0.006868480515375738
0.6050368792267604
0.2109218693976533
0.6157523667997956
0.11360533298640324
0.0014031030696743476
0.0409374104860036
0.006195803275834976
0.0456140211072703
0.1256434577598143
0.02400785059555612
0.08064295470517861
0.5210654461520922
0.016187816555136566
0.5882756449464108
0.08584899597876107
0.2180004091145922
0.0253280725732794
0.13995221225309293
0.1929510391288738
0.5368935262778756
0.027424418415828204
0.33397326183600173
0.3557811428046994
0.3565083026129367
0.07405468280452747
0.200745801267425
0.08981024710778208
0.010597653217831555
0.05045208867528827
0.13763074301559958
0.6158787703239758
0.20022646367733252
0.3324295852979069
0.13218171885544225
0.6106470452609912
0.5774694210117832
0.5426524506704519
0.38615039330493006
0.16511220331814064
0.03162650862391437
0.10399303782138444
0.5622092772130796
0.2634295981269444
0.014812710371624316
0.5065753292055222
0.1830857475401945
0.06557568014699908
0.16019487225117224
0.05472103852810199
0.09482889588262594
0.004301177294586697
0.06275448973365334
0.4282745851763368
0.0372155753881183
0.23524678701607601
0.4807207857097991
0.029008540653372283
0.1523383073384251
0.13877236330155376
0.09463954534842141
0.09822332599059859
0.19621684959091107
0.30941490815941475
0.14469135394038496
0.3987086456602231
0.5419009541314977
0.34632410754909027
0.38513895633520995
0.11157262465298358
0.025246164681337207
0.20538948145392114
0.6179187943402277
0.12496481573455652
0.33430622345569877
0.21910170861199615
0.18071963564761748
0.4184111540126766
0.055033715865946395
0.1520628721536518
0.06676194173519787
0.0547785340456101
0.25380733705632985
0.038042895760111245
0.14867417063448052
0.28049009366068206
0.4493468259876276
0.5189154842826147
0.010391601798855595
0.5832480902470619
0.43776813717348045
0.16405045414887467
0.590320143309819
0.1675924199044467
0.26578417637892604
0.171388324162232
0.004475679109754969
0.28924771445444025
0.14524531597602164
0.21020625223243852
0.5362747368210881
0.40339813239092737
0.0422410198899697
0.35633383634705335
0.5253180927473435
0.1306475270737246
0.19406784494033838
0.11933925784829529
0.27074564821424574
0.1887901972457217
0.15867549143299226
0.2544819569846995
0.17956818843392078
0.2422449357337122
0.18272401768506485
0.37137828509084503
0.12246194214210786
0.33065184878169757
0.6474263935302612
0.5092794971746901
0.19567453421796532
0.02805468897357414
0.2148770442838757
0.5204344684824845
0.052270889041426336
0.18113639569769222
0.06012825228393598
0.18624409659910865
0.3524349527382633
0.24148447845013682
0.3104193990958867
0.2935077490663206
0.12068410220381928
0.6591067477497765
0.09967529902676481
0.5103598225623456
0.008730048634471452
0.17446780137400983
0.33076862039875354
0.14554143181440887
0.27670981003909173
0.296446252861119
0.4855947461950305
0.11120804785294786
0.09046392903285852
0.33400175664336385
0.513820404877912
0.014491550382054644
0.5693488095113052
0.011791999844465563
0.09333422444721791
0.21615169429543965
0.1732878106992455
0.3625349312060001
0.49953852633144075
0.05230434037588358
0.11558501477182317
0.05867601594432321
0.3054843971947
0.07859707485256454
0.2560822202782863
0.2167819012295777
0.1208412280219147
0.07831689379408496
0.1058431056358049
0.24589544194839466
0.04413331649752235
0.534022030177561
0.05307222677529193
0.3069567984024353
0.21932699350695808
0.12674356964274924
0.275337025411189
0.27896360323386127
0.046731250021890644
0.2231945311117114
0.16619685418051852
0.04120141773699062
0.49131626730960654
0.06400674290828298
0.17019987114756815
0.013058877027855796
0.09560898688671167
0.3377647899308573
0.10839058466642539
0.05144281056844498
0.11125935718619982
0.02553573638820241
0.6526537671070417
0.23609099805869418
0.06454475674446467
0.24270704044148275
0.22447323690534154
0.26126397084077996
0.21009341486752528
0.1449369562332851
0.09258541829858467
0.4973856327843208
0.01435549613347234
0.4517209704960467
0.07135938813258999
0.11944275118792375
0.563104634316975
0.3594362923610584
0.0032990149582688712
0.010731904859210236
0.061626807317683364
0.029161163305168155
0.027489671895836693
0.6341630126694351
0.06196162479783838
0.1536968591577328
0.5676078694826729
0.2375474396795945
0.0385839474792985
0.07189318585567392
0.4984512687795878
0.02484528239020784
0.4411623363732872
0.27900511571319575
0.17844729771271078
0.08211353348554576
0.2321662214646749
0.10114925410584183
0.19329258168146865
0.16252709451696284
0.14758092835459438
0.03399080191387791
0.3660063508767378
0.1801829144155956
0.1407292380168354
0.2713648918359645
0.44731149757883976
0.22267968759058512
0.15393137115189046
0.1221868827018245
0.10708983520604715
0.113797425244872
0.009211368297499068
0.06826100327212159
0.12140767216198108
0.5771051345037639
0.336071322123637
0.04077606432937269
0.1841505094091921
0.30515812694404143
0.3121253920478942
0.4165174231388494
0.0114066767684839
0.03726038991022652
0.5461326138336858
0.6316542456056273
0.08900870170555038
0.5267499359500427
0.6969267182237516
0.10403142966810333
0.1197246566806116
0.354771970984493
0.1651758801737705
0.0012261327674801226
0.13947612475511662
0.05241833968361275
0.42236890948300115
0.2712860943659193
0.01549639703514003
0.15508892255631657
0.06402438542515042
0.557265701455374
0.2360926028321183
0.3152068618197491
0.35658122251371854
0.012741662613394175
0.2222700671310574
0.4305151687414171
0.4437720969821722
0.06707916160109115
0.4418057483169832
0.45581786734696295
0.34392262422594366
0.5557276106128703
0.4229722873667118
0.07561797452533463
0.16114773181778952
0.16568793064513831
0.28327333828372653
0.040649086435586367
0.22579954474186045
0.10525396820368677
0.09495149161698814
0.070043138177191
0.011998219908471231
0.08239144601153454
0.06698055476116242
0.09888353546877374
0.39985258166810994
0.3290653339266709
0.03209344143783767
0.14739813497080148
0.1911482005032885
0.11501292440548404
0.3817289681642646
0.0005110430819351193
0.2705973898851224
0.11806702423293162
0.04376201332434416
0.3845176916330255
0.30625584580647114
0.15352145711604023
0.05577207174760761
0.56487655723856
0.04075406018441504
0.017672860002473822
0.0028819327638402465
0.5416735196362199
0.31274848009271455
0.06904900788321745
0.10535631914173987
0.27503738849635817
0.026362824496647702
0.2830148260322183
0.061693551683811895
0.042900960017860576
0.13835761642236905
0.3242034847114811
0.23883413392272623
0.037461650303681315
0.2567172754985335
0.06408634452910346
0.45976381568728475
0.02916878727507278
0.3736779210934605
0.1868315671737237
0.44725360170382067
0.06293896569064762
0.07050719601223722
0.29188200944894976
0.4116953564564005
0.09257351825288132
0.04872994101179302
0.5863655070010128
0.6702171248388316
0.3596873867439662
0.5984163862958914
0.5037766292019836
0.1272567142551667
0.21647172402723447
0.005249805727896192
0.10750256184323399
0.42469918591920225
0.3116867673820103
0.15773862825537216
0.0004367383768098661
0.04394951545019401
0.5463783553368882
0.014444174688473078
0.05455526067800058
0.45803213169220935
0.013482058935942636
0.026170780579463555
0.02895183515252167
0.38365596399740726
0.1407623369411503
0.43040150854298503
0.3456456199064188
0.12155143348610845
0.004606310376823248
0.07597412325797999
0.433582333843295
0.3480617159610086
0.04783855740566081
0.5509991335405678
0.12423306617563312
0.1925665764820608
0.015663281939571685
0.5010590634180399
0.23320240547505733
0.5186506020228852
0.08201977023291143
0.38652625902527626
0.18072930729201092
0.3002821379857768
0.3723770004235589
0.20288643390752018
0.2299102322130555
0.4217313413994417
0.0005646272112085013
0.16122429553722237
0.5292386751385445
0.16230711519113591
0.12837938743371433
0.2625916852852102
0.30000155721405375
0.05510027028846084
0.05465745782628284
0.26344309478773525
0.2045679757525524
0.15828250703235727
0.036577411708171886
0.18329329771277342
0.10278081949165323
0.20594606308446498
0.3640000188795195
0.6087681624835536
0.19442394770637114
0.704119859830703
0.34521841700906436
0.4466594045123255
0.5821922216773883
0.26503324070591255
0.12253203734383834
0.21909728346410914
0.26316404260378773
0.295070540136328
0.4701454885341922
0.2385873432845026
0.12384778581633872
0.18914124711509847
0.21276339091233207
0.4818757662975738
0.11783142834976729
0.052410732651793496
0.0865756662450077
0.013075584531217037
0.2940593442704636
0.4152192333160008
0.22508030995464667
0.5420085952299684
0.2545124414037256
0.3300247327876713
0.21226164674816822
0.1094573854555482
0.46592892599061786
0.2723388103062564
0.2653341624868781
0.19168811572225086
0.08768799100218312
0.10094213305470288
0.15779699198450822
0.535241411792461
0.2991523377949195
0.49157403130828
0.031901846985132924
0.032517010712668194
0.20529965022744445
0.37496531852284387
0.014851737315714247
0.2759080640835783
0.4287318646226577
0.0969162232051072
0.47441025337060627
0.3619365847129967
0.27250963766093095
0.48930983978719406
0.5673215486133891
0.35039649944015155
0.5847890645382823
0.03529904677363867
0.14988666696935135
0.39714534061665346
0.17143948255823482
0.18107278356164277
0.10764653057299081
0.03888725786869777
0.06072158033819233
0.15310359286763472
0.18288269420195574
0.6859334922288571
0.06993957847164362
0.07199472510131776
0.6289265066288223
0.2971842808345421
0.06434937192093271
0.27613163030288296
0.0021159700776650337
0.45412621280805127
0.3874441533799259
0.29075748395794043
0.5165385092100192
0.16720268330811433
0.14814813326588344
0.4971318925244838
0.15939513823308693
0.27380095908561386
0.14339207759263375
0.1257251597689284
0.12167854039669812
0.3373898748103475
0.045347546598477236
0.002811484583961545
0.1748811398328588
0.07243695083091141
0.34164981855007515
0.03568187198450557
0.18135050673420816
0.4355347503084402
0.16477513931178944
0.07552051945630003
0.6566675813381551
0.26669990025745344
0.6609456568961484
0.04134227036485547
0.2852269630387282
0.13625878881667347
0.6087121554812435
0.009433615937510772
0.42403403697199465
0.18154387702526353
0.20607298200308277
0.1446449093410774
0.05260049332329307
0.009463631438737737
0.10986831787430151
0.028339512204889977
0.08043956239417197
0.020836578069600643
0.05793106007378118
0.1197840976289364
0.2085762766709226
0.30028475109362285
0.08504253074429473
0.3551810732678615
0.5699565227266392
0.33831101277131537
0.03507628624213227
0.03265737544487657
0.015158446754915417
0.08441009106655806
0.07881939351951686
0.5728963240596384
0.3125732100308402
0.2373118509696694
0.31646790517532164
0.01736508381788834
0.18428131314481092
0.13568165951623043
0.1404324459341319
0.26010582303530855
0.5704235856466197
0.18395115896297212
0.16569169314027604
0.11124375597460895
0.06363937038563829
0.1270751237384641
0.509660969244229
0.20935371454571403
0.3174731881701896
0.06460464552012879
0.13485343581299092
0.40789585813647594
0.031477856652909135
0.09678110945289463
0.11816142497384463
0.11955306880525257
0.10444815308204669
0.13827205142456017
0.007749177042526056
0.5558393466822512
0.5105338873146504
0.21898693307994574
0.12762368993565426
0.3816010629378034
0.10651277142363995
0.4688568052004533
0.3502865724380892
0.18932471833214545
0.26536499379835127
0.32741810671629495
0.45271528495399155
0.015492585054014239
0.2678823404603199
0.06545279868809732
0.19926436082137428
0.06410642867485387
0.49778389459793615
0.1722577276276823
0.4137100718206794
0.12602806426609592
0.5972715639903835
0.08909310452936603
0.028243311270697537
0.29133766151134777
0.13559688782722346
0.3106437135354646
0.09500807738528874
0.0950457922042211
0.07214756666821528
0.2321965238866974
0.6298721136572288
0.42618116704352377
0.4637166369572508
0.17630429594205183
0.1086045511244516
0.37212687878317124
0.22294484688746294
0.3123469568538727
0.3824377425299814
0.0012257508152429823
0.34674223188050574
0.11333261854077256
0.6230168471107624
0.03346269319959629
0.06719436550502197
0.13999680103013992
0.27438806103806773
0.5504433083657128
0.1263927261159591
0.589955013231322
0.00810379398564495
0.23384484599029562
0.5209124570685217
0.20932637415486188
0.2335313936251069
0.157325532044285
0.059338563676114224
0.21149963088453783
0.242788660019495
0.13506138103304233
0.22297566549930042
0.5523004569150398
0.3423144016466851
0.17142116519244213
0.1863500156729938
0.49184840353732734
0.6207171133688941
0.33530845145750854
0.5059549822785038
0.31154469681034136
0.06582735276718991
0.29278008764134644
0.07744476195605007
0.23263205321008137
0.4799332053902219
0.21262843540077966
0.6217130529677815
0.5270806500366007
0.08431642217963395
0.009678239437543977
0.042825510287607144
0.08604088319113544
0.10447321766841136
0.0683679079127192
0.010952056746483805
0.23289319094514954
0.059653125757553944
0.2189617448222397
0.17856254860998685
0.08475671898571285
0.04968397804035816
0.15646141798554636
0.07665175656619545
0.6309586445259544
0.4132965714052758
0.3190929038666075
0.14394008556139815
0.4117608243657946
0.44006971035091
0.3358457940072133
0.5979105341675448
0.43182513796733263
0.2143502463452773
0.301903189819204
0.22331544091923322
0.3737400302472191
0.5947772508894185
0.08136260328723327
0.5428667463943673
0.09158074209177933
0.026188426821190734
0.0700295858256909
0.23896235677230207
0.12896253259066878
0.5048787767066981
0.16450575566377118
0.05360098655161607
0.058288275310098135
0.3319423502488814
0.34345222137927944
0.10361084986975634
0.47815119954520663
0.0285718180064165
0.6764346453598138
0.32341529322266277
0.06948686006296695
0.29724630575786426
0.13374799115818384
0.6784491719737038
0.16197815217661568
0.09927556962346237
0.2792140332789387
0.06064553053992796
0.5387433701605885
0.12719483580210217
0.04658987525874731
0.2632335001979676
0.09442167119240864
0.05549997032096471
0.012712503793945115
0.3868894707141652
0.24712063729501224
0.14343067650056956
0.30602080729939196
0.051478012867917436
0.027014099659188877
0.5448682478843088
0.04981041439492166
0.18966274401216432
0.011631838746753427
0.44684280840080975
0.5434301274678851
0.3697196965902905
0.2601327692415524
0.06825483310079612
0.0902103501640933
0.6605831980399232
0.04084782977968609
0.23203129143948667
0.04101015946747989
0.1477084343164952
0.6484447761730742
0.17659739273932848
0.34489445106549044
0.26009596248690137
0.358197668366902
0.2840529327160844
0.43814074603476
0.3666258155247187
0.3539718028100016
0.003205024741178322
0.49290881898479644
0.004596265194926781
0.533565387701845
0.37566135418931307
0.16199379456991786
0.27690325410172445
0.1610256990912862
0.16345451974864517
0.5290124972486583
0.5926212645805218
0.5796976939959199
0.004161731947266728
0.011930501045623161
0.4438899357326204
0.15594551903915135
0.13325743047588418
0.3937920700142084
0.15328388797885895
0.49132503761269875
0.23044492006389478
0.044114322997177054
0.2129670503981574
0.058028495488721424
0.5019279268169261
0.0754716995157356
0.22527813322660672
0.5271434222826471
0.2594095611347585
0.42762079867676545
0.3089877523766541
0.03382666590651529
0.49770693353710055
0.09368585311247592
0.3749898594578559
0.5764874133012026
0.20255300738045598
0.21845445384127987
0.3261613126019084
0.12381939741590756
0.5017664231131251
0.1725920926812798
0.0470151677164314
0.5771998691912235
0.06810941083340222
0.5950182922161122
0.15711924660945767
0.0021952521040350978
0.5020940024400996
0.0013344035363366449
0.14155877032699027
0.09374139637017741
0.0008798627769769638
0.07074741812534954
0.07080328341651218
0.14591897450308988
0.004005950391867981
0.25956731372026975
0.01981996776462215
0.1637026899579591
0.4300180988172051
0.1906997180763027
0.10185247281345336
0.6177762135410511
0.32056923865924764
0.5624204145710748
0.052134422547355286
0.45359690636953104
0.48519986343315025
0.2881689814623475
0.1471219794576197
0.25650533616598636
0.25834023672192225
0.5160947554454071
0.5007563702813363
0.48106199532420507
0.46282773927449605
0.02072125533056452
0.32953864844945124
0.3672858075914136
0.0215658368783717
0.14343764209695464
0.6295895529125924
0.0023675576396649323
0.18255270122138464
0.26848351108444624
0.36184051599637396
0.4546847001844118
0.08817888976811028
0.22968086862334058
0.1274564962562287
0.41831197544727305
0.30299442537160326
0.011087024286228972
0.1136792400035529
0.14448860184769508
0.044924831841298
0.3663455281664691
0.4661758925793493
0.08509678343229583
0.5986485539054128
0.522068152730877
0.16323503147381058
0.041598277629664254
0.01732164939933777
0.07980773818093882
0.14290365599710134
0.15765051282559978
0.08017331332421573
0.5218684765790653
0.3585535155833588
0.009069465301559597
0.021702469261861264
0.2526580439161874
0.5373167421696677
0.041913220815469866
0.3731535643259219
0.22028873842139596
0.342794997193721
0.4264438029825023
0.00046597568800246965
0.0148837165733902
0.5231247382633447
0.18157580937508216
0.5111287353365817
0.20153873556172555
0.09271209397605759
0.02044971278119113
0.4179542962397366
0.12948420824786605
0.543570422582972
0.22580084714489054
0.08833041515628395
0.2626100741546652
0.09636515046024864
0.5924762521306324
0.06174850414916173
0.034947314072030146
0.5071672445256514
0.06635956834335403
0.27810309454990584
0.020222452031282524
0.4771970966163603
0.031007177904192856
0.09778727198804335
0.013807635397552665
0.14380262867835683
0.707743489149211
0.4711688719355512
0.04097160917922102
0.2341887009349625
0.14193370921357631
0.06697676235005628
0.07351779520433534
0.18595567294369103
0.0294267730682098
0.3266730175529607
0.2790816878578417
0.06527941758671157
0.18174965544523083
0.021979852314731412
0.42853840733999987
0.22318527985617437
0.3081559406983968
0.373495968548391
0.5952092808048163
0.18999421125500693
0.33089063312650946
0.3019608990092348
0.2282868193885366
0.3023347309338905
0.5192268000593592
0.013206867505415507
0.03253441544374114
0.09765986836663325
0.3165591680965357
0.04624663195205543
0.03455442087322427
0.3296141595108734
0.07365697411701023
0.3210623385718698
0.06189947100757497
0.5746309215744223
0.13230896966088876
0.17372325152088322
0.3951292273123516
0.06689547102691597
0.15244514383038538
0.3441364774256539
0.35024013792429154
0.03480946999819621
0.132872106033675
0.44823350872048734
0.23510630073240743
0.19454023640983575
0.09579978683829678
0.129406828473046
0.51420791889657
0.10430563945268645
0.4220299551504983
0.5376696537615412
0.2272458109194339
0.05449982911483806
0.39042037851805983
0.05808181693091886
0.40113881946826874
0.12783731830997633
0.3239591593614652
0.19086180293957125
0.13625396642497514
0.4752963849469274
0.3582041322529523
0.12428389751156547
0.3407798667864234
0.2890383674378463
0.5048284240648807
0.1031109541761768
0.4602221168841003
0.5556036699461213
0.10251035201840145
0.15024634342524937
0.24450606765866026
0.16647109483929345
0.12959957827510854
0.028383101348676998
0.024478566804625318
0.29746086979077097
0.1234014053418702
0.032065863875848644
0.3538263743106326
0.277478190672077
0.4502252795769596
0.5546127497496228
0.025741377439791185
0.07996810192852163
0.058447623926328726
0.026018617789050198
0.016230745111323275
0.2599154848314796
0.0382282726360372
0.5564409644292724
0.6181817757829888
0.5628779405756001
0.4988763066727491
0.6287141289155115
0.0036843099023703297
0.23618947748218685
0.671328577351836
0.19652600039905307
0.521128912151692
0.30207392441937214
0.2766125465442309
0.1110596210368844
0.6939334356409651
0.02673011177463875
0.2667497636823952
0.552526407496512
0.010588525019683395
0.28526522190848674
0.6197075170070374
0.024920047977551037
0.049174863065600226
0.2855610639923769
0.5057201501384371
0.55463308500013
0.05912816458912103
0.1497019586712927
0.4465741564253262
0.04369189211794756
0.12307294647242209
0.4311483719225742
0.39299774237533525
0.07171253481112821
0.07189234947339687
0.13518650853392403
0.05219281798044116
0.07598909413976218
0.616720063001516
0.15779557503420624
0.1475602195620141
0.0499036519865131
0.3780661368747714
0.5700558878607601
0.06063398797864075
0.037385060027884796
0.44367464317483435
0.07782380651218689
0.14676283514060867
0.2519568553399556
0.2414745361974643
0.3506514553847457
0.36119236242812086
0.03023274549486202
0.5720403747982664
0.3117226482038145
0.023218282667952526
0.19036727200616868
0.1140119616195882
0.23814439459656295
0.7130300913486597
0.06817293350665486
0.118104922953961
0.13670107704592663
0.17123527597881308
0.11074808004243548
0.05920240506978659
0.48957201676806406
0.047228497623800623
0.18311281412968206
0.41337907599038626
0.00044451288897360056
0.26496098741864765
0.25728881398538644
0.0861941581575679
0.10310428646346127
0.36851068394755615
0.064419211555569
0.3170831155388483
0.5256509756020051
0.007633053547820793
0.14397202170560208
0.596019036333943
0.3076229124625831
0.10638018387980656
0.04927696225420815
0.31050952822888567
0.21377545676067794
0.14055446336508517
0.64023854822385
0.06989638532426709
0.024600827390765776
0.06971728133901178
0.14742825695845246
0.1202349480271954
0.6418445868144609
0.1943316083254942
0.33131304280381996
0.026571826742261544
0.22665053716810404
0.3644652190644686
0.10005928569100823
0.17593994933706864
0.12166109523255456
0.21103355167437432
0.09374039194537245
0.21761544009028794
0.2357657607907513
0.07130777457824296
0.297145970478527
0.5872649875451075
0.08730506771385343
0.2577376895624137
0.053575801872772215
0.002904892548379853
0.2853126194221839
0.6344171553833592
0.07809301412949866
0.17297723523267108
0.5646809555156266
0.00047674117317655137
0.5113716935789991
0.1544652789691538
0.26728040082511845
0.1989237936935538
0.20454177416654046
0.33816827931774435
0.005441994502042124
0.07697381451449897
0.18812753581767547
0.0006222539072528483
0.20377158047902394
0.042655945186462325
0.09115419834504358
0.6163096040939327
0.1151775471444782
0.5532078727627413
0.044965568222586794
0.6865653825629265
0.0010989928408344201
0.025008953865865297
0.2161972581693245
0.02296716050478333
0.4706711900262577
0.5748226203137877
0.05124961102072088
0.08626682457738656
0.06240787347118506
0.287776814565968
0.4217885523895091
0.03827724323028006
0.39688727691856723
0.3830658310239358
0.16105227533475783
0.6306635561434628
0.14525009992423144
0.4672164116418608
0.14274403830104476
0.01618197481884524
0.12092031988634042
0.3377924962417476
0.001206499675447953
0.13547207975615042
0.4235941815697454
0.4912614068545136
0.1289965563263844
0.03616612980869285
0.326051353475963
0.0074547895391915
0.05624566736163762
0.4892236131705478
0.5534119413847773
0.03860614975702894
0.3804463695166161
0.6005049784981218
0.49197799694176503
0.20026619475914467
0.3627932149449114
0.01947685241583607
0.025939723105754136
0.3877149747696688
0.12011351775993749
0.00468825680963703
0.16309120379520356
0.07446551764522834
0.608458296647418
0.533335827168394
0.13549030704326928
0.1502532661220403
0.14309400174627743
0.5232444220451026
0.597117817473005
0.28301824818112004
0.13523999992083244
0.08213850291035917
0.5009070172080762
0.5739984941071934
0.5252008729826566
0.08797003342189323
0.09543791573675477
0.5818486902675627
0.4410532422261124
0.7248367432523406
0.19919447145437624
0.32526596192286694
0.39306753629489255
0.28182010898320714
0.05405494017263615
0.41349470816126627
0.05898158965927431
0.13924458083721808
0.3530230394574362
0.0868773837148806
0.37130750888629194
0.06335930988464751
0.04874963781599811
0.2554717538592615
0.048575198378611954
0.10318865531027518
0.05420579128207707
0.13710431304029483
0.17852629505467332
0.25715951434614975
0.3279326377305433
0.38250144311322115
0.42370053184414164
0.16147538697742067
0.2985523521861941
0.5273388136495566
0.16543625542155466
0.18267653155144267
0.3195544758880991
0.3520467669660949
0.47691947343369717
0.22576676732143305
0.18098378503048798
0.5520752525771195
0.29950653181592873
0.011604129188400926
0.15427121454890413
0.04069213585741757
0.5911762947543978
0.42106526146916123
0.05421131690548956
0.5457273763921472
0.011573157326242312
0.1917057582098633
0.0022480596770728836
0.6103199540668429
0.554760438203468
0.13818492988798595
0.574062423073433
0.10418934680343107
0.5251311936519504
0.2962845060369761
0.24350690742812675
0.405451200703102
0.5722747465344046
0.14426257380133353
0.49880739564099735
0.2976289999294173
0.5271032076532256
0.0406702978340664
0.13773635502696635
0.1304971717708801
0.14601827856299715
0.4938426669618812
0.7205227441331897
0.1614628897677738
0.13019331809522902
0.35814832641209887
0.09330905776639105
0.16874785044552376
0.4797349859052761
0.011485904692280564
0.1898378828747925
0.3224916144423175
0.04343890610853003
0.03387959690603255
0.5531115152623648
0.2539437260550726
0.389873729709863
0.3121414588457333
0.34648525530388147
0.47116856156470405
0.6018877992558831
0.45593041827561986
0.23885974405275906
0.055729291021464615
0.45237721627790844
0.1465592068913046
0.06750104500405078
0.4024055024734952
0.5330437669548334
0.46997817343619375
0.38263318875506624
0.12208249599794593
0.15724136743947015
0.4182165452218545
0.31066917005186645
0.4783666563224483
0.565702216091235
0.725767083780993
0.5797287195508432
0.2954869241879918
0.4602207462161837
0.17381469847683467
0.615888584180089
0.4335100974641402
0.5461046130525279
0.5643102446608637
0.48709250171927665
0.1543963198926726
0.5568031017399964
0.26499191628222923
0.11397110937977732
0.05828107710875287
0.009250324163541096
0.017716055112198856
0.085937885959496
0.05727681815762769
0.30791832082038123
0.008980129941262464
0.004009123090352357
0.1421146159391789
0.21049386594346978
0.5254207191890554
0.4581952784169736
0.31611216210163706
0.25585635851945454
0.3796179927046067
0.6389445356025758
0.10361084965139457
0.00802499226410643
0.2848443477289358
0.40739984869429907
0.3984937386916156
0.0019664637743533595
0.30762860500297295
0.13487453077023506
0.33590172299776344
0.006813595667489464
0.03656456114623151
0.3843802750070274
0.12998802528550443
0.18034047825295152
0.6054653701990191
0.19436340028799814
0.1102535389470445
0.30803047311452386
0.0043665383565738595
0.03278340046770776
0.04122118600815219
0.6587746302272445
0.023455826410398534
0.11454454521578168
0.0905456649606578
0.2117144818091036
0.5270628204213358
0.18590637597616727
0.026178166922980813
0.6313729074370525
0.030997815599865704
0.3426042203241809
0.06411689781549072
0.15003529938409652
0.16076997002022866
0.32886038400563955
0.31025554516562376
0.11996672634467195
0.009381638374687093
0.013716805031493255
0.2849934435069155
0.2270778220142214
0.6118020296092516
0.2678234990773342
0.5501312130474102
0.24427582281376956
0.12086368316347278
0.30355111110650157
0.06282569961696438
0.08348266992575576
0.055186180294804994
0.08527727064961106
0.18347044045711167
0.5162775316264813
0.545029724289246
0.487166228363354
0.5572987719507416
0.03443100199026979
0.13413754182999177
0.044536857293112055
0.5724812489049783
0.4953281238511372
0.19954903276355895
0.42510684512347335
0.2619039319912177
0.494462866632447
0.6391956793432196
0.030634315707370043
0.02446048542692383
0.17729460049875567
0.5623589060262816
0.3826642769235555
0.032929753554401225
0.1098647429291928
0.25363680708576236
0.14812880642439594
0.10088234730456236
0.5139229478034011
0.18228662028887718
0.05752843313028858
0.2200392380148898
0.054559773530409174
0.5307326642092917
0.5224350305342986
0.1070671278181111
0.3396107075831646
0.41362455502122986
0.16069313595495752
0.4163752957964908
0.00243561429030051
0.026915587345497226
0.15154562145841727
0.1958002257991055
0.14822036656464718
0.025454561197538854
0.01854418501491046
0.6572282654500401
0.5998727160956935
0.04655610430439119
0.40066782787551997
0.49821706375941954
0.20385305986690427
0.20962522044567378
0.5571682308409501
0.14122464716387345
0.1095198241718168
0.39207182792912565
0.6224251986724364
0.3862763635267488
0.12354947261287469
0.03714126365350877
0.07279392774468009
0.381329737729895
0.24787586695916114
0.43931801298073647
0.09074184646139709
0.173242678395266
0.07884326108026238
0.04568520960493226
0.21561346067882037
0.3638330199426051
0.30044260351402385
0.5162348932262774
0.2653388588935002
0.06306642044283037
0.34613824974274265
0.01941676965431236
0.5179591325688978
0.04795086185391776
0.5221030898652398
0.03440153476396701
0.05524317756452515
0.4795278840453429
0.5743843782649041
0.22443293810299308
0.33566482584391216
0.14717171443306862
0.4955319969606495
0.10077072701702605
0.09628162280267587
0.46992227050027685
0.2914774177992585
0.4497390065759452
0.5265860715731764
0.0633352731375545
0.09845768774309241
0.4625530918234316
0.002151465082472207
0.3451260065596802
0.5109169964493455
0.5200287608827798
0.15744442867134853
0.07663564047935799
0.1552562088036354
0.06264962964384581
0.12730273085685304
0.0005522040133485971
0.4616006247430524
0.7104001902755122
0.2977356372683724
0.10546309384546931
0.5632026827823936
0.03698480777673514
0.11065547544434438
0.0056993850030368585
0.12834894071154118
0.06397606122927983
0.28421204882439544
0.2908071701998665
0.337105510270189
0.06918021994491667
0.13778600509675146
0.15627326003117842
0.31007812521116307
0.23909700985685883
0.0643456860681706
0.29862437698857175
0.009380454556792896
0.10003640819581716
0.6074636869843258
0.5653263621850276
0.09721630538419833
0.15933950921043114
0.18016129027420863
0.3879161741873767
0.06791674327989448
0.09619113953825904
0.32511818245943286
0.096494937217085
0.42255994611454184
0.09348802485468774
0.23184193669608213
0.641292551287666
0.05803975750167492
0.4898784656792012
0.1639830361968831
0.03371449486350405
0.22491878035223828
0.32306818084827144
0.09281219714245482
0.6365786289845107
0.4633108105010971
0.3498806612134629
0.1936040915439499
0.47851239753197083
0.07873955086594307
0.02847688735967287
0.006673389079350071
0.12503208949240088
0.4035897127176855
0.05479321698406917
0.10865297523158471
0.11082703205915603
0.08627677009267773
0.41237748134187024
0.06795083463942281
0.05272750613155725
0.10868567758087515
0.35769905586291684
0.5555548050187661
0.15209581915823026
0.24498758493261344
0.12880237598795366
0.021787953301982
0.5220533451218533
0.5765633985869856
0.13093105644255346
0.13919835666186597
0.11700363874187161
0.18077550060426203
0.3250178986487291
0.3954188678923774
0.28379244614824173
0.481065223954214
0.39583727558492987
0.4820887235746517
0.031515199843050706
0.18271733287210304
0.3741557787311649
0.07851951333964867
0.022800679393214104
0.09985469937991781
0.25899496817310763
0.07235847344309232
0.07773426732985747
0.357460355468613
0.23215595499299396
0.3006363582698863
0.36313503363402755
0.2515676414275427
0.01971117127533692
0.29216404029456383
0.2197057503448673
0.35433901186547917
0.24460367706342945
0.5404102337681919
0.6058554588359546
0.27613219217309415
0.007363955086444761
0.5777366465490856
0.08225625701168134
0.09590222821127492
0.0968603024188675
0.31000485244098147
0.3357671890003383
0.03950665396777841
0.1354922660632233
0.4265077598758998
0.1983765395218617
0.012380755975348106
0.2595872025659434
0.5147786324756232
0.3387189962580413
0.09997037804538653
0.1854024931017051
0.19621727654892726
0.05960097689361928
0.10270454885279633
0.02581895736029345
0.35325818571733597
0.6634445186137033
0.3039051200142217
0.47044098971179693
0.3695549996129042
0.033290709016810485
0.2474737836077043
0.06128434297525462
0.15423973672685604
0.24258882619419994
0.5263260370115554
0.13599346375462407
0.10142487927585633
0.2559261572174301
0.3916619486377485
0.13110276579767638
0.23919993806138667
0.10423959361265585
0.24282974238903587
0.1464307753535041
0.32318275004165026
0.09321100227021552
0.24414736503060327
0.28749689343646967
0.5532751593474927
0.43075319093874387
0.3595685769708361
0.19686578671192767
0.13964021802526125
0.2551097003837519
0.18542949883410587
0.17427434062732688
0.6737933394179112
0.4912186904118539
0.04839073685933593
0.04068279003543339
0.460918003142725
0.07267479826875953
0.03196014613674007
0.39039802937534096
0.41826041043186524
0.02215908188835176
0.36024744939136694
0.03606112036411348
0.11827611342601617
0.3900481974765078
0.35909075056027107
0.03151660334368218
0.32661613950716184
0.4306392880758016
0.34861911041120036
0.3308877223778745
0.6116672562858476
0.030688382776690098
0.3238915741809858
0.2757843918046593
0.3262207205503574
0.29050178903046564
0.3258573602641101
0.10561732596386984
0.3909096021631145
0.07000230618548296
0.06477191935112843
0.16039870319933686
0.37533319664146886
0.39543630359492365
0.18434969848066518
0.13970766420299277
0.015182971967100877
0.1598649689060378
0.07430051431167466
0.16992504938454664
0.13428915336529373
0.08530059630860504
0.42159365152313366
0.1031263658808471
0.5035094390370621
0.6590151719064075
0.11108351934346727
0.4631128293175329
0.25350044937653865
0.22948620483031942
0.31921339348831124
0.1012448299794209
0.0490333229369985
0.0015467052030183135
0.5051067911557426
0.5317565571233303
0.022169748170848422
0.32957383394387013
0.03787147334759685
0.07867288216499356
0.011041939928708264
0.5952813092475933
0.030113281191844504
0.21628795046993238
0.013873883460761958
0.19733966034446318
0.0629158478130985
0.1250019329322481
0.2487031013574589
0.04908815980589632
0.5012545203119485
0.4607991923329304
0.4032596141477928
0.05632423063524797
0.06582814685333607
0.09845872238830408
0.20248509904401849
0.19219204693910566
0.036356082316811984
0.20891716399603952
0.41751476095734913
0.1921302748532704
0.06414787216368652
0.2244536734374671
0.39951793635830807
0.24904569442297866
0.1490406308898498
0.1885976235174606
0.0692057823620184
0.3881711141605095
0.1917592718902793
0.5371168565885165
0.4024535848239378
0.17413922967961643
0.09862785952845747
0.3005859997349273
0.058492522821874816
0.5378637287937146
0.08712511686603182
0.059399323684965144
0.38658161222898524
0.6098040523934467
0.10183569176817275
0.5829472355588287
0.3942822600942085
0.21459871947938122
0.18555114890173885
0.5390323001995565
0.035028936285116434
0.19108339215506348
0.08290269666252505
0.5773695205353344
0.48907803059267174
0.5672238523029189
0.05054997204898135
0.5629211414441887
0.36377821546661104
0.07660892507253128
0.3108615223160561
0.6627418378960909
0.04127355721646539
0.0010324977501059785
0.19523108169691306
0.35349596276565787
0.3962950009061864
0.1857810654918574
0.013058964835418315
0.14584963522637642
0.03029230410436972
0.3015203039925871
0.4587100026496698
0.5869838307597196
0.30826551564953314
0.1361139200202872
0.5820585741415772
0.3876318670363718
0.05038554963147353
0.15605986600679203
0.13147515537715626
0.03391876817870004
0.059016449258630255
0.17450455606946058
0.6499368281073294
0.01661739924148259
0.4444792323717436
0.5848520788678295
0.28108387406254925
0.5660252195674658
0.03788784501087138
0.05120526360398332
0.15432062310720177
0.4326653516843302
0.1370492221609522
0.5176668466542248
0.6109560340762484
0.14152689239155106
0.6639970701814079
0.088366784043627
0.4375915590694355
0.0172441787915548
0.24207945761391889
0.27795044487051573
0.06851095520573265
0.014024445499098342
0.0019803315517063777
0.21561602789771944
0.33369169287167216
0.1779707662113847
0.10395005901723628
0.07768636147808514
0.5961033649232453
0.3231920684374366
0.5885790952224533
0.23917778979158352
0.2300538375685036
0.187796547127702
0.08870456030380369
0.17246497280195255
0.2596528403550048
0.3819034678988897
0.42010298869328433
0.016560871410473535
0.05635524536985207
0.17280219516257617
0.10237194266175292
0.13289552229063958
0.4784650009977606
0.2756337522566473
0.4203864337954108
0.4202302572475701
0.1472618587145779
0.33330407218465946
0.059439804541564764
0.20718484162435105
0.09312565321579687
0.481552436721863
0.031014299812387423
0.23955772631618108
0.3387509485239348
0.47315656091657604
0.1723729297444519
0.1033962053273737
0.3211109766508457
0.016191426087181167
0.2787973258228343
0.27749508959913577
0.3430129031324173
0.18516572982392437
0.07348103893893887
0.2527295786230375
0.024178319363093965
0.08565979029435423
0.2410752286182378
0.44041268063463046
0.20223026752126216
0.1864295927602289
0.06395078833189535
0.0175681647472894
0.020504976438372003
0.09195903815026032
0.2482154967960754
0.2641530976490947
0.0769492256490391
0.32534008744842474
0.22518401609449926
0.1039108825499879
0.5744257484690497
0.05548645118844044
0.43834852813050684
0.15326408256477275
0.1231405100809766
0.04095313533161739
0.16777196359774046
0.1441767498588122
0.5321985803758186
0.24297692943964794
0.0027849800691966404
0.35015496113904887
0.2458297317473207
0.4382460059259077
0.026587824462197884
0.15374249624293035
0.12285007816419963
0.07538231415203957
0.5094291569157603
0.020649188018173642
0.4494775093501737
0.3348366344920232
0.059786113272085266
0.3464049930922987
0.4610737910942733
0.35749808172971903
0.523124451772523
0.1421390118866561
0.6510740440889488
0.2828371726709465
0.17358632028756718
0.015989480821757
0.18284114775288426
0.3636355433530421
0.3104081653111159
0.13375205030115736
0.04908195213807536
0.13680299621766479
0.5029409315339146
0.15026162634040321
0.589392570666618
0.02828730621104972
0.4017066917646737
0.08784614948925185
0.03669155241200918
0.3956209082171817
0.0014112916330412362
0.018800579256591374
0.4341736142103008
0.3336983459712703
0.03744549668811795
0.0563901443591242
0.04705528685197487
0.03903613831546998
0.029360424662548738
0.3413623862209723
0.47215216291893186
0.05150024416823532
0.06957611312291417
0.13605568252916372
0.24632794191084553
0.5712350492455183
0.1471960914651217
0.04327020175722137
0.3907661889949905
0.29712932001842907
0.04635111355650342
0.3187354610199613
0.16863843562028893
0.10496391248042014
0.0632384674502406
0.3097898102296297
0.20461081555860688
0.33382091513111156
0.19955883866666596
0.4667905814009806
0.021217566193971873
0.05027797466107619
0.16827264981377532
0.40170055488432976
0.1241813046410245
0.16789749778010044
0.28656899598978414
0.4448918099762021
0.0010602492838741621
0.10084353275845807
0.21344478904500594
0.034293070181364294
0.5500836001907546
0.32616109264137627
0.21215710743056576
0.035660031195484235
0.32933468284712974
0.48233909483872617
0.3615856993612368
0.5377881975716827
0.041450733012197774
0.10143553647980054
0.4206934438276106
0.1113134989160411
0.43337033726516294
0.16533178519833808
0.26163799356717543
0.38433663241292
0.4594412153978232
0.015663473759168555
0.18002089489892106
0.39140144271241095
0.43716596651161826
0.1224576618566686
0.6833799211914375
0.2583718161787859
0.0663186581871601
0.25281505151627187
0.22500305159682343
0.5385945623958491
0.2083694341530902
0.2926042032794445
0.551992450085353
0.15259579773088636
0.08692098530040099
0.3207868003945482
0.642288068947226
0.3514189823614272
0.004631243589445921
0.04377267774820747
0.5281606002358018
0.20864579878472386
0.5972023110428031
0.6391070563267744
0.4770106795213296
0.22922662449587902
0.3376373341105377
0.13982216582345652
0.221470364265466
0.2533206087187047
0.41411921684012426
0.48978507613046185
0.40766943173563197
0.11919806817663707
0.30969673505789536
0.24090179832714181
0.03940281004515963
0.12746640929191916
0.05838193624035029
0.09068319711827556
0.19420041955321865
0.36408519566819825
0.6415540600336648
0.23252252234471418
0.45628727766138094
0.633232097646714
0.48775405669867195
0.12036225944248394
0.4762650993037719
0.263781143394208
0.20121276076277983
0.08170307486321833
0.22772547764043463
0.05036460369560574
0.2760330647687801
0.03220580395272569
0.1799711379903116
0.1481711240273307
0.07641483136658107
0.42682548212408183
0.3162664058459825
0.28913558676236584
0.15575376113184639
0.042439832685316536
0.5786164960120214
0.24002442876464333
0.5123548533232798
0.16233427334763936
0.6701692368742042
0.019138516893661917
0.4932311749513303
0.603900678330222
0.5560642839130137
0.13458914773364888
0.20193514610412278
0.2040196992988229
0.214417417577602
0.1597989501050512
0.24225842551421892
0.12813198596494246
0.48477444576051376
0.5197316228273644
0.46649853544709036
0.08334406820972338
0.36962111567627426
0.2609478401834842
0.40970527986686084
0.3221472596985747
0.3901391698012021
0.05571142184599364
0.4740963245131432
0.03977066266806655
0.3336564646422953
0.005301081722480165
0.08870726944201855
0.6047363715392691
0.37109751989706746
0.0711887663996413
0.46598478220101947
0.0392457628412843
0.07708051173791981
0.022664333064031896
0.26100512730544073
0.09451679692876859
0.02966013839274797
0.05664212377426851
0.29916677584140244
0.5008204651691043
0.3282766153836104
0.08315475774716923
0.3816480526315966
0.578625419964541
0.6391506806838031
0.17071257993093994
0.41400762561394205
0.4922280485130423
0.34176562998580934
0.15696341503303995
0.2970901443923873
0.4038698488440324
0.3002050248948021
0.17666088967624582
0.5497111095280607
0.3445957355597889
0.34513865085645606
0.005115768103306815
0.1945477489929942
0.07689226562191048
0.10344240682492481
0.21770731828961123
0.49933505883141716
0.03150086202850135
0.3794155185528434
0.05595852583390049
0.12194881327253244
0.26267007852029645
0.020679843805956888
0.05809414914261432
0.25002431082862125
0.43309682862872356
0.16398030840666536
0.19015614377061987
0.15191036938123073
0.08826597112604805
0.10549064548113803
0.24976255866006059
0.6290580657741583
0.10906561113618846
0.12356659686291017
0.26769016417477726
0.3790963926721368
0.31885147540899067
0.26128194303317726
0.19690097645111593
0.5130463738945726
0.016936530182973843
0.12740567177445686
0.3960881804467163
0.12761298491074927
0.1706644942473063
0.03439455024620732
0.2133511431142279
0.025665945741203174
0.22526894149158957
0.2607611584456572
0.163651418409823
0.158755840073411
0.19710301134457475
0.20146217841949296
0.29019395451154706
0.12127091190067936
0.06667884906795664
0.40968296734373005
0.07666976307663521
0.13658573656029255
0.31850376327460667
0.43053885514362294
0.17799518112917845
0.32875092658115324
0.0102747065921777
0.017798410318246277
0.1416657631678192
0.6218464821098554
0.09702004234274754
0.35958221121430334
0.11714646465368359
0.12080380719874632
0.1993725095875849
0.23715048810479522
0.016972701986895985
0.04563131165103506
0.09796366696818808
0.15320475803073252
0.09988262150513176
0.06353338815713153
0.3068952426143706
0.01485847630339696
0.47323540369996014
0.3506768097613964
0.13105412226883845
0.5118154962494497
0.1435622156445148
0.13416704816765093
0.13963533643846396
0.09230077089429331
0.10422879087708721
0.2219755168829184
0.6174490036369462
0.34085660771513276
0.6740384096745384
0.04738480370172406
0.07424702134299187
0.6428919457707352
0.25901126553621545
0.12284714857043251
0.4400895776715903
0.14582907561552028
0.44754982575118385
0.07125657090474732
0.1502001628038712
0.15758880887829496
0.19330289677065965
0.10897400504272957
0.024015748377818488
0.1578448736001623
0.4712705061767336
0.3041953423483426
0.17150009675477815
0.0076656270820673385
0.31964978761683505
0.41284481020142266
0.39382939613394696
0.001878994733879088
0.31317966061712177
0.44050046018277594
0.10968653745121226
0.009166279582638952
0.15673348513633775
0.007530378212891114
0.30487902226038716
0.1902710376814099
0.14389363841216796
0.4786463626142396
0.36779111682764865
0.08853878318595326
0.24437420387631356
0.17335138223452495
0.12482325444576033
0.13913455959806684
0.024238461244753987
0.11009275154987684
0.15240731085344572
0.3322356809407168
0.20560022737257533
0.1304537415114449
0.30586129902220643
0.4340545024306379
0.6266688421655381
0.372168542189247
0.045815184785180624
0.33673348286692345
0.4843884332934628
0.05997404059848166
0.22331909526138485
0.6068588306232596
0.057971891126554716
0.06658235297190863
0.6226668426716897
0.5165037928161611
0.11102135265515094
0.11415444358435889
0.6511799078974525
0.3061358464597654
0.47152301623686993
0.5069827971818528
0.07191714153413313
0.5584493400371515
0.19303484060710402
0.47376394582296394
0.044107700091859485
0.43643716542435085
0.5912235485209079
0.46925207367172095
0.26097897591572505
0.20553369914192712
0.010657397751714282
0.05068254636605005
0.1408393435572766
0.3168838786324083
0.01802284855391027
0.375123348154599
0.07287699188519249
0.14366664041720884
0.601193488794837
0.4000191232207037
0.2678460480623405
0.6829029195275188
0.5977753718549996
0.20521216348795573
0.5886390352035611
0.1766843176390085
0.04533949633551432
0.4144861901356615
0.4222323630363667
0.16336462590591258
0.0018743691155797188
0.004290655255147525
0.3276152491505662
0.1470023918173063
0.32221764599117936
0.14268485327855535
0.3208200700705492
0.10123158947830976
0.1968222957025535
0.4973641823424838
0.06478148208553715
0.008552289018115063
0.4166522112523011
0.052205859596501744
0.26019822603884835
0.6156096953873103
0.029300288156344282
0.38120123287774665
0.010316850626556127
0.4502697103107974
0.23833058864924073
0.1462168868099931
0.2720457945516423
0.4439239645272211
0.37014488894361997
0.09160699914258663
0.6090467537720078
0.5708727836571907
0.14293854571107578
0.022307115908816504
0.06338711887125245
0.08595316197014508
0.4148428789696223
0.40661314184836317
0.13161288651466008
0.23666176180778795
0.24569825158528813
0.387185079442728
0.01821707568979041
0.15742742018884098
0.27068274712895574
0.19565040711580103
0.2430763881829881
0.11266619550882798
0.1585528993286865
0.2848186089011518
0.09528347665065326
0.04347490896694908
0.4174192965794378
0.6627363959380189
0.4270854871656316
0.3197939990689916
0.22567232059119915
0.4700961347884362
0.19179402674910231
0.4568411592025751
0.06118507978254759
0.40418545093457875
0.28555375746538286
0.05460537972053477
0.03909000425433548
0.4350573798682971
0.07347680857849592
0.4285467720577061
0.04373576643584236
0.06431975662507376
0.059392110048680676
0.4214111773151352
0.26644270318030916
0.46041102811176676
0.4168923315709327
0.00022785705857356826
0.48812222031535574
0.1667196035465885
0.013562984660176268
0.059520384407137604
0.08035920283888795
0.012751706737181331
0.14345571966216744
0.18144112485388683
0.39426939635770925
0.3705661788351336
0.24340422630621839
0.005492305864316674
0.29633824289214034
0.345923630652325
0.4574834390194125
0.3765308964699395
0.6544435396964571
0.057320643467191235
0.40921786123580295
0.3510827174182496
0.2041743271751402
0.6011310547082267
0.06360224943229616
0.31596297457257205
0.04770055933674973
0.20858328405269044
0.2248593541304809
0.012375444105457017
0.21839449319988324
0.01704264625754987
0.010359781055860467
0.10973270177941165
0.06711225043199041
0.3119722958118786
0.004651650824836303
0.26594526332674107
0.24675669274556059
0.07240207384377016
0.4971738601391661
0.17245128129034024
0.0646738889845546
0.16317209512725048
0.024660471633049172
0.1006166750862207
0.2965654470696166
0.08858915536148224
0.47999695553548694
0.21068823931550795
0.20801155247735867
0.3131906373709648
0.3642097219968852
0.5334280123145533
0.057780280376299016
0.49987147540347093
0.38336389090438505
0.3080778442278839
0.2753327675649652
0.07171156782037523
0.31306374060487957
0.471602877002366
0.327237484341256
0.4547418530126485
0.5176022207707458
0.02713103060033215
0.12337895572078578
0.03138866083174124
0.07641042798861598
0.21214117974650096
0.2869000636780994
0.6255953574333865
0.13813470257380236
0.2625102743560827
0.06218021027659262
0.607636366930277
0.26910783248886244
0.08087107462674145
0.04647181856084403
0.2757587764702679
0.1729965529294473
0.005950549300729925
0.026870608473306964
0.09318403236948697
0.49089962995421244
0.4120981226853462
0.6124105046900205
0.0987529361455957
0.5199979958064088
0.06310543000253274
0.07115760395172468
0.2007118354419132
0.3746915667231038
0.31660420542404466
0.003908618869907999
0.5413167678277891
0.43027748780367114
0.6045252742190924
0.19370193756029627
0.03659646755346132
0.35060166276214183
0.06690085839722885
0.1752553993674742
0.486202768747826
0.0027854148860858205
0.2860591530240823
0.31223928870137435
0.4658796624939697
0.4940005102630564
0.3080671975347073
0.18407272158493526
0.34675318572383307
0.5330619630033264
0.1550122773587983
0.192768412707391
0.14138629011409456
0.6024947867475664
0.02882812392671929
0.12630234466537854
0.07725361412222544
0.43307130910260533
0.5294917818868146
0.20469850548330853
0.6930124963272789
0.27788628658857745
0.18875568485680808
0.01696684333958446
0.4116664381025688
0.4141139136109432
0.004619169023520526
0.09504709323996449
0.1839681575472227
0.2031014180390533
0.06189491235003218
0.4189410564316013
0.054534882915003934
0.04028248464627459
0.06790985168022878
0.2235502216982426
0.1714467414259183
0.021203374891296756
0.04079467626136488
0.556917155606026
0.3836870542274131
0.19041275028070928
0.3746132662405503
0.025380107009543858
0.12140980551395773
0.009989848917421329
0.6094196656175945
0.21839847478899682
0.00609756267070526
0.08927578462453142
0.4343231458203108
0.014149846902241364
0.31776392581192975
0.465997714405504
0.1324562883957079
0.24172414180402524
0.31624897014220815
0.6551242389912936
0.07233646576567108
0.02251469094352694
0.19071541056236857
0.17215698357196113
0.5907781238994967
0.13415134555683683
0.08818750798161681
0.2617031822449485
0.2380794387205401
0.45739516734790164
0.4179875499635561
0.5263093846237856
0.11259966083314267
0.25191951618669495
0.13563537284763372
0.13675246170316624
0.1255275177925465
0.05162780524596643
0.2680706170311906
0.1581740930623932
0.011535545087411697
0.45757262327278647
0.025852438277670822
0.03294621905524917
0.30346603289665613
0.6448206651328875
0.013993719574760984
0.6271036868871447
0.37827717977435393
0.3395904545911087
0.016751954267923502
0.593094412488939
0.4839149243518041
0.13740163232436264
0.27160393234724445
0.33105438507073903
0.5155334521887063
0.06726652721862272
0.29439303970487685
0.306935820241687
0.023476033962101017
0.5841443433159357
0.5735523839268305
0.10773259047785505
0.10919906753092441
0.07015604238951945
0.03678799850571128
0.6281217081141997
0.3302236056054315
0.11111678387467934
0.5648645495498651
0.5337591513305876
0.5772930622696156
0.5051740097097848
0.563666911037214
0.17056721447987055
0.24270603787812775
0.3201419858839279
0.057392070046297726
0.5906587144655757
0.10104663820089461
0.09145292991326402
0.25633998013174836
0.31884635854642834
0.10244878239994452
0.22129440045039336
0.0327101997284232
0.17054920110704064
0.1706768584652677
0.4373538351776917
0.5586324501760263
0.5846125725888447
0.04925366401294175
0.1287347252524132
0.5105021989247415
0.269896227805255
0.24425736952593313
0.2945765750345355
0.6229537172880694
0.35150630142243927
0.4547402656563903
0.01497528937270018
0.5777366857228886
0.09849835999861749
0.480152443970083
0.44506332541988797
0.291381508359557
0.0883989418025193
0.09520935238765174
0.27795721293282527
0.06711181416249903
0.10636281215195083
0.12386862385005905
0.2540330411159662
0.03208913123988584
0.052650207003953654
0.49868785866293286
0.47868491729524554
0.08841031482912814
0.3721840411602176
0.1129183403368844
0.4749057334471411
0.05681411744820869
0.043736316786874715
0.369084897336707
0.33590395280064855
0.250197209993836
0.027363170290482478
0.561555703919523
0.0686923357693836
0.2983216371496879
0.3206103314741926
0.10399304178500703
0.20844180393090425
0.036014833927846095
0.23913242235080115
0.3010584790215536
0.14774555609152745
0.28232214749071377
0.048733482412757934
0.35589885248993375
0.540020583531487
0.14417992111021039
0.5416359449747344
0.5963725702147591
0.18533379326458913
0.361085684765574
0.14409494922933397
0.30654337383203295
0.42253629711382185
0.2631654369047419
0.3876027690555818
0.17021750079984468
0.11031245174346445
0.06336548803729035
0.3204587139621429
0.3481413311106069
0.21287527814903257
0.3266317703687197
0.06317639841815001
0.13160782382074895
0.14915024474335947
0.5241571979619969
0.32224625121950645
0.10673912652921999
0.41065396552963296
0.07546792184892674
0.17279985454117458
0.2616569270538054
0.36790366614668474
0.3823573300094889
0.048716506661392385
0.5348989850821213
0.0671261873099756
0.15214260041082756
0.15668223756482058
0.05325392431924647
0.29107727716945286
0.1252417056708975
0.4914734684379546
0.33773885657445124
0.08173950676952758
0.1218298685799128
5.248989526193032e-6
0.13616557595382475
0.31402744285288253
0.26403638935543755
0.48724004053412595
0.0656511553832523
0.03400300450700223
0.4293678979537272
0.68758658578729
0.021482556099155642
0.32014943978172467
0.3579115556294901
0.4334003945716625
0.39748320458295927
0.08779554083183223
0.15800291170313246
0.3890539025314706
0.17455158377807992
0.2025291269969444
0.21533909402976334
0.4894468410510795
0.34015016531011494
0.2699705428560953
0.2207983390642112
0.3559741032120237
0.24378663064417622
0.20924430068698838
0.023396503550578557
0.036452244779359
0.290549097092243
0.01447731741576306
0.39944474613025716
0.12807461084288171
0.6203455711761069
0.37814075100470124
0.4110456782927172
0.5275270812159036
0.3199483060487285
0.23547274821144926
0.519926784108607
0.48595274749454176
0.2044060635046351
0.00796316414348531
0.5794501340170152
0.34979451369060244
0.2557425191154573
0.22302837478319934
0.033982162472601024
0.2247808786933347
0.5233634847333977
0.007354142811425739
0.32545912108263464
0.07072131568833284
0.1011260244721636
0.3557049803429666
0.6806196202566449
0.2895097270805585
0.039989686350259214
0.014232840994781556
0.4297489785928142
0.13372270919520748
0.056564023766488454
0.6587489195479704
0.0627451057811509
0.45355987949745963
0.005093912933808986
0.19877185590232269
0.6313115126887802
0.16116589643068885
0.19018708044057653
0.40890519277090576
0.5057110957335498
0.04216257355448779
0.6537443760243609
0.00768769642749967
0.024324315663113043
0.4581425407406654
0.021724268489944375
0.16242847352382597
0.14478600201372785
0.4817899834241537
0.38698716933402927
0.4213656305853727
0.19735907021354812
0.4556519660438635
0.6286684294124834
0.1071134412062097
0.27686894106593446
0.04889765273610399
0.14732753878630353
0.4831377687755194
0.033214630384835894
0.1666216071264446
0.5369260765398999
0.5570824975647831
0.1203650593851251
0.37030423800869583
0.5098438270471396
0.15373065435020544
0.4191433411221949
0.2684089544814732
0.07001987509954957
0.07848389983693166
0.14622927984246537
0.65410741568235
0.2573877791786077
0.1373469655052283
0.0495154562867094
0.06260020561064658
0.1837109175204738
0.3949702741244978
0.29258221200979256
0.5315238153642647
0.14659367393952988
0.34750929134356634
0.05415388218245919
0.27729207402641765
0.5175876341857707
0.14801577465771254
0.3185535703452304
0.19317877345624404
0.5996564968136402
0.12300963375908869
0.16804405190893185
0.2440291349287765
0.25133675882015
0.4088378768419993
0.11405816842451463
0.0957255976848786
0.3347113654311034
0.13927615810294366
0.06657768581897715
0.36434372127236714
0.22512034701372907
0.39639738107771083
0.009113176140859934
0.4994668362665945
0.641699126804742
0.0603126922503069
0.23398209298112346
0.2973349321026026
0.25166878819214117
0.17682045625415238
0.25796703888364764
0.5790162796519426
0.19993812470753583
0.020395116613165714
0.18157363000432059
0.19141737171535803
0.10923467892065535
0.04839338807573588
0.08250478732137767
0.4305226360870887
0.08284013122936919
0.47540430266153766
0.13766567419457768
0.0956401155315946
0.5648526471284485
0.642265665756929
0.23145649547961386
0.042574364507780835
0.022319016579862853
0.6107807769879128
0.0097053378097602
0.14614955966702878
0.24848231872018406
0.4135719303854485
0.01273311211001313
0.21676621951842143
0.06786329855003514
0.24549780324897874
0.4794286321269428
0.18747410341096918
0.05337987377560388
0.1919903180715729
0.2123548123423578
0.3973490452530552
0.0894745498952059
0.35827662310081126
0.1727534295545434
0.09571100885217446
0.17010876991488225
0.32513873044095326
0.1366619162939848
0.014801403682700064
0.21486958449213941
0.07593166766938862
0.3308730694149823
0.09015248514925508
0.21143779356180195
0.25277125616101703
0.1457694882033684
0.39725463489427637
0.15611469940933886
0.02812834451688528
0.21289758252710764
0.11369634460179821
0.4149792930707666
0.24891445758410957
0.2842177422901428
0.27673243901615985
0.018878487476195853
0.5239438788704697
0.017942189152180026
0.3206294311216275
0.13567016914091654
0.09025025747488637
0.21632954720439887
0.04081993426796285
0.32675530983643947
0.04294613866048303
0.4496531262959878
0.5924649283390561
0.5969178895670902
0.20626615277366345
0.6132054257982552
0.644179490383308
0.29802217266107883
0.320652395060459
0.23725740276173718
0.4712045028520708
0.3099037735057307
0.04683377574394697
0.08703037111559271
0.08118683850239383
0.5374105557564626
0.5181592498914974
0.12446985445737883
0.6008707484022981
0.7193052107507425
0.4516348181782901
0.49044367961269236
0.32388514646738326
0.022635070942903384
0.11405651644613855
0.030477285385912687
0.005359497771286788
0.33340575168282505
0.6152786876168801
0.3541128669394484
0.3480611259924923
0.5817144608207998
0.15416210638370692
0.5443328436379706
0.15029877962780736
0.18263722494889936
0.35685402056571297
0.2061083628713249
0.09974479447785309
0.19139404008526176
0.11325483590249952
0.4258881590598645
0.041087875848870546
0.11157804027990692
0.002094208343668113
0.2497910197140018
0.6386195671391367
0.5539104213000491
0.09929562157440945
0.06674636512453391
0.17965285756272717
0.3163208729230312
0.22332002101445
0.35235514289602426
0.5565432066499253
0.10298072623132544
0.41122374931777156
0.05939672288562882
0.6898761281409268
0.17048296134996926
0.03623267921520169
0.2114233002699939
0.18370445984918699
0.19768404234261905
0.22563704406981702
0.007137854130076386
0.38768163593795596
0.08239456831689174
0.23627458124982345
0.6171948106331332
0.1227965201002476
0.05211827829360126
0.10520479135405472
0.10651415770774822
0.2458388054314907
0.11847414743164393
0.17980990526597873
0.026782450671763887
0.025220179561054275
0.2784993178219181
0.17028873173327744
0.19910017690019932
0.21401885506667703
0.028312201286197217
0.049313355343235214
0.08255927171515287
0.18430521614719894
0.2818216060883831
0.16145431666723548
0.1812762417337708
0.5190962986033812
0.08018148053864137
0.07136990587032363
0.3070952690757623
0.04849894163138475
0.2781477437401336
0.4444113212885677
0.12186850435712974
0.3428975808344421
0.0364017044770376
0.14162562271588786
0.2905657605291097
0.4749023267557975
0.015526943613990506
0.3994227535550539
0.0910373270876656
0.17370332704888672
0.21897347097998138
0.10118117461214919
0.22431347170982208
0.1511309371127816
0.32183744427647115
0.12054618804468405
0.09610405208822809
0.13467063146954814
0.2859738682873789
0.14495658956754254
0.02391278724292294
0.4479006429113176
0.16826021684512119
0.06266746896611135
0.020541515929320048
0.08522252256280737
0.010163711012603488
0.1451674445875697
0.20379973286434222
0.02193644049382409
0.1306063200012393
0.04208490408698697
0.4887085591358386
0.4745958047598279
0.24167149473743482
0.20298977005576824
0.4550190010888064
0.6423300959700845
0.007599662349273973
0.04579591767537895
0.2779855315263672
0.4101880257780852
0.4139727807101039
0.4694681910169681
0.08503096508589113
0.45437306749980805
0.31262228488065535
0.004647110638350279
0.32700715338379927
0.5160697501919674
0.11544641587543028
0.29607132529700436
0.38073090167071055
0.25852743474610046
0.025188043028309848
0.09321486914032744
0.01732698960454741
0.12120822635817785
0.26432083595526773
0.211898455326391
0.10819597758737497
0.21914679467255632
0.18147496478430855
0.009734388313883183
0.2506087284046963
0.048655280943167165
0.13910774404596676
0.23728648734224062
0.28045038016682017
0.08962996238187433
0.3184286230704474
0.01895747779718006
0.1420864603052821
0.16843379091699504
0.13518624444237196
0.5924760605476828
0.10174830466089274
0.02769508051549601
0.06330669148912017
0.5043166358776857
0.287172952937067
0.5515549304297465
0.006281085569676497
0.08225300284913774
0.014856004606251517
0.2996360502814077
0.15016540063664147
0.1975396710809781
0.1840312469989503
0.247836660409781
0.09190683604664794
0.6527356059402913

==> anc/HaarRFC_U1_L4p0.2.dat <==
0.027062649068901365
0.36024331397622555
0.03308035836228693
0.18637928862527542
0.019455375264969266
0.02792070737852293
0.6273942028589787
0.24329570907745482
0.15591073889580936
0.12235339742760146
0.5241635629992418
0.3066249448913201
0.07264166112670367
0.2009474577207228
0.043956289257642785
0.02818619701277805
0.03653696899219692
0.03386294912150945
0.06273524148632462
0.05887272584764254
0.06581857403938414
0.1513439910704625
0.20781005448390405
0.02905664615309839
0.2367064901209193
0.6441636569093004
0.11354518371980703
0.45666576706866646
0.02345267272534901
0.10845647635528806
0.5930271549351664
0.7230876090384465
0.26747095421492073
0.11301918255923649
0.18631721576380614
0.09667156007521661
0.558787087197614
0.21996422836809174
0.06530174054663436
0.06817355707154583
0.3396516472921825
0.00025993172272393644
0.4142238350333864
0.09435502056048774
0.3258674721027697
0.70865805093739
0.3704929592729341
0.016732863845163707
0.1066125095379814
0.4009083751251089
0.12417852077516787
0.3715552091672093
0.003704803581298376
0.5105021850586791
0.012629255826789839
0.015413497302948793
0.03647999628540566
0.26961855996066914
0.05719608627141727
0.18743400066001642
0.047558401077924375
0.06098221752856581
0.07067888737002272
0.26994147891249853
0.270241407083208
0.09931134363244044
0.3741056802620305
0.08407986994864292
0.5660975151868974
0.04957729576369803
0.11210196458420704
0.22578630107810305
0.04079082869963409
0.1819565120951645
0.5319065535976458
0.4051085554508659
0.1380347418507277
0.1504179702277416
0.1522926745094393
0.18996922396104585
0.09206579979595918
0.4029766233380311
0.0452717766108443
0.8184184864920593
0.4053376000477241
0.15041005643930805
0.18073077863550716
0.11363082482124419
0.0785403046117798
0.01462117657114796
0.2826493709550067
0.05609277199145785
0.050039572323678005
0.5318282617803101
0.09337644738567578
0.28904882897884426
0.29900296320172587
0.46233912121112947
0.24824403788022734
0.23062004014826085
0.048671215155072486
0.24827659097111732
0.07109953446206065
0.2154580539784964
0.3963150070344207
0.12858133780305475
0.3536306838457237
0.6783893566503238
0.20056930942759704
0.49731461417697603
0.012660356041363655
0.4683529253374518
0.1688577170794296
0.6053420535133897
0.33757080949312024
0.24079062018870664
0.5191739192274979
0.19735820880113178
0.1288053277551259
0.32968100725572363
0.4165927502553517
0.47331440775031036
0.40796896226108764
0.15787353883215133
0.13874205823401475
0.4745869854722657
0.39366983092202135
0.10380834042985815
0.16323779635100155
0.6011979817132681
0.08924799480904218
0.3191180626346842
0.5006922566300074
0.21580567564512687
0.536230885267045
0.03102306189561729
0.1785210577273086
0.29678248978492705
0.2352124555206347
0.4035365010081796
0.09938792227354652
0.167022322603852
0.06876821524373557
0.46433319087262487
0.13821501148489143
0.23663170046105525
0.15699452119557122
0.07849704186048723
0.3769574482058699
0.35977245795081214
0.14518352386715824
0.3494421552912996
0.09279986357394485
0.09901219401271999
0.5013683353564151
0.0042779680855690085
0.32384544212229777
0.022186488853876956
0.25811108791172904
0.09457645074810538
0.10928419050795071
0.6988503422478878
0.1493492333753698
0.37013598764563627
0.14687492107238057
0.46569638499728
0.35690955336357444
0.00272139272517995
0.08920096514139544
0.4404164099126466
0.2152477746463568
0.43610119113265805
0.041791921338014563
0.05361402064375722
0.13800253414144145
0.6068784921748618
0.08147896492122231
0.06638098513885927
0.623233398327957
0.6340342846681254
0.020777126283797288
0.1693085364663619
0.4279236071610506
0.7322325478658066
0.16436533502592413
0.12608896968160446
0.04366761479557123
0.009559702562257943
0.009566642168966893
0.015446837042882628
0.040285003861852284
0.2928126364518448
0.3622131656556004
0.13404003528920094
0.34845253644462876
0.05187845958395032
0.24428017838395505
0.15024457932013846
0.4835329961645337
0.09819557484729943
0.6165461837658505
0.7127785518074529
0.12333039977502874
0.27269664618091255
0.03461071104866364
0.22141973437726203
0.20284391897292517
0.3729623777692834
0.04595071429552497
0.13549074286072502
0.0400497859726183
0.16999064416447446
0.00101580569093304
0.17292735431720133
0.16764813615821308
0.5716650109095077
0.2094413662504356
0.1076683297123157
0.06148071865241551
0.4335402217895374
0.1155888865605957
0.08379327946146807
0.1813518053573849
0.6564340724896698
0.6835724127243287
0.31226039512312803
0.2226773330698694
0.18553955353203247
0.042047679752262715
0.1924691696574569
0.3062153712705434
0.46622128536311536
0.24666792801935206
0.14235388007767358
0.6312140929220793
0.1667385512390941
0.4245036386333488
0.19047165134370292
0.059029208492996685
0.2913251382301422
0.07924031881055732
0.039615249578820705
0.05646856409132749
0.09412975476779896
0.2711204556463599
0.010117185893311068
0.06733763721917095
0.057406701566869646
0.5482861035147109
0.3627714102280033
0.035590690298926884
0.09815463940749658
0.1796761734829079
0.03143936316166955
0.15268285503491802
0.5347842698831056
0.09590932349712612
0.05990172856862683
0.16415184082884404
0.33787506601372946
0.33059701787989393
0.02013371054583625
0.624131795179168
0.2807206477740458
0.5058181625315743
0.16732598917225197
0.014317426719299706
0.21463914503330542
0.24665777683367698
0.01371803805241263
0.006384733780326561
0.22260785964057647
0.0727819766079681
0.2829434182026977
0.6780144297623932
0.25767458355988304
0.3122790989742991
0.23959147524400096
0.34028927569971235
0.50293809738829
0.4941666957784687
0.6012547605198677
0.038031134996029635
0.15547287218415556
0.35369025532938797
0.09416337154385984
0.12596549305735733
0.31018123165445266
0.05118356947444195
0.0042250214078649794
0.17415968778245589
0.13125747321662706
0.3168718297022533
0.3401799205185343
0.5881280034529166
0.25641971289671606
0.3430902798904884
0.7204244591486411
0.47084962401854474
0.05307457845359963
0.42517540745806814
0.32643741483240646
0.08261853724048689
0.1915527031508336
0.5347959184048778
0.6145688576674916
0.30632204897130094
0.22746054664089063
0.1875507548935863
0.008221827754448574
0.6577309911910486
0.11524214378538801
0.6180560863245295
0.39639926694481914
0.08245276257832759
0.33129574347372237
0.13506674610258246
0.1417777257451212
0.4183361286541087
0.6525081024742022
0.39842895053972066
0.12052487627093306
0.12268378050057724
0.13842548951218422
0.6879664440421795
0.7954109674462603
0.13338047779149453
0.07466999282721659
0.6922079157141001
0.11031841079405362
0.04330938579039721
0.032931867618891913
0.20062660396905177
0.09379271124851993
0.20767873729038586
0.41729909734463666
0.22462761329132877
0.28583689348824365
0.36083588036126657
0.216043146987273
0.334830029775247
0.3529048853646227
0.5395966666536626
0.3655487528185729
0.6902469365047506
0.36927999708675335
0.09119118025761591
0.18926491570293832
0.2951119519060983
0.3289036841847411
0.2780287028143936
0.2241458213284778
0.2588705413995681
0.2993706885905155
0.5495358474721701
0.11454490939229757
0.3129257273836954
0.19219877684589906
0.4073948645752487
0.10483008710716356
0.1287687210729658
0.06894005164935586
0.35825475242486743
0.15617911957069486
0.2867606814845572
0.5025599893254803
0.4699140409020075
0.5179165299645854
0.15047549804065602
0.350360000139133
0.28374099987640183
0.02161905462880391
0.5176192725286921
0.021062298763676292
0.4690915439572111
0.37913519347762825
0.19220841588058055
0.5138356210567206
0.03943864459274459
0.0466321061726855
0.11727230378570028
0.3933340788884716
0.18907059030383125
0.02412769475020652
0.11850591570908685
0.13202895849582066
0.47277328884085024
0.19730613128833818
0.11198256446147621
0.2915545079490386
0.08108614401754338
0.13725896148147249
0.04522048594201703
0.01197703483337327
0.48773471608995783
0.31009356207872407
0.19965290677196693
0.6690886696865368
0.654888846245319
0.5987759556792922
0.4516066601917233
0.08431828705460682
0.09027893583669946
0.4747600428657178
0.18676803264279332
0.28901640776987175
0.2580388067418689
0.1303083379274734
0.618718535122034
0.5236539198465645
0.3529690636909146
0.049541546584008424
0.16440542936338667
0.04886702002509885
0.39503201325887705
0.02585662225094831
0.07806386786287217
0.2093479970366626
0.18759174543700421
0.5062057581246803
0.4279416441361637
0.01478820163912593
0.12074859219488486
0.05351583208069937
0.4651979224247788
0.3401795519350873
0.20515557126318143
0.1055914812081992
0.20378699676497744
0.10540508293657555
0.23026576375786148
0.16276486889418998
0.21631271927668094
0.44985595280240936
0.08860577811802155
0.08111926725277997
0.11166301803951333
0.14312170604167684
0.481018724955437
0.6810534250554529
0.27224196522781696
0.01495202249022249
0.34272668482755636
0.1993172791075209
0.030524192853484042
0.09979662288767785
0.4901519004753836
0.1328377038189022
0.40439096196410634
0.1443543636447305
0.09155482033355286
0.36408535447881263
0.5906749020226646
0.1602404464691267
0.5904377905282052
0.20498467002482382
0.05099892341186034
0.07637304525688536
0.2440773503352858
0.12038551459780374
0.03813248601389907
0.6297749743588409
0.036002807533536595
0.22725215042486174
0.05920494938585298
0.5970116888126813
0.6984810852162107
0.40114526702452247
0.02029403942232624
0.2864878380454806
0.5690176910539997
0.08089341896778525
0.10728487899351101
0.14827890700071222
0.1411875200594126
0.2702770374978054
0.09966154272026244
0.023143229114125214
0.3348417640340333
0.4616477274600284
0.21636518390996765
0.1479051830720183
0.49985475866939183
0.07099358816805003
0.048633234822474156
0.6287410792854756
0.05414259664556936
0.07235179431008074
0.12126869347279473
0.16868974629537356
0.12019524401758032
0.08013945880904595
0.004702665767392597
0.4888667684019519
0.46437076911882014
0.0541475972432556
0.2440520426053798
0.42045805886616294
0.190223920333989
0.004544379096563073
0.4606149542003998
0.15693783625917004
0.5643522633587162
0.25902883863210285
0.1662701197058447
0.030350767791859114
0.0500912656115313
0.1337274995571798
0.3123807850440496
0.1883542176502026
0.14228075451999128
0.32746400885267885
0.12931296694005712
0.2844509670101302
0.07194891916407159
0.05261120163986533
0.4808852747831439
0.09112869136596552
0.26988727891664344
0.3318647726897705
0.37288756249425326
0.47212228123655553
0.39428188916934265
0.05581443224776557
0.549124391496799
0.4421441322005303
0.11708209208352591
0.25483144409560365
0.12467372566706596
0.5695060824430268
0.062131873832253985
0.06804557925925613
0.23148231583192233
0.49442476544193387
0.2316069278575359
0.07666893519461473
0.5195073535953949
0.007543310957112309
0.1418482021410038
0.3162528199961913
0.174465014846146
0.13415245690522803
0.2567521026084001
0.057462226741897
0.5091939278663089
0.11459985702927462
0.3888693006663839
0.02997404740671451
0.7394854177803724
0.2071112237597146
0.0664534291723815
0.31101091633825756
0.3680409163237827
0.14031474956888204
0.2067422222982689
0.507793948929613
0.3361601747169279
0.4123569174435964
0.06945218933766838
0.10432720815436669
0.04978708660591516
0.14927638857047174
0.15288249196677214
0.2726724485933325
0.40393458470174715
0.09360536659834477
0.38849868302376633
0.5083448914525102
0.3123236968674044
0.07402431848120139
0.44535434917252137
0.6355819468806867
0.28649428622389983
0.22943356957184188
0.3947821944998619
0.4455624943515292
0.025777132281825463
0.4130485744189526
0.05323391013573154
0.2896980542126144
0.07495770212439394
0.3343820775303963
0.40555781815587105
0.2945498360983999
0.2410990715330987
0.02056437932832616
0.5489744095587594
0.1978032867830043
0.20861619945225193
0.3563534463736044
0.11971378112502505
0.47575058451745994
0.40338779668495844
0.23587546924220026
0.15933508789172335
0.1400715254590458
0.6977258176144019
0.10578541153546403
0.5721376104503707
0.02923465741598092
0.09217994888788737
0.29061955405573975
0.060123841374042176
0.3277120475416567
0.21216696533300133
0.05446487284818401
0.19438072711118867
0.11479884456678952
0.6000472789957877
0.057801275279831164
0.2017637765761445
0.2355938357644269
0.20900616717218573
0.05736974247831971
0.4973552791841355
0.26868882111821246
0.5853050522430135
0.17712877173916697
0.0981464039794993
0.12833825541441685
0.14253962347420424
0.10753330273256581
0.26034020105387745
0.018367698465122102
0.35810670746382206
0.12941251968170067
0.6246597373242572
0.38421758220500307
0.12176797727702386
0.21254831796154336
0.3447402653877389
0.12004035737745286
0.19037389747363656
0.1442049026212459
0.42088494796172776
0.30049834102780226
0.3943197877709996
0.1384958420690973
0.5733984217993787
0.017856348194195074
0.2277275820921759
0.4788057229252156
0.4055037224980727
0.31357651371154627
0.10008437219398626
0.042732232626355976
0.12272157553211252
0.35408845570498104
0.09971857283531957
0.4736270325073798
0.17660767544344763
0.0845481073865537
0.3029608033927142
0.09978184535610185
0.12467082563496848
0.01854595828570235
0.34267080057784366
0.4671265216077899
0.5924996363543555
0.3855329386514502
0.4421861860607824
0.3766998338299944
0.15654294806662541
0.045698404057841584
0.10612273674244378
0.10806675588997924
0.3884093549972527
0.6346619236189248
0.6795926007238228
0.17080644172340928
0.02140471161011935
0.08880783439301351
0.13516223784874742
0.1640064080191414
0.21345662304183619
0.5516580418357883
0.0717690463489276
0.5341130162387854
0.21517521576883136
0.002902892068102467
0.01803868431288704
0.2767355715761859
0.07263788822910387
0.5176082496065019
0.4663273818213942
0.6154045656716576
0.19256189337202317
0.17060570332090094
0.0016112006322918518
0.27671336353242953
0.0032913559596763854
0.13426444068704194
0.03520777259156416
0.1435865221580848
0.06902673363425926
0.5314030592799656
0.4390026002425182
0.005341288703214485
0.07337915544800833
0.3526157954194647
0.3731525904187976
0.6834861342806768
0.6818558847533331
0.14472102766040718
0.37374097546639334
0.2543178509468105
0.1476697536599579
0.4075042432053087
0.1831193454702705
0.6692084784344869
0.48640372347593586
0.5371936856043873
0.27698544103740097
0.6076061744987664
0.3358975161188069
0.05051327416575239
0.047117206228201966
0.36362142175203427
0.03912249559854948
0.017599922275108926
0.3389536641655707
0.13098659837841972
0.5495038038576283
0.3638570635617242
0.07472121522851986
0.5961311537168674
0.6699789829795181
0.17495596730607957
0.6830326004855611
0.050429720546568635
0.17916688352505508
0.013501743229140767
0.0934145238003317
0.1995086575132334
0.09588915212519332
0.13248296567318274
0.17331034538383203
0.23216984070752095
0.5745869276761394
0.10663732205897324
0.4920249079918857
0.12579913390795167
0.18521344814500654
0.10578364200569694
0.02256546006212448
0.004550106902471956
0.21537241297222773
0.3669651806268595
0.23101091330673593
0.5801176599923533
0.04266630116908746
0.21227205852020342
0.018942251683307505
0.11739420035041126
0.6416252783871244
0.2766380616554863
0.12161809461649468
0.3985768367738768
0.4373988180945613
0.12001549178064631
0.506195028001079
0.5466139253486006
0.17869226137965596
0.12707222305669327
0.514807155224171
0.040974243109584536
0.6363266488384264
0.2943512969706166
0.19342457408406624
0.13836157493965373
0.20527336669701876
0.07746619957825801
0.049074373038270086
0.4608745844002022
0.21394960621281883
0.5907312322884237
0.17831726602536735
0.06146358455195271
0.09955860858967094
0.3107798997684429
0.6538521027170323
0.2709899834453074
0.14681914531879836
0.4239054891898882
0.12281985009740964
0.6080373790821727
0.010930914565685734
0.6087714973381839
0.4963006333551563
0.5075474322767685
0.11799341412035863
0.3647864656287217
0.0021086152352443378
0.48184189333127214
0.1979147743774234
0.02195479058309299
0.09799369784971536
0.2608572863519999
0.35334177578523124
0.4326071937582961
0.11616352624306486
0.3162522766681691
0.5163218254882346
0.08052632668517558
0.22744547889890093
0.014028805900982051
0.6619160280767723
0.3455923794876601
0.10223097154367913
0.11049676260618047
0.09172251884053999
0.05898529580061167
0.16430264822071733
0.17395642363900451
0.0008460253843743189
0.3693299223882214
0.10275026410273222
0.03742062391109706
0.06577154053524951
0.5573260446521032
0.6266025921752141
0.5904150146996694
0.35798951148652236
0.058964600146912925
0.6936433469714374
0.10253571644239798
0.03904588474755282
0.405975281137507
0.2465328144815849
0.010749502631594557
0.2475790509250384
0.3031558291733167
0.1710018079298873
0.02275408327795879
0.4520155044743454
0.4447008205881774
0.49192475815528725
0.08283640786110615
0.6626657799836281
0.5462063009185592
0.36536680701206986
0.024615535903891837
0.0417600440731664
0.29134877256405095
0.08556908246586835
0.2506522230758727
0.017115784381082622
0.04593112956114684
0.11925504265758025
0.46701515578567643
0.48601592723782
0.26706516759098203
0.1848027853921806
0.05584765191349968
0.22458030562665215
0.44843609671306495
0.024064692189098222
0.044973873248708385
0.3375235684634704
0.2678299930846277
0.20420667679738824
0.6736076787388663
0.6043112707233249
0.30158213423905816
0.11224706132003595
0.6477830965705772
0.24960391016369868
0.056588533719571454
0.49281858406104706
0.31419612592599816
0.1366603923327104
0.19367370125615027
0.5502377472580569
0.030612334606886046
0.07470104965851995
0.5407432710849558
0.15765618698614747
0.5584860336734536
0.038006002443812956
0.39157821569234347
0.10775172402268868
0.4119622945303391
0.640017342613812
0.22697464456455305
0.013340451484679043
0.44712015676821143
0.24132010030502857
0.15048222202286518
0.31814295404608056
0.5603117178594369
0.4557759556106601
0.35477300039508264
0.5592741528986486
0.044127311800532185
0.37213837661021326
0.2946801614876755
0.30749081561445574
0.11012329031943403
0.4773407408818332
0.4763293967873918
0.3371856123956188
0.22519077293233009
0.6524641038604668
0.5498064597483955
0.24359998433765603
0.0037096908096292203
0.34281605924532266
0.5323094498513956
0.3484218786161683
0.049099256312602375
0.14368615930830947
0.13388211472979944
0.2897295252942207
0.6848986883655281
0.08215757420503021
0.21345759469310643
0.17179198585356611
0.013783179094717664
0.07913044430114236
0.020261862969196475
0.1930596128264333
0.0031725938620523484
0.307704513201018
0.47035563334819874
0.263129211835335
0.37907170507078836
0.2821710602448996
0.05728084999641062
0.5721758582527912
0.19447717153810926
0.16352196388704768
0.6520455292510422
0.40958396671955555
0.1820431147845273
0.25049613969009143
0.06453401474858358
0.23402420288016731
0.05986308996574102
0.51774213425923
0.4018759298237143
0.060748950036023194
0.3366308533729932
0.17954854058877462
0.097873849851017
0.24925568141544477
0.04193870397087301
0.27513111665894235
0.09115051768693927
0.22658258926639654
0.10781742565605472
0.09869095182003161
0.26346559370199124
0.6718674032234745
0.14545090287887857
0.06297694905340465
0.08118839418922
0.005566519586059678
0.05145219568058492
0.2515973311800401
0.3480613915732128
0.38270516864358917
0.27072704129683856
0.631007707448056
0.16504050623576041
0.15990767918009965
0.6572798483215179
0.14097117379357862
0.23506661177451685
0.07922983422096981
0.1896368607482811
0.1128116604448903
0.4899582404403515
0.19435143579954592
0.34812662183845533
0.011218518777461443
0.012025129068371594
0.01723755580133287
0.15642835535716312
0.5740773258366102
0.23036343280679106
0.36013907037871584
0.0596873609632142
0.29434497239620816
0.057441061454835164
0.3314708333749386
0.37771637698699523
0.6111021628425882
0.19472557312164346
0.2555786552163034
0.029566265709729672
0.14954815319597956
0.06025495486061687
0.3285095829789043
0.5147505816729289
0.17775625564654993
0.38973529184694666
0.5758655777147558
0.27289297947983865
0.25499330793453884
0.064550340478092
0.3885791089708374
0.29880257949052696
0.07468418150671326
0.2785846678871384
0.653686818875889
0.1238066577126403
0.2826017773531469
0.3659683676352714
0.20584904071339472
0.49607035907485586
0.2856569983654125
0.29069394877345006
0.2522746120010345
0.571869177319161
0.5097980948704396
0.00882916258258319
0.4350859789358508
0.013760574840845684
0.08602355445709685
0.41124882602990265
0.28781431919517503
0.12027869052901687
0.29755743806266854
0.40340157162133494
0.177381948413554
0.48269445092634783
0.19850769097056892
0.4173798758663054
0.14892973420728867
0.6031671686545921
0.1384558104476172
0.1358078360324156
0.436155756066706
0.29264685103325305
0.06637415617723748
0.0063456337479543025
0.1574747349583184
0.10363803507256332
0.16259250393969787
0.35245625048948137
0.20016907979495327
0.3701915572372601
0.15089644735802335
0.21077885962931903
0.1280991712509088
0.27907922907689825
0.3005582563750601
0.09891430927066738
0.29558837533214766
0.0629382034314493
0.7231816186119445
0.5118640575481314
0.2482678300159855
0.16369397379961223
0.13502558485932473
0.7135034525203108
0.26505241751314157
0.07422251069084591
0.22700321121207984
0.18414703652797973
0.12852780067236372
0.33250874545445686
0.08503828165139617
0.3508998952459193
0.15819503365577073
0.6161763657586163
0.4631595505280499
0.1176226820921199
0.2243083027278409
0.050334331063022764
0.387986161673057
0.35607739872697636
0.34474867339828136
0.3245329717136514
0.15155929626779843
0.3185629787225827
0.06906454243431259
0.34192971174478726
0.34413495049495435
0.24371482930910796
0.26125150409017645
0.32495080274455584
0.32198234755926886
0.13498151889964435
0.06052156496080697
0.22865065679858473
0.2212176369104502
0.5781661010264305
0.21317556762517909
0.04277372757293351
0.07963316696389312
0.20703778129699624
0.3206439125568182
0.21707981454984493
0.4927610381717993
0.07300216941595844
0.3481672356783288
0.17002821842753185
0.1682428107174513
0.07498671865635145
0.21510774934393367
0.31960876986489994
0.6242700684455246
0.10526597127856864
0.03626810524940964
0.55213738468922
0.47722206248315474
0.5321386464747395
0.32679609424814154
0.042083395718574536
0.1664447694711812
0.40340928899659106
0.29140102524515693
0.17485180713479548
0.2840911623366721
0.22441363618777815
0.09332062553412464
0.25479733172941527
0.30564544114292114
0.6169348020243428
0.5225573388513911
0.14039954281898967
0.03887878897121389
0.03311644039953437
0.04755605158279972
0.16848991142441258
0.33662435881526964
0.421270977289169
0.5091629590171592
0.4454463417489286
0.6142757932853635
0.25821068037438755
0.5481407518878237
0.22821929745220795
0.19749262867439185
0.7353151812191349
0.37842107021161475
0.1260754008184431
0.05955193216500482
0.13091435807457114
0.3116703438142648
0.12862379589816877
0.19409648191160966
0.2455744708447988
0.10029398301578733
0.17672987712792892
0.03019583314884557
0.06820436461647597
0.3486851857019038
0.21955959038958306
0.030444061551257163
0.1902907638765055
0.1294329266330075
0.18341370263486934
0.10698006154731311
0.19429700446260537
0.7253430304435871
0.1760267833767893
0.43106241215640434
0.019179468102175103
0.1465720233073014
0.49663409905311356
0.22800347344999078
0.1727998815798012
0.14611266019993036
0.3078454347016384
0.33146883436878416
0.5409970753083615
0.23647758638251085
0.47896088594214403
0.11951857771142435
0.6986736216574463
0.15453257615026875
0.05070942906062935
0.41093132845894664
0.1696342673303724
0.6221556979872356
0.5771918059456264
0.3453670707191043
0.3461194782208803
0.667619820408394
0.07834157475643265
0.6630158595000586
0.28451906355194023
0.3598835491390492
0.262882388504196
0.43761017660740426
0.25350447100027346
0.6423021030358473
0.05388737556478959
0.5138533031712388
0.003900739942219747
0.6428935964269249
0.05959125330517291
0.05775752037247346
0.4298022560610427
0.554107749763226
0.3481730439709839
0.0056092344500857
0.07801231804010345
0.029350828153257614
0.15647555701115567
0.028485293725536823
0.6437118210781534
0.06911605487186728
0.041624760404286594
0.4246088001391833
0.37227963909766115
0.23142609568861938
0.08537568378485269
0.5493576877767998
0.35753150789530297
0.415735341255662
0.17090942060394468
0.395752607434202
0.5033216906239909
0.3116113771473956
0.1834924355912285
0.36269217177088947
0.3312367351682997
0.31363489491589636
0.14438303406129133
0.055065816279772445
0.06596449578346099
0.4950480119408255
0.30137813560974314
0.0033892490584003583
0.14756230797081837
0.4378630408134697
0.1719011128467846
0.15466703703093745
0.04457093227402407
0.3591368815361391
0.3328379461519192
0.31933781642335674
0.027990915236503423
0.19255425847869367
0.29329432132966526
0.1453443278175596
0.36485229416261633
0.03222523395448602
0.025792319094190434
0.17704488796013518
0.08236550335243167
0.4436801186928742
0.45541690889803516
0.013946544087366503
0.10544910345894497
0.014757810380301257
0.4834604671689943
0.0870709108720581
0.1320343324412817
0.279188708658689
0.021505866319500612
0.13544175517694781
0.21798252121271142
0.1677316531859675
0.16268171796877987
0.5279547720506464
0.2622028180921202
0.08201550426995251
0.11197923953421648
0.5003412341499668
0.04549918910689694
0.5429843076838877
0.25636025741613666
0.09832038104750036
0.08386002803194077
0.41722002779964296
0.28269294307415666
0.07701941543921248
0.5050998211860457
0.25611526730712514
0.46902752443180135
0.21254839200466535
0.12359266150438775
0.05278185827908081
0.03299785419825312
0.03003963890003818
0.01880714534704033
0.17373912201711303
0.20167619103491002
0.21820481636212594
0.053192890293783955
0.1473743925432875
0.060786980816119975
0.03624194846799615
0.49216355829727165
0.13233859406418974
0.5401963848074741
0.717293103341334
0.587303268389064
0.5089708044314112
0.015111075803961453
0.04360404877146995
0.1275676385091277
0.5309323957990337
0.16732454838109845
0.07885700192463235
0.7523528127975069
0.35835913326200974
0.2978713083495165
0.3386185577653033
0.004208944499433449
0.049147911575688846
0.09068325285569759
0.024836756393868065
0.3335560842317123
0.19020500408761434
0.22507973735549228
0.5508542008944816
0.26686819194440525
0.12746907794707915
0.4463457419751251
0.48394336887315276
0.5492504127788223
0.12050681307856648
0.16968522473272027
0.7387906242744849
0.0689305621119793
0.5124501950181686
0.36959871068440975
0.5969447998315637
0.1101610375376736
0.1561218354438338
0.1823012484565435
0.5150293449885149
0.07769429914708245
0.12158096989996779
0.1445157338337749
0.059416842350191706
0.06708334869448132
0.6254322937225224
0.41811684168662433
0.11850196353312126
0.5380012058140222
0.26773633134126656
0.5544568944726515
0.5135573961060369
0.28126829680265913
0.2745252081750944
0.7371071327606133
0.06593451361759381
0.3782741851400263
0.24155717401168367
0.18317625186968037
0.050923900017459986
0.21843433200588466
0.1383031934698133
0.03375813039433943
0.21090866474140385
0.01176901925243649
0.09980994620550136
0.006243706731833723
0.45395125372384
0.16047252856975983
0.34959474959018433
0.1684853128281074
0.3973465193669675
0.256030844084936
0.39952972086298383
0.14966483265811648
0.02414220801232559
0.4112596490750751
0.39477119904792685
0.12260748936249662
0.04675056358657406
0.274585302174692
0.0054304161901042106
0.307048976141641
0.6087780853153827
0.12589953450444125
0.6585277592146374
0.4051720284068129
0.1959571318815214
0.5315523296733489
0.47025908260161936
0.5196414166820241
0.10480562871644113
0.023928865011708652
0.10909658698174636
0.15278886470794387
0.3258376159911037
0.6310437419778692
0.161515817812951
0.09608905255976109
0.5130639792792707
0.02174237114911129
0.23695253736450428
0.055791091984954716
0.46585913630001213
0.28041563448217394
0.12677458397574268
0.21687761851548032
0.1099023917609425
0.07593693849400597
0.09279186732034274
0.22589306241295098
0.24083875301516774
0.16128445718605125
0.3944482112840896
0.07596721266301394
0.07416636419754016
0.16602204293167183
0.07546163002299147
0.5369304460565437
0.01263577210656994
0.20536079698893098
0.2552475826677253
0.032234015704943414
0.09353376250865653
0.04769712451025683
0.5734215764409939
0.09386731380168715
0.14568701268550416
0.33916408198082004
0.15096462091253884
0.4545087091225362
0.43902192952484814
0.08947136431372069
0.27431467057179787
0.3122726746346092
0.13747906414864058
0.2278517686923553
0.23342850781049782
0.1761165602881858
0.30043016696365876
0.5714104978214326
0.1435072242940382
0.2670827240337004
0.2717614221733309
0.0030052584879944845
0.3522704639894468
0.2290257623457904
0.13265571242961927
0.1408559986898516
0.3299642186884148
0.0632983607255399
0.42331368895086574
0.009909139090814706
0.15926032245133165
0.3236454641950114
0.048847070079934024
0.24716856495764072
0.0402747466023877
0.03179433259045843
0.33079635370282984
0.1757741358887618
0.1309730655314312
0.1972329672406976
0.141736570764611
0.18374625884844017
0.5692613790571358
0.6426366839901513
0.05133802965075468
0.032029177890135985
0.3037289921638461
0.38994877082085566
0.020561778663201618
0.5239358620725166
0.022573365406597736
0.07258538609583073
0.659832318828534
0.5324731764840082
0.5692505856706354
0.3539644360449946
0.05918206309665043
0.5158557382922532
0.5680001596051767
0.34877503125705245
0.32283855046650584
0.30147607507350127
0.24329196362433048
0.15013639070292426
0.023761752469431095
0.04447790284472786
0.2317821311598589
0.23367846610941193
0.29876912063352096
0.5651672613969184
0.3886277422506331
0.39808539481842914
0.040364740207191746
0.20814183624198282
0.7630282027283063
0.10102682206296634
0.302205592757551
0.027433577995351243
0.20514074847936478
0.10093429148107053
0.06426592648945503
0.49268574316472047
0.3713795318542446
0.6797065773285198
0.08665590770137058
0.11021085512689582
0.03462870349984359
0.025528271974993823
0.10632181116639865
0.1184195790348259
0.10317009857526761
0.6995562281231479
0.24413994577525966
0.3221658184020906
0.04653890065280262
0.6176774648164102
0.0810154784053746
0.005592833822950108
0.7276054837218258
0.22594678678039518
0.33438486110007715
0.0006545479532285611
0.09068864907920976
0.48757821535473017
0.3352650663539828
0.24643980396340032
0.27901239926501925
0.6094447588488466
0.0055470779538527686
0.18121986880522406
0.25039827789054403
0.3996120448250239
0.556442459627076
0.1296122412056725
0.019464248230488864
0.5708056715029342
0.0004486385985638616
0.3998075098795089
0.2609456290112867
0.42514399004969966
0.009508810463109515
0.3638747923605231
0.46030019457977245
0.6210831719224794
0.35257990825982743
0.29694986516640703
0.15513822431789298
0.29710670516487003
0.01785643023393872
0.22258845744925468
0.6385040030383594
0.09715438079395848
0.29407969377950444
0.7090535806958034
0.016710798454395822
0.2688039916475838
0.4855198451425583
0.05397968774111195
0.5708064439133339
0.2837223965569869
0.36732868555899706
0.20926992823841734
0.473026597237064
0.06856529737406301
0.08871041127025768
0.17476523751209075
0.35746877143850964
0.23175205867524865
0.2411521266751577
0.10845020794525875
0.05646581581454554
0.05703944732120655
0.6255910785894068
0.08053881771287606
0.6314669295167474
0.048803387031556504
0.562614756912371
0.006744120608560922
0.03552277152515662
0.48991726883043696
0.34001232715722
0.22445017317098423
0.5339832168630985
0.2111860431006654
0.20588740624778631
0.24886330794294612
0.5083523211770389
0.6213993270412355
0.06605898511592834
0.3886016260087609
0.28483363747829515
0.022684993750575446
0.11815809043739944
0.3515463717912191
0.2633623356363437
0.06920091054002152
0.3094992903444286
0.37207941555158114
0.2942327701062302
0.2608258076991482
0.21808758653739835
0.36123559727831966
0.29975054335700946
0.0742659516649027
0.5466483227340417
0.058455622859317144
0.5936616495478989
0.00215953331206025
0.09836619490939354
0.22951816951035248
0.06586193464293062
0.1911632046537638
0.14344716656146464
0.2953109508343122
0.5654524452973211
0.08952472927663843
0.02974896264551084
0.12338049704049617
0.3701044920983437
0.633320272048633
0.5349412428315896
0.16895806317066392
0.04050003798532439
0.21008775035930458
0.3117823178008817
0.08645473806385529
0.2729794401330706
0.4731886875866853
0.1264148220556972
0.04437313236341973
0.15322624363654141
0.34046594523407525
0.16813571448517373
0.6599864897366415
0.2389930656638125
0.025544882678887753
0.4776677456912472
0.7457334199622061
0.028019695442723234
0.649020645389384
0.17299945931800678
0.6121735683285868
0.23572567409770911
0.3930788680379563
0.4492464348514083
0.4781922019176035
0.09207425446622228
0.1792241568469131
0.1755120677940701
0.6040958582848606
0.04834182131768422
0.15633764221086738
0.1411090922962335
0.18358626516208687
0.020938149278302957
0.33316283706429467
0.36854272340815136
0.10226478695339138
0.5321766543238151
0.014533817403611567
0.05458430085077126
0.22147373249170066
0.13047246913264685
0.07937837684207331
0.614644005053683
0.1683700766074747
0.15575468064324233
0.4687208757369926
0.11454092240324361
0.5964406544345563
0.7848079594758048
0.13499861324956186
0.5225683185592854
0.5552111496244143
0.07548476117797619
0.23943947320519424
0.2976272447631857
0.5934943583719109
0.17641296260566613
0.13373996725238818
0.0648753742339528
0.038764203277367966
0.20446073211150437
0.1679301409325335
0.0984823941041815
0.044994001854166514
0.07930698344321305
0.5327409092224419
0.051969465756106614
0.15116181167759257
0.6087577798441481
0.506541748592025
0.5145403637032233
0.25404999571880943
0.030900853561573922
0.36809991960174016
0.07281659102350353
0.15223430682992234
0.003491006229096881
0.04037688668176699
0.07951243107518366
0.09188224093887017
0.4223811142895648
0.16132112591589237
0.6086324221034752
0.011357065018330424
0.12634662834213492
0.12774910847916132
0.015428011787055109
0.3004441734906473
0.5891643060647211
0.14106454090507298
0.04628614928160855
0.14942129866015524
0.41106118682769394
0.02999651535105196
0.04263870095684992
0.17066253349483096
0.02650407989634358
0.18342524007295896
0.22603288569954455
0.061835872328047166
0.27223529131196617
0.24201989369720356
0.3464879405417833
0.7148742720721044
0.16297991851157667
0.46779594046283546
0.27923892211419943
0.2616189562052677
0.15387871996911567
0.290261053208949
0.06246745180908401
0.19778815715598527
0.6614052210928535
0.02585557042986288
0.08554793553792622
0.20298508350059605
0.04193849612478425
0.32845396219750084
0.0560916414894701
0.15964928828620067
0.23244036474507238
0.181061292605804
0.7023990305545674
0.4980233178988025
0.12245974971971221
0.16107917946940975
0.1544589551900174
0.43928264435646674
0.03966095533872209
0.7129928617883696
0.3742558124711165
0.1714877190156038
0.07159617310058017
0.46518801064417376
0.14427083656638673
0.29043500102985936
0.0027828147995972753
0.19509102944718001
0.1411191569313959
0.1909328434474442
0.5175572402561902
0.18076340362782972
0.141003291397522
0.40851146308936165
0.26153320408418884
0.01202763254484763
0.44551451197392733
0.14507818141968581
0.04690714408614863
0.061557216742152476
0.1533279545474411
0.2972427394733702
0.4298958253753569
0.32361713581717444
0.23277345577801328
0.4446068002329332
0.1301354262042361
0.05088071496806372
0.16092690741857307
0.41135537099582714
0.03997869598819536
0.38747425226944937
0.46160404132278837
0.04870108351330346
0.06440842011208957
0.511521922202165
0.0069703214695431915
0.06908001208880983
0.4005414077122523
0.03737211676530737
0.2656643624059735
0.15729627064020696
0.5699850944708181
0.0045815900677936405
0.17165963223045497
0.48870392123999723
0.28518354225777526
0.25645376646641754
0.018755980626757093
0.2224115428563687
0.09936618196923995
0.1375017560419584
0.5167541853751041
0.5362638932087946
0.04206093204271202
0.6701286777338601
0.009424486508946802
0.057307642697566955
0.5817959916287224
0.16682102528421988
0.27416140520974036
0.5776727392129225
0.045029134454508686
0.4127369276209219
0.665343592824503
0.4684571410013824
0.3941514767471053
0.34447519186059783
0.10925478765333885
0.3074634931742457
0.05761824178124207
0.048031202637290334
0.5496010046457178
0.35658784759686724
0.5393514904009165
0.23869266718309368
0.5969989191682259
0.28732769928619634
0.3265335048099581
0.15839006858061028
0.671538392335485
0.08330182685213951
0.23845118461107456
0.2253538162582453
0.08348788643074385
0.4496509574901469
0.34237284600761414
0.3552259097172142
0.36635242432233045
0.512788995847163
0.25028366987157835
0.2686688421169236
0.012049531432540232
0.3678107061458232
0.47762431236300756
0.0935483303797857
0.43762135448823747
0.32071696519880843
0.04949561530491256
0.07219570971939464
0.022854061754596693
0.5611329655724256
0.06540611191325511
0.13042076870561686
0.1951218216193174
0.25126730951465637
0.47514755307629963
0.03778523067667011
0.18484940323610421
0.5793797305924028
0.057906194503655084
0.47870561164968106
0.39276221848718074
0.09855768217727694
0.1734050619840112
0.3334733317900414
0.12303334669770671
0.14610583644722025
0.5117735529633017
0.13787311969289004
0.2022138062418809
0.5226998643935369
0.1894538526718176
0.1326811231094087
0.16498481944084667
0.33727235395405175
0.23438209034837076
0.6276432635230865
0.032906946327702684
0.18625380483928114
0.392431979953393
0.07718839228477245
0.09481669324113981
0.2599076607089429
0.04042377508394257
0.15706010356070102
0.4390884204819115
0.04520167857839761
0.005008928599445733
0.19977410893541112
0.21617185305751732
0.05713370812694613
0.2592585731524708
0.08623815530372349
0.02635559961035687
0.5120353366532563
0.13159010663913434
0.12356512537529367
0.5272920938178519
0.7192818064161361
0.35553348429974013
0.3876835639468765
0.2942643953172078
0.6966545762073999
0.49553069794206117
0.1326567070300029
0.08655430864843809
0.3757644189871883
0.13132929697065027
0.3595787745346495
0.024241191230814776
0.0893876991472889
0.48733473064511035
0.0037989652510221766
0.3613000450689286
0.5287148676093012
0.3986621938742061
0.1186013710873892
0.1337502734991748
0.35396964039065776
0.001256243446818642
0.3820272333980842
0.04718302499656652
0.5736227021698721
0.5502831240634026
0.15997093148003472
0.056678058441757606
0.31979369665160823
0.36463716798970347
0.019161772063200338
0.6856503012899237
0.17905991022173004
0.3660288551712995
0.49761018076010033
0.6445199214973127
0.24388142335549318
0.013073963919229978
0.09314091137789
0.33448210805573797
0.011760160044576091
0.12833994688445757
0.033878467806061165
0.3069759816150282
0.20079014768610104
0.18001282108952305
0.5396551237049709
0.4270669279782196
0.5341478813717672
0.01537203212423206
0.388757225515285
0.26996607061517297
0.0883485542609898
0.5521784073002408
0.2391891051824477
0.08754680965098897
0.17657996440288926
0.07307513875636547
0.3019260166007827
0.13648334755579347
0.19071040354961483
0.11301828902216689
0.6927297958772833
0.5813229009076101
0.26987840539928776
0.46985099890854565
0.7590017774403085
0.37071271344813983
0.2859407165913111
0.6174230714636247
0.27206248755385787
0.02963795775725407
0.20945487742200064
0.21723212735650535
0.18788907115538842
0.045680285420336544
0.37660634531248494
0.2551688357589986
0.13541632561265438
0.3331158484202165
0.1612512458356427
0.18687632285535508
0.1983509240762692
0.16058501976587586
0.3814339418602646
0.6856857955745709
0.2050509460070731
0.43076731977891125
0.041928046426005616
0.3378761887968169
0.0850293523243872
0.1875448947843758
0.3094872297489144
0.2623026192723952
0.04896272334573151
0.11634650917651997
0.20115968244711355
0.1803944162268719
0.01689277783971507
0.1312196437541517
0.17249233918993928
0.06978316144648368
0.6945450210773352
0.6360433961938453
0.5030586509038837
0.08642183092455472
0.08717796889402123
0.3034466766799808
0.09590285323893008
0.0805434512170285
0.043510658744560254
0.22304068071774505
0.28995650572970105
0.003837642314482165
0.08274623773566975
0.06771707163088522
0.020344975388131254
0.03381926332000269
0.22488639375441147
0.006529231239179697
0.4012298833825093
0.6861936763357658
0.20211872454828156
0.3785289839192732
0.11672620278770729
0.17122058029641676
0.529318069259873
0.15574131075821251
0.6298414488520647
0.246984850040713
0.2985532576177058
0.16695202209284166
0.29088652205839827
0.07367834164152395
0.2560648028491122
0.49434490227997907
0.5884680272002407
0.1790897409068016
0.14785722874767596
0.33471145923423756
0.13556600327452745
0.42664778623250776
0.156116706719399
0.2599666427534795
0.06003547432321674
0.6765384462977891
0.648282865589834
0.16103647254403175
0.039790345993421475
0.013979185609765087
0.11688867637711846
0.1307384880561405
0.0996085239205815
0.4895415574408392
0.40413571184447966
0.10383353873518975
0.3231186339727607
0.5561788429553164
0.17378380455632078
0.3944820646705669
0.2773048606552583
0.25156227706319884
0.22219124130761234
0.4114805428370993
0.39527205570945023
0.4394649761480151
0.5634246585553185
0.3651334894439249
0.18373217288096722
0.6077052888759223
0.4965757749200676
0.2405767680832619
0.6403218869432103
0.18120686298779012
0.05208405793195191
0.18290039935265273
0.43858872180013553
0.1274416306447485
0.05628671314439502
0.12512469234334195
0.0937815457190385
0.10286279438528172
0.16221349948712582
0.3731784770853479
0.428078269187342
0.02428658679864938
0.1898607029598013
0.026988585390014964
0.18106944161410266
0.3797801542901605
0.025716758598947072
0.09282082494448612
0.11592047936210292
0.10186724869345604
0.04490197164320519
0.05169816890972903
0.19399759523996998
0.3637540599805682
0.10765870507102292
0.6996760301438655
0.012940697743157767
0.3688385803428715
0.691634476983163
0.31828648655438835
0.32537407636056975
0.16232417819222072
0.21049671184363936
0.04698172998371089
0.08816932632945727
0.4409390600415186
0.12433179555491417
0.3484078001154612
0.35129758398352
0.6300854887302613
0.5845169072706661
0.24295301621878776
0.11316648423459061
0.3821596304943696
0.5384846708804875
0.29430263363608933
0.011605491144901465
0.05637844858484462
0.08491952135292406
0.19036490302606862
0.13302884460522713
0.562758719211921
0.2985630607664771
0.18386628025041382
0.6320158674642764
0.5585713114795415
0.5092800702618342
0.27406799224802436
0.10997294955439638
0.21520246865803447
0.08407033860505854
0.12500451522340764
0.11044625052192464
0.27773593148901143
0.5678889892511326
0.06996417923809292
0.16305847724606468
0.6219239827441927
0.5450196140429479
0.230159761594006
0.15797767662695267
0.04141846965883938
0.02882423643494154
0.26622620579195
0.4647945189972597
0.09582686131443731
0.1465247307677145
0.15674544482269942
0.18724498869284362
0.12285508598004959
0.17503323886499025
0.054025035588120766
0.25370083693548834
0.02384341548910546
0.3312603800744831
0.504957636479503
0.306205310997362
0.16634468858021756
0.35363680198887465
0.09412207675584262
0.2230563167367307
0.1951215554722067
0.09188382317362444
0.29185566843148336
0.02166884296225554
0.26091883777833624
0.4227617127416675
0.041008425971615
0.37834809535714087
0.15987999899928165
0.2910763249209732
0.7209636945655679
0.2497919245875609
0.0676975304306178
0.5538166371758364
0.6767588065205244
0.06790748457974391
0.07284147721269156
0.6245091911159703
0.26773830381796954
0.38912082584720975
0.702684438112603
0.03288633588686725
0.09625381746105126
0.5771522121260868
0.47926602167500854
0.6162745082680526
0.22282271176154664
0.07829374255615988
0.3235541645993946
0.21972826070358165
0.027951481561537168
0.6026465358807683
0.2204237968698057
0.10348507461228935
0.31042792441950934
0.3191569471181647
0.21730010317760604
0.617421868207239
0.4067612995942822
0.2001274316715957
0.09384711801750138
0.31040039050837676
0.08706501901820772
0.13021046123052898
0.3740155919845672
0.02985903409876882
0.025471962663214744
0.6474404767564428
0.637716508690771
0.5542674264378753
0.08131076003719442
0.2666489746868029
0.18345430184555245
0.3958861917744655
0.3988624385411926
0.023961544299669825
0.026924891620947383
0.3770166512119202
0.025769549161403848
0.5814387747622546
0.1467379724211668
0.30569787869682186
0.07617741437337915
0.12604750080543173
0.3698210579281115
0.24840681741910872
0.15258045287821018
0.4828331908340672
0.735913915965807
0.34959058666495363
0.25227872730905615
0.016676685188073963
0.2339403541235171
0.05476433377653879
0.03279258571460356
0.0929601485430841
0.01865654515203178
0.14069405584429187
0.23473927816454374
0.5485961923559782
0.14030623708857803
0.6857802316151138
0.10162987302257201
0.37285963790890525
0.3904606892226664
0.005258046251128884
0.024912525091350377
0.016609551268983138
0.46261811697041894
0.31112478094894924
0.025346245414017907
0.014481571169538791
0.12386589396379545
0.04954772011723088
0.665142400409787
0.17066406019905944
0.2777023478854853
0.19684520804045463
0.13574206377775022
0.1648219908021753
0.5868085196533649
0.1370982125627908
0.09558390179627066
0.42106632127807747
0.5911906973286855
0.39330529039856393
0.42354395635169234
0.0961916749341783
0.14368826118947045
0.08465483851554353
0.6995947580868037
0.5009919590562784
0.6052333280533678
0.43227893850746324
0.221974058219653
0.03492519227851239
0.4422036522459098
0.507573151439739
0.12833699986603916
0.5032960069162665
0.4992576134763099
0.06930349099687932
0.2996815227310376
0.402561583330151
0.18431760649849382
0.08183431268135122
0.09393888530167546
0.431989374340586
0.3529984159248663
0.45287219791108235
0.10193193333514092
0.18978837311681973
0.4648988710457013
0.12896276260567496
0.30067561275631693
0.0895474048001367
0.16729530095865022
0.14283407070963894
0.5445899846144625
0.10713092179547876
0.6957021221086305
0.3082680036021108
0.2981439404077446
0.2005264441270487
0.1059316445346001
0.35621437346155665
0.3008936676504976
0.38793518226921697
0.07019403989188687
0.13243376217097294
0.5620465985874972
0.07733581153191464
0.0523728811467623
0.15340023526521987
0.1970357800230914
0.6033207360536667
0.13950493215340154
0.3325950938657575
0.07003162975393779
0.03966537512414904
0.043098613186000154
0.4445422391585204
0.26468415007093793
0.06106572826085139
0.28624660775537847
0.34616018506292273
0.46986510616970273
0.05309665930744623
0.6087836250236486
0.5764660213731235
0.019386255181116398
0.6266068486845774
0.028796850960764505
0.6211860268029369
0.05850487679818644
0.5297255390466474
0.37465543536853846
0.1890787193624044
0.3731961548172005
0.6204622212596684
0.6920438068077179
0.3383191317460326
0.28142513072520053
0.443631022638899
0.28474577869495693
0.31355592876826294
0.6203420875305085
0.1332018157827053
0.1198358597947105
0.6006499505723847
0.04278394909397718
0.6054327342989416
0.09443626869068708
0.09979258197829542
0.27682929830503344
0.14298922133057712
0.06883089724797226
0.13382139186125724
0.28200371514858547
0.040658418671036055
0.5095852184631576
0.17410949300977988
0.21547249737487803
0.04354864505345667
0.3410426666331341
0.48995609276610863
0.5126204083963986
0.4151162321197016
0.21600469534010605
0.02623931714379172
0.19383114457793477
0.42291411850716276
0.1134351306406549
0.056669849198327134
0.4175573905909017
0.5702464551605636
0.0013943404655298833
0.09677496206711891
0.44566216244188506
0.4528184823438604
0.6238540650147767
0.12334157452226995
0.02769714857717966
0.16079771499482956
0.43555344573481986
0.06553805415482382
0.45844659966636114
0.5237433933274619
0.08599514999786309
0.18303060715586864
0.3657461912756322
0.03380180831993264
0.5616986596967611
0.22925134401019417
0.07854783224257628
0.266620634152733
0.5956678090693736
0.028523729559659313
0.1997506929058931
0.2943639054691199
0.42589983037512735
0.062054246060212225
0.7607733834932237
0.17755176939177347
0.06569207169731833
0.10207632785067523
0.07664921497414856
0.09726881721866412
0.6499053159867195
0.6381738597483814
0.2291888603740967
0.6310930171388054
0.2573021070401685
0.26687744428876153
0.16071228140936264
0.2645261498022729
0.06087885865039075
0.08302122512420647
0.4134572199378998
0.027605441946986463
0.6460500845098063
0.024949942412894745
0.3559542462543505
0.1621255678358205
0.4850535324202202
0.4444012354137289
0.4014091205484115
0.017354190616707448
0.07605119487768865
0.4936676468102919
0.06707732267145189
0.09097063965472771
0.26356991687038434
0.657119797708122
0.15132015466929408
0.0828840847322494
0.2394189853289707
0.06862700691352339
0.28776296214250097
0.30942824129993024
0.14992974530626862

==> anc/HaarRFC_U1_L4p0.21.dat <==
0.14280274428966921
0.5163531550060524
0.10209800854877193
0.07748885617005119
0.26072758310475386
0.13799349018930193
0.15565497920322546
0.49419149312085453
0.11626161733210245
0.17351610218996974
0.028168897388693236
0.5327905693413224
0.5342392995649768
0.607162044156851
0.5242740975565042
0.43814772988397377
0.5876058388674017
0.13440433158902523
0.1378631486331485
0.6068652263005001
0.3565754476084578
0.5595024197015748
0.07623579406144013
0.021678682612850594
0.24659992801867647
0.47762216775248123
0.181733144599586
0.44971677460834814
0.3932513044174603
0.5257210865313754
0.591535614912944
0.10545496278705574
0.4458330250564144
0.01049104752414414
0.12178514817953441
0.14655780299592713
0.4555861851600725
0.48630981253241173
0.3911471617035178
0.42069424685558504
0.09130246116477782
0.2414694545849815
0.0013309743864795155
0.23465346117865488
0.26008142746173596
0.1546042390893756
0.09883087188149604
0.3460597481354456
0.05206006226191417
0.09454944299489104
0.04558136408472285
0.055009554145956374
0.6017430137415328
0.513767287151264
0.47933036335194706
0.16829147623612026
0.13131169180454938
0.015743296994177133
0.14357372731565157
0.3368943925623913
0.00009285914524024206
0.3854482899188658
0.6135864532818517
0.19041991029059444
0.6130731172789408
0.2807942083766363
0.45110141328624453
0.6893498613503947
0.05089126647792612
0.3464065548057643
0.059951341183693684
0.34539025101452675
0.18990442215362907
0.055451321740366544
0.058420030795782674
0.11107018776969096
0.0467443633181017
0.6348710394471777
0.3613543354789865
0.19154597673568716
0.27501996190854927
0.019462592235081858
0.05217234826337291
0.2168549466191661
0.16466555109382114
0.4176235575708315
0.04228893718632959
0.1439633879889036
0.2774194961631722
0.06096534053977234
0.32447424064481317
0.24583547536637906
0.2105485660388603
0.2714030276030573
0.0976951239192143
0.41665529156017067
0.2659370588492556
0.25750186371714295
0.01006854676368721
0.10336072093399316
0.04536439249735821
0.3554390801018841
0.1784646340001132
0.518807370676627
0.20061074094230197
0.07341279913097642
0.2931401536960857
0.7142724240183956
0.14715425490546208
0.11572525689057911
0.08491035879616027
0.6842691055374776
0.3350668502303702
0.06180158313806554
0.3961691705548978
0.07972409642380263
0.19257381830667838
0.0697120573848382
0.4234886674311996
0.023797960155385205
0.11345422227920243
0.4620741438608188
0.3208421990717442
0.6267303085628074
0.42258311930011644
0.03572046360811234
0.07268385783299364
0.4925074804790124
0.4825678674120273
0.5663031813209886
0.09379469281647453
0.5300441988175831
0.22230145905739115
0.17050455295852132
0.3049935667899207
0.19260119614302512
0.038198412173085866
0.669357789349197
0.0047601474936235
0.034376923862468156
0.23802578273201946
0.18526524290583407
0.3759313793064563
0.5244971036146915
0.028751350742229592
0.32018064253345185
0.06525626209305678
0.24490357904870844
0.14901559493935773
0.040624484261561615
0.254695295067764
0.35520344145421917
0.29960653378519503
0.2616694041530637
0.1851824096825952
0.5938865143573617
0.4383872899031758
0.012755269611749914
0.061056993178674995
0.4856171652218065
0.17806017376890085
0.1496292325681208
0.09896909937107325
0.13108043342007822
0.14271891921625054
0.2361287870709735
0.32242150301924444
0.2819382976201876
0.5503163077864835
0.12937419647520912
0.2144403202936729
0.08630193693999176
0.44274036480877416
0.20453072501562844
0.5418883685611623
0.3445177826716872
0.061069385691531454
0.05552879154256793
0.24792569427742414
0.01012232423033725
0.111721708865315
0.3389276490738608
0.6544963113532049
0.0862669158361212
0.3258282844821129
0.4405537188443324
0.03198829146920409
0.3053247226743603
0.013462856121233888
0.325638737410401
0.12567730906767924
0.16144938652370802
0.01520249174139071
0.37364065500727
0.7449373045657166
0.06794166799109908
0.4432511024961903
0.492248794651386
0.3018755777591906
0.29874879216226585
0.8043290683014028
0.523762584115912
0.05613332554844251
0.23693825427282533
0.5614490987404951
0.11706373842579733
0.4037779498851417
0.21665561024220822
0.15290422787106484
0.15880677768503373
0.0152959634020995
0.13217536908166228
0.25723334649314905
0.6260297100620164
0.2432778766111809
0.4158867980875511
0.09330255732931388
0.22097476129389804
0.08301067066751693
0.10656701745250317
0.17264738508126876
0.4697926345903649
0.07651210411718223
0.09395473455823308
0.5376705928096056
0.31726200743404237
0.08104009560601456
0.08601953729432661
0.25245284827172204
0.036411579742744886
0.05387606587488971
0.19390871288649178
0.08626814668903196
0.28522185189485544
0.010048491830976761
0.2889186903759431
0.3020043090698831
0.04507787645058357
0.05391779288396441
0.3821757895446904
0.4185061719891588
0.38286031387504393
0.1233377189799265
0.33657888955613974
0.630578501068622
0.08919949280922125
0.6206587288908668
0.18802419272566767
0.5328080984345295
0.01651469686540171
0.18674947728227462
0.0347701579000535
0.13411444710994827
0.31830550557937337
0.20215813824864284
0.03199337248819172
0.34575588339696156
0.24945300124442024
0.08089635731867456
0.08524194232677863
0.08717961942220606
0.08575301174036297
0.05697788627321282
0.38563652800713377
0.4374664737345698
0.173772456722632
0.05623606826498199
0.4399042857212762
0.15647673460680447
0.11259886410663221
0.04169110191749863
0.024579549711672193
0.28653838624012695
0.09989802717805361
0.6657546701882602
0.05792968504390388
0.23107953323891353
0.40610555724773584
0.7105660143013938
0.24265295800106598
0.44494828229582256
0.13925097119496097
0.6231478971416575
0.04806361262094324
0.02479002176319447
0.5367184780137683
0.2718850027055394
0.5229191583600143
0.1373253232938075
0.1702973868997411
0.3687231313049946
0.32630893600002886
0.02751107458060316
0.3209717969386254
0.15512427264442374
0.2773149835256876
0.009128773078670554
0.24934751469664004
0.10183928587262978
0.33799704254058394
0.5438173507877847
0.38418652680887166
0.031003387895893617
0.1995726352222841
0.09243863534684954
0.7190906108536212
0.011035115360486654
0.04589018397932111
0.1553245970664307
0.11077897050124007
0.26147467440427496
0.0892089142682442
0.0840459919350666
0.386813043730102
0.7067618305083831
0.12410804935372796
0.3216625596911735
0.1934083483096057
0.656464913774267
0.35282458930034305
0.6577920517675645
0.19099287549571212
0.05488646096714613
0.07477605806116455
0.1997077483812708
0.5977958332142641
0.2597059305811308
0.13827106215362955
0.2163855831220223
0.03429966142083306
0.30865426417154046
0.06483542180921105
0.029661490352420897
0.24166477881723947
0.3415518946078843
0.7881747632525015
0.46528374852850485
0.26157310301899867
0.10369793188565513
0.7336593257003683
0.15713863490192306
0.1720527621122381
0.5309037239249733
0.011674148919540361
0.3978175012348436
0.2090232093559104
0.24971483258725805
0.2631056781214574
0.20808845099240827
0.009770331771473071
0.16891096567029767
0.24223277577206134
0.6991126429368504
0.11538550107624643
0.6363643481987373
0.28089526148457955
0.21541883687091395
0.1416557319860649
0.051101745883354116
0.4409489327558955
0.17370950883514497
0.34278965641713555
0.09658479253468251
0.09293702314513352
0.27485982433284223
0.17360804039743327
0.12657563468338592
0.17045703874555207
0.21111029326955275
0.5303156110162107
0.15990449452977673
0.0333364491757611
0.07601250571546993
0.5160650163581122
0.021304309144978675
0.4635190543202168
0.33628964362744634
0.1520794194929197
0.08094351159572016
0.3865994208570902
0.0657223488050295
0.12334468420346449
0.04521875663441932
0.35733658441132987
0.041092633420073736
0.22142305475242
0.2898000146102043
0.41518336710291914
0.39542096714849667
0.3592641411241969
0.09341031205388782
0.6606417423760006
0.5876398892451519
0.051031372361595155
0.0947773268078578
0.018580414605657024
0.021397269664401673
0.17550595799873325
0.06842669175283073
0.5293422344626904
0.34112016553526225
0.6494251812572762
0.1735962716955353
0.12806076393031926
0.09155861472397847
0.6038982293730145
0.3582630702720426
0.5215030676643205
0.08229321456410178
0.3948953312792533
0.09759094474174686
0.005687341814510969
0.32564233377091756
0.5197500608193482
0.07420626765611286
0.4625698714663996
0.03524936328848544
0.10514832425463913
0.16421247941883266
0.03640877891034082
0.05408471120513522
0.5113753269177739
0.482546649341124
0.08688277854293038
0.3625063462984784
0.3282323436299201
0.17176999749370753
0.03181952177249415
0.03245621828688166
0.017309255184924092
0.19947075636608239
0.39454613480024026
0.14070058245975045
0.3495263501864591
0.5002692191774257
0.574761736894116
0.2744375288852209
0.5363435471325058
0.044043964788837466
0.5719880239975665
0.12152635413770545
0.11223855720265451
0.07963296242819523
0.3623598946621823
0.015559755937344141
0.29528318242516705
0.10647961523973724
0.12685614005870818
0.35809648969162133
0.05907523995563331
0.3333960866677968
0.09797463598864899
0.13439834523773306
0.13443359823504059
0.12393884972441188
0.0815189938304269
0.0069485650707422405
0.15700652175298097
0.15822674657987273
0.5211661376081762
0.5263066098664622
0.3108186237494145
0.17568778604436158
0.6266042603338899
0.13616321785416868
0.2998739976241516
0.3674550036996032
0.06739637958747957
0.715912092235972
0.023249464089415913
0.1170839994798565
0.1299304428541396
0.38122324013031106
0.28584795654016787
0.027838462727184706
0.31854625265587266
0.09669525098927226
0.5894329293390843
0.011490874331641417
0.13584436819148074
0.05141567358731055
0.09916109601235991
0.6334322934844253
0.08511727437460972
0.07102804566455426
0.6070272392460881
0.016610718798891592
0.4597941852815946
0.3455037309450991
0.6750580318441627
0.10788666529200187
0.5929924570617107
0.22774233032916225
0.04916066280583829
0.20823293895261688
0.2408933727857439
0.4830067691881527
0.00005466017765911299
0.32756043761732545
0.11971885113861977
0.2093401877167007
0.63681964733781
0.12070613787320969
0.36388596530951217
0.11674095205495752
0.07808499754952204
0.005746903363330644
0.37463308877263524
0.6954453659946733
0.3763518454768118
0.008825304588963044
0.39056792149297953
0.009814250342327307
0.06619168413751138
0.21842522278222898
0.11319788519970533
0.23149520816406047
0.0731325176464632
0.16858195842491858
0.17306251650980808
0.46302360775092133
0.22057736167251546
0.23330615568423343
0.11740556907459296
0.2224871106131229
0.017114025568619524
0.23560193645131391
0.2069390144484086
0.12598387593532898
0.28483737549401095
0.040150426388117534
0.16577438925112747
0.48858902603647697
0.3733973387842439
0.10225680811218145
0.501452028559531
0.12774732292637023
0.6834845008874134
0.559328992861487
0.3333191442354505
0.15602977050720027
0.25863101175735137
0.5135034779360712
0.019362738025298372
0.025158925779691577
0.28979117602894694
0.16119994118493586
0.18229727555935737
0.33216842061298685
0.26674595308939136
0.30426528731881064
0.3242408270528052
0.35481904210980886
0.5670143110321016
0.1714686880436333
0.09865071545077224
0.0316827933134525
0.16043898092041695
0.0982279389684964
0.34938050811562676
0.3483520454817898
0.046493158096087346
0.12605168439296147
0.2296523679461373
0.09778728123942367
0.4515724926139355
0.26201908391359624
0.5030617911398091
0.5034420452730288
0.09215221217299643
0.019677736702373987
0.005960453731196678
0.09389597787283116
0.313213093122061
0.014409350136396902
0.11625543370960859
0.44843167981252047
0.46619842365612674
0.3724397977277156
0.5350065614744908
0.00028824211378675446
0.12170129425618045
0.45272274741022683
0.5653688545612157
0.10616821363583771
0.13219330527248999
0.619673632223434
0.49653191073710007
0.30120440788811476
0.17297647613476994
0.02433896676907913
0.2760095279472436
0.4981075290583389
0.1911820177895755
0.14326121850195422
0.11360234727692549
0.17249073524695988
0.20369269659803954
0.4569194170047971
0.4916158314753834
0.45375331122690854
0.6304936768940291
0.12932067741115502
0.05959806907250991
0.5862754999365328
0.10249204191456948
0.18884762590644505
0.6141018739555969
0.18516557676016748
0.23464711584792838
0.43195016485563403
0.3450385821662703
0.15516247491026666
0.11959963560622822
0.4428615685189186
0.06333522303873415
0.5606690332905918
0.17885437377056254
0.36451165619560755
0.08968057009413075
0.12740832324565243
0.007360200901827553
0.04528006154315469
0.23770653177255588
0.1851306714342632
0.08228656384192289
0.0771540124306465
0.15917237684933475
0.3801742051393314
0.05775527993483001
0.2713465915845057
0.6545642796508028
0.6486741973717667
0.17066547628254689
0.12822941630250434
0.0015491504268138644
0.02170243841514238
0.10087346028048656
0.2325689706891866
0.15547237309811035
0.35572242412456256
0.017788873725267797
0.19455629738514327
0.10141970655814411
0.37973197953651633
0.1415195933115608
0.5735922874869811
0.013725422617865432
0.3554525407405491
0.1532686105144264
0.3442490515833421
0.09082636494089313
0.7343258676608766
0.12292665919606245
0.24768394615625391
0.05660881749641633
0.3597360572778063
0.24609426203627627
0.5565217019197629
0.5375502043576077
0.5693630489573468
0.10193706469044966
0.0643984307304896
0.030463303331608082
0.2821559672219823
0.18042824155362439
0.5247488110627975
0.13242560559945007
0.018776279206011198
0.5641417921325549
0.33556894050411357
0.22716896680381582
0.5859127773762028
0.15245229949495284
0.13169181020702075
0.21125556347901686
0.1521916736201554
0.0063871540511224656
0.02335191979919685
0.08861634612109644
0.05236626790401452
0.18220016058770167
0.09066646265371721
0.6653196969685758
0.045035837333121345
0.24669625847450885
0.10337770731016589
0.6009712392423227
0.16039687451536558
0.6828415186460418
0.23217094663066462
0.10796528565927954
0.6467274290804803
0.45762574755491325
0.406037440357354
0.16588611393344807
0.10930378032881351
0.13226832772149819
0.1421274196230451
0.1983204124012362
0.004275424083690679
0.1748785914270821
0.22305796415439538
0.39949258230108703
0.25989278061450005
0.19595227133990312
0.1640358623704614
0.3150366496741381
0.008843798187770893
0.3223784150476773
0.050654432902283594
0.05399808339743235
0.10393392568479219
0.21009178318367994
0.06008758763543566
0.5216970643452158
0.15391405542017522
0.1273414031397649
0.011286642183664377
0.2049440743251118
0.42957297738544004
0.4292001128236538
0.6004625712716588
0.327936491355738
0.5688718387602
0.12303115470641372
0.4335208371198426
0.7585674615939492
0.09305379136539159
0.1677020034320333
0.02136292200397582
0.0822580365934905
0.11388284768865842
0.22305127163071276
0.4268174263601962
0.062569829915502
0.3752216390017869
0.5501459089628147
0.15318403803697522
0.7398589241248416
0.31084812081505925
0.5219909238800159
0.5385468607817198
0.20203386973283505
0.10184337619743485
0.08227506693486962
0.418480448278139
0.48462801798315663
0.03320394641234896
0.1634336029425973
0.5169144403389409
0.223190397145273
0.41319846578729097
0.2268502707268961
0.09773806592393168
0.0009201164097398937
0.03626645059252936
0.42514778937649705
0.1116878601332153
0.12911727216459729
0.2811545252361366
0.6806441452132331
0.23594411292772668
0.3980060444221453
0.16337047075394281
0.15786564389682292
0.30937838285899694
0.10619712477387964
0.20139298796758712
0.038852938434640404
0.24911956195744425
0.31013708071669566
0.47405961646396616
0.344423764818797
0.19052742177637186
0.5974035391043584
0.272591381491242
0.0853857939807951
0.7852813987898927
0.31279231820285164
0.25970982254132785
0.5680179865119311
0.21425989626029102
0.13405417902805436
0.06387110951474038
0.09911420083375545
0.23960214140864142
0.23358401151372904
0.4986707997501321
0.040618300014874965
0.13157202558951814
0.2721697946098103
0.37460097241688894
0.0238078125574253
0.16770061138511885
0.14254484203003934
0.36834076883232697
0.14122765993285216
0.055527595902604227
0.16837465939646365
0.35336775470631226
0.4247808429786084
0.7715211742003
0.03326915732048679
0.26106295420818165
0.08383859443617955
0.16795085792851963
0.10735214921444654
0.4316390265271996
0.07203872556369241
0.5398827879462605
0.05883806697408043
0.19629137068487884
0.19715159632519264
0.14782357665647086
0.11654710602356207
0.3838809041108649
0.21248572448811867
0.17674089350941402
0.7336440250073164
0.5546210159022446
0.06234047125889952
0.08717556783803741
0.05170049408864259
0.057351183715543826
0.505983969383592
0.05086655558276054
0.11264463685078509
0.49988651836255565
0.1860877620833124
0.6803604191008304
0.13660531920586677
0.08434296842219162
0.12863834842621671
0.36697716485533416
0.14350395067018082
0.1797448465856368
0.14640639813527653
0.4567220004077827
0.37670172817290054
0.07058979242376803
0.2355700349627223
0.11785003153746529
0.05658498329149588
0.050149451943246375
0.3743313498096714
0.5408083159692136
0.22153408963797577
0.047953623380094436
0.05907219628038945
0.0963764666421913
0.40006793372696886
0.2330027718762199
0.15774523077281108
0.5131491161149068
0.31081391342601994
0.3481848671735486
0.07630260704672638
0.3947891993361735
0.39289253471785085
0.02321397522101312
0.10183783363286872
0.4148518500182223
0.11559842337388752
0.05201615604102202
0.37141324348144283
0.0022757853468724754
0.15296611556519732
0.1701993660777326
0.16179853926136814
0.4264121982113305
0.005375288427389506
0.5420201484103798
0.15965367194174376
0.11256999603428966
0.21481258767434977
0.47629359037027236
0.016257736223028584
0.06415327725880389
0.07892245651078977
0.08054186079005679
0.012472137955433234
0.16320558828269077
0.18691105970618857
0.08464482227641974
0.07993304547352605
0.036973497035821645
0.007854960759473728
0.2567588546043568
0.4581795928641297
0.0372192261045715
0.08458511685919948
0.7359829215629409
0.5594467934035137
0.093976115082571
0.257918338601384
0.18704873181875906
0.1606774202816746
0.41160006205514865
0.09589315656524672
0.16542190335902032
0.030145770461628314
0.21541834806503968
0.087525406795728
0.4311295578506964
0.0786712618148122
0.6867395217678155
0.6575227379042866
0.016348641789879333
0.03084323195319116
0.10831667601871955
0.4208972829983483
0.6269203437009099
0.13785717571585102
0.35570492236933143
0.5858064345317444
0.1251709000908866
0.0003882618532830433
0.1855555794162013
0.10261468657371113
0.6152056506955315
0.6645043391137202
0.03340612107800161
0.5468405191985976
0.44670425972495514
0.626441707414895
0.11933218940123974
0.5052453227924865
0.3815219935529339
0.42171575374286646
0.12516041388855098
0.08827872190128609
0.5020007871713462
0.3085993525927662
0.13162326053654708
0.5045041419455757
0.17096199385321323
0.2749105726147376
0.1223123981926337
0.3482779283584276
0.10192397742499446
0.1702391328011274
0.43985003386919835
0.1175341481832712
0.4652860060007847
0.3381660081220477
0.13621437099389536
0.09449803916089876
0.042866967328611505
0.0005874683554663815
0.06330439411101292
0.0850356808385475
0.31760568463374816
0.34364634534682037
0.35061158734919096
0.038797491994532335
0.1127701714827017
0.2253345488280347
0.044381807213559346
0.5844222840286653
0.21511459415570738
0.31263903304194085
0.3901857909665029
0.16605266166773838
0.1111062555138792
0.04381900747772081
0.3777818059765248
0.039409709734192236
0.164737512133794
0.35074332521159085
0.0633678297450384
0.04409987003748442
0.32791488278093894
0.03446924948977373
0.56140853200661
0.08806781232818023
0.2743584556667182
0.1950689806167619
0.1990023953421777
0.3026316831662028
0.30929024055500226
0.2570767024206875
0.590722994485869
0.5155403428456872
0.24319601492146145
0.20653254923218395
0.1560180967006999
0.39419607898268993
0.42332943072147566
0.6441885096918639
0.15811805048843658
0.025036094762369284
0.11486729614536383
0.09497029319205684
0.012290620342758827
0.35966115243021013
0.5556680417906031
0.014891566650924667
0.04966570231740948
0.012992656263557643
0.17518745682080367
0.28549827748201384
0.17975074643424055
0.2864051623290981
0.28039587698942336
0.17665668970245008
0.3765184137437993
0.10740535775988805
0.09726101819827293
0.010421048307524054
0.22760867544178426
0.193510017793756
0.2295676497137019
0.32919171372610995
0.05298134748555236
0.007899929833199334
0.4894059207202729
0.4937433194544779
0.156908438773786
0.22496961784107053
0.07229913791428379
0.31667177288082526
0.23577562160786678
0.2716839622061881
0.11458005445306463
0.037249055301168225
0.3895966241162888
0.07700847254446413
0.06343753034660611
0.017752777356997377
0.10950395584107135
0.45955219401046565
0.4342266690499314
0.01831249752565617
0.560104304733315
0.73351235586867
0.6492658291682385
0.08269340678024135
0.0025325130795741005
0.220670083642728
0.661949053708776
0.21564368393266126
0.0633127704364668
0.0212883056252517
0.030363254804527787
0.3338578679725707
0.1366905795391615
0.15512547467612497
0.02917457591014675
0.511946477571721
0.7215716426408517
0.11188390811552797
0.2870718334835923
0.08534652455536389
0.2404440209004649
0.040162577440409165
0.16817699507437212
0.5981312278171967
0.2984523802675074
0.48781351870515244
0.2904097331188609
0.3155213254122745
0.0869830681829073
0.21470585207037537
0.3217159895001427
0.22641641032410145
0.4987408901021702
0.31748826074916275
0.10832456332455379
0.7153750388474397
0.16821610759198904
0.6209292663320979
0.46618593790164276
0.6718641657617532
0.05049973917346847
0.09809652051473723
0.19498057758506318
0.10902403405773438
0.012312888298184799
0.4234590820502906
0.16686706758148478
0.027640588560134623
0.33533436795760657
0.04507737679397605
0.04952622883241097
0.10650248126089988
0.06110677772382447
0.5637143806955227
0.011048122047276433
0.24859850480755255
0.025161966802341305
0.7670895382042322
0.5658054430113243
0.4348003961357747
0.575558568566338
0.353451770122572
0.6807988306660304
0.5138131739730418
0.4240194062023589
0.19948626245412193
0.037872768400602774
0.3585084491762893
0.24278116195854532
0.11676510414784981
0.07264708101160451
0.20539121118139952
0.03166733137777778
0.036188717763415354
0.31225139287480846
0.6416860289881182
0.33364378607699946
0.5608641443413858
0.0218031104045888
0.2019161373808152
0.09401704061991784
0.49220032187480933
0.008063157171286162
0.005902150115656983
0.3253255656255891
0.3688209861188832
0.2849357504645225
0.28802614524035774
0.04208962483021892
0.11905009740472793
0.025821946232129567
0.07934645900900988
0.18171610971890745
0.2101107841664388
0.6150445729823665
0.40096666624631805
0.28659846491872165
0.326342980395399
0.23174279085043942
0.6920229611473314
0.7007587225402129
0.07575557822240303
0.043688457510715796
0.15087231879643986
0.004504101286434488
0.061960486921303064
0.35411967216984047
0.42912269700340644
0.13514349977528778
0.07084808061070526
0.2931661500742863
0.009914359626019047
0.17467602801940568
0.13490829494755033
0.04963156845939049
0.47713332381490736
0.00429646278877536
0.5970608063538035
0.31562665006485546
0.02405187633107271
0.21449199125229074
0.18737797259131617
0.23691332062410095
0.6180779412740771
0.16225342285822283
0.011695194082469704
0.1315184294593346
0.6067373903989839
0.6046494578837902
0.06782589114357612
0.33768477561340143
0.24246708232644298
0.20186658788291234
0.6303269872102121
0.4208294175929272
0.026683101443170053
0.001791958706190352
0.4582118967806198
0.0773189105874084
0.26609647838253375
0.0410069310616541
0.7305445132868381
0.14119114620887988
0.2633244410804737
0.02171458358093434
0.4395442491761958
0.3198292241966008
0.2876315562282184
0.06013389585635232
0.5752087419851205
0.4322562762816462
0.03936889613659143
0.21646868404197883
0.5867091130782758
0.27099287909718417
0.11061010404496924
0.19672809283902598
0.08013966938734737
0.28612215692216814
0.13862337073079745
0.5379447491906094
0.03147466571166291
0.2584063188755323
0.11862209530244433
0.07376124633294341
0.07280415563297607
0.5266049803533465
0.32045664514275646
0.04698690071362177
0.030233827766093475
0.20474684051833827
0.25029575321964526
0.5840368652433203
0.1291457881579873
0.2802552392466846
0.7642763918691393
0.12218621475800957
0.1407554263551039
0.39091066748651365
0.45241706737125376
0.2550599948848911
0.3324895836899408
0.6304645960391386
0.1252563290515964
0.017120251372190247
0.2598679248272243
0.020953437282014997
0.36326266818719866
0.01622045952796108
0.16697510748285369
0.618873810277401
0.2181525173672182
0.029098038872180855
0.0014548773395282586
0.18237369457024702
0.08602282244665893
0.709517619903992
0.025650155087188407
0.0503884624949758
0.20008702689964183
0.45383084951828634
0.17437567470594012
0.03717468055490472
0.22581264995361924
0.357562429062834
0.04495603791672587
0.09087624073735046
0.5063151775710749
0.12838773502154746
0.10630283471613394
0.1350740672161988
0.3950345282614635
0.40367897274731285
0.27072915895003424
0.08201117851678112
0.010780827444175535
0.1321022377722672
0.3352517494874517
0.6673651830946304
0.3352419686581975
0.39571946548497355
0.30737241318718483
0.31587518481877913
0.0008724320860629082
0.06871149041840115
0.13573684057507912
0.1758134750139301
0.2347682465768365
0.25935302978335706
0.32245998485855293
0.37039622643323655
0.24606627107557671
0.0018413616645681118
0.07715709532487376
0.609447495059972
0.20532901544312815
0.17610460747153506
0.654033824423581
0.013138139571370545
0.41386678714638986
0.17237458065878658
0.4292720241917929
0.09105257603231408
0.3946627501809989
0.09995528920020956
0.22193797110002278
0.27389568870351333
0.4434745844363913
0.5716140276451875
0.37425698768152454
0.25770952267900765
0.7128078499901238
0.6593524479110933
0.08803315628577996
0.6098196493460128
0.1579832924298495
0.28440628630117365
0.1964508096144947
0.7637938127357622
0.00023156997501507103
0.1665891724828373
0.5540116145063619
0.09334697802758782
0.20249923291710767
0.4702267445822124
0.018518381580316125
0.1864954946344113
0.02862627482950677
0.1913789690775728
0.011655215438797432
0.18319942618939028
0.010436938152552571
0.5112841789917743
0.1908043452877225
0.6942343649584903
0.17525547171948438
0.3276262543930356
0.48189291300804504
0.6537380891402316
0.32542181283659916
0.20517492357826017
0.17095911229461047
0.028202097867601555
0.03287735407569269
0.07306091970346817
0.09457962902717995
0.41583596750790885
0.006752191499138503
0.20039373076146208
0.12946798570007523
0.23242773172115544
0.3307949638983978
0.20569718984669053
0.3061765465836628
0.21047382907293116
0.5511287070373346
0.5454234041281077
0.26957595044590094
0.18968720922487023
0.26366121874690207
0.04490491664550592
0.31512317936684114
0.34560110733706434
0.0029993687946473792
0.2917966641592741
0.3746571331120409
0.230875455661947
0.25372357527774103
0.007322382236661376
0.04383079494468174
0.4028259336337082
0.7092739082924401
0.5272597844879665
0.468231737145748
0.09442561844463128
0.20769753680236475
0.38817045004627315
0.5729161214796701
0.037491336051384716
0.06964635486948369
0.48210164335476824
0.40651238813943064
0.20859845984939424
0.03151801836583661
0.5339014618948538
0.6190219077174515
0.05023739414927592
0.6411889790569858
0.23764034286107727
0.4072811182074848
0.3134024768503199
0.04103743946672351
0.08736342325804303
0.2701734371524204
0.31847390867401437
0.3751918866817647
0.04423826322648661
0.23793694371229188
0.3905568374248787
0.673235325627031
0.6821508062673303
0.3907118683155795
0.37573215149656103
0.017828002241130816
0.19801363429225888
0.12523084020078204
0.42189604367103967
0.4373732958326001
0.010493058682133127
0.00028821655071090553
0.0020010288610803565
0.060893928402012965
0.5509684355567198
0.07659625934711788
0.28924485761252605
0.10840587760831935
0.2406232432881647
0.0060505743773202805
0.2268331236359497
0.15172030394238178
0.3853432325240475
0.08918530308533569
0.10068358465460163
0.2729663419128756
0.19163125873345585
0.35518943260762126
0.6847534134099815
0.34204513808579
0.5094262500038066
0.67673294056917
0.49491397396111064
0.25950075073860346
0.6742590537900722
0.2953401077960591
0.1606425360940335
0.1138000910704043
0.35248846707975834
0.7565136041120395
0.5912253854830841
0.5338987700775694
0.15169979386205243
0.11315926074962249
0.5963855867058655
0.2586869333534805
0.2550640047010358
0.06830627807047591
0.17822682783210406
0.14476006105980177
0.2591522157073008
0.04146800634416904
0.5183802818394088
0.45740337183755914
0.03682672672524848
0.5993793813313123
0.30142355873179016
0.07914940154657912
0.12109836315762568
0.5497005514201726
0.2793706580314974
0.6195739342912507
0.13365295387587406
0.49300810265533934
0.5902183954568638
0.22457061930441624
0.3030083586743486
0.1325205572474807
0.152932889838371
0.5540147485806599
0.3932895214681719
0.09599463705653047
0.3565462813586027
0.22266983277402475
0.5226261917219794
0.2896772462496967
0.36689917769836866
0.00757815573352893
0.4440772032277349
0.17966749867818826
0.6845186935735607
0.5355264537654297
0.10101239562313793
0.25753835182790497
0.3515388679806471
0.19843231274342163
0.4351824878262599
0.05666622471669285
0.20990298158876838
0.0019404374860108587
0.2094868816256572
0.2572475477374214
0.13850315195289686
0.18617612393411184
0.30853827779088877
0.08557303768283671
0.2201759381526973
0.2247303224040492
0.32969511912512056
0.192298744711917
0.3012129891382004
0.5557676989923739
0.11169932998860765
0.517025883247498
0.023061255150522972
0.5737184335294125
0.3606748092345607
0.048324318937322946
0.43424340086844804
0.36639284351585555
0.03912274773387915
0.08364569565695182
0.15672618873724647
0.39524779407937966
0.5319617492206067
0.021396110915958236
0.1958091232742814
0.3663396287985874
0.33476015972220063
0.16029871071965826
0.07326409048343269
0.20462637839870593
0.4863788193973725
0.0008279302271867691
0.023875991657787053
0.1424884592526361
0.2978350100527109
0.22514271551014342
0.5585515073740217
0.2561892225295267
0.623479561849864
0.08656579017347044
0.08617875135797974
0.6668058806139188
0.6069100951344787
0.46615975383435965
0.09418783592572923
0.05496058372291445
0.259213408949807
0.28889280888894187
0.18750546458632422
0.641768093191113
0.22315554263272191
0.17127126748576055
0.2852628985301093
0.1131890234928254
0.11789278546828974
0.03180043057031448
0.6187340267302948
0.27226052317531096
0.04467105006888779
0.04510695144866305
0.4392774530694093
0.5733310062854685
0.2526550465685981
0.29891791152934244
0.34744455446725725
0.05466094578607201
0.3992762406774502
0.4491292349242516
0.10354657038845351
0.048361130520873936
0.08619037015510847
0.6332942898866633
0.729751304920143
0.6861442593138023
0.39979561050549284
0.6571852803276548
0.20341852091098322
0.30457899412243267
0.5894160559305907
0.33239856078448893
0.16470871538328466
0.45914602518356457
0.14363694490903406
0.07015225122318147
0.21270013493753895
0.1649390070352309
0.6384715040115901
0.2429256130070694
0.1317836417284469
0.7005308236554803
0.1108875754740525
0.458999957278675
0.2913473424259988
0.16147623569080838
0.06193549407975631
0.24451651346859646
0.1252776462835648
0.2157699896155446
0.03749068900848108
0.03871807830655087
0.1307661991552496
0.15620124112196668
0.4982729225018151
0.6461493100486352
0.14362068549806137
0.17836257506694905
0.41778592731764863
0.3449784501712918
0.1625655207690589
0.32106244810843787
0.24634348454801477
0.05905110819442524
0.038614200021029346
0.07583838771925328
0.5041180227324823
0.43114829507413555
0.009749272733706855
0.14642883022649106
0.18664773886195093
0.02059558042312018
0.5399149277438826
0.010045883690573751
0.27251571982545325
0.1347479933603121
0.7369192459587625
0.10992263889330765
0.12040293227752398
0.06664430679373586
0.47145914937530614
0.11359509367183865
0.23193465269071945
0.003087001633920496
0.37680263750719434
0.06389379336962439
0.04913761706947093
0.08413402592438063
0.5877484863967842
0.2565531284581857
0.1390065565645542
0.002174714531530178
0.12072511633383248
0.09452599501238684
0.03178790006625578
0.10527608325591313
0.08323858047676158
0.07909926646620705
0.2057546972694239
0.34540045095177
0.00700249569667399
0.4443859582775443
0.1943165809742195
0.04706141597934438
0.17842930376682878
0.2025300873282569
0.05027511510493612
0.3174333647879311
0.1949577092578798
0.030911331489302828
0.500696479334346
0.6701872606610035
0.015487907890246292
0.2544154063057456
0.3373217771658432
0.07826828674098381
0.22248175407354553
0.2363411374324264
0.10722822857810473
0.1737248817232636
0.1800562647090724
0.07034793925304737
0.44991214149936226
0.0960483884718031
0.6969753494986174
0.05721492301572661
0.337885727320313
0.028436914198249303
0.5042837553087923
0.2963095463471906
0.4928210000581078
0.31208603764178006
0.08112847472095876
0.015370263779772455
0.27796743411856245
0.0895988914328179
0.09010297542768207
0.21860319220844845
0.12988473698482592
0.03381928056037417
0.4829784480092671
0.47608967724576023
0.4971692514155026
0.15557218842651457
0.28380680642074263
0.046543362284568665
0.28754100104811603
0.20341508650543288
0.29105690650107835
0.3090584725653768
0.5323108584412055
0.4214649973757863
0.0323462419795253
0.3236656190467368
0.10093480560790385
0.5932245730201715
0.04245916337617113
0.6914667040584439
0.32262373487664964
0.6203642030180178
0.33591543956948267
0.5533760700247691
0.22592327887181685
0.5314732800945681
0.20075894680450432
0.2860932281197054
0.2270722128174771
0.26608338144224225
0.4147537399223001
0.07396054052775769
0.2906032626036492
0.08191386219862686
0.0972394943385424
0.010693604470185506
0.40145524919266923
0.11130430646275373
0.4513028547947854
0.5035959013354089
0.24269743841246288
0.2201742553830387
0.30089254511029523
0.15387345227940932
0.2764336896265214
0.3088878722888078
0.32085884370172874
0.5065034296067109
0.5081104765753166
0.27444882074516924
0.06073182400773734
0.020482086923756974
0.6242460264969355
0.33756094808374687
0.5755685657194276
0.1705028815901231
0.43105370241728214
0.002717274103337566
0.0487283329856813
0.026300887639262794
0.5277538288336563
0.40246369540920546
0.3627897450194335
0.3776610017626891
0.6096534721233843
0.12800038089634155
0.3785873620491823
0.26811017508749235
0.3383666824186941
0.12802138985033704
0.5105377713657862
0.1461839726241084
0.47794679678235213
0.19047187818475078
0.13276760207970428
0.20142304346281303
0.2324101068668474
0.04274521780209756
0.4332236734638845
0.6636772763577621
0.8252491926824483
0.5842206178191172
0.12577964781283713
0.6050561931859939
0.21311513073220137
0.4688684913434434
0.7366675796084211
0.1307582765851182
0.36198991230657757
0.4007935155547062
0.14298259750708636
0.12186008969315175
0.011179200031980589
0.11639242015532784
0.688521806451655
0.04640910568461868
0.11715561121838326
0.22618510459235874
0.2404357296117109
0.5105557189005706
0.04168686365206567
0.43638041853317
0.7052156197298958
0.037880427296625795
0.2691370849446657
0.6261872272233805
0.37939938728240075
0.27828645665058555
0.04044090581368242
0.01699130594506871
0.4212179722499387
0.1622532860418069
0.010614829431905825
0.13159316331149692
0.6172830577130184
0.110274254591757
0.1216506620198939
0.010446990045883031
0.36878932819999566
0.11485431678436087
0.4103519678074733
0.007629048572327261
0.2637505844767348
0.584475830824708
0.16798860734750207
0.3597531546630434
0.011977097272300707
0.0627007400332344
0.43746699908242415
0.6763491019396121
0.45999592399265643
0.5403614126215118
0.2972127435813648
0.07246246714465121
0.7514567247150853
0.1612316707298763
0.08913810546649889
0.05699383214629284
0.21519380615021586
0.5510502138714097
0.2738002030123598
0.6102494885559757
0.5272388069768154
0.15144755309917518
0.7791177995540709
0.4092579840018221
0.5409171536993623
0.4685230922605417
0.17216435625149737
0.07000946438959527
0.06186078898795379
0.15639070703478267
0.0794106773405715
0.4074066917245265
0.13355504018811087
0.07329653929569617
0.330650604560922
0.10958899711294985
0.5058134436401911
0.4296115792453235
0.572657850718859
0.044418293898093715
0.11780160851552098
0.8288300040367588
0.04825927211101517
0.08713523170063343
0.6429264226571993
0.1467168276373492
0.26780434014217086
0.023962413812866748
0.016062566359012025
0.5771718029738224
0.2797842453747612
0.1700332525266085
0.060067024050481754
0.1321562648187898
0.12913399094423297
0.076823706354107
0.19219311095347863
0.17090668672243242
0.22602396670670882
0.03061135803980107
0.03755674537991104
0.4319342620889352
0.6511709790713149
0.1363271533037895
0.1887028346925041
0.21541556106180262
0.37284869647149765
0.23992797653758163
0.1786883727073839
0.5391404078007022
0.49274895606923913
0.7624577410987416
0.03542582781657785
0.5376671333162278
0.11381152628106969
0.25272667097817203
0.13271236588761723
0.3193416076663861
0.5605663283156285
0.26932608526395985
0.3921236631269775
0.10568105506950916
0.04698484633956986
0.4372286261174736
0.5394211097953865
0.09897639358919337
0.2409837592661766
0.09540973614020301
0.7052950921767919
0.23494675061400738
0.6343345419228283
0.12158421195921683
0.5956435949026035
0.4139279623131082
0.10481160832701758
0.10438961120801622
0.030728224011322903
0.6642095194552382
0.3351730928483035
0.2757371065246351
0.5030233922992393
0.1858752284076118
0.034230260415001004
0.4440869761770166
0.12972651251384493
0.39623924684952855
0.3607672637492308
0.10585531329689576
0.20700449254510606
0.4259678264848349
0.7092779846391144
0.396491916521467
0.645039285483699
0.3199184234040328
0.40561109215179353
0.40433960715355854
0.6300100346343385
0.09939409337220405
0.11627254791422799
0.253290163812283
0.02805834375183178
0.7374266451580306
0.33615904251897166
0.10802394687055868
0.14676402890256776
0.2830398426528504
0.07182196787674425
0.2397538199635528
0.27243590812664964
0.12295811429591039
0.016993933390123377
0.12083004008864424
0.11350200704472521
0.24783413745857422
0.2711922696745707
0.5852047994668832
0.06555517128836388
0.1492251841283488
0.37397669445239085
0.5237194646271124
0.16589421187563283
0.09146457045856382
0.43647749446575107
0.11113721417961983
0.3635183869854558
0.6902876786505053
0.7887609249264091
0.11391963215782681
0.1672849326257264
0.49996178826426657
0.609854385798322
0.02975646599667376
0.1844129521672248
0.025564275308405375
0.2846283587961609
0.410553083487992
0.6543626507912436
0.28237220124298723
0.09482442014777741
0.3886978705613174
0.06626229686332191
0.07394644707831158
0.3422387489477978
0.162777015866295
0.10387414844316359
0.13189595698304168
0.6671766933529092
0.27559668445992574
0.3712021395447771
0.03590944056092737
0.44690336574888173
0.5072354094350435
0.2487099473233126
0.036906532391384625
0.5297915233490853
0.03464182555613284
0.5863039005630176
0.3146377154199392
0.14921054416379387
0.09018677315964574
0.18305313650852612
0.4400321399891782
0.6203974509824113
0.0060670438004013245
0.06157430615626565
0.6993034962533787
0.01097445185218364
0.3754958194165561
0.03897688749540246
0.04438795073849173
0.27631466095706
0.1276108298548529
0.2503518581292569
0.19067331746861466
0.11368065250614381
0.10554770330691352
0.3764303236750249
0.6292483314165874
0.3535362322141166
0.1891517221779238
0.045309672853166866
0.16847047523609426
0.0906169663632609
0.5202775582793177
0.06611364427129002
0.17254594282772884
0.25786914774360153
0.020298418212915743
0.5243363166125399
0.6261262238392393
0.08591483048333974
0.09936019129394107
0.08614538886321474
0.4429305150729353
0.0017657841058666157
0.39667503842971474
0.006939524789531224
0.5986303494954557
0.033106654702519084
0.6933235086535442
0.2113668576082886
0.19617021320313216
0.02411076887904365
0.6889437203300584
0.5896750688651333
0.14140543954316032
0.15347795973043968
0.004117031423799468

==> anc/HaarRFC_U1_L4p0.22.dat <==
0.030044577028925993
0.060873329078460756
0.058610736822903756
0.18869439034617178
0.647439057021372
0.2717113199974043
0.6349910423274563
0.3672603216657197
0.1479968672032215
0.49193113279578093
0.2754519397352447
0.09154882478747223
0.5263609109995359
0.2436296610952991
0.1314338437553843
0.07293716226288235
0.20739592543282998
0.3580845815068235
0.5565420888873204
0.1872784370677267
0.3213700493408092
0.3618457898423797
0.08621582048512189
0.4164262494783492
0.03741526343163472
0.17711305637710403
0.21237170623317506
0.2813709727457965
0.29199136081095695
0.42783698499986106
0.548075632503892
0.5201350816894628
0.021509886389403116
0.21499030122254464
0.059586197025598926
0.054627239016692836
0.2660713846150433
0.10992201861411713
0.005629940520925977
0.08449518138144796
0.24031009510114093
0.2950676030371592
0.03459375754739542
0.3491277502066988
0.005183867517664437
0.09286001391266269
0.34942273753158665
0.5843150336870455
0.26025764009068075
0.21527273497084037
0.05355194167655989
0.059224579431347256
0.5849908631464964
0.009299097972885539
0.5272945247278782
0.2785130745132394
0.167899437782213
0.0418155865058913
0.48920823614753545
0.31040557672818925
0.10030763080451705
0.2137603372559215
0.2543137043449569
0.09081166538072585
0.033124140197831456
0.5923270976362285
0.2870170384329782
0.7535691299897911
0.28271445318056165
0.013967430992187462
0.057905859425375406
0.6148939967414727
0.20559296985005016
0.28935860767596433
0.755967591244647
0.3388137891864073
0.2058649617009008
0.1404772323310437
0.13401282873042364
0.47291503464388474
0.5962568289916549
0.061931360245174566
0.0050851526103603125
0.20545744498568255
0.4993993919996299
0.05993474148271621
0.32682431888693964
0.09212529578245944
0.3017018389540891
0.2085586878425941
0.4526056204660474
0.4876743028604777
0.0987702967222915
0.12238770232887393
0.39854989558573095
0.1274295506917856
0.31785688162777076
0.17836504636641431
0.3606396580461713
0.03840758317556552
0.005299760704331418
0.40208785715766654
0.7115820464971175
0.17065441277927948
0.13252547383604255
0.0504071397094533
0.2970449657115205
0.514451621046955
0.5936900681834543
0.7763362357190685
0.3527291072008943
0.3435314357425649
0.433425976853008
0.23175430965108704
0.24157513057790572
0.01936602449396881
0.17401353632910102
0.032876478907138386
0.24198287618065023
0.3036346219241668
0.6448019868603816
0.0824028513611606
0.42783461878108936
0.10240872224562786
0.7255521722426916
0.42945254345318745
0.09780283156706453
0.6124869371974345
0.128367385230837
0.16407276194571013
0.05463615893830831
0.10344598307414882
0.5456313757037451
0.49398241785177444
0.06090788925564848
0.5074944273274855
0.021628123952498912
0.28824787524702117
0.06489838651306054
0.4082485107390679
0.011859155852611096
0.056222275945218864
0.1645884601681928
0.2793124985698501
0.05544838925295775
0.4057718458180392
0.007117317636350329
0.7574897994287297
0.030120848378942376
0.3828880404048438
0.20282987889767046
0.7940157505562778
0.3361549982895583
0.4334543602682958
0.056201257800501295
0.010698417134672216
0.32652640589892906
0.503347010490883
0.2843060481440502
0.18944656067820773
0.05312088863990717
0.004608353873014881
0.2676066978767734
0.2675041138458349
0.22174185980510516
0.13825849650077227
0.09746235057362476
0.3682742531787918
0.4574706662675903
0.03839347701992459
0.060637512614652625
0.2776989024430743
0.2048620563556892
0.22504009874794306
0.029155712899687058
0.43919294114558305
0.2728164405800454
0.0679638705853086
0.43100593937268095
0.6001663800846637
0.0642850087649614
0.40838558877250997
0.7725795244162877
0.6051653925970312
0.14415281182329784
0.13671705192586242
0.6837553269384519
0.7403375446421312
0.11319692040042782
0.08891469838767746
0.15333669498560978
0.27335537936423254
0.03379762517235467
0.013288303600713118
0.3701590806110516
0.47077032496222965
0.03258596310941063
0.25409393245373085
0.35003922624614436
0.08351363270979871
0.4150666697215103
0.027164525016620845
0.22419920899696136
0.3213851285972137
0.17393414952325795
0.09075381927377617
0.21612869378870964
0.5570906411116345
0.3598849399088464
0.2843299756081629
0.15706523705476028
0.09083162099623648
0.5861368041328494
0.309680252136763
0.5691489709099924
0.044288201118718895
0.34889000493756167
0.39458599981038045
0.19382165683762667
0.2798340910519656
0.19317137510199062
0.19104634126647202
0.13419354812728518
0.41473750182574903
0.6707746954978581
0.04669401661752528
0.028845376606940584
0.3533310391339283
0.6337730581206039
0.36304289558717573
0.09014501964557543
0.3565522841635242
0.006068078774272446
0.6278589385803597
0.05720348448886125
0.5202977455753243
0.04724551873443381
0.37519838999827393
0.3773999593788255
0.3106684571326967
0.04961454840931372
0.36848821107176777
0.06969905259046721
0.7024408372384568
0.23698023739733104
0.3145852124288472
0.4579487640258313
0.0974198902888078
0.06837901762270585
0.42690864960235597
0.06353042172765472
0.41424301868926755
0.00016490073609957007
0.0072529064431733035
0.44935458410972406
0.1769528235438703
0.3850610705498386
0.3664978515278546
0.198045246861426
0.09130296699881782
0.027631952660102176
0.6004219205430853
0.6620483236999283
0.452674883408791
0.2857725065386235
0.2945671515578355
0.1867209538759301
0.36400182399254477
0.41204464489894244
0.03915406011329832
0.3346070408477902
0.6461510674123296
0.11388518379273475
0.21680442540591818
0.3653475111540316
0.5700349744157747
0.667686545840838
0.039890821828686814
0.3152108585873169
0.268830950876496
0.4032878147452343
0.31852068674314066
0.2612002266101682
0.639779553378181
0.32301084588000245
0.5029529328383053
0.40846197064577394
0.07089462192492976
0.12673195099388346
0.21684075774490041
0.20089231279792558
0.026772108681882918
0.5293707560964872
0.08237202472166139
0.2632744464072957
0.7432359057891617
0.8456099568882689
0.4146121640541445
0.5007951611299855
0.0745494861783707
0.5984124281101741
0.031588466249361645
0.16166952995233239
0.34392909953414785
0.10564401195515384
0.23020953857778517
0.29966232669825704
0.1270964728657065
0.034628264592595326
0.32595595580195164
0.17866193352231285
0.15026890223075012
0.0671658307180512
0.1497920983302566
0.3114529509265615
0.3146560361165393
0.010809662735035303
0.26500707200793955
0.003941641587112185
0.3111078899784869
0.2785091427667602
0.15852749735917773
0.19765246434533
0.03861976740584509
0.40193818937379794
0.20208739764969028
0.32896775411840956
0.3299340349458372
0.04205936298656183
0.653198504630407
0.33417311235850206
0.07109388004211435
0.18870081385050966
0.21562103860307197
0.03402278790674494
0.42856793771676593
0.21932717324879883
0.20653535294346687
0.7148751868288948
0.5071883295660259
0.003836637258298849
0.2667449820948437
0.04832050259038814
0.060154366816960056
0.3542880627280487
0.07096075518368077
0.06193697307286515
0.01454287469067607
0.2342389669341269
0.32558723332126616
0.049195190163217536
0.18902371342721364
0.21468439021624627
0.11133282289067263
0.2057670857611836
0.5300332732066929
0.041333088404390414
0.16201488475087042
0.4429746907139673
0.3391454628958611
0.49267065569365986
0.3163014996759695
0.5171433607723198
0.4678083124188937
0.2712001351994127
0.5018234930445887
0.3882781036960218
0.5176064916239639
0.08923438481341658
0.6983344184292548
0.002885500807653247
0.12373006433629573
0.039488962270910644
0.16833973768313393
0.10740463187721602
0.03580173045211613
0.19640706452289514
0.2766013204139342
0.5993354681742693
0.2733144771078307
0.22678511656639697
0.48318721636817735
0.37445575898244604
0.4456458683886786
0.01591477731630059
0.0004920080096326317
0.1939029705453126
0.7182246350315731
0.04073256923564836
0.570474754247457
0.21714990086250324
0.07843336253425835
0.4727448118835966
0.2338069459392878
0.08261854584824743
0.12398917842782026
0.33724081120979627
0.7089952024396483
0.3573459552955147
0.6318984164433237
0.2116807654472995
0.17929221359732808
0.4401962092981074
0.20164237098963572
0.21237295038068907
0.7014654861160486
0.3923713658256541
0.12831761720914536
0.133248935512795
0.17283334485009122
0.6108320315246332
0.05528867170534423
0.7755549203778555
0.13635932232330938
0.14609275865824622
0.14772539722324562
0.5997971426104806
0.07086300762779474
0.32782826618017086
0.43856572752981904
0.6821224676975806
0.19129547107394587
0.30253083596882496
0.03538937602764993
0.15721007015170205
0.15480766265523213
0.19365061465151281
0.2923373656396013
0.11905996992320977
0.4595837606766774
0.2469222492985905
0.6520863393108812
0.339630782277355
0.024959780053913572
0.5378527094766717
0.43851958419314246
0.08815996561760893
0.24691732555438234
0.0965737708094804
0.4084926518723807
0.09804516300383274
0.08358353972547675
0.38583867690122153
0.17469392722226004
0.4603733496617873
0.6553269385982167
0.04771111344236193
0.49884820847454187
0.1374362546447109
0.250285940732711
0.11697476588779838
0.4132821780769051
0.33559002635426344
0.40259391994934934
0.13349146009376414
0.41893142101066067
0.3522852803246994
0.21968061736664374
0.7547222566656039
0.06353457788069714
0.5449450540481625
0.2020234544865983
0.16530376142180284
0.12705548804191996
0.08100938707917649
0.51544047818249
0.37794033736903426
0.04651012427918203
0.6638363858328875
0.058123014867413274
0.4119659215405341
0.11601241826341877
0.5297933418291939
0.25544996034329276
0.6937239626311718
0.08618972570173351
0.47479313931530964
0.059038008283787344
0.6787017723157135
0.37924125898779476
0.008862458497750594
0.3471929489394687
0.13015717343306032
0.004399184654205241
0.673394000805303
0.2854314766553578
0.5447881398230112
0.07405970800397191
0.5970445336305281
0.10624783161167088
0.23883481702997084
0.3870354273261111
0.08277655540576336
0.5163935950851526
0.6870355707929062
0.2685560087151286
0.2197666871071925
0.03825124306901886
0.03237148525833307
0.1426562818482826
0.28094558515080575
0.4219079205184244
0.09257731143153043
0.008509163753032872
0.259834179096316
0.27726208029059357
0.013112948852393589
0.18833780372169426
0.17311453683153158
0.4926310167699453
0.1868391896656331
0.4318335784863999
0.17658497379701682
0.1178363246784515
0.09247350572256918
0.08028575551009563
0.11928229500615542
0.12171453372331187
0.4394750937356313
0.02784441605339071
0.40510223069629375
0.1677021835281455
0.24281370232803937
0.03500754590245061
0.33693292585310636
0.4384882414643806
0.2923902236883923
0.2666700097435798
0.17558981654617425
0.1561004753297554
0.05694177448191793
0.17155548451713482
0.5816801865380572
0.2273995012135627
0.055434727635507636
0.09816961042097264
0.15476872755632995
0.7218236651201
0.2918136946921769
0.017811565403202265
0.1423735038755724
0.1521008952136084
0.1241263774014049
0.04682128132407024
0.22614628415086466
0.13764348633638923
0.010369332256052737
0.08088539512083198
0.019714896423760724
0.027845457783969973
0.32600584510930686
0.4647103572999375
0.025720945540461893
0.07850641633582972
0.2324381072550332
0.1184023447535317
0.018905617341993985
0.24281414929945566
0.3251846543713887
0.10538452321489512
0.45808998475579304
0.5938728305399269
0.3243551633879426
0.06945161139413593
0.18788532993718754
0.7001738473897849
0.02747104157495602
0.05814976269738598
0.053805403203941095
0.25351454196994244
0.07734306653776879
0.08280575901951773
0.6889563712820347
0.5796602066373373
0.1410785498889089
0.5427968190085694
0.025137133642324495
0.1933853781572891
0.12565960303415055
0.18014830354255051
0.5496923711017795
0.036056088913652785
0.19111894332103696
0.05809168824732025
0.07082135695735947
0.08805944208964643
0.15008848930485824
0.06843576722434154
0.24871936900772912
0.06123119878829156
0.24503397012830383
0.5966748252088162
0.07935294789360656
0.7398042414109539
0.1605767244261682
0.6712077926773398
0.31028253103970316
0.5096269771659372
0.3034656695987457
0.04083446921476122
0.0954178537999186
0.6621915219914294
0.056716731103159834
0.5789508682807455
0.11717518882520801
0.5086722038925938
0.015659237539875574
0.10631113611599932
0.21533289675129877
0.11118620233553973
0.08686621991002154
0.3616453373550355
0.2457653588828994
0.2042615212052543
0.739990672025381
0.2584738776876258
0.08324074419130544
0.1571873147477217
0.005893072452895248
0.5506460513176522
0.29445989730979694
0.042626540680772616
0.467405637297857
0.102125110277064
0.08659980673866298
0.120145745132814
0.06271554136530692
0.03559352716700929
0.18658478840226037
0.22009337279564387
0.5153186032137084
0.1459420905818398
0.4184150720150336
0.45580700454951123
0.009928977489259205
0.6657646154103504
0.15921108578894103
0.13098403882822113
0.03477223724419085
0.4113890784105657
0.30457248006682325
0.22883756225103163
0.6230158630873862
0.3954940356380486
0.5009638801658463
0.5944629929581291
0.6799919478692066
0.4503229430062178
0.18608841800481865
0.032095611696155386
0.0000623345288952371
0.20680464210033278
0.5070742881402682
0.3051768997851439
0.27033107490235275
0.030269683842069756
0.6074512222202687
0.2790632068323108
0.029309392497273937
0.32340550284317016
0.17774420230271962
0.026170868045992775
0.109148633616062
0.40768000051760295
0.46258820460172323
0.2640603388800052
0.01833767085111024
0.025275357250155853
0.08354452228834802
0.5440366959939709
0.05902664742021469
0.05184278393673224
0.3216016659808196
0.2708999208810375
0.30518085444869775
0.04787362265034523
0.22611056094491053
0.3432466745277275
0.0008692703038888301
0.06578554477900256
0.625041273633726
0.24306282336792645
0.025759705928627908
0.568624140065067
0.17054164245672288
0.12144111147890697
0.07341947934890011
0.03491225775258426
0.4093675973580834
0.1530823135885789
0.16485258424875654
0.5736901381677135
0.27583407962013046
0.13976937706464398
0.7071791391845268
0.43996220878256864
0.4132456720456549
0.06291568061522429
0.14533106264758702
0.1778047005833911
0.42023663985577775
0.14355068047787567
0.6315445950545738
0.007567385910535188
0.5055993015255325
0.3963594659676834
0.29593194877504325
0.47826361377691784
0.173751835578732
0.3418932400745841
0.30043734601025324
0.39932158469389534
0.36010520096751736
0.11430813626270911
0.6797515340149998
0.5126657407085111
0.3245373792415833
0.17957218488347132
0.39030992638079715
0.24679969462624968
0.553220865472334
0.6339593469021334
0.05870413786744763
0.0694554904629693
0.7865984533124344
0.18509865718256918
0.1924100134268932
0.243952446194774
0.5095217529726491
0.4097258866144337
0.3118659373259382
0.07407923272073899
0.5729130757191722
0.4269975795401498
0.04740123747780776
0.4806534472913079
0.6399721724184062
0.3520617111928324
0.25780915130750387
0.6243286586916549
0.011686693456739661
0.25447484415579835
0.0212366318448119
0.32092976087136377
0.6117414805836614
0.1177375534501445
0.5385552829891838
0.18680784448990764
0.18398441893450657
0.4733579406024066
0.35627668950497854
0.3674464671938812
0.30644737680537
0.37083654823537526
0.42756361786314834
0.4449406872546404
0.028725331975137942
0.4524836062225561
0.30469371992292826
0.07207094394326848
0.3152733978070512
0.10517295840701929
0.7042269782488058
0.2671302808039253
0.01689320513940652
0.4562527195145899
0.11207677927108758
0.08223071526973876
0.17492184512614192
0.3125283453073919
0.37915529405404663
0.3921213137892502
0.4305454027651848
0.7381450162326264
0.0354338607626821
0.08639609010090601
0.34565017803976456
0.023533604069463858
0.06700115521710091
0.5617227738904216
0.11084550454153794
0.565519615831511
0.12744663121243477
0.5422600606700964
0.21500900194149594
0.5644100075309217
0.34996632037337977
0.4959020961437631
0.07289360211690077
0.24583026680495748
0.5358071342142755
0.3764018234351429
0.34961381937602043
0.0783547694001417
0.46150082013406996
0.07028965173563545
0.08440368753604527
0.1579967970971069
0.48204340504641435
0.11789775051977897
0.020275632569226626
0.35638258926284533
0.18224963081230378
0.2897788467366596
0.08667886872527168
0.22389846341235514
0.1761287779182168
0.10048038857903623
0.36195192206264815
0.0626161337279736
0.3829961389858469
0.3547569883384336
0.19251299584915507
0.3835204001612206
0.07283281039036694
0.4308779082774613
0.026930760534059822
0.000021807512971383107
0.18835844956851874
0.23922511445343964
0.1244625980523085
0.5510955930828205
0.26453105787532255
0.4090837884675422
0.15333468968714595
0.25332844734579685
0.555290391406839
0.3170491611138313
0.04357741879912071
0.08640289538710642
0.01389552181616162
0.07450845673343673
0.31622693149914555
0.02170870509951117
0.10403083721047744
0.009646492419065528
0.16553558361489523
0.14258504387782267
0.508855051299506
0.078311169118189
0.18068765980532894
0.004802436699437033
0.23979283598937107
0.1457946958947071
0.08716550086530933
0.6424355706045496
0.5203967850391499
0.44705387717635564
0.24262796521926258
0.15692993331655902
0.13367433290828176
0.3334712189277047
0.6129863019790214
0.24030928170910099
0.18101258192798877
0.14422191231401732
0.4174094389616146
0.17939503321086922
0.19823923731225143
0.4094173657723579
0.4596988837940885
0.2660522331712367
0.0363672843680091
0.5964363228475441
0.32007366361124423
0.30826877788417867
0.6634000978036831
0.5949713972987334
0.2102455858888202
0.09912551450359378
0.5873280344971132
0.06111432806734081
0.09991610669942111
0.244159730617197
0.048428384439278556
0.30921409821537404
0.14045124252770227
0.5500487433539886
0.3645349874323119
0.17041587215004975
0.1223032062999484
0.01821585146546473
0.11124251979870929
0.03568771627749036
0.49343416896428005
0.24423524204136043
0.24257399052365466
0.17273690083060775
0.2525784513912218
0.14456371931481263
0.052543342993561525
0.4638325059432241
0.1485326442479057
0.645241605135214
0.23918407992490537
0.16893676168468458
0.07015697341341129
0.4320129550370386
0.01999535333275067
0.010825819611681364
0.2772187869562894
0.4407760391185906
0.19891365488669877
0.16278167134816365
0.6120572020795708
0.12210189946371972
0.44178267244470565
0.6191414250960644
0.6432033720176056
0.023984490038606494
0.07803989217986275
0.19713219022720996
0.016296933761035075
0.6530819717730416
0.39995821689545236
0.4485298425908558
0.3179261505968299
0.03373927264716005
0.02397987700073798
0.021129076347926126
0.7482595146472194
0.6544749786394073
0.48142089704162133
0.09285497237625175
0.04399976296028397
0.1573507429200509
0.058565951520080914
0.0404640834748597
0.2816223062031352
0.08572043510448767
0.3450205686826934
0.01820975302900551
0.15643197744975662
0.43332421614445527
0.2391660241002938
0.024328737640611057
0.053621652218844254
0.5150312420368384
0.21931999196789195
0.3723203456557067
0.24019814955651594
0.2243037110727156
0.042376884113935316
0.04766250913927767
0.23611365098382944
0.3520252404323481
0.07232277856433299
0.0958754207537859
0.5925346338123989
0.060596763428046055
0.09671322835341513
0.5935228976980954
0.45032580833897184
0.23181838849530848
0.0025302215825947524
0.04240114885695958
0.20529039284577352
0.6280877482015144
0.761930007143137
0.056690551684239365
0.19237621045584402
0.05969387834179612
0.3230397585679045
0.45722353185474973
0.28763407200413893
0.007795789688408947
0.260290811822491
0.1641462569329142
0.5119218271967413
0.22595963495928925
0.25880631092361944
0.3894916191302825
0.04440458230778646
0.0077124908830249255
0.5296557753205055
0.04838986613295625
0.2555661432366717
0.07697401649375775
0.2962483218887324
0.07635505071096829
0.18652255871509732
0.5823302382547977
0.40484622030728473
0.014908704745359382
0.40620440512876654
0.05113911336743475
0.31182172447739115
0.043937977003868346
0.03848276670715839
0.5352106146708246
0.0036338907850865343
0.2184599004985014
0.002691715313051083
0.2571848909201737
0.18884744018155486
0.11896510776174989
0.30459822207657267
0.5487201393658248
0.02704911541841227
0.5636288949339076
0.2780691881098495
0.4719468600961514
0.565120213757677
0.3613641329632796
0.3269961722825407
0.8256428482429654
0.10049900681609411
0.0460961024875405
0.6710994341614628
0.011692507422973036
0.05513414997429178
0.14763898525310595
0.15796237999741206
0.23267703591979114
0.26532898936784566
0.09567749070854852
0.32195195133221577
0.23781842263121467
0.4819843264077412
0.5077896109952107
0.029346098998142073
0.008534491888184595
0.03559094437955923
0.1355078806136504
0.6595097669513594
0.2740317649128655
0.13427263171749004
0.3074346361763891
0.5207051286224154
0.6526060774826876
0.13779083769131298
0.4725436980700212
0.6484495790685274
0.30190160784412967
0.0006886838655645785
0.07834309369300745
0.3693445082733101
0.16062874647116113
0.03239983961008062
0.4917480305870303
0.010991118860896718
0.06225069368039643
0.07903548954017384
0.12332916750790307
0.10969873079601977
0.056256691650253106
0.22104509162428373
0.09996861363642853
0.1645875509046615
0.06013171492740756
0.2393863040334088
0.20667338240432687
0.1598328001227968
0.10420475757477678
0.18973187215265008
0.2785624211134298
0.26514572486831917
0.03134349447824292
0.587899336982439
0.009134149317229431
0.44549634178834124
0.4556815586640383
0.724800193005129
0.4255543503184566
0.32215411118042336
0.08192712401262629
0.09779520943723245
0.31621413573472285
0.07924683700688427
0.2605524318857829
0.24579812216103408
0.06713280693357349
0.34485685420581524
0.025608589302201466
0.6971183343943469
0.15010936084317816
0.02302992445759315
0.6879139656041355
0.8127079312092437
0.007415512224608051
0.148556548943377
0.2558549533475041
0.014883028893434996
0.2102386407650426
0.12514744363346408
0.20538358799401185
0.008432755561300149
0.15725281199589017
0.041325485093477964
0.15582491926531972
0.15338434826018
0.02204617575765212
0.1215299753945834
0.6581190112086582
0.4362894366988656
0.04075469066341215
0.016854991873091696
0.30101849250680257
0.3179087685578905
0.09702575301718033
0.8150011263159431
0.31295541293329165
0.6675718757797
0.0495429543494034
0.38536941108545064
0.32691072513191
0.603964737414121
0.11325509683727
0.02267107496306189
0.10422393685761497
0.45592580208749645
0.07430130130495766
0.5091294274403576
0.5493317845591139
0.7153550228171781
0.008553899228836799
0.48461959349788836
0.04153406306783956
0.1304195634158187
0.35510286698468396
0.0960549971112466
0.10726556038664535
0.34036121442689066
0.47942471795471475
0.0657407901074605
0.2839303214072889
0.31147195591117804
0.20792898581734234
0.14363598721693102
0.09970717506533347
0.5329781595300475
0.11928657123810207
0.1756696663332584
0.5909959068833347
0.24059570759557405
0.5427312079046945
0.05912406434631771
0.17743208207585182
0.5365383221480544
0.06288559033883315
0.5076422531484173
0.12021967896015594
0.0845966258876812
0.21160314805198654
0.08798008654605695
0.1793316992654999
0.04129061788571756
0.48549632378573865
0.6675614839928634
0.0017134816955253675
0.23762506250590715
0.019082466518216105
0.12043304837081358
0.433943788031013
0.14846817426959488
0.3584697533003379
0.12245853390204951
0.29424641144427965
0.14177202043979778
0.07985513051310204
0.2863971327321867
0.0010085108412180455
0.2089696058553782
0.5117585620436261
0.07370425950378426
0.07025617555503824
0.15517702227457209
0.0036928490558784223
0.13060474892942195
0.08093538673771038
0.4402749098549269
0.6549969740904208
0.30233544190000317
0.4472624286898581
0.03577159302010333
0.022195591926013874
0.5177440657545355
0.07944602807569197
0.21460565055754932
0.5553052858264788
0.045052779901344646
0.0377446450806296
0.21139438701501137
0.07375915381193462
0.15397318627353657
0.21697677533729234
0.0860499766316229
0.0038029739989483584
0.19567046409248842
0.42496867629664986
0.28460448507058445
0.48673662751767655
0.010521702696036202
0.4417602658908603
0.5116926688053526
0.03294682955783254
0.3265268440074354
0.0643329510636256
0.5944080376709009
0.08137288803983772
0.22013294328380234
0.7246422459112534
0.10574101108964386
0.1595426521367418
0.03840832307864469
0.461038365928168
0.14699582089165114
0.09118779884377655
0.21011789655464438
0.2055604628400887
0.18564552410082327
0.14465191571787542
0.1450789023007616
0.2894089965653054
0.372459828052024
0.11024760172595292
0.019888083101951885
0.07158948066411856
0.2928191750000907
0.31105918539948163
0.5406261836276406
0.6214612163973288
0.011191449181132594
0.09360295375274506
0.0950347524437987
0.08372850363785184
0.19711409753815948
0.7046738960395731
0.017815622200906465
0.5480495605692929
0.030949356730577304
0.6946291176898378
0.4442730940970529
0.22167488804677762
0.43777681317864736
0.3804434954314509
0.1063032116830363
0.2511219208694832
0.47819338720081267
0.20700586697453802
0.10790773049874725
0.1482188444375822
0.482579291597598
0.3071477063054786
0.11310709850468953
0.38172892517841206
0.6613258857852289
0.5350822678869536
0.43957124804510583
0.10887708011404872
0.36962858965753503
0.07026374887473508
0.11119374280514972
0.009260629938968399
0.1333052761030909
0.05066161624948196
0.4055363674458944
0.6280118680810886
0.039502115321767915
0.12499863576800033
0.2108648656504504
0.46197908734814375
0.42079960485675005
0.08998333068312798
0.3901138477294455
0.33385724984797577
0.43834108681553574
0.19581466529938393
0.05022093906634571
0.5530516571907607
0.5087476239617005
0.17060483409332858
0.2573912306867159
0.4000351903496991
0.7382754751045932
0.2841058539528636
0.2994717662217809
0.21329674003030744
0.6261266947340207
0.27812848919281985
0.042395325979026524
0.3132506867605584
0.5604348618705784
0.438073066808921
0.034322290890332056
0.16149229939893753
0.04329886652645826
0.7787616078283904
0.006930707310219485
0.17039755847647886
0.3931250198215152
0.488394809918946
0.04539117012978926
0.4612484106327127
0.028117341378144742
0.08643092711316125
0.3350513960722881
0.16757805635564277
0.13322213952236442
0.5860466735474705
0.0389371343942234
0.112727363674468
0.02811453791940701
0.18764684053142341
0.04375306969435096
0.46794474901623306
0.2988586486358273
0.029870245959561028
0.09906303272985974
0.04081661192051113
0.30443225167972493
0.3448881519839171
0.39828171154580383
0.14951846337231178
0.009762435014722548
0.5690644204496942
0.11551371669759837
0.09273396142679978
0.16913006729071206
0.13088627869814706
0.6817717996208043
0.293129980515757
0.3395435346308283
0.2741124995066235
0.032722875560294865
0.0615246400723307
0.32075705923197667
0.34383957348195376
0.4551452998225101
0.5165986559380749
0.4107073578082935
0.007302952513882056
0.20134905959952323
0.7112334177478241
0.5228154056700381
0.131898902914534
0.567660489886652
0.2459567462072808
0.30221528171053
0.16924022135851297
0.18409604691594117
0.07719657965600413
0.29569076971000763
0.7263705764483179
0.3081860596497218
0.5287441581419386
0.031610113227487524
0.022379853353601237
0.5982304132679667
0.17583691030785212
0.0725821294811203
0.34070768423405234
0.21976546833273136
0.1677891184558848
0.08705246581532405
0.23970083857724
0.22436339200774436
0.15001667919334397
0.018771822449518027
0.16232565166565432
0.4956549861644818
0.5882541063506692
0.6562563614989009
0.3895039517238541
0.05484894919726941
0.6274414543978233
0.1806905142043536
0.4114876197593115
0.26670395464654273
0.3210994240127413
0.0039486872614894275
0.13499462455806147
0.054430016665492104
0.04580174465284289
0.09766004953136516
0.09381428073655307
0.02738835851297738
0.1454113193368545
0.21758304595995584
0.7859168201971267
0.13556793615458695
0.45290574313843773
0.17827370038150867
0.06347662466475543
0.17329214833783788
0.5002090396451301
0.03162684985809898
0.48918273556910186
0.09271404253768996
0.23435964192002617
0.26130764585473687
0.6106182840298743
0.11712812709860784
0.011262048144342424
0.05130153038427069
0.5402348631390979
0.31565256072073516
0.49845122925634533
0.6978690452350623
0.384099481552752
0.5928348241862945
0.24261939139120653
0.4439481491122521
0.15287225633725646
0.6372453690295953
0.4766347678351847
0.6182530184410749
0.054853392100892906
0.2192259096968195
0.17514326835497132
0.10556136756064882
0.23975517644528413
0.03646781142629526
0.4190696033755753
0.516586416303323
0.5886272118526618
0.2608520124305524
0.05098680417531264
0.05490193944253264
0.0101676426238298
0.038640699434461225
0.08701596814032529
0.5446109656612291
0.708639812950461
0.31653213423860765
0.7966606858112909
0.021850920301260457
0.16261819342329534
0.2778526868916993
0.3938222143824236
0.11388047576252922
0.003490505572517355
0.1820211428934211
0.10526821451268276
0.27775920549582406
0.4120946490784264
0.09053307474275281
0.3009183997926086
0.08233432811675992
0.5318942655298728
0.06300562627531628
0.2674498457321383
0.035663091333402196
0.4393087023936003
0.1673154230746906
0.09889700024629501
0.13773119526745217
0.18807943693501067
0.3972160932865538
0.043188809995828456
0.06690454688833657
0.2030912082768406
0.10523416437345688
0.14328240499068942
0.26839465123078143
0.12984396941750964
0.203210533695754
0.5791266261982685
0.6812521826694599
0.060056263878451185
0.6373801396711792
0.0033628423952589232
0.008766295976611653
0.16085662300035375
0.661847522327544
0.003078717321373688
0.583867888667684
0.32429035117802724
0.1027453042826035
0.07391615915876566
0.0744767219691132
0.16820647893571056
0.683474941006156
0.420844163498973
0.217074336980812
0.6379904719620089
0.06414104489254414
0.14840854306405984
0.32701724440047913
0.1258903825072052
0.35149308994616996
0.6128017901902055
0.12680529052620945
0.06920416254462927
0.2757787748002904
0.6063965029494021
0.10668014446581599
0.06519940214214175
0.19565382187078337
0.2299099329336198
0.17588732349326885
0.5272883552887279
0.2432210508696044
0.3506230330353897
0.614331377406578
0.7099942492538079
0.5849420337939173
0.7261520104400445
0.3344248596163425
0.4285461930146777
0.507242893581917
0.547291117621298
0.06827076300350257
0.0044804552365588215
0.37440314166320304
0.747834813163375
0.2650895940276874
0.5116250238210847
0.21527409999014677
0.28859313502432127
0.23411317965098524
0.03736829050069132
0.05736072243952328
0.3943393805259915
0.2281522942724159
0.28906085101525547
0.33925153982274747
0.25204416995387835
0.6918409351522115
0.2043278198140167
0.13404256127900516
0.3266496063566698
0.6405838209596509
0.2918130752014455
0.167443589940077
0.6710179510510765
0.4037054887373722
0.63302488302264
0.5005882741894747
0.27139678043937693
0.14346929467036676
0.13164994136824776
0.04559195244538955
0.14366196772665207
0.051312306508631896
0.025316737005463302
0.6925491255122813
0.3023352646452768
0.03429825328382484
0.47279654651640385
0.051856710503521475
0.24943993144452922
0.10238663254002263
0.11019232119547395
0.5746716356577465
0.4558870531206145
0.22195068461803585
0.31503685543443466
0.2977584804967213
0.35637685456155616
0.2876867187045758
0.5171229658700272
0.39147360068962983
0.08079063846590902
0.08945577244347667
0.12435761812285302
0.18228506412863013
0.22160283840842943
0.11885258732514219
0.3296911658894685
0.09654143528094673
0.6820573007336161
0.005899043760052268
0.4928060987619851
0.4867779728348143
0.0070879922972650125
0.6410998663047364
0.05967090764737564
0.04971494031580043
0.36603920540608403
0.2680333461278063
0.5933204048676464
0.04287844859102365
0.05767266292591242
0.46024951083522014
0.022902827482048114
0.1251324801518437
0.026945786405134866
0.07093815062868812
0.06677768032461567
0.16135163687794146
0.2666527224927281
0.48301338516786163
0.11785684466942759
0.11796344228888495
0.2786391699607367
0.01565715715867607
0.1690872409790037
0.8056223940415508
0.47428179459884157
0.31392073623735445
0.6859787109161413
0.552162786837386
0.0636504435318094
0.29769015389533066
0.15225402528588441
0.0183659618399036
0.029117746826747313
0.19890419544933768
0.472173979801351
0.5360189317942785
0.2073017270234368
0.35869697165357284
0.4708376004890654
0.4157179917696077
0.667652494835695
0.1687950925288547
0.12144201956153354
0.07017764259442551
0.6355535923903705
0.17899403239532288
0.2744338502339689
0.32904079179453666
0.677209798217446
0.15868344903668213
0.44787864083532986
0.44166688524555653
0.29169446824000206
0.23584732089327262
0.7266038705237131
0.0575318002191494
0.6398582172125317
0.6961114629441391
0.1326658129722163
0.3079763654193809
0.08467500103671127
0.8020412476508776
0.4314425722730557
0.21273107180005504
0.6733670035854759
0.10211087041221639
0.5041783287538723
0.2989885854171148
0.29339557303404434
0.776198462154344
0.08147311316794903
0.24361095597621413
0.2982643940229073
0.09388724519387961
0.3360266870929157
0.6287235429140398
0.39818277223636606
0.02860125268895709
0.001767001763839318
0.48980883347251375
0.4529131393550889
0.47324889552492283
0.15616597779017305
0.4445584180262003
0.13443836555795968
0.07226051578395393
0.3535859056377764
0.07272508083498012
0.2513624534735673
0.026058250504987036
0.6230902149171809
0.35358862099939076
0.10082107402141945
0.3586508714542702
0.09830048334173494
0.3714272942968231
0.22675532545110982
0.13623519734285233
0.25096366075624305
0.5484653875835419
0.34449324087665667
0.032003898541345235
0.0622223182076059
0.6077115418664147
0.15679331051509138
0.06864598665676266
0.233356327428499
0.5382745964274275
0.4043113341646825
0.09936616094812796
0.37483312371219335
0.20072138350955188
0.7010447443581077
0.017823564854712193
0.32156944433646395
0.22693166409909504
0.35794213199168096
0.2388919624613475
0.7701733448120216
0.22440437569869434
0.32822963038570824
0.050872364255168875
0.4765645995180416
0.4663896444282268
0.7371165863846714
0.2197971995151808
0.10234127403013599
0.14609980631261266
0.08834039223991082
0.3309220791490832
0.45794697034777615
0.22381953743481495
0.08996302892305448
0.4193857054152366
0.16443472919066743
0.12780713552204803
0.41295923313581856
0.645609528220544
0.16903966823301425
0.6580334810205405
0.4021783123538201
0.08580245412800169
0.014753017922869803
0.40728297628666904
0.02754920987248418
0.0885314572730388
0.3204108259529345
0.5434763068294695
0.358765220843784
0.241561072683837
0.0025648681624320384
0.013339600601470384
0.015361232378336115
0.2558020489786521
0.25522059655308144
0.17810533464164124
0.5435261689854739
0.16566029042795616
0.4829315342771386
0.13756957177392465
0.08918117197289777
0.24690215485531342
0.4044184522764935
0.26235762837097815
0.15797736928943693
0.4547629465380192
0.1487473552730405
0.7089166489971459
0.6207913473450595
0.466084156053073
0.7416213002363028
0.19032351628987393
0.08290988329219676
0.3950320607423323
0.16629152081815782
0.09532671266537883
0.028026346579142842
0.2876473108600094
0.06825143617408329
0.5142128934553218
0.34949108170708665
0.5824899051956034
0.2658153889487061
0.2437235528891427
0.4752098123773669
0.37320732986786925
0.053319819723901415
0.6722116843293726
0.19355067988855507
0.5233192275510841
0.23441907504052187
0.01998588430007181
0.5214116347965636
0.004964721823264726
0.05674098191029249
0.23187908850267447
0.0497923028589485
0.45250570214337615
0.3845951740338492
0.45837834189806037
0.1300039215511277
0.15058418188657635
0.36815392552152465
0.689140420402083
0.3639150123536198
0.6161624005138381
0.11289099138880974
0.34769377445608807
0.6178688989798431
0.30825282802674536
0.5543806930696116
0.5293927343309923
0.14263324853891587
0.2979404518212416
0.26993547993660305
0.7603390600695277
0.137143075833199
0.20404689549192362
0.2460014090017681
0.1951199660249487
0.03553743848038678
0.7107907105601518
0.5159295431109776
0.396797195512137
0.31679309738304007
0.4472277213215305
0.0795430027905266
0.37550211571606845
0.12606889706415766
0.3248504559945944
0.0926769389146139
0.09515152035065332
0.22099766886420932
0.717487663592637
0.5985141599121294
0.22789152094172663
0.1273259083645123
0.6728884026727053
0.4808502792843649
0.12150449043916325
0.03634897219098243
0.14298659259737334
0.6662777177908279
0.4504624572690544
0.21991037394989424
0.6271628674503728
0.13773085867226625
0.21329742130338458
0.11685378314394987
0.4327581243413302
0.028303340663645274
0.04705042291548298
0.3128363406953987
0.06326704798091409
0.12290012917629767
0.5687810639962719
0.6530534428577697
0.01691454281490016
0.8583216432600896
0.4281628250643095
0.3300097001189599
0.17349517520508487
0.32654589891281305
0.23615551145592176
0.0137457116760192
0.3775970576206184
0.3882800415830779
0.15098403365876073
0.12151928322975848
0.4990498720535922
0.6311862555284736
0.03544009783981597
0.22222767197119397
0.16736631926065704
0.4020090663862726
0.6425737124748023
0.6512480932618344
0.11798744569647515
0.5154261483359386
0.027824686356105396
0.23736281640851833
0.572770546142897
0.05071146828612803
0.031264016943488473
0.18985528200021387
0.23182353446107423
0.10853382606146758
0.41402448599688957
0.062278561810967206
0.2019780960001186
0.30359917197095204
0.44663284510997414
0.7286374320462906
0.05967081476162423
0.7462475152586842
0.1362965202023791
0.23802414824918527
0.261581640908373
0.5120308363294677
0.7455450192601067
0.13468087512562893
0.5948321008237489
0.046080995629231306
0.49633631830829766
0.09017388433431832
0.6121518095497652
0.18556840382267858
0.6331910180044995
0.5517045374793698
0.17932239778734724
0.14567981401299315
0.011298357440370839
0.49473403897041984
0.19381111018898856
0.47477350088717135
0.5968605150858618
0.24838030512010625
0.24610459954740802
0.39282647846508945
0.05130159586872028
0.12199429212540228
0.09195914880159305
0.11720148312590946
0.26480355061233835
0.05300833514488344
0.05153534101993384
0.3064102174845414
0.14723260225197926
0.05622999250676114
0.4626116913964284
0.07627181137670923
0.13826949971430974
0.06173898039270387
0.2010811599152287
0.5209609630317786
0.06913918592102757
0.022140245971123528
0.030848922679491977
0.7633411094991139
0.15062972955998147
0.14568519060342824
0.43380141559606145
0.32768726506147333
0.3491486790239006
0.6143716279589722
0.10541825597310743
0.6230332113610224
0.6655742999953363
0.5264642244068188
0.023000139041471072
0.06227378328059417
0.5894454327528774
0.6415297591056363
0.313794315031416
0.15216292200835038
0.1914912738333064
0.3884542187401876
0.650195754543817
0.011208988934891523
0.31169081635956725
0.09717757640154245
0.8543509781045483
0.41554730863769207
0.09779249560069153
0.49370763705554155
0.12475212591778394
0.2575037556794952
0.6518629385486723
0.03371826119071043
0.13360664614053794
0.05660262664901868
0.6276214054594872
0.144062803539299
0.18592760758468935
0.004101374583238954
0.29314526888006465
0.6723966266983571
0.11279140612534164
0.01010968373931901
0.2527621794466137
0.34979702388109346
0.23876329282107217
0.1987735894403684
0.48146851015790326
0.09492009641028941
0.03142155107233294
0.6696233106046002
0.12516306358504414
0.10698653072460386
0.4341803294289046
0.31997877418491055
0.40025242434597885
0.2818461936319488
0.26044414629559903
0.552295326446464
0.08235068072224873
0.7920131722405954
0.378583328240926
0.003124879729758748
0.8516559991200533
0.23676323174511552
0.4193320357985721
0.1435123997601649
0.37967032495679603
0.665631306015681
0.14422379410753952
0.5300116742616052
0.040202222846886765
0.02646952414639526
0.6175803842029864
0.21076707124994495
0.024818029310234805
0.4506267377315719
0.09064257289322539
0.21249740985142657
0.10033450808306925
0.559057025586569
0.07034853095916281
0.07435993764191673
0.0908229280999316
0.19974129493735657
0.2191149273543645
0.502503200343082
0.532212147142487
0.14800558258238974
0.06315550036996184
0.8056378260450102
0.5019520205312695
0.027089566143245446
0.5024504106731611
0.2205484148205457
0.1099411353318656
0.03305311739203105
0.6666634217670532
0.11317010520508114

==> anc/HaarRFC_U1_L4p0.23.dat <==
0.553150826794065
0.29984322162118093
0.0057978006677364856
0.4536703584117635
0.5826845704725566
0.016593041257800357
0.23089853769438837
0.04841489103002124
0.03404209965849734
0.4642697141451372
0.13307017578496935
0.2450049909221708
0.05627842155659562
0.0015793874382953876
0.01454509357853598
0.37607138548288604
0.33381775550198656
0.2378073373474497
0.21161786328473442
0.098872423566566
0.007057979259374565
0.5668813177297113
0.15115714767359714
0.19447114050568243
0.44264231747684957
0.03256776706151186
0.1678984979834238
0.16403478938932758
0.16831486628775663
0.19647339652608298
0.020539756001450048
0.4408589221932511
0.21402836633408068
0.031820194514972026
0.2505476273313627
0.06970446953911574
0.024227734796596085
0.10428330610710893
0.6926450121190553
0.36565832986861313
0.5189444367083578
0.4505478842234605
0.06436253308637938
0.2059146947519264
0.12065014089408012
0.7798963489068885
0.004752662235739413
0.2782440161225959
0.12132302046867784
0.18049060234293304
0.283251747895907
0.39022439634460504
0.3706548118022201
0.12162137609495789
0.051136201141312475
0.31612486013399893
0.6467941504978109
0.3584015923926435
0.27792979675720514
0.23549355854679127
0.16553562109714362
0.20125836576048145
0.4658523506100825
0.018260016150579195
0.7162698503643555
0.18621444715210603
0.29583400492771594
0.5077271836242554
0.48008537313655936
0.45226726140574913
0.5526307038838822
0.07591608226184206
0.07675554120719624
0.603119126763842
0.012482602395021842
0.18453573514268387
0.44986238033553644
0.15501447705618285
0.2578447921176797
0.559733025864981
0.48856413074340316
0.8429097507528915
0.03180280048987545
0.4587594720267985
0.6371486481954625
0.3927234199148045
0.21029514877292868
0.623860644033663
0.4611667073879891
0.170630912261107
0.0735138120238214
0.11660783306460105
0.5562873156501943
0.08497679544837136
0.3865151972372729
0.2564209212448587
0.34020058029830935
0.39231686207429955
0.03804202234134883
0.510323771727928
0.33048967385373745
0.5061619994040207
0.4378245094902629
0.05740861007916524
0.020284163201038208
0.21833480637019076
0.12818337862700738
0.33679991323571795
0.5476488565105735
0.12857479137616543
0.2833070671856956
0.0018924588836639368
0.4857835098922972
0.06922431750862011
0.24468384292268897
0.057836147497251286
0.1357551758855898
0.1087317556225199
0.3273150988073612
0.04706677732888383
0.5261531957854695
0.26428259437981605
0.44071846332328557
0.5154563063924696
0.13682527403043898
0.27579392836462396
0.24741382732357978
0.0031110470685996256
0.07223632400778694
0.5408089436701184
0.3104863549452434
0.3873455520044685
0.4150172325532491
0.32382925481131275
0.5186170467217661
0.45034541314738635
0.15551911880177183
0.07280593956391099
0.6317461673612458
0.2641654933580895
0.6907164556369743
0.06960267602574993
0.4396528720373912
0.23620009240362974
0.10715616941316919
0.0004008437024917641
0.4535997522630227
0.18028975212256143
0.04292199609356227
0.1384467365419201
0.0847061270081351
0.21165085228230032
0.2723355411076036
0.07004210849408357
0.7002817799127655
0.01379406917770143
0.28950111760682135
0.6243158500865839
0.2650828708194143
0.09897236992930201
0.2661472433054269
0.06018723986972765
0.1925530717476285
0.08203989629234949
0.4401192643658402
0.2302766037972491
0.09558103986973818
0.7400833970364747
0.2406378479760476
0.36835320813421435
0.22937018856890296
0.7363094919892772
0.34686111527117586
0.433588913381587
0.18397085584787537
0.13540139409244067
0.04730845483124729
0.29582747722884234
0.3927009595553369
0.01515956067000835
0.02883833091671352
0.17484622168423108
0.12220926350898707
0.32114471569069847
0.49779209805643454
0.005183457001602603
0.19469377584367184
0.3432929432897627
0.023304551788863037
0.8111406023206503
0.2631250773287219
0.14155744490433375
0.5960117465334338
0.4123741860032801
0.12737797994815553
0.33242584987932483
0.6997926747139288
0.8539802307479064
0.37293744729012634
0.00786310357002485
0.20517388962830105
0.31337371699831823
0.3351319175441668
0.00923912031796076
0.12371015421390663
0.4060060975076901
0.49784738893661284
0.851881930463161
0.03368824689639919
0.24068156697706486
0.6505190238568933
0.23124272902088625
0.6398433360551447
0.030796264393793675
0.34210936570505174
0.6949862701143201
0.39865225439796187
0.041478520169446156
0.6106017261395308
0.5975168606126203
0.08353056187918452
0.7263878069003303
0.4954373607962899
0.1929088113554304
0.4275192552863324
0.16425678515659645
0.18901836703893715
0.7873583569822278
0.1383410708279265
0.1038328664506224
0.015172446007611352
0.015612447511747124
0.6961091208951239
0.08065120449061329
0.2524624596841555
0.5326922936121323
0.4881587906110075
0.0735961907621518
0.2629745766143327
0.07346332075842228
0.3137513899436246
0.00010409989050856231
0.12953380047859506
0.469148218485826
0.011492493118461261
0.3284712317374847
0.22168800104745812
0.0006539919887845547
0.15848197848717568
0.16410876393522353
0.14074385889571195
0.15376008576574826
0.031389424019182634
0.10687764288064151
0.28990044075589055
0.5386036772243625
0.23730710343381234
0.47168670244470223
0.18180080921818767
0.1643170747499799
0.17088614449346454
0.09673695662732879
0.001262835098851543
0.012747821983245948
0.19308987467436758
0.10169235189331674
0.1303620049992421
0.02080790027617748
0.28403745942635317
0.09640402110491349
0.03427179124659707
0.14970089098345718
0.0642505087184586
0.6003848093870419
0.4919216530715424
0.13224902460927085
0.0910020009240332
0.6985842166873365
0.6011994074882843
0.44916691241327966
0.14437215607325712
0.35952117315097676
0.6376545399003882
0.051171348439766305
0.21245530604487303
0.2236093893475727
0.06414856713506914
0.027612041841074235
0.1173149501342233
0.058213850892919826
0.3841200349211274
0.24937814519033755
0.25786756511690606
0.005468427739628658
0.028291038871727493
0.022419605438400613
0.42111842309004033
0.07379826096835808
0.03595387132407475
0.22481601652115052
0.22593548370991837
0.054762509427766615
0.10882997484376261
0.7161442426824306
0.0008470225566076195
0.15272011608172034
0.4237384664755143
0.3551216608823944
0.6737460782379531
0.09113992679536422
0.08515568715708775
0.5465129782695182
0.4680956126112323
0.11670513759800995
0.23303480748030453
0.15033918593859674
0.31068129555674967
0.16656614350515395
0.41764733815347316
0.09634346874595447
0.40973539076193893
0.008902498346949736
0.7857239670976681
0.03134148084900865
0.7323460772428202
0.09479877376912785
0.06154107882306951
0.6554566404952183
0.30798348605780906
0.20820416906037392
0.14846007838818157
0.6278517018881937
0.4502436110222316
0.5373831693085787
0.6438158118117017
0.08528194032126864
0.1427632133364667
0.007707628312472331
0.1031709322466446
0.4583971133030675
0.5732614679092151
0.2925856356925655
0.24157353001850157
0.08636583434253674
0.4084227587183157
0.24270300912414786
0.1393709676040673
0.826668077600088
0.08902002976812909
0.025893028968155835
0.3940357357329277
0.03317747569435037
0.4056533711907829
0.05350077177960907
0.17228675709358526
0.07453709295350008
0.508691972057501
0.17116386803780495
0.583930082406183
0.44199657404066583
0.14147830213906185
0.5935219768812735
0.08756605984591678
0.30327266445891715
0.7142917895471802
0.541147426239001
0.22792117563052208
0.06017230411219075
0.013500752349258445
0.06686000970643173
0.04802305047560273
0.07674188944532687
0.3568896829027219
0.24763783885371637
0.5798825745932006
0.04846351683403779
0.1860823601806514
0.012450021530008903
0.09688461340145474
0.2276382877674486
0.04060005820858186
0.03854403219665946
0.35239853470106275
0.7191894703362981
0.6939685068596636
0.5383276578734051
0.07984140469482853
0.14799942463171462
0.09565461603374785
0.18750961829355783
0.5305935444111699
0.10438689174872337
0.6470917086050252
0.31924451327785375
0.06182509819848535
0.1729842729829349
0.04507064539712994
0.12203604475794645
0.0270121083199143
0.09808470405541772
0.12216032367819822
0.8507208677517288
0.09377670884199436
0.7318435963763501
0.42576400185984387
0.34245097866918167
0.45070737758546225
0.5033780486824714
0.7823518394082554
0.296489539981939
0.03445275789989774
0.6275248086753836
0.4081646201256093
0.7069253701464476
0.19146737213085263
0.2438249936711826
0.5790999021325723
0.6136054980366129
0.21189438429664584
0.44842873095290103
0.09492302582210012
0.11772863242926282
0.07018084973792138
0.5816863647129364
0.20107635785966022
0.06526351440162488
0.27245485727391977
0.10663635416895977
0.0025754990165334415
0.06766627626164314
0.3991156582225807
0.1715139633327599
0.5121866411803346
0.17635585104805426
0.01954390216212215
0.027741315599555352
0.020940629133985995
0.488141447414007
0.29792783644115256
0.4966567947773005
0.15545282922323347
0.17321576285983467
0.07859005135757242
0.026799126151186722
0.4991082164629135
0.4891617302531596
0.5415717127134976
0.17644016806849677
0.1647212082239342
0.1128702209712887
0.7331402801916362
0.13419311235044412
0.1818846542235825
0.05658355065538918
0.17057911962726258
0.05186847113176891
0.6948346908600631
0.5667275936600866
0.12537421777792584
0.5160482236451425
0.03418116739130831
0.044960892545237184
0.12680241045670113
0.5998742432713025
0.528015622830594
0.0047563032178917315
0.11017471243646275
0.5680957965507839
0.23231399064031935
0.513800123552125
0.10536141835319175
0.29831128103225424
0.21661746242678892
0.0581790066623104
0.7369498261591745
0.1421480697639467
0.10243544286786208
0.31899089088952415
0.49785402740258616
0.024564191880407323
0.5099646070812905
0.2941763420283572
0.057245119093758665
0.3758018464443458
0.4780784605311554
0.08253969144687906
0.5707333877110535
0.1557595994060518
0.5759973937352598
0.2702479009393259
0.055473180713897986
0.34393026701900153
0.22605991957093766
0.13952098677733377
0.18537445312969822
0.02078051228217724
0.3053037976282185
0.4099395035026844
0.7877636916246484
0.43457403585422055
0.15684168365077092
0.14515227769114036
0.17964746403235468
0.5832784848600372
0.32100327102318144
0.20586069311035565
0.29393177994229586
0.5538810838355744
0.15834331756394568
0.28255154696078405
0.46353697189494647
0.09758907959989474
0.22632366786034788
0.33190308605218055
0.17421526908924545
0.20224299849728583
0.09143358219254406
0.7112773083541476
0.16007691823903367
0.043507260813677
0.04409614345246285
0.21502252692478202
0.274824457020556
0.5045724311654421
0.18137960099996306
0.048399367259218125
0.16297719640923586
0.34528158496519423
0.2098002367475297
0.6994253986880792
0.22866627774295006
0.015763557981704698
0.7543512520252138
0.459887169204186
0.25536349651743045
0.48727286411466925
0.023732444657618052
0.4438128421208443
0.27832856840295667
0.13007547110895587
0.24634193756248665
0.0678804155961482
0.16214106930155472
0.009981922150570751
0.7035214244265764
0.01431886418137927
0.5435113391857206
0.08218930079554392
0.5407987567601023
0.5671584625467411
0.660980920214793
0.1183708120592621
0.3263912403329249
0.053147662306700726
0.257218281075061
0.00283723725212141
0.1032504622380168
0.14435859480527546
0.17527216084301625
0.11615845122177716
0.21773210323824999
0.7822967971193042
0.1968286105824711
0.14496008848707
0.3586662171935585
0.38794147940211166
0.5554819974631675
0.6717724107332136
0.4880022019262682
0.2568089566856074
0.05187772028316637
0.6121530136778278
0.24886020291358912
0.20518631682488994
0.26139690222470696
0.3743835115647488
0.6241428532073353
0.11699249492620115
0.3341082071778667
0.0019480675772716922
0.4085321236318701
0.7778033008367837
0.5921641911267088
0.1269042033596331
0.07841028533171686
0.5670634868914902
0.24830925744764268
0.03134537370055778
0.6243982629530799
0.21020490872327988
0.6102046533366541
0.12323118093429287
0.22649298930343562
0.5487444782058493
0.26762987956888146
0.33944928649370826
0.02282421491174038
0.14307062030440396
0.030491849557695055
0.5316966998353126
0.43252510922375625
0.14071401599050687
0.05756406516722379
0.06249299259009858
0.031442868547014266
0.2073870017097343
0.11363495787395762
0.006264908243699738
0.04310063703634464
0.13735971193964067
0.013668845064782062
0.03252503495812404
0.14118535079751615
0.21905137293843172
0.4277262302896198
0.0384515599353868
0.40213955137729346
0.5986202283700662
0.04141083971191236
0.04033486776421882
0.49300355609056284
0.7055627846501189
0.18908148430630173
0.28054441873930935
0.23031555611264093
0.7002186564323787
0.04300698662334645
0.016971509504632925
0.3580377555830969
0.579434326224935
0.11772377986078868
0.22867212597945047
0.12182045154288419
0.7317058335693875
0.08088436880651186
0.4375191159867628
0.018408981452728613
0.4049615025777285
0.5002474183785892
0.26109477484943217
0.1502865164943517
0.24855429220128275
0.4652215343532622
0.31860863976481335
0.42480193506359754
0.03736673118491934
0.1307370359912033
0.5329681071060801
0.5554025883946146
0.2603565280858277
0.028732073752688922
0.5632804114617563
0.16289656830587354
0.28182543720536807
0.058404768692811776
0.4687398819025836
0.2881047485300587
0.1581869042661513
0.2943120923408158
0.47880571229172403
0.7352592876695792
0.40155972015734154
0.13106148123256606
0.15189197385932587
0.19485230361062233
0.37594886063423705
0.020237825523636597
0.36685220109247635
0.02571395015904496
0.46840048778791865
0.16867489898176663
0.004856484890693306
0.6265123844007496
0.3232832569106549
0.4862428946239533
0.1373784962929929
0.09641300667517239
0.6248713847393507
0.2988283989624955
0.44263278352193536
0.744075011164689
0.2095680301171521
0.3115679398522345
0.822903085898021
0.0007190378200302895
0.2509163920052914
0.07651714831093628
0.638366123005591
0.4285871075746214
0.46397119181935736
0.20107603458060558
0.04048041079358278
0.5588816984148691
0.474980379323292
0.23062502096795526
0.5813546480462743
0.5307430263245787
0.7885859223308346
0.0951620611003836
0.6332001276508398
0.8394602369607829
0.3760315031625363
0.25032507213884286
0.43027304559020335
0.20718812479034734
0.15154603132508154
0.07895528972874392
0.5156354844881744
0.37347592356363873
0.2779780175272521
0.25959060738202117
0.007149091479684108
0.08932536323898826
0.2964512643590893
0.018268428479039346
0.02583977352056531
0.13677380984309556
0.08882317269601946
0.3674548473735012
0.30705747507532255
0.12092937396109225
0.5064486798965903
0.1322811432291669
0.333730392387258
0.07365475387020272
0.021527018126765916
0.04267727089859104
0.0331357090566389
0.24909896106615514
0.518655732832275
0.6154113958024628
0.09459873053945414
0.7723489551778837
0.08619494124086922
0.0923916286095987
0.3984408896838067
0.23951042487605062
0.2935651763383146
0.2443548733249513
0.5850703977765808
0.04875775529628862
0.09004702218418284
0.7953478804314655
0.7036619412303254
0.44714966988345706
0.09150547762946161
0.18640935389637966
0.08736392960651111
0.16037657668091163
0.7509498879163805
0.20179469136170258
0.29264199167291693
0.22937483663039998
0.6396434246469884
0.7949875129133891
0.4966994485684456
0.34085147385972664
0.17901700079254254
0.1288977382998935
0.678799702961276
0.28756483236683567
0.2060953390298731
0.2575224387343857
0.1253080928192953
0.46835071322648225
0.034618257500437906
0.10808883291460386
0.06589291702639144
0.1741025787488136
0.3466897394242789
0.41231904787204365
0.007315721267970781
0.04340857920110523
0.43631828794528216
0.28916211267700637
0.2498715624560342
0.01113850672206626
0.12314926486283578
0.007310300140851743
0.1491148459015397
0.06493047961666205
0.21559643768659753
0.8308170574026906
0.42085187268797014
0.3582862866009327
0.42498316550164256
0.5731278373202996
0.016240036975797328
0.34175329520756254
0.18791572081870941
0.02841356819617807
0.17291966058533045
0.7110911504417314
0.757773499541587
0.03403925231716426
0.032445324406000266
0.39196079159368297
0.08105274294596987
0.21484290465147227
0.29182832026797734
0.6165420440033339
0.07321003273985824
0.2416277333290565
0.2788675910309966
0.41619239090242405
0.15386360698324097
0.46211399465421366
0.06647474327795445
0.31508530067298246
0.1821599682740573
0.4582139604931426
0.5769279542836037
0.627221510985767
0.1660576945102973
0.18455999822811497
0.14338780773293758
0.4207507955116793
0.020353676502060422
0.188761274634799
0.12373318214197955
0.32948754049203205
0.590050761755625
0.03129404504495453
0.33125264794259934
0.5241685666505648
0.2242249826119231
0.173291159167525
0.09102691445347474
0.7103519675103326
0.012222547710230526
0.3523785534514463
0.11289604622238707
0.521254894746847
0.8719330101849883
0.2531746727225066
0.17546129415452266
0.2205677125805818
0.21132884162904322
0.14689890929761765
0.2101879896563708
0.3752232926719389
0.2796707414167252
0.12236340838722605
0.08427323449782619
0.01882262436433506
0.10310270164693838
0.553478216589798
0.34916002626622616
0.7590252809000889
0.34845663139755245
0.07847628924144248
0.18020296452683998
0.23998590876097872
0.7093639721185899
0.42877513460063604
0.6588006085115159
0.5576452186453078
0.2109159357531926
0.283814563002382
0.613447433185396
0.17532716493225917
0.039046371620960856
0.6649486395367609
0.003812358263451768
0.315861676654521
0.15832912344513192
0.12548264059380984
0.4181845709973197
0.296238282179016
0.16369123799027005
0.11571789169403611
0.415168242452057
0.28239778702411095
0.45189234294226044
0.284310735963216
0.3481638293353694
0.710074139811109
0.7397413110012874
0.6067190192463615
0.3133265361362735
0.33477561934928446
0.30516233854848307
0.43653474378286844
0.2756512466667862
0.21797024555763705
0.49256871507328626
0.15497584409045412
0.14462522212814966
0.09136283051881179
0.7288615416272848
0.05827953140417269
0.03930249070601464
0.49072525164998765
0.06387543957301595
0.032167499743587354
0.3948274989545774
0.4242290484605057
0.4431270725208463
0.4241329955105225
0.5248088058985438
0.40474215992510826
0.3678825263833906
0.4118017899790589
0.13228416347085437
0.22766414452434983
0.2518663709421666
0.08942902888187401
0.36718838914140894
0.32546632191385916
0.4055584865944636
0.13693181152485887
0.7141141486873719
0.3134870902842273
0.2994684734936206
0.4950162453506729
0.1577673935859504
0.06607630783580153
0.5041483568903322
0.15939625475286265
0.0037583784927098358
0.6346845647277972
0.31403308760353177
0.8080298887881852
0.2717418341874721
0.1832905220633747
0.05065610685208738
0.8976811225987842
0.26707938336445225
0.26665681672932984
0.5446225478537531
0.06524061662131009
0.08472607629583363
0.6469689346907308
0.24397305921457751
0.40122054977028
0.4590122943769372
0.054684712800438774
0.3654292718090452
0.3369917327091217
0.034502278829368106
0.409810010472267
0.7204874659906393
0.40482035422192725
0.16376382894834252
0.12368587918515297
0.5835113637456888
0.5185474520321348
0.5325572306102352
0.2794666288102593
0.5139349955977739
0.43538923831662757
0.2167355252503455
0.1919157659799042
0.006414524730410499
0.5929270783408424
0.1110080290192068
0.19584360680713153
0.07089664993707576
0.5274847977446449
0.18412534991232715
0.1389535095339461
0.8100198702676945
0.4689458941846957
0.19207037253890977
0.364251456107851
0.34790535294339914
0.2869641682477065
0.36148954268078237
0.3184032504783153
0.0035909984061379863
0.23140760863365759
0.2055851524986493
0.6742129698013234
0.028250231652525784
0.1558590342784222
0.020292426677634406
0.08992241372045895
0.35895178256716115
0.014056484829888912
0.5384964869370824
0.2287841203751044
0.1885106596037272
0.20343082143029673
0.6184953948336745
0.5402857657503872
0.2484862955351584
0.7658797986908479
0.08761219835485651
0.10223068885958862
0.09458889787831419
0.22173782262891784
0.43328136106641796
0.5702225875193337
0.720156229175984
0.3534312485432867
0.27736921468852893
0.13479511806974337
0.05560095327508064
0.07137561380113251
0.39097169748440014
0.43609864822395994
0.5950322651162475
0.03716667822147389
0.2717007341516043
0.22394473360746087
0.4280404131251965
0.18945521091716355
0.3395070751163698
0.04710882461384652
0.6176331158443976
0.053065223302129934
0.13902661135028838
0.6522355822981889
0.10086685223103789
0.5880920207534561
0.1908445535398465
0.11296849932557095
0.4294641074449828
0.12425640769070394
0.5189428671495951
0.03937422084191792
0.4752813343650174
0.204108800429275
0.10018302180511407
0.00790496402938901
0.04905658124012324
0.30810008117845905
0.22961433920577237
0.363592726981037
0.5814831321334358
0.2228701328628084
0.06854572641357679
0.42935279705941815
0.5300149150157571
0.051368707842571096
0.05132491336288857
0.07067160319209957
0.38338790200935857
0.3842045921948009
0.07859017847685643
0.38295951348822743
0.4032660829886323
0.46295017254386306
0.38633918452164134
0.17866669238641547
0.4417932304397031
0.19748985463789032
0.3260099216101113
0.25914735293003827
0.10846887695950327
0.1180844072164702
0.3815819329575879
0.21605326982978917
0.014952889523657635
0.7553213773460669
0.33615061438923205
0.5328198990703643
0.31435341985629445
0.06223986015412541
0.13960527429110023
0.007251473130869425
0.5790334960905846
0.09353731573815666
0.09510980683073147
0.3995601844756973
0.3348769275223041
0.10810573302322204
0.3631436860299885
0.46579752429005356
0.16197198016564573
0.19375452373889265
0.042666704562969775
0.40671531656908255
0.27348960550152623
0.11950152026157827
0.3161883828883307
0.222283195013
0.5240790462004784
0.5197036882502435
0.6017693060927184
0.042741739423460545
0.4124224505371117
0.013934302514391586
0.034776911093070954
0.025801657602424158
0.20416434981304363
0.14147713454071767
0.3006599352411
0.030755084791089078
0.08995141851548089
0.6880893694466831
0.09665115610795627
0.1970391619421575
0.25129172848295506
0.017168335992003063
0.040645157860918976
0.23149131311994375
0.37421054803588566
0.26615144795019674
0.5336701542248103
0.153992802773797
0.4707167962221228
0.06531946844223502
0.09464642099258647
0.2588490982264487
0.5444840544160048
0.3483017450050031
0.12428396630118653
0.17520036322662363
0.7623474098725015
0.5311773272073711
0.06421979254512039
0.09679974575441187
0.3067559635136579
0.13256585314802896
0.1991864734025026
0.48732169239877365
0.6832562480622294
0.00054146994046636
0.5735050987755297
0.338833547735297
0.0690865206775763
0.20343043359355226
0.20550108756357893
0.2665167695596433
0.15179299181908307
0.6249366450939899
0.16713080312552867
0.3167016414751617
0.15784992990486393
0.03172546389877575
0.03417220548452973
0.5086294601299066
0.15821918508671629
0.17561600413957953
0.03296147341240021
0.2758539977291679
0.7284520208350905
0.0006751090410909284
0.5549613946445209
0.14172411911994037
0.3259103100786377
0.470533276676711
0.04126463660239897
0.07038095053158723
0.33597793865487774
0.6623859665416015
0.05948310362576837
0.609654826797763
0.411057857480257
0.036737029445938055
0.1088941807936077
0.6622858997889796
0.13438887668030938
0.04710625111395471
0.1336521747235558
0.37810941898224165
0.505888096479139
0.39289703991920466
0.20407874738135226
0.503088217828604
0.009810504878690953
0.2925566214790395
0.5383389607998882
0.027992408007055155
0.0042086050521174985
0.06364607992304644
0.21636330557074837
0.7037367827593967
0.46551184324181943
0.4033670729103053
0.018883002266790735
0.749492973781424
0.34339065337034025
0.10768407665430871
0.7307963561538231
0.15929789053677437
0.10458906993067996
0.10963349705235324
0.13105644983596265
0.7502429141080394
0.2606643587705019
0.07674847755055704
0.19550461332883073
0.044297833463846366
0.03955568290875839
0.37228485009166307
0.2842058545077113
0.28351063359347756
0.09717261288617186
0.166919260979332
0.6571359635275409
0.1674127188136371
0.3850225440966801
0.35712724841545757
0.06853572290409796
0.2858925810491978
0.43412671240637274
0.07867591551706578
0.21860597263310647
0.1353234567884047
0.1477278749723334
0.10941504314542018
0.6624430160604637
0.6558505527535733
0.05412542005887534
0.5755029216662744
0.6948942729817966
0.24179716435963503
0.20465045722810626
0.3961488131254866
0.061286918880420704
0.02995483555700904
0.20849465161537983
0.07985475928797053
0.5271125305951124
0.10097128114826436
0.10788576280587671
0.45709573096989714
0.1737196519520766
0.20932128122061372
0.2581561565700278
0.019859437515043613
0.8847493601860638
0.5140328741590586
0.308974283620958
0.08526233036329794
0.16176136729737586
0.155427971627199
0.5706455418738938
0.24634170793904445
0.055674586060618814
0.5506513072100544
0.5693106732123777
0.042054375762771025
0.15806399997080803
0.21407602156832634
0.02873897781271546
0.7771258224178788
0.11323007979438121
0.5502213403825912
0.07058705932700535
0.30546654471180723
0.3004423178415571
0.009664994278947438
0.5084685036046078
0.3496676766122578
0.08997636812379359
0.17137535613202334
0.11017476429773314
0.10835202811439375
0.18937787208946838
0.2871577799581751
0.07520393696978034
0.10838038005565112
0.11091010099352054
0.11175397633440369
0.5051429114099394
0.3053241020162929
0.006215976052994318
0.14946899499236163
0.30843408679448003
0.2470300104647354
0.37585829880766514
0.012186999165028554
0.03769705390983658
0.4066719028349536
0.2497733215246988
0.06559325753138676
0.08040761545613243
0.47441044176361513
0.06237302562411623
0.5103225201276814
0.2889330311610602
0.6362677155066001
0.15731821938972013
0.5084141558722349
0.2779818054608207
0.736364982261107
0.2861231343674113
0.5093188123024319
0.11156188042720792
0.18119167227380065
0.6897696450349647
0.21058308993078814
0.47328622317953584
0.06644293909557468
0.5373719967243549
0.0700541843908847
0.21428246770901485
0.08866620264887642
0.18522382518007688
0.8046420006055496
0.24703409037499963
0.053462365679335454
0.6145170329074551
0.24838296131592433
0.15835949808840347
0.3826356493439819
0.289126709846978
0.38543064455056253
0.2308624010392362
0.03724562020644862
0.6402853018416079
0.09624913633504874
0.5023036511799343
0.6504780627015129
0.14102311801778952
0.09675164693682306
0.5001008239499878
0.0022247419151504894
0.012485793704551731
0.001922577284028898
0.42870721733919076
0.2695105811359128
0.16713926783232538
0.12200255789907544
0.8059808598594987
0.029738432979376686
0.5679921999686809
0.6099620323587882
0.12153050593471439
0.4890233836744111
0.13128180873872514
0.15464727536742018
0.1806936665289863
0.031941272397398676
0.10507651275293925
0.013387038819127624
0.029463397946573502
0.7868739948486525
0.04786085553936675
0.18157919360333613
0.06921610675513158
0.37132239431633274
0.17779597469152494
0.07834388625893637
0.5270410734279061
0.07214820559410252
0.10939900929320448
0.15743518848852345
0.08103819094463546
0.3211958423874037
0.4735547174988103
0.43151839484413534
0.4024036144801107
0.0005895232183356631
0.021481594441738926
0.3721933462859478
0.18276970554954758
0.5818391442303243
0.5540743615040021
0.3672445868866732
0.16306171043629128
0.3021155743206841
0.5917068864525794
0.7947274515648688
0.6444808914699584
0.33737661849865724
0.6787118606894819
0.16214413896354787
0.7799805287987029
0.5150584681641465
0.05649009026589191
0.49752862309590506
0.0013906936025897072
0.0022795597813544633
0.30969875123844454
0.7470334857029184
0.39926155553545345
0.07574625235429736
0.2676665575308727
0.11475182619261311
0.14860833786677557
0.14128251074903994
0.5729071029597106
0.17151322908233368
0.48817115768547775
0.16032767614217075
0.034625572205446174
0.005947259319975022
0.21628927593768463
0.3337362846339514
0.11595329415814914
0.0532249531864166
0.20031816417511028
0.5552228156054886
0.22149149065864632
0.43201307360023433
0.2866888325907736
0.04026664830991356
0.37453245991435236
0.598762848623485
0.08456400084292605
0.0012108705638039887
0.38399223386421005
0.21738501614607247
0.4933843463857887
0.044966569006442046
0.42451232232902963
0.026480177009752942
0.28395333385083377
0.7126075710330607
0.5454755606254337
0.47675606102430546
0.09264889987998587
0.2623623684181861
0.7094851570959491
0.0034393594922931523
0.12448545646361867
0.9064949658627779
0.11035679527181619
0.02670171556518414
0.09964978136347932
0.02678907122054414
0.3399929084127925
0.18472665843243724
0.22906095875173738
0.2339353304628394
0.20031419337926912
0.20973007990629
0.1296857405123051
0.24198261613169644
0.23463015172583612
0.4067395841895835
0.023159316614198747
0.4819292508024904
0.18665341423880782
0.10389384784464853
0.30134350356449413
0.4000772894324036
0.2016537224077468
0.42265996535092953
0.016769513690510936
0.10330957039900682
0.366970439357602
0.6962109802800739
0.031983280839391094
0.05941137708126134
0.21235256842582134
0.31883305584059046
0.060486525065676304
0.05917825778318684
0.5419148273418173
0.14694835951079974
0.14336120140636108
0.0780382809961739
0.09572676355570618
0.015313799019345292
0.04622099685086806
0.23740635213196307
0.08334004501852557
0.3122833601386197
0.297285898971251
0.4319138242824822
0.24836260344591632
0.24229897233849665
0.0328159985011363
0.6400413313293928
0.38265507423475786
0.14509455145383865
0.18354262134516816
0.19091437851855964
0.12037925715217586
0.48556065803241105
0.6016833506455386
0.5368864574148834
0.10677269416379
0.6368444873093685
0.45544963319257065
0.6478233129050338
0.05593812792323547
0.1702514776338084
0.26600397649912605
0.16689862152065413
0.09618989538702184
0.33887267502352125
0.11376539699962036
0.014633723519836841
0.35327941471072466
0.23964314439849127
0.1056442717850329
0.41114799238630056
0.3410197261422268
0.1681396548851375
0.0197189217502639
0.31950895506137306
0.029658555028509042
0.21929536540791117
0.3329234633767213
0.010853873527252977
0.1290617440547242
0.21850206598881605
0.3269434979642571
0.2031339591484458
0.33789363404840056
0.5861195748946502
0.36185893835877636
0.09617549486892425
0.04067650592830434
0.8507854230753019
0.737125670199941
0.801393654996938
0.14777623566354484
0.27076474901104797
0.36719689403477673
0.14853723422153267
0.6737557291836108
0.25068619139601117
0.15939206692850955
0.013804969943094268
0.1975065787269541
0.4114291111406855
0.7192219767433958
0.3159781271239962
0.18816251187688243
0.12152953812880692
0.27426321735353376
0.5332958381672037
0.3834590985202734
0.7331152115867192
0.810744878167356
0.5702005989371256
0.3267258910837889
0.25323242364412274
0.2708515314134778
0.058143710775507396
0.6107679689320591
0.03237091761503903
0.5905248331177326
0.7625567481678409
0.05033939757558719
0.6334023834039586
0.023420672821051345
0.49451784997163384
0.8050042739494959
0.00871066505593061
0.07253976296835302
0.02498971162221272
0.27685801515465563
0.3037546187112123
0.039245269759367755
0.07291247340308714
0.3912580202138045
0.482922053370934
0.5637350931116419
0.02661180170730193
0.12186475856849749
0.16029141042847964
0.2525294857790182
0.4198817992653396
0.41207603529973635
0.33253580454896003
0.03325479736298782
0.001757136547811729
0.182707368614354
0.05945462290742784
0.531465442955569
0.06114259751052741
0.8462075231101117
0.2708966453371959
0.010870938913394466
0.32499148035988923
0.2514128195987797
0.17198830326962
0.02903190196448588
0.6248124426080641
0.1886735848277324
0.5223975464598398
0.18608749711118705
0.6448136227996241
0.44634077705049896
0.671051248620231
0.06465915999680492
0.8431129314845854
0.01841941500834728
0.17029069592812765
0.1630899352596235
0.2634649794783009
0.6628130854234149
0.2777758975381051
0.10524762584194579
0.8569019181569311
0.6211566395922036
0.41290237515851536
0.7219704297433572
0.13840993644555724
0.5747851325801323
0.2150049725412063
0.010116397005757725
0.11513731032531628
0.033068713888631654
0.2176487786002666
0.6691500224378084
0.03761764173144526
0.13123438849270036
0.7447531859745274
0.0798309767906677
0.19505072575297686
0.40513208158375313
0.08430328277076586
0.6816761801671459
0.7689684065291753
0.24294805910826348
0.5012478124245695
0.6004268726711467
0.29418841740501317
0.4616931828366432
0.3428355014353064
0.48437851778020885
0.005836217780720356
0.327555747698124
0.014597225447233296
0.12861465165086114
0.39251352012598506
0.28386072252060296
0.35674385458248553
0.42306246844644924
0.19621621212690055
0.07942784721220866
0.10942731141923309
0.8295473539251994
0.09026051520275964
0.05167576520452169
0.2706787224796372
0.7331869578740774
0.1929452308160165
0.33192478874639186
0.0663124552122816
0.04938935090041652
0.749705298437606
0.20581830515095104
0.021265823850555223
0.8426696595518084
0.024340017704814632
0.37376894291359014
0.5598433410699675
0.24708323405782734
0.06912434498536717
0.7478698517007871
0.056766139324121036
0.4641557522428795
0.4101878930020187
0.45672802293324466
0.5889268278439573
0.06283758320429277
0.9036475984875283
0.2414058302770127
0.01637324971164683
0.4592672053502151
0.266114246630453
0.635988550590959
0.1249254040470137
0.2547404261499456
0.4375093854993525
0.6745528543788385
0.05848918091754107
0.3466506419951952
0.33163432898584305
0.046371561964173774
0.10941959679768418
0.2025713382571794
0.18253471554748063
0.21140441103146623
0.05052893491772751
0.6722588501098566
0.46530041664286487
0.5831839296863605
0.001651234601749143
0.05786705016456311
0.7169510651634791
0.8674524464199155
0.3323350284045326
0.3556108683028037
0.010980495564033084
0.45412588883120364
0.06600466788173295
0.6270809734594064
0.21759654708912446
0.2875484535572057
0.02685220325596511
0.12448573916130753
0.05634717739805598
0.1575434122325769
0.08965119613064239
0.04956988910509234
0.5819021710288265
0.34642103253033213
0.6158676832275676
0.15692992671327324
0.07871804518223542
0.6268119317474434
0.1688575192445839
0.30132627871393586
0.13280776337581052
0.16739657693131266
0.6327245468170839
0.7485306941847403
0.2423879238021179
0.3992918993753624
0.25036559480885456
0.2173114936341658
0.28131711301608064
0.12536301987316834
0.06696355289866097
0.1452978632754768
0.37300324149999625
0.13271971848698338
0.0913022805282058
0.03657311718787344
0.11391384220544912
0.5711916185700718
0.17236902958177788
0.07949950344553254
0.19946034874574725
0.2677115557454307
0.5256653043618584
0.23705702421020527
0.7596477829434238
0.08223058493937072
0.23926380090694638
0.2142676295897913
0.12708654497015534
0.30293520749435526
0.5455045082851032
0.7295416697230851
0.09587197476847462
0.09119944981442397
0.3046585743944087
0.2882528276432709
0.298893527661294
0.0748705802310874
0.6647071983233028
0.21583015107234116
0.01244464193081244
0.7103308973490847
0.07299528305975159
0.18600342705181724
0.3848779967275627
0.583567896208276
0.4878185003286511
0.004181768748810513
0.11148522930160683
0.25468735907154766
0.09077837332611352
0.6000985524518426
0.2385298642610549
0.006123871166111641
0.6327677563941113
0.28764118516529175
0.0734558521184016
0.47681478926958426
0.02982108877768119
0.18159431232641948
0.07411747708565848
0.11999154608382345
0.7737932294684929
0.49895729017155743
0.030367106291236217
0.04467702792400651
0.14900926435274153
0.05638805031571772
0.3056222097014931
0.06245537446239729
0.18381092485982148
0.018154298890814463
0.406219327541871
0.044463160636581615
0.42529822019945374
0.11417591848755272
0.024126706167816012
0.4250682186683957
0.7704323869778117
0.5888968306083857
0.16768844548753695
0.1161568064000188
0.04743138897083545
0.24917633097527114
0.08955457875476004
0.10600689396290446
0.19274808093519571
0.31548942201230656
0.044333584864274356
0.05851804709194748
0.09502143878441735
0.16147338037231573
0.34383950739292285
0.6818100368857858
0.09703556015120778
0.06982700174329737
0.3194088218820921
0.03494011564068545
0.4383818737405743
0.5342594289987265
0.22876340921355753
0.7428194262791123
0.26263277825792725
0.026513595333265583
0.042800280747446594
0.17355037862687517
0.15558407637685315
0.14306348494891816
0.19887601370041466
0.12815828890910375
0.24077180065719514
0.7939124756622862
0.439456415503359
0.3305980266653223
0.36740728803973793
0.3128800464304778
0.06743560402340333
0.32042223051860164
0.21080651333007847
0.06725170955836424
0.0390235028908894
0.04008216666282464
0.3912389327269938
0.6706295533661275
0.3851340895943557
0.13516882419702014
0.17816152791554762
0.056874070650472716
0.08710458814405521
0.06416058906937741
0.05673123845719722
0.3732965642652708
0.15664827996614666
0.5636023553780396
0.7714804527458369
0.02006770770369581
0.05517734597575149
0.13867243935772222
0.46946239826183095
0.15443005997912404
0.43480899807845325
0.37576981955859423
0.3689058215014983
0.513095273630653
0.039825275630745484
0.2196144396281836
0.1513818613205083
0.33687790383634025
0.05729214666792615
0.19264045565780433
0.2875156850779775
0.044200858093133705
0.3271265396900018
0.5297496573038181
0.31885527078948805
0.32210304670783213
0.6421906357818087
0.10569436741792003
0.3124420072971605
0.016392870216491277
0.01738133792423554
0.06412453273499988
0.04554731743929856
0.049209659703670076
0.00022902007404146008
0.04525523899990733
0.3658039816401397
0.09627113085811805
0.3832406299872086
0.3393627556836886
0.011325032524996262
0.6305707728091677
0.32057207367546836
0.4820075074678417
0.3027313949376286
0.2542977596277405
0.2611944477722421
0.2537657630987805
0.024140349676209698
0.5629227580503529
0.006963318312957828
0.39982721762025936
0.19484648259589238
0.6807482994562702
0.3223459072128321
0.06851906361519804
0.15571753459927
0.21600612502820904
0.20952333106802626
0.04540850521656105
0.5181827273503264
0.43366526169941255
0.1909341561000828
0.24708890557711025
0.11022762671798304
0.15783810085653852
0.1003208237921966
0.15706142516644908
0.08142152872170631
0.024316637558282627
0.365485736209347
0.1121845564961493
0.8074535223403294
0.6594099413232688
0.47599736965612494
0.21450669479058623
0.15014659131536723
0.5387891696490427
0.09805186349151204
0.4638104379213933
0.32395588466751385
0.3177640069927224
0.03388720442557742
0.09790467762567077
0.7748208229012064
0.2436488082092992
0.18901525885131853
0.06781308078293649
0.162893229079001
0.017533242029864175
0.03193083659191979
0.20969155251404487
0.38946261972374696
0.011328607362537832
0.4406989449472583
0.07958907767657619
0.3764774030273147
0.1352723752331163
0.23997752956818058
0.531390310517472
0.2906081920227976
0.05737126366611718
0.3890727019121765
0.15636232190603538
0.6091993702611823
0.1270438061999371
0.2608307093453553
0.10915540940834034
0.6464012943940656
0.1686785922614767
0.5817088897942956
0.02648894637071244
0.0951073465805863
0.2580842961079699
0.06832587887055092
0.5027090608961587
0.7207583538705314
0.22818123623738965
0.752398715883484
0.3659794765120672
0.2924625508226595
0.2576057288695046
0.5074010613374458
0.4640270272803722
0.2131754478669039
0.17849706201110824
0.010493065748730903
0.06566664985374057
0.35327285230107136
0.05767087305995438
0.04877456151792065
0.11363215659578728
0.28140117197169445
0.49205212743468957
0.10242967925347347
0.0067307130966834765
0.7321120008141621
0.34040100391642786
0.6338572586247949
0.24129064852620516
0.16753558453488954
0.4601208459511488
0.003980070519446105
0.42218261389536066
0.14840441376328514
0.5156747539823328
0.05346256769162416
0.45143565118440687
0.037332105179484584
0.007754594094916353
0.1348755688040529
0.5595554807219171
0.1489799317805758
0.23494316449631966
0.024897656612809974
0.3994959129287245
0.08408827786471802
0.07041782065946607
0.38741947643218194
0.0455128710346578
0.7528920846406084
0.6556277248269614
0.43562674258526823
0.11392147684127185
0.24727272964053468
0.025745996910191568
0.1237461159319068
0.5269026232743049
0.06549481186440538
0.26779773586482764
0.08462186525954947
0.17740530536701116
0.056587798094591135
0.20727282955579013
0.43340006615694887
0.09608655957367507

==> anc/HaarRFC_U1_L4p0.24.dat <==
0.24235651455170254
0.006731036490773911
0.22177152352960078
0.38898165691920344
0.31743357610787976
0.035601230412298034
0.151825914834649
0.30371734538908113
0.2263991606609753
0.31671503819753616
0.34125642316815746
0.3795702998440827
0.763771507294144
0.8273936248342413
0.23758665852221034
0.5027234980600203
0.01936078263900168
0.008461444931381098
0.8882032123127366
0.04660626578359549
0.048891764741067746
0.8364272632164539
0.10815431110934695
0.14327496172466767
0.3575229752418826
0.21057947447742978
0.35431979407472247
0.09895622438791438
0.4266739246071744
0.2704787453636741
0.5469527361083725
0.2509502204054346
0.5473050346021252
0.06629375247648532
0.17330630598236885
0.4857395058530531
0.5893965510743407
0.0688390817765039
0.3840450459218332
0.5238653451011768
0.007796062314775779
0.8144790492491047
0.388603315983066
0.12090856690371861
0.3751913267544446
0.6258028449404677
0.37772926539679225
0.22127067513022985
0.08294848337902012
0.4885293542287791
0.06857680924776595
0.6619044988856333
0.6873190513638645
0.4339437424127377
0.3409898070750537
0.2759188133294852
0.5896049871854433
0.07770476369238369
0.044695064967454234
0.3097986258134517
0.013282052829810013
0.04808540291400296
0.2983131269152954
0.17833364001204344
0.15705761015267003
0.3569799882582437
0.038386947592867135
0.39410000763059033
0.0853264520972161
0.9132392167899932
0.487250193968168
0.20126495352821291
0.20418878635172458
0.011332356278746286
0.16276345966776565
0.42346814701207275
0.6433947584079979
0.16917433959231223
0.6645256481381372
0.41333591505397427
0.5649035906337765
0.44164666701308464
0.3055045648586598
0.025313986774750913
0.4203556203656562
0.22769548968297249
0.20271404947707936
0.33440393471431623
0.012215422906965721
0.23033907195320588
0.00008606261124249358
0.015403682919407339
0.5791150581049367
0.7693946397184558
0.026367118935593677
0.19764190862739894
0.7538835088306343
0.2542726181965276
0.03846734763498809
0.7087366467556591
0.6584358449944041
0.23094691953721716
0.07237029644644577
0.2179952915649954
0.28706232858377423
0.7737779410982519
0.474030483889405
0.17256716028594105
0.5663676700832037
0.3549357835184798
0.05106793260130302
0.47776217023053547
0.11194378763564687
0.2937331662777343
0.5827462459987607
0.19253174554762692
0.04381108228772803
0.6153723853192326
0.013957221492631126
0.11896475629880578
0.11612255611931652
0.006800967592115818
0.16987268032856023
0.06701543948237978
0.2536870825071288
0.43616039542205015
0.29925675590787204
0.4698590233555204
0.3106715637573524
0.18209264697703492
0.03861686372064501
0.19826022873591803
0.10472613509750575
0.30914093496514605
0.2502948602174873
0.43589946900876025
0.44858993638322003
0.2717535885555879
0.3884414320445693
0.6924647712675916
0.18653326457941333
0.12640973160524327
0.04377506483295902
0.005992305506979938
0.6510119513951916
0.05002937951639439
0.6709789567508384
0.8058618348647723
0.5017509044672239
0.09211087384480288
0.10893072763655272
0.6962902122948181
0.4345588608101381
0.6200129487296148
0.22226462801704308
0.5424415758638722
0.25722384793887815
0.6013804519901557
0.3896749451839642
0.4522619549624321
0.0014687380490221301
0.022285521365169057
0.6154398979793076
0.6414420558604003
0.7358083217391187
0.007299613826893472
0.36677437770752186
0.34610417979129715
0.7371067491257008
0.44985654762593125
0.05752211788489686
0.2456043589106119
0.5725493135653054
0.6081638435727542
0.2193379892687282
0.10909931646515347
0.30316167147283
0.10462311910526692
0.24815843190910242
0.06399741928782217
0.7570584111147414
0.20610669434888387
0.12517076782624334
0.014220242983455544
0.4155037802642747
0.24284206701816316
0.25237279822561226
0.3437923402672974
0.5774323375792982
0.26481238175390626
0.10538772444127513
0.1877746450083961
0.795009070474009
0.6747522656117522
0.19120478351410516
0.1083954833037219
0.49512298117573794
0.29691124295127175
0.32653751959521965
0.6362027031420544
0.7094533148390861
0.06423275260934166
0.07045848856274685
0.1844230427933913
0.10997265552697848
0.7658189893196088
0.3038668111581587
0.42301889541249893
0.35110868704259446
0.06706042400335833
0.04981279587007936
0.2027361825538021
0.2503509110851447
0.7794955825274773
0.1429882783347052
0.2564959223635338
0.41443979637799433
0.006834903823666429
0.2399745827085076
0.7131702010013982
0.6097719718810116
0.4343070724890849
0.06119899266786743
0.13283016150346327
0.23785985381223837
0.3752961996260073
0.609086009366254
0.16475412907019532
0.7110301363260921
0.6947962466960727
0.21791306642146455
0.011022832384836322
0.0678221150935099
0.5183136342778015
0.6012653692323223
0.6193923097647978
0.5632616987038598
0.7949314031774721
0.7811131185839578
0.7984315076286062
0.41465671885475197
0.17634390998867247
0.18792241748101374
0.25712811563360033
0.5901327605729674
0.24566570541295824
0.021165945797324743
0.4112284355884445
0.18307431872331364
0.24916261849436733
0.06494022882388459
0.02030609187457849
0.042231591412361505
0.5247290021186312
0.07619583553596215
0.0056189311560265465
0.0013336178997148294
0.433011968898616
0.4418391620907666
0.6010002342275346
0.0943221672904392
0.12391975385351767
0.16616733445097553
0.4695301559811773
0.23226514455426386
0.35482238001089
0.3676334013490031
0.16466585552621804
0.35291449718538154
0.37811949633696124
0.19065976480138214
0.35980526796813217
0.43836167086662325
0.5615897150335281
0.058745523083488065
0.06269510169788498
0.5264904877729207
0.15707268305331648
0.17279748578479376
0.48732454279907306
0.040740865715135646
0.05573955607785285
0.28414098697905527
0.17449628555957047
0.746721474574547
0.4489929691275119
0.053860154201206545
0.7021170363615176
0.11203668260609813
0.052317995844113105
0.14674125179462008
0.13971627888612664
0.6479307162860357
0.701024704248917
0.7738090670096125
0.35432952360037057
0.27421318241866127
0.33211221951862696
0.25979226170234154
0.3428490650862274
0.1803137915919187
0.2775117377169679
0.3629664469328971
0.17138648988667818
0.028947140404216688
0.6424632275646279
0.2735505730649134
0.43243338634281087
0.3492333462265415
0.051079977930465474
0.5759722388662838
0.49690967108091233
0.2755882350400013
0.11793049088103262
0.1474031768052435
0.020727307198373873
0.2905822176533779
0.4875185966615064
0.7856714125893263
0.5648053020815545
0.5606697366666911
0.19356590641666246
0.44809635433784417
0.18329598272342248
0.1017845361930181
0.5303749360806715
0.39491799643035225
0.4782085153819332
0.27298130773593904
0.37791182894825226
0.4055526405465868
0.10744116874032582
0.5247897629971761
0.46159898720133097
0.3845214549801269
0.10235004830169334
0.49745236454083647
0.028127733159464312
0.7226011397475952
0.19522125423049877
0.21199866393671674
0.47520013781784454
0.26980705776630987
0.11590229768021142
0.0646786412424237
0.03581914260038714
0.1684969891308469
0.07306286202404055
0.05968190908320254
0.27123971003000136
0.21159843930212302
0.6862139971133976
0.07904363209428017
0.13314964059777115
0.058021866122330464
0.11237515545849444
0.08671087206385963
0.725963002320329
0.7684407649111847
0.5143550648689172
0.023648284642370634
0.1413450976720922
0.04647654841596655
0.47026004550875605
0.5100967044336987
0.02471946098956217
0.30923573122854353
0.0503466418827066
0.5401917457511107
0.12733293250695066
0.03504962085633065
0.1059191031683218
0.13821510608362825
0.1077557215918768
0.07590458711543804
0.415139118776495
0.24528108700071571
0.0028011986587579154
0.06132884557152411
0.035980503283185666
0.3586207375847541
0.342548816288557
0.3006508914670027
0.042467593891804635
0.2273463860034921
0.08768873821077246
0.712925049524093
0.004604269287346877
0.040270246948034535
0.13716351685808326
0.4944694823591252
0.05384532347159582
0.4409288351047875
0.28883211182691204
0.03445770044004037
0.03404838957254324
0.017799532927871117
0.060372127839857126
0.07538162077124291
0.13187648147337405
0.30119895195864416
0.22826903696658069
0.20930456345090973
0.17487409484893224
0.12198948495056625
0.05736562113269773
0.7014058736271801
0.6784064487393414
0.1885135183244087
0.5618650243514047
0.06898688621442542
0.027310342456226752
0.02441227698770027
0.11906485081368234
0.26189369564054066
0.21508257963655258
0.45809569806994627
0.18489571176869132
0.5670885368919264
0.023951250396039934
0.5713564869147539
0.9054669552204819
0.06912259603507002
0.4082380691043781
0.21122544079818756
0.040802940004464355
0.14938523596084613
0.3518307060154761
0.34144108676967905
0.10543289995500206
0.6695998496901207
0.3744310955042901
0.2601853127357711
0.7508785301384123
0.019635224981029518
0.6700628385345276
0.8920458018643506
0.7267585946711664
0.8016447838965898
0.15070858176528915
0.09783588667863835
0.1259487668858794
0.39147540919547363
0.059891465388213945
0.7444623279170178
0.44655613004620326
0.283666984019882
0.5987659298665914
0.5489107775782924
0.29019990116209216
0.31886605787390104
0.05768764753535709
0.08224574409223238
0.2130666153938359
0.03647789775276325
0.3741518535879287
0.02981922549814194
0.04891070141405338
0.6022428699203272
0.320334504612997
0.6192702254510867
0.2139840128719693
0.17601911347372856
0.15276958177304925
0.3019255238993144
0.16600844523695588
0.09814751229256206
0.42682838711574317
0.5320006171363073
0.554070554431599
0.5160775406145555
0.28150436513036725
0.4112990381793376
0.10808835385068559
0.02990453354203389
0.5917139114708451
0.026274336025647355
0.3150631118212341
0.018954743060672317
0.4705301019781754
0.08574602056290599
0.3975638650133792
0.10715350644526393
0.3131334933259775
0.2874471627563202
0.32011908534917244
0.10082814517412102
0.40408517903074825
0.21466943660627671
0.7296732500053704
0.1012523267294873
0.5139192096539269
0.5681906668234562
0.0910163410834589
0.13318227516880393
0.22867133431099051
0.5799654831537677
0.05297466917293652
0.7679410041847043
0.16627677886399342
0.11942669289306897
0.07507485747849586
0.24561843378201523
0.14373432563088367
0.04599163631550282
0.38400579441913696
0.0850000230458952
0.6399750491044932
0.06240415062041635
0.15832537611699513
0.7288406032443226
0.37154728698371475
0.08457708479362884
0.2345749655620231
0.03751333639704921
0.41804321403510164
0.08934503508006092
0.11474197270669423
0.2209574979963375
0.44319433966341526
0.7109508712987136
0.06915735601477309
0.45070827408213693
0.14513973318338885
0.6583378314134471
0.5514271293922307
0.1938650943343926
0.11862091174497408
0.1691988472766388
0.47424491378956257
0.2178709413922944
0.0003218926039725055
0.746902798716391
0.15060975624181067
0.09016021009899616
0.20653868099161699
0.20319334931230262
0.08036509820717502
0.2983628842498814
0.19360955817146347
0.24243285219701063
0.013742480132661597
0.18547274759033228
0.06169043581548944
0.5575786535336008
0.019896252007889137
0.03543165698847694
0.2935449959064331
0.7642501715571852
0.5466581955905557
0.4206141452674583
0.17813118374278716
0.2321007130831113
0.03133691207920281
0.05794772229449859
0.052293549987987485
0.11694398201073371
0.7072623315731387
0.2493961686287437
0.09221442444035567
0.00043678656530377904
0.8006992045137351
0.21724343390459772
0.1546687940798849
0.19106189909125387
0.44178573406389793
0.4668154652856484
0.034607666621148864
0.09152373261535765
0.10624149184179303
0.8896649243618205
0.510449086839082
0.018413718696561332
0.2510073053212625
0.6757386864135259
0.5764301480783071
0.31507500197115806
0.5357671674385038
0.17359654376235467
0.7418334923766654
0.2734061782244368
0.6960742597188101
0.2622717264333624
0.056845880530652
0.5114968308756794
0.09266132293066902
0.37137252022191075
0.14152067861926684
0.0334947768356436
0.20912137878464804
0.09637049221644171
0.6005503665136775
0.5276249464136491
0.01936255834978064
0.2725272443987789
0.058565424628122156
0.031021343741472116
0.004113530201152819
0.21089742102926534
0.11985484637628327
0.7005639093804592
0.31407804341937423
0.5134238646220262
0.026725217900063727
0.36539097247652247
0.3874286786461244
0.22289989743270922
0.6291648848233469
0.39004724474826724
0.04181240857418742
0.4929373420200271
0.2947505038835629
0.10401865506955067
0.8269719377329833
0.17041241544851424
0.38711142413576716
0.3812828954960652
0.09866147431192714
0.5152556500520804
0.9284873843591704
0.07919934890572686
0.521948685831623
0.30037063201606107
0.07377915541811686
0.23141125092826148
0.16899120032569676
0.32936099877883235
0.6844162253920462
0.30417034620626016
0.4913303382099682
0.17014561898988195
0.3529131572197545
0.4835784828256444
0.3976427319821151
0.36091673810567
0.25541034183052513
0.22501025310215833
0.053714351985736764
0.01661958699022427
0.6795975954679054
0.14033093007213535
0.8222017557367924
0.6754214925271086
0.18231236863918882
0.3223492922620865
0.24712030449360212
0.7080418938332194
0.253563620898824
0.1573824731689404
0.4598454319700105
0.11646642663919664
0.019977786876363198
0.10551222089404491
0.08415754255833546
0.2660346710197417
0.06574180775192107
0.2248025143489595
0.22185644711547028
0.02505958102785473
0.23159364384437067
0.11160815797368775
0.1328859627090684
0.3629467046833505
0.6712695277155349
0.06621658729930666
0.12853929141601764
0.020799303790042356
0.16869897281323842
0.04266048806782434
0.14252480167525425
0.7417697311187852
0.06348303325080806
0.1077274583137793
0.4653192895420606
0.04963211922696781
0.7373550814362045
0.5980254659645866
0.42880327018666975
0.12181364746180172
0.15056385392723023
0.07378316388653851
0.787655391025346
0.604729061183889
0.33710169700960363
0.575871956380658
0.1116242511085058
0.2493912161253261
0.04789567448028806
0.2744188061209267
0.19313477828827308
0.040807613749333664
0.1517783109404949
0.30916603028287987
0.18667809356227572
0.5175801953113671
0.1434486735900795
0.41842201327412
0.11730155336362584
0.2384088439097064
0.45978374027969837
0.048053696431465225
0.726981719195046
0.25193110781838507
0.6329950379128539
0.05238123460871341
0.5003470613401867
0.6009286703691153
0.3110248917832038
0.635993177026881
0.7497309235165481
0.1982233261495688
0.5919159356682204
0.31502191916158095
0.02088573892656724
0.02841003936161523
0.3113470416940593
0.2694654972387619
0.5091800601852368
0.06177910826920737
0.7509291298193134
0.004713801677846252
0.1853382181189717
0.21585592234562107
0.5919736625499564
0.13877327572848988
0.3666256496344375
0.6097306159103514
0.5802738655458908
0.005636234476998331
0.07008814222760572
0.3753303979278376
0.027584789040628638
0.12731417354753674
0.13887432328450428
0.048512061696837507
0.3926708060816774
0.24232447058934475
0.20702559241650018
0.6501942823239092
0.5788052964640564
0.36076273133334963
0.05705416099482156
0.6253494303637505
0.4781554021327805
0.28370299968583385
0.5308824887051461
0.3921261505051877
0.06109975169182488
0.3718190729500273
0.5133621992692353
0.006224913772700219
0.21663496143412683
0.18803195676835716
0.22750397783354803
0.19306824328548247
0.11071841692722624
0.010252512132474105
0.15284172378842406
0.015392840291823017
0.18156263988168522
0.21572016294547874
0.22233089747440493
0.015517671988602646
0.04757200182226314
0.6692292087170492
0.2979173875788776
0.11864905766168983
0.05226947587447031
0.2501301793117056
0.5037218694396798
0.3481913950741911
0.09634869930052836
0.14069872897290198
0.008519674663815277
0.9193647044534173
0.12018273998161003
0.10213352378962931
0.48510336187667974
0.7799168438434967
0.6185155485293665
0.1442654975198125
0.158800753030871
0.21378439176594202
0.20818370618335222
0.3874742289463729
0.22763446995065428
0.3346731702630465
0.7709302206100189
0.08110178204319898
0.07964291740150534
0.34294781059065693
0.3149760164067744
0.3181367635395719
0.8950379819970341
0.7031941853829633
0.10116815638257472
0.06106932878765058
0.0007567458896398014
0.2268822885814113
0.06682672894622207
0.6187288574659706
0.17725429952706057
0.8434958207092705
0.04778828983226169
0.08361080977101375
0.08358928012109179
0.7672414796207879
0.6813558460382607
0.45703848011552894
0.1448161005886628
0.3579637950178271
0.34460864125287605
0.491730414288089
0.22642584004357924
0.3177785285590527
0.33187062436915743
0.009013097502785188
0.672159308489424
0.0776433484056971
0.012226511569442154
0.07618806325476153
0.07183610991481358
0.0330239617635599
0.5183675079490004
0.2703380538977353
0.4684882466804052
0.19269574026527375
0.011685779658987368
0.2552797767494937
0.012852905419417159
0.026124727763569153
0.7902440547126726
0.3035874899411778
0.24040613625252047
0.23038076341190208
0.6349448710650313
0.431366603631267
0.04622150509251246
0.5857753161247369
0.25726962621029686
0.07934425625522663
0.11353315204600554
0.4240086320247269
0.5076035783899083
0.12263717760675188
0.5452465488589341
0.6699941939232615
0.007327271658915512
0.2620553097020527
0.6079363894469133
0.6993431360368424
0.022479973565692785
0.2978948925919276
0.40510385595655846
0.01807872734814209
0.1545818009499431
0.04487375571143065
0.13934078496681002
0.2215845358357811
0.018814416482742635
0.353386600765087
0.3777912183262082
0.0512097374692893
0.007956607445568356
0.075070404865241
0.14870898058825402
0.11016990246900202
0.5504452626349885
0.5099863307944071
0.4281253413220327
0.04613328654220156
0.26513597338269956
0.08036693291196999
0.3916556380736963
0.38292047557434017
0.9250094834806273
0.09183846858885605
0.37155787346303965
0.2097482357372698
0.031016586742984787
0.14909248030960853
0.15704352809945635
0.660950862484675
0.02470904654768937
0.08885255131707209
0.6915656285004461
0.6785155922604673
0.4134675918024919
0.08291063975613333
0.23770403226532236
0.14784248251609408
0.28041180033727897
0.14721049991472615
0.038177784430677195
0.18934451534618588
0.31580518547393144
0.4888252229500063
0.33132102758627135
0.5331336677101411
0.36345965905819805
0.29136073211068036
0.20049532187908628
0.2780645739791906
0.533754975271702
0.0044804334061307296
0.22342674247053118
0.6212248763307372
0.7027472625231107
0.10146221969556228
0.08150596354406663
0.014613447083629275
0.4084830266691359
0.3305962916302318
0.3080068790094233
0.1031765757691712
0.08508543120359102
0.9128523787900152
0.11695935500916738
0.014537961058473003
0.12251593841736885
0.7172932650156172
0.6533710140946548
0.13837212862192438
0.6969553825636612
0.34866481237341135
0.12716495634627398
0.6105471530049161
0.03744680890012814
0.025760137646492865
0.3625914661860226
0.05016309578033041
0.341107302239707
0.4279164439862121
0.444204830556772
0.11521399351029754
0.21815529866364403
0.15529409007461087
0.1518346309222012
0.3102524804556754
0.4179018815531745
0.16228222519671998
0.755707382634059
0.06408027534186676
0.24970509103555036
0.05241807562021347
0.06981545950576774
0.3863952572235865
0.06961613392923356
0.1267066592596435
0.23556793244568675
0.1454029956940366
0.08698762070842339
0.045978409861603946
0.1328247867105292
0.06868596701661021
0.029217031290668865
0.2785656494277269
0.6739696640469897
0.003586500710973089
0.35952790289752423
0.4917702571949795
0.19313220839619638
0.1368799695872483
0.20230986692819627
0.19980656135949085
0.14923468039071955
0.7882179264132763
0.2395554723512539
0.014854840506733635
0.058588152484417545
0.3137159976376512
0.0787554750160694
0.4931480078010162
0.04985640057008199
0.012145051422796167
0.424860662795664
0.0835271652574999
0.21518310409871494
0.5028083504176484
0.5742963514833678
0.032128721658920445
0.10911812729215672
0.04285895350929928
0.0656678255441615
0.29209592276854457
0.46622639606838934
0.012178907876113013
0.4150625306357881
0.8481373390033984
0.1711714015074814
0.09161455300800023
0.20166400083558034
0.009080800463818095
0.37185077175808007
0.3578873795383042
0.2571080136485691
0.062198811125474186
0.30660527649012725
0.5538118524118849
0.08349298339206795
0.07572793422689643
0.3861530438645018
0.6211007547137167
0.05922257649954044
0.41238897674199926
0.1098299265761678
0.6742867197521257
0.6974521471429059
0.23082857037229598
0.25182625577328677
0.26303580558211354
0.16605146047901312
0.16592171424807553
0.6963551239636927
0.4819519861088566
0.22931904049909388
0.018945543604944673
0.28799788119551284
0.6730890756475169
0.5828809363276314
0.017189659230693766
0.6072416216375822
0.16045016024302536
0.18744018461725892
0.23451551692248415
0.10024688835419528
0.26796803304916217
0.19486534942217476
0.7582697285232902
0.13723995634272265
0.5043107187275574
0.045940874811932965
0.5775301606451977
0.5342019136411617
0.2934048792438405
0.5693308574412184
0.6714115159969696
0.05813545825868082
0.1430641052536139
0.07267767213750448
0.07505306522543315
0.02748552083372765
0.18483062214247
0.5896024234924685
0.41998352390699806
0.138258649685603
0.0603092035657762
0.48086003470195693
0.02150770031397739
0.32274906474284376
0.38770997503100235
0.49673361616513206
0.4279563652901055
0.3570044322214974
0.31249884176503445
0.4019216410547991
0.7706772984536986
0.24317372298249867
0.14472152406590946
0.5323799409173124
0.024549919350871217
0.5971110633389369
0.027782648350096775
0.26487649488730036
0.11251439480052992
0.42598765691888085
0.1800283341016622
0.09577073531461558
0.12214410535721962
0.4595198310660294
0.03456758518492124
0.22377813055013215
0.18894693327363907
0.42645914679120733
0.782048994444432
0.14068611494718156
0.3390706853118184
0.18163014109662043
0.6635993650819423
0.19125663157861547
0.733365815282787
0.17094709525921706
0.007420532160776317
0.15740244045544244
0.02630468120040352
0.0633386701377344
0.13396953497736486
0.6731403591042031
0.014556364768040909
0.6753912802190479
0.05582266668824855
0.2661580992082262
0.12987686475443333
0.5000751211879749
0.04737505380284819
0.013367582662310154
0.7656718280514004
0.6599310713988904
0.14858685368823346
0.31302510411711193
0.14461842961952262
0.003921187955413271
0.2326539261433174
0.4075773231960068
0.1266302659863404
0.1389378800264961
0.1488476369791582
0.03137132254950134
0.4027236408767314
0.0885906710581497
0.16085515662728547
0.24852939480473202
0.07011575726804031
0.41420855247520744
0.353419044156587
0.055186593454290285
0.2755352529355971
0.7044623583688394
0.07925235179433482
0.0045161844225366
0.105240468490402
0.13828712959771255
0.2535149090960506
0.028934132312255893
0.4543090599426694
0.8476989942694985
0.6021823532498043
0.08334694919170442
0.3416112020303966
0.3362118429310644
0.5465569775308018
0.20748099357842667
0.4572150078991426
0.3126378262157262
0.3567302767442155
0.4594021872803518
0.3016919814629145
0.15274403113325402
0.4450573501735597
0.13725766947439808
0.060304088147783375
0.17271371546060418
0.36863833485355724
0.17567957306259324
0.18231646951082137
0.49246685580473604
0.40866755063904964
0.1667505172543108
0.6427335270195542
0.3184402622037306
0.1875398913677938
0.019512005257635304
0.1179804704382519
0.4277336153903372
0.595165783325151
0.6648794204168974
0.5287132746317814
0.009591625404505586
0.49429804774232644
0.16137962032849879
0.2612052507800245
0.5662393442086443
0.006135112053993254
0.5204917053524445
0.11206964671223976
0.33494082647933515
0.031793092979980904
0.7569903690079427
0.3286406893982436
0.32393724143751973
0.1966471310024006
0.06233806518555895
0.3032273384034766
0.26926104303066417
0.015949319241293766
0.4566520391421553
0.12340938289792995
0.12556995753052289
0.036876879396068686
0.37243335066452465
0.8037019563169032
0.08829713606331963
0.5788068130703674
0.3855957847142541
0.056918076755002864
0.04992633462918348
0.24491114046514834
0.4427361637297721
0.5062323539997807
0.1541313408058358
0.07627255201676589
0.5774681939220166
0.07258235574261329
0.006515391085382544
0.46834735898751023
0.2913331697498373
0.4196025805599084
0.6620044547196318
0.7322036501052982
0.6323975106079847
0.13623338672735213
0.4921424343156721
0.007106311009023728
0.3513161811949482
0.41595673420052803
0.6210782397069448
0.05004781169740912
0.10294258814963161
0.792862059911678
0.01571453704524659
0.7317898477610594
0.4271678687867085
0.356531721203653
0.3930185782300266
0.42018885218539576
0.12937947219054932
0.5062972015835419
0.0016233283766383837
0.15851129853235899
0.22618653486297977
0.10701869263211891
0.34871960523089607
0.0533190953098729
0.7826915513598991
0.013701522827109897
0.0618606140137501
0.7819716909498875
0.29331529970348214
0.8241129614785602
0.17015365188848727
0.04042408769207228
0.11350635524394465
0.07848716041351433
0.1803333825467413
0.2893384175471746
0.24149838981136676
0.6939637767451307
0.642934879604802
0.14720072406610454
0.6099710143444667
0.4553697772693517
0.1111259586819839
0.1257037669099387
0.01214163703480855
0.12423067773476319
0.09295169409601951
0.43500810094024434
0.07239070130598024
0.21735341327576896
0.1484876508258717
0.5618295994835102
0.1285445020364966
0.4189275966958897
0.4987607675391215
0.330635334124395
0.38956749634719184
0.21705268267406125
0.3351576044098106
0.6344115649893783
0.06932735263291755
0.24363583760978888
0.10932872176535614
0.7790681407983829
0.37172348726204385
0.00316429924738025
0.05220407890725761
0.4959487222005426
0.15737870481756602
0.04937510506704386
0.21447537319837998
0.1803820417430763
0.07283472266579556
0.6491480352117729
0.5037584847495898
0.10034381179423622
0.08927389985410603
0.44421609130909173
0.283336588697866
0.0669028409235169
0.3023515503023849
0.45422643495586423
0.1872791385216254
0.42754060815701767
0.8080964711816896
0.5075495459504856
0.034157472994298506
0.31478908807216555
0.0746032346608243
0.27838097348557983
0.4016261049195757
0.2071453305938649
0.15510024423617685
0.06396516136791916
0.0183665005484663
0.14799593538534261
0.30116111291142456
0.1618501354927159
0.09471630449715454
0.023701851513285313
0.08441289358602212
0.10226725366647564
0.2583443758345202
0.3850374600711781
0.13465518341039795
0.5106885871527592
0.6729845722772371
0.3777555825054203
0.4274708552404531
0.7363242239746807
0.23364777112890975
0.07056187568552351
0.22170002850379023
0.1355015743218861
0.5978835960198348
0.32431866934252684
0.06772382922350609
0.009099820441183406
0.31069114421272315
0.6893343628880269
0.0409735952000927
0.06539210514860874
0.4845352213534693
0.6665586437523163
0.2115006853973906
0.02426639970322946
0.2757105425163098
0.3554478632364353
0.5899005604556614
0.20196604979641175
0.10215622302772956
0.7042996051147876
0.2261687352690928
0.010459288837185533
0.13425287045554996
0.46156264983980644
0.013309392942563758
0.01884604101902193
0.05064726100496045
0.24510334518237153
0.5158631588088215
0.09114292750757794
0.09833858986000399
0.06227865863581882
0.27836566847410804
0.6440145542881291
0.4919809518399385
0.38761020301575033
0.6254561331915819
0.6713604725236686
0.007079029583332799
0.21281836991109762
0.6858593380646454
0.2161390582274599
0.5082305345298584
0.0686039508962752
0.2523521793075533
0.25602733280515005
0.5982091209446053
0.6838414324713268
0.40308675038103575
0.044313396761177
0.08241607365775985
0.058010173295818056
0.34005484230734445
0.8134622986932128
0.012789833068709877
0.540605909388795
0.2127249819818902
0.21614644153003387
0.7239399502033643
0.07399541688147165
0.3277154262824029
0.04657930468117787
0.05125786066336504
0.3620357049275364
0.038938318940984915
0.04428515041056898
0.16881651875425796
0.1506472769803993
0.4298547793039212
0.15496472581840215
0.00829740430957751
0.3233223065659392
0.23048186632099937
0.8004481061720266
0.05577378267861782
0.027941801981165554
0.2812386245683674
0.347891358674147
0.3388895519716675
0.5346233169181769
0.00554830463532076
0.14807126583416128
0.8527409105981135
0.07268164531756496
0.4640147301400936
0.057324974724703534
0.19535169622635776
0.2150558484013155
0.000816434514113658
0.116900897526653
0.17876956299511917
0.192629222626283
0.41064026088459626
0.07299502582380026
0.044820943947845374
0.20408012866447645
0.7487128171164062
0.3125230022276522
0.04826698332878793
0.1773163665979525
0.012293088926521898
0.1022992769347117
0.0008647798866078002
0.21461795138554557
0.0810181896028896
0.26222610482461445
0.37162941092673807
0.07242598892897452
0.34071284927449375
0.5357406970927044
0.1515820989758351
0.21585358331994786
0.49328815595644243
0.0780446478300344
0.39545031075365794
0.4091174352024588
0.3646955438708191
0.010380749501475647
0.1284499329031245
0.007046747826122299
0.5477739518575522
0.1929491754922258
0.06532452306372973
0.18424058618178665
0.0821334083034144
0.3912970807827886
0.38756507326785894
0.02837840949533983
0.11188821339465813
0.43172471667051104
0.6527793860606236
0.041036207534549625
0.11913701811092454
0.38237631737830646
0.26986810774894904
0.35177830366915425
0.3572680480120093
0.1374811724286728
0.05387128712684258
0.5762363317649298
0.31169253037916744
0.5257070376423475
0.1696946716707727
0.15796371933951917
0.30911836685804206
0.24123241914506993
0.23902284088626471
0.6544841359673969
0.08372711786926441
0.6700034729112667
0.6934650979541285
0.12787879871117003
0.19861566107984352
0.03659117522412539
0.25441955305322456
0.22458163037812184
0.12014993247744696
0.3385528400020946
0.16746986033156402
0.5937525326984474
0.025327325145018613
0.32697303155891594
0.37640904005047493
0.48218305415773444
0.19012525146997905
0.10909535955335356
0.6438073322561253
0.4764382198580013
0.09781626895113825
0.14383464034446256
0.6628711331053401
0.2066341529748719
0.211488785682257
0.0005967437577673718
0.7204426400121402
0.11175971871907496
0.2135461748486505
0.11434723280097814
0.24774517232731957
0.1277633155311661
0.5565799546540634
0.141439108069859
0.06565923716096178
0.1511641488552233
0.464464163303724
0.5355409118602175
0.26163682907138336
0.09844960683989855
0.16132809621323843
0.05375271238910889
0.05338222286740649
0.009594336821183661
0.1592740980620614
0.01324927400112307
0.06900209762811724
0.03626803256282558
0.29543475005840114
0.06482924349584614
0.46534228979042325
0.08619112722284802
0.2945754732743172
0.7434011860646126
0.022056979366392913
0.3186340609992518
0.08543132673322153
0.4188230004678378
0.35638556718262204
0.1821896020873123
0.041399912549919295
0.31620997448624444
0.9573716227697452
0.27910603107251525
0.8306258149207897
0.012285581797323244
0.5605690172430303
0.1742782561016461
0.12945906475757715
0.014447836471532598
0.10837997643763823
0.16372029227867163
0.42598648957387975
0.37591421046980006
0.1677175712768212
0.15011302794265208
0.34977190414020687
0.4801466261926257
0.9316482997951943
0.07729255662592131
0.023081039480823587
0.32521388983754657
0.47626982736230133
0.06896863728765103
0.25264333438120223
0.5057501413958784
0.10656572506692799
0.48059539792658584
0.04223670392028181
0.6755634138135328
0.31238125891568225
0.11629223142006542
0.002643054411740305
0.08468118334250287
0.255948903639348
0.5926166251820602
0.3051970556573142
0.13127249373634026
0.4303999247642615
0.025900761118304756
0.5329323179099404
0.5954888182914448
0.22718605396841865
0.2288254241677955
0.24829266803867048
0.4279969969385363
0.6197746952609172
0.03440348485770003
0.012997105788345483
0.5500836471489372
0.18483130633263448
0.5670420381085961
0.07471423602009168
0.09186271239662205
0.25010628971344095
0.6054592787911987
0.32812135873676646
0.09624674222464819
0.532203537414293
0.12709471415113785
0.024512291865042883
0.7034683901904607
0.6830917340095908
0.14923683958294057
0.45889593348587493
0.06082024118102981
0.0029398803594374817
0.02360772811358035
0.21661256753992386
0.13118347533971086
0.018259117715999643
0.1759588925339043
0.08785063183092011
0.7201798358926237
0.17796474973106802
0.599347895787132
0.015578728356471993
0.06967562141059043
0.3290664924716645
0.2632889070829163
0.022661774240243626
0.12851853609666444
0.3278014197703503
0.2293965570811401
0.6931290688293922
0.24639627405384493
0.125248806612543
0.0803495078757107
0.7871825393212748
0.35391238866933206
0.12010022450722042
0.40268994952256626
0.41074823193284576
0.23000376851877868
0.7133140286518904
0.4521686298405363
0.30509762613298547
0.32258786884415047
0.3466539716643863
0.4890816450952796
0.09829581294789332
0.19947758697975365
0.7990198811716861
0.0010572316799250486
0.6918591741204929
0.1845613991578736
0.2082788815452349
0.6974082310482939
0.46035630061766697
0.0475625966608076
0.3357532456307653
0.6756501872663518
0.6644062701608265
0.507655737286214
0.09027664309575738
0.07550624770289002
0.020284349351234077
0.29677527280567395
0.44721669641968526
0.08485656884776066
0.5232022098154113
0.25964695026822837
0.14080522402922918
0.2963118113360315
0.12064119679227606
0.2751343681119383
0.49205068976861444
0.26121414637784357
0.7271063077292411
0.13971661617824627
0.09354869534413424
0.17388569381776542
0.6997877918818527
0.3414215131515507
0.5923358183413844
0.08238506602668948
0.2730271151159552
0.5056043108422844
0.1895871370663242
0.25186091327460525
0.011843604023431068
0.027265449652867146
0.4084922325479816
0.0908421496874233
0.4780012996936459
0.24628572038254803
0.32713677848387984
0.7772063987382716
0.03178103443723068
0.16032925618261332
0.23157425079137117
0.4075346442838143
0.11424009795712642
0.7012051317062209
0.5946256146060377
0.26385741858803896
0.14410967427526825
0.04908727832503439
0.25849333452156187
0.06933282515472508
0.245143268664227
0.004732615257468476
0.17160342363029615
0.407042311745442
0.0763266383811797
0.8336011803815068
0.37324722168149854
0.04965320217860305
0.6026293285333612
0.7976947491578664
0.29898863555771554
0.05678409787602748
0.23787855129762311
0.10807090406154435
0.2488459885576083
0.18105751310435667
0.03428422084749232
0.020948785891167592
0.30575118451404215
0.21829975675732646
0.15397613560491763
0.6355048707018403
0.23670822704922304
0.07527124456882743
0.00429497265189718
0.4086453750721445
0.06018182529764771
0.46790796297882337
0.10993457105542144
0.24268461507929057
0.35233573169030424
0.2842215748166083
0.05833976533146289
0.03162330307222456
0.037266054587930274
0.15824879086678909
0.581076009221765
0.11076834621468079
0.19892166348277332
0.042918904160191625
0.03882392398427232
0.25536734037616776
0.7221134978884667
0.03557997595745649
0.10658511753918581
0.3101398122811684
0.2487409675628841
0.5553084850592873
0.11608345017397954
0.031621590852764045
0.4919320826222425
0.127978492350462
0.02336219403900286
0.2678318009798203
0.5179094257909148
0.20843490442021803
0.47766860095963765
0.23280727221296324
0.0346848571517696
0.05052393247596185
0.3399885879826341
0.0030849940244893448
0.44511000234889997
0.25800908001695316
0.10541338384803561
0.5851915377437719
0.08224544931728558
0.34229563340161884
0.5936477569083123
0.3593656882709386
0.1165378867988408
0.06687179080757676
0.3053738834001704
0.04620655132256809
0.2731618220214185
0.205704490739905
0.2117946243963659
0.6951523973237693
0.7615085355168886
0.7398557064173298
0.2187092468697146
0.04791877444897419
0.0730976277482027
0.2037911860156877
0.3966325773556429
0.3262026578791599
0.3618412153799208
0.31367493933921303
0.7736392181258667
0.016658994144364968
0.6734568115391819
0.03918299610168148
0.11677348618749275
0.34094055567903453
0.4077815591696303
0.32860082331354307
0.23357413782647543
0.3287783973591023
0.1855690033678924
0.38471144075304237
0.7166946483503077
0.006645783021907394
0.18880043369527214
0.043039339519490204
0.06475653574333431
0.40858443559654156
0.1518752832870687
0.3380594601535231
0.23795088925124425
0.050438210280228477
0.1271620115363541
0.5094364308008805
0.4003605017994446
0.310758540516604
0.36617126430638264
0.11291507170797012
0.43327937101809716
0.05443507957444943
0.06650968899185625
0.753621789061189
0.0026247453983594773
0.11734766910259795
0.22607108637255838
0.5598088773984797
0.025634975743236626
0.6523174208871448
0.096187199409044
0.7683523100613601
0.01901752601153116
0.4226014641688347
0.12540306521566286
0.11219898289786043
0.11039186871476413
0.27980133178060956
0.4589356932130403
0.24942251724381598
0.4917902278689655
0.0055992081172239186
0.47484764864399204
0.10657316527193897
0.20752904570461514
0.06487305658109908
0.44971697116464154
0.7065810550347508
0.25336824845475997
0.33585343205973517
0.3248350479251335
0.027621702507313956
0.3387740661525373
0.2966203505272582
0.04503225574943782
0.17415541295504997
0.285678896456794
0.23769460911677404
0.19400424635546776
0.1962042531476351
0.12673754158599676
0.1819281257184594
0.8176649880348641
0.4776788126516191
0.5845177510062607
0.4879791701299098
0.7914194733458462
0.27234731090552733
0.7026273342680345
0.2524284697916928
0.023339804106834172
0.014715716952588937
0.7392803291725002
0.4806673312355311
0.3286059362506179
0.04114920875400038
0.23250581195905204
0.47753016646284197
0.5125159142962532
0.4401920285963207
0.4805180585942212
0.07765270153919462
0.5330223965826274
0.048039424232204295
0.3491269992715634
0.07077045975003579
0.3710374252602616
0.055757787913627024
0.24474821952194575
0.5330856669771573
0.17978010397697408
0.11251244343535476
0.14097727940378205
0.3520004464702544
0.29610230993663406
0.1867994865256314
0.13932964695291197
0.4538613506318964
0.3575842984731672
0.4846878546114482
0.3667361358466677
0.12737297376771486
0.22276767885756818
0.49442536918537094
0.04863923808325485
0.01731547934848552
0.09393752920626997
0.31725866169601796
0.44196650771731466
0.47316623299132
0.3458540799214754
0.09617907741403829
0.0317353668570195
0.09447213322011996
0.06638630539118663
0.03130024308316144
0.025740856411480134
0.16685857128442905
0.1897898985753556
0.08549139345162456
0.02951305593911868
0.09712681587203448
0.054285060254719325
0.1211158535072101
0.07751134915208394
0.3141040029266223
0.011162273761177198
0.5200470196472808
0.4423139300176961
0.34239459695973357
0.11064274300042898
0.034980219435760296
0.06662245504748748
0.18479926092426313
0.015536362344256986
0.21627997942886287
0.23417430850764012
0.07214912062930326
0.14410570661590852
0.6689726351213786
0.05581450903866978
0.4521744306638436
0.009753734328907365
0.6831936403269273
0.3417014057655388
0.43593542068048374
0.27469846809396214
0.7127004213602115
0.5285062466406956
0.49387938435783396
0.15849872801347278
0.1974169972817466
0.12477651555816927
0.021489008946181467
0.30387101815363227
0.34041014274982334
0.016360867127309654
0.3027872335255772
0.6897540127569743
0.4055304334583005
0.3738191610361991
0.01721854826424164
0.024499798214737592
0.06322731199565926
0.08413953220986944
0.35468135012605145
0.014524414285353464
0.5676023233185747
0.2749235215200227
0.022977748444599166
0.18941252862323868
0.3017509343323553
0.07109286979594757
0.09774938927652894
0.7359701102141776
0.2831125515180765
0.32240220123451696
0.056673984453347336
0.1767280342101904
0.5745000431727105
0.5734553434686903
0.2828248910697763
0.059045335976707185
0.12402741299250815
0.6600330900759382
0.39295793514267535
0.15999115442012876
0.241108266244149
0.4170292263884726
0.19688905774701856
0.006661863185227186
0.2833283909892501
0.09535788563339435
0.21660335707162273
0.24742352771396234
0.018142477099788216
0.12266503945397537
0.3115978372926466
0.22947432884646843
0.173812671141942
0.505391870652809
0.12012309737717393
0.17315860656795065
0.23511712096602524
0.046424227160377335
0.4312590045847803
0.47615542860778587
0.0009483698226412401
0.18538586298368087
0.20266625741764652
0.2339216655025235
0.6927451636057539
0.049232466974190564
0.10321612768294045
0.15575164326082389
0.15905941905005533
0.1941620425060513
0.16392500729718162
0.16950290479550092
0.2586977125276062
0.8545021017316331
0.5887873972609791
0.12136856788601884
0.6105959429979478
0.18795120002494145

==> anc/HaarRFC_U1_L4p0.25.dat <==
0.12817582306551886
0.08262860596100535
0.07807284720987823
0.49394319245415214
0.5399743522976864
0.027840695452653556
0.2488958034528153
0.09543095383334754
0.5490051178902536
0.6806418471777953
0.013248294377691323
0.5686482329559128
0.1659989484006786
0.07648716467933579
0.10595031717350822
0.09635469290518199
0.7560543143742144
0.5038124867302632
0.7850272426439903
0.09506159597823023
0.24964226870110065
0.389498003025887
0.4606611958341352
0.26369499789622186
0.1486490514056542
0.3108595491977577
0.060068229215411134
0.08911635631235378
0.26222725769772026
0.12326422923710836
0.27952233293305306
0.09474839059192602
0.16491411400543485
0.4680662523469896
0.5027095629466866
0.11091168167832441
0.1200677394819466
0.25640954855530335
0.042842628913767146
0.08785648612325614
0.2249108011949835
0.12477674504901196
0.5000918679925754
0.325276140291627
0.42986262996414726
0.14742649854844914
0.3234146256777812
0.7815145901122008
0.7342299185857761
0.8539056680323674
0.09361073039353926
0.18081507724353907
0.0802889811584077
0.1494605030846365
0.3678991170324151
0.4090103498667985
0.27964627047658963
0.04649085838191178
0.2539616747667589
0.3344635902226998
0.08055890593353868
0.10133051813298892
0.04576732637828355
0.12429739919128037
0.0040094546792446275
0.45494616060077386
0.3857481818063518
0.10577148937980703
0.7877869112023489
0.19409898538133122
0.31321690373870836
0.07427385305995497
0.6882060096808224
0.46237800126327494
0.3391742594887645
0.07776416687274579
0.014504437508430622
0.1797156004696996
0.022557745642997083
0.13094296557793503
0.46549358248463646
0.031414055946823345
0.1403546320789855
0.09841567457467498
0.20182788397125628
0.7659602466939966
0.7716183663227584
0.1378508064130856
0.16166254257339094
0.05323110552583172
0.11913760681130259
0.044770844700065586
0.3198617621336713
0.08444763278895967
0.08480055178663493
0.15052990849955317
0.15630032462973975
0.5073418814776094
0.2335326364019955
0.6347120146875596
0.07800506830462721
0.10139744230290444
0.8780332085064949
0.7165468358447101
0.4197506061775093
0.22807913643666064
0.3283878243154829
0.1507396980088546
0.030867369860161777
0.715856780082057
0.7974235743202928
0.10301011273275294
0.027268064117123042
0.06004391118573422
0.6620938417549866
0.0929788130825494
0.18240300140227428
0.4337773423220218
0.572416828583643
0.32775900081668574
0.2000960598519574
0.5866698636176797
0.06768390000339373
0.057530220204572186
0.18571738452719871
0.4471561659303479
0.2636513412237512
0.8327041040212243
0.04115319902566176
0.9387056023632087
0.522720136958848
0.5105947247257739
0.12260116770032434
0.3066993646641022
0.22660626651675442
0.010647411175738098
0.07405879541896714
0.135421021777147
0.05622638364755892
0.6428437476485062
0.060523657870884685
0.08607516174799759
0.04396847363458353
0.08251959107507548
0.39297555398580186
0.28872385754231156
0.1823853933139258
0.0015261289943866376
0.11953434784820975
0.4415625289543924
0.08373456397145684
0.24518597619018012
0.1397196387127546
0.11765318663531571
0.8072748118759568
0.546591461327179
0.7145590625196249
0.10768213462619956
0.43189481859645806
0.02944707446329098
0.4483292399192094
0.5969209618267382
0.6248597272823574
0.689258187405448
0.010750745641752078
0.7634697691489764
0.3736643631731941
0.19577966831953167
0.9337761914501239
0.060293368449599885
0.26671968764136267
0.11331883945811444
0.010482963722007521
0.1981478721870741
0.4806910555661594
0.08716190645296071
0.8876480098333555
0.1527076825492314
0.021689878930452326
0.17431993784283342
0.4528579644655641
0.3413737549776893
0.04859638078007454
0.02091982502483667
0.06414671353651463
0.04426771340003984
0.05057439884172045
0.32407968469930076
0.6249212771087771
0.6087185876248674
0.48535203773498875
0.14370574810884973
0.1536580344456685
0.0610544832135689
0.2776282149604784
0.5320151855019571
0.003164188472073052
0.622336012675431
0.4783910102690346
0.14785594422147869
0.09019093490530257
0.12088110139659582
0.6732717033956871
0.08089375693113426
0.06577669931676856
0.6481832758210619
0.08430181794273135
0.8382173178860691
0.49657717541583735
0.10977126014633795
0.5660746152607409
0.6488079933912739
0.012917253950653632
0.033861257051986546
0.35815411311554085
0.36692632032413675
0.021519706070419795
0.8561001585705124
0.5860156545968748
0.29930344784491925
0.6809549399340405
0.6118705459957049
0.030389360288743738
0.1409491242825881
0.17573714967137669
0.2989029482904706
0.7735362385908486
0.19204932117099574
0.43542744574924425
0.07323538631961973
0.013263576806992491
0.13493889484234964
0.5189464238876113
0.017218182975316645
0.15632925580195992
0.2938116112364047
0.32433016170513834
0.15358554401123461
0.5164083672452857
0.010700095446632227
0.07809794324443493
0.2527125584310951
0.6687431395532151
0.14404798038816144
0.0986477481523492
0.03294749324048649
0.14520778332118064
0.07622916166435328
0.4065153783001073
0.22191132760559124
0.7428379756188244
0.42347450420725136
0.13474225395168277
0.004194030295939529
0.18947050621368688
0.24804742653157752
0.21671501324010997
0.394342667810156
0.16729737288313284
0.45289766086691535
0.08515913609220142
0.25998249724209505
0.09356539268592008
0.7920581910033979
0.15733992911606928
0.2911366545686783
0.32487624643687824
0.30924771086364156
0.05006365375937917
0.06360227861077389
0.3123872475801963
0.20789765772757332
0.12114005889708038
0.1404200748206915
0.1423011753602381
0.3329243067348684
0.1342456892435256
0.2261353079096916
0.8555684252646887
0.6874143380090375
0.6318844883098302
0.26869216311046384
0.011398220781048267
0.31725388875187804
0.05706036135226642
0.3848631184894807
0.47379623056884806
0.1035967667514095
0.4584345215084846
0.045252284726830926
0.037564540419817986
0.3223579206337985
0.009544135272686698
0.157427416982785
0.106997853136223
0.1351977443124469
0.2016538335330087
0.2971281544334999
0.024676568126438824
0.4591790618138473
0.7108924412913779
0.6496929003493374
0.41794847483679776
0.7673995688806678
0.7861189591772323
0.23290785018443272
0.01787294852448138
0.2867836040095497
0.15714301122168725
0.6806193499811399
0.016161690571601477
0.34834513451839877
0.5288554916537787
0.004391590710766408
0.4707643646585773
0.3789222961984598
0.07801263599228003
0.17590665304660744
0.3743139970693508
0.7910628474538159
0.0772497659576293
0.47297567150848907
0.0595062995221894
0.24098368040935952
0.10112080852302649
0.48214285940614204
0.23154368971301587
0.32853337079456124
0.1527056051809296
0.20800822406832092
0.2155560670488383
0.04031005586544119
0.3786184445754645
0.15198116777360826
0.2303354261976225
0.08778752497462243
0.3669459618557401
0.15939125666377835
0.5845466433121738
0.2668011975812892
0.5471843795671796
0.661595236945279
0.8469023967033964
0.10597954443637962
0.11894728027071098
0.32155126786876254
0.586315775443698
0.09087165925188166
0.2142813256692977
0.00160072832749015
0.09609899651035879
0.1470103205950663
0.031822866713098856
0.13732419744819085
0.15178281827911846
0.1047369587016585
0.21263599893680493
0.7312028215711748
0.1368266085279385
0.37592337835769546
0.012743693744218984
0.8141204020948517
0.4085337176335413
0.15589322666746047
0.16242582033217096
0.76735140777359
0.12238763876810586
0.6534245404834387
0.29415449845285385
0.13802934076131698
0.4309938072151972
0.10784443378871708
0.27110437365862944
0.29333233932862657
0.11870063817648134
0.11009700618679887
0.3413143433786272
0.27185688168104644
0.2049472723570441
0.5132976987302014
0.04188034026349547
0.527356693840722
0.7107109568299703
0.13864664824183032
0.009266306584982753
0.419495275676776
0.013199581223111313
0.006921113791484448
0.11475738787899618
0.5498224853615121
0.15949399046362792
0.04946468018634043
0.711008583205427
0.043169784441085095
0.6540947446422725
0.38154515598140354
0.0030118690145655405
0.10974338537936104
0.34621824109617905
0.15663265915123234
0.46803411408756357
0.04817296642353062
0.7371084479796715
0.1982612250755516
0.307456228864489
0.38249503689725245
0.025509889575494958
0.4727038578203187
0.15076503542801223
0.8737782760206402
0.2813842107630762
0.5781438552748763
0.3300459261122358
0.4948931165612248
0.40904071257082614
0.25403582230562616
0.08266165284306727
0.06181850588609725
0.6806313169770267
0.04684534747589432
0.4405147464858836
0.36072419565079333
0.41800614867811425
0.5981325002419291
0.2517831434690625
0.25928457895988466
0.09155691486108282
0.5142946827005838
0.09734895231951517
0.4845443288083542
0.20337001539839064
0.044291489975421226
0.09100599898615905
0.044145153847424075
0.2592111585880401
0.6548177412633779
0.13332338299962715
0.2577217662292172
0.6215965332760477
0.2824671114503489
0.09419848525653163
0.38730890515588784
0.06295246571191693
0.49095647276710397
0.04213544764700797
0.22302047862310825
0.0023983971705161425
0.06782838925844846
0.12131443844223493
0.5420264960177832
0.5635215897690529
0.7584911087382756
0.04147107604104459
0.24244958942583425
0.49200117619963035
0.007094742924711387
0.1407513169725883
0.4184278330136362
0.07739052139389792
0.187355060317575
0.021113541865356522
0.6945937181801197
0.5131463509166899
0.5360259900815827
0.6385332578556857
0.022108645486159005
0.04987232324417984
0.3085841678001006
0.15050134074758936
0.14218700887571697
0.6187592453827585
0.5059683678216477
0.45365909432098067
0.08579977551683017
0.3088452440477953
0.04606701705080362
0.6827167411949464
0.09257839909868708
0.6817278708598211
0.28150291838760083
0.3053554962633334
0.029304363736066652
0.13060237020590099
0.17199632178880742
0.3910466905654925
0.599357120355221
0.5990920622322295
0.7218605347994614
0.04342545826188596
0.01933526519016958
0.004327546455331146
0.2816755778998705
0.46889575502414754
0.09299521254050648
0.3011068443010849
0.09145900124675935
0.1669788600936107
0.7152974812252317
0.5456164406058586
0.17634364971503053
0.12138788097505364
0.056117174048749933
0.13278953394055315
0.07358091127019196
0.17583843400332674
0.10219359583969669
0.6627774950102915
0.4129351200240119
0.19113223206013596
0.3016079504425526
0.06726445642569184
0.3110061914291932
0.2129213757090848
0.3452020046367387
0.019655095845665577
0.13404637805766878
0.30799096621487243
0.4533805114522609
0.08674770903595917
0.382039051656511
0.24189444502794744
0.8183170203646783
0.792581929561928
0.3775992777907958
0.07858398702712183
0.12837003111955492
0.19922639427862085
0.4668135994274643
0.013306669162275839
0.6443677245968652
0.02231962234054991
0.02752783436344624
0.02425144198046311
0.2165582615130717
0.6338658355301117
0.1281452029063667
0.6813549093870084
0.42079326760264696
0.042044815114155906
0.10807705144111487
0.4177740390685976
0.03572193926037201
0.2823069263134851
0.39024436729400075
0.7987508139493393
0.14351219570340815
0.26612291202636823
0.20757156334521773
0.4014255068021306
0.1873968620361497
0.7959649542575016
0.42824206946288285
0.36180600558521364
0.5491068004309836
0.3070942978220743
0.10772699816227253
0.1342574730546696
0.35637535189013386
0.6601075740636821
0.5923502668946148
0.6861819409346673
0.5629339910634068
0.027287741064018413
0.12153978140669995
0.31927009852260463
0.14893601209438762
0.7153903083146786
0.23666335546741832
0.05972911587918392
0.08261580098891085
0.9081451369701633
0.6976352791884729
0.19206974115145534
0.07093039817801366
0.11883814329903392
0.5206342375387456
0.677409431627289
0.18914111091926059
0.5986748944325677
0.3688861268325662
0.5383368802234869
0.08974611216356108
0.07029302377099962
0.323238460794921
0.2559293514034197
0.7242396538520577
0.36900744307346944
0.39470931623193517
0.8423064316025647
0.3457042717591167
0.1984812678940399
0.0843718201284858
0.30230046563308954
0.16001651254320864
0.18423620308538355
0.7312016957352233
0.34244508890049646
0.6060530505545507
0.14070485566545055
0.3446698763780413
0.07686851319122756
0.10381897843824234
0.08729643361241621
0.17395009830477184
0.17567395353375873
0.4792776237969221
0.26863401331939996
0.0488142618600162
0.4464355358071587
0.022998623344896676
0.5636933475925148
0.022138340899864967
0.08741553837815011
0.11733617326113469
0.04130132755015197
0.014002622350637478
0.3153160637799768
0.051748973182343186
0.3609684071148285
0.13783896430604162
0.22373302521324073
0.3873552953514743
0.032534207552086074
0.3423136170373628
0.6248082350778752
0.3135481538230941
0.08907128742889685
0.37424714295456035
0.031106097341572707
0.12129232194341244
0.28934885647028474
0.30127252061361876
0.7482817974729936
0.24978686634095712
0.841925858200315
0.20905644771609327
0.008601575106202778
0.06338190466525014
0.27329922313908983
0.09040526960669343
0.1393657480381398
0.5065763055244085
0.07763104759042522
0.6196836176906704
0.021454346634303772
0.20591275493360506
0.253930305154011
0.051381823317264284
0.4174192834384897
0.1196613418050288
0.11693434264781327
0.15098924814090336
0.604178373190079
0.022820186088016094
0.1663805975563596
0.4262142151672195
0.8019128003369183
0.33671362907677427
0.10155442770638234
0.10078303087625633
0.7593702059732896
0.458300364324613
0.1467301860304998
0.6004778855991417
0.07555788131660601
0.19447248908133985
0.5063857368630369
0.06328679203359895
0.3520688960807201
0.0928099179840936
0.716408354174957
0.34171391558530234
0.17533507828614936
0.16377862992336473
0.7037681037220646
0.4952415620088679
0.14755398435769693
0.3325911761735186
0.7299351466452092
0.0344713184650486
0.340356273981171
0.5843203487912697
0.6723610059284155
0.47431090161560063
0.02852891118944014
0.25977701666605535
0.1929816397575523
0.3522579937835305
0.07264719339440623
0.3080491350925422
0.2785320718170473
0.20499368630397133
0.13530929406824618
0.5331082970000657
0.30480142740818245
0.9199770860260726
0.04058239372203834
0.08066067347515794
0.1771896206902084
0.0479433493608616
0.1078398483875362
0.35694652452842407
0.03711182153231997
0.10314792339879676
0.025063955624774044
0.2940991628766987
0.05953117499928348
0.19419660438804637
0.5739780003318409
0.46486987209020536
0.5668683949927239
0.8006260328189221
0.892583814021549
0.05545242712875036
0.30052390110843596
0.16377771447592282
0.46051464139582804
0.1443162324252505
0.49515850925537525
0.2145523338429334
0.9741162419199798
0.08959227161923329
0.013461738303677449
0.08376797618316371
0.7609465015753946
0.05678142187647612
0.10338910191549593
0.4878342891434696
0.1714118103601777
0.1844591508630339
0.010443448409934867
0.07281923021743322
0.3781489662768264
0.08537309521667091
0.024644678667617544
0.23256908523682082
0.3938767016808974
0.3583006109875814
0.16459285734936074
0.12476093640226818
0.017662995249240167
0.7705824554653796
0.04562699832419094
0.18522193684596083
0.48792463452435714
0.08565423078657165
0.40327115284981135
0.09746662846654688
0.029721012704449046
0.15700882182209394
0.06164763350919528
0.2955398502495363
0.014525226304236001
0.3689832762454439
0.01293754602241523
0.3812015601793775
0.0763190089574519
0.062108689570651784
0.26342926745191403
0.3364292201336832
0.07466562171398652
0.3249605467397842
0.041982143934596754
0.16645855120954006
0.05025808840268319
0.06867009211378168
0.06171261952872467
0.8765510461028383
0.3951821243958438
0.07876146015332273
0.46872771236595595
0.3536226600605251
0.16855205256142147
0.44884385458960685
0.26774823177076423
0.07348621998223318
0.6195177062820086
0.17021995037475265
0.7916959936118634
0.006263867644694088
0.14579915694488513
0.05039402013358104
0.03837632792896255
0.7539959411771471
0.2398093974354445
0.2787600086746299
0.08641043805211766
0.04390648916074756
0.06720284182455047
0.35291625291192275
0.1137820611853421
0.1565400731362266
0.8778578624981564
0.6002641297959058
0.08109740230853756
0.004111123166194962
0.5223803941599243
0.49410065101234424
0.1138320583918746
0.25828270367622214
0.4100865427288266
0.4669462374820921
0.47400309250586464
0.24452584103714387
0.032269246690757224
0.6450537469477786
0.1839639197354637
0.10574710760396963
0.1495846769586923
0.08123543088546045
0.30829590316856054
0.1790839678256263
0.5483996740665324
0.07222912017654676
0.14917593110687963
0.8578941133538394
0.19510806579712606
0.012458497558400701
0.25910858013386046
0.7695822436414922
0.11936773792450535
0.8636380098510089
0.7888286364737458
0.12004664391515457
0.0025591202388079754
0.0962626104534192
0.05912220458069502
0.04683510331038322
0.37311317885139184
0.04783661641583993
0.24165264723677926
0.010522161464138624
0.6299527125945572
0.7834162344686736
0.5328065669871991
0.08388044190698611
0.0049361601943587715
0.02049086810496723
0.45228184950061007
0.20722997559482775
0.1522392968969168
0.022044819138015263
0.7166484689326058
0.30179907999465544
0.06333541090708064
0.17505010556994038
0.16670520942554204
0.449025497942814
0.2600359606293065
0.16740194961597168
0.03872262342154816
0.7803810615678906
0.5474432135560846
0.18851145549271137
0.09923353939721098
0.17870829120820256
0.06384286800509693
0.41345209285171625
0.8301944424536443
0.42077701048016763
0.6116343998678035
0.17095800504842884
0.049076270275711986
0.3080503636291798
0.2634598757752623
0.8091822840032893
0.10089529007824359
0.6202035308433963
0.5278230086155224
0.3148141671997724
0.40734700212981234
0.02414862743314513
1.0128069381065858
0.34814025932444004
0.1923940540033279
0.6481985458533817
0.35869304548538383
0.5065625997083392
0.5777655276181441
0.3460159463566796
0.7766927390738984
0.5840054085687755
0.48017629400312506
0.7354136441765222
0.6169245752272592
0.19010712868753415
0.1540437445848984
0.7569280450986984
0.6489800301789902
0.1080036439182658
0.17208847804363314
0.44488515835730913
0.11528233043837656
0.1014046904241786
0.1643523238518803
0.050191254595291855
0.32735686041056133
0.5874334944221933
0.32502191802914093
0.040050624180410666
0.1741422759329319
0.8332266986748235
0.0904517081396166
0.02820993761112025
0.41642889790339965
0.46780711977611994
0.7195879307736119
0.0480098904415594
0.039638300946872054
0.7628449061370862
0.2136972509440229
0.02092252098663362
0.023871055649347384
0.22910840354101583
0.04951935310783623
0.1474089233700346
0.034368887943499335
0.1750925229756776
0.2796663437114801
0.07341957897007859
0.2703081395009743
0.23713600801005646
0.0361994216203263
0.15008887892604522
0.16891393807956973
0.06585192227661538
0.2944382765596088
0.3168768699718557
0.036858162666358704
0.21898741861970258
0.1694425740848557
0.514899144458272
0.6801713748367756
0.017713824227264145
0.2849154302985248
0.1104799500344311
0.07771118886760163
0.5632661540637014
0.02826776453278952
0.20924670631417946
0.7272250889943968
0.402037631863521
0.42016367990558867
0.4274529447557056
0.24632687093194688
0.7498463758903438
0.7702784809626627
0.12096166544949208
0.12293511269939106
0.36288393986085515
0.28367615351829134
0.6310350001707482
0.16808378389581682
0.034935687022678755
0.186386055332798
0.09218069208695394
0.14485584123442066
0.2408799703557836
0.11313762882478172
0.5173321831030085
0.2631924528505972
0.6949823199561032
0.21452742709514677
0.10146784740764556
0.2677425232652277
0.7377280235170613
0.004544214622342976
0.010489720920742017
0.07207041587034095
0.5611162422315966
0.5266177795342464
0.0011161276058520712
0.16259387112614943
0.1456814328603744
0.18686458344246976
0.4261594147320778
0.007568206912930554
0.3846627315008517
0.24876896565521814
0.21907483952062282
0.4097737694754038
0.05451383263578091
0.00827022014003273
0.07742483571836693
0.43381313515359876
0.0010295372295674094
0.04322747062911889
0.24863160039725118
0.10895347025634218
0.41980794905327684
0.46188220283500003
0.30947673311922436
0.004115162907926559
0.4034819014485298
0.4485278885278449
0.16307731990383179
0.19187729859081645
0.20577782501364025
0.22642172127458912
0.7529778345905341
0.6053207024322759
0.1781538083159988
0.3167414375795742
0.5367712048705048
0.17262433032082802
0.7356231817095911
0.2503538918850493
0.265806723914116
0.2940084926535913
0.04369743796057555
0.13142314095375196
0.9193832578348615
0.6703306948676386
0.10583170314044
0.12268631640165431
0.535545237578417
0.3537759198084221
0.11637115931181737
0.010290674241538254
0.07518829553514976
0.6379884277735641
0.25994587845645767
0.2849557471880156
0.5257125577441513
0.24828509465504717
0.2897730966470969
0.945557691428776
0.1551280314364805
0.5788548856309421
0.14513412560515496
0.2393357551879318
0.1937641963390594
0.45247064843566204
0.12456824921474315
0.20077664632175832
0.6488371535222377
0.10950242572125791
0.2722337592250625
0.03988972053267965
0.06353443189216566
0.4046477186020824
0.6535920399692179
0.34949645633584187
0.47146747304775877
0.08536211092952371
0.090367296128727
0.10930056917957232
0.0400986445951533
0.11600878781714465
0.22111005076106485
0.8334858334276813
0.09612235210889707
0.009613547517478636
0.4623456134826988
0.5447539270464545
0.09087566336315227
0.1567011737730054
0.46150064814061614
0.15094948024276447
0.20081641202110873
0.3970096766276397
0.004682630956957471
0.8685711449046545
0.18764184146362023
0.5232130115911588
0.519498759031207
0.28055678851204835
0.10382098453269457
0.3021946099585716
0.2355448475625336
0.08784045026229187
0.15659012632625732
0.23223825050620966
0.0037067822775121557
0.15693746659225558
0.184277794989568
0.4071613315108252
0.5309941340507074
0.2379645998218386
0.02279314429621461
0.4302286306469528
0.48163571551299394
0.2974639301081656
0.04858910394781574
0.1876235098169565
0.3729839704352143
0.14282841834285748
0.5933700511467763
0.05343287990697786
0.014940705274350078
0.12732099111427223
0.4147792124693871
0.06713062721490312
0.2671833490444322
0.24543069783047622
0.004053414266653282
0.3056192227735912
0.2887933947082578
0.19406258024893616
0.3837366246150647
0.5213104609504078
0.2000079968600613
0.042573942701100036
0.1835917345260553
0.23311265395747316
0.33693360530739946
0.5022309012798715
0.01371886693377961
0.07040265774617911
0.06302120278254203
0.14782483419995796
0.21816846254951244
0.29745122156564674
0.027430718157752488
0.13365995187878965
0.19527430603671483
0.37160149064066866
0.21675342386963573
0.09419139182223087
0.6260856000929343
0.5514616550386773
0.10525900201113395
0.14684733629234037
0.19482513864917717
0.7131728625180119
0.4545476715074234
0.5810671452114999
0.13370467519970447
0.32422282673479486
0.3187082993845112
0.6018086984745734
0.10704334346153266
0.1226006532026919
0.6583800806353987
0.06544235322093994
0.210088264489245
0.1058885203744911
0.2283644384644815
0.7973077379031009
0.06107263727694056
0.7190207528139968
0.09903102992442021
0.04330643121009389
0.6656234672763145
0.242009204713337
0.29420492791296676
0.0446291952530114
0.2879265911076633
0.016188917896616316
0.07084968721347405
0.7251906388755758
0.09711751800086055
0.056471528155126016
0.16310303686175545
0.7933623057442882
0.08756374110340136
0.04450829578895807
0.19343151558392313
0.04869095462518919
0.282100299632933
0.04994915258239968
0.001302810171041412
0.04789299359877792
0.3134854393730975
0.15201513029553926
0.33242722899590693
0.733181413601247
0.04167028026961882
0.049127570097348236
0.3718443400619184
0.7291094360367133
0.15053580795565746
0.11921506722542857
0.27570354432434635
0.06639263546724845
0.017045730767092992
0.5944429974384038
0.000782185610846029
0.24635765867134188
0.1150371610419421
0.404365803854901
0.5650837915065907
0.026975503136190022
0.24533587098721252
0.6007462710897595
0.23475763183061077
0.29446565911333417
0.33246784358492315
0.5408656890390525
0.054741136488243455
0.07593852642931154
0.4565994440454592
0.48957864994548433
0.19267008398213636
0.044478495624137734
0.28186789316166383
0.43732840155156844
0.003548333703614218
0.7601778087408801
0.40504790680454317
0.3474654683990806
0.3072989364501644
0.06373678375183894
0.4510091970067525
0.5065108939453911
0.253195557435662
0.8262155212284136
0.5073013524680529
0.22889940738216727
0.05984039809188119
0.6506355988802058
0.2587683777378134
0.39853300909043293
0.11792673763224076
0.013720602110649207
0.5501131968774878
0.480664715804464
0.1611327002419414
0.13618011849749492
0.1506122510768042
0.7598498409106527
0.18851974948121222
0.4163068439669097
0.28344232377642353
0.17938822346931035
0.3048360570078224
0.051861707534117674
0.19359111505937898
0.017433299283770038
0.020747138573872014
0.4631593706033448
0.08360168013399644
0.27072091178002444
0.10447275334905126
0.10725634316222624
0.10770500430289028
0.12141645206357848
0.14426431678254595
0.06730380463055127
0.3014167663264716
0.2633138472570524
0.479408613060429
0.21772470198995758
0.060463712157705525
0.12351504210739517
0.14130039533656358
0.015329127233632306
0.06036853549503472
0.03976592291161442
0.11643449284706732
0.5568942745802999
0.3557620912871982
0.32783100412070704
0.0088904623269902
0.025155471008300706
0.8760274621556955
0.17850929199932294
1.0251281893077409
0.07320035621658388
0.24715124060501759
0.6268271551320145
0.35655502014712276
0.10787256372377498
0.546013284578952
0.07098563325155614
0.05573457001741495
0.44133499316722824
0.12296534275074147
0.21561031459039945
0.44847890811242797
0.35232061157217687
0.008886273188104043
0.5941904192198314
0.3969233132477293
0.5401039231833348
0.19036584131477902
0.20413382291636625
0.3013048557375333
0.1108870665809197
0.014530567512703674
0.3012055314218
0.08588794312791005
0.168371530945232
0.01329410981237621
0.2067078138711636
0.35310243174773537
0.010905479132245556
0.10477542576172635
0.14722133178279478
0.7841358700169954
0.3134622842904038
0.2832273225692313
0.19390181369765014
0.11498722557798825
0.07749325520725706
0.1733418169851453
0.3186587301107024
0.08133296258411282
0.18504041875659102
0.19107075387776845
0.40636274498562636
0.5562875558960821
0.4024136553186509
0.3967958540044469
0.03988596032820333
0.5564741547728294
0.17852637003753224
0.14284017056172102
0.6701214114607515
0.32827578583758543
0.06635516840145893
0.2816112826293859
0.5207626575521236
0.3110009993372829
0.44262968520622914
0.3126337455425919
0.04149739450315667
0.09566634728637761
0.4253882369672986
0.05602181796064629
0.11347260424775549
0.22487980558110468
0.4690201770447105
0.013955966903786305
0.22599667599377526
0.4305764830108152
0.12649728318603717
0.00841339094157818
0.2274346236225679
0.5984784929298319
0.25691025023927977
0.0015702812058266328
0.2572609260085386
0.2546882319792182
0.5215649851721419
0.020074267312461876
0.21470621381341778
0.4358715418333511
0.09811468181232459
0.20144881927702435
0.26031445244940776
0.1145495326677458
0.38542116984870606
0.33057545759739404
0.04030050933589959
0.5793824925953236
0.4969150765352674
0.6512844829191199
0.30819561680796914
0.5443386435078388
0.12610165850185426
0.07235184910556
0.033249618495594914
0.8809687697211797
0.07205117432931217
0.7219526751041968
0.18400872942706561
0.2285983333567159
0.18965326670088956
0.9777941359707941
0.28499244656770545
0.5540854914314846
0.10575365381245351
0.5212976742938858
0.10222553801472438
0.1968769564239904
0.13784339726988332
0.30541875331085655
0.41065966392380526
0.04035520755800639
0.6185365534717964
0.21315590662991757
0.37633598294582027
0.6279945986950284
0.33965845860513794
0.156812405055667
0.0942741606216363
0.14622363539837596
0.21840429743294795
0.48215999820676597
0.29001379011733436
0.15693555967296552
0.05941544361633598
0.11756859573671694
0.046505468235797695
0.07173811262605355
0.16189372834503885
0.7623776792139546
0.013315988917898411
0.21092769251724897
0.010943995294275262
0.07721338644843995
0.3694360574906442
0.18243239583308613
0.5133888684652376
0.050406678578481336
0.06600787280569517
0.1259273250137505
0.6326720448312749
0.39897888460555386
0.6543635735108421
0.6420202371212442
0.1697584003871507
0.07779325693118624
0.17372833539194965
0.3711271562920452
0.45769037718011835
0.676463827491838
0.22821686766434618
0.7991460950280933
0.7222980581906967
0.4065527539928193
0.13464951946517567
0.15107825361924726
0.7371325348856063
0.1550065370737072
0.14493288397573953
0.16354463219297516
0.4887320053872118
0.01864318310192092
0.38536906578070207
0.10774865975766791
0.13492616107821334
0.2827636055362963
0.5836846759381953
0.13217450168936318
0.41714873174633654
0.07119524199863461
0.39941544938958196
0.7791853079647787
0.1275265527189011
0.09107310127916321
0.44477394441785467
0.11189330214713362
0.21937598031265038
0.1384548963131389
0.20935966205208725
0.2783004003519188
0.7517938985413547
0.016603962068633918
0.17526480113061282
0.06536642329852958
0.5476269549462172
0.767771009230681
0.08592622080175163
0.586181395066204
0.38108649085867435
0.029791773563175018
0.7039069353900678
0.130370542962728
0.3870717660149161
0.1828534304452939
0.10509512941049214
0.20497481813213295
0.6830000678580538
0.10853451133891039
0.41741128301463687
0.42530100313177943
0.06412098415013708
0.2862792923985251
0.21120576201750355
0.08605702080786046
0.008195820569592593
0.08493694605196676
0.2293532576604932
0.7204358457428671
0.12346822749918679
0.41259170629544334
0.2392288049234953
0.28738642139692655
0.5634494493704345
0.032715464401334875
0.5717430843156378
0.16844616037251986
0.4055192908633544
0.005697943835350688
0.04237674381914776
0.5923023367487505
0.024477766634965484
0.09808407367998308
0.016537143393118757
0.4677111864274088
0.4014972995969356
0.8181750219040204
0.2235952734849317
0.2365674169455458
0.8162477429591045
0.49120808756411644
0.354046171280981
0.45716248051952163
0.07294305104951529
0.613845904787994
0.389589181382689
0.45428023028932973
0.3306069657516825
0.2741991482010802
0.03142115851550297
0.19618622301598776
0.0098762493786261
0.6625151763799827
0.5822360118497517
0.3254183872275896
0.5862336471405063
0.32273825688269225
0.006314011746634881
0.06347840946222778
0.12801730504130204
0.8360268100328365
0.6185429383621506
0.20806319236456627
0.2088195939744651
0.3125107789883421
0.18746766169834192
0.15949011880566977
0.06717201209993257
0.04907811204891989
0.7272492414200593
0.32187354129164325
0.5887179725949674
0.30599858019913095
0.34540807305275173
0.9252514385273374
0.15216893363463221
0.023259005489972315
0.2674493745661729
0.4766229520978562
0.24112086313306505
0.7449931165376075
0.11848493117666026
0.6917705801903795
0.0790046508529034
0.1306665892943113
0.5005118679920673
0.441096204933101
0.2544532714648076
0.08071942799767214
0.09948977448915543
0.7032290090801991
0.3572591475384195
0.4194901904316139
0.17256304074266354
0.6070180319873018
0.22052368139910122
0.5977159648651692
0.2628354567427673
0.29230622201735695
0.3911654663483232
0.1956113670149914
0.24976288179318737
0.30931081735467225
0.49103729106900207
0.024254160165867917
0.06909166735877328
0.21270343436674072
0.5624229485158183
0.2564137941848675
0.861172780358859
0.3884258113573247
0.23801240128654877
0.4811228776671806
0.07766885767069394
0.6540042736232556
0.015614238256663289
0.47668904481536795
0.5242557238178994
0.13082892215098554
0.01567126783047432
0.12117564017908108
0.17432981634000252
0.7648433394470191
0.4968693695086256
0.03377600100902934
0.027879758948469432
0.3690377454318339
0.04509342718082002
0.18946593175727225
0.572318743213114
0.6202651259578743
0.2970093421636175
0.6852839454306807
0.3544924412547663
0.05881287634707209
0.44759145214406637
0.07607443594015355
0.3148069731020196
0.12796765981644845
0.17021870119503338
0.5737948324006884
0.3334294770983038
0.7151122251119345
0.342108396565214
0.7403441992818729
0.18341282196443928
0.23316006517266297
0.49344385120485457
0.6909698246487459
0.08095335412275269
0.8428161820204332
0.24470268283803714
0.45895834625930504
0.12649739269156757
0.6682302400255988
0.1541829441148716
0.7016403290274881
0.09519043920337886
0.021911441409492992
0.46378475539534053
0.04895038438370359
0.45145306161729076
0.21564077510864893
0.3119954592505254
0.3526642131755344
0.5461743815666953
0.11755868527383762
0.28823949802001075
0.40965168107653427
0.3539067470268776
0.4104959334752765
0.4360991888032365
0.0772158631192373
0.18864088356704695
0.34539036168038595
0.8148878493183168
0.030296820575757957
0.3661689113081106
0.43127324200635003
0.3939661815615918
0.4878635949339312
0.42149583842415445
0.07846326689409919
0.3003554182508464
0.003550147221908186
0.5028490234750345
0.3571954093427039
0.1626456975177854
0.06442712349076082
0.007728373140224231
0.24285617913625826
0.07691020476254926
0.12778164556802438
0.2788807304398658
0.4321092658275294
0.05306949385913285
0.1878273527923349
0.031760982304184046
0.592936794816079
0.30535886382348487
0.6028146555606173
0.10361273095057932
0.3126858512533301
0.2538136617337657
0.6583926989038508
0.29479509978323454
0.1679100718653056
0.28093731520605414
0.858462353175666
0.10447294278487969
0.006813277678547703
0.06570693011494154
0.3980646625511024
0.205676070509873
0.04910112685934222
0.7862074177544999
0.14980704021527302
0.20465992467675267
0.6275075391814158
0.7885395057155086
0.3412993535094163
0.22908548784522573
0.8881856091571309
0.13595824735673137
0.0667039409266848
0.24216261377130327
0.03843770136760287
0.8868492455728256
0.32616955799179365
0.07074115819564676
0.7050314635612375
0.10947593363972898
0.10964884828870049
0.11371080359214457
0.23685965114980423
0.44675883242852105
0.0950168307028071
0.46856119279411457
0.005512855981075204
0.12929673927700927
0.09568658708588948
0.09381672911226098
0.14004624401183277
0.14986450909496404
0.06026868885570267
0.4709932581780869
0.3206026544782305
0.7214453040557376
0.30683648723793816
0.08194087591472025
0.14816390342055094
0.0843934535766554
0.7565783283691689
0.1090951611253549
0.13761668787079218
0.4314855604246357
0.6763878331294989
0.45503067012799414
0.1186332431891896
0.1991964027993765
0.20329609028532378
0.7690728542647992
0.21603546761339548
0.3332047207377022
0.036864483253785836
0.2791600814078759
0.6931979808180719
0.019405244404191505
0.0796102923147108
0.2300623725664019
0.4604721538041879
0.24695848766867612
0.4397760941560295
0.647285198097493
0.25150107581700726
0.3724185478846751
0.3587139468654409
0.4370593146515492
0.19548353054511683
0.018175452150477004
0.19823416151906567
0.1830824667583345
0.3099466727235278
0.1539186578211408
0.7589554286408848
0.09651218739351093
0.33008621811929695
0.5946104500541337
0.14342430247846588
0.776333715305792
0.05321437641014228
0.08530709310502337
0.5385645610661107
0.6799845506718161
1.0153919178769018
0.08187527109296608
0.6549282175800859
0.2684837427050209
0.36532474796608955
0.07061872020264205
0.9299012904433454
0.08343516518598332
0.43073821474759116
0.6293854208466803
0.8760206997472052
0.3967080897605714
0.004232179090805211
0.06484717672288229
0.7487889443413213
0.667094974774107
0.0732092209494604
0.5079147941446179
0.15172759577021158
0.22534391543846974
0.8172527903691836
0.14307510392349998
0.288794703782216
0.04458852118134359
0.31841905602053866
0.07609877194105849
0.19083582511536415
0.05372733578464654
0.6042475562752956
0.42927346363484753
0.7595943107599892
0.28579026019738374
0.41040497768479217
0.06967586544454653
0.9100981364413864
0.8049265775522503
0.05542577350971521
0.39994259021263406
0.3718576249140834
0.13196910641621296
0.09054288110650419
0.29221060452252534
0.03860573444734567
0.5573662106704534
0.17973234155712212
0.3542560478882112
0.05074073487129362
0.30013422547151625
0.20887463510703969
0.5587896903524322
0.023441415139186236
0.7096611743666899
0.1801642591774866
0.2624312549958469
0.1579097191036552
0.3041815610935306
0.30065229010889377
0.31004395336477386
0.0824707579307185
0.2725789000172478
0.6997305071528415
0.09094440350091641
0.23434142189050738
0.1819427170317137
0.061786588508371834
0.5789489328622465
0.03677610533700375
0.05725181184064551
0.3739737530151915
0.007515507734236359
0.12800284447574067
0.38746845586354967
0.576540757237195
0.7189325833978983
0.10335028096541654
0.7162520779516781
0.03429891845378658
0.2690521343016821
0.3648269357911049
0.781532213225662
0.7795141007750921
0.007292519320033597
0.2853271121216042
0.4114884124601592
0.02718771186539566
0.6260225410008451
0.21103469312893133
0.5727684034381733
0.6380336732226325
0.15425245630634593
0.5500459284454985
0.07017152025902039
0.16285773143043117
0.397674881072765
0.3285163928092086
0.8947384454678527
0.2653513190072963
0.009628832203245497
0.048383555023219955
0.09232432058723039
0.7310498893375141
0.07433547398016531
0.003820523418903673
0.4012990253237402
0.05837999937513759
0.6411413337650438
0.05195576290365597
0.06603263939841035
0.1208804611464374
0.10951271649769022
0.8679081621230053
0.01595470723161818
0.5496011357466243
0.1315063697970237
0.8864945531001607
0.12535967561528982
0.2001873249624785
0.42066533517432225
0.26318200951225557
0.3721806174018838
0.03149416441453762
0.7526670793129963
0.7097733456486559
0.20175245279706214
0.33474842408762645
0.04843445984563024
0.2216138292330727
0.06113080531625022
0.16466785551125984
0.034075439803967274
0.6808094540096361
0.0036700989978863375
0.06364314754814653
0.09357316336703274
0.7560973030763032
0.4476496516750443
0.4237911895946769
0.177013472790884
1.0585831502296177
0.20931318345649277
0.47397382646811753
0.3275372497418426
0.28422428471524097
0.4088811607131738
0.16398597266091025
0.2298671411038471
0.4807093483374869
0.318946564698224
0.48720487067248897
0.8777091757693503
0.4464025288991214
0.12478440203086269
0.6445588234712334
0.11353875035455681
0.43285191694259906
0.43988477027657386
0.4705226149686397
0.612604574899807
0.1213549004181589
0.20971313755036633
0.4995110189405719
0.236859017654585
0.2541733973325155
0.22100128548958198
0.2694961147182303
0.5968433191203929
0.04151574062744888
0.13632663895329383
0.057406040414377434
0.6483140326755155
0.29264881092237277
0.11435857987808035
0.8587310667121183
0.11722517304964639
0.0826124664757987
0.15438334581721294
0.10968400050165741
0.587464748487874
0.7153669238491709
0.04655915154807552
0.5664936244817238
0.4316052094212095
0.33895055115856054
0.031964684562722674
0.06997248969962935
0.6916393124316644
0.89191784642414
0.2425875948755609
0.7935982871238163
0.15969522632667452
0.07451620855052025
0.07727589609103244
0.065431214731219
0.033596060962333626
0.42823018987154826
0.050268264833213075
0.30169883118985835
0.16296489029439296
0.39736914630799103
0.40143766157142474
0.16256789801908836
0.07999037444354422
0.015807568392938547
0.6019965452192998
0.0751528543984976
0.10980876083142992
0.30503075764486504
0.4385124949689371
0.9038973639934216
0.5556643102886826
0.7002559827959665
0.05998788986593514
0.047180028383042506
0.10699075467075633
0.3339940270192829
0.09681607632761666
0.20246725223894366
0.016837263158520095
0.2385945462527085
0.48073817032531213
0.3903809480798842
0.8466935316909003
0.1729076819566998
0.5545664981918423
0.7792747339084463
0.07825057123030497
0.10756424755710337
0.3871513266809945
0.837123039643977
0.6923594823724871
0.0765498801713717
0.36386526809130915
0.2685588192927263
0.2666406737731436
0.8684966253502132
0.4767802348042563
0.08487198890836335
0.0860667119830694
0.355964411999923
0.03766082745678847
0.2843201041873309
0.19664348823882974
0.6612594775103591
0.13994772538697314
0.2961151357514343
0.1351494769895738
0.008853994374733117
0.31743959278022094
0.12876098925360668
0.6535851462557493
0.8405754275525414
0.12870004600736562
0.07505554916269848
0.02199933905166716
0.08085096412296164
0.33092169085997397
0.5291343576320555
0.32245106589045736
0.3538431997466604

==> anc/HaarRFC_U1_L4p0.26.dat <==
0.46794509866084594
0.1658172688345528
0.05453061365685801
0.027783361632895378
0.001495456596697952
0.22914826455275367
0.7199183130754679
0.2250066078588786
0.3144957146456043
0.07880474367772966
0.04048677300303386
0.11079156809900377
0.24074700338706298
0.01619055562109938
0.036980545422329675
0.283462234896187
0.14558024868846073
0.025938546426243048
0.0805908154155828
0.024817722243325013
0.2257900421616831
0.5387454380225951
0.12613827405530142
0.2386741402391966
0.6604921378906288
0.41884719255142583
0.18506072589280348
0.10781148729815677
0.0426110959004312
0.20398323778890798
0.3699865117412303
0.5409112943133556
0.07809528710316117
0.03039061780394022
0.15881932408738245
0.4001910169279379
0.23785475511536125
0.18325996044550147
0.6721657333161417
0.24009178035779583
0.3156631343281786
0.43595324985556355
0.21669260686210362
0.023293207513957134
0.7419618229605035
0.14717464573830505
0.07264285922049975
0.04520591391429253
0.23206860531088697
0.6475326571537692
0.8544466214164226
0.022685627221775796
0.10153168097009085
0.16524386258016954
0.13239220829669401
0.139963965866895
0.5466463195155729
0.13505904234632532
0.1357454262528343
0.20923377661314552
0.32051614180666715
0.32128453142418095
0.7656880160767481
0.03520885226394211
0.383532712083455
0.4605730579325666
0.33314155576766313
0.09318396180309864
0.15784695736850524
0.18274324105049566
0.020414901112453636
0.2625702428156708
0.1071794067289717
0.5854370262393768
0.01215278422698669
0.03208302450021295
0.5735018217103516
0.5439931830710548
0.3088603175853262
0.4844941997687856
0.350669994026035
0.7750443291475755
0.657835707701475
0.010759005426352363
0.3200467666022276
0.7587937738725491
0.3392457308685404
0.2180420514701513
0.10043971569254073
0.12619901147870316
0.2984048084653476
0.90745820938846
0.01905430266310882
0.20278243315591038
0.3922834141421289
0.050689742467897696
0.06417279459291902
0.10654558518201855
0.9227145291398323
0.21759766262609298
0.014181294528029501
0.28602234468510895
0.25979123160312695
0.016033418565042798
0.522333865297476
0.03483947570812258
0.13241326661780095
0.29202131070009496
0.48600035389172763
0.40588879249891835
0.06905572755628747
0.6213094593006104
0.5782074141627317
0.29304872561648004
0.7435124764282615
0.23957966185288823
0.42439313980332444
0.03661651748661061
0.12031055315668003
0.9000187633293967
0.043418482977958126
0.1629537756050686
0.3270853896686358
0.017062986569075678
0.20646081820813872
0.016124949180735062
0.2757264669603179
0.031011901178889714
0.5388611869621287
0.2633920579884858
0.06715974928409597
0.10907408399652699
0.060551716786921575
0.06500395165621149
0.042469356060798436
0.008548827528400343
0.09002752895162948
0.2770619659118795
0.09561715676133865
0.0003857321316203345
0.026039192775030813
0.37892632653436137
0.49947083404685416
0.30085001352151114
0.151520276055709
0.31899698522869874
0.27992534764477245
0.18354931083922815
0.0964322583976417
0.2549971590977528
0.028867199396743152
0.08152321479144936
0.030819668539948025
0.0532292274461146
0.0744528569572237
0.7560983934512332
0.1060161579619561
0.17792869677375894
0.3934282898278643
0.36246743555480704
0.9416274680540823
0.6227126053300049
0.6813451011632143
0.01763182595457877
0.22873436862099336
0.8082380974898302
0.44248408131975575
0.7194679211501299
0.19293504907502068
0.5730301109839905
0.25236126253641655
0.5667467301043183
0.2137922821653894
0.2421396267313412
0.3964236674935094
0.24447054918425873
0.5063730558498598
0.21253856231652157
0.684525680800065
0.6442606428811064
0.04309433828968466
0.48399048661358296
0.20797059383074232
0.5139437466577605
0.3628332613172045
0.050804733390035516
0.06621160811381008
0.3739199467903614
0.07683618710907664
0.03469977046044453
0.30178163679404635
0.5194515458434518
0.023877348561812867
0.11510187605647859
0.001031301653409603
0.5432461043598091
0.12288753079440802
0.6501751884840175
0.39454436040923324
0.33012403830955456
0.2838256523840681
0.4954521050699402
0.33389433898328885
0.20618844739819103
0.16108358023440025
0.8480066451186455
0.06190699788595523
0.3800356394505752
0.24643792316544919
0.027461188702410575
0.07631871041704712
0.049470272301864494
0.022795522555510876
0.21919481214702094
0.13927471990819995
0.05451566138393231
0.005440396850588368
0.11353275506435045
0.21292632973151415
0.6661377444394139
0.05932798884633347
0.08757588899599388
0.24730859546476558
0.0661215604699455
0.6215798519561068
0.16159493569072525
0.16786501299461662
0.034319417675136764
0.4020241699680529
0.008072808351062806
0.35090788885717145
0.26040319254381294
0.29365032450309186
0.24344393109756063
0.19352801532560865
0.18264311682246884
0.8381595716883777
0.20872158786042594
0.5766386147725779
0.7792093742678086
0.17924569929892406
0.6874637289602572
0.398324732427654
0.7710927398092094
0.2487271786594004
0.023904427338110767
0.12758377326049647
0.5299780288858271
0.24671138975625387
0.32511000254462474
0.20607911930716544
0.3827769816185153
0.08565917459793526
0.2595225356405362
0.36520383035051
0.3577338444273684
0.23820400186412297
0.284945913834267
0.3421853974330149
0.12670553035728183
0.36961692575716426
0.1052285250853002
0.43013756092411937
0.08610622410400016
0.9159838402735345
0.9494000439547902
0.8241450370751493
0.5242933402346548
0.1067482020956408
0.32437784940460795
0.2941132576594298
0.2861205913997362
0.12980067038336235
0.4587601754390206
0.6507807051544929
0.3250072577121797
0.10000634850647051
0.6299695652384361
0.3613823220753718
0.3855131798905407
0.07388890886442134
0.09835253801104432
0.2088749529005896
0.6280114090504932
0.036533272668948034
0.1656629411565291
0.3774435466194072
0.020419589045564113
0.3753925598771979
0.5360296375601095
0.11293585730607338
0.15014738432975502
0.042556796065582256
0.023635337836490026
0.7747408151670714
0.38911205323666026
0.07140141877096695
0.059354913258127175
0.038931661765461874
0.6834614813873456
0.4492647013329513
0.09430047165880939
0.026411129737529605
0.6243922553836494
0.18425171589573405
0.7808929878040868
0.04314645230170878
0.03469558006233905
0.6046791719907704
0.07142529236999298
0.32986167667481764
0.25292865842200246
0.573082812660892
0.004688177845716159
0.1298819208460982
0.03229479943295405
0.07196961708153791
0.08670058740315004
0.4217931793380587
0.505791864676532
0.0014571619065881307
0.31997695011088884
0.46766016826667856
0.3833282920226487
0.5234316046223744
0.6307645170714207
0.3749732363256291
0.9545128349872108
0.07357931161820506
0.632641533309832
0.05950386052556591
0.028790922739288977
0.09752463446191943
0.7705290720096286
0.10139119541640626
0.4723225434212268
0.27185910878286296
0.24558048095977372
0.018805496046326087
0.04363244511656507
0.4758414799507993
0.12904987820809913
0.5769530778117464
0.43030132503280955
0.020082783683325823
0.07404769338153418
0.3387458569518279
0.5482542331169015
0.06841182833384013
0.711621045971853
0.10421338726625491
0.09265177960319423
0.6622965418065162
0.2539141627737255
0.494471567160376
0.030754732407402674
0.2872751295269157
0.08143090458074106
0.1787131828933538
0.43841238081061573
0.3793788037046531
0.36221563475413826
0.0817796279816036
0.30009698038310506
0.26136320055033374
0.20702309695616128
0.32384315341332814
0.47362148164738316
0.07749256350735255
0.2059068132823098
0.14823175267075217
0.48693753761246467
0.3721453435795552
0.0829417942728478
0.6312510530988763
0.012845389880743454
0.6278142936928203
0.8862012638282212
0.17055712741896203
0.24995949049257812
0.7977857541560844
0.05400470547858244
0.7770992762755364
0.044635827726963555
0.33190899990059197
0.04380480045194654
0.07516877042336678
0.27090785420597063
0.1221512868703643
0.1883083061751046
0.20598146903470657
0.4245656815638429
0.1883266851421244
0.07063374957164441
0.17866282197354408
0.1925549698715297
0.07374162415888653
0.24295684142763208
0.13399625594375558
0.333907600068388
0.08846752215764668
0.11467847362047144
0.19027823742167163
0.11052403891771866
0.5747645117142767
0.4200498958530241
0.02247125102200741
0.19054106302490306
0.06686518617424894
0.1826172311454813
0.10201727816364502
0.15460861969153944
0.12002850845339723
1.0153858453600675
0.1029764175559874
0.6973134977994699
0.3024623557061302
0.0900252804972997
0.01450638679428526
0.025860216880721355
0.6846990264427616
0.016946649123155064
0.6367262437673548
0.26428552882062994
0.04639544127964271
0.11159485077601983
0.8325250775830734
0.09178532634618068
0.6296083996786579
0.46883357850201374
0.2786190101573837
0.22407870104983751
0.3424066053845258
0.09617358274763724
0.14171367813164942
0.09058474989778438
0.017943176796235583
0.6460461413319626
0.056981052186318916
0.3340457343865304
0.3181388853750826
0.26689172336854816
0.3905316900527661
0.11802282927184088
0.05093562220500026
0.6476341532386919
0.4590092162384533
0.10779113598465297
0.001159761793146082
0.6657667398146027
0.13137862780842474
0.07290213647751201
0.24702829281811625
0.45552584176565164
0.1671349608928498
0.10967657501959863
0.08211553551054825
0.15272483520308852
0.28298035669700466
0.2808973579997247
0.1445203950832961
0.11232893841762573
0.026831512116390833
0.0004081628542188156
0.06234241317773423
0.3827258042959109
0.21506942822072
0.09710019755626077
0.009811247371561554
0.22909034131601158
0.25067628440602135
0.8145616075885546
0.35897306561721004
0.29662211054807625
0.5645757667019472
0.4803025363295298
0.25811110677998395
0.0824532186847694
0.010161811601836974
0.30333167661013
0.6345847157069072
0.3705119296080864
0.4769731459371863
0.1368768174079307
0.3284039090898596
0.07588794127696684
0.5702825042812705
0.1598364279372774
0.17704264901264383
0.06153502493640196
0.22935721572172021
0.26977571268149236
0.07461945271266729
0.3259642960015255
0.5839560121015489
0.2852560071325304
0.18484160557594517
0.20223188254444577
0.7023584495205625
0.3797001930250913
0.11089469035054224
0.09184392898674527
0.43251394266376514
0.12297693273989072
0.17196218559165818
0.36945190257702987
0.012416024450404888
0.007539658175615496
0.23874460474777082
0.17688954898165052
0.6166908079610047
0.7794545060772035
0.49476945980170844
0.47403120721864295
0.2544746678939109
0.14755438627961642
0.18007688851868692
0.2413591386360771
0.46378744728684435
0.5803914692464709
0.7315453562059561
0.1109277244928302
0.09088325184839816
0.061807712494983555
0.9731257141068256
0.04294324228665103
0.353902969986671
0.15666593750868982
0.24299299808421274
0.8191059925805488
0.5915695378218415
0.39060897483500484
0.16120644252203334
0.5403781433486964
0.19482005568291488
0.25457160010255364
0.029016505684459168
0.4613700310610863
0.08846147613580572
0.7970695261849625
0.23521800153757996
0.08294720769414339
0.10301582761033434
0.19250310811747476
0.28566576121755405
0.7584983019126639
0.4484015009623136
0.3250217582925155
0.07764601675752536
0.279244650381665
0.06265757300132548
0.5056848841707925
0.09251591322610046
0.05312275462406883
0.20673695565774533
0.11994106517135257
0.0855437910111964
0.5393596577237573
0.10931580678849506
0.1561721057202041
0.13131010488755662
0.009390592278626968
0.05242179132756985
0.46532066079032836
0.789783562676089
0.29355157862378034
0.10568950422243746
0.8100780656819532
0.7592407800219878
0.2575950496467597
0.012908323265637895
0.08463424190181233
0.5604202581810653
0.056365481419272806
0.14643841676411906
0.3734077301316777
0.2171452647415347
0.03578281264214511
0.29670105050745893
0.3810696610867567
0.07817659286013605
0.7137593986957803
0.0917545656662385
0.11047854715423833
0.2110293921728483
0.44723908267281387
0.7819998365607728
0.24652837860005952
0.4191801168077246
0.06867068624236074
0.004114049028321992
0.8819649590818165
0.10889280412302012
0.039844780597983624
0.20350131201073313
0.2614222297475936
0.16121623840725027
0.6714547629836884
0.5120513223323775
0.028255684612044907
0.1704964392335546
0.08629411045306612
0.1603612925313024
0.032289175209326
0.28932714403908033
0.39909765614613896
0.44239031469451273
0.1977290138282522
0.01533419321502195
0.9288352253321992
0.36673297846535036
0.022972031820494183
0.6486586438258148
0.00026107026855868383
0.21730639667322707
0.17598571230755716
0.7433700290548598
0.061013462486542366
0.2667995445254535
0.605000462747681
0.21010651421334467
0.03520075479300355
0.09932389109484026
0.44330758595636977
0.6167290053310506
0.004315528701685441
0.10318480766569678
0.23665175096743055
0.057408965629995354
0.6276015992313635
1.0098192280388676
0.31643986306153254
0.6150515409820366
0.1334520338127848
0.523098340336814
0.7298957997828543
0.3186293070279266
0.199617662527239
0.4039079829796839
0.1684129541330012
0.004535150827096776
0.18582563682442785
0.15189099390368865
0.06048415254786778
0.14131883566979914
0.03081700442842137
0.1066335692406363
0.5079885690152587
0.2657085268107045
0.14621703325890137
0.014431859301760674
0.02253777679780395
0.13711392519543536
0.6419376296701947
0.2773005073486935
0.10332730584692555
0.15899186791858
0.06454883052989742
0.16628721331763927
0.299492591116383
0.23792611406692224
0.11395873338979609
0.5066191655312187
0.22448185813611587
0.532627726286473
0.7115343798533852
0.35768990034965137
0.009597690026975097
0.8471301052472681
0.19130575610650052
0.20331435796182007
0.3514485169699354
0.7202637642863333
0.011698594852658286
0.5592698940817175
0.039023411041171664
0.09275454359322739
0.47164629826372695
0.15828570715696053
0.0897168018958997
0.12987903674975995
0.0057835954099779326
0.006138474324986459
0.3668331389039022
0.423928254588838
0.6686329638401673
0.14405177600224958
0.20689722687521167
0.16777203395350795
0.8140107412253614
0.2833320314128984
0.14022051839352004
0.47371720401124334
0.5244535140541371
0.004426590825331898
0.9338234042527583
0.18720497288716287
0.03602913049099997
0.46499503241997653
0.5425301267353959
0.2626703030390148
0.06940642558533122
0.15786067307750454
0.10023423665730885
0.40402061755016755
0.5985056169359642
0.48447406904717333
0.1743309581542748
0.3751587368742216
0.08072900529444098
0.07606665755220653
0.042627350869129665
0.2902300853182113
0.7004160780637524
0.44590825352404
0.4451180631924836
0.007629663532218445
0.6535587216332793
0.46987165363292305
0.09149544680426151
0.11487929815829458
0.1206659020246571
0.4835616069361444
0.08374465372062778
0.40954463449248873
0.18066359088199482
0.25851006703211943
0.4028343504034285
0.04208552195099387
0.2513352769644292
0.00867851555323773
0.14678073017455018
0.16613399807979956
0.018200542137180555
0.10104477888125814
0.04607906968746193
0.4301465526771511
0.3487290942929039
0.24291688463727382
0.2183706850848768
0.40057855404886084
0.1581186713229099
0.042993718047861174
0.11726899053358225
0.0011363861256152832
0.1381351418176341
0.7917703274731321
0.30208596587810504
0.20125278910320202
0.8587137231496057
0.4522256310235024
0.10465500505289092
0.20771042721742133
0.05617201555572947
0.21448841753072603
0.11459799282667937
0.1316935539155648
0.10758752494488824
0.13513908571024366
0.3443746759561584
0.12985917906444094
0.6471893542155297
0.020708792939305325
0.7376401116076341
0.9337152646852296
0.5769568137999177
0.5119013569465364
0.44765703899006476
0.6630715245924326
0.6621862401367223
0.46474865456017966
0.10279006529291486
0.19895359801148246
0.005746269879445029
0.265642991334369
0.49256201144474737
0.6979500673069975
0.33808696360069107
0.21083429069513543
0.7304946289010331
0.19304170748834226
0.11089054818218176
0.4210285047908412
0.5661241625702554
0.1988021817724246
0.2594253669459831
0.46398094977746523
0.07496405817657713
0.26588671278915615
0.36520585300294256
0.045577901257233974
0.6596432340816193
0.31375897869768954
0.24204887043517406
0.14417441515733054
0.22037807250817834
0.06549530275529952
0.7996083979319394
0.18430269134815086
0.6171240295852878
0.24577808922606323
0.5445527974148927
0.023533628622935253
0.24734603812463274
0.4367935845900101
0.4051133831807625
0.09633318591721574
0.34842701138539517
0.6478696888690109
0.22758714601769223
0.16801968755264401
0.46186964575925754
0.5701265164228811
0.08861673961799021
0.6481967065403393
0.134581562727392
0.5052855031136015
0.11538348239619647
0.33121335802206814
0.8303916392103063
0.41613690050504043
0.8738315603802774
0.09646406514525796
0.2647941143294961
0.6249613732498771
0.04285495711864169
0.3093961980052911
0.7779191097147286
0.17127157581477576
0.0671938504763958
0.766014065302711
0.0686918951823407
0.08452104685601787
0.09805903049560548
0.27001547032057976
0.6549146604748018
0.6212638413892231
0.07898992371887692
0.03097569188086329
0.8147387979302129
0.6909279652269951
0.22177774596497388
0.8950478704921662
0.29636857258902294
0.22403168504404972
0.6019977909882148
0.006236489733117705
0.015549996775800904
0.46102200325748366
0.6746640587062454
0.34418702562073566
0.1385406258474568
0.06413566555470426
0.2668493441793783
0.13540852043345025
0.024764133674801878
0.300290829000414
0.07005089390973072
0.15804574541902944
0.22607926401268041
0.1580656330440658
0.12937219970169847
0.04685779335002413
0.0844035087251562
0.3094798225007664
0.7049945969034992
0.5427629650335414
0.5956209767685288
0.12199687457634914
0.09365710230633094
0.29048353985380376
0.008263398170289952
0.19604185919828326
0.6474296950385107
0.6273274257098183
0.12947491136674855
0.011236668848676619
0.11761834478531212
0.4043670422866724
0.19817286960515063
0.22808841850205608
0.06020512679030012
0.7644979335389808
0.0549769608012338
0.02495877721433439
0.5054114592394603
0.8005764238326021
0.2188891485121225
0.053169688183490466
0.1726469816127289
0.07786340265723653
0.23587596893779217
0.33394960515612404
0.15985780080405315
0.23544037407277402
0.13026637226429785
0.2096723597140164
0.03802518707539687
0.13740312287399123
0.4785564384859973
0.019678071863709543
0.36159659003668126
0.12735558625593543
0.0191237739192307
0.03575071207360381
0.0249063413896161
0.7908136560482384
0.054387427224861375
0.16400149005553827
0.31198838991853745
0.5992712441565052
0.8787903821910391
0.0921033994979921
0.5748800561785554
0.09256516910111649
0.24133275312903665
0.03581880710193718
0.6868542212813125
0.01542537659687405
0.22231943574721677
0.326748604129294
0.07925983129303338
0.1169602439326382
0.19509200025393647
0.15874944345415604
0.2753033444413823
0.23911822293777205
0.28962657279153897
0.017633182675189703
0.6413680520763877
0.20807345383921516
0.21866775531455018
0.08472874036216338
0.9428613283073783
0.922559361410706
0.3649906783397789
0.0650884154671934
0.04983671009574883
0.6090086125713321
0.18319411820573142
0.17148049011352232
0.0009558124566286664
0.12800149779813286
0.5317164267819455
0.8543596159915607
0.36169169006998325
0.23064165234666728
0.4038522882322405
0.07036599751004924
0.02655661255135248
0.23860430659916246
0.06791454667905533
0.08684671092421263
0.38337644158963974
0.28389542457256745
0.10673376281262147
0.274280102685094
0.7350173461085511
0.333209939267443
0.5329356327701766
0.1415074414122501
0.13370471875797338
0.8263632802547688
0.1923605419562147
0.17784464748616544
0.3688712366740724
0.4344697157178099
0.19932522036851866
0.02649166012331089
0.5131513258181154
0.21522899125387343
0.21186717987578535
0.6603299708981469
0.2776292479173531
0.2754477670012711
0.2636610442766117
0.20795510302952724
0.40803364628035027
0.23099769605511236
0.7842526661138843
0.730788903086465
0.048275437641908066
0.4196956515894015
0.7005367518198714
0.7563579832179472
0.3089817490364033
0.46226015670373233
0.34429863379952624
0.17683927011043404
0.321367550645085
0.13448457383555795
0.32071545886104025
0.21000444303666965
0.21281512130298422
0.07516283757910469
0.12041612888543402
0.3386953750813511
0.1533300337946088
0.43436047168928077
0.297141257736693
0.5312350204199332
0.4275647278617746
0.21579464754994784
0.34058942484010424
0.2336205038947387
0.33968786931530803
0.03340933374957152
0.15776860750977872
0.6018110007954586
0.19217744520377297
0.16296081515160096
0.4551826159676379
0.33700798443997687
0.6236669309317624
0.7085819334384933
0.630191356597757
0.2487387385817183
0.12029976838525155
0.285016144026217
0.4280196577235956
0.5741617215593622
0.027479030957680336
0.08063698057319522
0.15800343717571702
0.09391963223500399
0.10505897629743094
0.11333828192829778
0.24162418066567382
0.2111667610552745
0.2751585718539511
0.023628453155673454
0.02631800798148511
0.4926014551523118
0.255652652347361
0.2351646618012352
0.445343212240051
0.07361782238856868
0.04293142620470512
0.06338673647181388
0.034285214697745744
0.04175716420469829
0.20432440276484984
0.09511833319419395
0.03534948151805331
0.2413834494575317
0.08396150854270366
0.9722624436141762
0.25173838086682093
0.09383405615888522
0.714963044679483
0.4765589124015816
0.5169575648501664
0.006438304779326645
0.19810297324897114
0.42270536245386114
0.010917772349780254
0.3531942681246286
0.02059853642866648
0.7935379990027129
0.8206968934443837
0.017506400934719467
0.02371440794619693
0.8165061484699392
0.28758035837699353
0.005060265085926922
0.3816410374208871
0.11554018078591918
0.7666408243054162
0.22857493127606296
0.21794313874624738
0.2333396220160117
0.6842960324161776
0.5082366455690082
0.19632145003695112
0.23807626127716938
0.019961247513836614
0.1515435919956552
0.7539485001904662
0.26514235393858315
0.20211855163460354
0.1345856935130705
0.8116156437432799
0.08360617421420798
0.8028494965277082
0.7042971389424169
0.07947778128092009
0.5555961813723095
0.49400910159947514
0.928935018894291
0.10395477238062469
0.5285285852688745
0.5817076123217176
0.03619321899755058
0.8621228735758014
0.021026193341537887
0.5352340225660328
0.32462655216234004
0.2776379780550896
0.4435675794151154
0.43097242185185375
0.4150095276181336
0.5752304141684965
0.7523801503166445
0.08141385594657295
0.275618675988152
0.4591193054693513
0.3584467541339795
0.5073826664185395
0.14520903272143137
0.5196493591152219
0.03163573767613006
0.2432301690298887
0.1765841421550156
0.35905235539416486
0.11852931532202286
0.36726113702136215
0.13163116915309878
0.2770838720271089
0.5231737206867857
0.004508306895122032
0.8238521354006384
0.5561363797691331
0.03257621937302738
0.07029380278795438
0.3544766295823958
0.17554023649312225
0.5302424309849846
0.16711816977564667
0.41016148683665327
0.15193576865612995
0.0016154808210024243
0.7120602627967667
0.016377789750408257
0.013029113375820394
0.05167725449663971
0.04353889792538309
0.0552391806622631
0.1664003196778263
0.4428589580697182
0.14283495647054378
0.7492799093950717
0.5193825911088809
0.5285236172423111
0.5445437289314995
0.2619330793771277
0.14562106495779012
0.19323041707777533
0.7911196148477249
0.22824306893614676
0.34491379646489295
0.045316934285057404
0.3822809412024245
0.7122753073915672
0.004193890660776934
0.5446469969746978
0.050187661429443725
0.07292425252350837
0.07920073810768971
0.04287869894026955
0.3442101262727701
0.2503434017705576
0.06873058047019857
0.7730676179866744
0.09929408066518876
0.1614926603169256
0.04236779936350655
0.1561339940226966
0.20045057679597086
0.2208470418893835
0.053560910209427486
0.29454396522318843
0.30688367055874877
0.06088179866018377
0.02186412795787914
0.012481430808734283
0.06726526866106802
0.05106619177085603
0.5170105867874071
0.08998542677848215
0.12675552144267957
0.7363472790217421
0.25844055206315253
0.10861843133729403
0.7903317659716804
0.0345084715509402
0.07695753314751673
0.49966892468612856
0.14894057081445683
0.08285589849368748
0.3437651670657245
0.6797529433832119
0.16256814833565003
0.4061144044003366
0.49484765112479945
0.35441813226124097
0.14650741993648642
0.05163307755067415
0.2847960849144682
0.06870632496281155
0.08272944705557218
0.24140007950118264
0.19319855960278265
0.24975410518577074
0.050251161934371104
0.4352503557120519
0.19253597401929656
0.1906530930203038
0.19782552235878123
0.5857333887359467
0.2227059908390021
0.16175717572526532
0.17614573473459083
0.19185073547509657
0.17478373397165506
0.008390198774877195
0.7036061737276188
0.7818967224682876
0.1045461092003713
0.3789886302360817
0.5647859854414133
0.007948191302406588
0.41364230221184933
0.18023673824873127
0.7233227207918893
0.45523919106043836
0.16137838446762504
0.3685061192045093
0.18444527118655046
0.9528152610588254
0.010144484753974043
0.026069180627132232
0.015357244220954922
0.01755559677153653
0.057930071492840345
0.10121735721883635
0.217381373870468
0.09884485609523692
0.5268696308377124
0.8648870918867515
0.20222197231355613
0.35958852287836485
0.010856101457793286
0.8589603343547441
0.02675542893072879
0.18031293895793496
0.338559007077914
0.15731437097851358
0.4956270999684959
0.15793298681364445
0.043598764736150666
0.4249518749031378
0.5973781555116823
0.21111831251890348
0.33488351488815005
0.3192465760047063
0.329611875176948
0.08024344159587214
0.12926971748133004
0.17203571859844197
0.5590443389051218
0.09008927418244124
0.129454944270931
0.19709752688532114
0.05964924880174144
0.37573339276611456
0.9060997222023801
0.7440346805076611
0.3864681486582147
0.32231378894639734
0.7606876569075461
0.3233372020302872
0.26339763203925015
0.7785308167288834
0.10236572805310719
0.3722748501975749
0.5976664785810633
0.3331179640554707
0.03900050199624672
0.03250786456179218
0.007219287880821191
0.12608759987896123
0.8037835909272746
0.5939299051492487
0.49832339105687046
0.1338899914592479
0.014432440911930603
0.7611131711413742
0.5693013198074416
0.034092945744497734
0.06924978697544694
0.10754420543018738
0.027486299682382063
0.7312406072362592
0.221220976716325
0.7287317631711214
0.3211568419230733
0.25558858105721316
0.8381481372494082
0.48835149265971545
0.00685498692470355
0.4344348537452324
0.17166543940824236
0.33926073432142895
0.5240680610419141
0.05479911527278552
0.6672130377115079
0.26517104166865696
0.07197712483197061
0.06168494921015972
0.8384764315931216
0.4516167699392545
0.5208742447647857
0.6590852710633488
0.12375179977997151
0.22872883192598348
0.4554917407952646
0.05444619564426571
0.049562869767939756
0.0992022824779949
0.8698888398001727
0.15497414193101727
0.048386953037948766
0.2453178581908936
0.21906270663726254
0.2872989706311231
0.42753937736545056
0.7852310504855199
0.25166472652886535
0.3319234421596841
0.19267716673724117
0.24619684854935872
0.04960604920889608
0.12410082129310687
0.05802759978217806
0.17746217111923993
0.8735424649083736
0.3976139836711429
0.20043393227772388
0.24078921695926137
0.13764892814845667
0.3311753871582034
0.316128884619267
0.07813984688861637
0.06794932059597664
0.6458891057299515
0.5794816712107896
0.49262844279309753
0.1437042156732098
0.13376596948951125
0.3649074350705492
0.0015676342203497773
0.28383110848287507
0.0026792829002692123
0.1839677266234859
0.5646299251220196
0.5027175098604529
0.6744820584799237
0.28530677190298714
0.13260949814382944
0.6744649175862816
0.26482324427466103
0.12823839888556557
0.17631911696724772
0.7984776088648877
0.033440305076965826
0.8795684858419177
0.019487797476061993
0.25022835829471074
0.4172876425559781
0.8063737231324194
0.41770311388838904
0.39289866621986796
0.8804053400369947
0.07226530848949676
0.7934171709299549
0.007792928309083796
0.18629432550015596
0.7744347758861019
0.4601898241000622
0.022591154642943447
0.12687752371083758
0.2179599679083844
0.5824450215864603
0.16666418643172545
0.14912218319291753
0.6556969409919682
0.15698717426742112
0.06043979081183031
0.0010032048110732556
0.19665744357156437
0.03614557083258078
0.28821225625661745
0.05148309512158792
0.5754846452802507
0.31999137725383114
0.5334540600467714
0.09515374126841514
0.12301206998574504
0.09100470223353392
0.608592249261412
0.39401971355067666
0.6933779688734092
0.4873617390949852
0.21317141324584962
0.8847749935847832
0.22538691275161127
0.04829616633680317
0.00991864247169488
0.4161894207321472
0.12413695031220698
0.30437144794422233
0.4702696775593973
0.062243119542675855
0.12925605955590327
0.09131768388334374
0.7539497989918424
0.46110608265539665
0.12632305201108693
0.0842979085805808
0.092831571868115
0.28321771371620197
0.32024871588339604
0.36958411191639956
0.3783086603366782
0.14216693929998114
0.6143468407225382
0.2263877008176269
0.06818431616075317
0.002906730499364501
0.8281182416401606
0.17140887852568548
0.16279398683106283
0.025297686375902892
0.11438888236859068
0.1864008447116673
0.5471097457894049
0.1618380902073942
0.49194519520475943
0.10380800557485134
0.15457711600373472
0.2432159921623977
0.859260030883954
0.4098758466904349
0.014864075562446077
0.12042117556952746
0.03374150617701778
0.11364227100292468
0.1847934460587089
0.2507421658294963
0.35822448019884434
0.4172329211905007
0.20920534623698575
0.1594356167620841
0.4994187010808854
0.2238416592345638
0.9084042338800283
0.1077866751169356
0.10348508937106189
0.38470772393080666
0.1690117520815379
0.025060809111016383
0.15786744934311078
0.11912548713535064
0.7609000204012484
0.04532796390675925
0.1196046152096112
0.48619776179192487
0.3300280800443659
0.1738791705941461
0.055074610541654655
0.08226330242671814
0.12726229933788058
0.3810783480115061
0.6373532948479198
0.15036096160318585
0.2998753656423304
0.3812545166349425
0.11972103226052104
0.20915964984459043
0.08972705231650102
0.026009963941684856
0.04517135924550708
0.029353697169667396
0.4848193167199806
0.2575803171469612
0.22320316051592212
0.16921726044440788
0.37421061688477153
0.7254383690798135
0.5328550663304843
0.010217874111234988
0.6907213782805987
0.268711354831589
0.7727617592002893
0.17126793493932146
0.06926152196838153
0.025940090497008135
0.18699625704817474
0.38196813184951894
0.09060509547007911
0.2829492419738563
0.03298348596694739
0.09039337409652604
0.16564326856111486
0.8112496974950947
0.2745291394132804
0.0397899748625037
0.17145905601180453
0.13102673019245448
0.24538657282305837
0.5104593539269153
0.36821311271741236
0.2063004707300437
0.006148394040921664
0.525954439196663
0.3712793902188683
0.5422346271131558
0.15929546168107359
0.4485370142409753
0.050102290114967016
0.1892002782793183
0.023439298913205505
0.04436675005186788
0.17848123043300512
0.5370623251493047
0.005166361004838481
0.3611636775666076
0.4300501097890187
0.9959158747411432
0.5267077377080082
0.47107549477469707
0.10664024179410762
0.7683770300305143
0.10580198901098326
0.21227496795416145
0.32432486590464166
0.24824522053516437
0.17587705570631704
0.21465517259824352
0.3545460469447842
0.01644805912452696
0.5313271496763804
0.8316598694887871
0.3589270522280803
0.5557425602642749
0.100056098295341
0.5643776291974688
0.4367201819965621
0.11278351674173626
0.288861087167666
0.3582657105832361
0.4458700023835611
0.2379152328031431
0.4357480703986005
0.03596836099976435
0.04619858834708633
0.3793391613246399
0.473008229246317
0.05924845714780926
0.47924087807467164
0.050737752140270195
0.06868174540853791
0.19184283259860144
0.5806981232634003
0.2160650709789743
0.6380209358776431
0.4004140806371533
0.2570694999899622
0.4926222952464719
0.2572893078324192
0.19734176756771352
0.3518461917712251
0.41100722717182264
0.26229019786216945
0.034718366995932136
0.4882711833217737
0.2617215908445803
0.021129869445283125
0.6319819301241187
0.11295097857443213
0.1887763093674174
0.926287924580568
0.3206293542776584
0.31709343935190903
0.3183097403071658
0.10633496142764695
0.2284708471842335
0.7358177635805668
0.032032843749331096
0.008548688210801889
0.7194001226495462
0.03732326458419918
0.3068592638197458
0.2237065270408932
0.2571295210909206
0.15402949915114839
0.2194920986122914
0.4885064300166783
0.19845819780208585
0.00808064141194103
0.01813899263786155
0.009299596140159955
0.05254445950573498
0.47083994469983514
0.36350467291041316
0.5374186234081857
0.4264339467683947
0.32061089678807997
0.3299911601781713
0.1317471598008275
0.012774569210948444
0.16038456195615783
0.29534684582182763
0.5748591218979285
0.6442525968927182
0.13928094004808905
0.21371833386153746
0.5433864305695841
0.3606766983082033
0.32939394359585095
0.8718279641341393
0.15545578629215645
0.02574668710719412
0.8747998265941458
0.3082340490314698
0.08032912790256637
0.3098278005032831
0.9159389064186219
0.15439365195761626
0.04531026086046777
0.12924773862296376
0.10418331925126009
0.035007803760666374
0.410992137116475
0.3334954230378305
0.16047740169186556
0.164725894256163
0.4737070392929431
0.33732218756842586
0.3118776274527747
0.17484395047271992
0.5601711889064889
0.7906987688113678
0.2741849243838908
0.14809701201579123
0.26502769073671645
0.15818044470878367
0.22735124444960567
0.6451003290011059
0.8620554578383479
0.1583883062127873
0.13700433794884548
0.2863790382304019
0.2197327705020029
0.49155608838291054
0.113707826434745
0.09811221666685523
0.5443914150127104
0.06510265426120018
0.2827756756777142
0.2324645962115202
0.28222578085053013
0.08250202279794885
0.482438172617574
0.31348067712526684
0.039698293555690385
0.18418071535447264
0.17287852312449467
0.3666189593506151
0.7159000493007984
0.3385303369035985
0.015502629326006677
0.29647008668244224
0.29218376747820834
0.442602879488137
0.2666960184993419
0.032858053519360005
0.47923577544716167
0.009039508783187216
0.4486973267756683
0.5022417366558262
0.16815165108224212
0.13101190485490247
0.8620283976235579
0.21789821804075094
0.23161946255972668
0.025466135372027316
0.45447018274683815
0.33044397664304315
0.30763116444867916
0.38610621273026896
0.0386732331459224
0.13817258462992663
0.8360580364362457
0.5542504200166406
0.02600615417292445
0.17421038986743304
0.24631055204356964
0.14207070952519643
0.20801038351447265
0.15896192627789632
0.07123858274046382
0.37526791557393213
0.005149669897321911
0.06872946485153915
0.21420193627823503
0.0656414781920132
0.6711916756469434
0.3751114307664168
0.7602993110855042
0.3023358291287993
0.2837277682279172
0.4016948953047176
0.06841896596058067
0.026425233669722083
0.16167937911337346
0.03399896516696689
0.00474262974783262
0.764465425550919
0.4718254063077113
0.6723878697143594
0.6027832370490299
0.20808371505405332
0.40330557703375136
0.20106752136433606
0.14472280714957989
0.29968783376329544
0.3255494852929409
0.7503786652312802
0.217578227531559
0.6432472001472572
0.25952959762466254
0.22748291467317952
0.13662652713717546
0.1650762195578106
0.03565917932154007
0.1323038807428825
0.08641343279727852
0.301651457996528
0.2118034911061032
0.07192271472596826
0.12447772628229851
0.42738865844235124
0.28591815927611763
0.026282425794733295
0.4158383162840383
0.4050091390913728
0.2601787653080171
0.054125513530076635
0.30854344905927716
0.05262284116062044
0.16058698053783751
0.004212015684738514
0.20590244931856747
0.11911831115313812
0.157341882661195
0.036967802821736596
0.02385309167338114
0.3970405052240493
0.08165870884328845
0.11995279499466216
0.0048630350057034585
0.03225358774642832
0.13565025235200384
0.23359211711439012
0.2421762208052032
0.3092089367734765
0.02950479854729391
0.0807793210575078
0.29898565338040584
0.0348676909219118
0.04925550920775927
0.2566014064854519
0.14771074175838153
0.6011997830861028
0.02799658175453452
0.0841776865584973
0.13965239877929558
0.38889563353299483
0.6131366184672589
0.4848859700762543
0.052581094166771376
0.017906509215026425
0.7026924961134031
0.08470161684845835
0.3787104024780978
0.2956077960279408
0.014638926715257492
0.3933220451469583
0.5282069939500788
0.50209474770893
0.4165813197799547
0.7258212791432903
0.31316331022549065
0.3985645030406912
0.013595429945119537
0.40853710483898936
0.007871867732008294
0.19837162873734837
0.5812883318127774
0.013673237068624364
0.08637284718525426
0.10829673484315235
0.27374100051410116
0.029039994707018298
0.09483764914504912
0.5296383556111016
0.007218591002936489
0.017844494723519455
0.5067877858417731
0.33142705426884744
0.8093765403281745
0.3212689805865917
0.07499225090614497
0.26456888977601833
0.15679222815863453
0.25131014366122306
0.3081226953919002
0.3659258259631688
0.32190324509589835
0.18061100738789326
0.9595923568863984
0.20758392919172247
0.34633363597213274
0.08346357577627568
0.602060494291424
0.1393752111426477
0.8344030742680288
0.11991305888812404
0.10964824504003606
0.0808979561939643
0.5055873802529338
0.16383519639473187
0.40396751237239936
0.17725343862119733
0.11115488586835143
0.11411155234382725
0.2871033521630759
0.029830492713849768
0.38569476216555276
0.09697552504536877
0.1568151752520701
0.05544073152080443
0.5305827048114775
0.3190888773793793
0.7311681159308228
0.03384866843466067
0.017347153168872975
0.11539392620036405
0.03756306908902758
0.6225181061175155
0.7127423120628942
0.4081514552498501
0.17015278379402604
0.69488359312263
0.014840895076608324
0.3145464408741555
0.33066538550919755
0.030486634462612877
0.6102882561955436
0.19769392918138795
0.9814180466471797
0.6247738798683201
0.07870401243196447
0.03313537882800114
0.08020549558367648
0.02781092159003569
0.7575904703245593
0.06818274478562139
0.07491794931422631
0.3390379820024886
0.7270884933769506
0.33748739648894427
0.29851598750229996
0.5745746169601752
0.6599744263925736
0.03767087726310149
0.2243065606964312
0.029342477335139353
0.30706628420890053
0.1598019481883898
0.06728045840290475
0.18048540004020688
0.12413525559594549
0.03795186209182005
0.15183755214123004
0.24875193656159392
0.38662997256233933
0.9721859566005822
0.07663712284298556
0.20187887132701823
0.1543945272163156
0.36477719566408456
0.07109246122145836
0.36938145263537747
0.8466358921156865
0.06875694825117414
0.340406608619278
0.14877268443941002
0.569938755178658
0.10125125965908656
0.021126044768780973
0.044945108662465025
0.011654717777373666
0.4415556298835824
0.10195737364855446
0.6260506379420043
0.1744206139704652
0.33513435934415103
0.07953746587180868
0.5854419919065069
0.4937749046283506
0.017763639073170266
0.17906179817225312
1.0393791810233415
0.09277841224881404
0.2093768474322768
0.28962637558344717
0.024365335098739924
0.12623376942697195
0.3022034966728185
0.2508506150802521
0.4255422317706386
0.5855879938577899
0.43528262805450785
0.029475134760766745
0.17702404011386194
0.1717846332732525
0.4480008422756936
0.1781730587053242
0.5045140177632544
0.15050316498162347
0.0327399154384241
0.2182821678433455
0.6156207067738545
0.18828528524520924
0.022091836178539225
0.09552727790751844
0.024814141078732654
0.3102505292874091
0.11405497641065235
0.3083234215205194
0.3497995382934843
0.1046997995216752
0.3302072396138626
0.4976834975731626
0.25569174689385604
0.9949218830395378
0.17542665743012686
0.14335267295730966
0.09534317497354258
0.2808829049207357
0.09357367027775107
0.5918752276200012
0.6173533876425792
0.03071232432076387
0.020427681259038
0.2005018659667555
0.13814077888500859
0.14281690936126445
0.09226760522431568
0.5755408027135404
0.6026873036851809
0.11977271239734473
0.37765427478373326
0.6634198903926056
0.3002622783653422
0.6084574648626074
0.0013167970383134106
0.3862622464168995
0.40002520833858224
0.7352242417411518
0.03571547102198754
0.2450656895476369
0.0717095991467405
0.5616033408269467
0.8001516964572841
0.596854177763568
0.7844586129409565
0.21219198625389826
0.7838809961889488
0.06553411225458605
0.032470494732111894
0.08946921017629646
0.13043790774902206
0.2664346475202822
0.4270876144783007
0.7497900037464038
0.7025897685768159
0.3458211095718261
0.9951311458011821
0.008641580220036048
0.6512715056994348
0.1864205828056048
0.4491726106037499
0.0004455236704144719
0.06991577355681212
0.2897627343871883
0.2482257791257386
0.04866318111548535

==> anc/HaarRFC_U1_L4p0.27.dat <==
0.04901398219560772
0.17737510652849547
0.08944339503302753
0.25566913187647355
0.09625993867718083
0.03874638220583009
0.3705164649802465
0.02186395447535673
0.449926773891781
0.0384601955752222
0.5525434123833446
0.7996368470986817
0.06599688476636034
0.5073101211274051
0.6014165531647104
0.004597286342020087
0.002449282535495866
0.17494962145567028
0.14418798368788335
0.4968961480961087
0.4884280984175251
0.00433369984610689
0.20459553985121018
0.06799705528361437
0.3139451945498793
0.08281936207290012
0.5036909323649502
0.7298038089995821
0.05902953571318856
0.12942735850056933
0.5689747075196383
0.23573692722432485
0.35981991246401607
0.8679068716240652
0.4566440693501995
0.17839744153273784
0.424485506198284
0.1069410238561968
0.4254172679025304
0.298466516419141
0.31737363222213594
0.3907106911975822
0.268130952704728
0.2869606433408932
1.0013329824444464
0.32023006653351554
0.23905382850469972
0.8337391405237351
0.1443283801263038
0.19812004592554217
0.22129596495067552
0.3530027210563802
0.0041985481946661945
0.009460633830479152
0.008158685357696495
0.814870279423769
0.4536558894694723
0.25501862154586463
0.14476201103081873
0.33280362458903695
0.5543125710775032
0.011318769793900722
0.013401060367171494
0.0041089739518948955
0.47781653309522193
0.35814270086741345
0.0266895132059498
0.7866431552674281
0.23843860920789584
0.3885073201529011
0.39357454709026685
0.029184922956605065
0.6054432768112549
0.298482469244982
0.4194475679932983
0.6087572537438005
0.03596972434258615
0.14354815170989654
0.721365486604411
0.4597056990502712
0.029545671838372662
0.20508407870189518
0.02656467808022001
0.39720391096479235
0.12783489310912793
0.2657495219916282
0.006105119967409109
0.13372982985512913
0.6188623320346583
0.23613470189766264
0.08417342180880893
0.6044620006451377
0.009388164735361783
0.5581651463243494
0.02428603474969746
0.5835788637786034
0.3470732818450376
0.3133007905488823
0.09066508049608474
0.09765657969700152
0.8753907073331587
0.0456638788417354
0.06275270289373276
0.4961091191491227
0.2522676895371434
0.12398087305618337
0.48469384958813544
0.14106898523331693
0.5487370769668626
0.28028871676330736
0.20037152930282068
0.0834598548953074
0.039436223169405836
0.03744547987525469
0.2723199137507837
0.18849971566485985
0.26131267389737306
0.7724024470881927
0.09404910444833355
0.13992182409927498
0.9410334435520358
0.007279645058248146
0.019581105396976183
0.290958526891881
0.3786621637140183
0.49828785864568453
0.043195789978576364
0.013781563917107316
0.07047323014211787
0.5951944678399956
0.05154855715720757
0.6146577632293567
0.4492953324099783
0.05265806123576107
0.3353339377432506
0.6071321828904278
0.2174752050893192
0.00908760907403172
0.26627354231007716
0.15728912929860292
0.27669066526914343
0.2633545890736486
0.5372565548421149
0.4755792492860927
0.5760182047676883
0.2301570541263647
0.1552951168449345
0.047767816888858075
0.24126062098057952
0.24488673580938125
0.21403773954415292
0.27340767677391653
0.08317989467778956
0.006957990538805094
0.8596978180850947
0.3403140507805238
0.1331712487021998
0.42063552382922387
0.2847701993908468
0.015064563472103588
0.002162570681338607
0.2101928383248832
0.3144589491230059
0.2025313239065268
0.7101061407857603
0.058737262796714554
0.67525792114464
0.5958491634519155
0.6571058534001607
0.27328613559007997
0.47399119969518666
0.3135937720218928
0.8191284406383981
0.12359039571214513
0.10691464645764488
0.06716402730069357
0.7797190293002619
0.17313163923086758
0.0863807795438778
0.34987397026591865
0.035227398443269366
0.2445024549357149
0.39023197374888324
0.2255705829526775
0.0027977390597417207
0.3868554551389996
0.7996609997060601
0.16400105117826128
0.19544738927551256
0.32388117045414233
0.38882907516530407
0.34587349195163325
0.021326647461851984
0.0539098292303302
0.6103425353602069
0.8353673139386427
0.18514689904375561
0.28835414655376473
0.43439918135640293
0.9245586778572707
0.3136831144978066
0.0727707244508216
0.010991959349674185
0.07578257643419291
0.4066927367191673
0.5145588349223316
0.39474513340089984
0.030930332701059146
0.03049803077653198
0.33623783577068056
0.13029518087106223
1.0036280506061297
0.37176304947232636
0.058056215465279025
0.28618400901185936
0.073212632395431
0.24457283364156635
0.0188712716016725
0.12176013878415601
0.11238346320057936
0.3283266353699229
0.13025195374168105
0.16052141031832953
0.13228717548422728
0.04932345604784311
0.03730973754871149
0.761831099880357
0.040341947701037884
0.08033073363464356
0.027593422915894308
0.3146518958844596
0.4722503807011255
0.10506142876383728
0.4355414767050363
0.3070041034395111
0.3697189187167218
0.3421017850292844
0.3571676927271834
0.7381994802100623
0.27483349265271617
0.720110366706477
0.5148889520953391
0.1068232320233486
0.12372082129786874
0.06130238782855818
0.5413457020678352
0.06808328001889456
0.006837287991712649
0.29803711039890707
0.34830703650743194
0.26298895650165044
0.000628885785291471
0.10751510143883122
0.907779431398901
0.11970800716397233
0.043184430631947233
0.19178154060985986
0.020407136706635458
0.2638061932026287
0.44108929024409965
0.04243123699822942
0.782364996128041
0.27130389370259095
0.003571878912872073
0.32567642711655553
0.24075996968306185
0.582042285796978
0.5339445453878392
0.2470534819289516
0.01712765174474711
0.13241496216758505
0.17392547924406837
0.2088388722284424
0.3539339800843817
0.007898813685427407
0.25356059622071886
0.12439981986784522
0.43525002791271095
0.31893562893853317
0.025736348340299062
0.013699239736261531
0.06897138781006773
0.26847999125627137
0.4414290393917644
0.050876481616237645
0.1893775404150957
0.21961871650018655
0.0680974468563215
0.9572342355341908
0.29250201060940034
0.11972186373470628
0.21116710445092263
0.07998401283430934
0.7418972690656023
0.43159906307021845
0.8465286928590277
0.10345843334462299
0.22390602786424407
0.31098024852348516
0.5396148149148783
0.153480204047718
0.05676842957310273
0.16063460792340992
0.16182822699700375
0.5057904504997711
0.24188706182590777
0.03640376242224022
0.8351438400077713
0.3625828687674598
0.10172857325740588
0.016509557143699866
0.05991876486842601
0.044005207275778196
0.015310791337524193
0.30235157699710286
0.2747686167995305
0.051256295502434664
0.18811813992655352
0.20261704247581286
0.4559464086200996
0.08990849287184949
0.5679437618894603
0.21333264346117467
0.21845235697898915
0.16348598737956246
0.646307227164986
0.4939573501774426
0.19817112785716728
0.1386597332320257
0.21434488782665073
0.10390113400499829
0.9119145091171873
0.08164320900652082
0.046504268156314976
0.22292292704920383
0.22989660476085577
0.1067461998818052
0.05520138332397691
0.7359163261062813
0.4001224518992762
0.2048441652173611
0.7515789051497256
0.6499045797785562
0.461517658648324
0.16865035117393196
0.05318463670762671
0.712966313565451
0.811133799683094
0.050907927154405654
0.163113421235356
0.1292081743121735
0.6601337639581795
0.08467144213827632
0.25361379494861663
0.005711526750922186
0.00784199537071349
0.15426335125573729
0.14977092880699633
0.5011697993075386
0.34911835074946007
0.21576808668593345
0.35850929954195826
0.48219258616528277
0.7480233137217692
0.0005764165221318181
0.5709536965924593
0.468822293542137
0.42724450582103685
0.4199361866400625
0.36680571250502164
0.07971173355392422
0.1513825844948035
0.06362793084645832
0.057244747661611056
0.2077034312737888
0.035942880166127573
0.2723246285668459
0.15506020852748298
0.29186691604855486
0.013586038343341387
0.3584622685749242
0.18949352398096964
0.1608018657322781
0.3980510453290786
0.07501738741862743
0.8456056115975424
0.07099608777484318
0.04551385537020375
0.5122003314595909
0.0686383750424291
0.1780073329553438
0.45373259266208626
0.2746553060287046
0.05361962766917814
0.11123132634776797
0.21898688396985647
0.9501150231188562
0.4950684104265091
0.5732789946154324
0.11696087297827311
0.4141101281883346
0.24242131873433398
0.3314589731123306
0.12266333576919154
0.07780795804008188
0.44894069626349514
0.04199147621415824
0.014395241074714207
0.336291242373379
0.21463533037739968
0.50165169653618
0.401728979818136
0.3600782856908595
0.010941050018014663
0.8590313041451411
0.1203793837669846
0.5048091604601701
0.47370578238167643
0.10034147834679964
0.5835415123155955
0.8122145374547256
0.77729902787003
0.06940496011914594
0.4722780999631182
0.864451099149933
0.20624048549095922
0.17945852903885268
0.05743452396259734
0.04245660784646115
0.8731169383948371
0.34529482449534893
0.35636892670455045
0.13876552943347473
0.27242398448274924
0.7594487791218459
0.029718450822099545
0.06883231033131447
0.07284389477266347
0.11142849532776695
0.17784342022244354
0.3599142667608676
0.6080343492248432
0.21216758169883332
0.10551954534976977
0.2548414040408084
0.46559470833397526
0.24409976700944955
0.5303907964638735
0.6089357304417009
0.1348518864803387
0.20259884329219718
0.1800008755290841
0.6567541603924878
0.24081583265125406
0.12081621936748592
0.6587791035839314
0.6036860966621672
0.41757955053943885
0.05307477884582471
0.2469309713255539
0.028287896487021885
0.2195787749481002
0.0439957238859818
0.4511694308151443
0.19276587568165954
0.22388323599318818
0.23247667397643262
0.3611512304300122
0.8597034917479763
0.26376542361300354
0.2570372231213248
0.4702953953994889
0.21007093137074345
0.6529290141334
0.25745121803581195
0.4486933950724498
0.1934403362314576
0.160489374503379
0.2702508491502137
0.6290931039510226
0.3247971840008094
0.14356139994829667
0.05135315072189314
0.07373642393557342
0.26606504735773
0.713113640142584
0.8250571572680169
0.8155402835905419
0.6098901692183559
0.11858441161206004
0.9270259865655861
0.33537750813738687
0.18145033628278084
0.7088943351312127
0.22681849105489077
0.8414735700683602
0.025513706340951965
0.5925330202842705
0.11377572922287757
0.053204596747700623
0.214079396198994
0.22629662728346328
0.4769420833819548
0.2499629880373491
0.34912114906407893
0.5957094397885673
0.14826954003621304
0.08359750999194315
0.7536205756541301
0.07057401918264654
0.22376980693740692
0.036976175745637545
0.5453935993680558
0.12762540507621747
0.2787382426673304
0.2635643707088407
0.20208887338057924
0.05907235044574486
0.14560909836444214
0.2717770471126712
0.6280759113998492
0.2654861489253296
0.015435736828241939
0.3951487899563876
0.16779395411070253
0.42387118290891446
0.04233897652594218
0.3500241829161911
0.26056443470056456
0.018565735246684516
0.6013492889281619
0.20929204879881674
0.3584664891755653
0.3937027788989613
0.011544913866985066
0.44709047431045196
0.5051215554963326
0.16813434343670222
0.22839580587567146
0.20698126591670798
0.21514671531161292
0.03793576041421819
0.22013210893939816
0.011163078502239101
0.1304121959518846
0.1727857431187573
0.29446528165355296
0.010329847904419707
0.30128931538940573
0.579948359396133
0.052804320948301724
0.14681295975249578
0.0767427630359243
0.8793961520519544
0.5003464658333224
0.31094440797288114
0.20567115501100985
0.6054241185676247
0.0779002889800893
0.08467972930931578
0.017284367950870322
0.06551229593580606
0.47257107999924886
0.5744055656095685
0.5139817937203655
0.21126854666864905
0.09656565471283932
0.008725242568497538
0.02953044515071591
0.22565303908254333
0.251350882785779
0.04673668302298069
0.26564603637581424
0.23272756929136793
0.8619598251061401
0.2109378361979648
0.005547956597783413
0.06713638073012097
0.17569664836117055
0.048454538734654266
0.32412294377371126
0.35330486480686896
0.5463798771668661
0.18151916841669108
0.2655252309573625
0.13825285672123167
0.019549272612527095
0.30964935162861085
1.0406123236445977
0.05545682174960517
0.0209409795002321
0.4774504776149977
0.053025886557986214
0.1428196702801542
0.05837029252048421
0.874431331869084
0.38260577457489603
0.25668053408134944
0.009051167593685695
0.31095159010902584
0.38404349931821685
0.3687454876642395
0.11625045371112812
0.026982345638375694
0.07880610237296051
0.21464252967457306
0.13299933404088912
0.01006445256699316
0.4342570494122953
0.45999600919955763
0.24038650466603423
0.2057627521304772
0.45506169433803917
0.48013982074404965
0.7752110540076886
0.07110715812169141
0.5140687807253661
0.2739342654088713
0.18866495689738963
0.5722777254868661
0.05977534894228467
0.42902855868847023
0.13795337466714563
0.15256563290101186
0.12819994581489488
0.534841868082539
0.21963675988707843
0.1474129097650958
0.0007599397679347949
0.10605623236813386
0.3898926800195065
0.03466844396283954
0.2606969446556259
0.6018817186350086
0.10513504526213698
0.0839734008714236
0.15541976943699973
0.09763492577225216
0.1024013314507861
0.17336462116481394
0.3776278174860977
0.7217481907404123
0.06334531996732379
0.5410269634489778
0.12834971282212596
0.27570478376602325
0.3204093444277544
0.026746162217943473
0.05943632844462441
0.23703153159408175
0.8386476812706578
0.1495484060415102
0.12019027480140071
0.6653713486174098
0.281017945899888
0.057695505920142026
0.14916606805841448
0.5030017538637109
0.3157690964386004
0.42077823589195146
0.36788438710279775
0.10935051344461588
0.224261781898757
0.8263286921189037
0.7046279759740579
0.32491089992624805
0.04581159806514295
0.026847106215070183
0.7110787343751571
0.0371172316827567
0.009367170343382381
0.40746893360454284
0.2873480377974171
0.010984008847838095
0.0616950633225495
0.12537355431755193
0.04929241827068188
0.3498570763552198
0.03978237007901772
0.10721822255716308
0.09815628543229471
0.06453475679218558
0.07157811087228966
0.02094914209746666
0.2126839749018962
0.4653664086940723
0.06383990894122135
0.09650038522143169
0.8027452346602778
0.2632401022834236
0.32711409672804037
0.5482738528088326
0.30936939804563945
0.2789736530687646
0.70960396568544
0.12506876237787803
0.4480535920086928
0.38021332072184416
0.48685788279487263
0.1362453050909528
0.282123814947034
0.29302997702540795
0.027947162820772826
0.06596170031565331
0.1750370034008915
0.3928360181271625
0.5034678563276883
0.3190821474366299
0.4406225089774397
0.03753278087603605
0.07833768425015035
0.25886116864154496
0.15792982495139007
0.3093425691211806
0.6385975618788036
0.053695230171114494
0.08055242397022012
0.2691726149204048
0.13460142180560586
0.38662909748433555
0.1537877540662751
0.3729962794284338
0.03289210237152789
0.3745689851028109
0.5314295979135157
0.4694081222418198
0.3859191407771764
0.1856978029360293
0.5989775986058057
0.03576910657174591
0.3501079519967287
0.7183835769902636
0.2997273855554101
0.8798642864192961
0.011521400187189494
0.5357939392469921
0.4889743751253529
0.20356709686716282
0.44761321592689235
0.5816426422259391
0.2283633001324609
0.18617080531874522
0.06842168928442498
0.8871608103122374
0.28056045890506864
0.12080939364282496
0.16267404552054962
0.12550231424026176
0.7122564945429176
0.23870731169244866
0.6915253100886339
0.5624327991383978
0.3975448868905223
0.7081877503273925
0.6999396426024429
0.5473259557857955
0.20621983446572087
0.5001138960486797
0.14799773683126524
0.11652909550261334
0.4851531368450378
0.010747292679669328
0.43462145695584814
0.26273026015949075
0.025491246954223404
0.33226460116826245
0.38211306169746573
0.14626067229550196
0.7368554869022628
0.15539910217750486
0.5178281364910254
0.6421576762456979
0.10729948529304172
0.7801837695718243
0.4970032993242723
0.2634563921919577
0.11928833783581372
0.370134169923581
0.2326745316110591
0.15132388417932618
0.32545379832162374
0.18745207688892132
0.16906225996304658
0.07636069087791837
0.2944264622850545
0.47947215351152306
0.06537675375951932
0.847235545317934
0.06378463177504946
0.029824856104841254
0.8363696755094199
0.3215803781565176
0.6069514556544484
0.3886577519178306
0.8612024812901308
0.07006429182226477
0.09109540592073942
0.36932756820863005
0.08918533785604282
0.797802400778656
0.10836834796060234
0.3468172099049704
0.15475873747036215
0.2597415987124762
0.0292411551419161
0.7677645931823813
0.18895298234697802
0.41476746298112893
0.757116137644125
0.0197573452629818
0.3545535800534109
0.15569278335196476
0.7569206903315886
0.5891992076488187
0.44300215048170455
0.14145320561930508
0.4471252770926616
0.4442004258988054
0.09902360118071579
0.08764576394076688
0.1765784269021993
0.3314682838831509
0.6472288384445252
0.5198294258909898
0.14535468760730638
0.17451789593623027
0.6798539381902609
0.04978251698924287
0.07414273050110155
0.45094480727065867
0.3425309893722519
0.04450721419850971
0.6934234465162301
0.04472184539663584
0.01268816597567828
0.09480594874122152
0.19395247563085355
0.8121032829655437
0.34779623473916443
0.67547802382249
0.35998245581001737
0.6556874986790903
0.0730290145864145
0.19641090139438444
0.24182147199634496
0.46385285959565925
0.3803018995634798
1.0833111391336403
0.5383297892972354
0.020277236122466027
0.1485747378827496
0.21726124548071787
0.14588954745212537
0.35955828041689697
0.7093255747521258
0.2201157961633667
0.3569514957910759
0.09773210710622748
0.059593291790855936
0.15238393051037358
0.09360061268001749
0.1995561867513403
0.0926190004651264
0.2540390348248135
0.22103963683092076
0.49765374324082
0.08210467795467173
0.522512428608325
0.208299178903197
0.6145536842819048
0.23128786883982988
0.37615046982898354
0.1681814999030119
0.1762084942311883
0.2686416867136703
0.7714127410174848
0.5859825098359948
0.7875640460491691
0.27918526299136104
0.40986159025990393
0.6215356817891424
0.9850638015071006
0.17840052140486443
0.07891568185151127
0.12216398470592237
0.11744916876861922
0.021217802712432152
0.4428386904898981
0.45936485622795925
0.25343264830751483
0.00676913978931159
0.03269753017664763
0.9720105829619395
0.867334467979503
0.9718214538422432
0.050299984075595584
0.053825179998818425
0.19592334684989832
0.5558252393592857
0.8655035377858152
0.9591812652397945
0.14658161098979652
0.6516671303683452
0.1656983996465649
0.5158796856769643
0.09607363618170638
0.696326711889593
0.12326506651006813
0.21358259714260333
0.5207817387999094
0.006270154287231959
0.15252285024559156
0.7484130875815844
0.5657450459862668
0.5425322988043302
0.2847450550300974
0.5047830372441725
0.04927938326794808
0.13303973105490552
0.06063861108797228
0.5362297202659768
0.008790061328227461
0.31070331877855484
0.2173460792190324
0.2961770126448928
0.01512090301414687
0.13544550760037272
0.4035435076860733
0.149300627026936
0.6404579361411211
0.3271883294308419
0.2985440247531757
0.49426475242661827
0.6838437389753326
0.26611419719976304
0.01407620978010734
0.1333801499647487
0.3171467965176233
0.5848313379117646
0.4892168977826245
0.20330527387241637
0.4475895586380112
0.8436750341671417
0.0462504997071509
0.23851027987933035
0.040374610516225595
0.00441682687158825
0.011142809935907837
0.7988682637384639
0.03216664849861095
0.05177459314644331
0.13429269943553487
0.754806251507447
0.08944202500451523
0.12835025354488896
0.09770769967375056
0.3005044767379719
0.4846435119291668
0.06740605025787721
0.0033316123567700335
0.46496872397211947
0.15574281333559242
0.21797084235000522
0.0666627603412169
0.2675338565690621
0.07341477816645593
0.7465692734407324
0.25838452941276757
0.02460766063259242
0.012255984593437984
0.23294563884688635
0.10475813807817187
0.5019061136867163
0.059512350505453934
0.009529325697560279
0.09848811458970316
0.6474332090110304
0.4850232230027478
0.5424040991025517
0.3408892247364554
0.0806076728361791
0.01151987891165025
0.03681159891056178
0.0733380954784991
0.39338799705345995
0.02979682812681671
0.07632656457811
0.04235728188264985
0.7695790496623499
0.010731818974074306
0.43679715785406936
0.012211091949841756
0.06441211179106902
0.7036013225046076
0.7736603295034735
0.36497499261061267
0.1170175934505596
0.5588067267721555
0.4235638177433032
0.9348326587248389
0.2081415686667169
0.131739210431129
0.9650946852460882
0.5913600138658316
0.22005564780537307
0.07769470277590941
0.3891083420016294
0.02504429846028466
0.14131787741869958
0.16579013382860716
0.19971138680394174
0.15984473160804258
0.09140538174944018
0.7583004134574703
0.08056052929087876
0.12354513393893071
0.19764679453381062
0.5347074963031482
0.6739698138779637
0.15788506594086435
0.23080419127973423
0.0583246449427184
0.6876279360882844
0.22460465088755271
0.2667815100311862
0.1211044956801036
0.9178443856585176
0.07877439013353718
0.10743422022321995
0.8396080888032984
0.2223884296059756
0.1756115760236367
0.1826195054143606
0.11024349568674423
0.3334977564139158
0.03388584588004411
0.02772882671721111
0.28259793123951776
0.3406044635634761
0.414308670600124
0.15455030832663288
0.20836016083023526
0.07769546476882368
0.05195274677683845
0.9155703614615593
0.07328436434994141
0.2054170305710344
0.24905959198149483
0.21420663695046563
0.1788310623143165
0.6735823003351707
0.773137355372119
0.26754683657517336
0.36428730891084443
0.616619908549345
0.1259256892796399
0.22257731204022327
0.3390701309243878
0.25890647517410686
0.053458343687059776
0.5744201162194187
0.005439474540931158
0.11121895978663325
0.8263944410739081
0.29754183499405623
0.11558498913876031
0.19690761719324892
0.034002106474383106
0.526501787116226
0.5236683514615413
0.3308792556678107
0.07414855063826123
0.22531659021443434
0.08373071932519173
0.028968218081537416
0.061414415204690834
0.5311483980710238
0.7835708274165479
0.5486589043943171
0.5152448495008642
0.6944942202935922
0.7054667805686919
0.18711999927285902
0.20509486669581486
0.441776136772268
0.08936904678307339
0.12557687949984012
0.08450468912734815
0.8714412060133582
0.4506724340427791
0.5572677963492775
0.239757936849233
0.7054331568035617
0.0686762209012738
0.034208389410657986
0.03483578108930435
0.10182849212889988
0.7447558742906161
0.009616976274809012
0.7438095804675571
0.054529419137001996
0.028265593974707223
0.02263345166333172
0.1622559547983442
0.0547913271865006
0.2808825700269972
0.23970749564558017
0.3849084880512273
0.2717646390279059
0.47143142698547774
0.13304485484777753
0.18020883236007867
0.2596070929275739
0.1443693983074955
0.046127688568636895
0.04428094466389293
0.1459680900256901
0.9238428260587839
0.01865751895037066
0.6293050476046638
0.08650763023657318
0.165372941277901
0.3509188396031752
0.2881803736927903
0.26374211234670547
0.2301740068715758
0.14904434816266007
0.42169318707665887
0.14875340355172037
0.8010750486545277
0.45446052672488857
0.2620497049048
0.5615023515801121
0.20555617864504835
0.48165595223577945
0.44393925958413644
0.4799107267174603
0.19950389614723435
0.18182763834490706
0.03305778709087383
0.39847951371066864
0.9184659494586953
0.09185375335758006
0.20925202614428048
0.22078486349440174
0.08864568171434549
0.3882316910781957
0.5663413611758922
0.19383955936573033
0.8177221424646647
0.8324544248155133
0.3371295807835751
0.4484912160802489
0.058395002698451
0.3021541089844665
0.6608248684425119
0.36250047110531886
0.03382847403193854
0.08632205069963902
0.025640224561095198
0.25824291743183475
1.0578794380811138
0.44893240566249726
0.07614158855892833
0.11487421857464647
0.15925265117645357
0.46531545727719764
0.25750326011130514
0.11223645360379284
0.47438964218772495
0.09927006944506311
0.49445532551537513
0.17656344060137977
0.5576687115345673
0.0764536671199471
0.06604567788780738
0.328720286333536
0.07406117414216039
0.017631134706817694
0.14166661107420184
0.3919594365363769
0.7841135436338906
0.04295433143675484
0.4288562568113123
0.286680889772697
0.04534717953357902
0.010867515398051104
0.6536296488503418
0.1614503842853709
0.44545772772094605
0.10113591770695375
0.24532288573482847
0.0012645133832599451
0.029641222199579202
0.5253253881540259
0.6311289448500892
0.3739677979899834
0.274717563616236
0.0802416053792893
0.6099393445202635
0.057362157209129454
0.2664223686950311
0.9265397301106134
0.43892857265971597
0.4702340251484132
0.22729019535098566
0.5942783029866073
0.2711957474027205
0.6379726968218723
0.6400294254936066
0.1807001775026889
0.6736505151433374
0.7656405523520686
0.5774299670399241
0.12885995859739136
0.32240167553341875
0.32266657220740314
0.11058352119914897
0.6280474568041252
0.18277098863911032
0.7623724945661862
0.8112899185404532
0.4537910566420875
0.2515891704688245
0.01554442053169194
0.16076242473821648
0.08269039231406336
0.0406341332004408
0.4642461127633992
0.018457762608219592
0.31827502331897295
0.29492984379965936
0.2921008004857783
0.032600876306669115
0.029993251403227558
0.14490933170907488
0.00883377861073249
0.11492578986764458
0.03261003368014103
0.010583855805352932
0.8820228712812045
0.6405137075948886
0.15705014057600866
0.433941949954222
0.49735951000134504
0.07757328452563853
0.02612269106267764
0.11578783641077078
0.09010196574480711
0.251195427677625
0.10236813495457936
0.05513500673083371
0.7454585426786298
0.5813956742107811
0.8996777880268505
0.541080806000102
0.611411522409959
0.2581139062959812
0.4848615087527864
0.6702954194639207
0.09148972894951543
0.49396918791959454
0.00400517895303998
0.22523948489330073
0.26481905693787067
0.31095789419850484
0.16986399297897448
0.32909659982762435
0.5756995665846009
0.20782403301362096
0.011709183326098715
0.28674230619400054
0.3905719839469428
0.2829142431748445
0.5255937559560452
0.08095709886998337
0.13669482734113578
0.25375473670386883
0.4534069551188159
0.6619411900169379
0.2821055503818203
0.1733383587476623
0.14010262639696025
0.1813177700516661
0.04019969179906645
0.5349721563092148
0.16450305591934675
0.07302697102667646
0.34703098625262596
0.16772271987032084
1.0103841382894811
0.13309896542576616
0.4896958089336107
0.713652681969865
0.1261523472443073
0.08887893748206817
0.351296021898197
0.08187692321283506
0.9656611869242321
0.46243480073330606
0.9178686376394661
0.04276749898295833
0.3936842293299375
0.8370998629501889
0.2641293098576278
0.004374569955611832
0.05561053494941888
0.23101440998908424
0.05823584217729404
0.11313435011388516
0.6313676517427746
0.4393819515497212
0.5068331173502801
0.07225130334253534
0.5248851960810612
0.2187060543212037
0.10246325043954525
0.7902227937871257
0.5885036818279835
0.26512517323433293
0.33148097840583884
0.20151692205632313
0.4294659957595665
0.5790055857338003
0.3946400108042777
0.19922465699235437
0.10600504280540456
0.7603105390257856
0.011080310934274584
0.8609061923706787
0.41851006607945074
0.01217688486369481
0.23691369545137989
0.22821530216150318
0.7680975917174874
0.6858844372697617
0.07928381138006232
0.042581056732725435
0.20695991080962609
0.5907229193922802
0.22047081142611208
0.04769622819312916
0.521894413229018
0.36616550998889974
0.21894403111137306
0.5350228092677002
0.2667186569909932
0.02739270744137665
0.1456624198416168
0.3522936052176532
0.5909935174903556
0.3905078734859446
0.2725049269384219
0.04544150245069784
0.10363792020749003
0.45899207899953076
0.46960782995822437
0.13709381374871468
0.018158636828399695
0.16774073538664913
0.15083136580590045
0.047925033637190445
0.010880126593926641
0.06778880133234684
0.3960030276836257
0.14449761362648905
0.7903324426492839
0.08147527870901156
0.043187610991649965
0.5052557217401148
0.3780861276938827
0.8527883574520023
0.047897981433354345
0.2653807748325733
0.4094860886479071
0.49746656886942664
0.4465362852014119
0.7702867084745789
0.402031000860297
0.12627022146136738
0.1678667219160866
0.5258852326382218
0.2873304065640324
0.2111697830459364
0.06867920488956476
0.10810388271408698
0.08037641548285242
0.4054712377419012
0.0013487832209090396
0.3407651203922141
0.2279637493153894
0.17510290564018896
0.1001624976532664
0.18689201053110768
0.05468028443850442
0.21647702704339192
0.11341002316975243
0.8514170959836258
0.3299452491815169
0.202583287038348
0.7855033607110566
0.7711278850859932
0.005963347553914082
0.030423575946092428
0.04592454900571369
0.09144193070422883
0.4419021053146344
0.3348161048183921
0.39219911960063925
0.12272167342712023
0.02361107041778889
0.03476803212865577
0.43348297759051807
0.11763086001262336
0.3451349517382247
0.003217138912466965
0.1905847577799742
0.19939567156992552
0.013985997458226271
0.1894410016127571
0.6263191366094638
0.07591226348507693
0.2167195066745026
0.031162570860726723
0.25162590917382066
0.10391744994674353
0.3408004962317339
0.2645148434893395
0.8090434668884348
0.11608354483350383
0.4453275624256868
0.23033029600258448
0.8403955635494107
0.2141627425604318
0.27513470824693986
0.4125500350741041
0.002379458573228075
0.4858926933627511
0.27795449911931447
0.6036725451490019
0.17740547874688004
0.04253034983922717
0.6971607859119996
0.0715527703880421
0.0352724240648095
0.5308857398962489
0.8020931378280988
0.03785461524610194
0.37794800537516293
0.26720375175819305
0.8552176014923136
0.11775919538096079
0.18859656291376672
0.4215563623117165
0.014313274159511988
0.3591195111940279
0.19052826110034796
0.27731493013635816
0.16957975184529034
0.05113558921064288
0.08702122836918554
0.3040977375884133
0.12693898143286972
0.1513887313605326
0.467846063917644
0.033664407384432986
0.6642189878240484
0.42678374561477284
0.014743316731058302
0.019167670307866404
0.3041839490993923
0.16820673765915944
0.061159566371387364
0.24751113930619026
0.5853502178471877
0.5699963047266298
0.2590680016115762
0.29102554991934493
0.5646174808628232
0.19093853807998828
0.27792707358514895
0.25960060340333724
0.06605436034876562
0.6475791581237169
0.1887529082050437
0.13105647779130272
0.09783820976732785
0.04864429109177505
0.10187063228337256
0.18468055674092548
0.12899322541668096
0.9586478749731997
0.10303332554114658
0.2373395288296022
0.5114329300231268
0.07077413304716376
0.4069317215120938
0.03073510940621355
0.46883775512266734
0.10800805037818231
0.09664734778001424
0.04075641343828917
0.22027871264908974
0.05679494681428066
0.13267075762722827
0.2451608867708909
0.04150119641084881
0.5098426091772587
0.38568146586755947
0.0465001737660866
0.7099991101333128
0.03104040181801158
0.06015458538787393
0.3197733894298848
0.1808023636652168
0.19083143055769114
0.6771361392314255
0.1607983969674452
0.5151819247911955
0.21702488881612494
0.23846054711570855
0.15788340937604978
0.7241864563869432
0.6257002788954603
0.07854338037318523
0.20611700939630576
0.40555773303872866
0.27142609535311324
0.24853869407054982
0.5460504192594924
0.04467142634772463
0.4325563460063895
0.24001550474030992
0.47449143744589967
0.003973329341377188
0.018203100349899637
0.4954603515768155
0.6401347919985958
0.6727296066773328
0.9709004439529917
0.3300859913697805
0.04533216899418596
0.24832500673848662
0.055035383257731184
0.0893747385405865
0.12483137682836377
0.06924960734440634
0.11142871499353696
0.5757135083537434
0.5788246263989072
0.21734712421968275
0.21625997058778526
0.3479911584567563
0.7712123207750503
0.32953453203283156
0.48653339959074243
0.0649558897273317
0.24985856167572515
0.32580372814818886
0.07012103034864825
0.37522314233884013
0.2696950832995041
0.45796162078807906
0.1371460277769008
0.014020927605826376
0.13701657059748054
0.5080767952343651
0.44986763151735415
0.13688396409165615
0.33238114692531445
0.27119036442790134
0.20800334425920725
0.35661784592109746
0.40916730133356927
0.32457477509656324
0.9182924784026067
0.09140473594381396
0.016896157822500316
0.469109732879172
0.7771603410841079
0.09990623473051667
0.21959064420552224
0.3232657099192859
0.03694858479556917
0.47896822044491977
0.41699468617899077
0.7831709059543094
0.22965229091925363
0.019268395472256557
0.005098955366175292
0.4924498565578951
0.0746787844209216
0.46997851020547454
0.05944044970931798
0.5683393486709041
0.24002769951526734
0.09780961095183548
0.8933005113695707
0.2992714518653392
0.20056108161188185
0.2001561727816771
0.2764039273580365
0.21022133698649575
0.12246154427294227
0.2925755543548592
0.8434681339329494
0.054304102439907465
0.5471810896845886
0.5231863502580839
0.04590092554095681
0.9917862975857524
0.00474999713877159
0.13118305086989027
0.17062034712257548
0.2674418578603029
0.2528069556452433
0.7739110686443639
0.17667207981220812
0.14290506578774248
0.9286539997737563
0.0807571704822101
0.6893785973275248
0.08497074345195363
0.057552168967060426
0.01258334951153359
0.11442263558062198
0.8417805803413667
0.2744360521449766
0.14310145878601385
0.8434877609371503
0.10060999336187183
0.26585868099173343
0.2855761338673012
0.5238302638302526
0.9821233640788063
0.8773545867381579
0.7132532914675503
0.27077181724446114
0.22249390974509184
0.6249143398153327
0.5887547436541146
0.3304211067667518
0.19378772783192172
0.11379301156304558
0.29582796899969266
0.4106030999283752
0.9378462379831105
0.30466511156315546
0.24122512476064978
0.0799591725786495
0.4605314753053706
0.6522545121556301
0.18128350331276386
0.024076306925489257
0.7094808103756246
0.5984329901168077
0.4745245534119845
0.22644458476503734
0.24005494468485755
0.7575414412123538
0.4154963792653738
0.49418526646364896
0.2691808313341966
0.3546690474904836
0.3057925930080229
0.07165807530331804
0.7197625702045531
0.4714654140557622
0.026192048872463247
0.03448627867787477
0.06785204989129823
0.35699045262284695
0.11677901593449888
0.04680639831836521
0.22962343138222782
0.6416737405157383
0.2792108695880419
0.014172090628870766
0.7575041992371472
0.4998490618954979
0.5409226855398231
0.08948492809788294
0.3513149911288122
0.3223302270696206
0.11300199717567723
0.006528333116165041
0.04060421209896669
0.027926695708220803
0.10871825983081625
0.23390833969648345
0.10303603092266815
0.08199283226627559
0.24150926734338665
0.12729090086941575
0.04834107832982786
0.19671664669178188
0.21468776803779147
0.0015855279963726903
0.5650039253971484
0.21715898027318187
0.031307653418612975
0.31869649494102426
0.16643464553039966
0.19223608270769446
0.08835280700225424
0.030010389146650746
0.05721182874517357
0.023982663609723096
0.20130939864330197
0.04417052525027673
0.02562445965848662
0.48156691376106664
0.4799744386364101
0.10610886879755599
0.09979133989883349
0.7951313656622425
0.6529307331330589
0.5029283340712564
0.09257431500139766
0.1833948333289151
0.716125341581511
0.12046452438828933
0.116889699874472
0.6971706196000867
0.650006218270096
0.5976415130634656
0.3007410852640968
0.2411778453258792
0.08664080238302173
0.4402029535398615
0.1307277504667961
0.16403838587690367
0.639535113446328
0.12248600619257553
0.8682845861376343
0.012475443157479347
0.3890723574740814
0.0018640437929131044
0.2474905150534387
0.06364165012499069
0.4239374152028535
0.5027489508804995
0.694033171229747
0.4060154106097647
0.03951350043682162
0.11430332122899327
0.32966351819770806
0.6090871162753395
0.6473401283015789
0.4983453911412259
0.5896442861113956
0.6710976279853798
0.320466798401203
0.4823084768812846
0.3224778466895064
0.354461410359461
0.12879618254221242
0.3799355258154252
0.10051362633261264
0.013678885458658611
0.11839966212541737
0.0053921225547125745
0.2766165853005899
0.08266148619691482
0.3271966770372674
0.3778828774155003
0.014975807319974992
0.4125218262979663
0.07992120184106845
0.3393479305826705
0.11532197854606431
0.25984341477014056
0.2914581604642948
0.06972700833494042
0.3389450568479879
0.0189998454087466
0.80901826043283
0.6404669953863046
0.548902202781253
0.5234730040219154
0.29237557637760364
0.2067593181438418
0.4536634074064033
0.7153647180271543
0.1166022537389718
0.4978244931323819
0.05027597900571921
0.14212014833204475
0.9262385493855582
0.023819461208855662
0.12058936416120535
0.3194230977662602
0.11064075041204953
0.5210193304079237
0.919374676737212
0.20149879951782623
0.13995614232331313
0.6214644760898574
0.013000422597471792
0.8867893871640172
0.1805279753940086
0.9067899348140785
0.14343725322659498
0.032458210788022225
0.305105575639949
0.16380005829795247
0.5627792603938802
0.3354805008974045
0.19937797200604926
0.0706848324754183
0.26845042997903024
0.06041217932659585
0.09671420915833302
0.1268362487274037
0.5077522413418656
0.6057004047008255
0.9898203374096944
0.6427665563178778
0.48382183953337465
0.23894310028101695
0.2342450318433926
0.16807435336329318
0.02512958442197681
0.240836239484027
0.32788219713211175
0.3228061784722161
0.7968884403051669
0.21519096050589182
0.36950524600774604
0.19108376023109544
0.09432374821344774
0.3933568897167391
0.16974219162727724
0.6001553509223493
0.6573620949176914
0.7221227816338995
0.5195445131640762
0.0970834928094005
0.06021843524089059
0.264116091800871
0.18820741711102848
0.04598034652388403
0.8204785128903604
0.15645192505348157
0.11611496113846077
0.10931712971058545
0.23663824653065038
1.039251416446735
0.1172019646494652
0.1679444509796731
0.10345392221524989
0.35880051461473417
0.5346393742694828
0.04560766689343693
0.07343403327781609
0.5868269060994987
0.7131849387674294
0.2583083160514676
0.3478047757863995
0.29071026238169184
0.5981294642123016
0.30252730840787284
0.6567405858844247
0.3719145150955144
0.25253356970587965
0.763273839435173
0.1649606264332954
0.059183260848318396
0.13063934469496633
0.09375758616200619
0.17243049990908893
0.7414206504853563
0.134700723794027
0.4759896289921317
0.4777839048914338
0.5470478868623097
0.26297437409907626
0.3576272058812636
0.5503765814733645
0.03576847938122241
0.13121696368003477
0.9085643054501567
0.06155010501983486
0.05451151897854866
0.7899685304238814
0.5025422652395322
0.42559390702272765
0.0637790338278517
0.16646494893735997
0.1225717391319326
0.1558427361919873
0.028571627339488086
0.41394596358258456
0.38723382771485615
0.1940909732885499
0.07614094222578968
0.6286107119044563
0.05824970829073132
0.2184388214858045
0.5985858992822657
1.0126292082229595
0.011841441579794483
0.04140390344146222
0.007140272770117122
0.4116339812123262
0.10271032447903419
0.13718757777324014
0.619679500791992
0.19703302177721366
0.3181945927838147
0.4639681700247571
0.030900229751525548
0.7950211071084269
0.266984700450779
0.7668336861566423
0.7192257109843445
0.5815662646655829
0.3631233936345136
0.3035058328729282
0.6364722307477404
0.42210136304413526
0.18668325990813972
0.16145974776203992
0.8411060145118775
0.4408572311618143
0.5988927485839051
0.032525665377993035
0.4519315293509827
0.30092855614344893
0.27898720926256687
0.657249042397431
0.2624027808632301
0.3401023924650779
0.5690639898327707
0.28627733590491733
0.2153858100537771
0.4333286317932248
0.7631042575951343
0.15173563916087
0.06273219653660868
0.31996858281186136
0.1898480235118351
0.011665046325344796
0.9554919673715905
0.08136869849278688
0.22688394654214136
0.4751663533855436
0.8681233027943128
0.3647004297589671
0.0707199941122725
0.23449306268496756
0.009810195366329844
0.25012336428584137
0.28395474246489527
0.3713172270596889
0.14161983408775575
0.46303582203358473
0.11879971069629787
0.2555579455709148
0.3856786501357566
0.7030298565923773
0.32915636821661387
0.7837306566267802
0.0009626270573390415
0.32368166309312096
0.5515462209427605
0.13508962854909287
0.12566059956086909
0.14102438276256613
0.13760629105221314
0.042092577335375844
0.11284785501053071
0.5990695796957759
0.46133156392016933
0.38294616308140805
0.2490853225502662
0.9868447006007312
0.21284176754742962
0.03567873907956359
0.2672427706873804
0.10793495995861174
0.1489872004180587
0.8257053548405383
0.017432034656818227
0.0005259199258775541
0.13519629352024073
0.08216911290555116
0.4372090050616657
0.3999917117349103
0.5339511751116456
0.08161302067435554
0.4023740498351348
0.4635331288506296
0.1142389175790249
0.4398768777194225
0.34236831547351076
0.6448990235228
0.5238094243913818
0.02574897956077344
0.31620835631331123

==> anc/HaarRFC_U1_L4p0.28.dat <==
0.22507272897867237
0.09327130432825755
0.7216804156104868
0.2240091493879915
0.19914721233725327
0.2366441936077222
0.4669948811222229
0.1205695560385723
0.6703120502046824
0.06138609864249669
0.35246912326244334
0.3640463121447442
0.006977823596702776
0.06920300546053074
0.07534764561146985
0.4718877504112182
0.19828895309729197
0.10596100638560271
0.10303815882577784
0.535021908629835
0.401938998831279
0.21418324156666005
0.12184900911267861
0.7876570430967001
0.4850488305000707
0.09404815319773437
0.023642907092175508
0.2231206195887759
0.037560658073351294
0.2702650090808483
0.014829137282760961
0.021705325476680044
0.3314526440214079
1.0812258790125713
0.2862029199425098
0.7216752696815225
0.027721747583266947
0.008440610789919506
0.41639426074774605
0.5917689005144318
0.10177086819432166
0.21604330002163435
0.2735355742542058
0.3318894636401287
0.05698536907280104
0.22882125253546087
0.2650512053090564
0.465144901239665
0.1943235691223073
0.2862947963320596
0.04409480670434844
0.05036099372866464
0.183569506501304
0.6527026667607604
0.006230241479294883
0.002882511637546121
0.06267565688243587
0.23617027360214465
0.4276992150541624
0.2887595133874413
0.11949009017537388
0.40326093569073673
0.11408200204559747
0.18999563469996847
0.5983299848237231
0.7806373379576957
0.26612172301806225
0.12912772029993524
0.3523410962699627
0.03336398019518958
0.4312900595017641
0.0751927749494803
0.19238538128801863
0.2138308033613093
0.9562870923004518
0.2524103631837055
0.2012061553555676
0.9585505781847251
0.22907986140863945
0.1578917140332792
0.035007090854898865
0.0594012020464454
0.19650605403838567
0.20491409327311827
0.011179306244832628
0.30912149884295753
0.7900774679446676
0.10395509741837025
0.04647175358331048
0.4881715443357672
0.07598276939050258
0.34758668705776663
0.3453379873250877
0.8566350509302507
0.14656487960673822
0.1177278537472019
0.1339773428111711
0.5438244070210859
0.4019283933980782
0.17540578196742018
0.20485805508941834
0.46235909462150926
0.3767549286372339
0.2114701118746654
0.27543007565152605
0.18414828686582194
0.724858258346655
0.6113332954934815
0.11949226090253126
0.13381791112747313
0.003920602454850377
1.0220207411197821
0.44061536211838676
0.07675700932703734
0.3297007099000531
0.7572086042047037
0.01678898894958077
0.10966426221908797
0.15687882865678307
0.7920027067339517
0.09930354117175105
0.8824579161218055
0.3127978383672312
0.2815851685945221
0.06898182118767159
0.8844890925161811
0.739156978827577
0.22831579837646945
0.11033255886964564
0.12462130753854515
0.5285202333394747
0.5324131306970028
0.06361798968261125
0.33721001752682467
0.01360152813971563
0.2810968435661846
0.34130828267162255
0.3617663978177783
0.5498510748293055
0.3336765576977837
0.09293179327705463
0.8399210648426174
0.7268317119211296
0.1547013073215865
0.27345997164464364
0.16958774210784652
0.7117451810618819
0.3204563510314924
0.3215901168382323
0.09305943845877868
0.18583065597539994
0.8602422799354479
0.2481729007296381
0.18249086525737798
0.08032476583578975
0.21759103481199513
0.06996816784889599
0.6372076590112339
0.21906870432343778
0.011476584743550402
0.24811468903109285
0.761956103046168
0.011079013696886745
0.2768046155167221
0.5811561031092122
0.39378461442255197
0.9510109257338702
0.7724978057694384
0.13916775317263771
0.07834613796099674
0.2765965455531557
0.0998330070390802
0.8966633218728479
0.903439117701798
0.14500348979828032
0.260104948788641
0.32729841414331895
0.21974246272631023
0.051994602081607985
0.16949884661871512
0.5491400614267115
0.8047515166508733
0.20261640270522052
0.3217049343223611
0.4626558879469912
0.014652347891446003
0.20012951790256128
0.7656394502745227
0.5072220925014924
0.5093071645525945
0.08647800647562902
0.5035374436116427
0.6672719046914128
0.14949576668618914
0.11526589258455229
0.01179974594491419
0.14629421200867887
0.04589313903295872
0.09822160620255929
0.7901003339071458
0.13809418567751902
0.14777427648268074
0.09641463879350282
0.7074335860873785
0.21260137013007346
0.2076234807018133
0.15198343284210505
0.2572921724662406
0.11229717268659548
0.10917272179128337
0.043968059824307563
0.6841770692342861
0.206104173408084
0.0015572531257723966
0.5701225951136706
0.1095207954226695
0.035966264658134045
0.45059150989702557
0.4828589117313716
0.29061398909005015
0.43589061820720143
0.6625275853988557
0.2773795032015023
0.19604238414310313
0.3540291099028479
0.35073019248376763
0.5587375326290901
0.36070234206406027
0.09925486845098631
0.3567201125405246
0.2312560731463751
0.40194973923992106
0.14810367465197735
0.4575808663185728
0.5151358810932605
0.5766443710756244
0.07055276286055437
0.05095316878056231
0.15694727283725857
0.09754597138430006
0.09098767599023687
0.23345507902467347
0.2485668096154708
0.5581592893639828
0.06535934665326466
0.537684398303976
0.11219579181533755
0.16329205852193765
0.02721839967879649
0.10134631108953364
0.3790463205203805
0.7649201206019802
0.16539165146987156
0.24937034769675934
0.7215782936383792
0.06195754713579993
0.0075286649208615025
0.22660054038118446
0.4387349741049623
0.14019750859295743
0.41004317245155447
0.5216201662214951
0.3171978290773067
0.277158264356814
0.33113092648108955
0.1607581008521954
0.08738096097501481
0.206000470377442
0.47010316630506377
0.031218952884215587
0.14148234617709224
0.8225136757346401
0.7952974762282972
0.01913151196435853
0.2420204379319453
0.10683081796785139
0.25179439841145945
0.05787249777275048
0.8120265977377468
0.4292965116830014
1.0205858054733172
0.22205333942302513
0.34811937199603904
0.31561181847797665
0.3326040607288594
0.3344132907374543
0.2423739318654385
0.1116541630017536
0.12622843974135003
0.3485679435816295
0.17331829112825803
0.0050969747567012865
0.08696137789866352
0.09160243659698772
0.1528271077067696
0.3505428308818217
0.3882176373036084
0.13261971197238534
0.7574652151484236
0.48843783689419706
0.05606441252318911
0.33507055021791354
0.9235225805383407
0.10833320125751505
0.08036790972418535
0.06724815905488851
0.6186187931143357
0.5204683720351886
0.4477558107906903
0.18678723254526808
0.5790103911147758
0.959015067149426
0.0018528429358697321
0.8428253688848656
0.21911568485620556
0.12061412440883439
0.14247432369468982
0.23670382425963954
0.0614626156483806
0.08642439468849782
0.11373593781081431
0.25039208859505097
0.10448423019933334
0.19013944950549122
0.17872529271572954
0.5082526140876594
0.05639494771404154
0.21054009479070243
0.541263379525316
0.634198463841085
0.5916303285033642
0.34159878414698897
0.04040070613548362
0.7664631274118425
0.018675929802704213
0.3408676871508035
0.1180221491620458
0.232241515699916
0.14131361851014673
0.6609295518457743
0.8092892188956771
0.9653611858711557
0.20374126976876789
0.285819984975395
0.050890523454308945
0.017049061644748727
0.10834224035711426
0.1616185349165537
0.12291988658211551
0.02897818620695118
0.18783696850160994
0.133237844951931
0.6351727925863198
0.030168955680597378
0.09049502422528138
0.05793417053880021
0.2785700149268655
0.19690011333417146
0.5216644679025203
0.21398628656717525
0.09547050221306266
0.10742074305946883
0.1976897022721235
1.0553616777430808
0.09468117932723512
0.1564243934939585
0.042323189969945
0.14246176333680038
0.16585841610233015
0.429496737626387
0.5547286477147914
0.014049252997406492
0.26982272070643654
0.41802934541251485
0.011029570550249307
0.1633255175528437
0.9461238910063516
0.0356346895527378
0.25063008538832593
0.2323552037614975
0.12445992314665828
0.20483807215089153
0.32136546602314686
0.0714323335475295
0.3109988658955699
0.4661987777355922
0.4575010764835163
0.19002342093419702
0.14939174117397067
0.0374603667375402
0.5561513515488513
0.6925237112644402
0.06831029934677933
0.03571258815615282
0.46415300254495123
0.31011796541778014
0.36191652752716885
0.1374419499988643
0.3592637239947084
0.17006984739333203
0.5076795553479477
0.5160138882817016
0.17204999926360223
0.02936695756165252
0.3560150342561508
0.2256257960002725
0.34935115521384813
0.16986554936968423
0.28164873389382244
0.0947917626571527
0.5573397663243456
0.3076556900029996
0.109568146915833
0.14846677867251643
0.02835483614899535
0.0520528302040965
0.823820450959218
0.5775965524356923
0.4789839018707349
0.3208323150847425
0.24407541072542757
0.04017240762511078
0.12517242113809482
0.7614327916223275
0.20615323813888528
0.05483524804133905
0.7722361640977129
0.6983798469909877
0.32718253251741986
0.17261449694728032
0.27044569669760704
0.5675446718628178
0.2852593441464331
0.9068401369204855
0.5416618425355807
0.21443715744180267
0.21391558356945778
0.44948276398530024
0.06252818892035762
0.19694629574866407
0.25954816272464193
0.42589721666409625
0.8114289009843253
0.20346339611081857
0.018066666280333467
0.1060780351722424
0.004737601714896228
0.06511309294937395
0.4567863180090545
0.14405749920868027
0.028725832991350383
0.16462345919339205
0.45720995814211046
0.11441636252945805
0.9208394104858201
0.27501616023346764
0.28344817816146956
0.3599991156568875
0.7034197446892818
0.21027806303770255
0.7583726940598341
0.14585538597060288
0.35897303772353845
0.09527450429966716
0.0456427795643349
0.4513278362270822
0.020741196824672157
0.5384403958517785
0.007852285434155273
0.14159354333215673
0.9251417206726871
0.19937049951680325
0.17606123290854123
0.866673040748412
0.210239710245818
0.17278687044507143
0.09544342247892147
0.053814803477592064
0.021848138294710884
0.716979400386914
0.3593109453237098
0.34649981645756883
0.0006774282061916482
0.578984611571381
0.39776988887968406
0.27936900237793794
0.30357550243617276
0.4988071091180266
0.28716960267852093
0.7538077838409677
0.08277330382974243
0.40508072169177195
0.4196118830663287
0.19755514913956332
0.12211564006504125
0.5643398106995269
0.2831317066326241
0.8006406499010937
0.34874293413209806
0.0013986104119316346
0.3526469304301061
0.31804222497466234
0.3310363261247666
0.2983224911287658
0.682484082330738
0.6504111031260443
0.565003180266479
0.11502229178047249
0.01799320530446832
0.04168666622229368
0.7655258133530303
0.010783877996473375
0.05102219984813612
0.1367175847490896
0.41451626224698995
0.031195779491843278
0.48849038357483976
0.5884635494481809
0.039941085113919854
0.013953088738204418
0.49692109050206584
0.19068726439918282
0.07724748489484287
0.015546356654538242
0.07290190007227489
0.393888188978192
0.8131903850308174
0.32415451960459435
0.507649110938687
0.8771170598681773
0.09304243195976634
0.09385467161768732
0.5543404667952802
0.2400063421580495
0.25184930198677147
0.17683487615562513
0.033298473111241046
0.39150590945287544
0.5013844566952661
0.4438838662251624
0.763239644838926
0.1042087056078249
0.07473370768756984
0.03809753098738438
0.4150605707588155
0.9019999759917213
0.29231341187618065
0.2680377462152459
0.07684058881866154
0.06096511223307652
0.1793178873706386
0.21212759319323513
0.061816146685108445
0.10726150075666442
0.07348403103933214
0.03789133805306667
0.26877550161059516
0.35079516047611553
0.08021553621285087
0.19104023160386113
0.020829862961550913
0.34630343283220744
0.5167634245474616
0.9704984259648013
0.11555067664548306
0.4519500243846464
0.2619624292764073
0.01680669151694749
0.05691503630580032
0.14267340897065944
0.05109168641520573
0.5155909716215813
0.321943920187665
0.11408568710777568
0.22850842073088534
0.19531043386705985
0.2727092422345329
0.4201729282927754
0.11572318953934799
0.9234499400515089
0.026888395409023356
0.4767045044670491
0.4286618656010019
0.08940475151596733
0.1881915859189681
0.26662431706513096
0.21469594564423608
0.2969926489686531
0.42124574873609577
0.0527305454731413
0.20843700134680013
0.5099019944138663
0.2732737101379464
0.6532750025576158
0.006631363938115647
0.14550584967043728
0.17146736445019764
0.4358454589899521
0.6114518779017876
0.03378071986501745
0.02595512348726031
0.09430027832334349
0.10560729825170789
0.3771819132136564
0.02832544143239865
0.3447483018375943
0.07650623543147603
0.2976498354521545
0.330741389068263
0.05740485827006693
0.529355615084191
0.47993679847136145
0.08351682412957814
0.5155992953463289
0.08377754366298677
0.10119368917609035
0.36703574204602857
0.15195309555697148
0.2805345789064241
0.04120438823536799
0.04489276534622747
0.11753438465475413
0.5112091049381108
0.38949169034947867
0.16586889574365377
0.08932962920064205
0.3648462218696743
0.15259463936632964
0.3635373470105628
0.24457521489649237
0.02731771359059048
0.051103427264362275
0.5395171423289562
0.05474394762451991
0.23803819871448148
0.18517443719224458
0.09933360726222408
0.7680863498378327
0.7133873177508185
0.20201941323457262
0.1795614620191745
0.34239382139797253
0.5540606583417913
0.08066824252522435
0.22257182052570004
0.24177822263128884
0.30838124640263753
0.07068409665609962
0.10841654152973876
0.10194509930620116
0.140387891508753
0.43002166887037974
0.016820140571537145
0.09607763927624426
0.2585163136310431
0.014491549026324553
0.797829532873518
0.14400735234505196
0.34341533723619544
0.16354709396968137
0.24331819908344865
0.29425970581995686
0.3996421417890038
0.13131500011617633
0.14843995506450613
0.4419180287016875
0.2735088101546637
0.05821623303510481
0.22534992074116414
0.09565351981503312
0.36077802698855554
0.13158835896931886
0.7470785275781234
0.1265976662744379
0.35739151663396324
0.2143353216067472
0.021982193339149306
0.3913481036004436
0.2496446861082993
0.7012206509752554
0.6236473487395567
0.6372602374724025
0.017834810481052444
0.15224047242850675
0.3949039512881089
0.1903871932911419
0.15297247093010075
0.10717523689262312
0.13331317751455107
0.5182171644399162
0.27509175223020665
0.8067384629417389
0.009376879681406396
0.1454941345727456
0.10352728876584417
0.2563595934871481
0.06863743849611104
0.046671065393663135
0.11444877085508919
0.0761459553925314
0.018420178139497995
0.2058010078478743
0.19602529695120285
0.710160931086614
0.5331260242771653
0.08554870690839601
0.13522101622947116
0.10998724465687672
0.37491021358041715
0.46125259069623414
0.04778937022497083
0.6250584724325668
0.31379842176416706
0.04040268314628658
0.7718865606683323
0.30529526030618676
0.016576566923839586
0.06965442360184573
0.5961729595783043
0.0065809515866181055
0.8121884575652013
0.09584171499246809
0.37184471154491905
0.011000921402048091
0.4162957733207614
1.1036988736541968
0.9573785244539076
0.401136043828559
0.11905376325445284
0.7628041855809742
0.08740492678575441
0.8849142806704845
0.4488031887349346
0.24398533785059734
0.4342809067019809
0.633659945118876
0.19123070120314076
0.6846196392886723
0.4050295846311457
0.4328826623155982
0.3517552396527088
0.434720022398844
0.05521183875278995
0.17099490452806404
0.10970396487386713
0.24933788371940846
0.12032925362298598
0.00772820080458161
0.11084233816906287
0.13960562582575645
0.13726048294486026
0.1371013706541046
0.7922329018705389
0.4521542759336928
0.42375749950121966
0.00894787910862887
0.4845360715695425
0.05264351079635756
0.013323897159730733
0.8128036305938493
0.3800999072150028
0.0013067623436292671
0.22583749276621193
0.2772033343919182
0.30542319681832875
0.11590506534179086
0.1373607907333235
0.039299247778616424
0.22867026357505812
0.07167458984359862
0.1896038754690515
0.010857109051472913
0.4114510274369265
0.4906919808013671
0.2060891098776362
0.16875164863449912
0.5826945236275937
0.20243084351023252
0.028087477579422777
0.031376204341365364
0.7231780300010486
0.5420995230007276
0.08513409997868977
0.030313187883970853
0.43501837592370235
0.2028251987144898
0.16642306871826398
0.023176450757583376
0.4161904952089821
0.1890891494497556
0.5101216774952234
0.13146907482482925
0.24225800786678117
0.1000748018922273
0.5074934955407701
0.131367031384548
0.10971176344694394
0.08212583336168161
0.1395981147431225
0.44330634265756846
0.0005996599812005497
0.29572781313424246
0.28888168859226465
0.20292095440617305
0.23769151896065793
0.570955816909825
0.056976710831600226
0.11251968393365933
0.7216342124089841
0.8202688181472978
0.031031230340011793
0.18233507339595456
0.09402323473573579
0.6028781938475305
0.3078279759315166
0.561578133385981
1.0153724051317607
0.3708619997611779
0.42689066280063437
0.18073177127019444
0.12582471870958642
0.6499051720979715
0.5967282943724384
0.030044882117116586
0.18280974773500502
0.5544913027077956
0.2678748838445858
0.9977340234862022
0.02087976860590344
0.5570873542793047
0.09676677910727276
0.06448862646456818
0.09347102758572354
0.5531164646019755
0.17872384305214262
0.43516887300480506
0.5040499918113984
0.22380019199199916
0.04810045321577857
0.2180761329548313
0.03913090023619723
0.08780812422244264
0.08911290959823548
0.4315464678625303
0.8227985490655636
0.3846516154099287
0.03002761063363699
0.16953358361971416
0.28221984620562013
0.023899967413715483
0.38531581026611805
0.08565695981771311
0.09465998352235508
0.18061853687518448
0.6089161816343392
0.3000220327530207
0.39013652903791457
0.007375614307593683
0.17027402508078998
0.7543436231340763
0.11584454994499462
0.09778197034550377
0.07250617343823164
0.6448633200924986
0.747567045788623
0.06892724215299069
0.1239641479294218
0.6595952113504672
0.37770966929577493
0.44721517707235103
0.10780639939723073
0.43898751932293634
1.0772362646492546
0.18118409563407603
0.2637912296982941
0.3754601504785187
0.7018696210311932
0.21083633856136613
0.10532603105721455
0.06329791512747641
0.11358456612439397
0.6266287518783906
0.5898856547795259
0.147048360703995
0.35606446558346916
0.15983989168874377
0.2754033498503235
0.10035808730721889
0.18779098683839884
0.39899690484583394
0.09433345729170924
0.3975322253721093
0.3303596785672633
0.19755517470732137
0.13322371096824173
0.49586810330499964
0.2557672455701814
0.4697771097389312
0.811635934141727
0.3840926151249652
0.11993651610406046
0.6520516842239505
0.234584214276015
0.5141607758201581
0.9909522161758205
0.13707076340006322
0.14794401004694285
0.36543746410550354
0.14634867577672708
0.6469503979797158
0.18419659036630132
0.15160126367640034
0.6486797177901193
0.5158556239817378
0.03559686188542609
0.12484570675715817
0.2002128824816986
0.14970858584994312
0.2560956316767632
0.18185901279470773
0.00659060949176705
0.7495726263219997
0.16183724266530733
0.06839648233512617
0.674520877599185
0.49217255873469956
0.20829575134092498
0.3864529178403392
0.12123786384151361
0.7064404581708164
0.2603793622918648
0.20084743825869952
0.16940160307818317
0.2600104558364557
0.23005259158755662
0.0995888263656386
0.31994425500938783
0.18852643180871093
0.8249702447257069
0.6534615635242601
0.011829996288859577
1.0106223573345452
0.00799060865991848
0.4548671463648267
0.04842088346324461
0.05354788259363946
0.8144609434824582
0.7445431583374608
0.2845321817001805
0.1184551143260036
0.7300906862494042
0.003604194071235046
0.1401538560451637
0.6436220453226611
0.3668755979247272
0.12806771780574844
0.07583639978265766
0.3471076262237434
0.3099355128361105
0.15072373518007973
0.20313014328336199
0.18395789402848362
0.19591733112061696
0.7588115082186191
0.47698188351605664
0.2740099945470854
0.8173144250376759
0.32264747102936214
0.09748385950595777
0.03122037867538277
0.4701913390621409
0.18032106254377223
0.5391572363700913
0.29354904459164943
0.08136694824544936
0.06178765573457702
0.5342502009974824
0.12209418409824392
0.14194988294102778
0.24679263982997773
0.6700280061046441
0.8598943952085378
0.34592745130269836
0.02071963581036252
0.05850285653609298
0.02641541413864185
0.4189210126365904
0.765555927761062
0.11335509183760811
0.42291025626253215
0.4928820709619294
0.5665128565733107
0.6468884897367239
0.1809253044226189
0.2988984172249406
0.1856290434051421
0.12975233500136318
0.01335141324142076
0.20119198699183066
0.05093550623465726
0.683552920219393
0.5625870716407284
0.040593516879876036
0.3253627815695616
0.257981667638121
0.19628023029040578
0.32952396765169356
0.019780484466936175
0.2472456124757772
0.44708926524664194
0.17455955618672445
0.1270323036006042
0.7182436110161975
0.032836291017385257
0.5460105664225674
0.04370183479144216
0.13357866855191142
0.020078849640083406
0.4494733696548848
0.10477217802704811
0.32280345319652765
0.2047406626392778
0.31668044865144734
0.18784602434788214
0.729549204939459
0.2284640269154596
0.05880240549344125
0.0248931171305089
0.6996348548555978
0.11741356798559086
0.32962550422084974
0.41341074738860584
0.8742227314726883
0.18602449612352626
0.07149539538274406
0.15628745551449622
0.37161861216557796
1.0321102358686884
0.35539425846140155
0.18736535024955162
0.02136484138799983
0.26230415712778177
0.6852368836195719
0.5411117721573231
0.2747050695106254
0.5376838029842478
0.42877987091424025
0.5465194244820266
0.2914917590163294
0.24702534849000676
0.19673492675347665
0.14068146492275002
0.5432861733690896
0.4898753927034419
0.014481635559105395
0.06965088330825277
0.6539465087361501
0.05147291879397873
0.18798948204730842
0.44221087562483213
0.9718893952119683
0.12525597097122346
0.7951105830043098
0.21520901458440156
0.2507524321667003
0.9589000098465668
0.10079746109654722
0.044995371600433126
0.5642703989450174
0.33727847362298335
0.17658407069249377
0.08818685180773952
0.5419594011966422
0.054725237922054255
0.5278667718101228
0.06661893065974277
0.09921766774925973
0.32185439907322544
0.137234849114737
0.318791786657823
0.01855212687901542
0.10269064345412472
0.790060950630184
0.3108667004736054
0.05486853558614767
0.03304522725806407
0.9980971595748973
0.14190725569224075
0.28525037247172313
0.4295185396950294
0.3099239057808791
0.18702882409296526
0.6704062727870326
0.08540670147330429
0.640328807099103
0.10515690415422312
0.874596403912684
0.571560262981251
0.15972731840205615
0.4128088036835001
0.38124732856595794
0.35785679943120347
0.6531580568373213
0.5193203325644767
0.03375381401250756
0.46119099468394736
0.025961261886658305
0.1678074830005816
0.44588282923715095
0.03035627166685215
0.08842396807891496
0.3486175603244027
0.0758203567112446
0.010371295549131188
0.14118818893540117
0.1618485195330353
0.30975535728214126
0.5293820737117203
0.027853633822966704
0.1373108008865338
0.1331436494220507
0.2904753669901019
0.067806167574242
0.13397336321310577
0.8810475520521942
0.25472524508796673
0.25425340772201777
0.6449473874838705
0.2879162597334867
0.19667275699100117
0.10844251149220872
0.31494191572445057
0.5107391111250293
0.442644608408893
0.8162741574453831
0.8759383220077687
0.06505945697904711
0.2684585676727137
0.06133355224929036
0.2647026276989385
0.20462273904618702
0.7004834301689303
0.44336463167189627
0.11826992377799944
0.024628716290879846
0.9394923598607137
0.3537732169996438
0.13949551913628327
0.384538909018449
0.055549772621661574
0.13773200112455733
0.2456674903744899
0.15732052521833864
0.4064158746117966
0.06785123799008247
0.007059021278991651
0.07702759571518311
0.2636642036726057
0.6934399270576163
0.21331619103338223
0.28051949510722873
0.3571512078574483
0.5762917808529209
0.18340062178299457
0.11359501806996623
0.20255055725117058
0.4267505729443311
0.3757436476813087
0.7769424410270661
0.31796771425399756
0.3399896763402729
0.5060292111905584
0.2118890015537796
0.6302967250312893
0.0922347769672377
0.6329190106495367
0.3337216536648306
0.6318179420135207
0.18805340665630468
0.025583656272410528
0.056797483767834
0.11325211396576837
0.05305211485327123
0.2647792299303275
0.44917485499905135
0.09564298323048895
0.37503672376317276
0.15260738720731415
0.32477768879991703
0.39626286968922686
0.010211475593699611
0.20791005939147628
0.10305001363354703
0.4809253340218775
0.2667566788643678
0.7665591348969918
0.15076360020988078
0.7581970864534041
0.21941383202135942
0.28386771224561375
0.547318930601783
0.45175553166231186
0.617881046335695
0.046570080994061444
0.4275182471385199
0.28148513850272516
0.5481046802941133
0.01787546196425236
0.3478711807747486
0.22938078304746262
0.2549854141538651
0.009401851633289384
0.045603091508453424
0.022186279798450722
0.5663637966904802
0.7971675471266516
0.19263660310273403
0.13637774451677234
0.1219074637203785
0.15702907667811372
0.11598920714183854
0.11345017693279225
0.10692339621099504
0.9569443015966418
0.06893583389716516
0.21414523476460368
0.25270794984766937
0.1963493675209206
0.3352791448860016
0.6554171307337184
0.05249469957449289
0.19769443392227218
0.2953038662354762
0.10930174837434017
0.15595742163317114
0.06769096585478317
0.13364508566101363
0.06904503346046216
0.14417032905467103
0.0667293951277027
0.5824663118688478
0.0722233076345142
0.06813382322346144
0.4364832079294415
0.3853962322965994
0.3550048112289479
0.3909151577360506
0.10817179570013628
0.5107188546311732
0.22884254127458512
0.29002165041880845
0.5285986853789453
0.024801907475003524
0.28272223475087305
0.1367069247719957
0.1871424627673223
0.5312042850679732
0.12074474851316097
0.050725628383012436
0.0572340465405825
0.26736373604800884
0.07387391264098288
0.226386513567177
0.2241021338139203
0.3599937101721471
0.5306192251112525
0.5098222461612704
0.4301740379796882
0.6817162349465979
0.06661260886650047
0.3664903071281721
0.08712364403391622
0.26522157888318904
0.4514121954085087
0.07549923523785482
0.03942509533882048
0.14171866026123703
0.49857386981606544
0.4331996546041272
0.2154893277350802
0.40824232926445225
0.7437753567334526
0.11445940202430646
0.7880967595139259
3.0516993420482007e-6
0.04727279546433341
0.8280312106520135
0.18080979928183522
0.32919825760475674
0.007645300053661089
0.11298020347817293
0.13118276818042718
0.03440310993936109
0.2718729458769179
0.5840337699165526
0.13099707382112633
0.08867990024133543
0.36165396369833
0.31048100989785016
0.20307056777246513
0.18701730047288953
0.0035319299126630416
0.6665935076088463
0.372131015695939
0.2527607275658171
0.041063073016083265
0.19104378763177693
0.5365649085991095
0.5292920864687592
0.8145324554582944
0.7009445293823264
0.02408997522319379
0.11983354895633393
0.4641226897622306
0.3978225884630838
0.5791065871914834
0.5683192325638261
0.766876967217487
0.0325036195658764
0.31393714933517797
0.06179691309468424
0.7277085426834375
0.23005836888507877
0.6862243970354991
0.10120042555083106
0.06320162583868466
0.5660205572513285
0.08345444945410341
0.6106914984114845
0.6108974592907059
0.3375521057963304
0.28701030204294986
0.30961050145765184
0.6123076985397016
0.3364181603539635
0.45754634884010686
0.06864611036078976
0.2976851711776475
0.1262192116428661
0.17765355310883837
0.13459521220249748
0.5022469623499478
0.30102207381827406
0.10138607287024454
0.17847623752750935
0.6403064942783623
0.06025786767201503
0.16442067603214935
0.17638493619427628
0.33424101584913246
0.42797995568950314
0.6079109939450129
0.7909395487587745
0.10797978878005195
0.6603623434217054
0.5560576124160719
0.025941051859569183
0.9740069213169548
0.18725470690095827
0.37011955738136504
0.18200810914015894
0.33215681095040817
0.08036925241470212
0.9541164342881038
0.02965545535851644
1.0050226414545416
0.47717676792073277
0.361651469820154
0.5643582654383047
0.46488056139379913
0.36898019464954757
0.16862900714855722
0.830353197387969
0.02237190415509755
0.3778668623684967
0.047227175574966036
0.03591877057514413
0.23928684502679962
0.21958740869780405
0.5848886922978174
0.02658991476662646
0.7970994417276918
0.18695152825587655
0.17014664718273909
0.24031296270647345
0.04102624238181035
0.1430979939638558
0.3935409055540615
0.2075210052896862
0.40915441960914073
0.04507410700797259
0.12571289923824422
0.0815517634640479
0.2248018921277689
0.06676152436874055
0.37776975164499876
0.057098535310593
0.7639629189206912
0.38381201236646334
0.5533925800217953
0.2546839619633621
0.11478805251068684
0.07870342751843269
0.8927941420607739
0.6871658253880192
0.8336538116732942
1.0401333874681067
0.09345869669274544
0.13810131520869443
0.7254162048099241
0.22580343655187568
0.7762476617220765
0.34263060128302975
0.30969693268243775
0.8291438582454
0.3296733470926864
0.05026483801155379
0.12374812377433009
0.3163909734796122
0.40529703345293944
0.4218848565781086
0.4269847227224996
0.11605760337123777
0.6485303992250108
0.42742409119941793
0.7933111128592854
0.005803924944278905
0.012130166174062595
0.6759518715411148
0.13683465375320686
0.2633138646259689
0.34588436443471887
0.32453416811013674
0.24816263309329073
0.47148630271223724
0.4444757154369758
0.0011123913573622957
0.2078830433166583
0.42590907073929074
0.5476073276482691
0.44816573710714397
0.047425452168345476
0.005415563952705937
0.1348129919115641
1.0139125982975723
0.23085224716019528
0.7465846765886597
0.5761177672593794
0.12919169746461884
0.58524886489215
0.04236523932287275
0.15986253970046607
0.03980609974692708
0.5514465345320473
0.37501047450520103
0.02211683856816855
0.04462765675147321
0.2651599206589784
0.9256824575780049
0.05650977620442431
0.06449505609502461
0.004724487736586839
0.193343090301259
0.17055597891987923
0.19326247198055854
0.9495550136969256
0.0978661736794255
0.186547365207551
0.4773744909476821
0.06474575689306614
0.1478105184244197
0.2515476992318598
0.18828330803608176
0.5907341598071834
0.9254683259892392
0.21375770320120394
0.1519031226538059
0.036787711978419284
0.23275633181032726
0.1017229289751496
0.4590616389575275
0.15928895720471672
0.20571279762327752
0.4193387651700141
0.2920603232536658
0.9328168500831076
0.07014816755001056
0.5469463785705649
0.17077787069921815
0.7461047502272649
0.24212663012267066
0.3060354550449393
0.11773426452258505
0.42189671394561296
0.861842121028326
0.4581038518474573
0.04509892557356073
0.7382438564789106
0.5576120437060464
0.7164038863517096
0.8267210949835807
0.15323753950359276
0.08596338646299019
0.2275562257001368
0.044698355547077816
0.026985855732212925
0.09687634925790922
0.05010802480218876
0.35938534913232906
0.23458931155049323
0.43631240357628476
0.04930238883575669
0.3074691981990722
0.09069209983377706
0.18275435489478006
0.35316236869664935
0.0731655814433629
0.4839820579817049
0.3493941263826693
0.6917162125516259
0.16847475780758459
0.9807967214029577
0.14972754413032216
0.20849826010187852
0.6323988032766895
0.3746302691135335
0.031821423609642165
0.3194717523918569
0.3872060431763091
0.31553116657331703
0.5030146343898547
0.25666362996618536
0.443814999452489
0.48883870725954337
0.11315645086872017
0.41712492592554085
0.23803613728831716
0.2703856821596584
0.38513096284441667
0.2856389299700522
0.6464144153460626
1.040081199516946
0.5959290971828052
0.14707930952693765
0.5636159678488835
0.000078450647315643
0.3331609191409425
0.39969361986576285
0.5759579837479709
0.09919732645295112
0.15795702547701035
0.060189340215991385
0.057556439097236296
0.13145795981333822
0.3006139170141756
0.1854528650453371
0.511936576090908
0.09959107119777431
0.14025683775724881
0.14820784962308953
0.19310537222953117
0.24045320409244086
0.5368843597953104
0.62683010376925
0.0732386205564667
0.5134438425307501
0.7008576724722732
0.05605546609152847
0.5151628324724384
0.047506007662115324
0.06294586627805877
0.4563292438098795
0.21840556367592193
0.3230898516364183
0.03368067704680899
0.10253223794790935
0.03478647694030825
0.5439843596778966
0.5648529397776216
0.07453790772674715
0.017241738637430216
0.018054785054739047
0.4904029553370431
0.6669380324879193
0.607460958162125
0.7179991221095224
0.6647169905317771
0.09118921103146145
0.4275312363633365
0.10209106389028028
0.1592295985943478
0.045016678962093354
0.17031666510718696
0.959426525713992
0.4111501939203614
0.26574047753805363
0.365827362742616
0.21944572346045657
0.06074440109940065
0.674517595608975
0.5790022478475744
0.030858203980175643
0.01642842589901495
0.7223053942448521
0.19394695544365279
0.012232014267485644
0.6823782835855549
0.3125338481460855
0.026142488972625163
0.021785893087744673
0.5483712350375353
0.5242595952724283
0.41184782276341475
0.07679173356344556
0.36189269988755174
0.7331288666788209
0.04118269899784619
0.33130301898006553
0.383735628944253
0.08123839015500135
0.09244665058084664
0.09967337987020192
0.009604682178137203
0.004864177206648494
0.8022098286483299
0.0019822224540057666
0.39148172106529777
0.46789881530514466
0.011710448118761945
0.22145322123885788
0.14208266890512394
0.2421545687507075
0.23530940010508392
0.06242968646702402
0.32116284300788794
0.1125055966639217
0.7646576665012847
0.21274517836570103
0.6111826236973538
0.11538576965172574
0.06776413643154262
0.04187045447047571
0.06323906209703317
0.6375936677829348
0.003881283149418261
0.2781222476410796
0.815930680485251
0.07372778249109767
0.0621174113365266
0.7553626176847493
0.47682511101482283
0.19588253735130093
0.7822356500161446
0.31452846886035063
0.013079706661353043
0.3077046199663714
0.47104240078421794
0.5228844769904358
0.24664309428771128
0.7163251437701466
0.7327039785389411
0.5762574367579588
0.6628980613378249
0.26718383821157454
0.4504448820762604
0.05122876234221736
0.006284103262071764
0.3602449386613131
0.1906337139032489
0.6066247665016298
0.16147358986894353
0.5256549035501936
0.38013766103630003
0.6062079446588213
0.5671059815189111
0.3860197995830514
0.15841713094197918
0.16913656150077086
0.12258611467148198
0.01705208222240131
0.18698695293251272
0.02876927142337136
0.010328642982596803
0.6387336094550723
0.0022511991323309302
0.443243033013825
0.2383928082140663
0.10359359628391385
0.07403887215922111
0.2850359494605256
0.05967721525115012
0.11222744436092018
0.13776939415916747
0.5904196554979475
0.3164508296873011
0.1474081530319828
0.7173746672459687
0.09092718445849998
0.43774413321815236
0.36299865246581375
0.6326739039419915
0.04494973375989773
0.10677648232289191
0.5820010674087722
0.4614755353899914
0.28184650595245786
0.41928793724363506
0.11028701368448737
0.31838883030747256
0.044606892703819484
0.9524354004575163
0.1878143651505998
0.37199540846988344
0.10441410930073167
0.23412866060393633
0.39749327743894947
0.8458145307320748
0.5319672292432301
0.09846034759464667
0.6700567008260633
0.2115296698393077
0.0008862800858329319
0.14387279488010646
1.0555182426052407
0.0050418434741385815
0.23919168593167847
0.1357965132857654
0.5078029786474
0.34035549446894175
0.26608345241720466
0.03310584884796397
0.29329685649906506
0.874287206603036
0.7050918559868685
0.681404790779121
0.3959360586218724
0.07630135132395113
0.6674254624203514
0.17170122085071504
0.38099516192683697
0.5881704919303881
0.1058689394960656
0.37126931646023154
0.06048116161477704
0.14696549959221533
0.3598603378977042
0.2469029257123404
0.5796981900433362
0.1751422739832495
0.08976116267834422
0.2544051392125236
0.014728846676675459
0.262682437964735
0.825412591962473
0.5031186085870339
0.20208723994013122
0.1034234166636336
0.35974785769195083
0.046266156142631874
0.06501663699090733
0.06801459595003485
0.8661986642715719
0.3796969264746094
0.08654000988975687
0.19758940784673643
0.3859404703287828
0.09885290442041361
0.053959868078682985
0.07466551762756332
0.8938608255224622
0.8273191443341279
0.6122242776360391
0.6730941926410968
0.12954245410357462
0.36299236501173177
0.0757713734550321
0.1861796538436884
0.24519842014342766
0.3285029250086922
0.35300485867743864
0.04458785063226577
0.11663861509336096
0.29555406945259627
0.4164951386897232
0.5778019732167539
0.5096758503450342
1.127049653737728
0.7280358347778346
0.4224177403276225
0.5387293141164108
0.19227532759723762
0.08252572468587337
0.07446645222266747
0.011757710302643588
0.2782774725549003
0.8702986018764177
0.009370424087394233
0.06940124895917615
0.9714961396598293
0.2861698474798542
0.30664322903100466
0.46164623239182456
0.6957228515676916
0.3301776372814328
0.7413527946065799
0.2594763676814517
0.025329701970713592
0.51675027863086
0.15926783807884187
0.32956312537005505
0.10742998723816614
0.24115696567241782
0.7012408120366501
0.7547640820892279
0.4883696527416744
0.4529831754953651
0.057398117851699744
0.07077148597774337
0.15926828975092727
0.5746861303434195
0.4367104168316504
0.21921024673839892
0.23858703695559264
0.34510364263255183
0.13460249334171243
0.6125089878309805
0.08985999070536296
0.8759337086039563
0.44249149598215354
0.7112631353667488
0.9304728549092146
0.14993430325395224
0.6187168960706378
0.32487923261219803
0.2125453775218789
0.7816110528880528
0.19660973723666061
0.008051374982586653
0.26973326529126535
0.1304226261891824
0.30711490109975575
0.31090757798135243
0.41728608124640637
0.13196909022593414
0.5313153012136745
0.3304030137787876
0.16866455306494793
0.2879868014826254
0.15654860077543187
0.06675851963928031
0.18403191494286247
0.9786040666972671
0.520260488768105
0.13572187406172218
0.17040757082786157
0.09221436588885609
0.0014899817513786488
0.33574137756223404
0.25843359011295963
0.2981498397298091
0.21925691423155058
0.1607526874135441
0.18879471929681393
0.32506623818318064
0.19379555614590144
0.818390133885278
0.03350922962212983
0.010388441716955127
0.030938591739656202
0.7221791889220285
0.08850132429804342
0.38360586505002553
0.4277605460553835
0.7856134721760473
0.12383533256558116
0.13983178047043276
0.594808019371964
0.2960222212670568
0.12108081209680549
0.16333151102998228
0.6275710052602664
0.5668822035150038
0.5751454779723474
0.039944219734868246
0.18115199434813276
0.1636097077141263
0.1377471572759309
0.10564027478871021
0.4734848888739688
0.7118890300007542
0.40263010420091766
0.14617997923171747
0.3829666467264495
0.5301891821011424
0.6024366066809588
0.26826539205353955
0.6032805674310093
0.15658047376650422
0.541609171985823
0.29492005003027816
0.4012413373242666
0.40784682884080764
0.5475684729767376
0.7092770121924655
0.1405228663208767
0.5710114057007482
0.18477295703288094
0.49658608077629834
0.3709839777466791
0.21392435365368098
0.3271123628305534
0.06860257698869945
0.27144644499807036
0.9475535284974258
0.6068648413654293
0.1745726228451837
0.030611605581504577
0.05720373461960687
0.14647490495710278
0.2701562083188285
0.3434406837560864
0.06152200320060923
0.32763445193372165
0.3133713941159044
0.40319962799505216
0.8073185759360411
0.3882507413603592
0.23167963224295768
0.16843410069112855
0.6907518274833085
0.055496318873162476
0.18035396956716498
0.39051111592365334
0.8907710137754773
0.01374495987434696
0.17067114633748284
0.14184301997784748
0.3834874662246215
0.05223713750844293
0.5216695428270434
0.5921903018148877
0.798370991845491
0.007792636125002812
0.31330402783550054
0.24279438580174945
0.3356718189723469
0.08789481175655249
0.5723185384992802
0.025747794203426832
0.09099408976689523
0.35934909394665326
0.06531154691796594
0.049884391500837136
0.06690072652615171
0.46377428792433073
0.06537364918052527
0.3756488012713092
0.7630801010323134
0.8315628457788738
0.1894430276218507
0.3198905676065371
0.12060791644917021
0.2295491594064268
0.01708526335604039
0.50459700967247
0.7589647924660091
0.11963128311209431
0.20504129922969885
0.21640071695675184
0.3821278997947308
0.08925680301185998
0.5316563221730971
0.03931878650216818
0.1069907125139154
0.4038776369100421
0.13668231362737618
0.43306744744040976
0.2007496027517063
0.6720117002299425
0.30528070806626656
0.12973574429364523
0.28142308530711374
0.00399809435781951
0.11938435640521214
0.011687332524995177
0.7915355760028754
0.47260987883741845
0.29163100734487246
0.4762157211396904
0.3395343412458301
0.11043750069907587
0.04777335227010491
0.03274276594394588
0.160412604887614
0.2797338240459232
0.34488641969735384
0.05701776763977026
0.37185198175628187
0.5880405783736865
0.3517982359427609

==> anc/HaarRFC_U1_L4p0.29.dat <==
0.09581762178753452
0.014382414261875807
0.11581339923930155
0.13585012808881966
0.0690295755108699
0.28635646204894066
0.504061687511096
0.37669590836490313
0.378920291886376
0.37668883371596806
0.08608332341334791
0.8597907719572055
0.03527139491688092
0.30733223508094404
0.0609768605807735
0.030783745454387033
0.0011160538059431476
0.4106869543470457
0.910697063152272
0.6985983803219099
0.016530432659377953
0.09044499413385333
0.1944777878632004
0.21831690587416613
0.5318078175760573
0.4120970412015733
0.06773503937547162
0.48716250664371735
0.04876835885615721
0.840277658827291
0.09923734232771106
0.2450790175486755
0.08509525906156322
0.05133772909977039
0.04439137925334848
0.05780633557146903
0.10421502237272419
0.3766184106171085
0.567291175189668
0.004389886083839913
0.436791255878153
0.14565442045782467
0.16278321120522524
0.12830653301327316
0.13932708888871162
0.2991579891420924
0.45701846579645605
0.27650465290417936
0.3047514863988148
0.0685005778853219
0.3545277885664552
0.37436640649640024
0.03881009617723054
0.6095999053593277
0.23362699980956367
0.6335980300319739
0.29955153610425117
0.3964541754314533
0.10256604818210023
0.6100708618722909
0.21151208430150728
0.7511296546994237
0.3881815069847673
0.2545102763096638
0.012056958874928088
0.363564587415051
0.11406860738539147
0.5322934554887251
0.3452515515223257
0.02510549471527919
0.08889873663797383
0.08331974007029666
0.5338294423062021
0.08603513371306971
0.11963927614622868
0.14983662238624162
0.5694120216555385
0.699718482114613
0.07524572764754915
0.463749083638289
0.13664387118783217
0.40791142835689115
0.02865960343454119
0.15734058586407726
0.7857777183568362
0.2145785594277951
0.1180297128982961
0.3511043085317661
0.5968778858771248
0.46226089815855326
0.6165906816048989
0.0623205249338276
0.9076171612640737
0.10633700485255976
0.49100058957433906
0.28083400848714174
0.48916520109339107
0.33806555528368365
0.16835481588383888
0.412292386705078
0.2254385880615889
0.1703097899307739
0.5535429471416934
0.2870089648945902
0.9533059563457957
0.17599568299900897
0.06365975138680321
0.139496416494503
0.05071275502406249
0.376769089274238
0.08114969974518353
0.09674556507537668
0.5693663314935818
0.043444437433812745
0.10301432091825619
0.05259816171269557
0.36845288358576217
0.7172350249305113
0.10345926608100574
0.06836298097236004
1.1435342066235403
0.36213432782229743
0.2386150545735385
0.030021124417961752
0.7387033444359051
0.13594286578771994
0.07300090546294079
0.068519914907268
0.12823688280746678
0.7194195513865277
0.04266872952700316
0.37238244612959465
0.8209913881056837
0.019073477003794605
0.14158571690698998
0.045281236178317606
0.03415964775485683
0.47972011181832974
0.9000006624646658
0.09019384601762342
0.2980620727228796
0.095051523901903
0.07197295271032507
0.39115236604651077
0.2886002333973972
0.39662595180678795
0.3455077062174756
0.1267372228270839
0.11253368145740343
0.0775464253384883
0.13642601662899023
0.3308408724681316
0.29889656206797455
0.2763939915002013
0.7102296568937891
0.09663813982503695
0.010978226865207757
0.07354073134585958
0.2667885239822954
0.06934564083144838
0.7199287455608894
0.35855658139861724
0.31552103259105885
0.21540821077922553
0.48829044696235474
0.3422656962394584
0.04374262924089341
0.30493908140821546
0.2931956826784077
0.5276113282854638
0.1844655642054311
0.5088494087490574
0.3396368767868485
0.011043592309238601
0.1556858876699106
0.18233969838843406
0.14315808524248744
0.08456890795362379
0.12273815280573563
0.05455028689328239
0.40788193126179484
0.7811277627054821
0.1839577881208414
0.3629180023437522
0.0007322297386855326
0.037662313655433884
0.6813080941351517
0.307675957265733
0.058173103335597595
0.3231497380955084
0.08602400829580757
1.0835802461624346
0.0877378140083942
0.6188507760522526
0.2617499165000976
0.039559302648017235
0.0644736322275504
0.2936159478134425
0.011350285309086649
0.10989892180046269
0.2859433380504648
0.07283738738129458
0.07190786238681632
0.0068952002927112925
0.482078222745123
0.37284803634548647
0.049383617856266236
0.9252834118913824
0.1413449189020584
0.9673639121595241
0.26701678617870006
0.2965439364891842
0.6277351122069768
0.37270349298443345
0.12851392170707068
0.46978902671997613
0.19066229178145816
0.6735276689127913
0.3398890609648371
0.010422907751342029
0.4966896699636991
0.16253512839681838
0.14246265744906103
0.2192892335048089
0.7505162462721123
0.5543420198589649
0.07540573567724866
0.04735463003501884
0.6993389861546124
0.288859436416892
0.24902203250996083
0.16541097938929222
0.27248326487180635
0.022356929515410788
0.19905488626477139
0.505356964851409
0.006683346668323168
0.2938105075349694
0.44387666961524
0.4038887036765324
0.43823540977664904
0.6534681686900197
0.12524700659002316
0.2473600627624942
0.24940525195664695
0.012306927076562005
0.4479495056864817
0.1650367907609071
0.09628585445659124
0.056820355304132715
0.1603913554625141
0.789117808209025
0.9729290583491468
0.4776001177582837
0.09649024733471122
0.15022273425722188
0.04754249475578629
0.31174904785839763
0.11331007830919171
0.7643753296065429
0.2061730392410281
0.5427920136193501
0.36324412173917836
0.9182525366684445
0.009491078542417786
0.1630113652013038
0.2822118146237486
0.08045828973714937
0.6390332426119576
0.13222208876784472
0.2821277204982917
0.05362883805325247
0.2584296004362276
0.30416194848676953
0.12191114555530612
0.48764581075634705
0.06012360117272091
0.5149386181479941
0.22913880038749276
0.465367298150488
0.41280828453136736
0.7798808599973425
0.23108153719564312
0.32862933608946643
0.15400582167444157
0.09188414955938314
0.03874080080584188
0.2134892627037462
0.4336767059363929
0.09005577857870127
0.43903124016897627
0.7409755991964323
0.01272748444303649
0.7949355460923523
0.1875512391652199
0.10926979874002737
0.16973377574274345
0.3919211907663081
0.377865752479498
1.03743779823292
0.2521361411356969
0.2775840255584851
0.8435396222210828
1.0387187837801866
0.17682612807516684
0.41372630471391897
0.6510082116461007
0.1655434265337161
0.5426253522642066
0.39775699547693677
0.21583130450473953
0.24398297874880837
0.6653136332117945
0.03502313939475108
0.0326943901447628
0.28976200341607766
0.5457732211444919
0.09654070171195062
0.05227692771359197
0.14327556516086465
0.08089817459754499
0.021841443149850454
0.01053843606579409
0.6725589031401378
0.41975683257715934
0.2003781612669747
0.17932622785308655
0.2623710106115819
0.27323937485679506
0.5255267422794059
0.12236393036198424
0.08610427903658092
0.22563431406556608
0.2426296300697462
0.7337838756134255
0.11605931363565065
0.13229426168686523
0.023399143859413305
0.3794277435327203
0.30907916374464595
0.08763031761450808
0.17519197566900252
0.09534089943517296
0.1005986193601232
0.005818070892024404
0.1293474309441785
0.6359196218800519
0.3503861089480916
0.8376582827589205
0.012627296960707938
0.007425096188011244
0.23257334521097425
0.021610442068406798
0.09617793582979137
0.49132043845091344
0.08999776130192366
0.04834599457282303
0.21706522271844025
0.19466605578972968
0.34080010492625074
0.1415415892566771
0.2523249312615131
0.7124160406542163
0.15948291008493223
0.7083132403473995
0.24908698839394988
0.8061095486307921
0.32704310432940464
0.8863934023959705
0.22640371141059504
0.5106005833902035
0.08326143555527034
0.494443414821985
0.6055914017877536
0.4947695348320785
0.0321721823866969
0.23763666813440715
0.13902050310540115
0.44791429993423554
0.2796102057160141
0.6823915733123103
0.6525456045732666
0.6310503217348394
0.9981054961637388
0.06842833966965282
0.29417221938483284
0.013868744821335289
0.30097709170729003
0.07553502297670417
0.20749620162663565
0.4082388386452994
0.6932543406773602
0.24981011633795935
0.09365962744060882
0.7440005234205102
0.08530768974831528
0.21156590817780552
0.23281020581346312
0.15779882232400466
0.28413037925832796
0.2628836270271638
0.5532121411601603
0.35414621133007246
0.3658967539321889
0.6718447525664962
0.29961619444746895
0.5287730531699375
0.017853486501092395
0.5955991346475097
0.062195739070441354
0.060395618789013714
0.13158277264904664
0.3169960405124793
0.07125856959555556
0.003460250277020034
0.1657748841066501
0.2282688269160784
0.015104795514350912
0.05142899456842242
0.2098038389844975
0.2844803311950786
0.5944800013121111
0.015228560132529911
0.10530593639840927
0.21640441882229744
0.941792724805683
0.45494201281217916
0.2537623134853382
0.5136939006240403
0.2758898648919455
0.03160274826468095
0.05089427318446559
0.45803127200803995
0.3947517475030471
0.3052959137162588
0.3213656719020129
0.35592779222931376
0.855777805209916
0.16565786482758552
0.0352218622668161
0.09474116638556732
0.5861413363331535
0.19220776065001058
0.30686753755017354
0.6766597341030478
0.13712984489366595
0.7311041376233053
0.20634354215397419
0.49485504372310574
0.1083484091361256
0.3832592957598195
0.5766297124898022
0.5600606460946181
0.4690355097385842
1.0494451418824329
0.36968487040885606
0.5219478229562703
0.9191166404224149
0.15363150880367096
0.19050802768651817
0.019616375717665002
0.2410495300322277
0.38510196770273597
0.10143658916431607
0.82161484752758
0.44142618324390465
0.17899159054140015
0.48938121280910435
0.2373114092316253
0.46579780588460207
0.37564819118500914
0.23766254799148528
0.13458488928690643
0.3465124026356041
0.5098467275635028
0.43457304642949535
0.5612010263432946
0.04365824517305045
0.16077739318996503
0.7670341037426143
0.4806708914444086
0.06707222852830837
0.09368988014890874
0.44631679798061225
0.9382898115933019
0.2027192002988458
0.11822286426414899
0.2587662425539286
0.05029337687180685
0.061365408231859854
0.7978227015334439
0.07103992470810075
0.05593765717893214
0.19271773063989442
0.12461173335743947
0.07881961179095089
0.45148780808366157
0.06432342403157794
0.35437113190215147
0.18840233792021194
0.1395811631638524
0.044158267024084624
0.6885895631400152
0.27552976276607877
0.03076664863674571
0.2925004491037486
0.5331819922272116
0.5400648606725132
0.48326675047804424
0.04238338982242113
0.23724855834138767
0.22258728909596262
0.1292925217886696
0.21009264755995521
0.31167915713018657
0.558731860033939
0.43242888606768676
0.5082154307862757
0.22179778771982595
0.3565176989559223
0.32392113404534756
0.39364784156672306
0.7661174095769987
0.05260573287314652
0.3410291761412851
0.5283397790457437
0.7456589491731096
0.2572064657187488
0.22087093530013954
0.5827888298756455
0.00845288722134309
0.39431895434878966
1.1058070490594514
0.12788737637218622
0.5882409229934225
0.6624669357044175
0.36897236408764855
0.21291152101754646
0.31881223002436904
0.019529642364003768
0.08911299135512664
0.6083325115316728
0.010796253414065284
0.48250556540573464
0.1379038208634238
0.02984513056300579
0.4727170557679752
0.24827950574254307
0.09024552554974717
0.6246408213471649
0.12863769238429112
0.11069816694209611
0.21313155246852422
0.5484260787526557
0.012221942062431178
0.13053651636339256
0.02901397359450203
0.012257868718178367
0.31085235341833206
0.28113689545037557
0.5198116300223492
0.7788260298916148
0.10709099978907538
0.14497549128724713
0.7011832615810271
0.8738249423689924
0.02988228986292825
0.41745666778408513
0.7436995102942235
0.08977879335407873
0.35204577740793147
0.4654185969282829
0.5168551800042585
0.5610294599593186
0.22569946023548892
0.6195470329097965
0.13661495518715758
0.006693026367850284
0.21229782939794295
0.6213649534303788
0.5761777381624591
0.7033410829555207
0.2833529616272147
0.05656900190712358
0.1403946467290918
1.0167763291850058
1.0088365894534843
0.7122880291165822
0.05822300923875243
0.10357470698191786
0.16781102218380173
0.26459940434363627
0.19093621890341445
0.2659873984508807
0.10639975898493202
0.4904456916751743
0.6529893973554602
0.11394333976659214
0.01865130835976398
0.13315563713921438
0.10343839907833759
0.46352080149846814
0.7762538465685709
0.4029908778475953
0.03974039733607226
0.6133738245639361
0.14481233775990174
0.0019719607880073365
0.7065739440621666
0.05434916000596489
0.6224625288008501
0.3814149598347168
0.007058254650643803
0.37377548197189187
0.0797743121102508
0.48864670823057627
0.11102831867554284
0.06141870061107191
0.1589920599818828
0.20934856381796527
0.08872381836981734
0.32999645942533884
0.19771774109756554
0.04485709769977991
0.7150243178505247
0.5722764924204555
0.2160094642720874
0.1560317167257919
0.09720934461717788
0.411840376554791
0.37370793479169817
0.8343099636369645
0.2549888212880853
0.3257951909094647
0.6103485723894921
0.05065246166791259
0.22260497568480267
0.5172493433584913
0.09729808175149712
0.22389575607744863
0.13109022832675332
0.6306135871887952
0.22968454473156513
0.47244038607373773
0.24736834772061006
0.6306109762893787
0.11563930441085102
0.20158403882907966
0.33137532207238657
0.030470206929964026
0.8762690112834923
0.495346080405673
0.05482260797481104
0.002243644786827655
0.21386687451621147
0.2969704466116098
0.21716301953426523
0.029730682040947493
0.13235379026772331
0.08771287596741013
0.24217118394144094
0.507369477241878
0.1373410961450477
0.15929039671619186
0.13062015037604488
0.254838803133661
0.46520050907731647
0.232192827122978
0.3831581811790117
0.054898868923600457
0.7333654473406604
0.10752866429427145
0.19434152383614464
0.0761722341032284
0.786375990634504
0.791944869459024
0.7362412398039008
0.6439321186735668
0.4264139880292173
0.33863206307731364
0.03994747602911261
0.5550382267911546
0.07040507598095565
0.1944677246564434
0.5959856635356878
0.4806166129299156
0.1940834184183553
0.18996473151970325
0.02020734801708208
0.20952804922095195
0.15628360407859193
0.7700238117920547
0.12347682825982086
0.31560601773768987
0.057000167497748895
0.10355800108527832
0.03007407529040022
0.9645325825692482
0.0660416825569115
0.03085223704149928
0.03256436496774783
0.3639357001887172
0.38356407580330637
0.07449264709577477
0.17903157137465317
0.024915970478740786
0.4151783859288064
0.040697433664257286
0.2676590346155701
0.2150750149300282
0.4274082550420024
0.1314450761647059
0.4399001186926183
0.39759534199015867
0.7346350466609511
0.32669019658257936
0.2415187156022984
0.3006714585645411
0.05709401412166771
0.2649396172232326
0.4848371188798313
0.23008126082481928
0.29036160790039794
0.35609713117598846
0.7562843736562824
0.18133047837944985
0.1474038394324345
0.4719139435538688
0.24435504727444166
0.35465078381256987
0.34089199236038126
0.742362455661263
0.20485042471244172
0.20469589936638222
0.0027343818891353666
0.41765249657468656
0.9268107140275891
0.01795313443976616
0.2045034142106623
0.5804378796031933
0.17537516958765895
0.2600248295626064
0.29566556331489824
0.13738609188233447
0.7058539194529969
0.016508871338276377
0.10072162149326432
0.06673711089503205
0.4178540654137229
0.717484901763621
0.18979936372035294
0.0805395615280227
0.01657460983261881
0.013200579780406223
0.14377972074060724
0.05057893381960284
0.17715318810412128
0.04661080897235545
0.9261696177311267
0.31949303893944403
0.16042916449159791
0.09984505955524926
0.6421319492556223
0.18075882948105307
0.40355551762031433
0.9372732072905438
0.5405552950606329
0.14070907345609976
0.2383404808519481
0.17209265933004794
1.044873103721145
0.3809867241555409
0.037797362870889424
0.04100954297543285
0.10761242439947126
0.04173664483281496
0.023078421186810624
0.26209001942126864
0.6380863451523475
0.15674269518609465
0.12241801828394211
0.03154989745759186
0.06214972357682779
0.8244159453389748
0.046923093028084104
1.0039509095340629
0.14317697270369006
0.06531112064246586
0.7918178144367966
0.0266530621489427
0.10858608030110665
0.3709595564453862
0.6230006416383863
0.38494503667963514
0.2766857478678072
0.054275914113655635
0.08027736557389896
0.37890544197575
0.15167780127028221
0.5867855481556826
0.32881068416457265
0.5391435652674139
0.0028768193916932734
0.0784015656577139
0.16931671574154034
0.5779344799764989
0.38926226868856006
0.20883602490565956
0.20564725463627892
0.006550545155889443
0.050930907683447324
0.4070826202898339
0.12420668101682197
0.1576906792407626
0.04098257039405741
0.03249361248201977
0.2616882854134004
0.3675147035722115
0.7299849015222426
0.011599014141703055
0.1344338203069001
0.4612186551683247
0.8543342712447874
0.45972827710985675
0.39012486286328574
0.10150633050320339
0.15271075911655785
0.1006899004406549
0.06593939533370481
0.5332980335892028
0.1239514923851404
0.6339582726199332
0.14171428835234778
0.32517052261422236
0.9165254322057943
0.3007675110439099
0.03832317526906528
0.47951636669495395
0.3706649529954385
0.2895072597728954
0.43941043557855514
0.13211686619038282
0.38102195733446936
0.3445687356975264
0.5352781923080648
0.4048825431419129
0.25814857893182025
0.14192535268292633
0.6516619957037835
0.340640793919655
0.07161316790454438
0.26215326628596836
0.16582161241380153
0.28694435522002276
0.6253145083421964
0.6339097352276529
0.3019451143477093
0.7721005897711752
0.367283698567915
0.7870111972161264
0.4248665255226596
0.8445678919673856
0.205898817312968
0.019388803830014126
0.756817318157296
0.5644488665361187
0.36208073486065256
0.6077195534763087
0.26255709374547703
0.14899005851948946
0.7108547567176199
0.6377019960489784
0.7164808928240662
0.4882308837800945
0.10371567690168804
0.11817750300386252
0.056487210639074956
0.08186345675531052
0.8659893472296051
1.1409971574177198
0.20920192197408985
0.2518516772742023
0.14285452778593719
0.061153166223455915
0.12938862174887822
0.22353178191260661
0.10273028896839445
0.34163465500365536
0.13671167437053927
0.5871638303327743
0.12578124784421985
0.28896020788256743
0.23287927332021524
0.7141145083857542
0.0004103508317531159
0.3208149081110974
0.05040500363638235
0.031474966891498
0.30660821447685127
0.025664241653989634
0.3748336914619163
0.06704618026207794
0.6250572414328531
0.03836587242439944
0.12221789232700814
0.28875379817950025
0.5254866394099662
0.373005380238271
0.0024369661603973196
0.7672716991107258
0.03105048278058358
0.3618725115027059
0.08795363780478088
0.29559307058267487
0.3080296300028127
0.4981312771905247
0.5894642955307032
0.17603632161608895
0.7030046735492018
0.22684328319740873
0.2322894181700182
0.06398144778399963
0.3708965414547613
0.012827201564430228
0.38281930735456166
0.29452169067916334
0.006909275003529635
0.4970834255241051
0.8138533615346288
0.11781837904708437
0.12318721033309633
0.3295055792884984
0.016548645673541317
0.12231519140869535
0.0604727642497923
0.00912086458904
0.09218743976781205
0.012566038833500737
0.4478171558940116
0.17303817890249204
0.11786561058256428
0.03295167658935284
0.06329491045543065
0.23111845300760928
0.10782504764753338
0.0838931247619971
0.39268183869104
0.4253361992628416
0.16958456466673846
0.5621169823150048
0.1732551483489893
0.6201781943592655
0.7937732843208007
0.33647518559380035
0.37044435196005704
0.08520330749220019
0.7478752310257077
0.07508895790457783
0.6497770294403167
0.15534945269188719
0.2819360955564165
0.17491672377745285
0.9094480227062273
0.6011223993552617
0.9703868014157109
0.2374237135141776
0.17906473167163328
0.11859670263255806
0.31487394595277873
0.014006033539728693
0.31391481120963843
0.004972871635055051
0.6912865674856123
0.10610207129681942
0.1720386918122258
0.28931866076285156
0.1470648107474184
0.5575211746411232
0.2656046472353126
0.14960042737057555
0.721215473729237
0.6769354456953349
0.6173313300723736
0.13228477765788532
0.2559469181677702
0.5492223625064709
0.6879191313601534
0.3635347760940257
0.23016727955970873
0.026752518106910057
0.35174930009335664
0.20166168290263245
0.37863408637204726
0.201866522528792
0.3015059702976723
0.28279617861111844
0.9309993698956449
0.29427082422297823
0.2032204737525556
0.455022131039858
0.04134998546370614
0.30034763128421077
0.7396457678134537
0.07656819025358955
0.03821039284610943
0.028853493611945627
0.5090192283160673
0.06798413230195167
0.012894890892891987
0.3442040201196859
0.23036787375768167
0.572826819422119
0.32368479029031655
0.3292131388147479
0.606364152547197
0.5518375864403064
0.24893376514029739
0.2818369020291671
0.39858295516787173
0.30541836151130597
0.39672376347223826
0.24662249501621156
0.6681405804807132
0.1069412307623731
0.0870953054241958
0.2881942499031787
1.005148980747717
0.21818135194135546
0.09205417731619445
0.9241323743197263
0.4691723086269714
0.12650478409892843
0.31191305259751206
0.16865933995931584
0.71226051266285
0.20013424591486076
0.18404753145573327
0.25059903338900236
0.8551451313406799
0.5706499074978386
0.1302229154522912
0.047175558404459014
0.8939647179912646
0.5744151152782063
0.05033484663952702
0.21019727596076856
0.23141980285308963
0.057384725930393364
0.6703141481786664
0.3107662166066374
0.24589991753916
0.17092067563453467
1.1112671800445328
0.27405915299885586
0.29477265048245266
0.4914190588210594
0.6329907733477103
0.22186245469756397
0.6142604874689142
0.037153038833943726
0.07191986720592301
0.4452273079542694
0.5250186280807619
0.04296421235154964
0.39556404667073297
0.06170558981880758
0.20597324310800166
0.4969614760116918
0.47565315197392527
0.3329610632184901
0.01862805954598755
0.03734369139303409
0.5983401277312532
0.9670588585849968
0.09159367762589868
0.16719041026737916
0.08135534522878479
0.16768172514057975
0.19594916749674865
0.028591176456377546
0.24860176514134602
0.11496144606917337
0.16245490581473573
0.010188727896230907
0.07861222617638731
0.8785399731715112
0.28957607459703505
0.021946847592293893
0.3580598683252453
0.24675879694550382
0.3151709196402128
0.5545689100139912
0.051558923963187314
0.07365433065474183
0.31752193221497743
0.6414628194070564
0.38168082864873143
0.5325193574868109
0.28171606000848626
0.8249594843192574
0.015200390912155056
0.03465573414878173
0.17288051159656276
0.4948611445140765
0.22425317856757884
0.16975832829090562
0.15179217782624133
0.16895166556621513
0.02903429464245797
0.18921291264132867
0.08383575020213009
0.17970542101641002
0.013911346663279775
0.1775129706431881
0.1255229184096068
0.35553962685387763
0.5021766081662596
0.07734535192500476
0.03597264281878224
0.18216776133706286
0.2523385831797765
0.38082158893290496
0.09912188552264732
0.197564839836471
0.1652064909709609
0.12285841161713858
0.2470720256069853
0.8359998421579259
0.6569626923028214
0.3827561686759086
0.05744074685180388
0.5620149347139023
0.21557756289046764
0.5498493484693527
0.1373076687218767
0.04813497859647015
0.23654784008375426
0.7499369089419085
0.20562669773256437
0.04145652706301928
0.08914515708040882
0.28297596676559916
0.5380834991241549
0.06696366458273326
0.7850833454047033
0.13621085317725218
0.05570508842699215
0.1270720424943063
0.7245080509254735
0.09793164881745511
0.17849299224632603
0.5170922842480135
0.10187484023162262
0.417766368922213
0.30120900443506077
0.49435234664717387
0.18726559947956672
0.03957877609167686
0.007980187929120816
0.45273719495737946
0.09056099988415496
0.16183550711201156
0.01260821614529
0.866865923633673
0.06934705197467268
0.35905245689532705
0.7203656025706222
0.06666264146849234
0.1878287186460129
0.10376230530504667
0.23951220338140866
0.03663781834726846
0.2951512330219183
0.07484692968386465
0.475575611955315
0.6016889928592789
0.6193332629102072
0.06734651334330387
0.1145363388249593
0.30904367461943383
1.011682348894724
0.02329939478034732
0.09514791991050589
0.5869634061115604
0.21884875545757998
0.029956086160370293
0.45664700039395084
0.4829575311540614
0.21456090891806576
0.19127985557806942
0.7104155477670364
0.08186584290671661
0.012693408631039781
0.14165243230801397
0.25778300096438567
0.36756739390290344
0.6806872115839497
0.05313399776328292
0.6102175890546173
0.6793787897175221
0.08140547640718715
0.985185342161529
0.43494347558007307
0.2441154907394848
0.9743427431822682
0.24386222509820246
0.5172447737605582
0.06290232431094006
0.14162960021003304
0.17141751433032587
0.10891127892891712
0.11680963991252144
0.010909586556675536
0.16719923658342994
0.6239696537949282
0.20705153453617237
0.27729344687168506
0.23456710669762632
0.5018067434687262
0.22008537636545566
0.7430959884085245
0.37126878546528463
0.2841214844972796
0.0373293170461986
0.26356373303175995
0.04421292369952862
0.01238672601168984
0.070209543518441
0.2731021865903694
0.24142555002557414
0.1717667854862068
0.975732740963484
0.5084431544073944
0.48154943520984766
0.26984172370692544
0.11079290590735659
0.010475973753902192
0.9280257423137717
0.029096422374510524
0.4342068959532635
0.7279348637651958
0.9279872818519492
0.43654295981029173
0.44501189140284614
0.2702666373568142
0.2393393827877467
0.06232502317203262
0.47475025809730936
0.0760774065686708
0.5325016643692616
0.20529551324233491
0.14147705465952262
0.29318415878579307
0.06136409636373412
0.07574919577567082
0.13706713680181404
0.18790862417353207
1.0622827079083614
0.17018472799572917
0.14222926935955674
0.35057910002478226
0.39528668884824625
0.3708149133416158
0.12643936321920088
0.0845104278697575
0.4993767691239218
0.0294009739958315
0.37305453199761673
0.23671717863330857
0.41004852396260033
0.33560271127859415
0.5811188629306403
0.7316244843813703
0.4505924072835597
0.16574604978470314
0.017573429463864875
0.21087088966875933
0.4117038040563442
0.38192766926209326
0.026316160896443546
0.05108756544630066
0.1920817038640699
0.4687498277286608
0.22972845899026698
0.5046786092119291
0.16511123350339513
0.22564424635770264
0.017677359022918192
0.005867499151416174
0.5150499578945
0.02935951331432717
0.7580483545006366
0.5118338711643797
0.02864249013257599
0.15593499954500614
0.08529615063257515
0.291412369109467
0.01559652978403275
0.3097514517506818
0.04364078686314617
0.24135834261088251
0.01570278621385412
0.19234659663415357
0.05500934297388897
0.3169728047914937
0.7657792763063802
0.5305834793541019
0.0050453490477920925
0.42904803129347685
0.3232682433241986
0.7818185608723528
0.27288173724485626
0.25567180959146796
0.040874789236749025
0.471978004262889
0.16773698323111094
0.11100339083469216
0.4908808068018945
0.390808417151193
0.10714397599806995
0.14090579480126544
0.6401220804668314
0.24954925865016434
0.5535975268746791
0.1379834167611112
0.14662537913332338
0.2935558709999332
0.6514145065072008
0.07270579641310491
0.060697097665992385
0.06531719769135612
0.21669611987489237
0.7554048772933494
0.002985074248038479
0.2651466184546364
0.10711986072768803
0.039032982077650824
0.06839253381664488
0.6682722123607334
0.3302958369300557
0.027847732436809318
0.015818779435959343
0.26582523490507526
0.593452303220953
0.2847612434799698
0.8606009987987567
0.5507425301175148
0.5878925091780898
0.6720399243278355
0.7609311424895968
0.37099982380041713
0.3404510582182542
0.10251678964563916
0.09231194490541829
0.7060970461492141
0.16209176142114703
0.10106415371447316
0.04845587870969645
0.28565553601755317
0.9742664766986191
0.6195250225723288
0.9642207195797784
0.1507478982713081
0.18409990801054874
0.8126614382207181
0.22818513940830035
0.06570739468526955
0.006433259688903637
0.057096542794960375
0.17668366880672437
0.1694361914990839
0.05957675911538217
0.2306357745670437
0.09763510631364734
0.17647971305904916
0.7320249069087539
0.1357776848381729
0.0804978519608784
0.7096653449801021
0.329326541189711
0.6844839014556907
0.23984581475569422
0.8798988535913881
0.012023920656000069
0.24381717748059292
0.1263871169533611
0.08276767034755086
0.6366230556450262
0.8908353494482435
0.13751895552293117
0.06844724214796345
0.038151811546853355
0.02582269821508921
0.029117074715878176
0.5110155900965869
0.05537759985819072
0.008448411584155668
0.9470240835619882
0.11576499636281422
0.019700295612536035
0.402582028698753
0.08871972374526829
0.37207930076147777
0.175142697290381
0.1312694154553927
0.19413300249374166
0.15375761634747429
0.1276806449016287
0.021944078225782218
0.16234652023272908
0.37435004310081205
1.1079694592813594
0.1785677687668026
0.21284342714548082
0.041829370832986275
0.4559878918696683
0.5110178555863895
0.46798818975267265
0.1479270912023494
0.22380863250810723
0.052219833223775665
0.17697611520798157
0.36801542491898687
0.4538544140385347
0.16933758695605228
0.014642226231663842
0.39273943588096233
0.12348147575001785
1.0329700039256098
0.35572317016183713
0.12486286118054292
0.45139729034798237
0.15291692066378965
0.08057224457354711
0.00804540600544394
0.18969766729276533
0.7027210657768134
0.498590072354879
0.09717260558631323
0.5525117912841057
0.07105209468602798
0.6772292055826695
0.4433161653858983
0.3358887767020213
0.09595374788039049
0.08486814791104709
0.04870472997756438
0.016343676570655396
0.016407798325689622
0.11734288153006793
0.4932372235845436
0.23583010294378204
0.44111016903643435
0.09676785183874335
0.09612432328385201
0.0847674939976241
0.018657922190128514
0.0011503383714949148
0.008388111416582727
0.1817331375053131
0.16940008771443874
0.0355481299858027
0.9403640507869869
1.030892955366679
0.6266282008871359
0.023339868828458697
0.3299009947294763
0.1671012558195693
0.1418324261888334
0.43251735837715216
0.3493122923699978
0.21918726551087186
0.025922650426384166
0.3689830050988365
0.0520014068691268
0.07193259652963407
0.04994841520753787
0.3127822366659951
0.3303957627606768
0.03601856072904007
0.5363948492046705
0.14885063506362528
0.15976203415304285
0.08925160980467226
0.09758328606272475
0.743525004463862
0.008846080092008213
0.07735175877833242
0.020565395188008862
0.6408536763764305
0.061162124515304506
0.20217822160962282
0.28298680118113523
0.24027388966344662
0.6170622555270491
0.39656781887646425
0.3914229124241373
0.08544945491476531
0.1488317258823412
0.6080882377308057
0.40450037910800685
0.03543745139910655
0.21729931998227717
0.08324829256860256
0.09332156418677487
0.20007356159318043
0.08378347114654316
0.10218694657642148
0.03465345308000956
0.3681158369507041
0.5225929740435565
0.9763980018566223
0.23484844814969605
0.1836011772542962
0.059669325598512256
0.005796545595256989
0.5931457241543259
0.19810413942384922
0.6336799839117391
0.9793429230463457
0.43513739334191875
0.10279701398175266
0.8149301010978551
0.11906826095604786
0.6253342590148241
0.6359740515707931
0.04546804852457005
0.3688124372200095
0.6936068515858381
0.43982120947495684
0.9419223587315291
0.5428777711511762
0.11031455725865952
0.12817200680326005
0.3480903845395588
0.5603409788595608
0.8610019952325385
0.09151392476554299
0.1435977182361427
0.5445657089326434
0.23295400977080064
0.08755570348653686
0.034941022863463296
0.35975084961332765
0.07501782945680156
0.013630019434278245
0.3541510879219089
0.008396634861496954
0.4824851243596509
0.17308116185396222
0.9974222968642278
0.1631665361854694
0.245508390658133
0.02518679693389101
0.02238647994050809
0.317769079499592
0.35978662985905696
0.13262783801274294
0.15681314782303715
0.15334169546625379
0.3763518013600379
0.11499016302089617
0.4191196871917241
0.6271421334497627
0.09541923485438025
0.5974876539437276
0.022082693276630653
0.29002742202564563
0.025618304568196717
0.11550148263252936
0.578864398974067
0.5885303878437537
0.37345736235234966
0.16284442436934413
0.1113413047522632
0.06332778038819842
0.41059845588001015
0.2948011916505718
0.49415931869124763
0.5325304444918539
0.4648324422280625
0.1040749347631332
0.344628649649115
0.08812623725636536
0.398672048444237
0.37427788609314594
0.07668654187436477
0.058067475224639196
0.18367325317722813
0.13329281515036034
0.5005247205873439
0.23745766645722774
0.6776115689201874
0.7607692913438425
0.10384803367892534
0.21953435333928273
0.14007742307848758
0.2516010201289646
0.08297756390115506
0.23359805657987615
0.04317947490576335
0.12662656139203085
0.12065144906638932
0.3985143508874795
0.2621398025635455
0.657935120470229
0.405265128113514
0.9071579466619125
0.5717353890996837
0.635069372777998
0.4057168482610139
0.2806905969900282
0.19229508039366225
0.6165488326557785
0.04797771449967996
0.05785990935280935
0.07594361068173383
0.1054246524083921
0.3751880245150811
0.39525006071644025
0.3030396579190491
0.14803596006996286
0.4080518885751485
0.6582261437577931
0.037394082108131
0.2578491333876482
0.051095150727561336
0.024534143023961112
0.4340898798494393
0.147813438811219
0.34338646038832554
0.00006573053493246059
0.42491854248244043
0.04524415742850372
0.3533427793042804
0.06594123249778093
0.07811630338091947
0.931183741709907
0.6690370989672438
0.4015559008125785
0.6564479125712883
0.05789565649465361
0.42177594401182916
0.025920814965446886
0.09406116141053837
0.16893065801094168
0.164134883573654
0.13155118021404047
0.14587033298108945
0.4984271309069444
0.554323005755179
0.2519130303426416
0.5038907317712088
0.7865856684274518
0.5773237429463708
0.12565289294056192
0.12813372030199885
0.5620608637230403
0.26415602497343954
0.22688709067315582
0.2597712654146753
0.5165010528354351
0.1594141970540432
0.08613244226776162
0.7379262489791714
0.59171057198994
0.08652694384824414
0.14255055702898192
0.2291584053851062
0.10553656342094236
0.05435664349274408
0.318642534982791
0.20641335421688953
0.05869167081351196
0.1907194385467392
0.05767169750155483
0.027640753284648767
0.053780318109472675
0.40191712843694577
0.14849335843987832
0.13722669181338293
0.6189972291105728
0.15601172039813851
0.22579873479029652
0.277906303539402
0.17670482510262134
0.013276281108614809
0.0444115565000714
0.011299332618394437
0.16242240836879096
0.018658497173736212
0.01645503729401159
0.614112270912919
0.20884594482255456
0.18029823663596367
0.179868867406981
0.6847663446352742
0.004210897332313715
0.2652150037424187
0.19894200728504505
0.842330071843623
0.5726154918436692
0.3426512177294424
0.043299354855542205
0.27856173217883146
0.4351538566870155
0.32683294139171226
0.1485935918947759
0.5530597604496199
0.06604802505810112
0.047162616803956524
0.4756259200652048
0.20688903658459132
0.07057160312707306
0.1333609502114632
0.18730571370890503
0.14801563036582743
0.580569099506249
0.6088125937128963
0.6614267502421044
0.06537669936037581
0.07302518148031494
0.11102396909940154
0.13219832520014538
0.11858992882663656
0.4107934719307704
0.40398793365432456
0.11714043402571457
0.24570286548658876
0.2907164528435617
0.12009581612407355
0.42315257640924603
0.22674839329883562
0.3258145941866131
0.25817369479378316
0.17132730430699733
0.21658171025204712
0.5327644653540156
0.22224670267305852
0.6886161076287537
0.47370864225493425
0.26356066722291244
0.2688180519426558
0.2668669529349856
0.09624539615640122
0.6464931356236409
0.941263710927618
0.2986227456421544
0.3406461656425329
0.19999644368000366
0.10056799043881227
1.1039818455900665
0.2259131076873788
0.48841215715289427
1.0137013739430443
0.15304061616743975
0.3573258906453932
0.7052464553433377
0.10243293393711167
0.5687000702733083
0.3199347834587919
0.6583772818422063
0.2398753928975945
0.6501098921226637
0.8769497295625353
0.18307363593758263
0.27453180319526355
0.4628219840297228
0.083218542528586
0.5176639934390078
0.11059863488415769
0.1626406960497713
0.23486762896149332
0.013634171157124902
0.014590018014487723
0.8283389524401401
0.14250969369924765
0.10107313233856582
0.34948530262271615
0.13683250559093
0.10162794870871943
0.36479012033143665
0.6664745392726605
0.008683486134733185
0.3520359868530923
0.017500331395401324
0.02124831494549598
0.37899182616873445
0.08027162568226667
0.011319560800444006
0.5999235210560353
0.10594610065458963
0.1133748172248105
0.24053478878352189
0.12594639667105106
0.35036263480876917
0.9188444431142029
0.22685798163639098
0.713797146839619
0.33355319269829276
0.06249449859585169
0.20200658426952453
0.20982823176511556
0.9512286244958442
0.04613671866096071
0.3648642675647933
0.1386270724838184
0.054618199277842644
0.18351514748494
0.05691783369544781
0.25750290044084584
0.2506662129706494
0.38347972538702035
0.21211567785485372
0.2145036281419311
0.04502578761600851
0.055966457375592096
0.14749605780923625
0.7266402087127454
0.06149507360321354
0.47849014980756777
0.29061980590161535
0.5653538069618209
0.044352717403367894
0.6410117137732352
0.10435344292707195
0.1423652657358551
0.9135347457907799
0.6016841891118799
0.04410092748472322
0.11314868516581178
0.39208213437944084
0.46730784562222705
0.2025705144002931
0.41330922804174774
0.4920881060066008
0.07545576343635337
0.7094146799339708
0.019088634742870345
0.4074024150741897
0.15455793853101998
0.3327169144205584
0.015544874891499697
0.6054941171219181
0.21262362628927584
0.5758018123393122
0.13058468840942175
0.2679200498509409
0.44161361141020117
0.15916270669294807
0.6289925605787894
0.31029946632112976
0.4601891568160353
0.05470412369189888
0.4974956909837942
0.5695200477497184
0.1875969773386239
0.38183460848257694
0.059316538559833494
0.10172387526099327
0.8176055622146257
0.22246792846187058
0.08836983137513892
0.6674778260806937
0.09112854607842041
0.1344474330814378
0.46252167505472025
0.31603645746722836
0.15181416307391407
0.5978084904055934
0.07506690127421475
0.8922601511818724
0.1505902925256746
0.5891392238591816
0.009512665930073277
0.2633126822616298
0.7781317161812773
0.10492417545474497
0.3798822446405913
0.3462169694557928
0.33118074097786254
0.31915322545818003
0.49095362874152754
0.3358135596564069
0.17362230064609976
0.3473996976425527
0.07956622888763916
0.4859741736387052
0.04729413104052132
0.13327779600578946
0.4151570620112265
0.8278117949395297
0.07817910594870459
0.4955742712059423
0.9998434683593073
0.11477194512129646
0.1191743663945563
0.03035348029713455
0.014834728576161041
0.0782008782126149
0.003965350226889676
0.2871202142932713
0.8541803655202991
0.23691997628539727
0.08110840266718701
0.1267473045172666
0.6887294424100873
0.09569565809333636
0.34891864479109114
0.17573601149167487
0.1830982912753663
0.16336564261682693
0.10985438805122565
0.9978071091177315
0.08382811628654176
0.17046061560587916
0.888916820496764
0.17055938320719483
0.11998101473792759
0.8991409155758583
0.12807915947247278
0.3912833833843081
0.5355164256787289
0.17281470174991934
0.3520248817044285
0.544730917988214
0.8216247237874563
0.9130105844263924
0.11954398898473119
0.32392978324379246
0.13286489741329235
0.22351269014059705
0.052601820752194835
0.32935492283957174
0.5217009320894054
0.3845348860189339
0.09697630722333157
0.2404705479672161
0.02380027697904795
0.014649670561031955
0.8040029126108668
0.1555798749304273
0.32154520502591394
0.7139142822485166
0.43981027351673885
0.1322772569174231
0.04418663481832884
0.483332931811338
0.6271873398338734
0.09014589896290735
0.14763403557939242
0.08351713350084716
0.4232447837446098
0.04351766255820516
0.23181792647717012
0.38690248090085144
0.21374842212110032
0.3196667611508016
0.6474178471741678
0.11468362021498926
0.8653565146758977
0.19690036648951093
0.2675718824101116
0.06791029422475663
0.890230713128549
0.1474470087822938
0.6872079523439864
0.15111195588512816
0.19822014399170113
0.2974745920992218
0.000029650347454215904
0.18481692823522552
0.3321780374705913
0.33801403138679115
0.25797797503352415
0.016576003741821044
0.021036076846582468
0.01508061009823724
0.4516069908832635
0.44584619099082057
0.1518761993426324
0.15038437937342072
0.09295983886905199
0.0005317527982765126
0.08304157712848226
0.46304424077689665
0.010033833974450138
0.04385925959583658
0.369820362609257
0.03960282603171307
0.8673578392124981
0.055990161461942835
0.29114318246449705
0.3914327159195209
0.5747895645371753
0.3814807947405848
0.03985454312073146
0.24491065075230928
0.20758440882346363
0.25899134669717233

==> anc/HaarRFC_U1_L4p0.3.dat <==
0.20529562588699235
0.698741933470747
0.025566566333670597
0.1956191221428836
0.25258771197554014
0.30474490315917535
0.21284277945771404
0.1854056580888915
0.1397581766697611
0.24248841689221415
0.6350695204864061
0.19275403576494904
0.05145273663455129
0.4379466938664828
0.046053976071552254
0.42277500883140806
0.06297683826599844
0.3473685635877668
0.3114748500645483
0.8011868305399642
0.17853363347237483
0.019656664979044124
0.11201323403492701
0.11042310453530067
0.060347714615810184
0.2730692312949498
0.5008205059087308
0.7357641451745742
0.01983255733827654
0.0708591745413302
0.11155044509404685
0.46852286205679644
0.20024477974334848
0.03262090841846021
0.37997947368258694
0.14573335233134693
0.12574008247604065
0.007183970059968164
0.5245869429764624
0.6098041736540862
0.34374521705432276
0.3165302811557209
0.2668011032427009
0.06793967399890945
0.06277722458486922
0.11756243140039967
0.24900750269536673
0.3982721003545816
0.0638337904905626
0.9055226431593905
0.2662857077567593
0.02973666898979516
0.502252501590047
0.19013324884976113
0.05047034688685491
0.13588682265299862
0.025141945973655315
0.006740531713971553
0.07795434499530259
0.0044616330238935065
0.6550732542204789
0.20259161683753582
0.5596364764694685
0.2968841126765402
0.7771360429247083
0.046820308785774416
0.11456606538899791
0.2640625508117571
0.3402079206606899
0.14048777404500318
0.09359258322053934
0.6558902538475044
0.32234060439706785
0.6878405328275575
0.21438773523071153
0.17947778926733726
0.2717131064282597
0.5085573123601718
0.4344026737431456
0.48480274888467495
0.005478114183848508
0.042308614609256064
0.3722391670058861
0.9022395817005632
0.545586290294393
0.22454854531377522
0.5219872456993508
0.38170530559414295
0.0010150655698718807
0.25296643631849913
0.8352488550491733
0.15716558582668097
1.0445124051351338
0.03958036233817662
0.15692264973030262
0.12317910650271956
0.49230829526132597
1.0802348743009507
0.5781203786898755
0.25622711745857235
0.028026394221488105
0.388255121270265
0.10214432950212482
0.17317491863775714
0.4357791375847963
0.21961629662900678
0.21632854661689552
0.6419010414755214
0.4284003096486942
0.030490199901457984
0.40227528499965926
0.38825787290866176
0.25236550290547105
0.06629154471854169
0.18024052770067403
0.6549361305208382
0.26119847055447276
0.21584485975001624
0.22470753312335948
0.08391728252664629
0.037332776872439265
0.05186658637314825
0.7684300282189936
0.453367766465011
0.09583244550406261
0.26354001847974334
0.5985231389160242
0.4933454290621293
0.10615613510254686
0.6159346407847963
0.30568410207535995
0.04873982036813579
0.8705462770511002
0.17064329694460023
0.111284232736028
0.4014144165986953
0.04304183031163626
0.570260861603283
0.053209939837465844
0.005078661662318734
0.02927391720272321
0.22199948367281397
0.17895605099723158
0.07764952951704215
0.19511247449200897
0.5569390107310087
0.04681472085620965
0.4863244347379488
0.8416806637254328
0.13772437107435315
0.4678040137956648
0.033503695804980506
0.010088363061052522
0.8370396094839911
0.8549974896724196
0.14014280656076564
0.23933113540853232
0.1728291756251106
0.13290051549680348
0.6578116005053983
0.035568303206107654
0.022425680946040423
0.37455549301960345
0.4653442042541314
0.004869928607737638
0.3499835159405241
0.3057562729935025
0.03308997401782001
0.06650682261683721
0.37764114198977905
0.10227094240023843
0.3849662522973418
0.006747991717283841
0.30496688515885206
1.0752828295415522
0.5477761392426829
0.10508715620327848
0.4267697035216793
0.5484776540734471
0.13515861496436343
0.405379291530111
0.45246396387768345
0.9570698160201528
0.8334410307111988
1.0938006928467205
0.09374878935168962
0.646703793720227
0.026005136045653774
0.33884087398529383
0.5361872158491935
0.1531280585169376
0.09604984297701617
0.060227693635072084
0.31846801835188665
0.8607222885752189
0.0036752112045449377
0.5243735850252352
0.25883886178798493
0.057608146670216444
0.14692412240149857
0.08505330434360817
0.7366794704437432
0.36966604179523876
0.022922558334342095
0.559993315615758
0.18936045348145833
0.7696745238376247
0.11036157963513762
0.29361612872846027
1.00236900276814
0.31447575080493584
0.008856452509748656
0.047179461310811556
0.6246241941928141
0.07498813398145153
0.5679886314657252
0.07400617606082446
0.16165363711978348
0.8746829918020517
0.8793925044647014
0.2826882413883084
0.10714315218533503
0.526821387161165
0.4026023447860478
0.3092471941416959
0.7423809760415324
0.01762323416840038
0.8986750653271772
0.13569970310880763
0.2580307483630629
0.1102457499292966
0.9038967154046513
0.4483293907398717
0.298670703708226
0.1634889937271981
0.8333703017288537
0.0693524061062259
0.8123199523795305
0.3139124506892958
0.016206090722974697
0.36124557108860217
0.08203285984030691
0.47340408228443875
0.41181510715290404
0.42376927831991124
0.09638708661957178
0.023169483366544542
0.21667129748753558
0.29475932344560574
0.07033573000685302
0.16610211822622828
0.10548649441065629
0.08513643929823732
0.09187469608659714
0.15268725866322821
0.34645353552318264
0.2666053258331779
0.06577638142406363
0.1516684135142567
0.5261413921012925
0.10110289824223673
0.582865089529214
0.7721693810003896
0.06242676047760799
0.3433172892099681
0.07263031113573924
0.4895316226526489
0.024609281836852362
0.2354578162084341
0.003931089363046623
1.0884622186784159
0.7364836913782712
0.014715884238179312
0.23239462974211375
0.06764036304641105
0.9963810414116454
0.01946676392947913
0.8833736080389015
0.029893574717931318
0.0469893294114933
0.48551536270724904
0.3841112596266407
0.35628944597280476
0.689144432577409
0.18781510564148715
0.13319236120164715
0.4894438549401025
0.04793991285438997
0.2857708059871301
0.021714054311743853
0.2460490565647101
0.13654049604600946
0.4242625850023651
0.18223273389480885
0.04631482147130118
0.6701542647924362
0.11487121895509164
0.12046218871802251
0.4259921118353951
0.8376922792236939
0.5088625544078524
0.6256430346062067
0.12010564861238959
0.0311372839301291
0.16644554929823216
0.8508833743418643
0.25914811948798605
0.5299444732525006
0.1002329252217167
0.7340712437913854
0.03986427364705964
0.260515218621555
0.5506257045609297
0.3839251866893458
0.45398290732088975
0.16845531929012075
0.7441008595352614
0.1922827684312601
0.08769664039926794
0.1604055213766315
0.03345447206004691
0.7493484096218187
0.8401170276188702
0.6849665292964326
0.6056359466940887
0.5929728163023326
0.39401286851838135
0.16355710281891095
0.15279547216725994
0.5481196648469475
0.17218226312362253
0.045676989319722784
0.11124176372180247
0.34113052399148275
0.06423106808655825
0.4111874477081041
0.0860150101804702
0.6105424090479588
0.06588308539489927
0.052344152706499156
0.5562839965793757
0.3945794296620574
0.16310869280218326
0.4750131859400443
0.42559212616053893
0.3318235577284968
1.0192723690600354
0.21939468592068767
0.4549905576839677
0.06798607503704199
0.6078801270455995
0.2235257275759583
0.21410001706835033
0.01707726082101051
0.04739468684747605
0.14782790625838887
0.046431144580407736
0.3557012923977712
0.6875228362956258
0.8608744627838633
0.32892530528245395
0.47289801908693696
0.06548236150997103
0.7016575866177526
0.041851460182265765
0.11445059257857472
0.09028202205055268
0.018173469358422203
0.016547093103881187
0.955642594879942
0.5738842285443628
0.2290942207678985
0.7494045462339424
0.46134749075500614
0.27938815920230553
0.22115923930794756
0.14418561840732055
0.8344819641343281
0.11151231067852738
0.6929517567558205
0.02047322978088249
0.103241615261792
0.10814294961955892
0.8649345414539288
0.05217998797352817
0.039252641193017926
0.10806482705962019
0.49132056503380817
0.1198121088824776
0.05443947596893431
0.04461862081861469
0.024963463010760915
0.05428640306308941
0.12885386196885515
0.15810783832289363
0.331083844144753
0.012509441206774406
0.05264902340800114
0.7715024905355533
0.4785492392803702
0.44223642534546564
0.10519473354197882
0.7191244861476396
0.25526827202339913
0.1244773817561387
0.5136613774584158
0.35585727267788875
0.013031723303028715
0.05999708910129859
0.06571493023991473
0.5059843863557839
0.2308598413426088
0.048169985762961075
0.0999322294321858
0.3717187325617768
0.2744917110386646
0.21816092436291362
0.47801605379628404
0.0029497479228454367
0.012480588181399707
0.8705605985208918
0.8923318902313738
0.41144160213199266
0.06644588308703027
0.43653683658209835
0.22227539391192006
0.46748141036777635
0.5434732333584976
0.8988863860407171
0.34007776409835644
0.14169961224647887
0.558945165540604
1.090892338495196
0.026653435915333375
0.9932866888717814
0.40248904851675305
0.10199362762273881
0.25040306806496043
0.28168293200191075
0.29143743097376346
0.7812725999187858
0.5950310622947588
0.10354258948500249
0.0667510985674501
0.4935467547703145
0.4519735681427909
0.8877465409613686
0.32847312420204366
0.008797360296043267
0.22547535228993773
0.13793652861977657
0.0241069470387764
0.3316688422088026
0.8577025425353115
0.05864572194231655
0.2213915704292502
0.3408328897516291
0.7469389831547208
0.566559424653202
0.1392653958325565
0.036417837632826355
0.12833096195081223
0.8552423866271648
0.7241151628203685
0.2230409450626552
0.39218085456035545
1.0504448611062134
0.08634376576479413
0.4786040706026386
0.5661245674832307
0.14736166143263316
0.2942305832765093
0.2433203614390405
0.052779406429328504
0.020311258034363237
0.1993209758282082
0.07838840686619773
0.22710544967136664
0.013456262986106702
0.032086259900066756
0.09250444564025198
0.1995188724702543
0.0721880631167897
0.3070745034131618
0.6211132761650087
0.01257325505485106
0.28119422178257897
0.34348476877447787
0.0038551114550926468
0.07143171817343599
0.5901056336793163
0.16019641989100844
0.6536782293731567
0.28073044384140233
0.1639899000610327
0.0806141217773537
0.0959452156169061
0.002920341135672659
0.2508789585237852
0.2304974844128944
0.4334083148650534
0.04864473159392809
0.573587814389916
0.9373574043988084
0.18511834207759031
0.10076983142424425
0.6511843702113068
0.026777766326964304
0.8531150259059133
0.2824701704438464
0.2880949439801805
0.24309516432262396
0.16226706458313525
0.08449852326060797
0.01528899534382664
0.6615461973499119
0.02108317548204673
0.13190034307212722
0.056672215870918426
0.055824790422413825
0.29855926541419386
0.5942099857210558
0.11668014015094105
0.2811820601435811
0.3137342868960499
0.19126626939078203
0.044407149791736836
0.34504990803958385
0.1196847040686339
0.7028490669309818
0.3293758997246745
0.1102442956056778
0.19200795198972423
0.08390151231147061
0.022104192641229592
0.20149898542953495
0.9167817074320331
0.3548293174841978
0.07377764304446442
0.236457743205122
0.015583026882795144
0.5877825164387235
0.1588767701082124
0.6033040469524991
0.45658116977092567
0.08343242767760636
0.2650370535827738
0.2696052660554648
0.051405443476600574
0.005796479462187705
0.1547140573573965
0.5087309800272865
0.005188996708915704
0.018112731199581646
0.5090434916284127
0.19429502422514125
0.4049124699541473
0.2141697728645077
0.9286497636736724
0.10792423474903425
0.3976873046592591
0.14999181409468212
0.5723363387565905
0.05842271020316664
0.3623234670365167
1.0668760741529673
0.14321910739458923
1.0042666292046258
0.29207067779445584
0.07456434088949516
0.6723078661821201
0.21854289608951527
0.04754509119850959
0.21067506506893127
0.05814023936728068
0.9848187912259754
0.4003604725855099
0.6662553112831036
0.0024975521661765414
0.5281232354679927
0.04613711825271835
0.4843561676376694
0.20850219120815275
0.0022452908905071776
0.08116796168714342
0.23597373799851606
0.0819167184731366
0.3073219078812604
0.002405840072229096
0.5439010763992552
0.17196470645188935
0.623490623490304
0.13174103245389707
0.14765311746969265
0.07740200115533165
0.13184614882900783
0.047269965395782106
0.11151073650644931
0.1150551063185687
0.23884717461618274
0.0913870694891222
0.4981804049074586
0.43542159598190616
0.42080689226943097
0.7928908616450322
0.07486665837003664
0.013134345334620977
0.22600142988738647
0.07056504748884232
0.6693763352329507
0.3140474129591468
0.25378713797037705
0.07637538225700316
0.1633512298734022
0.4693008371295569
0.09371172504102868
0.23187675111760628
0.37193823925231245
0.5811841926922915
0.625664764199839
0.250287633639517
0.04201406947435827
0.010596123362069436
0.22600704555098686
0.8945888889772726
0.3962297502481744
0.20088210773099024
0.021659816817061212
0.7689152328663854
0.19609314767485372
0.5331672023643343
0.06924349933468363
0.7594175220852635
0.0885916912368361
0.08568586153541982
0.8631251175310886
0.093075632317678
0.23995145685369745
0.424408456214601
0.1990460001079144
0.15599070106326793
0.5223899719690117
0.4118153831661705
0.061024232286519584
0.007211017910932169
0.3198307466630177
0.00024364968233188625
0.8993113005573203
0.24903758877686177
0.07621169659718502
0.7285234993424534
0.981156675373893
0.3419353791894753
0.059985097471494685
0.00968896788535682
0.12944357089582578
0.8330320697398066
0.27968035563450133
0.8351212650933806
0.2267058071557966
0.0921068800203179
0.04667180322779378
0.13338834268063293
0.11886700968167223
0.43952741472149276
0.04258437771332643
0.6763558218702221
0.08451333657404171
0.10176701744719123
0.7059252531287697
0.5578860036356317
0.6641882222829284
0.12787821740176805
0.03202311389364549
0.35319122281933146
0.332730668612154
0.06495618403649657
0.3709529413092446
0.43544576865778606
0.25594840229284016
0.6758244747083423
0.1500240221318835
0.22283170770475413
0.9430980235594184
0.04066434072671633
0.07080856911143332
0.11526684534253834
0.06360893265998449
0.16968231282310425
0.42295350232602646
0.32635463924806435
0.1325765118272961
0.09974924699633343
0.11052889417427268
0.14961489263257968
0.01261111278031339
0.15620023635010247
0.13445757468583314
0.5839826008271638
0.048745534515485425
0.9073634794580422
0.37565490004470736
0.12594265159163306
0.006276230623960472
0.017028377814181983
0.35610995541807244
0.019556654490059607
0.008779700862138147
0.44864515349156997
0.048008675954380346
0.5656632600961888
0.6012300085782726
0.5732585850604073
0.24439032581316902
0.1484614000555393
0.06167960611775163
0.14907060466395933
0.2626804676579446
0.28783106832754884
0.4382471810487053
0.49924068100976543
0.13449218670772992
0.4278358884138595
0.15371608006559523
0.16965392139972016
0.9061305032133663
0.02580983403353802
0.3926722038996675
0.01853233741945208
0.8791082045379375
0.28151181756997123
0.061388201287897015
0.7854771314306846
0.30882785183382283
0.5974590598488004
0.7258792446889746
0.7495293826025121
0.14095964989359167
0.1208470545956057
0.5159636472011219
0.04732642724139945
0.03626757060790524
0.7082052398383072
0.3877601413916542
0.321561389039571
0.08608307196198024
0.3700525376118077
0.42309693681190447
0.4271749869962917
0.07294656402643894
0.12619439002070681
0.4029010921685547
0.5105133073217987
0.052916546632243586
0.16129518955385028
0.18110041906674992
0.9959385728192687
0.04167284166476886
0.030077250894281662
0.30306038609039476
0.8139110439088711
0.1577409314149384
0.20305507078183294
0.07325553657911384
0.3701960141739474
0.11464761982767768
0.08632611510314117
0.5376645172266311
1.0487291813164707
0.18979799388633956
0.07659522799474706
0.4721881882423788
0.5778082181766686
0.06691739827530722
0.5021791494807495
0.03234695211424383
0.16957035468416104
0.19126484814530972
0.3742882816552885
0.17366579943548843
0.8374399847761396
0.25850333059102615
0.38222741295487744
0.40750259307049186
0.4405240642014173
0.16765350173890242
0.047935103863167655
0.8984994097769824
0.236758990092147
0.7820996180503268
0.01510625294716146
0.3731904480803663
0.1221516910312654
0.2056603699805983
0.28050880656734206
0.6199661837413019
0.1552165744073248
0.05812884728496512
0.25740634723338063
0.34790198869911976
0.3017709932091923
0.02837763916681406
0.3461527598361153
0.1068247379966386
0.11297836661472167
0.9483216997873843
0.0327056119419992
0.0999378046982173
0.11011980160158072
0.522141984375795
0.021947805113549046
0.08169091994751655
0.3139383848342545
0.08566532888011387
0.17432306802275388
0.21820433008836373
0.010589033740593076
0.5343934787221093
0.3294324044131803
0.9090816200626186
0.07999539324613748
0.19293524882789403
0.18573677116160955
0.13071365508098917
0.19333005012169904
0.2484028116963602
0.10321074618963168
0.8124416979090262
0.004175231696274397
0.30997906330961666
0.5171886906824905
0.3292670516272374
0.06670765108500515
0.19543779805385547
0.1656252065763306
0.14165097459874998
0.8270296787159962
0.37198391141558435
0.4785323886922225
0.04649725526997413
0.4114646635065605
0.7193454384503557
0.35955097095534755
0.3019106130532253
0.4588155682264494
0.19448997952029604
0.21898461341290704
1.1272921472363504
0.14727746927485874
0.10075583934013545
0.20153022497815604
0.27511144369998
0.21559959016457017
0.26826287775399393
0.08120369954014646
0.3740431996809027
0.2263662797229845
0.003950775327748788
0.511261455217375
0.24336630014194546
0.2351291163086362
0.28280979517837734
0.1418865391027305
0.1031605355884858
0.38347234161248217
0.5077017508495427
0.28033989757722644
0.3649405473519901
0.14516355438372322
0.566489567747298
0.8800331782252914
0.18454299460059886
0.0247459446612283
0.33288565395797687
0.13114399981699365
0.3357005556310867
0.42826933938379697
0.004801178623527059
0.2947213912072802
0.4099399255025334
0.3362127256040039
0.027084599544890297
0.37728465910036685
0.25553620898766527
0.01390920024875428
0.27993569679784963
0.5048179129378828
0.27214964401619696
1.1246462479021275
0.4365709873503875
0.09721357787750085
0.01895778522947185
0.17006971664926493
0.24441701892175197
0.3521960445350139
0.28709671709074486
0.22477611781673593
0.038892351080742925
0.9730715302308366
0.2228225946534032
0.30370317096043126
0.5116547205941462
0.06898814824427696
0.24984821478251085
0.24892677068833854
0.39992118704229207
0.3870236473036401
0.006777777294722397
0.19629860936976593
0.03645095611119778
0.0932225479802467
0.2609400117794277
0.1408274020490214
0.053903190101769895
0.3445597386309201
0.4393410020863985
0.09793117691827856
0.2676362823822393
0.4053882891244869
0.42643169077795307
0.19869813096354436
0.17527119186473766
0.6691892284619323
0.6531868393037773
0.31489537138392976
0.2069522476919404
0.05119164574882775
0.699917115786314
0.18322001986543276
0.24120739762397853
0.2572545379820229
0.41502030104522003
0.20108602516846286
0.03089924131214952
0.3400401977384716
0.8249890310703545
1.0812757436684017
0.06802719227779601
0.0847398794267693
0.751101913831629
0.5763379594769483
1.1311357646573577
0.2753377753047444
0.7917397186173375
0.14520320139374696
0.32375521560771914
0.9703207078433288
0.2851182509089792
0.23528946430766148
0.24271559558243672
0.2654755563292806
0.04897570369912801
0.8046530431782286
0.2468015179880042
0.2823656100462218
0.5514743569860592
0.7373191861420617
0.47783321099601744
0.05201389687279339
0.6587823700958952
1.0102818265808011
0.18169441156533428
0.2433957777372436
0.5011227350391487
0.12344077883935775
0.4237752761023764
0.21715590821890443
0.2723852773581628
0.7809466170094556
0.1343881562268952
0.4022865124128731
0.4641945168280603
0.13774575252030952
0.088062119202873
0.7297831130324434
0.5917323417520582
0.26093570366774743
0.8862420935759024
0.042708141047709175
0.5221644096698512
0.17041969831875564
1.0204704181851143
0.21904381089627353
0.3380725155713659
0.06422696247957364
0.7218101082930665
0.9515394603116862
0.1773280902718179
0.7894026679695889
0.5769370265267153
0.08824973386698738
0.1644306707530435
0.5421809059348461
0.7654184327045941
0.86364818971203
0.36138810828103757
0.6258516143077254
0.2683473513779228
0.005322131426988915
0.4294722743319913
0.5751095058482256
0.20179155683900316
0.4018954004862535
0.2510408343175225
0.5245524426448054
0.417659689918001
0.2304071172757603
0.6547408230216567
0.15793048540131308
0.99262641635887
0.7131080800248635
0.41143907693451276
0.2744997985006634
0.07987443885292295
0.07867396266152676
0.2789854369874824
0.06482659129468384
0.9062797686514023
0.07240329183257804
0.20628237936030624
0.20347150027430866
0.5234713410777133
0.14601320412762891
0.10851642910428833
0.09097035675459414
1.0463377526767115
0.17830719360190916
0.05963939759761207
0.6048348477529362
0.29110457492212954
0.9138827302995551
0.058772581351016255
0.8692685207867574
0.27767551952848696
0.4558683142931369
0.10493539215229745
0.7506724408025759
0.09653173087977862
0.1152865794763949
0.1334762876908164
0.11647979650354387
0.03599573016018515
0.13385179762822413
0.03052567260879446
0.10993272912250081
0.13170599283276876
0.03465921814247645
0.13732324755591438
0.04184503942446435
0.6450532388738004
0.7981833285786807
0.36866521668721286
0.09979410083210713
0.10646890087470254
0.7807922671267157
0.2299646839297285
0.1396539226445948
0.3105396034175256
0.156918904535119
0.808735416653317
0.5761618648312811
0.6064619069195961
0.21809162307733967
0.17060882587314513
0.06649025410060261
0.40327233534007456
0.598229269464161
0.622270434314831
0.3647393774860005
0.33250613500907356
0.1439345211390308
0.5763163868395862
0.04257351581305411
0.14193092893012338
0.008092066896966522
0.4117401623129926
0.5901635724302925
0.38334458244420566
0.30816537309402847
0.07950310967733829
0.8213833127921226
0.6671895782041479
0.6637093308008999
0.04630196277340401
0.12006123565906296
0.3589648377474583
0.4063449060622975
0.9123283684196714
0.11069914855516681
0.46927229675845744
0.6170901757340742
0.1481504950228447
1.0055178825938902
0.5129142252647253
0.3095078939999389
0.6684423606854435
0.35438978657828124
0.3333263915625109
0.03229727681430603
0.13437215939859465
0.7723324209668218
0.40176255460499255
0.07629863585655973
0.712915704665871
0.19667822025735227
0.034498071312805585
0.41838877954768783
0.10366622765426671
0.2705197724148939
0.8551849163150128
0.11424636926690258
0.4279704758882743
0.1571733509286384
0.8954259049581401
0.08537406084478201
1.0466269845026204
0.22278170030191052
0.0759520941280568
0.10637925171728607
0.16843136211272014
0.4234105046642305
0.11151936007342667
0.16288661782243538
0.0290291566234928
0.02776506270856255
0.13610516614238344
0.050366857504062584
0.498885460812655
0.1507896762024334
0.215921701620146
0.0875467849409173
0.0994335771132906
0.006027661319560323
0.02939263759792003
0.0333556797677781
0.12002798793494777
0.7215480997889734
0.31756967920628065
0.1683524709245219
0.788704897423624
0.5596113558061279
0.5407846627492743
0.015810821264160817
0.25111384206327775
0.059179265728961226
0.1596611381819096
0.06010909340923652
0.5387709568362592
0.05298585355345006
0.38833205511949165
0.07913711574320048
0.20401600154362565
0.1812713297682341
0.1078062118469605
0.04796037168184464
0.6717197514103193
0.057201771117486845
0.1366054796777975
0.06148978997519553
0.058453810293913375
0.37124056679509243
0.5027515507354126
1.0398416060363154
0.10960113935541707
0.08772168080473942
0.05813382212860574
0.3057655805567801
0.4246598090142595
0.05205763516851283
0.4404133962470213
0.0649262062511714
0.05534443393777874
0.8079928388556483
0.5068727157967322
0.038282277814816024
0.01564763421237143
0.06735461664524563
0.2507463903222047
0.45178797536222876
0.3444815671739495
0.2719485056245224
0.19501602396949885
0.1929914852274627
0.277370473846821
0.5460440854351349
0.41997029443716594
0.2657936908161445
0.24854450864092037
0.07525972409630213
0.25211158173288134
0.5859270003674836
0.16225002962866208
0.09697626720260735
0.427637175326042
0.13420680431043633
0.33457452640092483
0.02704535303779594
0.14409745575608834
0.02038352146034848
0.41653104536043345
0.06142401982532496
0.6661666271691177
0.15658097169053783
0.32908368425596757
0.11726578569006203
0.12427530033333253
0.021459665730069303
0.4240029787436528
0.13647755342104975
0.5061395223614599
0.2964441764291578
0.37923218084646476
0.1370905628170657
0.6438910597440726
0.7676407504345649
0.6902770041606334
0.12584148947407792
0.33022764528129295
0.496429761589894
0.6180454620880362
0.488088803814154
0.3441527684191978
0.15937371269552214
0.07744913780456116
0.07889213542923794
0.05413620532178219
0.18855331132003392
0.43895470265445424
0.5546819734806915
0.016132020716447523
0.026360515257275518
0.7700088175894197
0.5115032765837454
0.13383393233569726
0.4330423145999031
0.4118472891023856
0.10503128191794041
0.11522126177090398
0.9360768889277724
0.006973992099953177
0.18888882246688926
0.1215614559976337
0.31654018393097777
0.30128231053566945
0.05296392299677063
0.37118093077791686
0.13447887153068738
0.04428639716855408
0.0017051324254026064
0.05937809536181644
0.1498093981201892
0.3712678041991181
0.18605685445921716
0.025171625030234266
0.0700104146746346
0.8444912444966258
0.18258639383535602
0.2753238362228781
0.3812085581474712
0.21888502982042748
0.3868731381749084
0.3199700102986847
0.17060892590636917
0.3875610324305236
0.43450950214013634
0.15605736105451673
0.4778925856114953
0.7782562905950396
0.02268263230934571
0.03914530976857613
0.30733819828532977
0.024112757283654487
0.057852700231664854
0.35940239324297907
0.2918390035913297
0.7855378910626976
0.037871690005283794
0.6986823203292093
0.2256092277102185
0.050830058725819305
0.06688090220586057
0.736007659286392
0.2509854715327089
0.4468257789330889
0.15387726029258927
0.1342505060076407
0.0441801848513391
0.47747594660061643
0.6341026878383701
0.041659435405713464
0.1520052645063696
0.15004518114651827
0.267574570120553
0.3936039709941727
0.3603219411026956
0.024083511539949243
0.5137692949724992
0.24511597126565676
0.08258791125190126
0.019145724562064245
0.8011008540042465
0.24405235493269783
0.17893045208788033
0.13214709029117014
0.029159399170725662
0.4432904139366204
0.046286166356550244
0.21893899636483463
0.7454489212908759
0.8229505059904069
0.08714907969582242
0.245853399558773
0.6410430647136478
0.03676268122720703
0.20717213295910827
0.15668650222889263
0.12397477376338958
0.1621808046347595
0.4063059034273465
0.4400316140791552
0.3203549266452382
0.4804815441585026
0.19930091818091375
0.31725620144203354
0.2987817094710239
0.0670008658488405
0.18893375677501253
0.4454168917597286
0.8838020833450821
0.02084945498917565
0.15182370610407364
0.3405168357153419
0.5067742852498328
0.28351088186371026
1.0316678098357115
0.12077806818635793
0.023287104556514403
0.4741075481378273
0.04018924651699059
0.09199878160488431
0.13266753769145911
0.5526272698005896
0.3473772488364184
0.11828568579250553
0.03979401145543183
0.02004902126135476
0.29994625789146656
0.5160397243797662
0.054417276860684254
0.11231503332205817
0.009845096061668383
0.3210419200288589
0.10378217853040393
0.13815595834629654
0.22617857886622494
0.14851877161912735
0.39944322821743905
0.450909173886122
0.20813012224046984
0.16107738827457427
0.17007286958524923
0.7841418927168734
0.09089779358813257
0.3761843921847739
0.2181153455706277
0.45942227529414315
0.10291940040710014
0.24427091634348902
0.001302674079183628
0.2879423982479323
0.14671335322567844
0.06992076118788418
0.05280770341873685
0.3731897929839963
0.35210000196276714
0.22533525057096288
0.4522042812196499
0.48251766359432025
0.5191152951150225
0.08143741274690217
0.3440490757592175
0.33583737424401455
0.8661159401369538
0.06979292812516828
0.1083451599564192
0.9249654913610299
0.058818797943406984
0.5150363672468883
0.6169818556015868
0.9387023188948379
0.5106521523644816
0.22198802874757154
0.09025885984925511
0.5276842462388475
0.2866162506900494
0.002275898362817992
0.4118397247041982
0.01904772058106989
0.37052035920382387
0.07116275871432644
0.028611559813862944
0.7510581377610523
0.1269856516323442
0.3233321359712267
0.5449153577518889
0.021937317517940806
0.16965830571896562
1.0318386559393866
0.08416597076630525
0.19648250726108246
0.2141708865456176
0.025824658833033056
0.4288393686786633
0.06645397176836546
0.02868075269605745
0.06585817035954564
0.09324352465721364
0.3193744180617154
0.2040108169954516
0.045168816879692035
0.19644642862152606
0.20005530265082366
0.1432684771689022
0.4698292585308062
0.45812317280507
0.6224911672131066
0.19239720721762668
0.8366004946178888
0.08561319614228559
0.1667680451420084
0.674464569018527
0.8343390276163126
0.13587349164307108
0.036977957939201514
0.29690196946935793
0.04320107374291331
0.03244501877730385
0.11921359271731889
0.09517526814060533
0.32071534225915405
0.07770604586961202
0.14006914061290648
0.4073295769782366
0.5409298645177203
0.21685193390274693
0.6215479934848076
0.6510991868215222
0.041030482490901625
0.12796595531493934
0.3968070820063934
0.09854941406621552
0.09853683630003307
0.9967874288976913
0.4379704852931978
0.040372208884782976
0.7362204807352323
0.05242244762112369
0.15175294745084636
0.007773862462853725
0.6535177816882025
0.1827961852028169
0.3274282033361013
0.08901381645208364
0.11197117296156568
0.11069294110730152
0.10592485893789472
0.7940550315324101
0.3344768996337914
0.10250539766310009
0.26065983536966586
0.10117106819330515
0.3291374442425005
0.03779887213399783
0.4059971305486663
0.2423803505023269
0.21656722989956947
0.20699031680480037
0.04613653107710333
0.06813536516882873
0.07923772056572291
0.057709473125671144
0.0847861961945978
0.05268224552868648
0.3543647343452217
0.3735377080424043
0.8588917832837311
0.0697646416791663
0.3145033110606991
0.07568797843285023
0.10536983546501258
0.47774121579127754
0.32411112296398753
0.41202116470460276
0.3636223129356426
0.023305533194736553
0.6159960379187641
0.39746540660559393
0.22277308666474774
0.023778703173511728
0.16558384484363245
0.24167573284679109
0.223947150279085
0.1346425575222669
0.4308951071406789
0.08527322225889744
0.5140848850240038
0.44686146319329184
0.7048604161947897
0.2673701452245645
0.4305102611041524
0.06437547296521505
0.4051345986195214
0.8506347239338342
0.5914835521984159
0.05183139772971811
0.5463142086175165
0.17724725592974516
0.49584412945649076
1.1522579746460777
0.21287869460063652
0.21151414956582104
0.5805343594002242
0.11516884523089055
0.10716323869327132
0.13097183767302542
0.0760201038692886
0.42714382224335323
0.21547109245426035
0.24978655787652776
0.4621035392766985
0.2111992902473699
0.1574326617943532
0.4144543598557907
0.0327284614539155
0.23141562873094967
0.023889753832782395
0.8388439738798774
0.13634841529674696
0.34334379244255886
0.43306977477415454
1.0542202648153702
0.4214974867494001
0.1677566755266601
0.2090907637023878
0.09915727727564047
0.2980143349619338
0.6159246036979088
0.516410130733815
0.3900437152871811
0.013223842601720657
0.011142623307049774
0.304661743468467
0.020042089963542002
0.7649308640214612
0.2446687189073635
0.08423468272224904
0.005545781994390917
0.17429492192204807
0.18119543188128587
0.3401660402009691
0.19077543309923048
0.2390773265161948
0.06888890516942633
0.08019917912444019
0.3610272902311654
0.27677602412072005
0.5302357965165931
0.1775212244344476
0.04081955656054456
0.009923156787298245
0.08083100351604959
0.5986444693671399
0.14074950175706233
0.7577407177063697
0.26888539540633655
0.4588290336838834
0.008284070420216174
0.004483002119329526
0.851932923054525
0.1323978373340057
0.05942911106287759
0.05151984558878658
0.7803095539668476
0.011685316352134026
0.12825432629740346
0.6411169103542933
0.4367045028041827
0.00620723497269253
0.09053015838208842
0.35654180468770097
0.1842042655589992
0.7250847714608435
0.6926746042492311
0.38723614111371374
0.06752105540342937
0.014792390964063979
1.0663787522889732
0.15650256663439507
0.1907576327711577
0.021564397739137917
0.837766855967138
0.2195383857880982
0.49272052274812855
0.29915286847220274
0.11141883794957635
0.09174511617497133
0.30038381699246025
0.03120588029572541
0.32242524337816675
0.07708764497242103
0.2604936069577219
0.594440302473033
0.06369102831318725
0.7224583505533019
0.023215749564129404
0.3025423232017343
0.6488016841957183
0.0853708493226493
0.29943876259552876
0.04372540957103631
0.005540896874543258
0.06691354215990128
0.2673708946520568
0.52464965209384
0.7060246783804036
0.6623278953379073
0.08596903156215091
0.23130760280454452
0.3582992556934045
0.053897048776977326
0.0010993419623435213
0.09171042564274344
0.5029130385478294
0.06958352377948511
0.020622790553179095
0.6635900924605865
0.35594217350483603
0.887678856457942
0.06100955726226083
0.8229649256687025
0.011281452112516972
0.15621913948520422
0.19542360197549577
0.0935119809799915
0.15952426202906672
0.22371276850619717
0.41320482460718255
0.507523111764525
1.0530729726350314
0.04076232955998727
0.3252017056099045
0.03484893611834781
0.09087291917919377
0.0051611161422694925
0.06541303480634604
0.04001440731528914
0.09783727105073055
0.4534285538545657
0.5319181643925948
0.46667289755491376
0.07918170573708418
0.6833966663901351
0.06875106652790335
0.2313329664225801
0.5751967495603104
0.02768618326480778
0.43374202852470667
0.1780798963852705
0.20852857871501754
0.13632550667113458
0.34586021758468805
0.1462345528885826
0.6830188159106512
0.8791903546918378
0.2794213098927137
0.3217172958620115
0.17866275821767422
0.23291950787050625
0.02317341264935189
0.06275518326701311
0.22337347121653234
0.013809225994042348
0.5430757879574523
0.45366457227407186
0.1546239659423034
0.20929432875532883
0.15541778306241766
0.051626108303843406
0.14551158079267257
0.0956790975062384
0.5113864659930598
0.48761804187300156
0.768166657348159
0.15107322324113676
0.1854483636914717
0.38948645533549225
0.030679805119740503
0.1297595179438274
0.03390285347978583
0.21766498136702397
0.0813770542644406
0.0336234818740837
0.13480067003281102
0.247236991397834
0.007180263331979655
0.7976009706667367
0.09717053047193448
0.1623399003060999
0.10873454217475749
1.1274574429150461
0.2976450754265309
0.0026079870219002026
0.20792637269675276
0.03944005430373412
0.14976826012467642
0.15549601003221994
0.4282727741186301
0.20356371380556723
0.2621119508009275
0.5034951363542326
0.0811133192353961
0.5117367006931155
0.0794220299585971
1.0513333840397001
0.17196066877612542
0.2984642022701317
0.25342763445527267
0.32966070406420495
0.657920766385923
0.8404971130961434
0.5635743692056391
0.40884957434436164
0.4949678572639364
0.48133873838528235
0.7552791698377394
0.46340004076988095
0.5548353400679439
0.7593876946204297
0.5847131938753218
0.10305246320713474
0.2405876072973856
0.10909602530593655
0.7896955600023621
0.7713378500464776
0.058536237171432484
0.03167695918777955
0.2389669567166207
0.08185293266416455
0.06318299367163276
0.27177129684327667
0.13930272110068373
0.5218604931723475
0.080192524598691
0.4109835209746892
0.1262462568959082
0.11285468436012537
0.5677786358505761
0.8942282384596513
0.09626871707162846
0.5367577980085642
0.1558686745242101
0.13404886503331187
0.3276180360168753
0.860852818825284
0.460454092282353
0.3421511729835788
0.0320418677320774
0.5872783011172895
0.24270411757568702
0.12520334164858604
0.8563806070751977
0.8644836678514635
0.25644018141259023
0.3377323418577535
0.03132376923583183
0.3183990291923361
0.2523539237381193
0.836545295343164
0.22664649320115687
0.27968111729312317
0.12229821586798365
0.06213802650648194
0.005240643014161712
0.667175369585485
0.6368063151998788
0.18213969782718895
0.07522768341618606
0.5330385928436547
0.012897332805015756
0.2881157448215019
0.14792754943740166
0.13222331005819388
0.503210204715625
0.24867495329836437
0.3462737134394297
0.13740385439071087
0.45477276164046426
0.20118113573228497
0.06314402378947472
0.1406882588702503
0.2848194736428497
0.14486934647139055
0.5374225607260611
0.13367068220381123
0.4853392853356391
0.27044316156130005
0.304829354074797
0.06532553025985684
0.07836304524729498
0.14541546379203582
0.37512105266575974
0.32028086511690945
0.2094495044740146
0.509039531862768
0.03996662371945952
0.07193662575212895
0.8415440036721242
0.9134683113566019
0.6563504474325133
0.04558783829609048
0.4457989769507782
0.10239612100436277
0.09312009425496612
0.11608531450621304
0.010377671451747936
0.09964534395110418
0.16179260967328224
0.3475388575971551
0.1445919928378493
0.18971931540793688
0.24147936048964205
0.022379596603663104
0.05034653792607621
0.08234979199145463
0.03775595802694171
0.017734745785401674
0.09075188690393622
0.4659580241262509
1.0496987472576642
0.03646119770305484
0.09739575330249588
0.08925313389985434
0.7110934619674163
0.62708650722236
0.5708074386766223
0.29446210377502036
0.9278185969958533
0.03393556472273486
0.33007819107054975
0.025175229933611244
0.2902198244779369
0.042686098363753415
1.0098171083322158
0.03568315771892316
0.06198603178757489
0.43237377405530797
0.7120575622668912
0.0930320201308142
0.002228870599485192
0.13092452152119063
0.35737936947976084
0.5121106439330466
0.3584898986230168
0.7138071852736035
0.15031805062180245
0.0700389143126796
0.10978465257892779
0.2100586290445213
0.27471436355246537
0.48147432952487706
0.6305723662908541
0.4353290218716157
0.03870896809591444
0.3744271395605457
0.6663202909120115
0.30145078066925773
0.00948050563951347
0.831600230612785
0.026217076532476662
0.054224035022637354
0.01921444491785419
0.2536708732656958
0.38365092834189307
0.32117542780538916
0.27898023991712234
0.5221468135577298
0.632318013098007
0.665541173042042
0.1958758022359297
0.059797372566902166
0.802282249781731
0.08045058616429392
0.29735047708183504
0.1615597583877728
0.2902782831822198
0.2671411452619979
0.9194539189282597
0.589126373611864
0.1729788976276291
0.3769888504255591
0.03326201017602309
0.3151806667645928
0.43301691303899686
1.0480619798978266
0.33336581459092063
0.22905702686665394
0.4348908727245243
0.19239987306897727
0.06230103744797342
0.16440773122322497
0.0370232881335409
0.1503956973802693
0.048713481810714394
0.11140094360303755
0.05316345970341376
0.07111775272849565
0.6363929049083135
0.13051820353061183
0.04116915315463099
0.17796108757642629
0.1753390754675731
0.009811469907105897
0.8268938621480925
0.08611016879843371
1.10055009310539
0.38933850021928124
0.225943482561132
0.42044438349326113
0.7574460629031153
0.06497146537786957
0.16230800221720154
0.11348549128152155
0.11763725944338421
0.11569854516153383
0.11959459161993867
0.13364923326656417
0.7567451319715159
0.4746502165642411
0.08237672738332923
0.03645959666999834
0.3229096564316738
0.873722339901393
0.234707089509569
0.056094447889067374
1.09787927289789
0.184719998989037
0.15050067740385087
0.8619174812237883
0.2814869511049042
0.058129318913484336
0.6850155455886285
0.188715326885358
0.293991032935665
0.058646181124887856
0.12174064239964369
0.7219624623145295
0.39733536802744335
0.3304414824550303
0.033864170058239315
0.007838587643749416
0.7250088980975368
0.22505845867873722
0.403662008065289
0.3372768073423949
0.5941430553153869
0.17706948839672923
0.9297535472349489
0.3150994911153275
0.3231059030180182
0.038568538224166206
0.8284118130312533
0.021014380550828195
0.07467020333368045
0.008826788483533573
0.5306122556822022
0.3477158559716892
0.12039601974542452
0.2425272310003253
0.6220322331535386
0.3985358012489099
0.06303986907482555
0.20743741049686387
0.10726057904706181
0.10297051968637712
0.10531721126890917
0.013828201747460777
0.18036101878360214
0.5891068403033053
0.7402819974996316
0.016207146812227777
0.0927319760330128
0.9909071094099821
0.19058761728018522
0.15456193984110012
0.37920878503357136
0.11518519645628926
0.39711470473326077
0.38424263089652755
0.13027906007670706
0.00022374860784242127

==> anc/HaarRFC_U1_L4p0.31.dat <==
0.5176854892754529
0.4615180415139458
0.7859493956959447
0.1770947228015757
0.05002815661606339
0.5800932462322068
0.20236758251616943
0.2669927814429997
0.5180670712013994
0.6853525692132025
0.0526607064019161
0.14812452614051494
0.10686735485028276
0.0798525234715776
0.2697480570673173
0.10502610454674616
0.24525811034216233
0.38766554871861253
0.09014084354725564
0.14177214611344088
0.6026634887633614
0.05589587699325551
0.025753186180272284
0.2533829368716272
0.21565519918792228
1.0068345575376814
0.3259720929498492
0.45708726531099136
0.292580463693071
0.4834398710105959
0.12824718902837678
0.024487864154821782
0.08614950426904731
0.1358771864402143
0.3681651930808311
0.22930966297069807
0.2619687200346226
0.4062852144406132
0.22230657955804017
0.4369045529199089
0.04943729620096169
0.31257712318110337
0.8274529108599273
0.6863844150573547
0.6468178784728064
0.004680601626415451
0.06676937870806073
0.09625458667733826
0.22840319386619254
0.5940015536255602
0.282140930581682
0.16914930084817562
0.22866115058042338
0.327962596620218
0.4154629771159468
0.28623985564453175
0.212531746814029
0.15761319409059577
0.16799977682153922
0.4640360334130062
0.030037836339259355
0.12435829194473762
0.10097836201783507
0.18835294359785054
0.16107468926049553
0.2650255443734732
0.22547621822848024
0.05346145396294896
0.0435508381062483
0.9234680667413518
1.0362910449878941
0.06239039949438232
0.6160152416283067
0.8556444827017626
0.2500871211155486
0.12448611606496049
0.27617493258151876
0.1828306201492539
0.07361399113369614
0.20739212861213244
0.25863282466603726
0.22293844358092887
0.26602238823731256
0.1941193097975004
0.07794183553140885
0.10747684481769673
0.30742643217688387
0.3124937584963654
0.09296582598984365
0.02876634004323732
0.08920959185558991
1.060180644470503
0.38665925979523796
0.3582398481667105
0.5950334921701445
0.8859706121687723
0.5706995308952933
0.06049428297178525
0.24412755596501348
0.0699635988356433
0.09293731137269212
0.016716594534208155
0.17298275990630568
0.04053934136853482
0.1774556792283615
0.3444661884227914
0.6537378252097648
0.23519184663505077
0.4289347558752243
0.290160114572773
0.30000537975810293
0.9170585568626989
0.04310625570584942
0.596424274681706
0.45171570498072106
0.24094809467499517
0.43146793773848174
0.0998240018188602
0.8579789607490985
0.22859821515884618
0.3938362140116155
0.1003401166466247
0.23112936236574208
0.13696114890219946
0.648999722229594
0.6263375305741407
0.06271421508827252
1.0144484369152953
0.3815916257076568
0.6432773223668055
0.18599556577462273
0.7086891264723717
0.6130073568849537
0.1140610295585093
0.45543126383712396
0.2610072632752795
0.5580080282517584
0.01740580026703514
0.051621524810982665
0.08616947699090881
0.04425673248815117
0.13035709229823378
0.15532687248052407
0.11516478146485808
0.012712643475081935
0.11037086050389308
1.101007328854729
0.5695689421135556
0.17139479926894904
0.36610368096656487
0.6623612999017034
0.08337730450760217
0.159737662227168
0.3358614082849115
0.014916865169668366
0.06866387871718156
0.07589632668393358
0.24461980583215756
0.49691074813179104
0.12024681394161563
0.545501572769967
0.42990047546237997
0.534986604837324
0.08387972689222205
0.592464306260654
0.46996893051597927
0.09923364551290577
0.6953295654500025
0.3011257207509848
0.17303079898051882
0.19778762422406504
0.24655800141235795
0.283821395138108
0.04201978447076824
0.4753534196005594
0.4220544571452031
0.024016968700190707
0.1491171574082541
0.45598442472091527
0.28997782136411054
0.19809873595416075
0.1646600289467325
0.2957825243416728
0.2610211595154953
0.16460722019331703
0.2241603423318733
0.675710076008169
0.14484096843343325
0.2546174986390859
0.20515415383619132
0.17865149821128326
0.21427592817185762
0.9354348639449048
0.30620148387238544
0.7714680357388469
0.37564019911532637
0.3724699654850737
0.7481803718141775
0.1890734854533771
0.1690168166741685
0.23102197265774005
0.0882451358948235
0.030835082143192145
0.08948082698572755
0.06418779165088649
0.25804803222815265
0.017835616131769677
0.5891120347004756
0.33973843740312903
0.5468748924041242
0.5442811627821112
0.5757019806113625
0.4444123490956158
0.7400742736715085
0.3575998816342606
0.2013887720250552
0.1484594589798884
0.5954577948178413
0.1682259789885966
0.6254559467680559
0.12379573706058601
0.15006619805972918
0.4503860177724824
0.6619374906370927
0.1602408493071782
0.7944358466754085
0.1755289919004698
0.45500383661253935
0.586399776251011
0.05305411317863553
0.14406741334990705
0.14463314061586932
0.9370237443482776
0.3167235042596815
0.06719474725613518
0.06313888834062122
0.7060958326284164
0.290193648100115
0.12413210338254121
0.24018136342947669
1.2379526620257544
0.10057769183421193
0.1004286156507384
0.09565986319199926
0.028500530965140478
0.6448770642467906
1.0298550570043385
0.32678087705211967
0.18499942655634558
0.13261087224550103
0.034570015198488346
0.12629841855014992
0.15899181448612354
0.00803669120486579
0.503600776448327
0.3040333902750768
0.882118002537103
0.504017350829359
0.30706057686863797
0.020990554571123043
0.3976748602622193
0.05894911151912552
0.15076737689778238
0.486137753539618
0.12327629016129663
0.5236351062351867
0.6170131854815076
0.10646578042496065
0.06886164276049389
0.46350679376212833
0.1311180701966792
0.046021376881045545
0.0693663293026571
0.25004944353711844
0.8390539991937939
0.12211131907316576
0.3465352287348806
0.039676910012378386
0.45997402931256914
0.0034806068585233703
0.007200669925345595
0.1929347110589094
0.29228963481565245
0.6778723400453076
0.558204101668733
0.28914070502667427
0.024785177891577307
0.21631521953274888
0.552690534401117
0.3546115424514706
0.02344057922875823
0.42717810640501136
0.07513429733793776
0.17523431082050034
0.5229462976655177
0.5183322917170831
0.16862187968939082
0.2045830401909991
0.987682216439223
0.2293518409229511
1.0849323633181267
0.3535033524249872
0.22397062472661702
0.20503258460927648
0.06973700953136826
0.08387911278358177
0.2259277056771015
0.04764739272941917
0.21474438119990877
0.6398309462816996
0.7909034441413862
0.02783253464733441
0.5215295008986416
0.01619803869801934
0.019842432312446475
0.672276392934333
0.2643303220654211
0.10839559274986148
0.1556025595064547
0.007484209246018302
0.09515633762484146
0.11985538726500126
0.8738944792230786
1.1771821462397196
0.02180701027523483
0.6382834660402723
0.15730558987350401
0.2599705633809875
0.610141217779142
0.7875868097624319
0.288473902318278
0.12132766932086354
0.0761380558090626
0.1611326143098899
0.26086090557785324
0.18262176399698682
0.12792004315056998
0.020820468923026355
0.6755094594261025
0.32632503735786894
0.20530539140326715
0.08286846141908254
0.3776964421407261
0.050982374662040385
0.023909590427938037
0.11119141438599618
0.15358110010740414
0.9010160063123457
0.06559843046711215
0.019731029872839596
0.30284439365571236
0.1192962111024434
0.7142013885539945
0.13233482053098863
0.22676889475778395
0.1646903910157798
0.9841419381776526
0.2020186050420723
0.3568720995422692
0.2666489399077284
0.3629004592174815
0.223710347688688
0.06618335740638344
0.06428746244094896
0.017498001677800867
0.04259565649297701
0.09564397953161351
0.2651051513078378
0.14067005601458255
0.9249921790622285
0.46749949738538266
0.012944485222682201
0.5753742962804632
0.6123320343604474
0.9613448951837386
0.13748152445323236
0.020965664456487242
0.186542692762239
0.07249074916396027
0.0739826953686542
0.5258903739218468
0.3079153976772733
0.11087792843400612
0.49349646828305316
0.6324386322930932
0.843003425121781
0.6831745897333475
0.2758710297630784
1.267610458621895
0.21664999795983994
0.7840991352580321
0.12369287002218442
0.24811404658453512
0.07454026757398872
0.3897922495520759
0.15499154500582754
0.11948951120047163
0.01859670796653961
0.2221056869639217
0.40081376759967385
0.0894516652405388
0.3489592520989388
0.4585124974631229
0.23386823770883858
0.7274569245680004
0.32082726779683823
0.04786793773048455
0.16160198170743836
0.04280184304418137
0.21727494927335678
0.649336772426006
0.28238744785529957
0.6140842230414929
0.537828096409153
0.18796822295742202
0.388249523706279
0.9754220897164871
0.5395219030299485
0.18679877470644535
0.16730724998847407
0.7789954535161038
0.23232232561997299
0.46530893857257927
0.4650953682257815
0.9650117055766343
0.23568540709644137
0.20257686393586258
0.5088790119017836
0.20482829127633453
0.32998774545042886
0.02256279987334242
0.1540807483949824
0.21285284003022542
0.8784643857347529
0.024463442397117334
0.14719774189090531
0.008198974434959956
0.2595319664605235
0.7958084251791291
0.4860034388297471
0.3311438251096351
0.49697691805147604
0.6862153962811622
0.1152585038086934
0.4674464857458882
0.06184501828422562
0.2055712098330892
0.822579518956024
0.8437241508601794
0.5425872171565754
0.4198450311545227
0.17012919967005077
0.09813870624758264
0.15695685188746436
0.5111137618509384
0.04026532782637227
0.054572638017022085
0.145465331714077
0.6232231525521378
0.0808376090290991
0.08630769937201394
0.624994317696489
0.015481004254674227
0.00651169571274634
0.05035194067030757
0.3056491305739614
0.9323859260773529
0.06629826362660372
0.7421586970285484
0.541034473044879
0.1326844195203053
0.09887658645611923
0.09337828958938607
0.25664003359910065
0.8225731262000033
0.0926063441031988
0.5172861060819227
0.3833808198370082
0.04849768287353068
0.47507505454462157
0.09879094836107645
0.4881550250941181
0.5975437377006942
0.19826317488051345
0.2058292810605714
0.28381960344823876
0.10417274490469201
0.7177430378306121
0.21594156000303755
0.04511544329361289
0.08273249408249113
0.056620874147270524
0.05738391975359047
0.5248974253559335
0.05187334932113497
0.12950524942949435
0.21287379450611574
0.43670784393283524
0.03811756043998673
0.2956790140930086
0.07211292576300783
0.2854561710628262
0.9468973893580435
0.04173538261057032
0.11687202177713557
0.05043085770261211
0.32939184076734773
0.5637722138267585
0.8195736445864011
0.6609737979405397
0.1160476071307044
0.11152997147708975
0.017556096076134786
0.22459917875812188
0.29637805826078345
0.18779615905763564
0.28447389294860653
0.7689538660607105
0.2453099391015025
0.5133161231963723
0.6320199601176114
0.062316539346117465
0.15559728412766902
0.5781144805531329
0.23359801941940342
0.25632741747322785
0.10183319753225308
0.12853797555646695
0.2617316641473518
0.5487579133463988
0.7106155198775961
0.8352696065397403
1.1264212927907595
0.8591685932162693
0.14054278523135416
0.15705620597296596
0.010123221882818691
0.43001719739295713
0.1512566873263905
0.12917040377399805
0.24347100324394713
0.05497173990466023
0.45146741669196877
0.2050055083142979
0.5482739375770358
0.022055870131638008
0.0302528322770623
0.24892583614887423
0.07882978682404981
0.15031015508005807
0.19007622701643678
0.18190530295953936
0.06378800507675507
0.15027481856612177
0.2537549028329648
0.473737915421251
0.0927607733565654
0.4380675508800919
0.6132228668862906
0.8887564846929161
0.027190257936985228
0.48647374171346464
0.4016359392408088
0.24487511542338275
0.2759135766081088
0.316954062617759
1.0066162164989123
0.395196704909266
0.524381426415748
0.5519664271773166
0.3243913108544909
0.581948956971393
0.3889854885028333
0.15548450996895283
0.013739052454043362
0.08017408179043568
0.6882724054114715
0.19336864605033804
0.4451592743795618
0.016913381579749316
0.17979150858501325
0.4306369599911572
0.18188986615024208
0.06996593614425808
0.08390355489570707
0.07592584668678037
0.16248533850787394
0.037997195383476026
0.914320689610791
0.02013914585736553
0.2909785983038722
0.09999619945481297
0.000315309372334175
0.2493354924733942
0.3791313239554004
0.17648311046202825
0.22260804250843794
0.0004675115802517014
0.10976175612349556
0.9673841817132148
0.6825655103997467
0.10859644710795344
0.030665777885692927
0.15619029438266815
0.2263455481201542
0.166858510928483
0.28359153865514475
0.17088329992874426
0.4587394380123483
0.03223102342814654
0.012884691857581692
0.37071723571681464
0.3051141181206666
0.43818278708025576
0.5610898432309984
0.3239500614266343
0.3465182686705658
0.05666097634771732
1.0975242553290188
1.1196011125870395
0.2546706209745038
0.8862945518787303
0.5306894568900775
0.09306266641615825
0.25213030147582566
0.41205971202480235
0.2592742073256691
0.7191440017649092
0.881727939029161
0.047775441287842994
0.04033394363142281
0.44584800810388764
0.8065061661878489
0.005395229851223499
0.5208639954355962
0.5558939239417733
0.22212076530061692
0.2533200915598093
0.5399445414572144
0.607737734805191
0.45380204583451966
0.45119988853954346
0.07055434550113125
0.41839983508190026
0.40579583341810027
0.751356915819095
0.675014954841653
0.07073083057331783
0.37632687825145805
0.647333031048425
0.6385701746676032
0.13803646117983764
0.2630533426308168
0.005639187115146936
0.027907277302678606
0.011849311577606828
0.005867478684820292
0.33664237865053914
0.1976855016744208
0.01571717326890648
0.004340224433641521
0.6473982693719487
0.8490980054180386
0.40891649507324246
0.9189187432150029
0.48974188313469524
0.18404145833448962
0.5231953296889101
0.258900554290846
0.31026505587499453
0.32721978153754194
0.07920267844862121
0.779088043488669
0.4638239694236846
0.7383205602212466
0.6459047145862684
0.47228139998858737
0.17111289678899894
0.7487592381594174
1.2072114620897225
0.9482029508416389
0.8112671053231805
0.3581677825176309
0.32971776636580596
0.3740324593441469
0.01941281495927927
0.1380837793031827
0.29245741363801603
0.027206642898399108
0.051677666756915076
0.1470456518081681
0.00014075820074026062
0.7912614303814094
0.4114951040249536
0.31085535228583194
0.5086528721749934
0.7904780390922612
0.15736677930957896
0.028100240389074018
0.05999876186291323
0.2041990674292721
0.2563699529350422
0.5777905693729374
0.7783274117507035
0.17685755615574378
0.6838150564454119
0.2641700316972388
0.6648697086048982
0.15439000594430663
0.5028505518269123
0.06911971150401251
0.6639729441848244
0.016013698784513322
0.36981857613409685
0.02611741396348644
0.3950925623942229
0.10375048436375019
0.2636178710795086
0.05137149801699666
0.22786250502082944
0.017431344884190254
0.4236628343733819
0.48261770739536636
0.9828407286404561
0.5650121251926067
0.3099053262057377
0.16408088264234558
0.2897071956537231
0.6920337459489021
0.008172873808101094
0.095440688785093
0.1924288021268453
0.537218195204058
0.03903978078784306
0.08571614268241619
0.026584973409500216
0.5419320561436297
0.32111993206841133
0.028326292511812196
0.0814481356984642
0.19425082936787633
0.04163029033935846
0.048161898669711635
0.5075632779678031
0.7014759173268172
0.5204042549457896
0.6100138110123637
0.005148046267732507
0.3154113103557154
0.5028002686701358
0.06552415741508764
0.5853107233056584
0.12389223601153176
0.4430088469228583
0.2599887455063033
0.8103049861291018
0.34477735218895406
0.22589092062540672
0.0029810184337033347
0.16890319067516274
0.3460543480559068
0.3237285649851939
0.1787021714165811
0.37455514185144584
0.18962903653772048
0.08137532257578926
0.15038242291063422
0.8731080091023828
0.21138912903605936
0.328943538739186
0.5537557288959598
0.3397881828831764
0.10505534449376128
0.17885465691539384
0.5214912051091343
0.7611521901671688
0.5901688660690417
0.37259053083366056
0.2948145584014777
0.05672530156480073
0.09935530373150396
0.07500614685836011
0.5090617368414209
0.0345035769078206
0.3713374457731916
0.5077458621316683
0.15414839228470725
0.047185837669379845
0.23348818727990167
0.1901830850063822
0.23762011372361416
0.41457002362502887
0.6508458777121071
0.12163900950989345
0.7852256098068289
0.39780910472334574
0.9798792567288004
0.9084641359790226
0.6759809243955629
0.7423419339441297
0.696997852543305
0.6033997306688256
0.22557154714542152
0.5481927934169649
0.3682299527403842
0.37688290363208815
0.03442156213769828
0.06177012817198422
0.307160584482364
0.4112539817186754
0.5443413589271097
0.6234492899548554
0.40521922170419533
0.1629762812729447
0.038702450449502164
0.5260216675672443
0.9854638489457369
0.5958919197943872
0.4566089867326664
0.20093642677175075
0.1217886366444688
0.2509996400290801
0.34968301529188006
0.09388318890181532
0.05371916337129027
0.4995587956593826
0.03534532808325382
0.005805695696043514
0.44531694623370033
0.03838166943546542
0.07722328822868704
0.08491237849220239
0.3951251169500766
0.025428271849846803
0.09994601614094029
0.21158363547401374
0.6012202354542383
0.27193675009295876
0.09211770196886132
0.7544510566982229
0.16289190245038956
0.7047642652670589
0.10907753582343517
0.8338592339179322
0.5058428219903764
0.20878154835632717
0.1879115149805113
0.17628615525083588
0.009508416148590684
0.4015071427927618
0.27459737751759417
0.12444257742416256
1.018629635069293
0.05969150929432973
0.2846960063892883
0.4166291680153667
0.169947020782783
0.16794758620694758
0.130877537761361
0.6198462216973505
0.6789106545086988
1.1436800251967447
0.061345916391861946
0.5491303222233325
0.13229691607473285
0.5114498812080789
0.13943197592887308
0.20033197649063925
1.1352030842090222
0.8699961150845564
0.1342313928013498
0.1376147655089415
0.4563841013639806
0.8514650775171214
0.3693148743162118
0.2914639490868626
0.024702704888954666
0.8655353188974894
0.7178831278642679
0.14736693339214327
0.22511434337116457
0.2396696071356584
0.13551371841606627
0.2518661495154165
0.11591118866359588
0.5484710266911277
0.35773933824971776
0.18960367928999747
0.37193182136143915
0.031178250177902343
0.047691718755050065
0.41448131662087545
0.7840008344247921
0.7981187709506743
0.023045879108845462
0.5052662133826995
0.306872581338113
0.2071549924423685
0.061664484363551916
0.0029484387204407785
0.47693657104621506
0.1128735834502642
0.6701905541894027
0.1902346531067469
0.045602618866466924
0.10080287260422427
0.04641911201726774
0.21797097358678785
0.39011024255148563
0.0006622154340063633
0.28881993857732385
0.19494643729348754
0.20619807813025803
0.18674379739789093
0.9364789775902375
0.12746251400978573
0.02243315357712932
0.6604565739245892
0.19053720248306272
0.09770263818401037
0.07548140528580578
0.4000682058778778
0.12818778136552422
0.01848117239553293
0.039763521173945555
0.13586795170734567
0.13316966952660447
0.12584296245426588
0.2337104348518384
0.49981821549419847
0.11289808101661974
0.8637683556236831
0.17598798024087023
0.14147354460963396
0.20218181309626937
0.33453937557429736
0.6558871769939648
0.08340382840791338
0.0898076201953703
0.15920811980251767
0.6274572088197409
0.12809586647194776
0.04490239639880079
0.019074509992996785
0.20555985024654425
0.3381918568272344
0.2521093344912143
0.09694901258971018
0.5683929723286836
0.8581844875252843
0.08302236701916511
0.13956252987320572
0.11029623278528365
0.05360695237352857
0.1885509486329869
0.0038870218331987713
0.2324850694122334
0.44992197614791873
0.34249244680068713
0.1852803624241297
0.7822113052871331
0.2620757632364524
0.9488496930415941
0.6580729313161292
0.3666474532004615
0.38479801923104334
0.5643866671455664
0.16882077104361623
0.3270535101855858
0.39129261391593717
0.578517580693163
0.2881418922641834
0.9085862687982489
0.1936277358740791
0.5405863188257313
0.4231866979224502
0.5136281794421139
0.5218137914862576
0.37729399420829857
0.02675801352107058
0.12399492043858945
0.23288460615980028
0.09471266052200895
0.015198429367002298
0.07692224548818109
0.3027078683688565
0.435066108084193
0.7531693200311161
0.43140126239862847
0.6552184225953444
0.07446087095018356
0.5994296512272598
0.08168285627684
0.04673566549294697
0.2646185511206077
0.05323436710833504
0.23954236826085895
0.5296802466569124
0.5044913491354135
0.05186871954083111
0.041239104364599884
0.3189395012078483
0.43121908736235803
1.0037475799639983
0.48550289562620386
0.1576573349658452
0.7702980196333272
0.4743096627749909
0.1116705472322456
0.1973695742593881
0.36617368426846125
0.4542140177589716
0.7815373492660632
0.16967032877823418
1.095282675634646
0.13403060361616553
0.06093338163993532
0.367750890142235
0.40283603129915263
0.9052818561624496
0.5663120830468852
0.7268986132272501
0.08654112273755171
0.11056777171145116
0.6479753141797362
0.018748268135409845
0.5634542810045772
0.28447368749526
0.028671865747922052
0.3148012021350164
0.1377252200453527
0.24605389817900902
0.4451950548857477
0.40343347914271943
0.05343365694294684
0.8045561622223375
0.06591225445631638
0.22213499742892717
0.05356801492488262
0.09414680408535861
0.8256120004666301
0.6925146878532153
0.2769140202196592
0.34237474657779593
0.20973014006355775
0.9711303752762803
0.08834381787519387
0.6665360746343776
0.11166857056511979
0.08164159933721807
0.16562904036239917
0.5547965376141243
0.6712772488519237
0.7293002971919448
0.5500448778829514
0.432423113364524
0.2899497935494947
0.09485667215868221
0.3915821670484176
0.13446201928378654
0.22524542494726202
0.0883163529808898
0.5603701293975093
0.40348262942174784
0.061111546243726625
0.0010432461391117812
0.3904013606378793
0.15765698647659282
0.01542163787241195
0.2984985319289102
0.5406059718962448
0.15826910056321247
0.7017284214293296
0.8860815615512213
0.1843366313876343
0.3195046891800157
0.035814817727316026
0.4307625108562713
0.4199784811224009
0.7511155867340861
0.8033038386911384
0.7440545189989314
1.0213227283868114
0.28560532252422843
0.19833428353424737
0.3988292453339867
0.28797030595983764
0.1749530063745421
0.09576152348184194
0.6732334858799937
0.12318565991020419
0.2514928513496706
0.6310009693077835
0.0809594434057718
0.11485787205978351
0.3717483626680415
0.024764611939708425
0.011912378224871897
0.043703957339392495
0.7814224015565223
0.07302537050976803
0.29131605587254134
0.7283615478081502
0.08456788404673458
0.25546391219665887
0.42569982805324635
0.5500186978367266
0.016498327919912882
0.02647787061007891
0.35971253468598113
0.46572531648325277
0.3375821247975458
0.8076973610427544
0.26764127210117755
0.5422208269193638
0.1145712566926431
0.1395963512179754
0.014766580876578448
0.06550971450644286
0.139898950967782
0.18627004589887372
0.5112528671738251
0.33589859721198595
0.3557495009892458
0.16091833378920264
0.9832135492268056
0.15295816834571707
0.5443806290344069
0.42291802820504454
0.1889517629117197
0.539032923440567
0.4595869926205787
0.5813590374700651
0.09130680236325843
0.15317280083986196
0.2674009403470831
0.3369364942774957
0.03604186436067273
0.32982320250504094
0.387921252795378
0.011323906526045991
0.10783649052102219
0.7247030383983485
0.7662225164303829
0.173536709875538
0.22127739486268463
0.4712509800839293
0.7839244651302344
0.13968268528516636
0.18968270639406706
1.0267160984164077
0.5947892712804831
0.12341014566031921
0.004777006853385905
0.06489949965452252
0.5789078829324699
0.5151054674762892
0.22364124667802018
1.050400119659745
0.08885952088044115
0.0880142463030303
0.3702380089921594
0.5560614432972281
0.08929299730032614
0.024258199172012187
0.11684251952476293
1.1142919140992582
0.11758017924365949
0.17356710837114236
0.49544051741243855
0.06366111265708853
1.0265859875631342
0.3664117640812206
0.029927299569667866
0.057120659969736955
0.23821014898432655
0.13823138408013633
0.3000829855499916
0.04962645496545499
0.06377246701160744
0.042410308461081105
0.03318418049035437
0.47091510431847367
0.051763952686867655
0.07045579444340207
0.09180100530258664
0.33436923483354164
0.33091307782019186
0.20669694113264936
0.34203100606319636
0.05811964504270441
0.2396942570590498
0.2643008137048151
0.30385481054640023
0.3107458101352888
0.16066635645564967
0.142472933088325
0.4855799332653054
0.07654960915089783
0.209143755068366
0.4197710105935176
0.7341628167154595
0.19433380627804267
0.029559665672301484
0.42433821240939507
0.3053801079853661
1.0452921881801593
0.02789852823811793
0.18576075640125883
0.2555967210118865
0.40756946155858365
0.6298755452043447
0.5755629633513583
0.5938902952982456
0.020819314647378406
0.4980319479478919
0.6205195880351887
0.8632216606875222
0.4530880031437118
0.2554146500845251
0.3044615919364784
0.6948308999527208
0.5567743380813209
0.5700020718519725
0.11303473329032607
0.19514395009769014
0.5765899044708673
0.5372928315084955
0.960076922752136
0.6180100047845426
0.009876932248255251
0.15489144229394428
0.627385010547186
0.2768053999436856
0.05943845878052379
0.12199610504647804
0.6039503861853978
0.13843913553290446
0.04721160300601036
0.219185387630014
0.8672876982806396
0.13408332464960407
0.3303139616462455
0.044665501880980105
0.02617077740406798
0.3506534521145382
0.5107729116204024
1.0957993960673553
0.3604962695196311
0.11267594387551545
0.27031361203808885
0.34507393713341533
0.19546801683811835
0.02953267672693952
0.06272271790200049
0.45394936080814474
0.5902164651090562
0.48305296461037567
0.18250537297549047
0.0809398372265189
0.17122825046908724
0.9424450612104595
0.10309907413085619
0.10190382279618405
0.1631586686500404
0.4341303200827553
0.3358641187521902
0.861452061888246
0.35418792144448646
0.4603830703838551
0.465642708362906
0.603967219843117
0.7349036960154135
0.051851133184483755
0.02303903374049305
0.1281518935016929
0.16724394075694174
0.09257797981829206
0.3759239820788823
0.10492363389900619
0.3050563416520207
0.2769795391366069
0.5732038846021406
0.14717681024105708
0.6166405021729389
0.3057983863906656
0.7283709262701041
0.22659348956464212
0.0964329676498623
0.01269158726127607
0.15874979282423748
0.1490611382994962
0.22842361126759447
0.14784125073202964
0.10890468872768298
0.6714880788338917
0.5451968906759866
0.18758101975331382
0.9352215670193216
0.923257038755687
0.6039163211702254
0.865587226535422
0.8481279398016217
0.2409439305864704
0.33790753506078586
0.42937453762157035
0.08736979835028297
0.1263440330553088
0.20404881132333152
0.7646845722891338
0.10746857700693942
0.3891397067431234
0.530407986306692
0.08502435844196107
0.3080334227295483
0.05493585648863861
0.2982144447165879
0.2029793795009387
0.14644598726044414
0.025561335398957875
0.8090468272405703
0.14413283428216267
0.30487055467404867
0.24383975556435125
0.050365651907342684
0.0626169821261531
0.0431273727730709
0.46571874110966793
0.5151870328868149
0.537195109634313
0.48265605008589774
0.05209380028585129
0.00504410398724697
0.3071379766760694
0.04114905164692902
0.18313995762560237
0.1501024971244241
0.02166024998355518
0.3260078355831171
0.48775082701534295
0.06218907696000698
0.10968505285360715
0.470264095567024
0.0473085586214152
0.49003426133511724
0.05038515055642371
0.03273077237496874
0.46184102727321535
1.0506200725361192
0.2269403656996515
0.055851072062765475
0.26133422280057467
0.34980839083779386
0.1582135302577697
0.2416225024600216
0.4537107460999554
0.07878438049544549
0.24743595611521585
0.5326904639840477
0.6837896541818539
0.6813933362416316
0.00904237060742297
0.43868257909762987
0.05648699766456436
0.019870716269091426
0.08982446384484728
0.17962636930059056
0.015616060810295871
0.6143103401695486
0.2119458447914135
0.8193034287457436
0.011104112734619316
0.6433682904232054
0.6653468177531927
0.20749668615919103
0.16162783408100476
0.9140675838930963
0.10253902418997403
0.5288968576486649
0.6611683563543669
0.7207122531159855
0.03990250608664915
0.2522093114560124
1.1299031764425576
0.059293443592299766
0.5467164626846934
0.6997660776428796
0.3611873394223068
0.2903235691432111
0.036141085874205975
0.23667985278439907
0.024316883563747352
0.22958355871928302
0.11322697201090623
0.540375637761499
0.3500411951738365
0.21235057194998386
0.1577023146627783
1.0273460526054399
0.11129722527477261
0.23219136789062908
0.03050949501847067
0.10617425975524458
0.5813331553570414
0.46266095322876866
0.11301437019790396
0.0016813366238446635
0.41745963260171365
0.037463939484312515
0.40222030127764896
0.967781735913272
0.08094997249260091
0.13809168870312188
1.1046908493841934
0.07515342872951053
0.5008240969122113
0.6190229626649775
0.01863633268499947
0.00015271456368537114
0.002255493073057603
0.30313555176907087
0.449045618971034
0.18768911287272158
0.7932748995097912
0.7363887628861369
0.2232903562302537
0.21500800100027664
0.17843654510191706
0.6020822694153252
0.14563020940544666
0.1006719330396661
0.6049128200319381
0.2979469861349371
0.37887056091317334
0.027385147253793932
0.6437813773723744
0.16316446676172852
0.08017259184817915
0.20565693385993242
0.22228343308304704
0.1743807675097877
0.02895491332177752
0.14018521082475033
0.12837361623137153
0.32871163552873567
0.49323056677195554
0.5112174208013894
0.1156690603383387
0.03731061233607969
0.3759029650485755
0.8863691376188445
0.08879773745401477
0.3540221555955228
0.33373208394335946
0.40409734089623367
0.02567969593006096
1.0323203579478855
0.035263191179047686
0.11488364505771391
0.2868302184730816
0.42638184699152026
0.27485295926187964
0.2575535531090522
0.11840958185997898
0.014226021339472511
0.19532075698395177
0.04528279013141086
0.15255155721524258
0.021180609773789934
0.16264229005415431
0.1757718480829257
0.4352514485829522
0.8527385355133213
0.10061484022987863
0.36043775027441854
0.14014388262691102
0.05374357332768281
0.21744115493182609
0.06928362227980846
0.17614097381654176
0.4590591463752364
0.48514741320832994
0.8494444233023687
0.562788810609832
0.407017896017951
0.03530270935406429
0.44366957446738414
0.14038946162753493
0.012786434118151318
0.3132189933765669
0.29595772660695024
0.2315966414334454
0.1097865466951427
0.14811899570566
0.17558322206582005
0.07228302488449924
0.37783500335142717
0.3649555052335467
0.08423018648420008
0.603034323263344
0.10507123195582574
0.28846225045111945
0.4684393745811712
0.40661222394013863
0.014270670970264774
0.7239759428982245
0.24522579282084794
0.4301694311479318
0.8647976154289824
0.06694465994956457
0.9404880727394482
0.5735111224482828
0.6331360972777997
0.4391024586773695
0.1257396426969082
0.07587583218082863
0.1272524994040772
0.5101357743353738
0.40237038890883614
0.21686282699955242
0.06870685626532916
0.3082600129938584
0.0639045884941
0.5160269419618551
0.05629154398868989
0.21480055364922315
0.06756611683657797
0.15630701182685924
0.0024447103983548024
0.42767635725394226
0.5167700238915074
0.027117182417669368
0.04723904176326145
0.11096659783837001
0.024135628944270144
0.28153099007656346
0.17746139130736033
0.008281135304599141
0.2660381333259231
0.0933482014852203
0.21614699514445984
0.23709503724625283
0.3586640469590204
0.5774694976773557
0.32113464896654176
0.10086736378893366
0.1800132366659419
0.05860399981580714
0.20359896508858585
0.19819532442497995
0.2230499349180225
0.42905699499495503
0.8727295634683092
0.8723986797271086
0.10648282326701872
0.0018617130715672056
0.07881950675921423
0.07090559389039434
0.13252583392229558
0.4218682209971203
0.21206055411276598
0.30329154963616295
0.17428273200300465
0.42965380909596806
0.9359088161135681
0.5137197972289957
0.06569141237659701
0.7738503574288879
0.2606732145584357
0.09154958887160719
0.4606008518057427
1.1445606529102395
0.4268579107226544
0.3676626746401446
0.3444355917854069
0.29949452055541
0.5950751684802327
0.017519087924219967
0.7759455540337753
0.1876635036502784
1.1022777174668448
0.07984221169453343
0.7136764248981643
0.5799238232261317
0.11515901923769874
0.29938908396128533
0.7412441955691625
0.2366855865429226
0.042174161288288124
0.06115329870837354
0.004955974078705358
0.6070907430138502
0.30053581383372746
0.14938360216184454
0.7309432425921618
0.3032321331412053
1.0959453581524283
0.08383771439607188
0.03328363143080025
0.9327741649434076
0.33009988954737296
0.012980676409269521
0.15342935213070205
0.4191349991843745
0.06376684899653066
0.05559390689079367
0.14878223866871135
0.2773070428996286
0.2827482577633095
0.15429582048235332
0.052984666970339954
0.6461854013176759
0.038412312162564126
0.09974476160284132
0.09315192554758767
0.22239097805271243
1.1986698596055458
0.3135318512720564
0.30824378685634396
0.33788642320003215
0.05358370478828758
0.779565617368505
0.21380923703595983
0.08932514828214874
0.5149699460154625
0.7825088060543577
0.06764693480457598
0.5024670464797087
0.35138106292986754
0.202369296154867
0.17318789441739668
0.3069809873398214
0.034152977473926635
0.3297882418067988
0.03768811202261801
0.5071844480852539
0.15265147768199128
0.012956767617287241
0.2697188896998833
0.4476647254737673
0.353777797343238
0.4954648858256911
0.4283232855247472
0.27538652958548626
0.16536220520028533
0.4598411034993141
0.3599131782734876
0.012190196178441198
0.0797668258241169
0.20535770947202692
0.601180069191288
0.027683730151591576
0.4479975810843739
0.14163094867861817
0.13840770946243341
0.3037084580027082
0.38758181401108766
0.06480316961329147
0.1834559242986751
0.1856719801802095
0.03308229579385466
0.2018440318671854
0.3338652902685308
0.12023890510326389
0.3218646072789807
0.21474615665770544
0.5728820255977697
0.08721790545102005
0.11883061420040043
0.09836049454961912
0.9392222686609176
0.07209229218219132
0.4879258398792759
0.1338371744909618
0.34540641772303227
0.20455771466157613
0.0833861797250715
0.6875521838219467
0.28891314321735795
0.08638988669042508
0.30231551042858407
0.6642770302135015
0.4360179307754273
0.004100291152751485
0.6671945767356458
1.1935195153151184
0.6949354335066918
0.021967267903345248
0.5504140932232022
0.3015566615369844
0.029209996866051843
0.14237996249541807
0.5101552754440335
0.6594254614720682
0.16245168268966118
0.013424657652209527
0.08054329355200647
0.4293129518331511
0.4098903000698338
0.3581279947437025
0.011098679584442949
0.11066777199081337
0.016951339644211614
0.31518127915322175
0.5991590781490259
0.135198813914633
0.7968973899714364
0.21838289073510495
0.09648673670665835
0.08485510060491967
0.14111909042090273
0.017393528083532717
0.12205559366073176
0.15831912938811968
0.32745084572166216
0.013171713036671485
0.1624990530115356
0.15274176501155037
0.2495538899772925
0.6863945931137764
0.05045623022939744
0.5969806278315428
0.5595890119264377
0.2784001465817045
0.16688712613159215
0.22999476617844686
0.25483339581849557
0.3655063824184637
0.48775427857910625
0.10397869049061137
0.12461090127706945
0.015118513625738976
0.11195916923081284
1.0494217164022936
0.2647771693859585
0.3277029529650636
0.42941954224839995
0.13770270050576375
0.2410537227025836
0.7422665320496504
0.32679599656781894
0.2836201123576501
0.6044890584740308
0.16713615575617116
0.30111592803917614
0.16984587545456603
0.08224673957269121
0.22156320063461302
0.0027673299817448137
0.31803736369314306
0.038358898542858115
0.22520369576160243
1.0494684026749186
0.11006186816463025
0.13132389723888824
0.5059194291338989
0.3052629697737554
0.17533125639031066
0.5085760535341634
0.7903645344923679
0.3551105810528324
0.22535388311161045
0.3495478980437942
0.1977482903595732
0.6650100682860955
0.5495692083351928
0.10447659768140077
0.05439953407845492
0.07489935618883044
0.02663732720618129
0.05423451790511698
0.5606050325766079
0.032523778412143704
1.1134283429433527
0.21799003161863095
0.014553935538420914
0.20307501050663035
0.049901752445694676
0.10280267608064741
0.2519635685962531
0.47567163498297527
0.7106148697454358
0.4497318869180728
0.18974541690684832
1.1865350281576903
0.07920042709912092
0.4408686676892279
0.3090914873856481
0.22648083716208464
0.49343845746038967
0.26794955823077793
0.028433120781246837
0.2820261820669201
0.00842514553175766
0.7097105062726169
0.21463590016952927
0.034318167389707846
0.008582301473972426
0.005271993228514478
0.5387237097983515
0.40622606802602196
0.03637610747690614
0.40912016119071937
0.11979974698712763
0.2124475312642519
0.09436517086457036
0.4493330561530138
0.134139939301414
0.3970097606267077
0.09705751071571424
0.7156570306613621
0.708244788081727
1.0605817072968726
0.4798092888469048
0.695555412066192
0.08925406083425849
0.5429437363275136
0.3650891804836975
0.24540968345995692
0.05907344161080085
0.24259181860329695
0.25452028322537557
0.45563014319942596
0.5059475373663955
0.2388402225071912
0.47089777788659537
0.8373611613133887
0.5215749961195116
1.0248974627601348
0.04638441449148457
0.3797962541829397
0.14306339437804913
0.62600866066539
0.14267866494447823
1.056861123412378
0.9400407336195296
0.03239739742602437
0.7476011487079882
0.13817267705826072
0.2144098424375153
0.03359714927504173
0.009790737688581692
0.17436831928392518
1.1503370195790397
0.25855462742492646
0.14066310585174205
0.2291356989972026
0.07064787779295126
0.3693966805790005
0.15992397603254913
0.19987643632078256
0.1255145700593856
0.1415428278851619
0.2697387277026827
0.7493549629608905
0.2562752296788241
0.37215283686965284
0.27161934041139685
0.900970943403613
0.3880076398890157
0.5555133086206671
1.1644753455281014
0.0620363763358424
0.07299081821645062
0.45422033935826694
0.5883722569958252
0.3215878870892109
0.6015739405668268
0.4581885760793132
0.7634439964311073
0.4172578383501921
1.2024707334865996
0.31355515654358157
0.3512046172797012
0.26770264451678394
0.6837804529801899
0.33562659873819867
0.26519464156041594
0.27686387678997404
0.2814044463685637
0.9192815548688235
0.22209692046280016
0.24539843766003244
0.14676852670382595
0.035739058292033686
0.18028463410554751
1.005938901240543
0.08522614123889227
0.05781864272118689
0.22500898631292954
0.4592247927761907
0.14632429274790787
0.404972180613979
0.047862576161915096
0.5096673147107941
0.299200357173984
0.28615952281716966
0.4110156637724538
0.004096202666966687
0.2695561111290832
0.24340235616407646
0.3788362576596285
0.1560247462918714
0.023236580420997997
0.36858658364749897
0.005108233242380436
0.492507439329987
0.0629063604822874
0.12193680464251234
0.04494759695524242
0.2392939342981256
0.05129909021836539
0.15490891535320728
0.23354930791292633
0.708589343888482
0.363355554336017
1.0474826730917763
0.9666737109960541
0.13914509376597425
0.286303414521108
0.6449804939943174
0.2136056696575868
0.20186534391099173
0.6718021110162927
0.08958079173418727
0.27128142019268753
0.025895490874816175
0.7158785101851812
0.24255092523216162
0.28426411695694515
0.7993056989581315
0.5007224616973212
0.3821845069567732
0.9735663504758217
0.11193661469953839
0.31046663129928986
0.082313053341312
0.4267868108520028
0.34457452024076607
0.1718475741146908
0.2571100001879017
0.058504575558527
0.28776603354510166
0.07827653024435796
0.33105258167127233
0.03866402488146321
0.7953346702841423
0.058541038042832116
0.5858648389100384
0.07002837573061658
0.1327053129249104
0.028162950405954665
0.295089401050194
0.15068293836971472
0.06787942136092585
0.5669464823034681
0.9299497813946048
0.6459201017919783
0.011264212602802361
0.9844701222977403
0.2789560857570163
0.15593205867927104
0.5818385160110677
0.17060806346755258
0.6416149125193366
0.20726775916524917
0.06297150415828143
0.4836324051368917
0.03381421121302717
0.6004471832196606
0.0038244733525955085
0.22699121155150379
0.5146295984543051
0.20029018043890776
0.8885441238494768
0.27063490887038766
0.9326222108757172
0.44196735574936896
0.5321930261543388
0.3145651271813702
0.2932342889575588
0.06104245195769462
0.84470222029086
0.024107869345449028
1.060872474660701
0.5580650552322904
0.5207635035047601
0.12986501595101127
0.029510260190007517
0.33933303348345567
0.09756477904779626
0.2162456014019711
0.4682300994970088
0.7285911337834339
0.015198600370441958
0.35416281932590177
0.05505647292545388
0.09638600291308269
0.050303264757934646
0.25216273307531467

==> anc/HaarRFC_U1_L4p0.32.dat <==
0.2361167308145345
0.4422850094925814
0.05977842837395983
0.4166959546805592
0.153988453025429
0.18422737704684528
0.8828568936437582
0.16060220432817587
0.11211480445073292
0.25867555866042474
0.4176960553539102
0.10272072247872244
0.2006305920132886
0.2128763934401601
0.17499323949282988
0.27966633590967827
0.3100275031693558
0.02341250923070922
0.31134516476903806
0.3606568258525106
0.057188015168415214
0.13514028008461015
0.3860059879743804
0.131592136109415
0.5633964937824881
0.0802312607792746
0.14717321150151277
0.1035107975239542
0.0916524459132513
0.5343292064969177
0.2375118269227386
0.32575757256935617
0.5433695413693862
0.31829141430812713
0.5276524375714945
0.06396026865098105
0.2295742682270811
0.13139193141883945
0.21682288974121164
0.16131340747103648
0.0038154379504697785
0.7607827892676315
0.17583054581520838
0.11910791847392567
0.3192322817386059
0.3125466415324341
0.14985046275183633
0.35993789685314626
0.28371105662361684
0.11542203995513825
0.2141607706436026
0.018446883185349434
0.08842204131426666
0.042782839271825565
0.04802341994357915
0.18865390325182246
0.1359779859248912
1.0293310560640991
0.2677545135079432
0.9310801640189003
0.03925342218980442
1.1459726829301031
0.3176521982867057
0.33863928174579383
0.6294658441163451
0.04334377506728302
0.3881388310413041
0.06263985331098722
0.9285327460057007
0.31674507498597837
0.5075457582159063
0.16408084046793728
0.5546808910488996
0.8501675909040509
0.23445726737693035
0.865877409526435
0.45352936968689594
0.2722654540889258
0.07209619316276052
0.08400341515303687
0.19285217576048078
0.3335956207946113
0.27856292804277105
0.12772748863002478
0.34267198764395657
0.7062104131626127
0.4085691638467324
0.016985263593510956
0.4397847407336743
0.3847740833227357
0.14438621177960576
1.1160144005499248
0.7362964763199245
0.133537886127641
0.11242599545477774
0.32335636558250397
0.32177427438457906
0.020349749000235572
0.04965442676284976
0.3924995353996509
0.06241177699642692
0.21255584043942932
0.12340080442340719
1.1315561673170909
0.46102869230500354
0.3829949052605266
0.3004492023289319
0.8349122756585899
0.07965591567472814
0.3501217478007779
0.19407600090681673
0.4645300862150468
0.6095527904549088
0.4135328370827824
0.285115850008999
0.07317876507702319
0.3954471326909226
0.09723015590472109
0.3909899083786975
0.15944317092794824
0.05703985518486494
0.22366590357365404
0.4600137360132902
0.04949242823914113
0.06528835290800161
0.13202419284820813
0.5266879509744352
0.3990682566438893
0.7645484255751728
0.329982873012345
0.29302624268227956
0.10727856152451433
0.24781050977858285
0.002948451083182792
0.07169755340164785
0.2185919582961495
0.13388458827740324
0.15121530006358536
0.16432704124273181
0.8149153047973279
0.07642555351252807
0.2570378720813042
0.15288126236305954
0.1344695129734926
0.07239922032089886
0.01449141802980284
0.008610361761578696
1.3186864283322948
0.28757851630078257
0.18001860933328206
0.17235124354118245
0.4966786684350019
0.7205038023229084
1.1642420234512403
0.9937427008860302
0.17238591971416803
0.15672863805922826
0.07676013884928883
0.1481235060458035
0.49989162923048175
0.46489628772658664
0.04145652544192809
0.7557562663257095
0.3985462814300205
0.4370925585240806
0.41327381848110634
0.7138206844001921
0.17848138330158408
0.22856270236560913
0.35727188423132933
0.2528748583782461
0.5445405472798579
0.018023891284672133
0.2885339017484601
0.21153352596878044
0.41970608738811466
0.7104441003519046
0.1024613556026392
0.8782431812237721
0.8859728192430691
0.448344223727605
0.21280854987724154
0.192566322222435
0.4363033163313977
1.0259317185694519
0.0548257183234782
0.304928112462978
0.46027135316418977
0.04484118645478252
0.4014109901893322
0.17634854846202785
0.8846209385872942
0.0034077263811647775
0.015784542454354417
0.20336296641496418
0.4265919823453626
0.0830085346839953
0.04180185174205725
0.6627507032599366
0.7352628373589658
0.13022588831091947
0.07910077627665406
0.9749791566614846
0.3778646611759787
0.033372356602635427
0.5299295509912658
0.07252080201635355
0.002912341047164683
0.33905772105482446
0.08884172059283602
0.3331927456908722
0.36724568682726766
0.05102776014759898
0.08511637391729195
0.5035239662822618
0.3093214199608332
0.010625879671474258
0.6818070484041985
0.05930855178509173
0.06878747207845061
0.24952336383130283
0.11275529875085753
0.4598636727819614
0.034559587063702456
0.2808367318064206
0.04969203268803093
0.6459322121129817
0.2265474599803784
0.37042080277098105
0.15509454629952807
0.4658815547559937
0.041800641839377525
0.3268098294097376
0.9366759606628091
0.20916349437790793
0.1720929884528169
0.5853925834936227
0.40638631079041443
0.5246503857379006
0.17124415555047504
0.09062976130476368
0.2851290202904664
0.5340004315596037
0.2982582265278764
0.0008817785469920097
0.6324983156073791
0.5199198592096985
0.13529712349814363
0.04987947384346292
0.5746539269109086
0.38738461021183457
0.7042986778781865
0.7255792856098614
0.26730750347079085
0.0703553833931309
0.340052528599763
1.0376299108012195
0.2699288293215656
0.22422885766000517
0.6397408965225289
0.1755950937470793
0.3411241853424148
0.674489841315595
0.3091346294865721
0.406744072938314
0.12388223903531087
0.0014537540824168757
0.06982060717513683
0.6001620846552864
0.5200671214705679
0.5236587602861079
0.1741768327948493
0.16531518712481696
0.22452330361000736
0.13424934291691912
0.5833910306690266
0.387242445833192
0.002213389588092243
0.20917148446217812
0.00847917839165772
0.016816122117723157
0.37447851148283084
0.18181947851140753
0.8468206352506881
0.07065566835513741
0.0639975696868913
0.10039299435538757
0.23942616262552574
0.08289967335773853
0.5102553599689872
0.10797169102379603
0.09086944604712373
0.03607165212079889
0.11387979017765915
0.27620966318924983
0.12761592577355768
0.041942723601911355
0.02135100529591728
0.38359583679671505
0.5861835046069835
0.025966197376249778
0.2242959494101391
0.03316086539487229
0.4294443154156809
0.30254414834451776
1.109423409075587
0.21831521222006478
0.3418122913655495
0.02066136257190476
0.30865456866616137
0.06920465084424497
0.38781587000241974
0.4159541394164697
0.1692231020049898
0.46634424428859705
0.2258315159592947
0.4181513890126558
0.32039232773525805
0.5010610307285097
0.29839190331399457
0.14950132181616785
0.2832993612270116
0.750151049407871
0.13032733144488287
0.014694375147936908
0.6891939855687811
0.4264632783916239
0.22513389581562313
0.9803906281660879
0.5812522145257721
0.34462311965853504
0.6189608761193642
0.13816756694168641
0.13515332444136255
0.48539690187312656
0.47615282570842543
0.10440098001223756
0.47248610223510035
0.4252330968391688
0.10742054098777419
0.2592771474318197
0.22445505041702163
0.4287587247729016
0.8984252796046425
0.05062424082648718
0.16414159022801877
0.14936348308479788
0.9964011911318551
0.6055011077755599
0.01761023869311226
0.20864782058945697
0.6258579228886608
0.07531270814176304
0.7227111900981158
0.39141321921272215
0.4508761341619696
0.8470217739096274
0.7481467986580522
0.03995879586559356
0.4135003967662514
0.42572672764765845
0.5163761304125907
0.3290121386392116
0.08867536168039532
0.004300698884657312
0.11054232357417196
0.06665941620741873
0.44546823022020743
1.0882315020333824
0.13406511655193107
1.0536459226909278
0.13823923413555347
0.07010020443807256
0.33082140490832546
0.19473094161955834
0.2409484405815442
0.11377835932422575
0.7819757950225135
0.007876072131893055
0.0956821750039648
0.12233970636614622
0.20038123753576528
0.672869186060093
0.3020485959101308
0.30857445025236596
0.30108055324843347
0.6652811260988734
0.405963051590385
0.5537629942622135
0.20437422481211454
0.06881813086800123
0.07922622499027535
0.12704415862087495
0.007845382270544602
0.011546982685730449
0.5823323920326915
0.025030681281572865
0.21008533015232947
0.007195782511022025
0.3259281044348445
0.14768234691109924
0.0029720753374546413
0.1558682535405644
0.6118718471622402
0.09168258684655485
0.4495401484402852
0.4648590611027087
0.046814633597258175
0.44092653901607226
0.23952541961042922
0.8924427503902377
0.9341899390601058
0.09597053428846919
0.15409353663216288
0.7723318461289567
0.0010569930664419778
0.27168717118007685
0.0760147648372423
0.807693229809399
0.47853354814758353
0.05768617834705934
0.7107216234999244
0.6457397469168763
0.2974347033286589
0.0667585914599457
0.14725310178244436
0.266483420111828
0.08775660305850402
0.5332652033335454
0.055980753804553446
0.07562395225569118
0.08472794398209606
1.1257797504597211
0.19182464705577232
0.4501203209837564
0.46434023236545396
0.9825660850300427
0.27333506298775556
0.5586078776080281
0.5730282972372347
0.6901498554404029
0.1764730192634463
0.9009370706098301
0.21996006422430064
0.6545373777557437
0.14879375848564075
0.39961702115709713
0.37145987395196806
0.17069230259448395
0.01592715888111779
0.8830037344827252
0.024352425040790993
0.09024439042839963
0.6502746901771549
0.09364152231800647
0.11830519867702978
0.27908289882386533
0.08626162934629088
1.0018877225673302
0.0955006695007027
0.190152479477073
0.18000429992897182
0.03168307182239146
0.2600430994908186
0.3185255442109105
0.22525599913433814
0.5974090731658823
0.7692018763469711
0.5532477915851343
0.3414636732823326
0.051372136583312855
0.46121607151276817
1.1961143266944474
0.08479140707596533
0.747420062258408
0.7495228595209171
0.5281635073254546
0.07961695842873609
0.5247706888303836
0.12941392319358844
0.4741097071512542
0.47712452114571763
0.17542120957544705
0.6678103363780304
0.03487036732753543
0.6118151666364914
0.80550952625128
0.16255515386121877
0.16612383716878454
0.0649443714024969
0.23931627368052227
0.20111786721101227
0.17713378049083134
0.3623282019083462
0.2568043530793325
0.6266008406757522
1.2196486651388119
0.021232102320613122
0.17437777972381444
0.17337968178080887
0.14278792805273544
0.38058018099082963
0.061788098460810306
0.22315376004118403
0.10669441392007199
0.34562045153204857
0.22942613682307064
0.3526782231314077
0.14142308543202456
0.17464841030806327
0.5322278999458852
0.4494728382651238
0.016467944754020507
0.6229288216929655
0.21796038193415804
0.09926733287751976
0.038973050427122444
0.03580557991857094
0.45547330779068745
0.7101757134500569
0.08828352925451573
0.05665639140657101
0.8738906248201981
0.28483589297330314
0.3734326367697847
0.027118035862150537
0.2760316851660655
0.8599432708557826
0.14210163278904545
1.1132988894849385
0.11602146490773943
0.38487070838063986
0.48160295202839065
0.14061992337912152
0.23161612154560468
0.5618655270223433
0.0006865790275649188
0.08192766175582876
1.0560047833383766
0.07470099004838023
0.12113484136238861
0.7949685639725261
0.8845030041862899
0.7029115004640362
0.32357776898587237
0.010088969777050129
0.2624609648189414
0.4640650486627786
1.0194523971728335
0.015962027760295972
1.0561550922883278
1.130338946638837
0.018469050547461927
0.36900483140562124
0.3931239207468521
0.17383019076055908
0.7981887234522368
0.07234347999542763
0.0006184103743375416
0.19975174988277797
0.3576083093996645
0.17462870618724266
0.20294922876314503
0.03471721485399488
0.3592156942739626
0.09781736508611948
0.39120466412516064
0.04907616389933744
0.06531387456117872
0.7393672835546627
0.004863615884460723
0.5352487702545144
0.4540025953568714
0.9602675342263413
0.20315337424189972
0.1637657857692902
0.41973437533593777
0.23318577120629475
0.05221839365289947
0.8272071419654338
0.21633429652363967
0.4186241669822941
0.22427925968080065
0.041758169913226416
0.32167033847928433
0.20461576917636337
0.29825531975311825
0.2877385684060322
0.28407857041528095
0.37397650984552855
0.26375233083180777
0.2814425402530279
0.20981048154343207
0.17240563020928149
0.8029289840818994
0.3678767699833397
0.7641804166905863
0.1136647579130765
0.08851265933687841
0.2873708188031991
0.06440568325928325
0.508006348376217
0.2049136819766785
0.433561988317607
0.2538905352510627
0.1740890453032719
0.06494995762376574
0.051845306949838695
0.2676709303595041
0.05551022606265897
0.057360866266940515
0.9958531621182481
0.052354942352382514
0.028890802184989527
0.9971959710205546
0.4275940547856328
0.27412874299341217
0.6146808226874975
0.5168943280447215
0.20590261610265584
0.07055201419883883
0.3519767751201092
0.27325626101243644
0.05210772445178792
0.010103796434063879
0.0965321618227659
0.10951423441122159
0.6071119991833958
0.2778390767733599
0.05118423937642797
0.1333111321450023
0.015239568932684897
0.07409582619280215
0.49929599009153613
0.15303509179754726
0.24009052728558355
0.36925378602604303
0.2881065984934691
0.15888862309049145
0.06051244937310492
0.40465481443324663
0.32228461477873654
0.05154148387085458
0.3549860847018975
0.14940763126627554
0.03499262141970805
0.1392987289905708
0.6015998480602636
0.7766573276943457
0.1071919319766298
0.006189317988251834
0.05416236552948332
0.0328867865795867
0.13964041203260036
0.14937428092367686
0.22291517299892324
0.39167458910252906
0.1313707700157335
0.008253648180697869
0.044127976452680684
0.10508284417283544
0.09667413286233548
0.0658285328623599
0.3577539691098864
0.16342018121662596
0.386207479432785
0.0746316550978222
0.07048298186884756
0.023244285247144766
0.25363774518841353
0.01929021064382084
0.02071534806216202
0.1918360802852807
0.552776019260078
0.5404531714060556
0.33477066485914475
0.10666276613257479
0.17842936462080192
1.1196307172029083
0.7976761469604274
0.1365705959250819
0.37975430846927355
0.923553394721891
0.9308142401268343
0.2514969853715171
0.17304125682954877
0.08861202310161725
0.04318666849306726
0.5748374572468029
0.00829640639957293
0.00655050069927094
0.6758117512257318
0.4119802994240784
0.9498478057272286
1.199145605563263
0.3034250442794226
0.753141758115198
0.0037215011643591546
0.17376642057497305
0.20441117013562946
0.5697490970415725
0.5093629728310324
0.3533434969091738
0.4606329912160671
0.35639394313117817
0.3261477724854865
0.25117116373919346
0.6078632803552197
0.6674659199381752
0.4676141132019445
0.39491247232142
0.20583965390074085
0.5384315158085127
0.9369656910990047
0.2153021396799183
0.12429719009464678
0.708604888360819
0.22278420394158197
0.09794826221495605
0.6850962494078215
0.19438370477229416
0.015339783373078566
1.0816822711949894
0.062293939501620106
0.4566727000766632
0.16739320264622554
0.6510050694593206
0.0016969801960140876
0.1183874501766646
0.13633149864570215
0.15594461011909902
0.34831128643466813
0.14422577833879802
0.901504650471523
0.36539786990397405
0.0010450049407769823
0.5078206814618877
0.3460087291919438
0.25462322610192495
0.5876407305748972
0.09477542912957315
0.8390635886084749
0.2336202792967746
0.4673181114091174
0.11575126352759979
0.033152459799977343
0.12659926436664337
0.2935636919118609
0.5880027904444275
0.35926285206949443
0.14453446620266844
0.3230819627266548
0.5736384615954844
0.2592443485510961
0.036390011782642916
0.6401673596104677
0.5121613054339944
0.2109873464766108
0.16032867731597725
0.6367272047255647
0.4407852211554161
0.1046330869820429
0.10024295478678902
0.3284994707600694
0.05728725383425172
0.6312148927049297
0.03344266429486986
0.7272897709949783
0.439864252376466
0.3463918069173738
0.9116376035935454
0.05872668222657473
0.1244512992713769
0.6753742627243775
0.42235341162944984
0.08628313805408616
0.1119048487579548
0.9312898701179589
0.6370807172082119
0.2908834337971255
0.19014303530297383
0.03609719644562584
0.30207719029031455
0.18908458037639786
0.3400628504617644
0.013137905050270291
0.28909733056746695
0.027155140600673408
0.5843214190312972
0.13594302891351634
1.232548202352934
0.1549264080608883
0.08516175641986194
0.365809783877742
0.31260764780362854
0.25188484540997824
0.061672975659948406
0.34886361562552465
0.24341287304846182
0.3817872177197889
0.5632917890463098
0.012077531347309933
0.994554040599646
0.5818706134184236
0.32507968355714456
0.5758757613802438
0.19294043192980112
0.3147831387875502
0.020838588774259034
0.3928224375933787
0.7293256393877984
0.09907685188057877
0.23853052099819322
0.12530598432027756
0.11895607032191738
0.041737116508023295
0.07810673604782037
0.051444729866469516
0.19510500392685295
0.6745410475345501
0.4387978756900189
0.11260591320048352
0.9967876076465892
0.3592707680249202
0.028465186860969206
0.591921427306106
0.14133051118005613
0.04339832010795497
0.03055849575311217
0.2132420056334077
0.8297255832209467
0.4147486864007397
0.0716670825235444
0.012820143468346385
0.7199889586858651
0.25096731034190284
0.21024657321908372
0.03718876505703096
0.21349180558619474
0.11766023558448829
0.003970517584668841
0.580039284830067
0.05968870177700884
0.5038080517021314
0.6346273496742804
0.15411089131604455
0.5061996238490295
0.7256446018364026
0.1607196949709159
0.4210951876925356
0.012976286589495819
0.28750039872288485
0.05632972785148222
0.8707315013292617
0.33015498992859116
0.025523551395459688
0.2818330132305188
0.4689020962649323
0.16919515810780542
0.15973476267561246
0.37481881713130943
0.23937136406432444
1.0251533940569477
0.8201781268503971
0.04715875304192245
0.2306181605291374
1.0258273927820167
0.1990684072966702
0.5707800412409182
0.6302454768005039
0.44831366338371353
0.21773849390640504
0.863873205216249
0.2248597803354392
0.36756078138883264
0.7870829144450194
0.21535077104918218
0.3646763447652506
0.13850618498236408
0.10465805292002481
0.3459338321509785
0.8362691348066034
0.04352518927547813
0.0755852550073526
0.22447696190032548
0.30413299185615944
0.5657746772425233
0.2231697540546909
0.013626003373589013
1.134074272037649
0.11447217575830827
0.4037682176763741
0.5926294622425174
0.11402715067445028
0.916373188803978
0.08745515302097082
0.13275369212579155
0.30024890330800375
0.1737887476808519
0.4161848982663731
0.39232803358492685
0.19908579121946263
0.7390715514060935
0.09396128950968256
0.20821579893024847
0.3259585167400226
0.22462206558654432
0.9369760867602637
0.2823002326745909
0.02958637142507167
0.261526922947225
0.7878511617130444
0.37403310119950595
0.07325813109655205
0.3737435644660013
0.28297159038185293
0.11056368209241633
0.09036737187763642
0.6801756210161212
0.4946814808722121
0.06453602492335515
0.37812147794845663
1.1909693033573958
0.22952044986885525
0.2855966807989072
0.2098018673040633
0.07874445948360341
0.6405326644867574
0.14098616781930473
0.21899919232775683
0.4520069170327245
0.013938568750494077
0.4826401026607454
0.48324915192245876
0.7790915453943528
0.1905322343421609
0.038292192416037346
0.28928994302194877
0.5687259625893126
0.00828845664458737
0.05846819614995414
0.27647908203590144
0.8921531472237495
0.05466290241815709
0.8044861420846985
0.09017427786677168
0.1147967612003977
0.19723716669610677
0.12158334390986704
0.01154918757417125
0.5435769243269339
0.22711072887928074
0.4179626269601764
0.25550722079185756
0.26896693304658825
0.08298097233206217
1.17822654512198
0.10546796050113115
0.0507653819670572
0.3510588783761426
0.1530369580150008
1.1356052411524642
0.08196529061988096
0.18053017726725262
0.49272557078604967
0.19978377997936717
0.026062361554621414
0.13847628751817778
0.31585560245270766
0.01215302081300401
0.06491542114175018
0.5123604527785098
0.09779618939143987
0.030858663024110226
0.44470100632231785
0.11915529939791046
0.031040914185159005
0.09507804516837376
0.035386888555648324
0.5891636020857446
0.7275433660188416
0.026539245856846173
0.2423563756744846
0.12904360801824233
0.044414333630778
0.11758672786235368
0.6816098563276817
0.07986578468244061
0.3549431599577314
0.07868533648994581
0.5843799604081956
0.14441073102737642
0.04685837114437928
0.3330570776425444
0.7147381487668027
0.013811322983339912
0.10480403712160424
0.06801991942610724
0.5697075289267066
0.43976737299383295
0.009839497443119613
0.2307873699982177
0.07082770770570256
0.8241587550216747
0.08190048558359622
0.5573346511706794
0.34748866111346766
0.4808207610669217
0.3721750765392054
0.09108118790811424
0.006684429768892707
0.008012636541653595
0.6812628970707603
0.744749219486945
0.4508809976312318
0.7296395735267008
0.05225150188871702
0.19508414471281102
0.5203297269713442
0.97066589663346
0.15572046554705457
0.23604842074981044
0.4148667009949734
0.29594217209885354
1.1807425693484304
0.024446984459797087
0.15506309637168866
0.2838874348570114
0.7358925979058119
0.7761728184908635
0.19368725552275598
0.10580050266223975
0.3897516918513974
0.04317780347712769
0.899195452714479
1.1079422135113108
0.08734040139150362
0.162909811991354
0.20189987382973112
0.2785305835989673
0.31798231567972335
0.34539264313646184
0.20895188489812677
0.15099050313238901
0.19388973880916607
0.27141033946870824
0.1313108801795117
0.06424709251777261
0.585993462712361
0.1312501819744813
0.0341694585314194
0.8255323756438832
0.2760547260098443
0.23405438247070876
1.091520485428826
0.47893901252932847
0.4013796094070376
0.117147159314703
0.14145720092185732
0.5959517848952958
1.1256067276365869
0.4056993902361074
0.19102084350157653
0.12824692022479459
0.5282223521497912
0.4490381454945128
0.3688203573196453
0.0748865944281672
0.6236409671304635
0.05649130073537735
1.0196714663975894
0.3275441408284457
0.15420733174638576
0.18667394998675926
0.5993610687326781
0.4376574080076166
0.10421917494269183
0.13929879651633495
0.5128385722940545
0.2554401815870846
0.17652700154610249
0.13992905145556406
0.015790873152015866
0.35692931232117087
0.11084795486336345
0.08604574624990156
0.050119950933527405
0.7333567062450876
0.20190441134229323
0.6332251522143619
0.08497150824601013
0.4050654192966071
0.07771079151150909
0.3150200291999771
0.020600468651214364
0.060335014495766684
0.07103295802700287
0.9125905285615548
0.060866950322296144
0.9850565786365916
0.2014775726749398
0.017771013703727873
0.07350636828448495
0.46281726758153474
0.20436053646919913
0.02285340756488887
0.1022700438478431
1.006155837178009
0.04999100465276468
0.18385552513926687
0.6309338946189116
0.466692271038598
0.09166000819906672
0.021327141960381116
0.039574660315773294
0.06589101634034565
1.187889953696397
0.21735412925460126
0.03199049507136982
0.8064103460100336
0.17568535916903963
0.5125729365831404
0.4024859630793136
0.21745179587826316
0.6935833032148914
0.18142375348117726
0.14042555021592168
0.06682522923759798
0.4626742919232214
0.1093107131336235
0.6930127274908009
0.4418024456868525
0.2735861784505773
0.045050434372610616
0.17573608976900215
0.43016501701057425
0.7989416328577219
0.11047607798879613
0.4675668074175322
0.05198134369707036
0.19275040953669062
0.7420824204182844
0.8084024779405834
0.05720239048418038
0.02102801282995251
0.18013048152296293
0.8143109560086629
0.09580426296969202
0.04606742957338916
0.9190469493531518
0.0001502264099005895
0.004162411511140882
0.07884522529223935
0.2424799887678108
0.12425758580844665
0.09283781843766997
1.0628491487909955
0.3804666062806971
0.2999391193815432
0.13352344655011003
0.009183359923016178
0.43323800515619837
0.649518444205673
0.20847966737306245
0.25246598912352053
0.3724533015893906
0.559377524238284
0.06688233124844116
0.4291510957743297
0.03516242266670657
0.47205942829019154
0.18760292890415972
0.2133019612580091
0.3514123595270099
0.537269377047715
0.22242578211343825
0.011847023288748867
0.0542811393070742
0.3499744371330326
0.9094555581188443
0.4051670106417463
0.0015169096297933777
0.8045901278202588
0.08924765050316358
0.10991345642352118
0.012132705011668113
0.67640923027021
0.10713269722434922
0.3459980572341372
0.23702568078736444
0.035774622187943805
0.03968592059619303
1.1540390558075018
0.43694034641708673
0.4777836970627179
0.15294210315328036
0.01093890400282138
0.02931675572473552
0.4236118806546806
0.17226455022699969
0.233711293013576
0.7087229815238293
0.037953570278715654
0.9651701826326604
0.4592265867218194
0.5700366631236725
0.06109220009670885
1.069564317758636
0.24317813179151887
0.0355078645043267
0.5321348534598855
0.7867214904013003
0.886489376782615
0.08789900040592809
0.5024969371716885
0.0880667248206745
0.12786775298848724
0.19131946741951575
0.14521030076149094
0.6632699974257547
0.040764628137143696
0.10305106875781316
0.7545376980020141
0.11688658103043785
0.2909613822157421
0.16692467564976268
0.49647178387291624
0.5463493209172194
0.04164325713243249
0.17714334166684426
0.16541036034422013
0.45185361816875774
0.07700055824790931
0.17906910273402715
0.06234992047798413
0.10406725545117697
0.36375372778881154
0.19007536049753956
0.7638257607015245
0.008216144586898491
0.5992899045391997
0.3064042346278721
0.11941188051114664
0.2326523486521142
0.05816179827802204
0.01018214839950149
0.2016644665310501
0.21264604988225524
0.18416756235571077
0.19101880382149206
0.24230346940477385
0.5969849245937153
0.03782083681305519
0.3608650819892473
0.26173331289415586
0.24696123840577713
0.5845859805243009
0.1391327087944409
0.3026032636960905
0.4383111201526261
0.48862421693909713
0.11499028255389922
0.07085746403157878
0.1350287046724123
0.4535867517974729
1.0791772833586812
0.506684153002677
0.0005653707371337829
0.37383098172934515
0.510082221552209
0.0483605406885316
0.1288814883837317
0.37960318540310245
0.099859451622277
0.12945755099820935
0.08626298502988665
0.2641894254922816
0.009988378928505374
0.07492342340536524
0.505941817534952
0.5680079336468729
0.20339017307302068
0.0233485682073164
0.2709625681511172
0.2659077793969041
0.055306286417725246
0.005757358539645603
0.3550516110180717
0.7286947810126408
0.02358085713186784
0.04019936198760303
0.05491893475016116
0.7374272632740397
0.711537077765517
0.06668510038904531
0.8213876807031103
0.20050472019160315
0.22406410562054174
0.1693170952014216
0.45187211294556595
0.4163502868951339
0.5943446418527849
0.2455315836688131
0.006020026320028022
0.8602949969099195
0.02218769836453361
0.8710776553273113
0.5059286847676973
0.9219263341050974
0.08882165022426974
0.15677680460414897
0.49513159451769745
0.2338868207228248
0.38473336091916926
0.05676767328007144
0.24002228818499383
0.06763492704111607
0.24856139672214062
0.09461010538552186
0.6089747236276247
0.7291431935020759
0.027035533351318204
0.25764943895505676
0.5041965882870331
0.28697128231319485
0.028949684479337483
0.19321721280613444
0.6244721214677833
0.963807978409557
0.10975444895369466
0.03710600263520439
0.14237307700327922
0.511968152236052
0.39352350583588785
0.1574986972877388
0.15792983679244463
0.023879410848538722
0.21663076821667213
1.0249802340746552
0.28324290541000174
0.16075686715473844
0.0948380834636282
0.4050961895346342
0.1549045978005979
1.1181889564853107
0.33387925274361374
0.02286849169185328
0.04664919952558681
0.15845730436686137
0.27833812117453016
0.09344728961217928
0.019895295826518555
0.6731303170132229
0.08804771233682351
0.6635300596919322
0.0225539254297463
0.4418876397816452
0.2153801246527839
0.5211141795427713
0.20880322020588765
0.011856973323515284
0.03827002271592903
0.15545169940700473
0.12058698150740761
0.5936706574112823
0.3806886337016834
0.0306997014749356
0.2774322133570012
0.05262962446347844
0.29938473446766944
0.31962130017498935
0.04552486172435755
0.02710410614653422
0.2819793177225851
0.25635813293896953
0.32716282326933027
0.12532032392090595
0.09331731167843837
0.19596630042790542
1.299037660579362
0.6640866723851301
0.06256037094035723
1.065866729981138
0.4760318268216494
0.04244570937699207
0.6949304980457002
0.22114572707558702
0.06415851466565652
0.32578144424439615
0.021642172133858186
0.40141396058779866
0.709620707263983
0.09437163136986652
0.25168416364715795
0.0737607766127195
0.0091851293782514
0.33928338465415886
0.10432214292221881
0.0231177407087338
0.22535488084817346
0.2329821140475912
0.36988039904448783
0.15877075984739836
0.006248417700473612
0.813506849945023
0.29719506740566615
0.0038830380756485357
0.4015935263789013
0.37659502559714825
0.07050642510335095
0.04338442315628627
0.09817815133592171
0.3226692254115967
0.4985262279169932
0.5139667909525086
0.2754520591851069
0.11761709371723286
0.8293062335762137
1.1173018868974507
0.09956297630250435
0.2845427732215268
0.4810656303413606
0.34550747556311534
0.9428486104511532
0.8863402931521996
0.671613518802681
0.359680673865253
0.03138437045986356
0.25262500066304217
1.054613138679835
0.10452806647659471
0.05810333107501123
0.022300077803680384
0.004054075980500177
0.18845695560769646
0.3349144140308883
0.07645353440862578
0.35186137768983583
0.2731813016719844
0.5819084028481583
0.02672074048453164
0.041592684608747654
0.049865375002930715
0.1242891076070627
0.9231885125337519
0.09454898260348067
0.15764954757147537
0.17630798460853506
0.46406155892660605
0.32381490228818255
0.07303599158186448
0.20510530329032983
0.12114021170101659
0.18713499147271467
0.26344529635961994
0.23484694008263457
0.6276893709789815
0.2322197657526725
0.6790643019393665
0.045494666693875425
0.11793500752356405
0.6088916571260478
0.04082265003074189
0.37199401718227415
0.35260936941658166
0.7686899344678723
0.9189643980981502
0.03528743986026862
0.4886215062956866
0.03792502220877416
0.11640286955083454
1.0457152268164192
0.06594467074939737
0.3834849537483945
0.14511578464815345
0.7687807397493752
0.29721035151821357
0.277358762146401
0.30410894457809506
0.4666553372070875
0.23220665154009085
0.11644700798980229
0.2700284337844203
0.7320355213981766
0.11004328479493808
0.7556204821594288
0.04220092780247324
0.6725662191196466
0.07187296489357221
0.874747553457525
0.8931074022768106
0.6489563609492657
0.46865506960061865
0.029012710020700938
0.3798899430073081
0.16049845502966886
0.14829674908726126
0.05853252172862885
0.0735022836575132
0.04638240894034387
0.06473494101019701
0.26209720380465373
0.08741658140932895
0.11963702175681365
0.3139288334054593
0.733712539691127
0.2628442045765975
0.4907300022802351
0.1766732786492121
0.003556254645699038
0.6167145382958198
0.14297875756006012
0.17775907545008207
0.6152570773001608
0.06580466782785392
0.25546079393269033
0.6097904390360026
0.4652323731018331
0.12364335049268114
0.08093936068971225
0.128806752201965
0.014017804384320688
0.3569534915489324
0.055685674448431886
0.15364008266065962
0.4596290365876361
0.40169781984069763
0.7383569777684199
0.08053907732025149
0.2909182503505301
0.25236523399370125
0.2479761991760394
0.7043514946606684
0.10273650715759872
0.0650983010138503
0.19023778850594306
0.5479753747956669
0.24377036386537476
0.024762070562161776
0.5232929957640301
0.006458158779282276
0.214677900050906
0.6156404301234499
0.4616977619857338
1.1599907010204613
0.19918536882640925
0.902752662660322
0.2781208875892172
0.3170851184871306
0.2967219855211728
0.35842641974745276
0.27744754169599994
0.13195685917139852
0.5367014816068147
0.16734312818404778
0.16233069983827825
0.062406767573287586
0.11678420404669526
0.7119766675900273
0.04106941254499803
0.1838169197845421
0.3249878787120751
0.11493723250690742
0.6803169570586671
0.20451275280516232
0.1843451694774951
0.1407005243019591
0.011624345043513127
0.8024381520628371
0.4808366386961671
0.20796932619460862
0.45660475330197603
0.08579730419607663
0.043988023884396925
0.11970246559487992
0.9340750873398012
0.1535115442460932
0.8367938700971396
0.17142574374677275
0.0719523889680588
0.13505290705421877
0.4998856790991041
0.5922504312647552
0.9950300184333986
0.19370844959223169
0.4313923024530444
0.19788561986513245
0.0013306972124814903
1.0639894042437046
0.20299408268273886
0.705365645600907
0.6475902718981018
0.11750626917829336
0.6751289429373502
0.026746311122162202
0.21986600826317648
0.5405956419034639
0.596858557359673
0.4741015872031774
0.015132133638472874
0.16802341883198385
0.30872780302750885
0.4054364106044008
0.07453193060704341
0.7162483448883867
0.0681992166387273
0.15227379606673624
0.5260783606480901
0.2882860360526444
0.13410917844789674
0.030483902266951295
0.0765834125046584
0.12484950093352999
0.08341544568099778
0.05614949083690395
0.16026189714821995
0.22354820390758984
0.5765762942531003
0.05667359016812103
0.40936794094979817
0.1708641576071121
0.09575977547090642
0.8589595862587261
0.7778261748722834
0.07619676367073973
0.14006511999278276
0.24195207097824115
0.10624839502315891
0.0924018341668889
0.10355200767660452
0.06585378265994146
0.06207772607953257
1.035140724566897
0.00012997181607197453
0.002506937228166466
0.5042502358467735
0.5258863385198443
1.0355140435877948
0.19272355236804206
0.04763019578414022
0.2571187319987795
0.33175585244514927
0.2920185363317504
0.10175079802423158
0.20172690895378093
0.17850317457505235
0.012255271601050518
0.36041574347164856
0.02369644677198971
0.04628457700655193
0.603030563759198
0.09981747046316722
0.3964829088666651
0.29426365365232876
0.2877766388981667
0.20030207815947848
0.10941201592294723
0.4969974771062668
0.17688458413089186
0.591650964691765
0.20795833846296755
0.010448629496659688
0.05197764131163687
0.06575390248810627
0.7674996882909412
0.8107216887982643
0.0002080062365387064
0.4795944253289796
0.20913532412489008
0.00902339170748512
0.5353958432982026
0.8529311276265593
0.6543183974348465
0.2041491898185263
0.1481038254735406
0.052091755188748805
0.37506377882556735
0.06107700085049084
0.27565626014080946
0.6230699340796014
0.12436139960479681
0.5431935651871488
0.02757051798242625
0.6958953766238034
0.1633111232223776
0.016240047451518334
0.7782039804739813
0.6700803688020792
0.2392581004937346
0.12154249027844137
0.12541593166332451
0.782064253378041
0.7032942103051821
1.0204255596925036
0.41871817494469626
0.9808316274187663
0.5090270216391493
0.14709505042323662
0.013014304269340981
0.20389387643254325
0.15653510200330087
0.013607684252265315
0.3344835997156217
0.3260774212361782
0.27055419208006887
0.06911911271062955
0.1911991563975113
0.060552805205202856
0.599501234062689
0.16030829459068546
0.4455014530267798
0.07217186426284934
0.6473878712015914
0.5685540404489823
0.16735558877906873
0.1798800992289093
0.10293004141269242
0.20657819703681662
0.01124833127842034
1.077735600243691
0.37706562327313087
0.18534444685988116
0.05079697922299943
0.009375536762647912
0.10231975243172842
0.29070186538444437
0.7532464655265535
0.2878418669925574
0.21045219644554686
0.21574506140515745
0.07707419511124707
0.11681844021998984
0.08920178568881139
0.12676250405223138
0.035889330738425665
0.3384543222766948
0.28781249505434764
0.05645876296641765
0.25688159615439965
0.002011205469635245
0.728466406443393
0.015660740979991986
0.16342835856457721
0.28880037441533263
0.2042713267347546
0.3727266418651843
0.4020264674798217
0.14738895037203367
0.21032721813901797
0.13036752439961216
0.09067671023851923
0.3830534513507493
0.2525622100972139
0.8683667166708395
0.9152861143364008
0.15056661964971585
0.37136858235228676
0.03956311074959614
0.023398174823984697
0.06976286803249562
0.006426454440118448
0.07803706821085114
0.15817762189276516
0.5929527060955163
0.07387919434517685
0.9008743790158041
0.006066385508133672
0.2084419739866185
0.20678139670794227
0.43529968343069286
0.11920392849391005
0.4690702075529066
0.18162334261813423
0.009345548262637716
0.009946506882766165
0.020541597774923166
0.002251469990032496
0.35371283866626557
0.07417481252736832
0.5238193084007472
1.0383595922744138
0.1752199494679549
0.8734959439937381
0.16353132249262678
0.41783850506859965
0.35311058657095784
0.04200733860100498
0.12580064710290317
0.0031599412904481203
0.18052370830139894
0.3102477592455014
0.931396853030833
0.026895887207802307
0.022119336488117508
0.5615835810639959
0.43951402508442655
0.027985864960187283
0.3081384286298704
0.025259413537580516
0.0907544992082213
1.213114035805256
0.008511840970347063
0.16506685996556145
0.023246088267691423
0.1073677889909725
0.003180874043831305
1.1736370687397002
0.18688046904353037
1.1729856575514044
0.5336712343644006
0.09229229141160908
0.5553147966602898
0.3560014962989311
0.08228702138852963
0.725704940058098
0.14919671619320263
0.427970511296401
0.07981300950418585
1.1129894623682277
0.6395809719884631
0.1761887599555215
0.5343389215983244
0.07492062684777842
0.3884749194090739
0.2852319602452757
0.10853764404414248
0.021257065494418848
0.2202043239380679
0.19982110771260547
0.32512861667611304
0.10815871602957332
0.07894477089548918
0.3216985126951784
0.14227083238011592
0.289710510629285
0.4557731068969163
0.0719956856642917
0.1443746584873914
0.340042695389924
0.08693794472792384
0.09249078205969699
0.5941657424396674
0.09536328628245729
0.09498323743160168
0.07658928942903284
0.19391522561161548
0.5630786368744918
0.7920525809573009
0.3202652356810813
0.14679429365643745
0.2944301793881363
0.6312085063043938
0.168583880780538
0.4318964846773565
0.0021472068564493884
0.24602279977646116
0.14372187551697374
0.21344365068751858
0.3011880147755231
0.3431159999616981
0.10107673103096623
0.05203068910355073
0.06600105830256509
0.20915695258630038
0.47884350930008357
0.13721088940147028
0.0974877697432091
0.06268460697268916
0.846434889918468
0.6042458565591591
0.43528082112188465
0.009477594750588313
0.01358563327017346
0.5504887128248173
0.32714494248451587
0.5824764421331623
0.5987636863687609
0.3691974149247975
0.33458140331107294
0.12866935896075607
0.37675022143726766
0.15321560996591624
0.5025327615547341
0.18858553213336243
0.38732742687587074
0.5059133687467363
0.48251094549485446
0.585662465750246
0.3420404674540777
0.13387744044965985
0.174453416831865
0.7749145965594954
0.11937983298858723
0.3597841594593872
0.1489592105014059
0.2576330873617803
0.32796617469693956
0.15079040291386087
0.019349205987809235
0.5774147004581773
0.09318885825577815
0.013086229692239945
0.08289094003243815
0.9260905729284123
0.8019093340564194
1.1770293426931242
0.33154445403688537
0.09953572276734658
0.4967846397872734
0.09320932372461802
0.8994653911032959
0.4420016322751769
0.83299220643612
0.06999794878487034
0.09451984425339023
0.03831959881898184
0.06583696062071578
0.8998737410261384
0.5699991360593635
0.6743785243280962
0.02366154686802896
0.11614591760660926
0.04409685688936429
0.22106815874330007
0.05539155990275533
0.5737656227756543
0.15154944718215904
0.045388751061310115
0.19271476420618114
0.33737465638974296
1.09203208413089
0.18314570147980094
0.2570108287151076
0.7449837266178171
0.12646483788896723
0.02769078729583234
0.027787386592263544
0.0483256109306482
0.25995555060969205
0.14406112115711825
0.32039694579941275
0.6788468046155683
0.06867802478469244
0.16547931084924317
0.8939460147670792
0.14413647304212177
0.7680491858862416
0.22255187509933455
0.14173456974233406
0.37929010338443486
0.38340648977964015
0.1250383209558379
0.14437838778537634
0.09425213034671978
0.3742185921742799
0.33758636265400294
0.37560288371139655
0.017955406855491598
0.02177118790056688
0.2607906014129055
0.4411247884638945
0.15265037773317092
0.3678664054176051
0.4440248643128228
0.47683537789006597
0.19723440338224352
0.33996851748569173
0.47152665344856337
0.04582859161724257
0.6508508704245103
0.40330379968545316
0.23106911207401307
0.13435176919397282
1.0995161179170327
0.07235132852226686
0.3357327266175516
0.3634569025406667
0.19773769628720014
0.22841529253789847
0.16490796056810977
0.3810308081113682
0.8305019910246608
0.607031256981177
0.19104071368276732
0.26483596772607954
0.386205520644344
0.28643625815896423
0.08767360227274835
0.7586472503974898
1.022683468611397
0.1296456245017268
0.6036755226863884
0.2014214277865855
0.3255248577927336
0.05768186488518519
0.23618705776513993
0.08421395412855635
0.6360096072445486
0.4610169704810605
0.15286391786095205

==> anc/HaarRFC_U1_L4p0.33.dat <==
0.4440285520345254
0.5954377654178818
0.25825559830238326
0.02615360665865613
0.014070069897865294
0.12675020621171781
0.46947174735737457
0.05557557946369281
0.022401841028096572
0.6112491620386356
0.12067239135214984
0.07609456570350497
0.604132742795183
0.20342036242899345
0.29267265310886564
0.9952705526096199
0.34787107288694624
0.7836073439506492
0.17206616838113936
0.21393691651149843
0.39286064613484895
0.06802724049160261
0.2906119169395244
0.19849062633499923
0.28350325093709067
0.024139802943954857
0.5284986886847892
0.08856337082412183
0.2810380472988555
0.17492545481903723
0.5460984538128876
0.19440826765562944
0.2501725127100596
1.276413935760484
0.8255323276420649
0.07265319971883957
0.4195045313295093
0.0568040394595557
0.59735385269358
0.3425135248833822
0.24270384588835664
0.1455420737536169
0.11865151441233851
0.008019738026931152
0.13991952557053133
0.17719946690404542
0.029870191177692955
0.3773198229222686
0.291147874771558
0.09388226214000898
0.5971810631906364
0.08106108990766729
0.9174575236895436
0.5976129452872413
0.17981216448380183
0.23785870590022004
0.2530241980653881
0.2409214580872926
0.9670066037806091
0.5733672485112591
0.22249372861514485
0.2738890253916723
0.2698113279373301
0.3062201380750479
0.13110782972598287
0.7771620671582122
0.19946213131957743
0.05928797598426785
0.21556883401373284
0.15007141429649415
0.8492091665509308
0.2774909960191906
0.19196873451364144
0.17028008548924137
0.18681059148692628
0.19891233605457864
0.1365413124590063
0.3398178120701262
0.12526126957937206
0.49640243544966295
0.20198584028590055
0.14181542705930514
0.0517103677483163
0.06152354531775037
0.12314140724050723
0.12488617381949932
0.18402118509304136
0.17344299338968097
0.2743028824773611
0.10625989709764534
0.2899352159812145
0.35054109223772423
0.7259089245765126
0.3154800508367393
0.4559457752824142
0.00019047531254666957
0.5396267316984524
0.28266723474412764
0.045199175143164703
0.26286862946124306
0.09429456647154463
0.5401856360075967
0.4584304276029421
0.058461815205538496
0.780528344746954
0.27286334232846565
0.20339397558773686
0.3841339244288634
0.30091846929021976
0.09398199528043084
0.18898090761434844
0.23771738304373966
0.3162991790398912
0.2227908985221289
0.008441604881801353
0.6533456581911837
0.1606921951896374
0.49346313116705093
0.4743882552640743
0.1047684421842706
0.03318278820945552
0.4247372192545157
0.06332730565559753
0.4227840339707741
0.0750165339988611
0.2177447724963207
0.4008602959649237
0.09186083253299131
0.09116815432809608
0.3704326779919756
0.3795796942819723
0.4260715447530545
0.5162245410704918
0.09050475428230956
0.286087816835846
0.029261389757509623
0.031047572746527807
0.3157994009129501
0.10275579934882735
0.26071788269823626
0.6678383811884451
0.3042233256347193
0.5644499472121883
0.14401366959485518
0.38231934539167645
0.27064875940158767
0.24785017630557907
0.10231567726393932
0.5092081442682956
0.10798964892063093
0.17495868085226393
0.07935859413483468
0.6361114626495283
0.42400359505618856
0.31938236162707834
0.1623854155066086
0.18487030112200023
0.3629769471664819
1.0013273380587946
0.041044981485410754
0.26313072355858236
0.8871978588108083
0.19832386398850937
0.14436202266069909
0.038531735274468064
0.2064361219246771
0.23076625105160764
0.1631747115715392
0.6824976141058052
0.07871840542863448
0.24327322706080473
0.5838365934757928
0.6244453829150816
0.2283399248537351
0.22980973807768307
0.019348115906072706
1.0190832447202898
0.32873324779992885
0.7606945469924101
0.5781162247536955
0.07369514178299345
0.31445143338844
0.08358513982353948
0.6465957790226088
0.3897780929610745
0.7887721769905823
0.08690369592002735
0.1030923345898041
0.3311557792976568
0.2385550116854721
0.5693245192261628
0.6574197349088196
0.5241132480796801
0.36594707835435764
0.5879205497657654
0.028913605426696073
0.9505935201123001
0.1778081242354926
0.024051548635236956
0.38505493502261945
0.4386123012370707
0.12814906401300716
0.7164380911598501
0.03264116114828087
0.854460363187176
0.02720132556583738
0.20697779454538887
0.3638626391717694
0.0947777518264106
0.018381393968680385
0.04070959288980775
0.17119694278315692
0.23585724668383085
0.4606511499335898
0.0781983921052079
0.14577012185221033
0.3607638541121886
0.11842223567087912
0.734585438233049
0.09680850247900766
0.5645841336791916
0.061280201938241616
0.3216743514203873
0.18423394678990326
0.23474679258689538
0.3192232774521025
0.1457867780372569
0.20714447914962736
0.8499171998746121
0.13950153256232745
0.019654816687746834
0.06364901222215512
0.5459652302993808
0.48823820714379446
0.4038454296031039
0.20856620258269254
0.06972953669386961
0.19697539057533012
0.919319618201159
0.3417841162958879
0.6906927546302473
0.8863605300992402
0.6259946902987846
1.0583192474055882
0.062277155074487923
0.2624196520580684
0.6380001682432694
1.0573993617059059
0.4706780609209378
0.10346175738475383
0.16971045580867497
0.5018492517646272
0.2607525829339414
0.37641137761767385
0.6063037664801779
0.048426999312563945
0.4190778246650314
0.11127932823806452
0.5072924197605715
0.10832238436655495
0.2699170953115137
0.24166321559952267
0.11699947285936987
0.42582640412493483
0.04493747708059418
0.42198026799168825
0.2880853442191171
0.13210660119589498
0.22482235248293422
0.5176822734230946
0.8697771303643026
0.27904050539282976
0.008982976576448675
0.10470698085067157
0.44856831849776885
0.12546573114003498
0.0018750466318126346
0.05834709394192287
0.747280600294941
0.2398862165252356
0.030970055496571565
0.5960380398864283
0.3619571818623031
0.45861305027349863
0.41392681647437524
0.2172169791916173
0.2576697648086529
0.6623595287973439
0.2874943414228697
0.066461669292452
0.5029435815568452
0.022410116219372632
0.3563579370249258
0.4209338734667541
0.21865510567854632
0.3494178969495516
0.434597611919769
0.18013885172884828
0.30930333292557066
0.29103163276062216
0.13069783533065138
0.9797526867897639
0.35463293478605934
0.24272933574728467
0.4530521454510659
0.8011932665294453
0.2548601910456883
0.14568734183098944
0.23557015780422977
0.19084231655706532
0.12961913236727188
0.09368192867784096
0.044481875849664586
0.31718639571591895
0.3158522449589289
0.04378590538686883
0.06698186401232688
0.4373988932574518
0.38156998491938976
0.2797894162862613
0.8675341226140036
0.1311275546071959
0.8350274104184485
0.18494949400120675
0.32067001466546297
0.3961586380532828
0.12213733263290966
0.5099032369629546
0.351461681509551
0.5780780216339549
0.9728640820801233
0.312043298011708
0.8853630855594372
0.22698206880822921
0.306976795478017
0.0802611913658199
0.4813064856063497
0.2106924515856315
0.2886663372074754
0.2699541012351262
0.04374796271831065
0.8019109951228321
0.7849198984782613
0.42243729436522975
0.12995676793787003
0.1832098602825992
0.3635817446522703
0.11137103653104662
0.18763306722371503
0.09852582204317854
0.5487733974029373
0.17988523066279316
0.4849077656288057
0.33755612665211837
0.38310865328275756
1.0949563763120644
0.2265180154463995
0.04045896523611381
0.10442725831453491
0.9118291678832421
0.16424162928554673
0.24226291777004952
0.05307576302210302
0.732340499448032
0.01972562289520464
0.1603920332552298
0.7700966617956704
0.35639411452985803
0.7953486092564045
0.027354283997306335
0.20817940943976523
0.19070122974309145
0.421436051943976
0.2512285611081056
1.1712677397707458
0.41596792558583545
1.2054766150325547
0.2198865936029229
0.260426978672715
0.14851421112038707
0.021501843396323467
0.39030726118075704
0.15430748915538456
0.1353853592415485
0.20211028680837587
0.24888991687271989
0.017304402102020333
0.11104286562120502
0.42941867217497526
0.9532905847106313
0.25769145537403937
0.0825099611742521
0.05214663932572457
0.0880843800287521
1.2833811629652692
0.5984194032310376
0.43298033554516324
0.034499223567851726
0.32045185870914306
0.3080532596533252
0.005742861917209602
0.17261283654607212
0.19097913589246016
0.38999606281259563
0.1069065106654714
0.2825320017150042
0.05433800859194412
0.3018325188215508
0.09711746002715103
0.13817676356246245
0.5597889674081267
0.01594493553496164
0.07016966969992662
0.1059083735841134
0.3049711428017519
0.29990571965335366
0.06060958016814097
0.4191187267759896
0.193872484318365
0.11343471539419589
1.0014703100977882
0.6172780525872373
0.18216410268387923
0.41844793971940375
0.0245543216990657
0.4122974145088049
0.07345472877504061
0.154432776888098
0.09604772825342699
0.7128064099376574
0.16322274385494673
0.42761767121582034
0.10425981046404934
0.2993486581553472
0.4839104851132798
0.9237890218480057
0.13203380012854515
0.0022227251408575106
0.052645943702634
0.08396947574116631
0.05398191910128682
0.7886730741201755
0.23526167922655344
0.2170150600155998
0.06865268749739711
0.5092311059210489
0.7067642645084427
0.1490130689593176
0.019329848373184157
0.34699692081676925
0.30832274170506124
0.326554236015398
0.04454297299379234
0.18807315850025097
0.005834685401380678
0.10032725943666715
0.482101148495238
0.016912497526344786
0.028195116159398726
0.21247811615171053
0.289785286591121
0.29226111756911083
0.21098801041110232
0.3025791674847814
0.018247101362138644
0.4860173835202598
0.025910330977048514
0.24237629890500048
0.18617253760670688
0.031326712934484115
0.6940317285453637
0.42533302467099543
0.17368242343042606
0.14936459536036434
0.38284167046891626
0.2500755731348566
0.39654889037616303
0.1059524822957836
0.11923166218442799
0.1847357579778367
0.05703612857931678
0.019544637694801
0.5204356055608257
0.06699662004886947
1.0951501346680554
0.16119075295447388
0.3180115357693087
0.1825432894994321
0.26314867373111445
0.0048355721217648385
0.10731035872466517
0.40021997833980955
0.1731132458255922
0.169185706095193
0.1555783911594464
0.15522805071663737
0.19348088936736368
0.31123600958180797
0.34300790300625655
0.744155404447639
0.4385094446030447
0.5301007000637002
0.48680296341589274
0.2212227565447251
0.06834303375940198
0.05435218525941284
0.37086086308017596
0.47724477755033345
0.1968639187046665
0.012908558993518811
0.0775794041923809
0.595357178219555
0.4631248868565771
0.30622410995952576
0.966895444181727
0.06545586000870018
0.09914317948343977
0.38383923489632177
0.07248987796229137
0.09105428214324396
0.01324885187500097
0.09412805074500737
0.020678763214231784
0.5420764560965009
0.412180621862672
0.039116498962289886
0.009161786471737501
0.28506881142035584
0.5222093601133287
0.7879907169641588
0.06936546387243597
0.1518685128795599
0.02129923503110405
0.49006754968927696
0.3786270599763395
0.4120710162799667
0.4878544806714317
0.2516227259055599
0.6595767882263667
0.1825356687286275
0.07505965224553346
0.6936619270609045
0.22230595699522127
0.23754265615893225
0.7726953297946075
0.03765096486485391
0.2994517718198318
0.1679771678423521
0.06083536987583109
0.2494497001489549
0.04127405183590472
1.0386093146144963
0.6305824102571861
0.08676382969779596
0.3996224642758947
0.8095041698714741
0.032589740060149947
0.49084485817667917
0.007554131234488282
0.3222969447639124
0.21096573965489746
0.1558145567628814
0.26273989560351374
0.1941676898071636
0.09910734642235726
0.9433496889729367
0.3287660371757191
0.30099651311236825
0.22496016686783835
0.023515769339155078
0.23766161047227352
0.9683276311891696
0.08487363931966622
0.224231284076721
0.10827232889597779
1.2297602658271465
0.20901755030952104
0.07445321419249294
0.6289396694691468
0.044900826848262326
0.043095766311706224
0.2094121326302859
0.07356554401150782
0.4901431357269124
0.11142693517939885
0.6229215536830466
0.06621410126259852
0.11647183591818162
0.7139937046826523
0.997508061026026
0.050116809452036476
0.8603765574127629
0.4271693271861191
0.10161236185890292
0.17209324255511946
0.007305844301454723
0.23497604392862897
0.5101403481928947
0.011496504142112465
0.25405275514679154
0.3684268434402455
0.25701790865465973
0.15578195436049638
0.12853965624511376
0.2956708359308798
0.34014438744682274
0.7952469386644854
0.3125730806303455
0.8032058903202675
0.609542945768662
0.16668105040003606
0.4428550412384508
0.15737431619311995
0.15500727732869915
0.1283189493767877
1.2872333410890573
0.0832248572787526
0.01764060162303375
0.07271818820813832
0.38062223792357525
0.14725499693731095
0.3941483216021693
0.0968668095022009
0.28806943475099994
0.08415294165131502
0.4976305361129143
0.23365095718889528
0.15335093644308587
0.186470342731785
0.7620586967841912
0.1589432497088959
0.005511810326098802
0.6705066969202303
0.06758585654120602
0.2425196109356995
0.8903207959818809
0.5186077312266126
0.06379939852715688
0.3617388261653195
0.308041859641966
0.39544760978598037
0.08642860131316481
1.2969426785852232
0.029882857962542825
0.03960385079788568
0.08373418718218305
0.18627145522668748
0.2071070928620392
0.24147863050309873
0.8434951623234224
0.018481724862436835
0.9268439338716458
0.30918775970873735
0.35389302694971575
0.5845534007107076
0.27705695072394526
0.417762241425183
0.20975298554175836
0.052332404865737446
0.25810944621675835
0.3276450363389187
0.6710298007815503
0.3206453538910892
0.007378709066773211
0.095596128584164
0.031856124046924686
0.20307053740532613
0.5923660813620323
0.20653338259692788
0.01287724448448471
0.1128487506064792
0.008344437321643404
0.19595433610627253
0.4345936117673561
0.1589794492035918
0.8208800219797623
0.7595777235033582
0.3225139727577393
0.17783298620987742
0.2141902089640859
0.2640742991796769
0.47974119082396555
0.1158017166426816
0.14914601528528224
0.12061883413972548
0.025447021034817417
0.2335247067184205
0.2722506879413879
0.2841505429005728
0.031387563647328316
0.6242361538823241
0.528392754211325
0.5289859634120758
0.028958486278945136
0.33855216386369275
0.021582352384084447
0.5574366516388923
0.5608001720653645
0.059057506279132865
0.14908126174573094
0.02790267735615288
1.0307959269219042
0.08767063900314163
0.0028928108653340323
0.12285989075045245
0.31401626034396235
0.07083114410631015
0.027444822482123
0.03348702265642502
1.025528470501053
0.14508932104507885
0.008423247472731429
0.5842450026929963
0.22197642733506665
0.018912121500115866
0.3043067282508842
0.23240969432931677
0.19057167032547562
0.278092312844466
0.07376691413793617
0.13058969455240974
0.4766716970604998
0.0513856457466153
0.5222931860247357
0.2650800229530807
0.6411017547259024
0.36463500064698
0.12503205546468737
0.12248723183296042
0.10251910691715072
0.06295382379437928
0.020694383353331108
0.06835866442186471
0.7603454078489732
0.018474586075914595
0.5658229610410581
0.2683056530835748
0.9602738638485847
0.03828520038739663
0.031331658773231304
0.2503436780508594
0.4198818746728023
0.7858855015066817
0.11435868156569144
0.036687554559224615
0.20909483217493813
0.1199232638355672
0.02383950414466264
0.15495784251120495
0.21694631462929764
0.18930885135893463
0.32304550690591005
0.11925410545974414
0.7013201345720019
0.5486041410637141
0.06362424016261531
0.3520381085600021
0.3938694429065055
0.38369631970885354
0.4239819226568546
0.14815493636866767
0.30505723540474894
0.007102085529451412
0.19304107495771913
0.3716249398066323
0.018195260595307544
0.26982792865258914
0.009705338128174661
0.2517805414736946
0.8087223391840116
0.5196621111237064
0.9344362488291408
0.5060214665444404
0.11360665046471374
0.6975216994383312
0.5393122202591019
0.004484533359154733
0.9081944720424052
0.09501136030474631
0.09097041745508953
0.3900015734780459
0.06402041334106434
0.029746054532156577
0.5365055355818273
0.4498211855293425
0.20365943681850995
0.9012378180211108
0.04131857541048096
0.059929605426876364
0.0395609856476577
0.2202374343811954
0.10858830791418542
0.08050815384708225
0.8232711607297284
0.06739142617594657
0.03354310056842311
0.5986386716328955
0.051685973362950055
0.16701342250507265
0.9707136187790768
0.1976147505719174
0.17828474010038067
0.3421742368843881
0.11351082649667384
0.3265310321131995
0.7039996692210324
0.2945129428541323
0.3651065910524088
0.11537241283061533
0.1164407856868229
0.046064596399489406
0.014497857937717108
0.6680456809358788
0.04974024160713026
0.21450270024468052
0.43208809639922857
0.2001781078567304
0.25541532781461956
0.3350582361290798
0.3109822370328059
0.6483845952409355
0.2084825395981504
0.08922348867961759
0.3985643725243143
0.0808405508616471
0.057677027852463134
0.12402305790412992
0.1468453598852747
0.17330514232628885
0.7078574589923476
0.1591192374293235
0.43396590195881574
0.4608527101203301
0.17531331998994343
0.03268655511668604
0.14248875325639526
0.11439033481571924
0.5010432057123472
0.07992907786884643
0.8270807444390842
0.995272708862209
0.0076378367130645365
0.21307079753522348
0.23392110482136783
0.6615152991741592
0.13826061461820258
0.28859707025390835
0.12152428506799308
0.19851616791359503
0.08648989675555885
1.0111511056182414
0.037995170887014984
0.28053555885274384
0.19113387272012017
0.7952273998343072
0.2161574188214073
0.1783046515923858
1.0821558884172335
0.38409484624641477
0.625256322899493
0.1399134996364073
0.22481537991757441
0.35781288158309
0.3890881987142866
0.7237559700017511
0.2499770721257953
0.47489394805353496
0.8502563630953921
0.5930721108619299
0.23371086118217513
0.20902641488619308
0.912730873054776
0.23585702026236494
0.5962836459375657
0.12238203949515462
0.2689493155868973
0.09058594878618928
0.431014302051325
0.4463680612090967
0.22585023695755724
0.3057991826646191
0.3103832487639842
0.1884318618173531
0.8344272422831542
0.11388644678015544
0.028262983246716902
0.0796610907964384
0.0895164970603421
0.04709942684593488
1.1217751825557616
0.1610424099152252
0.19253731306726074
0.1288494316959727
1.1525678727862285
0.2560949798156477
0.26365578363984854
0.18427926819827797
0.13633627524202754
0.1772557228358832
0.23948976258996008
0.08060553728545188
0.09140937543058009
0.11504744596009765
0.2513259609168088
0.28705275604089914
0.21225879455125
0.5583934423067677
0.8145861600038495
0.15298283487274633
0.39214988189044375
0.855920549649358
0.003903647333039293
0.39037640031908716
0.0252614178796691
0.7318548918168823
0.31557399644971357
0.5157663753741448
0.09128816662557564
0.3533352673770736
0.3141146690562766
0.11613316154779145
0.43322785596515917
0.46454993497225217
0.10827396717537831
0.03333727173247287
0.12770061388672135
0.13989701053805417
0.1593683962194867
0.5017521292389963
0.2577146683659154
0.3711014266697405
0.38381203587738477
0.0029628020023821436
0.4926279654456447
0.4484468900549921
0.17991974002117828
0.9747217975471729
0.8323818808847381
0.007077008473666282
1.1968850775567472
0.04683701572094965
0.43873383784940967
0.3777930065511098
0.5861431933304034
0.33483663661190477
0.05854870294764042
0.8919395270409557
0.4953351556086515
0.1293520328338756
0.5513487331064468
0.6358108271654711
1.079656459515021
0.19736942819493491
0.6044946518382769
0.21799399104793157
0.12799619971964998
0.27896276543436693
0.19456701695829684
0.3452821033861527
0.260766878510893
0.29285724695719845
0.2062207757100278
0.790093057480922
0.48087632367738004
0.6491534322979632
0.36971827832218
0.1079551284332271
0.11037296616941947
0.27150764196837807
0.6079406840437678
1.2916549500469208
0.244211773986525
0.17905134450500096
0.03678987946147363
0.8783511198770186
0.2017013952692605
0.5761154550236453
0.3801890550160519
0.40143925846987677
0.4869666306624454
0.0652674298933819
0.16898526590536128
0.22280801295246563
0.03159048059304953
0.034907272592737265
0.43448709475568925
1.0676847063705697
0.5198193595035892
0.4474120475497944
0.19819194720649302
0.12540302285285795
0.25184223575855524
0.1974095398564964
0.06157624489279654
0.48784404756635735
0.327922883773179
0.413901174367274
0.03155560149688368
0.10609174294271644
0.430852772541557
0.9392770533342517
0.31484212696746156
0.5638274541044255
0.259390640858903
1.0911886963093378
0.8986283464423623
0.18499188662078345
0.4646833246678181
0.62432704614507
0.15343188004202163
0.2598513170321085
0.16569405227502645
0.5678832270684621
0.41942737423544624
1.0055745746230882
0.21925044975932037
0.02468076642291672
0.2041267401079147
0.10230124218340363
0.6955037315786742
1.019593601296478
0.804333531586803
0.10934061707574799
0.3626033273992667
0.15881647111788078
0.14099216415864235
0.5891585593746208
0.07023605076817721
0.34252942077547344
0.692846602645278
0.4046615788894258
0.1336442733684885
0.03893570315902963
0.18512525682265188
0.8935851558239254
0.9808403611691627
0.5374508498748708
0.15236138157277268
0.04421116401843966
0.2418588581090182
1.0073855322879535
0.8788912644476652
0.09630294416360427
0.2207371001735797
0.24705012472257717
0.16352603462678758
0.8305504430243683
0.22184917254398817
0.5400372445115637
0.25831996095851634
0.006630511691222593
0.29580751796952615
0.0822081252297628
0.11009948502429794
0.34892785211910415
0.5498096481318898
0.26722278156802615
0.5791698890397676
0.14708553028459445
0.17238558364553863
0.12792753199578405
0.30990850379865964
0.2602378806237149
0.5406243141152369
0.9955789627054694
0.3577732487296355
0.23322310676003777
0.020225013185983236
0.8288961901440355
0.19055575543995407
0.07109270932640907
1.1833579565426968
0.2392720830873189
0.7700106612474039
1.026338794142851
0.2586978881752282
0.01653172960934392
0.08828283148941037
0.42366069134450335
0.6379806932365963
0.4523716114217873
0.035199947490897734
1.0376598274910436
0.08215268203979532
0.085700732780104
0.6215077840210119
0.024320404079283257
0.3264853450606679
0.31206537339340673
0.537729894062287
0.28780228526506524
0.37801267788874293
0.13277828475375142
0.41986742950186806
0.4750204485441572
0.9129414146432481
0.03185661929694182
0.7734472691487126
0.3447687837991184
0.5120111414648374
0.0951026635028865
0.5650587548817092
0.22927494378178492
0.010231176374039669
0.1458920071227386
0.3466667219139355
0.22766351202119003
0.24719745051209244
0.8588933312572702
0.24363116380755484
0.05256587887204877
0.5434112834887621
0.1348751418722373
0.7351909527759035
0.030849628564462397
0.7448338618575691
0.26841526506410585
0.14915440742342104
1.1449156898903259
1.0732244835112101
0.6064603803119935
0.3943277161666721
1.315746239154845
0.1429237004663273
0.4963986039283666
0.7733361874203406
0.14482297938506372
1.1449756105088371
0.7080755041098341
0.021089132760956666
0.38974421842405277
0.8241496151194678
0.2654212732729311
0.15906684925913836
0.7728308948816996
0.02299834731267852
0.42191853869009016
0.2058055233402755
0.04562877724056551
0.2587883733464897
0.8889329836243514
0.12503359667763053
0.0585334955421979
0.7556048742492766
0.1953865276440001
0.08298494908173996
0.20294671650053583
0.10930709200078086
0.6248731933288665
0.48482150741445257
0.3462616282877311
0.5215122579492179
0.3426139325997029
0.160953787238344
0.17864457445686754
0.2832434824709648
0.007256441949033961
0.07998882997679393
0.02748977040299117
0.052564129428286456
0.08455013005357073
0.2217858233731019
0.03326561797347148
0.15560411506560776
0.06471210335733167
0.4793022457923247
0.29278520432296934
0.4544767276717022
0.0809056832072404
0.31283128993257964
0.023537879746726158
0.21330385315826306
0.05173543192570996
0.14348273103745332
0.29967196827257897
0.49612150079680634
0.009809706300491407
0.05696114763957431
0.8832563543361083
0.23755435927330457
0.05884313972519438
0.04955609070008111
0.5081977469027563
0.1992768048260697
0.1269151189832767
0.14086212574418996
0.5321882936713839
0.07816646053222202
0.10530185438620977
0.13228783458288518
0.5985647843137646
0.05861485045146967
0.11025441999392724
0.8466015102372031
0.14585168610254234
0.23384029103942683
0.13688173187298788
0.0023083446168115137
0.028058848687118887
0.9565077505954158
0.7043121898747509
0.381349787275401
0.09624124266731555
0.5236330525795752
0.022019072631044263
0.10786721925226575
0.23682461062452115
0.06444488293658293
0.144220606537766
0.11825355804542759
0.03892468786732795
0.1330397202989194
0.36453985928766147
0.10132385180353033
0.33415402306921294
0.028845965456131467
0.043946594304311554
0.0026692938456611866
0.7835942155080121
0.18381932091503314
0.25758882633712926
0.06656091132200391
0.186935118244809
0.24791230988549556
0.45391076675912406
0.06407908498906491
0.10004666512990319
0.1021940657160386
0.14402206414383323
0.18111280826191256
0.3930734195377401
0.005313646844088986
0.12146137919607697
0.29244422251967667
0.02119409298828959
0.27314665912301483
0.05493980625139756
0.13050274492000166
0.7377906674754006
0.4208782913418535
0.2568110674230043
0.04181113793338976
0.04795216010398011
0.17695575355304122
0.08608374736190028
0.522216236647739
0.07592190507438565
0.2273404013175877
0.4843022858760049
0.35043464741876146
0.11288088836267408
0.11557330658156559
1.2128557355174894
0.20258678369693542
0.02844616747977221
0.011835862720551486
0.5102809582034435
0.0549613081697153
0.15861099870441311
0.35899777309098657
0.6452660199468025
0.9084083152535402
0.4883688912864547
0.16439044525216548
0.008743212457048899
1.2973902157877757
0.07522976486411717
0.15061151165257716
0.01496595638455656
0.029462562427509068
0.43625807368108704
0.6716808153439606
0.12333761506709787
0.18393167110669062
0.449666847416263
1.1629673571032577
0.8235077669692344
0.27323115749027826
0.4334841443364294
0.7204830503756146
0.9991231090993525
0.10198431226433415
0.4385960797516028
0.2658006364357184
0.7351283536562889
0.5815823507955118
0.05926926634126339
0.012371517131036491
0.013661690773227077
0.1670952245617566
0.7493994250830008
0.3775937741496553
0.34284122604844164
0.1812180411618451
0.060723705667308336
0.3614914619877139
0.8938935165428187
0.11832844193014987
0.6454926997637486
0.2644849147778648
0.5828336521653824
0.3126413994383585
0.12844046433037776
0.2175730787848809
0.09598973500648367
0.013515261483334843
0.37601695312423594
0.34314439826873744
0.3802844759460761
0.7217948999347775
0.1052461219325303
0.38659530264125663
0.03817298722929385
0.2636174424051511
0.5898396923438971
0.039639992019768505
0.17054484606342998
0.050998184767838524
0.453066978277439
0.3129545008513311
0.1372072417726273
0.06988527638532746
0.2628855501685923
0.39837479539704884
0.08298764952997534
0.9103086049434749
1.2637015066126858
0.15968167522596274
1.0350391492995843
0.037021645752813304
0.20996516119279857
0.04451038904365265
0.06508745193620752
0.25317943347394206
0.2851974327121392
0.23427751419518464
0.09937567426561854
0.1395593103202391
0.00291234192114434
0.7054111448446252
0.3263124280826378
0.4256480954207943
0.2219702421444324
0.5735743630503357
0.11608755761592116
0.27218044878098874
0.043262148486362326
0.8862260267839076
0.08494248854658312
0.09219115147168633
0.02785588889107098
0.04496177868609841
0.4517077425774125
0.5691759433550625
0.11328437698722105
0.7355880535960425
0.894783571631822
0.09110775298489425
0.04322580533610253
0.10907564316402807
0.11118078781898055
0.0025318408377803486
0.07571727169293141
0.509038036406628
0.09266244121070993
0.26457764841580017
0.11433383775299999
0.18294476060458173
0.2975992275787813
0.15892878795638107
0.25102843355330806
0.04520521746396651
0.12985211775228722
0.6623213540718228
0.11483873603687964
0.2546504240137587
0.1347640594523211
0.010542700827999848
0.06460605160746591
0.3373966351136767
0.8648105779853994
0.5625884152139172
0.1103376216142181
0.10570687080723687
0.32556671607391824
0.02370105233460841
0.520847737597798
0.8157128455260587
0.17089320230153107
0.029322772042302738
0.11532745588031476
0.22237663721039172
0.841000133268623
0.0007349679890859673
0.3379553809837986
0.40086705987603194
0.30534241485029195
0.2902642239957503
0.2900637661007629
0.5528778334852396
0.42535857885195905
0.10814546000711904
0.43916670942727326
0.09986050935113336
1.0254127433129223
0.3181483973246522
0.5879724178050615
0.9374045706172384
0.6056680597022535
0.1575796077324632
0.25342880071628515
0.20310705458381426
0.48015815225056774
0.05345435921638707
0.5536806481455587
0.42638884108040126
0.2366846606964613
0.11595969056530782
0.09707107225249834
0.18157185553311778
0.7665550959808147
0.24326298905789565
0.33036913159631504
0.0029138648610443204
0.5162148108342757
0.2457053515888845
0.015392469325693426
0.09029145218220486
0.6579070001625444
0.1113748817604353
0.051988659032530804
0.4649429836089792
0.16671626428605288
0.1828366709857063
0.05323033167954439
0.09139385603069548
0.9864512948556258
0.13258246591896566
0.09072013742563202
0.37341251117171737
0.4601196172064513
0.07084227936391571
0.06200296813078386
0.8275518189614242
0.20412199714832857
0.12821698452680083
0.04484099785847187
0.034430857911469284
0.01743288998346435
0.4593892880392326
0.2586401590359989
0.155855492943014
0.6662844785134704
0.5277547862719355
0.7531060148303348
0.11469754775805367
0.279151675978919
0.3181401090893563
0.3440585560949211
0.10232680583089047
0.2634304469396364
0.37183442541282036
0.1944221470311697
0.6285362411428508
0.15028003982959373
0.06917467579181628
0.07506947004362871
0.6490920646507146
0.0014525567756321015
0.025419684516968723
0.3259673179398169
0.9836150391299506
0.28224488262256664
0.1900103836235032
0.4390582989127393
0.4282109794864557
0.3006807867540808
0.15583720946300955
0.04413868611012722
0.13601106279870803
0.06790609987761474
0.46745051701817675
0.004719577686948128
0.1480921963788273
0.31467991449278926
0.23531356274944734
0.38425998012795753
0.30910948577491915
0.2612189806982896
0.034506156849493395
0.1349830256723131
0.036399465180851194
0.38232418720031536
0.07250369618627846
0.9800588682798164
0.5267475678554019
0.6802354603104142
0.17361021209880517
0.601932333956554
0.8801997985600414
0.22010846109196236
0.28801775643361444
0.11442116599734274
0.3237943010810459
0.6859735063077493
0.306465062204553
0.21867922669636666
0.06936779639747734
0.7609949352163105
0.13257720038536822
0.021781098285775062
0.08186195306267731
0.07043829673352836
0.16275434149536877
0.16544741628236545
0.33999126665982415
0.02553735250225733
0.4157855812763037
0.14051727040958878
1.134664306738886
1.03175369081465
0.1275245684043439
0.3292875677258037
0.19481086304826428
0.10611748771730535
0.5145045560328604
0.07797451493223227
0.3132032881440592
0.10854276199998138
0.4096999769168211
0.4382523448923512
0.6032374228455433
0.005685226212004138
0.348113708212159
0.1274415785258738
0.004870052775857831
0.1720446890261281
0.06237558838170491
0.43039589932207534
0.2161134157790009
0.1642778542581723
0.20762258182455726
0.48362172654112345
0.39601468941939566
1.0970648860472554
0.00902743884507559
0.1910525835553294
1.0868084588832074
0.3300052115466965
0.04645317557648988
0.2216890672504538
0.040790335368734706
0.36316796202257207
1.1269455495800902
0.0009487977400461215
0.7869099295334739
0.2600893152263439
0.6627195641210837
0.004833703498593043
0.18774020956351606
0.5794090923810112
0.32194122499443006
0.15647533857628637
0.02092836625906152
0.02468426406736877
0.8510879509980721
0.14119130372985314
0.19070826117098236
0.7720461461047521
0.5064584077243802
0.08269172921278486
0.17625160987459773
0.013060895325908027
0.00806882394498998
0.280573957077249
0.08766011733161484
0.051143279764460994
0.5936598973215942
0.021621470942385403
0.651564703292404
0.13768506885228504
0.01182128244458819
0.26978934211310396
0.06193552496772468
0.13739349121248146
0.052391415307039224
0.05915607641702624
1.022706017155906
0.5049527848369467
0.8862795864037766
0.26813700968917287
0.11345884906340467
0.06269449791578349
0.5497365145434135
0.27010888341240075
0.42397967178583423
0.760235348017319
0.018471953692782084
0.47427403499182047
0.15000200961234503
0.24259171785255215
0.8723938147441146
0.28615605391215315
0.2090899689034492
0.2843928220623972
0.32085728067770464
0.07734876522118146
0.1661767012793849
0.14845363639990092
0.3049888387921562
0.4265658010012664
0.11833403807664349
0.8288261355950166
0.33818597250908883
0.062243077067018204
0.293673216628458
0.09925541105147848
0.14522214393713145
0.19332936071452594
0.46923362173708993
0.035444784890669205
0.19651327803953583
0.9468476088186739
0.3123371812406247
0.029729488299771206
0.06658294826868565
0.19329736015864651
0.0031385142693334234
0.015788659689052964
0.14159905285120283
0.06912052263176756
0.2725288482153666
0.020490423314347986
0.6967218929708845
0.6570017844144062
0.33147613172731516
0.23201416098879682
0.24654567099473634
0.8683340498142839
0.062053534422796174
0.5138726826876091
0.09164990939998849
0.3502923345012991
0.11223098827139626
0.07336368202361182
1.1024538699359212
0.41142940039338805
0.10172358937792848
0.055546686982864135
0.5527221778734626
0.0038185116526470958
0.15933219015688935
0.8649360845548516
0.15035752019072335
0.022420931440211598
0.18402594176165804
1.2298646502839294
0.052146039303205195
0.6689697645850123
0.3166227817955793
0.5635774775589929
0.21824952726275437
0.46587001493776503
0.37265135320343873
0.12624990401973765
0.2736129312919872
0.004300882152800719
0.5076193052589418
0.0955017701332457
0.004366630533222063
0.7460526211886794
0.19389533644531687
0.047915620949518824
0.34257180988429814
0.24610573319477175
0.23872919175742122
0.0022874693073875888
0.17550098836688632
0.5596938535935531
0.8157019723678786
0.04228367270608413
0.4561424686958548
0.1745433987268035
0.47651568869486993
0.08947938799296383
0.10411506676815452
0.30312977008030584
0.0032478213294242363
0.019538377604911842
0.4447458430711582
0.343272825551497
0.5184497469779696
0.6535227520175783
0.608060023876229
1.0070484917142253
0.5126750580611932
0.07836361041563397
0.12127957875278755
0.7891312118718155
0.4299197708110655
0.3546286166463912
0.37979859287804535
0.3451397559228536
0.15195980580046256
0.4110063311152304
0.3377165329689198
0.7954463246846653
0.010539908181379311
0.46911917042614903
0.03977378196886567
0.0031945319029683603
0.038599787982857896
0.2227317511204531
0.9240325909022734
0.14248839336168478
0.1912783047025485
0.7032029192399666
0.7580786483249536
0.17130443602419115
0.10830385755202925
0.14978439713741942
0.37667665630639036
0.9814106577438848
0.2989538902036215
0.0020396275291301286
0.4149692877679246
0.19117876094550623
0.24444711942838837
0.15961041362542427
0.1281981826164864
0.037942259041853
0.47324930559999384
0.4434795800162126
0.24589286007106462
0.314476237650813
0.9155169105901573
0.09974881647679684
0.03864005331144789
0.10683330350233634
0.00627038120412169
0.2576655919116803
0.22340212958256317
0.5745995711335306
0.8891083952522708
0.1502376304130174
0.7838186385372513
0.3781280853914216
0.5899527984540939
1.2269281274118846
0.19545031091961348
0.15777252760320737
0.4802368829470616
0.8209327918154794
0.04296395606488858
0.22527888142402538
0.8615961036887106
0.6425809851090196
0.2572708282545201
0.2307058550732123
0.39603571675059496
0.3928142508434381
0.5732346032115662
0.006930080871070075
0.46903692681427056
0.023939551936827293
0.2633274857497953
0.0623660759334497
0.12425413188411218
0.022358927455702393
0.10732154230441515
0.7333226569496667
0.629860592474633
0.31721470016144243
0.3151410011318221
0.4372324953036343
0.12143895921592071
0.062497016883146704
0.08734645304358203
0.11352330388161082
0.059052208435006595
0.17501195094937816
0.41492661880636456
0.1157953456296554
0.2580951026858564
0.034582894085739085
0.058466407203829826
0.8312244261123696
0.017234439517456047
0.20654039707516086
0.2462846314370495
0.3943326715177873
0.24907956788021124
0.42795462876445234
0.9196100882232007
0.6499428061041862
0.23532583331132226
0.2412515518934085
0.540944718190254
0.061101039690542834
0.43514297771441734
0.15849685013457354
0.5600184434869269
0.05973685562341615
0.23750367108168244
0.49620574123094535
0.6457419152017411
0.11686429920448306
0.2471221155718223
0.5935431996490765
0.34776882381994767
0.008284519725398872
0.06758534111240708
0.9229463348484939
0.2383986412024602
0.5041528245970643
0.25476972735236825
0.25309981503021717
1.1608022012875963
0.21373331993239486
0.6624339867657874
0.08821378118487617
0.764929351906557
0.031053215191668346
0.2565569928758883
0.5294812314403006
0.13123817091509718
0.06557401845573589
0.22829478069057738
0.06797312802379181
0.5384421022431916
0.2881895834036823
0.0013158512286108614
0.069458306729165
0.5202167620749258
0.683460610824587
1.1470938258379375
0.9949181832206058
0.25630342968932884
0.4820643848339375
0.3989615334962779
0.04887620313042113
0.9054476764989935
0.05123742431788944
0.5380474228926947
0.1048727587533611
0.05948767398430745
0.300932990504985
0.35305590497808126
0.06892511385013918
0.10550482366312254
0.9263692305984372
0.40093538712732313
0.5209341479080131
0.33821679276995553
0.28160076819107727
0.10923145593940045
0.06503760669095274
0.09294219017697264
0.4569452351402531
0.02061263865555273
0.027514269827019083
0.203886173928889
0.3974388446779823
0.12260393029170828
0.04808391493644901
0.8128841733897328
0.4726095227842664
1.059864646153219
0.14398894008720264
0.0531890715753155
0.2686534193883359
0.09204639081521417
0.47584309830818333
0.4512643459315269
0.12282448771501055
0.24104361994406026
0.7789601797272904
0.3311940322504937
0.68338497676672
0.11584856848321637
0.017037018923580387
1.0145626790529372
0.3522374973266236
0.8409152772739855
0.04290813214256569
0.46582057544082905
0.0645053292514282
0.6438853488690918
0.2444737774706799
0.08173396472047552
0.6993670659119975
0.964527380617944
0.6578395525896267
0.4219378226064388
0.5141867957641649
0.059456089883207296
0.178716715189789
0.08765050826503698
0.21607179912987245
0.1616689796191382
0.42807383703248025
0.8981284607225376
0.0045121279207183925
0.9426266019404256
0.13561331621171907
0.09147393618294405
0.7893783652643945
0.18193544625861652
0.5637602942070843
0.04390031007046448
0.19865972037065732
0.4604017871199149
0.10936492207572164
0.17570197079532732
0.07053291608108075
0.09206448615161276
0.8931286715915956
0.3636120731495234
0.9005872266830223
0.03136483938954628
0.27531120182908125
0.1684919929372721
0.05598134931762852
0.22994788736034424
0.44058676284719317
0.07555465455326754
0.5445764150848176
0.49952158407244796
0.18135946472352785
0.1563923608436065
0.4227148090207683
0.01966469892483649
0.08190634544339151
1.0260058433521086
0.03002530183294936
0.17544362317592702
0.7623590979728377
0.10137105397293422
0.00958174370156099
0.6923774508103182
0.044522270113737536
0.10814565298152859
0.9158454775746895
0.3047797847412839
0.19565902184287876
0.2020995030557398
0.7709875152260875
0.05002389813733546
0.10558410984131052
0.048540278647739556
0.431660598156596
0.10043202900167811
0.5403588610339594
0.0029189144223695394
0.16429166485660665
0.03182960370573423
0.3225372225403312
0.61655790916048
0.03179554103850623
0.22159898613020673
0.9862940744495777
0.23548741169486814
0.8366539066585637
0.5119850516291676
0.3704534110476376
0.30981462733052995
0.11274565405395255
0.34078087637056953
0.7349347277842051
0.33713546605239797
0.5375682770208734
0.3036137428429984
0.07289862994084302
0.49584419994648277
0.3093551917581685
0.3215137439141351
0.19927325988690406
0.25341711613869705
0.57012288499257
0.1625610928397195
0.2585944879353481
0.2836481676716057
0.031216936858450818
0.93974867152014
0.19039242005283175
0.07590075203391079
1.083531631290392
1.2236866037621987
0.2234018434301136
1.0146571366434434
0.5150978476448521
0.08111271233904777
0.3242245899266172
0.19903424553774673
0.24382758240786603
0.5596947910381657
0.32258429803210487
0.1326797943783066
0.017860836210649357
0.1315118863253966

==> anc/HaarRFC_U1_L4p0.34.dat <==
0.37306409394503987
0.6412376579377417
0.09110584466325473
0.6900311283255415
0.7504688396788576
0.3441821459706643
0.006764702114752912
0.027008109984250062
0.27373800571721324
0.13065348439187552
0.050309048648911274
0.564585306296768
0.09295240771391691
0.0034908017120277627
0.10515073264291426
0.07155946410424995
0.2359662690521337
0.22277507829978704
1.0552431887107387
0.07618072860236703
0.12397353848097381
0.03343072562645618
0.060358589878529274
1.152277067367596
0.3314113772944309
0.16271962283006003
0.12865077298519456
0.8647569010836821
0.17675531444650722
0.586630952421795
0.4406132104105219
0.11761699728882764
0.3185030999886864
0.12080438435629223
0.22923117313404096
0.015514397224232883
0.22424163943133701
0.20535841009301145
0.31652866018154036
0.8749521106894681
0.21057336363423676
0.10864379853472801
0.8322381862479376
0.43113435956691604
0.14234712229548918
0.019144230733349008
0.3327696133135058
0.24982970406549104
0.17006308378031637
0.06168062066912411
0.30615606416738517
0.4045793220413934
0.5268342227377284
0.12966624157864445
0.07137236468915578
0.5639354152323557
0.49626752918698536
0.7228362701286583
0.8253965246057053
0.07732573083301639
0.09539715275592771
0.36416145949312007
0.5180629690226832
0.00120176779497098
0.04700318603309988
0.3630332808775028
0.5564278171063497
0.2089020944488025
0.42286102456720975
0.36214584689698415
0.027811177220215214
0.632633626830179
0.13645427320984227
0.4956346124686526
0.14389952875479434
0.16448076035140527
0.9606339355575378
0.4225156793792485
0.1289435771822947
0.425574717072322
0.39965152026259443
0.7488438926935841
0.4739008315534889
1.319990556883909
0.15078135267994877
0.3866870355661851
1.063185142134056
0.384434558484814
0.007194365839565773
0.09047215266084363
0.746140000119091
0.5127676881064482
0.0624302917206314
0.04762020841965616
0.22858650175245634
0.8434702451939168
0.13933881425131558
0.19897363299057474
0.1393070728951455
0.8058528433956825
0.22420684209153408
0.7209185441467454
0.37101480078080423
0.12753247951864988
0.24096063946716262
0.3658327342131782
1.2535800035832565
0.13692439664157985
0.08629293321420393
0.9000592783718506
0.29897829043928326
0.668183073927479
0.034577797121843695
0.509381977417369
0.27696597746221574
0.053349373290960865
0.20019352701663543
0.30243317185224866
0.1880106273394654
0.07826352534642256
0.07093061469123463
0.5181365017447991
0.44915137657514936
0.16443676977097046
0.09801782494652886
0.8696955112433281
0.9182411817988606
0.09366737970195381
0.2838266600497971
0.5144282437687951
0.006686717088637346
0.29613104339508556
0.2920806647326736
0.021923384403431886
0.027839718155106132
0.18143954178397328
0.021507583832809003
0.05714988937422235
0.1013028841962755
0.37734363967311085
0.2176656779810867
1.2183471499378251
0.03029100742692214
0.304169718697345
0.7485493296899517
0.07930144419261899
0.3807107665115117
1.1342446037137757
0.16464196215872648
0.7876483279958755
0.2201545318468498
0.8193079906145142
0.11055952510626454
0.42382119680378605
0.269215692256681
0.06289752848465657
0.31627280593807305
0.4372358142409945
0.05749237360977224
0.11755306267753414
0.4990909456398228
0.5086123594489743
0.07285435103234947
0.14657448969131093
0.09577750048590133
0.006403970476886906
0.3668074824377463
0.11428368868756018
0.09498799760886809
0.1821785487424647
0.1314950986087541
0.06277462045911048
0.009574634521485768
0.6289118249644
0.46812628422920693
0.2538980823936348
0.3777593799100964
0.2776206079360412
0.6581375611898399
1.2272546523954413
0.11163490411468885
0.13354589542393602
0.3654751258625502
0.025873308916250295
0.5616076288805728
0.28003212322599597
0.18464628756746063
0.6231523646619609
0.4045911686922137
0.21111119072726756
0.34142570323955923
0.06948898544226202
0.7324570237470748
0.17460161779871794
0.17115485737075656
0.16102554689745138
0.401169768510362
0.06807223594422607
0.49927883626212616
0.5453330004283554
0.02185230015893397
0.20732964561347175
0.21334288189616013
0.4547500841645854
0.5594885457145874
1.1715988503435013
0.25436311164581676
0.3806716913605473
0.007278360908050252
0.05130746047460132
0.0112316254711005
0.13601747544788173
0.029324141481659093
0.5672413247773596
1.0595466668562759
0.387894436367579
0.20371068392692246
0.3311912730714298
0.6349450117146479
0.01079838354398619
0.3105617670100044
0.5923179721678924
0.41662474237410546
0.1296889552334308
0.5896797544928449
0.09552973345924631
0.0060930477262680525
0.1761499961570446
0.2803978706291175
0.2613700533824528
0.17632685609859863
0.688852611887355
0.17783897910453608
0.34782207232603146
0.3601113633776512
0.07595159299060697
0.7444188546184091
0.8608162224330835
0.7548190443190725
0.3647250094272858
0.13984909304410428
0.6305979768497488
0.3320004831813275
0.28339269086278585
0.5740994233340431
0.2550334854219923
0.2662222544295195
0.1796883326695763
0.016998697835270866
0.8811435504913508
0.2280886257670864
0.1709796750332639
0.8760101314917195
0.06572005868694061
0.01775758563851527
0.16806532018631826
0.044070745956785354
0.1598954711290937
0.4602082795342817
0.09929233887669772
0.3089904724035286
0.012815995592866882
1.1910956207496017
0.4211119901249134
0.42477722362273773
0.4610952773666954
0.4922895312138005
0.7479816112995099
0.7617993168821025
0.600386800745775
0.3549068307198513
0.3609238878715797
0.06784655207901066
0.27657270551363494
0.06718094288452728
0.4125022572655499
0.7091829520007935
0.3872281179598936
0.3801415256149827
0.16064508474110034
0.14482684782641356
0.6896613754336819
0.14153621035369093
0.18124644353493882
0.205624092661259
0.5416495079946709
0.23332239931001153
0.20595710520481453
1.135180142703352
0.024467079650936144
0.021952779270906896
0.005063600456923248
0.3903239874224923
0.49079317768812536
0.09444828989734924
0.4611932576983087
0.13384856507776158
0.8408655813870382
0.40237075064952976
0.4721382632453209
0.42398737966752076
0.26404001671148775
0.3886573783812111
1.0042426572242336
0.044479330793554255
0.30450942447638657
0.18003926956745311
0.5193798936723018
0.16238027469998503
0.04927502413510152
0.030937733925056343
1.0873513692743315
0.15310717359557835
0.1173207134593658
0.22729498822335664
0.13109029190144
1.0924342364254298
0.21991561278249006
0.046129773991889604
0.23310878706678095
0.19323764785722264
0.4523726746699131
0.6768713975158575
0.011125695196827512
0.2821763814844044
0.3970801042524912
0.1240402325675214
0.09733830069564739
0.19798130534395803
0.027090913590730688
0.35839548683274214
0.23117736807202593
0.1858824942314462
0.06526624278132248
0.5441139738058335
0.10244787987575647
0.9555942774496071
0.06938587248800189
0.40576770825234926
0.40942194242199687
0.8170030293815691
0.08264725311619119
0.10194758627449821
0.035375750258879846
0.06096175953291802
0.22330952206350946
0.2398663919880096
0.05551627596506792
0.2695315743817824
0.6941705221114883
0.09641837929603965
0.48206213545766585
0.38257826520888827
0.1290810113861339
0.13744842545005384
0.22174840857911618
0.3707905767316379
0.34132395268369736
0.5854803855921272
0.5348159087773023
0.009526350711926064
0.03364748639713797
0.6303435104083674
0.09010595750638549
0.020577584111519946
0.019535252932029006
0.053232442706045546
0.1073869092521982
0.7258045811129394
0.4631820451226457
0.1834516541581742
0.22190662809698344
0.8575143429428073
0.04293528983440778
0.006616602921470626
0.4383592217192185
0.3935762254990227
0.47371774601258576
0.2821088006316146
0.1896190200416783
0.07916425367852005
0.19301404289729626
0.6782687914577453
0.11273712299454383
0.048873346686329165
0.604517939257861
1.0805013965007273
0.007723146379091384
0.3797156092687802
0.07125350171040232
0.055631967019556874
0.03509931712406856
0.5617267711677257
0.020485799036779585
0.2348514167646247
0.10601309944561928
0.76191831357093
0.24857314386625295
0.06540115454294328
0.19181594321533776
0.40443566332558545
0.15171161743650563
0.2692979603714271
0.2941569352639744
0.0784123760602951
0.3616678727526335
0.3504370960388337
0.8173617837283133
0.2862641897998503
0.8600772833919184
0.07911871841278124
0.9612916616907866
0.3766604132576792
0.3326530984770822
0.05617891376830137
0.3121816038057345
0.12696963925910285
0.10233393765187326
0.18050224212786126
0.4559383285700625
0.010663901082544041
0.07352787751306313
0.06499198443925432
0.11977108718455501
0.0980756450279164
0.23538720615497144
0.2248206771673791
1.15303061989836
0.21246138487643063
1.19585378329262
0.3372821837624321
0.15789534401102914
0.21670704742080682
1.2415472170839517
0.42326912493515273
0.5354915374792999
0.17091042764113867
0.0839023681774499
0.07494595510189106
0.12536605290644467
0.17435584886949002
0.3268479704249242
0.2126200257506471
0.750182521625472
0.20888926815950187
0.03288583613757147
0.20393704911664695
0.5229368822777253
1.051675395318466
0.08888417867874152
0.20032985545985413
0.24984642861619327
0.1917772457130677
0.2768933257969373
0.707627846009871
0.4105552333647285
0.0471261001840005
0.06217093848188389
0.13593288440552997
0.1518532927919644
0.3443811725821299
0.04417036399777095
0.023863992353356202
0.2152254728934334
0.378213606523808
0.034185094141274235
0.14443023714243172
0.07996199210057446
0.2146257439917245
0.16861792440872436
0.45100618436079937
0.29685242933282024
0.055848602020572846
0.5678067403538548
0.12419689320064208
0.1610109990767486
0.05922348734144754
0.16776195372331146
0.7879747090535768
0.08206187542069954
0.5332934525817119
0.1746483131220641
0.7501052446600674
0.08823793778973148
0.017429510154830005
0.15948095435573217
0.4884666030599703
0.15480860951820893
0.10906203832601764
0.13449760528902896
0.7309637732458931
0.15963955295658688
0.27962867592614327
0.018205269165255177
0.24245433192365234
0.5438781946246165
0.0622831144103035
0.4102837650343736
0.6763062105567241
0.14410405614107444
0.004042799238565678
0.017483961516931032
0.06722063000488643
0.425388698733825
0.3309380939512538
0.4692930964980304
0.4979982086729313
0.47143141808179184
0.15014462737519726
0.16578375870241469
0.0815990758340058
0.6744542933937775
0.12067474224315262
0.12423659099176974
0.19796355678618846
0.032145898479867506
0.396425000815754
0.04083218625643172
0.8718990806528557
0.23895364303656796
0.6554259681721597
0.17245905689648255
0.2572111622795009
0.4699316165461893
0.2568535707628346
0.041418294754599815
0.31121354545522223
0.9016688345911628
0.08252748447873884
0.33874081388421395
0.1722168749582562
0.33962334583935977
0.2440185157032911
0.027225841423381105
0.4157419816272425
0.2630496785701903
0.5819059404826673
0.33872456741490786
0.1463618217402138
0.09472797920805798
0.14244654467040527
0.22242633123436845
0.33047877877887927
0.966967839146881
0.47499280874362454
0.6727586769411568
0.19986721641248184
0.06564815063379385
0.017544585331964603
1.0112495847752685
0.30606592937408045
0.712879639935731
0.7221925274817681
0.4611655682225417
0.02726898406567747
0.3596942148078021
0.02306161412579757
0.31211918377444986
0.15959878595778812
0.0602083697375567
0.9079131365935545
0.1840963475828006
0.17573641742981044
0.1690076431141191
0.0748080369848278
1.0572403377459667
0.3900728361378064
0.2240394555953142
0.18178696809271064
0.4003183444177022
0.1286603308730404
0.11559801818456963
0.050711419422194266
0.0917339431395973
0.12326800966792362
0.005381468960757589
0.23641320696477214
0.8324285070265995
0.33412574760249963
0.22475128795405228
0.7482463766255815
0.2531317597233301
0.5134415974544273
0.028761397093199175
0.5977621945039021
0.048350107492004725
0.15508902221310636
0.20347916235610133
0.9674401570618105
0.27255538601087415
0.0676350594845692
0.21751389162091486
0.5262729701699378
0.09833739600538982
0.06027977165767678
0.11087768840427084
0.2653606206749019
0.539807329085941
0.27824063196802423
0.9677155582811255
0.19531670332042358
1.0847917128198512
0.5312177924177953
0.3465564355969277
0.06048360137279611
1.2483608361274867
0.5746517400318101
0.19377617649203663
0.32447603680068454
0.09778088779652629
0.2387078262471049
0.6447612955594877
0.04858648638305682
0.7424655655849351
0.2482009190650406
0.14691240769972574
0.05944304064127682
0.2226674463765513
0.2537451122934857
0.11614720282604168
0.5494551207378812
0.5527152630461837
0.8111183184137274
1.1056751381627867
0.22309931604617755
0.8022523310469137
0.6665979014341309
0.10286635006155184
0.4564413733571273
0.37041075985689437
0.40090527249305197
0.2252029494106773
0.17489771931698078
0.30933145720493155
0.8566427037400749
0.740761271186376
0.29652054002838646
0.1881001832657734
0.365485539901259
0.05196099656441344
0.14047173674210944
0.096375409639842
0.2871674585845641
0.7340193087449114
0.9413736490282679
0.85950465541875
0.5559892080867687
0.1901110777134048
0.1633370198876071
0.3056349416900985
0.13951892884408973
0.710396263573897
0.26402062809840654
0.2395937080421224
1.5074029772766857
0.04063790222639298
0.1688853207942258
0.04166986209183364
0.09789720644685511
0.275226084298245
0.7797379417020994
0.4263020330040225
0.7544022184029056
0.41844069366960357
0.7320741089079389
0.037455317365906
0.3368130276456519
0.0637634244451621
0.8447614364615407
0.2402776458124128
0.140322137699475
0.04542572469189206
0.5448094145042767
0.13391221307972243
0.1981572963103154
0.946011014383612
0.014287202596868307
0.14801696171563894
0.009421474871864614
0.031517788084050195
1.1476272405654624
0.6094084544713506
0.4901119167512688
0.1057553874011759
0.060067373784045024
0.2396524129202375
0.31675051558080836
0.09245483611494432
0.05088546866716548
0.1705423524972849
0.2711645262429506
0.10075355990003991
0.04389526563382483
0.21008045518964236
0.21195907557324556
0.5580537821761876
0.8153255714747104
0.6739376663297624
0.32786048981534943
0.08565428426729205
0.2619220348831253
0.5265975375625047
0.33099828401942333
0.31111105382302207
0.07645196821186562
0.2158994153493316
0.20584994465346637
0.2783255483176291
0.6160246848926727
0.021276645195520926
0.07375950797480209
0.32374043787521534
0.10258602435710779
0.11471877080154774
0.2396162558514065
0.14991479784391154
0.3421795313429045
0.2227339838992899
0.38335424495808923
0.3604735192200361
0.4870601582653801
0.3722694384126942
0.34979319759613614
0.16042022174557596
0.19498618256845782
0.1531178943148176
0.3363819783062552
0.5395047176933726
0.060010405023331055
0.15343465917482027
0.18761473326971437
0.4960363142508298
0.15442161696442766
0.20281457017213692
0.016459505018069528
0.09347820479046985
0.547233651744304
0.47603034781701786
0.03381300050114976
0.5167645438762835
0.022354385868113023
0.3369326035841993
0.015331889212884692
0.1366676610180248
0.4134509307684271
0.0722888184027997
0.05772780384990204
0.11885933946866983
0.3203401381088028
0.2860017605935074
0.12849586593030915
0.07719933496860264
0.4724560988264345
0.15172226652306053
0.4914386928003974
0.24208482458175
0.001611677980053045
0.49130042083084124
0.6762467336137764
0.5342593648056209
0.3277184978521811
0.23244538097170533
0.062238814462826225
0.35818594607142445
0.9003799608269718
0.0160163714393138
0.0000373877998038184
0.17860017916996015
0.26218738274558195
0.4208645209157078
0.24629156583433848
0.39537860037703165
0.07753523151085323
0.14013623202850317
0.27652376676546336
0.022642565045472494
0.17863737661830997
0.10824803182800033
0.7310764562786802
0.17684137300768832
0.962105476727902
0.33396072689149764
0.7211566567637269
0.0371833737955922
0.785094873963493
0.03621754158114867
0.2428558121596631
0.11731908342868747
0.6966747491799316
0.13238714469996093
0.10550198600855401
0.45021370650507647
0.8433692947465874
0.056172922387497624
0.2786976551116847
0.2826331908400907
0.23717286656270847
0.7599572004470097
0.4505335686075947
0.05758931390239007
0.5856165711830907
0.11396636019223223
0.6915291133251406
0.14281092471433587
0.4188277720584377
0.10790184194988935
0.29555440454891574
0.364150523893611
0.5327485506809447
0.13635068737262285
0.31181820063704574
0.12928026502270118
0.01669085355157195
0.5119964379724089
0.08140943020668073
0.23164676073389204
0.15945079671096787
0.23694442610100613
0.00806821778636695
0.2906403289814448
0.025626220932836532
0.4545278083923865
0.2906786145324266
1.0597267999906685
0.11881057589057886
1.0276852116749395
0.6765067748693304
0.331820306214828
0.08338831686637081
0.3927391682637166
0.029363288183440972
0.4429303713283779
0.2664903817491888
0.039372211282862224
0.1396678172555493
0.9395710276000131
0.4191875314988217
0.010087013421223982
0.5392816525643315
0.023587395599943203
0.49829789458835183
0.5361273053480637
0.1993521964026253
0.638072020195515
0.16791111227863093
0.21736650076132155
1.3953174811907085
0.41301375002109797
0.19387717191118675
0.007474827958910307
0.5057570701158407
0.6729617083905132
0.5213099524209832
0.6769237716871123
0.3179032136328652
0.2520467103498926
0.30451742180871955
0.7892948304553596
0.5233716230463387
0.13014929422177865
0.888528801402258
0.4008619109858989
0.36802396811967614
0.3472495613487554
0.873594966446991
0.10726931461826057
0.552937820086933
0.3104680677064008
0.476387729518781
0.03353793307862307
0.5926939846900691
0.23961674474418443
0.047216170247141684
0.26244305367086745
0.7030200131796128
0.13380958740887025
0.008806207260132263
0.22323481654027613
0.1758292477667502
0.08378823684989965
0.3810164366729554
0.3373264066337206
0.23946142448764318
0.7009439426310891
0.5236076915384409
0.3899808317962445
0.368525066071218
0.028368341255407582
0.04742338890424485
0.2498244346854197
0.11802219062354252
0.593798119065611
0.8284912658487328
0.4419222979107897
0.04757708319639451
0.18353805168105958
0.35700896089240414
0.19998312242555397
0.11925636289416174
0.10339345532973668
0.3172082339646924
0.22132872325333716
0.4444271211307219
0.8669849989731289
0.13774790344409338
0.7247012412277173
0.3262150608007179
0.4605317369960788
0.6159551612493682
0.6580403240733282
0.10910752795562527
0.055507932005630894
0.31585625263247813
0.12027122370394358
0.4700385248523866
0.28291419065753737
0.16270326902706125
0.2986235925960507
0.45080834275451026
0.15728885534820572
0.5118614847676248
0.6302196604550481
0.28957030854042265
0.4085145891497662
0.08186523055586957
0.044530520138124474
0.10545756427141684
0.6838231517010431
0.5145255924550927
0.7469566229507538
0.5698398747057233
0.13359070770854786
0.11794863121951764
0.22316047176619405
0.4902565466736011
0.16767343547198296
0.6636638911871163
0.4829093668987954
0.7254116421887137
0.21744297049294486
0.11402818073753941
0.08983871496523599
0.36377079635074044
0.09259412784733442
0.004007395857458045
0.6447790819510465
0.06371159780881774
0.023076744677599962
0.12647363577704104
0.04870383162550615
0.62090981280892
0.27945103510638225
0.21546216428300038
0.07596563394948767
0.183412179139894
0.247724723444877
0.7367463567335882
1.1197053674714395
0.0074046142004525195
0.5198811936279105
0.04378555969830877
0.9208165101703967
0.6116802802501392
0.6043864418941184
0.1731342989976247
0.3652768731854983
0.12145082021154135
0.022184994191950955
0.1758494212631667
0.4029254977064889
0.3520505319427048
0.21347279887881948
0.2076632002552966
0.08004623824075952
0.36030543339949817
0.6804369783206282
0.2022492814211542
0.3894307799442543
0.04072604092796426
0.49946883765166933
0.275004388918875
0.49377052274779665
0.6486146029770943
0.4101319392392587
0.11696540935309961
0.5443687197513998
0.2911496800180074
0.16696149036909771
0.7417907497326821
0.48102287011375844
0.6780471281815795
0.38920510345584447
0.6337753332898716
0.5937094297620492
0.9029030799718724
0.2844247257285848
0.04853963753851432
0.07033944702177056
0.08515284650066016
0.02173737313779639
0.44229611514683265
0.5830186779733072
0.23780880167475832
0.6708620917999645
0.3106993761246393
0.0635865545155724
0.19035306954579506
0.5237795334920504
0.14146738476611848
0.17031104447605583
0.21010479594479148
0.08362593127682609
0.713440751975704
0.18797183474390872
0.40563279020409837
0.13947741881278355
0.35063080734054947
0.10366456181915852
0.13679180027956625
0.21272716396677924
0.16905910300480273
0.16129248135345353
0.6347543436051586
0.1440787667423936
0.04609524559495618
0.432476237495034
0.09987322486867418
0.6293278153779368
0.06306838961352045
0.9662606452840092
0.32281780879013067
0.17441952136639832
0.016269829836805975
0.1834026207374537
0.15057359760542105
0.32956966094783996
0.19791272761102466
0.36563488555212703
0.2845662084192342
0.39273025876971934
0.2460340945177935
0.6224704718210876
0.2779683805853527
0.023223239809845992
0.13162213568409517
0.009383726729919318
0.10717827676111337
0.14144654869242362
0.12355784215657906
0.4882242751088027
0.10225792799270463
0.22497262476906274
0.7866763402223074
0.06837763794015166
0.10907939865338935
0.3656841259983743
0.13532702173595823
0.06790574666192228
0.0558504027772585
0.21529674897588366
0.022212089852827546
0.4543751196611065
0.6826900844950609
0.27611422329882185
0.07381152126792868
0.07460754402101921
0.15858175242574082
0.05922904230422368
0.07757077736956042
0.08960759402748346
0.3979352419684966
0.43443120137136826
0.7342364835950114
0.2858927172200375
0.12090817135665685
0.3177184545715805
0.3694528942702963
0.08031934633612917
0.14077320878529784
0.4633482932824784
0.2766790990429601
0.0042512684937514944
0.16871960004249792
0.0844398939149931
1.0586416198964719
0.27259766902724136
0.0506436651906749
0.9157158575097898
0.14975717778346065
0.0036623479882215417
0.1690437610071639
0.7001920438281292
0.5295365703981992
0.028309997042051352
0.25334467022732815
0.605925072024983
0.01180996134321891
0.05781872161090826
0.2754449753348857
0.09581009611828124
0.44123910084847157
0.9244351537656367
0.26733784173340663
0.15964113841304392
0.26360875376319437
0.18636361007488794
0.11858986714285831
0.1268144607428623
0.10734600305042666
0.1892467056285838
0.34411030846249646
0.3253574706391738
0.05107417235675714
0.08073627300366713
0.7100814742604084
0.9492196251946524
0.0999082602293007
0.5027235557669152
0.02970975636422186
0.3799929186741318
0.6035860137857063
0.4623197319594912
0.08222255965524637
0.6534221211256035
1.1845665028811498
0.06811366758323852
1.0043109968931783
0.8665482299108477
0.1284230291862012
0.10856781782270948
0.1016495886702598
0.3952954253100816
0.42822042490507295
0.3063674207569125
0.642600757063047
0.4543919843300937
0.19883431938770918
0.20226867109711022
0.17535649489635596
0.2159222418773852
0.2793961000609956
0.5885920337782495
0.09542220359693675
0.0779582456934342
0.36602408539518194
0.07160345358948049
0.3445263207663884
0.37522165273956404
0.30955973729139497
0.1295139291464222
0.2683015749082011
0.41727197994482884
0.01216742711336257
0.6864189041536514
0.16853287875180994
0.22350245376998595
0.5345551099079837
1.1801691108335963
0.11755911994171464
0.020150490704284277
0.16270195605007712
0.6536279593953808
0.06665293999834361
0.5403361483415745
0.4956935052502894
0.9497986994332326
0.6406910386777063
0.5910488406010308
0.13529514187261277
0.06429467377809635
1.0814743623176646
0.08021392024011761
0.002720239882195396
0.4896316931421649
0.4880678992764413
0.29612446395831427
0.01607070952928474
0.0922222496302251
0.38794105245624655
1.1427199299714637
0.8518194351837075
0.07054612195566522
0.18112665883935258
0.1650209502497694
0.5658520140042088
0.14874582545776047
0.8515312754346207
0.41162364740944224
0.26342671118034544
0.07560829125449699
0.2734693743286073
0.522849505077034
0.3380813154010347
0.3052760897906405
0.4608313210480014
0.032963460606632675
0.0024702374937619533
0.07130523919928705
0.0817482735457505
1.0256561922970533
0.3288209573520088
0.5895771813443504
0.24173446621238626
0.06889390676317328
0.4156398166498993
0.22446835712267352
0.03753781923964836
0.7881807059367498
0.3061024236251979
1.084464879472135
1.0758311337168394
0.011581521272993245
1.1027927687492558
0.031834515889493806
0.6876628319925057
0.19930260423383525
0.1548165166656911
0.48501930755498807
0.04734437416516368
0.059586876539716775
0.5027936332344779
0.4159444056695984
0.10467733399165603
0.046419753693350364
0.1991757027256776
0.33762099981213034
0.08322643374318628
0.22334935076930862
0.21992757288376164
0.07377210300079923
0.020970989663024756
0.16660633479455406
0.32518625034150583
0.22552141712004004
0.24264002126502512
0.45240176106458796
0.6563950774814424
0.32364772916548235
0.2656535258290244
0.047436503220641524
0.05920506026366025
0.47957202479881744
0.09423632632959308
0.07259369487029776
0.09929015024975178
0.27518834387405544
0.12386543055283708
0.45166718361667596
0.18125150559218542
0.08331804072121188
0.03554484043778654
1.1698818964372433
0.13617877635994743
0.043150485115191844
0.9229161506313931
0.05100497750613851
0.06791799354261177
0.4948943795955508
0.16074009145804663
0.013311199943271136
0.20210414393142084
0.017132126631763958
0.019955006550925258
0.0506379096777212
0.027019827175001974
0.5071800359298246
0.07991533167748781
0.27111616941862116
0.04948813095665565
0.06065074699560737
0.8437996381033475
0.09703916190731272
0.3859338156119763
0.03358436790572091
1.3641914561416548
0.2728192004564137
0.3775748344424739
0.6171746123052584
0.3430928310564331
0.17461844601791604
0.306245626991927
1.0073953512395948
0.103983169929912
0.7605427138219537
0.3731866492804806
0.24980934951194814
0.4193672283337885
0.18301807459532288
0.033067901599845545
0.07092289386212391
0.00036299675630697156
0.2897832790267071
0.150634794148265
0.5293568692389723
0.6919752026958931
0.1811624693800723
0.5436752381898929
0.703538661257355
0.06357417953567346
0.48851591287195895
0.653881969039224
0.32084005959409845
0.03265339674632827
0.03328823916113872
0.18674717288203904
0.707713682834109
0.7432385778655908
0.5538734843114853
0.20311470984464572
0.25407453644992184
0.2487502864808456
0.0940597035445733
0.5265822639839485
0.12797797372538777
0.8339545966771511
0.9447869327343857
0.009836788818805543
0.0964568209706659
1.302109879596565
0.8913391984525387
0.01921044387657962
0.288828327962348
0.2712508056309172
0.12259374892634217
0.774984881959252
0.055840194890950434
0.6451557335126819
0.012163588827895418
0.016425678119188807
0.06769431239772093
0.02580293007789578
0.28542024760331797
0.7175281677453885
0.013018328392576124
0.23875392422743758
0.7594412871732469
0.9244719277783574
0.502104258776156
0.11483528735467155
0.09439613921092886
1.0539882743408895
0.02760260756791557
0.01879418187299932
0.05447741462081279
0.7220682069458043
0.6669394332344893
0.38835266958989356
0.6005761551408134
0.9606064336686188
0.11814549287011696
0.37255387704354254
0.12370880235237768
0.14203358247672787
0.23551720775604124
0.08012769228649248
0.782541134066352
0.7844758374618611
0.2705774711840567
0.1104298350141694
0.22538789142239213
0.3231171746182691
0.5942546329725619
0.30566034353851246
0.33592905546606766
0.2586422140652879
0.6041076642771054
0.010767001236354492
0.26630996279180247
0.0030054950731291863
0.6814928844023996
0.18286729101094185
0.06774389705992885
0.5366792443982398
0.046510715487509
0.7014374336407927
0.28764374116889563
0.23149617153718058
0.13930245296823893
0.0685457270312435
0.4805979988014227
0.22599161880679663
0.906516493881458
0.014925284398126315
0.4253103782495438
0.20642886638619648
0.30496288566401386
0.6604269109322252
0.6200428895215115
0.2391521462875739
0.8541376028012535
0.5185573934786566
0.2630671905737369
0.1325507769941795
0.2642167463025821
0.29865795473670154
0.5038286987292333
0.06745498866291215
0.0839540035342814
0.15837750527159275
0.6288028502022088
0.24644402416782255
0.40202008843387727
0.9245090033466279
0.37910716162422725
0.23565947412550084
0.046897146844685815
0.1859338007947832
0.18814176954270606
0.05878163715914985
0.11306910298061879
0.015116361661156033
0.3943297158740477
0.016752694287226016
0.7602402582736706
0.35908713210448245
0.0047727191749844244
0.04830411505818254
0.007384802031901159
0.20033700924836056
0.13299683785400362
0.870028103575344
0.4415675979257377
0.13081677861849364
1.077156338869161
0.08350743961663389
0.014296615875311806
0.8208537204579563
0.23445027177107247
0.5230542000322839
0.3970195131691969
0.22997540505576047
0.8448325637074814
0.3214948749212528
0.11769240436026128
1.1155407674606623
0.5598030018542706
0.0018220581904615806
0.000775416299425322
0.006196295753652129
0.4070463760696815
0.42072726314523556
0.057497507874852
0.05507502658114374
0.1531932480731945
0.39247286873355464
0.05826094279287506
1.141153469342536
0.16577950278702724
0.0043574376836389315
0.24876235621737983
0.351933501516211
0.4914832509509953
0.16669493983149056
0.08660571175142434
0.13437165753142327
0.18289417395472465
0.36187987043204944
0.5351947678251933
1.0505240022300975
0.535218738198105
0.03263691931376412
0.32658650804588063
0.8554226255331544
0.052129158239792105
0.3502128956195697
0.29152920411958005
1.1242207085804317
0.4321511057829511
0.17642985169408273
0.21370420728479336
1.0123125864501004
0.28414865229495423
0.10575368204643414
0.7288781499308716
0.29738862418467055
0.3100375991619585
0.9814762566712125
0.2736021633163387
0.4233080799826438
0.6108241355571904
0.0012234559303605033
0.6458780753168932
0.13432642453008656
0.5417210719044614
0.15325017303254324
0.2393122708385011
0.4020704082369716
0.18096946217221427
0.07532019825259367
0.20097084543894997
0.6731831449217088
0.2417548858383367
0.5984887879371723
0.3726470887870274
0.0977180918481441
0.13409232739827523
0.26472482394961766
0.018759203766235626
0.1306599189339394
0.11132313212540539
0.13856847152567764
0.35220634215964575
0.3353535260344137
0.49186567204054943
0.6819570127872615
0.5138447600961371
0.13286209174389568
0.06823020868407834
1.1219034067285765
0.35882442753837135
0.03516153897573124
0.1602419122777739
0.2828731490622214
0.02216982929050121
1.0247501749897234
1.0896379739115418
0.1691918615274949
0.17257811026356012
0.01841483407687859
0.9642152954492255
0.29004836633771774
0.581450482682844
0.22279423280138325
0.02277158898889744
0.5482834437884386
0.035028493385945395
0.18490932868342638
0.054841563747789
0.07462825279780459
0.6237182372594577
0.880023981448115
0.21739009270745774
0.12392133120002591
0.16437109770882422
0.5995490402590106
0.25402307468253543
0.1748007329647388
0.043474591933129206
1.0395943034983937
0.08650861118467386
0.1073141972260256
0.10535076478435779
0.169688617158623
0.04936199182853936
0.13353805251668469
0.0044474792777704966
1.1299073115931475
0.016663919124958505
0.06253834374433369
0.035392819262199365
0.17528961681882715
0.1735606262512642
0.21943622233565283
0.09815451532433138
0.06628034742868909
0.25760904902539583
0.20493989392739892
0.8169064414709891
0.17491859565474185
0.4934885379750059
0.613671650656159
0.05150217578314514
0.2203931684406974
0.49084865974793485
0.31376174093136294
0.3291855104756519
0.5832943250040796
0.38117058977905316
0.18954020367551117
0.013622793191508794
0.4161485825085343
0.7187183037356351
0.36750002902898804
0.7258414216956851
0.4659395076179588
0.19086041242230328
0.34714778453092565
0.8244748907258302
0.4036153762730815
0.23428927103899957
0.30999914971971404
0.3664130921002539
0.0735769424982283
0.5867084414298788
0.015574216121765629
0.522579844678861
0.3022888949387627
0.8767537997930236
0.4195323914376724
0.5557834895401489
0.03692778037169739
0.8561345295223307
0.44570855775783647
0.25193655885671445
0.34005992861717155
0.10264878733293509
0.2357034009521137
0.1325246443919714
0.6142936982711256
0.11439475155654225
0.31676321811499697
0.08953860633697279
0.32307890948790996
0.00956923855417898
0.526923384651317
0.06782872060022077
0.5742023646509297
0.08237426498353757
0.11483502602127311
0.19896548159691832
0.36801222325055793
0.704357866525473
0.32227829740216885
0.3377733772730401
0.15200867088169379
0.21683790538838799
0.03474902637095262
0.06383296072920182
0.8958259031621569
0.23383379111456634
0.27410790080637315
0.11544735695969043
0.13859288885207208
0.18127997575430335
0.4639716861456163
0.19872392080370288
0.18614779601819337
0.09470253970253188
0.266350665420845
0.13263143935444427
0.00980937429954041
1.0665999467009726
0.16076054989522323
0.8332383355297758
0.06295617018737197
0.05989400952877811
0.021346859021780375
1.0358587080027277
0.1317678903147304
0.2627657778894391
0.32250447545253663
0.08030478795579855
0.01366746126332263
0.7643975570328407
0.48887922947098056
0.04924241070906577
0.6870087737181141
0.16644963059270837
0.24553100680194348
0.015095231055256722
0.25455127289537954
1.3609568075218492
0.18039827849354523
0.5935132246915165
0.061067467723858154
0.47383446287549685
0.8933274814986344
0.5873341727005791
0.4953930412451754
0.25314363939887147
0.29346865257793553
0.15795593848408593
0.48542260391215636
0.04611787474013409
0.2522263916184394
0.6328327437679986
0.10710826941911768
0.003135152158150987
0.04842399660181213
0.1101283698489364
0.1947760167853105
0.28157634172261126
0.21892189530006245
0.140130689237201
0.01585129845012431
0.042777745007905536
0.15960196627709378
0.22599628309032305
0.5580064781834396
0.6028804201538491
0.18573492326190488
0.6626807842791166
0.3998200122876073
0.33565110180688085
0.4711057625055754
0.09998621066829513
0.15256865797043745
0.22036762600620044
0.910656853670563
0.09629305422318808
0.2791716136108858
0.08701999432645337
0.7275995462920306
0.03240396345538247
0.5096836285463568
0.1253835687523508
0.07462562538488152
0.4050511798405372
0.25415344623382874
0.25344695300804115
0.37314893246335035
0.2867041290157889
0.23669902672194815
0.21798702224651037
0.2061584704895316
0.07884320855644054
0.19264316337543538
0.17139646104143064
0.0071397017118130755
0.2624230357815459
0.27711814319584455
0.05237795990405879
0.12878913577272283
0.42389240361423086
0.17408843828913717
0.567132804676472
0.3862392592680716
0.08435350459936754
0.6443036896434062
0.4322589116970879
0.1693819259765876
0.05289977492589951
0.18144828422540296
0.03045553160776215
0.07797375380731152
0.3293934227890759
0.08413199679403213
0.26153156783463105
0.12610612960397108
0.6591794398336713
0.14478972878583524
0.2766044201432599
0.06081896922393788
0.471104885067773
0.1914523652000801
0.22313607263659888
0.5077239324954054
0.04164986100531068
0.48963567593733354
0.15881225510069447
0.4057719039202481
0.36859329257841666
0.3722783825331409
0.7539730351954502
1.0409223100639955
0.28934836671670805
0.7772472921025141
0.03771755763584046
0.19545734966899647
0.3649182992989922
0.49730336429329
0.4520407696578491
0.18308998187550582
0.15812847075266387
0.17422009443939485
0.4668945556171732
0.3860396886081135
0.2830709655813447
0.015198826097338887
0.0626866465585648
0.1233039650939102
0.02289417980688978
0.31624878119711086
0.8029403539045983
0.3965737962290391
0.09025834741909475
0.9908049986737388
0.2666372104535442
0.5989503295104945
0.4668929759217487
0.2206320446145082
0.4472776526965282
0.10595720140849915
0.24354534768785974
0.12927311566042277
0.26429832267725356
0.5654664753501324
0.10954930112002687
0.6763358099580143
0.005680821047743921
0.0667618849234808
0.023552167821909966
0.3230698030010223
0.024602360499208033
0.5802115797791372
0.08964950341586858
0.015147118165240506
1.0041144406552303
0.019309575581531225
0.32010444187565285
0.09791821721411936
0.13927582451622703
0.019642502646149154
0.26103922703554916
0.09409493044502278
0.6028985306718783
0.5966080474882731
0.07942718066066247
0.3789382539681773
0.19406651656205906
0.2804347970059187
0.14981823271536246
0.3106265658487736
0.9521082273034174
0.6788190950973522
0.44849782546113903
0.29527826823695014
0.6580629245816066
0.32977100864331066
0.2891076332785581
0.4498704920247477
0.23847311688055367
0.16311487892850354
0.4716888612833071
0.12326383157671611
0.10826859221054626
0.08176576149990457
0.6366141665136423
0.12922349574683956
0.11640952150015399
0.7021863612336163
0.08019154634833132
0.07934947337582951
0.09773757534146689
0.18444452098792
0.05091716398273238
0.4974376025422493
0.8384664538924174
0.37465091936798706
0.5916777220568781
0.4103208514582762
0.16698311294854917
0.15804857371668674
0.2467075482367604
0.009263566251141553
0.16744655469279035
0.6942324296670417
0.028582829889822737
0.3604922006707091
0.22157619536420953
0.31451297427781744
0.8118949046623084
0.24430914675480084
0.05816403111530882
0.43721389076974193
0.04999642593139047
0.22240414404109024
0.29792308058452116
0.25693296247691166
0.04144800252847855
0.8202957555883914
0.3808432616699616
0.24694444196330478
0.20216291350731516
0.4158430077297739
0.2282703775810356
0.49419423945330426
0.07041208319309282
0.08835263964880774
0.18785030043560919
0.24099021127659234
0.0347794433421562
0.38459906501530067
0.6133510965858142
0.20706350941776575
0.008081960670102705
0.3484047955660622
0.10025783876916405
0.18986307124055166
0.16747751960882729
0.2753149915212254
0.3514921549700088
0.26464324748863716
0.18547394783278676
0.1422102104970651
0.08859489138760812
0.11689188951918364
0.09757769033437945
0.5115987534683946
0.19119605629661113
0.2011121907864429
0.6868446480998539
0.15310788021860935
0.4641365091853162
0.02847222953842214
0.13077252907502826
0.19369425785387387
0.23457924846350237
0.07429560535692234
0.1237543208797331
0.22674174274635361
0.15512937881614022
0.30293031236830453
0.29840548010374496
0.29258937462070134
0.5808736771430445
0.21592610767720016
0.3174925768356799
0.2702489443238366
0.15783781052819726
0.6392360245121324
0.4232456088334174
0.3860032403709821
0.4294274636777074
0.05604752111207192
0.2639699261045738
0.1754396216888003
0.29320835679811424
0.4074563019834909
0.18952756657944705
0.521351062392779
0.18463834193679748
0.8089755483897814
0.24792294600163522
0.01820982794058804
0.13847142269293192
0.0603082077155319
1.0997954780873576
0.40984993781603324
0.639430508955873
0.5831391174354739
0.29655964673364654
0.44834813023914405
0.596971891206666
0.02709542049530783
0.22506984445197398
0.06569464331996296
0.1566154900118566
0.9065327289324051
0.041463254801886465
0.42527436055953743
0.8707593006203842
0.8162778033053469
0.7361473699114605
0.10944050302766342
0.0063156311419908925
0.037181491843052604
0.2452493110957012
0.20582147645124757
0.06716029247835703
0.18983550006220204
0.1768850936556213
0.10778971357208766
0.4401020496321886
0.5611912098536812
0.5299400019772904
0.34948769005010877
0.05681669452773171
0.5307474487957488
0.15041165740473322
0.05157928655691788
0.021443728085272767
0.6938035077600224
0.049840095713988855
0.7389770809869215
1.0903332254565075
0.06067629271003505
0.24842421894274663
0.0445183222073191
0.6488419023775664
0.8333548470316169
0.28288361491189257
0.04673664793762564
0.14282734771138866
0.32426622101877633
0.09804620425403884
0.24745177873981544
0.46492046141545895
0.5985690075787055
0.29070408445521617
0.03262616933413101
0.06775387942849471
0.2509647138817074
0.29362686412334044
0.015963961662033035
0.20554894923250827
0.8164553384628084
0.6555729934290214
0.115816583354396
0.10144420279086205
0.602594018885347
0.47382898887139346
0.7373076530363566
0.04572520001262151
0.14663512018943872
1.0460039597524777
0.002278350863687889
0.19290640970213715
0.5780641244005563
0.7506693332705876
1.1787178943150196
0.03272700379803897
0.9890636145658462
0.21734968661149992
0.9376007134220532
0.736388245482827
0.17602308097405414
0.1296353757661237
0.33713483190633
0.7425577752274454

==> anc/HaarRFC_U1_L4p0.35.dat <==
0.4578631020948045
0.13678575467365203
0.25390149520683514
0.17771431253073014
0.010176436415662559
0.14083823628860115
0.11579253904855005
0.0065698269047764065
0.343243966085714
0.006488735428465021
0.9132832714430231
0.297524259813204
0.14565972058356183
0.509257642163397
1.1189731456756238
0.001034131774535628
0.2349545812864234
0.05360226577748925
0.162519231383262
0.048547070654008824
0.30646178115451683
0.479676954575331
0.04761104557100068
0.15576708452601193
0.2923226836788617
0.13233087655527456
0.6633117393104718
0.1959489251196011
0.03396339759297164
0.022538436016863204
0.1395683975071968
0.9741588285677446
0.30668710742913896
0.44127934116908013
0.5789191413547657
0.3589560595610079
0.047202074314620375
0.18301935392376673
0.45395972971574683
0.3944753465927278
0.6069003737807019
0.24738161196049474
0.035976144031470016
1.0000305357782873
0.1652637769376587
0.5898233014194841
0.6234864769891543
0.4191069862157964
0.23936616219682816
1.0592147420939133
0.08215228080321842
0.15471136037565966
0.7739326404037049
0.09856399909620807
0.2656930452846119
0.33303934985767775
0.41140156481249895
0.3101403832063982
0.08924711302164023
0.20586438575711877
0.0660466770627789
1.0665249763510638
0.2005367462646061
0.7844214994721284
0.31982365581391614
0.4920829835198453
0.10413222267051943
0.07775008728916824
0.020668093761491674
0.34130419734868067
0.24950526831236117
0.10898511197057514
0.12385878033624823
0.15084891728315653
0.35190034791621555
0.31287132396001344
0.15079055106542608
0.4302064832260207
0.20946963954250056
0.582070072394129
0.16736659783573574
0.6157135548840649
0.05725857982201144
0.34732924306754515
0.41410062846199697
0.00621138074458058
0.12506800043631727
0.03497704643981081
0.5722446161957084
0.8765433192461052
0.2041265472588665
0.9714946319300158
0.533343335552427
0.6989804707829849
0.4087704303605576
0.5118849525188779
1.2337615371864592
0.027136575912639193
0.02935472986910083
0.023842635903780295
0.01624478675637678
0.368314273311895
0.46154608128141655
0.7224440811932596
0.0850255136366873
1.0224585980048644
0.4395963744007786
0.018225999771581312
0.07956134917750474
0.19646877024528075
0.28233803041061145
0.1509909318537428
0.9383125813486504
0.4477705705275134
0.1323705220470205
0.29564018273477566
0.059997096236432186
0.14408719943861614
0.32765722247358375
0.1066229630453819
0.6946736228159319
0.5134494735012287
0.3091962283527186
0.4862554525013025
0.6986729288365545
0.07046045518479828
0.38400790134257917
0.061128246142228525
0.11363170565232118
0.008307495727903192
1.1374700127888844
0.16621403243917504
0.2268400308415063
0.26524081958986784
0.09921227627064796
0.23638347036499374
0.12391154582911153
0.10749836374248851
0.014523434599947645
0.27861804156516873
0.08561530284517412
0.5476907228087602
0.19007140455504568
0.13131784131679256
0.5178161116929807
0.22562444009275065
1.0950507388046313
0.008976340996612228
0.05608102214438805
0.6658038897324148
0.4119114197245755
0.551325771953568
0.16674596257013252
0.6380407142100293
0.004611191719512485
0.4848676379311854
0.10523303551255503
0.07334514295670402
0.3073676292441658
0.40977935074279687
0.4757065970239182
0.11911881342626046
0.3683960688656117
0.8673674744809247
0.5224497655583443
0.20960614636001915
0.059175573277030734
0.2770877374794471
0.14705598222654
0.389373348590591
0.5146640348147548
0.13813428331482466
0.23101440427615247
0.17369080730092376
0.061526225840217864
0.5844914317836061
0.06174478598991715
0.04408215777350728
0.06829948136927667
0.004909532437129676
0.2619582054559052
0.055948928061535855
0.5154920458939108
0.20031715409356113
0.16375010211718122
0.019033558448768195
0.32136477842480576
0.21302149927407715
0.1865235510716551
1.2882928049229894
0.4800136463041603
0.7364183842546994
0.4525136846627642
0.2958474414074573
0.251823788831654
0.44733183974671276
0.24400913855059192
0.1190019328649626
0.9293165430229866
0.9817418312053224
0.3708277866917206
0.8181334302472136
0.13723795242903353
0.4446541639388596
0.11150755039633267
0.34523897596693665
0.2591841562563377
0.15267807369937444
0.2784171920449178
0.024618525660528273
0.4305997696128617
0.7288161705447035
0.3093164148262068
0.6050008821244857
0.4069190275229681
0.11295823498745233
0.15608986876236397
0.07274882325207566
0.08953001137699362
0.04371936074152529
0.819217589284162
0.40101283612843813
1.1007829072584498
0.23555876888389524
0.19542845424107688
0.08217403535942107
0.31583897053897636
0.16151112095496262
0.08274959139679194
0.35872435387884677
0.011844876834831765
0.8669668420014605
0.21445968994862347
0.27951759461782083
0.09920450538741413
0.3824406474072711
0.10194888494038969
0.1422131217181518
0.9002607437522686
0.06684838807938519
0.3575340079712406
0.13772990793603235
0.15671293359046914
0.16236314244510186
0.11664219182261913
0.5594857985877486
0.2754833905122365
0.431523870347497
0.09773927964976432
0.2822341644366314
0.13080557954124356
0.20329386705958885
0.5724734243808365
1.004033264147975
0.3135659198064873
0.1238889729735923
0.28890172354748644
0.3945507225108266
0.10918789775588764
0.15261838456484342
0.17274954247515525
0.2312388620323111
0.3077653910446216
0.17079029588511277
0.18196689820172657
0.4813420941100536
0.02755021924677519
0.04946134431107153
0.1640505430236269
0.0303101888913009
0.08365890718339572
0.5020769518695843
0.3027309018186654
0.01351478773929707
0.3366935224984196
0.7654472134494731
0.64989734651245
0.07097564864516612
0.11377829758982522
0.10925705458422715
0.1988793045061714
0.07007099185097972
0.12014270825808836
0.1611058206886996
0.12481046498200132
0.7073429926278475
0.24154424454319792
0.10329539684223606
0.16093812755752512
1.1880465428371525
0.4946927266121932
0.15028096236099933
0.8760234908776379
0.9718584274242205
0.1743455225503868
0.6380282249993173
0.17648048411285538
0.15338943787103806
0.7962731492202298
0.17928772825929853
0.09355390889990774
0.05561463007782923
0.46637879748707434
0.3338751725124962
0.1488133784135034
1.1933439400757597
0.316068333640075
0.4105939020451811
0.34327293467894926
0.265686067290327
0.2737139372924299
0.8542921406311106
0.887267124363429
0.5146880234550343
0.5387381097677391
1.1133836934543635
0.19463661759976458
0.12288728135543299
0.2859081254004678
0.3378315178740813
0.7864373929111762
0.28330639616001646
0.2678481846401118
0.06828476958823865
0.20450453864939672
0.49210375617653246
0.45817053972225164
0.6875045914648046
0.338860985090781
0.32123607665186005
0.472950927003728
1.129695404046887
0.24473450998969024
0.28069029826731884
0.015192432163923913
0.06567375935392723
0.28083030734552633
0.5982152975933479
0.24303248649808332
0.053416977655098646
0.8994934364787966
0.24732166419615076
0.41915204581724547
0.5721099730506772
0.10617618733235143
0.9118920487241984
0.0072967423492524275
0.2361227780622523
0.41810352271462753
0.3528938106157469
0.4031328280530043
0.08881664472141551
0.08742419158076717
0.12552040719262214
0.8496911314948631
0.5240755823873506
0.07980536340769144
0.253721405334319
0.39469497285047384
0.13421475734094024
0.5389557385826317
0.2866000163539426
0.3468489905927316
0.840101537663139
0.08101493942023184
0.9028316186710911
0.004463424355968766
0.13034789742017341
0.402242578735286
0.2685512647890745
0.14907640582212292
0.19195679052891668
0.4234239436179875
0.25641470663371085
1.3691597802614435
0.14745359570851233
0.29506096122643527
0.9962196439932326
0.39692428693849485
0.09843896498698275
0.6219119409513778
0.10876944891276341
0.4820621575681046
0.3335233207536227
0.2346473220791662
0.07491464652090633
0.7215423962444181
0.3424715370635626
0.43877389673513845
0.21736201378924858
0.15398383603563506
0.5620486986759275
0.12959052245778077
0.4692838304412464
0.06999179791557895
0.19455267406024776
0.4592421363052394
0.23516004253662834
0.3204893495535712
0.1611689268725243
0.004112685618060373
0.38464957471163175
0.7654717347768943
0.0606657343121729
0.7046256852276723
0.5172027443738082
0.20208404646667907
0.30735457124917703
0.03677136300490287
0.2078145206876306
0.6996370142701492
0.029245718890579683
0.7042105161017396
0.32430688467825164
0.25750983463975224
0.23047067414574277
0.38580991956734423
0.113213529232636
0.047630183144981596
0.7110856304318232
0.399235500409557
0.25370396623698604
0.19933589744602173
1.1130338352086875
0.35120805794814186
0.25466136099564857
0.144044334216418
0.6148996609994676
0.2814670593969222
0.13411793927170249
0.0028006770350372306
0.1959893498396624
0.055547026764084434
0.31826009586307996
0.02578847905014974
0.35763075915233405
0.14493853005947402
0.15916642789009003
0.7130179049873985
0.13492994115915288
0.4260087147953248
0.06039972814670433
0.01611067479753085
0.16763736999339443
0.10679734413995473
0.12380590117463801
0.021241430294452118
0.15597846499758442
0.22348631309275413
1.1072399509026616
0.7408115545391633
1.048284878648385
0.2760680735652042
0.894203870053814
0.2428359519133344
0.11638824546658912
0.11204935654819374
0.9521742870037408
0.2601306794585313
0.27526287073630784
0.44485347331702463
0.8510411277440743
0.6877569117047159
0.06451565930763697
0.3174619755833825
0.19904670703646568
0.0972428532117144
0.44308926307492885
0.1428659443852567
0.5029220546691276
0.4311879893452535
0.1895188865045325
0.05306188768176477
0.11318986853127787
0.3947788838742882
0.3122453279702179
1.1309830750555137
0.01408529762103042
0.058423033510583054
0.2177900281694602
0.28590344544050567
0.7103293799929796
0.01842769971428097
0.2036481901190984
0.09001706049111204
0.28792201937040685
0.6815818019173843
0.7519048645265296
0.7166765578363687
0.19589771407154907
0.5372068396370754
0.16634160384430824
0.32363848117006955
0.003841258071341151
0.04624613626078505
0.23094369674757517
0.9152584147741983
0.03576481971018624
0.26920203289630246
0.07377063716375871
0.1960196515837091
0.8439243456018541
0.056561596015172216
0.03558248263078495
0.643569693269203
0.12487137985062363
0.23125085297861875
0.5184698936636023
0.0998556173568597
0.05483987626821825
0.18816946000423476
0.09656482260237066
0.5814047829147343
0.2965430678513653
0.26894300831524376
0.5015851102265345
0.11323845937663317
0.5143288000546485
0.04932396079415292
0.08264588741427234
0.3895426931858938
0.17545648324666377
1.0631724147035735
0.19670641426400592
0.020069172600011877
0.24404711361847353
0.11098095914305633
0.0973345105401152
0.03890432860988647
0.2637665948445725
1.1819732272883854
0.40535757778505743
0.32312979079781745
0.49414237733504324
0.14429336961138917
0.026309753301077633
0.2343896248628592
0.10178002019310382
0.1249737174669206
0.13037009422788287
0.13767659978436209
0.4531975910207575
0.18300914066104346
0.097717119011264
0.7100622281035118
0.085713521419279
0.07434201719573104
1.1432971124649574
0.5855975275595766
0.10599073100100355
0.09703356851201461
0.061068436204006094
0.20062012132686305
0.21783266919580238
0.5585971147132617
0.12871770133860064
0.14411461646661067
0.992158300743227
0.17408489348101922
0.18653992601337413
0.2781864819670463
0.34054703023942046
0.19754644646009537
0.4842687074522946
0.5509978492381168
0.13299354399361155
0.1708410828490108
0.14480453404768281
0.21540302432859998
0.08728100622612438
0.3604470918092999
0.28818855170207264
0.1323629068683126
0.6392394312474542
0.27901229614941714
0.1621597310141398
0.5724230562509908
0.10987860624354355
0.7013988178735232
0.24271287366292194
0.6039612893419907
0.1933522489020232
0.06736747028883894
0.22748706521721845
0.11748711224930765
0.17208370749145951
0.06272184844570373
0.10152119680517359
0.3270490719070448
0.1331174170742191
0.07213815255880408
0.09570922339845475
0.2676544316892368
0.15825126594841207
0.5901297600209684
0.08526878766784911
0.24773609153134013
0.03122584237960794
0.13346419680579918
0.09380914086365864
0.5847004501895697
0.6383168411810393
0.3114359735013678
0.030522948278185563
0.06743646142555976
0.10593355382531802
1.0089895966639824
0.1182816816753732
0.4855633025665728
0.15284623184136473
0.36589321969004107
0.8286223371267054
0.8238443196365998
0.13184204032148863
0.2406242475083412
0.539635811571076
0.03273053933392773
0.01603720832404777
0.8776040575661225
0.00158481960549664
0.6252873983603665
0.592442376882307
0.007861140673465185
0.024653742614690406
0.17997573023903934
0.5564804149708487
0.219856100314868
0.25509017298142167
0.0326664235630591
0.20471028151178172
0.05574213423573393
0.31756981271575235
0.6059816663405161
0.3255621480046369
0.3534164241856744
0.37263393123925875
0.24985404495873162
0.0850563603890364
0.26848134525394496
0.3451083792940696
1.1489748300304352
0.08550228325648829
0.5781024195290426
0.7039520869710054
0.09724660789123225
1.1358986616923052
1.2080023872031143
0.3389452844733423
0.15738602728665496
0.08132833564914817
1.2857777164573376
0.3346185173425605
0.08183237361368743
0.8465870534233676
0.2485966966049212
0.039448382787199615
1.2386041785677846
0.5612770296720365
0.09949885397593239
0.08919277047582802
0.012264738127521447
0.08561831169561776
0.18942038945236042
0.47550950294791816
0.3839856374253135
0.26694622157605286
0.1230484825519256
0.006936288238138368
0.2318430113760944
0.14486567976873102
0.7466566802665341
0.021052271872882597
0.5377885847449033
0.2582438044674217
0.5914440716908356
0.45501116439156736
0.5384624775410124
0.3268446474762768
0.01863079183931931
0.21187437136896195
0.30397820810836734
0.02215558866048565
0.034730686949387406
0.16385607321372134
0.12677951953125793
0.19039815812401126
1.200338260611987
0.14813171645835768
0.6615976544824197
0.07850917765347312
0.07183352814733884
0.6024013073831977
0.35749750171840433
0.1498182617557545
0.7523807945560755
0.21165400238186274
0.2786401657601352
0.12578314407567404
0.4299480403003563
0.03560408817713754
0.04474256086516514
0.045515127885027665
0.6813946142677622
0.44958862244845577
0.16988126662737268
0.18724581790482558
0.028661515656123137
0.08807352011331605
0.5839713751800972
0.1612248062598433
0.1347506028077362
0.323678915115977
0.6607920565359069
0.09803917095737619
0.7355267748387481
0.07079446800762791
0.17827287377000842
0.05747615300426812
0.49576221445791147
0.08313593722256228
0.025056218299080984
0.7169988067027429
0.03610523658348714
0.8112120033245913
0.09924888022329893
0.4111632283953934
0.07264243440614629
0.19154500663723592
0.3313010316826685
0.05298981201964194
0.38683133177552453
0.5190850477783467
0.6570214715906206
0.6452686201416291
0.0900703107860335
0.6049463025770221
0.4185184987902207
0.5279272944780714
0.12256668374082295
0.06894835308057617
0.19614765709654192
0.2928152357425651
0.2723337972030595
0.3470709787950657
0.6939375162870776
0.27612229367148267
0.6348191231912288
0.08876459640769817
0.002444143312539172
0.5946542433815493
0.20612461308277286
0.2584538469995545
0.6805278866328703
0.20997610803074176
0.05540830330535663
0.16184631952870937
0.1294704728528989
0.4240542142619679
0.4098612968035455
0.2730507727970199
0.30740535822299203
0.24913558316455453
0.004872462654960625
0.24220166604186355
0.01908895229831888
0.11317346606545521
0.021157387083393913
0.8771592792600431
0.2890376063187858
0.4389643904658067
0.4682633248390035
0.5760973996271594
0.11544184956537659
0.1842623581296567
0.8287669502814187
1.062855497188854
0.025407982467446973
0.6642004233021439
0.4733425632742481
0.19236168662497746
0.008345995518486646
0.5280770219966907
0.028100261329176316
1.2860693047748595
0.33666612668057977
0.18811191078601744
0.20509326196885147
0.44069684696925765
0.21757011915815483
0.13243319754780014
0.5674121738738404
0.33879369981586077
0.2891959737752059
0.9138853227436663
1.1607753714938742
0.5217208762322643
0.019385544965625043
0.03565085003166438
0.3569963999117664
0.030936880514011833
0.034317241831438534
0.04609504847937181
0.701062974537252
0.3826731627457671
0.8366112051970187
0.11517593209206207
0.09762372972631751
0.3134454008438553
0.24553062317759414
0.6627970023843833
0.08121623377142854
0.9106740014065212
0.05909255720305033
0.48372635187327756
0.015801201383170344
0.3033963295968311
0.43110748909633295
0.11206496963829572
0.4850494657261903
0.18392091451612702
1.0775329569945382
0.09552729266400785
0.16293833033242894
0.018028636956284854
0.3244154715245225
0.5690441525639939
0.1578521939209025
0.3451436422381627
0.20821782512816372
0.7128844918044025
0.053455830573267214
0.34055288263689076
0.13004876586085237
0.3668909895312819
0.30206466992897435
0.7037415964662829
0.8467764048323414
0.345860212596831
0.050850079369973156
0.8699412490737903
0.0944222320365561
0.08572195167866026
0.017321910629978985
0.38919006765868497
0.08272275750093505
0.12083956307060222
0.08080821816574234
0.995007169664838
0.23974074513470106
0.6115585705572558
0.40683883235909957
0.07116843873332152
0.21969394309059218
0.014728569566491573
0.11365978566288659
0.13594654816428778
0.0648203681276524
0.33841343496263476
0.319344993169011
0.18259941766930143
0.2581262042986642
0.3516539880691997
0.156637674328862
0.1274624515834463
0.08946692047567927
0.16576450751323113
0.32066959537454015
0.15604375495327688
0.010393736725648679
0.38142611769196877
0.4505955127325124
0.28074318230447437
0.22141984432421574
0.02794764309448605
0.3526394630586133
0.326790376533931
0.2992910272981068
0.09051419447485026
0.8968500966125297
0.03870597142662161
0.96563667257727
0.4471545687047201
0.019581994279629613
0.28079241946328987
0.025877149714808558
0.3382097390445443
0.23427986837996034
0.1503922000613015
0.06257701602665611
0.17170370094492202
0.8560085675867959
0.20831662410620166
0.23220876717010602
0.2329831912371892
0.21529439620647545
0.1333957807289233
0.1748982703022399
0.5213037345744904
0.012969131720276804
0.010279489762920499
0.14948889638552484
0.014832595709883524
0.015314114914830807
0.5614861327945693
0.27127089316257097
0.4883387549767597
0.9651359180935888
1.125982977261713
0.431678858734986
0.5566125062791858
0.2875395148548201
0.04932109994596333
0.7916054185541401
0.3252940121093376
0.8657384517038392
0.601239745317499
0.09235102923289222
0.024757649724520287
0.003325855040592687
0.04735504888552244
0.1582249151858757
0.4732030295025986
0.21803556801550555
0.08179852955502967
0.2643441557484872
1.1798711242032482
0.10684126438361208
0.34043426430007057
0.06408771898524028
0.2016806906980802
0.5820520069011532
0.1451770124207899
0.3849968757589648
0.2590045418217095
0.002313079973862144
0.2261178570575384
0.10317871245432339
0.34295350999629437
0.031348819756522005
1.0752112872497381
0.5246917749966069
0.45842450581329813
0.5655922237809188
0.02998057283380764
0.027272434049818984
0.38869931820657394
0.0916733834512466
0.055289836757838766
0.6353414216327651
0.12269041415719084
0.43567712580143014
0.2152487110207696
0.16948842962696725
0.513323416396465
0.3303389003259537
0.5867689904909675
0.500541876011933
0.3609186270890304
0.29233060317211734
0.12367690017490943
0.060336089040157206
0.5430542173104562
0.18321385878294313
0.036457859570343455
0.05902050297671215
0.8782625546607343
1.1257411959662549
0.27465728919956794
0.9432587803271102
0.9791175092945856
0.5217267282192827
0.9311033815566306
0.1957283579888697
0.2499353490391934
1.2095708289051612
0.5619489803623443
0.5084957477917047
0.4861232130592
0.8021095361666325
0.3163826364600019
0.7367447734367383
0.8351176270518958
0.071283823902815
0.06868152098741119
0.0038570876272648906
0.00068966414200123
0.031030034305014408
0.30278946923476646
0.28275298659799886
0.39018135082767386
0.1509950952913338
0.12224639911003833
0.19123248483662234
0.13633511974826634
0.4999276429478779
0.40725298345484373
0.28940850806001306
0.4181244281952502
0.057975189190866416
0.5818287107442625
0.7443055768644998
0.1754650855330875
0.46183098329213096
0.4849892324989941
0.05417802391146903
0.33772194484620854
0.49317483872756873
0.34478941857042006
0.0737011330312507
0.12525605450349916
0.3915086551671443
0.0973304292401913
0.6274355054450012
0.37556174575964346
0.9615371870092925
1.188273626655053
0.2798873633653771
0.1909657814335128
0.2847330888555125
0.3186550230552911
0.7505516778593466
0.6159853040806221
0.25524257723457244
0.36071734030417013
0.16030503521135386
0.05350571270081052
0.04862174128988596
0.12610206904740928
0.3200365840185176
0.35095144591258837
0.33497036361248816
0.5972415339518409
0.27867482792544185
0.46700904846048785
0.8864893085084982
0.2405424196020643
0.2958559577135303
0.24133460347354746
1.1207385365080933
1.0482748231068846
0.09148294575425521
0.23624172171231556
0.41898571801537376
0.2322355928881026
0.8532651367604627
0.2656665371527438
0.16093299805035943
0.28534033490809524
0.18055464671670615
0.37905624460292814
0.020035127500021517
0.08457666311149077
0.30401428767380995
0.2563846874173698
0.22634415782058515
0.3417176289391899
0.46048720046744396
0.027970602703407312
0.5570396508565634
0.7870919363310379
0.11612480387053467
0.23424625829478324
0.029707729742833828
0.3017103581899451
0.17814553783410828
0.24319141720042708
0.8601956112282686
0.4193828803093913
0.12401292794968471
0.28843198241315166
0.03859903676483024
0.30407023085035245
0.4287224721005957
0.18128393868068285
0.11067911028428826
0.616126312437145
0.03449177015475705
0.2778865469042436
0.6001020494532013
0.013629977173492507
0.09734119238888468
0.7873598845035346
0.17152400209781588
0.012225466647252884
0.04570641533330541
1.3145496776863301
0.3849069181642173
0.4849665486261767
0.149216181929541
0.05598556993639066
0.2995310301590416
0.3851219507436256
0.3633924837118197
0.07157843505822047
0.1170452169230655
0.000644382450562519
0.6114384859349319
0.13963203837396146
0.38354126430847113
0.8867850405548737
0.29245305121423865
0.20288240167090288
0.13895525434999167
0.3588041313108317
0.051215395768249114
0.23112842161588945
0.1978745877159767
0.15857598985823132
1.1397687871683029
0.22628008899251983
0.2594627656075072
0.09478659048989567
0.47769928940688644
0.038514278156868545
0.14656339463521648
0.1501776963777201
0.5963112057670168
0.058957418291542135
0.8138845528103431
0.4362896810666483
0.7631696617163812
0.2796689154589893
0.021173651052941896
0.530529284579833
0.33363414764924093
0.0942704123322937
1.0995389118361507
0.18478440187227627
0.6510746264596254
0.0062091467519286335
1.2096798509520115
0.027307314770898136
0.053476936109637115
0.1396248702268634
0.08582526920238447
0.6720316702255361
0.1395948718118794
1.037397408575197
0.9173332682335105
0.10605686689965962
1.124114561590787
0.2820602788506001
0.27236845266623533
0.28537545021032446
0.41733774958524006
0.5998708151779457
0.47037440999685104
0.16097462261618112
0.08737258556150883
0.18326247556630773
0.09159892560140388
0.3199636791790103
0.19240016992514117
0.37057849514373065
0.13342279160067638
0.1418101181706964
0.2435738950533038
0.06764392304808768
0.3387420558290901
0.27336436964843674
0.38298792648470276
0.04879434019460972
0.16955454992974953
0.8277392391103073
0.0542850199707142
0.25452921412061286
0.1996085408347732
0.12993213391936087
0.3848534232393633
0.3874717113801587
0.09485894197061699
0.17123596365606297
0.6806672398637312
0.1793087460160922
0.09606042025591635
0.01998231405559363
0.2892469974830666
0.15226894380436934
0.16379372563847935
0.237596649848517
0.017629161912427218
0.28638638496619084
0.31289022165929664
0.1854368060857553
0.33996447832250654
0.47475696631586817
0.16000578829774903
0.10501714678645237
0.012236975173846426
0.19380922386022764
0.5338125329980047
0.00916975742345579
0.0230566614785091
0.025909599725815448
0.3207703093805819
0.29753981642316435
0.2323380611879675
0.06520393216855833
0.09573284822495745
0.24891656374199114
0.23021711423671656
0.18947152153856664
0.20150561773092598
0.5164619137796816
0.18159573940255233
0.1429861786817083
0.9642911815168841
0.3353025855859581
0.6123513746748577
0.17260462843380348
0.20159544742402824
0.5664390752927642
0.2507573413184883
0.028080611847005204
0.025372731674808705
0.977403164429513
0.19088177863083944
0.5387179012305835
0.11395817652251902
0.494847582716879
0.059812287076370645
0.009408577608423795
0.04459554633539316
0.5276910200057483
0.14118314582040406
0.29126947022559085
0.07800204590905334
0.061490692923404304
0.8088271759515097
0.3579701597392435
0.9708250202456595
0.003881500545029772
0.6787040777499115
0.2616268335747501
0.2559385705090163
0.5869043573006617
0.2188128182369474
0.3014818591751507
0.31823560410114576
0.917258883677894
0.29368665346904255
0.24948630617578896
0.2674392912174221
0.11477807932834157
0.07962935029658036
0.4034760901588812
0.15355206540231842
0.47941893168625355
0.1318415568807227
0.48545774773121425
0.32095741979841197
0.01188957519148597
0.03147433301815529
0.6813342658739259
0.09490310053371936
0.3515179004306855
0.11031490259088524
0.04931403026111354
0.4352702471015773
0.12007394788541449
0.48871662313045955
0.3944291582036713
0.10690655070326233
0.010273982877431807
0.12105300724728463
0.07556288488208988
0.17124736142746766
0.8406615180835734
0.7416643504207647
0.22945870047750813
0.19261529219030812
0.35683644762544925
0.2520894321010257
0.10054724149855251
0.003984131202075335
0.152303419451406
0.6651848866234832
0.3785698532921845
0.3335781839798156
0.24979324230513195
0.1440749172667493
0.11952802546910812
0.01618703383666886
0.18510971030075082
0.24307267944124944
0.16524870546680387
0.4160729838106369
0.0010065549846274525
0.3685211979843034
0.06313166089316168
0.20688264429404246
0.12336889133843941
0.14474733300652562
0.11279059701506718
0.08499988803091588
0.5769390302018401
0.4647039106751052
0.937967572323096
0.0818321922360097
0.02202344019948743
0.29358761382330634
0.03964819191813785
0.9140830538100982
0.045698418257462105
0.10846043656805095
0.490833789258632
0.4741646107673962
0.1284743127124717
0.11285722346704052
0.012761359019460156
0.022097561081591954
0.08351176458352128
0.12712916502358523
0.08626498741896693
0.28074961689003247
0.03188040086987611
0.1263409868438603
0.40683032396309426
0.2345414207146281
0.10108355550200993
0.10186638409077078
0.4179241512538901
0.19961879279701866
0.0008300372852641101
0.47786285894805963
0.2980887267877752
0.8055935757355183
1.023210311750162
0.004153991148089378
0.3470914151559512
0.11641499075174147
0.37166183562831206
0.6066072827525835
0.1091347462742454
0.5459693007801155
0.517832002658745
0.07300404784757993
0.30347531400196914
0.09963911599849803
0.7908489728257436
0.05971192924425724
0.6267819876888482
0.36483314661281774
0.5776356525731338
1.0398513305475732
0.5338959499867072
1.0140412417725386
0.40096638060807427
0.41999743989525706
0.8475629877812292
0.07094695501457794
0.27869152527445945
0.4072064777086464
0.3566227673028958
0.0052185202149090315
0.5945663897002839
0.7715024415869247
0.5841344766362887
0.8870869591611614
0.18697800774514828
0.7424799939684971
0.020406428959116447
0.23272556975829398
0.08459203127080223
0.887616008804234
0.01472736052872267
0.24621022095838177
0.19284128672550954
0.7076802179262237
0.3959368419635544
0.23340669600806094
0.027537505797510974
0.4363771041083083
0.8573524201988051
0.613492232261411
0.22954851035268375
0.14515087970733329
0.7023585718879599
0.234157524005183
0.14614305179458603
0.024572786933034833
0.4371377554879468
0.4223890150739917
0.4593648292199854
1.0854091436507418
0.383306130606765
0.16135292614827618
0.23741425571466698
0.05027050484167098
0.5875435784046409
0.3552092392166118
0.11524515125628441
0.23901051923166614
0.09656193739244356
1.073902861762818
0.13890974025021977
0.5636628240227944
0.09145631706249095
0.28598106214967606
0.10960677347178031
0.11751261986563175
0.5665823722806379
0.10404370549511094
0.7936871672116627
0.25431411276191657
0.04446715482468239
0.0916359025584841
0.2643851809869057
0.9943865906499145
0.2617074273436904
0.4538257671676147
0.6934720886303869
0.0005914566771735676
0.1284000854025023
0.3859224932103383
0.03166104208724089
0.07878469495297331
0.04727922241402706
0.280381522480157
0.2687569731869903
0.18370433921335202
0.19190643510342836
0.18136601283614992
0.309192747635195
0.3046760608796537
0.0848643301837798
0.4044252851475036
0.14726886790350618
0.38350866295676134
0.31827527134839034
0.3611670748341695
0.2441017887941058
0.4600802686173702
0.4400020494109919
0.4290604837224793
0.30954906592468084
1.1487222876210998
0.2202208805049662
0.13319415101601875
0.6625642207229177
0.440416683386005
0.6055895302415645
0.4248391137816838
1.1659546898764228
0.09975982391337544
0.10335235686754858
0.2743765798882158
0.7743081672264854
0.06755782380282138
0.5786880015455186
0.27971155902885136
0.13300930783526355
0.2803037845534574
0.05904003794823823
0.7373113156108422
0.11074248049891516
0.9464001246040626
0.43556631553738817
0.011391459831895939
0.43277868760988514
0.0772845299989907
0.18444236424181576
0.15981678088038564
0.0772156338914659
0.7360239384715608
0.43583958583332005
0.9037277683214148
0.34089768066955056
0.12864963036998742
0.022398963294511114
0.5916741273541192
0.4955097765337998
0.07408137353002661
0.02207991746041198
1.217734213558237
0.3719610592192134
0.5444523733125304
0.04454427481819616
0.0077367402719046826
0.46854989084521365
0.011341115364581513
0.610328147218212
0.057522585595466136
0.19197607363654992
0.0005682092606128263
0.06067645527595173
0.19367578675595445
0.03078289191061833
0.6990735825354872
0.8144046086856803
0.44223396751699173
0.32912384998378613
0.2148514338409509
0.07204501760389628
0.5722582683995457
0.5012918712369064
0.21184911579984855
0.3556041478828394
0.4146585341757038
0.6606206638784703
0.17244574416389244
0.05509331956039052
0.09291995434671745
0.19477301497517355
0.16414085226133646
0.14328380516736836
0.10130991585169642
0.2593605062253728
0.3076718566698218
0.12890825144403378
0.06427813456427585
0.04909159845168878
0.14602151636645452
0.07922318054153948
0.10076639797226042
0.48066225997926687
0.3542310050228054
0.3892887803726145
0.3480711848011384
0.1390020689006289
0.3225660096675827
0.34123598866112187
0.11280166492153687
0.26461948627446846
0.20920183720382624
0.04033199073479672
0.4953103293144791
0.0070619150458984745
0.4694648173275399
0.3134999280189675
0.2444545872680655
0.256902964842912
0.47123081185903154
0.09131082302523823
0.44965684199709305
0.10053379122950355
0.035072247153479855
0.44215740318540997
0.20787141053557218
1.0937269618869747
1.305589973216821
1.1335267483878904
0.6854329049145723
0.17298273817604248
0.4353638457727503
0.37043715188739196
0.07410442442088115
0.03130967088776189
0.3103835640351638
0.7480304999224997
0.8789055043963184
0.09057920142300212
0.15179423734905384
1.1828074558971955
0.009710389759957852
0.23716577115686222
0.1077125515716478
0.406424450296633
0.4850089974582764
0.062481565875615284
0.039039771344207906
0.28034676788896246
0.6451852529304575
0.35424047775638523
0.4088835799572287
0.8928085782358376
0.37989293377451877
0.41386930088458307
0.3101834260283179
0.1931538687475996
0.2464904493707952
0.04924927405640998
0.18247535251318378
0.19323405843310557
0.6383721401023321
0.33284417190999077
0.261048161754047
0.42167053770913265
1.0925423992434133
0.21139189788123844
0.15595271500564345
0.04201727513917774
0.19249732219646065
0.03699091595635164
0.14138141950298252
1.0218367280212544
0.2025937301816349
0.08083849923075123
0.5351905276861502
0.047359809870552785
0.013392252317758238
0.15261218812504185
0.26542348902641477
0.14865289429803694
0.4720654510662169
1.0020894443900605
0.46968701511800753
0.2683460123955902
0.25417531495010104
0.07500619413286494
0.5237718752156608
0.6532689516427482
0.2537395791605817
0.429685399813754
0.26854448466145775
0.15010632723888923
0.5799141472465591
1.0202802972307405
1.0778012508199175
0.09134005880894101
0.1248145686444747
0.08528066887914641
0.660633035138803
0.5930016839360024
0.28893654859376805
0.2954491871142603
0.12688972828213307
0.3027502383306302
0.027993288780624914
0.5376331041477956
0.49513846856438526
0.03167804957866822
0.22954695722143537
0.3455197783015164
0.1728443179186423
0.7890413860189696
0.05748599230780657
1.0962462585066022
0.0383078072925877
0.9162657765776602
1.1232366375764098
0.2629957307139572
0.7892121044794003
0.714473940533002
0.18054375724794328
0.00761088730927304
0.1340627046119688
0.2387510214471952
0.7108773725486813
0.06254088085521793
0.18118522000857648
0.3684680866796977
0.0639971220528348
0.5799070569689354
1.0534056457054664
0.12315704571598615
0.7345040804191385
0.563007425964278
0.7957489384821148
0.6348953999395661
0.07287805944027617
0.0922700696858846
0.48181169191651346
0.5920412108958206
0.3585805670537095
0.7656612143230058
0.013613874285154485
1.1029238702671287
0.14477274234285195
0.0389084090073771
0.23727789075210276
0.5832128109031374
0.10182028032098836
0.7817673380358888
0.6949277343647204
1.0128702420339082
0.30351379291066716
1.1681718720164067
0.33058186657816196
0.3448675437100717
0.6709793445203345
0.09778460324717274
0.4832795760421069
0.47171654983088324
0.25173500724246356
0.03986489594999082
0.43964245829962506
0.19123180530847203
0.2694963046335884
0.3030366927147264
0.1310611022580968
0.10592462165729624
0.0383821686069839
0.2649902464014987
0.22623307617624466
0.030893699632786948
0.5387427288420188
0.5714147164683435
0.7137425684699651
0.0939189732964132
0.17859428213512538
0.5915029089665349
0.24384928124299693
0.07310458546172834
0.5772291543318601
0.03095518843506077
0.20123115647085832
0.5893700816351117
0.14266956801196304
0.18751520543761638
0.1342141263115582
0.33076413016274364
0.6814149083408533
0.301828970570477
0.1760181134778194
0.6282648644374591
0.3789145177353705
0.9277124799002883
0.05675536572466358
0.06731809642842299
0.12871765176808944
0.06311974948576611
0.05480384505506794
0.2040061563200295
0.1791137487373511
0.32242369596818626
0.025147653668342783
0.11354114076414094
1.1531550912792699
0.5211997643378206
0.07586834461714924
0.16629802059601875
0.056484201281929436
0.0839272009886738
0.4200676502596158
0.8218321207863265
0.23261333034088386
0.47538955145360723
0.5053054769976227
0.3501642851417899
0.8332690572066083
0.036823576642267576
0.1153849817257714
0.3975466096049029
1.0593736616005087
1.028158100620092
0.2903788936601821
0.24487636454091072
0.0402677765172389
0.48651041278340446
0.2120497339989177
0.4134443668520332
0.5347015552537263
0.013174171012294018
0.3750744012214873
0.42785284088346676
0.04073633953552886
1.015082335168248
1.051226854308505
0.5310388033155372
0.14353925763798803
0.8016648047940047
0.2262244916545022
0.6382322287788859
0.7084941794470515
0.025829680748241452
0.9931698887934926
0.023576106807165084
0.40901544922266075
0.1618165585022512
0.1868864611181364
0.2901096748798078
0.05387389484728558
0.26921305787157923
0.019541748909903848
0.13929151971207812
0.6663974033810254
0.23860317168215534
0.06736505097953502
0.745671178143079
0.05277295666328101
0.3530118445310616
0.11572113845799493
0.5323787344326528
0.0717974720658172
0.2347491495096561
0.11015735588083034
0.03629204585518117
0.2665715976894661
0.9204025569464309
0.04131623704264791
1.023469276679551
0.29186530848752
0.47541891243655127
1.178161335173945
0.12085488149390626
0.149590624431362
0.5946625476296702
0.1264920561402148
0.3850317593727116
0.14809831973981064
0.12760466938600404
0.17185525797934448
0.004433224653196305
0.02189006896953773
0.4252027079517258
0.008561636979266842
0.6221216940285296
0.0885875967669783
0.6451222451424917
0.17853523711556255
0.2927962958583143
0.24251522933536163
0.13767202378038368
0.6912118322368515
0.3639666092909483
0.02677418903532236
0.14920145795796116
0.4596445132384572
0.3197620081298893
0.0777244513144925
0.010810706463196816
0.02845647009836611
0.15230009549551743
0.22355544167683655
0.7262777756114785
0.2505185656613244
0.1043686768190357
0.7968974451031648
0.8257923490909161
0.0011807567172756315
0.456453525198429
0.13077951168045707
0.016096783452978526
1.1461278721304289
0.034999567045722435
1.0709354594930023
0.1713862547552026
0.22531396963350367
0.673364294897034
0.3609987766555807
0.824016340913724
0.4750153777797138
0.48598404759849634
0.3578530269004468
0.1309250828772159
0.08342879235380742
0.2741319666604276
0.6093569077624252
1.154250050972598
0.3646467577621474
0.23219245009389058
0.19841479968654685
0.14153574342457717
0.6035072278159775
0.22258057112078136
0.46544256924176974
0.5554968949196593
0.41160521464531413
0.10749087205950449
0.8189920965851861
0.5449230883351788
0.12264713738104664
0.32611918136967355
1.1417328609783917
0.7009673062441191
0.18675517953754314
0.04651241057406335
0.16831677154926358
0.6853842002859054
0.3523830556041564
0.46541019927194366
0.22454160039688237
0.7948826377786353
0.06193657143369824
0.45887559617849355
0.17380956744430462
0.5226010473880799
0.041011518475960324
0.4603386994843087
0.17017946922861846
0.23932037285742633
0.09975952999383296
0.5882711276317372
0.20622331328963595
0.012438768842217672
0.5149317948741494
0.11571267675103707
0.18695275392007218
0.7295695188032788
0.6806608023147928
1.291020882499255
0.05322513224518156
0.28152679731594066
0.5624634194907501
0.5498879317924471
0.6444224256131938
0.37423148771585785
0.0038883173406743642
0.14708517387507747
0.5766068528587436
0.25604008683368346
0.14449950349273172
0.37771155664738965
0.40699480959767864
0.3715859259787603
1.3962517675613326
0.01966750394019866
1.1396909919366889
0.05583761048311393
0.2662934221259904
0.7774546727192686
0.17691563996736118
0.3087824338520544
0.0009260184649636997
0.3849709321642371
0.03254772109386134
0.07176868993451739
0.04599033844015515
0.36346675542759316
0.2152426864091765
0.11730793110792133
0.2760106751633586
0.09472001692824364
0.09256257313161431
0.7277175577231129
0.14482903857015025
0.09833192027183922
0.2872832926593907
0.30438412155301825
0.1430940714271725
0.14183597849570193
0.015001694718551884
0.24624872349479143
0.001599140342332361
0.3190986744435608
0.05476239907095569
0.2384846400183736
0.43601474700513626
0.1051598029995574
0.1350991979447642
0.3578096943997649
0.12456609620284471
0.37455420037611825
0.1294064487204194
0.10916944165010119
1.0508093590647967
0.0217080398232446
0.11845858314083364
0.47190213124371605
0.12373286404874556
0.749986263302825
0.3343349746950177
0.16987966748296943
0.06409521889696272
0.2741047278690676
0.2947887618795936
0.32100018513784834
0.02741100036091597
0.40027553178788333
0.05231981325078771
0.7153480953767323
0.3322646884557672
0.5933738447383355
0.31597816921006283
0.007335671842030437
0.02558414896086682
0.10222129108928517
0.009311819820038881
0.8366985340647396
0.39440260182269943
0.00828913000259511
0.9595728591303518
0.09761607476699652
0.07915672611954397
0.5835684793717806
0.6546920087060515
0.027698095664061857
0.19537519198190356
0.1350621716881122
0.1944703969656802
0.37252545148289123
0.3097775293626647
0.018392456213229984
0.10945979830905621
0.0937507541261308
0.0768504244920755
0.20783804773511852
1.2638892978332419
0.45637290114397566
0.0077876265125211615
0.6326382254677753
0.029193197037552625
0.17482348019021582
0.15490410038587726
0.21195665309300254
0.6589574790784141
0.3269192467541227
0.1327800080557568
0.541608360325965
0.4471168556056612
0.42727740421632954
0.18324287296496436
0.06910539905496504
0.4033907849635878
0.29122017362409874
0.0511651630150168
0.4663662122879805
0.00277958793372765
0.12292217971667294

==> anc/HaarRFC_U1_L4p0.36.dat <==
0.8596463303757209
0.13354401376879116
0.12293112621577282
0.02897853987969934
0.2530285167049722
0.07171242524998869
0.7682875341853154
0.03588454685311174
0.23664362701919883
0.1012053122702672
0.5032860905664329
0.7217872497836819
0.0002094171977355292
0.6476650936584036
0.096280437877785
0.055178741149550105
0.0016908860723989657
0.09273159899227547
0.2141271450834247
0.05069336373768293
0.031429513398074836
1.4311400785001438
0.007978663711820636
0.42185524053767076
0.13725043207813575
0.0006389356339285688
1.1317751464678512
0.27724061412990214
0.9392478760072982
1.081305195897042
0.20940305402960183
0.0297282832543764
0.19473534011600122
0.28818774519245627
0.004201252833801537
0.05574283707074978
0.598094294466467
0.36786327504880617
0.26388466429168195
0.43806845512424947
0.010614192139091795
1.1383544991709955
0.20709280852839998
0.2619530857814568
0.016655867944881234
0.14639862127053502
0.35360294603372233
0.7316347406745666
0.34607288621818244
0.3996781349742132
0.08353930420429775
0.6912876918868087
0.373693261564023
0.4545685194308217
0.513549316701843
0.1779405970283209
0.474895686497721
0.4810551177272431
0.45605835987556687
0.21817272957765185
0.7736377663446888
0.5426894477127537
0.09446201075511966
0.5360692233373905
0.03659368899594229
0.007550855483600802
0.4301612315064749
0.3737741745761854
0.35742057340131483
0.06697678494239302
0.5463501429287889
0.9034573406256202
0.20461113655064306
0.9768277353641471
0.40496047904782956
0.43536066013565217
0.09546508125771795
0.5278325141651582
0.17623001514762246
0.3131555041502317
0.055190282848610064
0.22524722773725142
0.9270414077112208
0.10091316903797735
0.2859758814178828
0.43511281600471724
0.5366658275606453
0.4272033448629252
0.586414069776501
0.7194025362250053
0.39014015532410923
0.3873181068075402
0.15927059167314334
0.3400853380794071
0.7315856263049114
0.08140932737280979
0.22572298318062423
0.22200609869176807
0.47689133893033636
0.47757169333501
0.601707155246347
0.45911332027692175
0.4684762698593664
0.03954592688982187
0.16165854846273198
0.0599541295204337
0.06687179012683349
0.5285120918507418
0.27527187123012353
0.4663707630660569
0.17569642587092116
0.5087126164904775
0.06935818699729149
0.8787779880939699
0.01421382366925075
1.2166743954526515
0.06422589006904053
0.13653553951303254
0.09707983722298197
0.08871887574634627
0.014577990460482259
0.4038546836039498
0.19545433899743403
0.19168879072300657
0.8206579015562879
0.22646912239420755
0.4669916168044371
0.2666827796027373
0.54354295600393
0.028424082253425006
0.13850998451168253
0.003063429369883709
0.4897738684054137
0.09309389871250869
0.505667288333027
0.06253530367070878
0.28925953468340654
0.08125957347753586
0.17660330524827134
1.3499184749797706
0.5812752161702165
0.05944167265626782
0.020180425456381247
0.06345972297330814
0.35173086422072847
0.17497970328335252
0.5424795918263651
1.0165316078116287
0.09112027923897624
0.10133815619527782
0.2643891890042231
0.007439319182108812
0.5988711006286855
0.17158093593057108
0.08251332293313422
1.316624662094275
0.5521622893779858
0.08788414215836955
0.8107531878858472
0.845111946108355
0.6620373367274182
0.45642588777366383
0.2457950826547423
0.191907896030481
0.014140994541833884
0.0717530647091088
0.2182440550041353
1.1612019592479665
0.0774518978218638
0.27782578901035243
0.7031496932899789
0.4014790921561854
0.4396704763716674
0.6054678033999633
0.812274652613661
0.5479153194971077
0.3177814147182141
0.6427717825328261
0.29951967164910415
0.1060797776263523
0.25748303534240746
0.12109917449845885
0.08571838201356168
0.1070954023787489
0.2824334605763517
0.19401712304564625
0.09461401445973396
0.19342442326880566
0.25477139145642547
0.1405442640050806
0.42021694764022244
0.7046521836306674
0.01938048955358931
0.3320164392003079
0.9277653025925682
0.21884628455011268
0.2959793123327809
0.3273898222360813
0.04895515330136629
0.46088643981363536
0.005782757343862368
0.06760616628604393
0.008208951158161679
0.020918076720945818
0.39164243588512015
0.6762281942667407
0.03681397813115562
0.042004887045341735
0.30574592750955615
0.5173097021243801
0.0177340669115805
0.6907482982499875
0.159049203104377
0.3486525171013588
0.00453059446245939
0.08783776403351011
0.07715733336228939
0.09581724530863472
0.1094871369322259
0.38644230206729235
0.29738073321586456
0.03820715218689167
0.41581159356796515
0.20938261219515233
0.3486346300005347
0.2440513162135644
0.26577390556023667
0.3987975493396911
0.17860991127724957
0.30790576902780115
0.8934739323641357
0.022902933526680685
0.1436951801246835
0.0012642308126094466
1.1213187118488381
0.22119910830024264
1.22418712905551
0.08205019309473972
0.11214101833355912
0.18674091556119993
0.13916348581036933
0.5193906332768603
0.05543891125452411
0.10955737341550585
0.25374886208349434
0.1634368188345073
0.1477865820236227
0.002188566991594701
0.7714008731009336
0.7714710391157109
0.7187449576689533
0.2768803327324213
0.16902903959278667
0.1389434269718599
0.24367432286713273
0.4062563607029417
0.586857140322859
0.20309011481105294
0.07310662029689242
0.6336387796526782
0.19017287338632544
0.2961221759023652
0.3118045227460087
0.6283730825918974
0.6144158068196799
0.6540301278815973
0.17234609869637907
0.7747822683917461
0.18928796889503186
0.5755397055164028
0.005168812282810863
0.2902598884340674
0.8762196609880213
0.28428026622632924
0.15436029599112122
0.358636976998562
0.581060186105614
0.5530027507593053
0.6196621150765463
0.3948313530888612
0.05562806775797338
0.08686147079262357
0.010431291154092475
0.2605118380588957
0.2959853808682706
0.8607607711508524
0.022465115180469664
0.5919022733354934
0.3297833653646725
0.14420561725749695
0.14666129541666043
0.1620391757758725
0.8242252893524052
0.09318759029057343
0.10085593781163599
0.051034794665508865
0.3358734694461657
0.04720765714618256
0.03908214905289365
0.287465383667727
0.18795316995209757
0.3668359176410472
0.9156835139030148
0.2189320492813326
0.2673448067072459
0.23272925626748248
0.08167667085260892
0.6357158284797696
0.4819257165572525
0.4617422028577547
0.20699415559264275
0.27233542555767726
0.13289422148661603
0.4616759997494904
0.07853003189034888
0.20142625231819153
0.25105847408842025
0.17477823933196318
0.03897422089200376
0.07460346684820258
0.21542863233421664
0.6936065722839814
0.07591200761084944
0.180257573651427
0.1189286288336093
0.09315494276139097
0.27497868828623134
0.17172692796134306
0.008846544819261693
0.3067345897030366
0.30818628992455704
0.38058352932295564
0.21938654135970231
0.15822932866694064
0.16546956940610422
0.0729952512976596
0.21230667246153834
0.047093800109069044
0.4618750964880876
0.1320845609721284
0.2357831986170048
0.11218302389718411
0.2430028199021135
0.036012990291261746
0.00950626052717314
0.31845408024050326
0.18352992545864588
0.2769115211146587
0.34521299435895725
0.24645486556798735
0.06572491658902202
0.4430425781299666
0.5855124866585932
0.6394615230127386
0.11641328385641604
0.022898208986090626
0.6212255949671623
0.21629897932373165
0.47948806138499717
0.09406244900367867
0.2838752547943077
0.9458980812875731
0.09184294699252663
0.8807956969838059
1.2860458876853476
0.2575863689742914
0.3766186155662436
0.5690176442143546
0.23804690146067525
0.023034306020603152
0.3912765395037939
0.02706201593745524
0.15612523730111239
1.2580314240625068
0.008628491922037757
0.04110357799655086
0.35810313451430725
0.6257487941658011
0.9815740827767748
0.23203975542955865
0.19017053680242899
0.6849286084884371
0.24378789030096026
0.8020402902624901
0.09941549453909578
0.7190139314480547
0.00727523696110853
0.006555235434224085
1.2842679204912648
0.17628363910928674
0.6237945995324784
0.08129865094543898
0.06913081410938773
0.29037423915613614
1.0444151190584974
0.8154496739314895
0.021556531093138764
0.19292845709520703
0.07313780317920282
0.7100076392605129
0.17473321092074692
0.016806834263680077
0.7535747687689783
0.6842082967280799
0.23342723438848265
0.21269308437741435
0.7328534546213736
0.03936046311726521
0.00549551782328853
0.06254271146252398
0.9960702220583508
0.3609347931360467
0.028710648859467773
0.7976159494562275
0.13531314192353408
0.24223422833606006
0.3105338506538469
0.43530531345528595
0.1863028071542182
0.04892437502910534
0.5604102781370065
0.07162193634474648
0.11250062048790332
0.037300133278623734
0.029424550010597853
0.09958340579180341
0.32540983434761656
0.7657625041777191
1.0778054408756024
0.6974668023903957
0.0985305044369598
0.07578063211623666
0.6863535198179554
0.1245992322890311
0.15651470552571886
0.13470139049620786
0.08128244082712123
0.31078514334201196
0.09326602951441179
0.5005040735458584
0.10779742710960315
0.07015521375715997
0.005041885814807106
0.5819166432831081
1.0548233898618509
0.0889978223602021
0.38870811425475243
0.055809639504997434
0.15342931406685065
0.46938318689394415
0.3913209222417226
0.03369470010833968
0.2520456422593791
0.7237636194958476
0.25595088639842933
0.8128958294890056
1.0315085728373294
0.3058039262052
0.2856350413118384
0.4784993550986525
0.2282813586813827
0.44850421792182266
0.11064636337719592
0.3590506134550731
0.2496078292058906
0.25461521719419017
0.5301956817988809
0.01250502136766204
0.07753056598427682
0.926533298675107
0.10302202103606184
0.7776825934311358
0.35478916747271283
0.45469764180711064
0.12014181044904353
0.3107413578460391
0.5973263816465905
0.002996186080589323
0.2225398870289919
0.3255534843563823
0.6923798328365257
1.0668429527993082
0.13501174704890248
0.13325322512787593
0.2908902085319009
0.5682764739442285
0.29006877704843953
0.17902634743316048
0.21305102923126754
0.20969417994017592
0.6431023807880226
0.21743034401489092
0.08274235296405462
0.3139407525718943
0.07413551060421167
0.09029243440483466
1.0181087601343646
0.16313073349692112
0.790716339879849
0.6763879474723493
0.006629853549061733
1.2868890329743785
0.8328020976712786
0.39260447828361805
0.29805381723548047
0.6610963713235717
0.4611658385961181
0.29700977843766063
0.008274207079766949
0.0513987466565524
0.5227162518271352
0.5439412951836369
0.31459530134971897
0.02804798060628334
0.32222535010310654
0.6387765265888564
0.1709809064127506
0.014915123477969939
0.016071913762070303
0.05944481280589145
0.07925829219866225
0.014836308793686933
0.227095538337997
0.17810947464891055
0.21121923432263429
0.017942144734295715
0.0556186418785043
0.3107903394061282
0.0357418674222615
0.01086097843834833
0.41541198309364175
0.4775898854808198
0.2366722577666735
0.3905541561723465
1.3375062670998121
1.1826591130264292
0.0823053516018129
0.06499183417696944
0.5433212269148808
0.04998513536979828
0.14840862679256028
0.15592541311864813
0.36168277284650463
0.014380737458640899
0.28008043938387805
0.1939102669301443
0.033346128958782036
0.04186590472008131
0.02005858545775142
0.9292361651895933
0.2652252153455615
0.46459906516097954
0.3618165595838651
0.5245812866382119
0.22872360608701972
0.2308601305234513
0.15960875289122722
0.46343823600599376
0.09037377138355017
0.418415134677321
0.14319103668319946
0.3348974356831797
0.04720779117877443
0.038453507880370476
0.0663158692002442
0.004886960065792636
0.3884707410396256
0.4115224814404483
0.6972221868354636
0.1722288943878343
0.15891336494535518
0.14155050533998162
0.7222741227703114
0.17198433694799142
0.10131409394110871
0.09027079656326725
0.06102501835108045
0.12172962617865352
0.38763620465678533
0.1563916948431018
0.7115529235992364
0.611230122829118
0.3603732469457174
0.27001810880669513
0.0652442796117636
0.0301835774603757
0.03942779364131219
0.3676213283858398
0.28810738584961865
0.39104014066671416
0.17537796421746207
0.5840253328139614
0.05542341497613035
0.07547605354237487
0.021430065828716115
0.36689468748323467
0.42746191565659153
0.4585933599835149
0.1003938521750694
0.2062170536161063
0.1636714895047113
0.063069323919447
0.23388399132668009
0.10088429825865938
0.531732359058947
0.17416250642979478
0.2107808678164557
0.03597720421330628
0.5819426881907498
0.4358988569946901
0.4037702172958295
0.005362015230298961
0.06573795057864107
0.23215108115470853
0.17828801239623873
0.4052057843042941
0.13100873914355637
0.07860023636593433
1.122568193004071
0.20403250908631734
0.1644927541483134
0.044007072588158794
0.17740840250685685
0.03484279850958742
0.05614332355719663
0.06609101439830067
0.5883812300511287
0.04478606991300838
0.029827942574829753
0.278731291701265
0.17517918260201443
0.38098602548726784
0.15438181365781123
0.24462101618183096
0.033162037729529456
0.036631281219967095
0.35025729450756815
0.2657396364518333
0.11620933246635178
0.2736494618121546
0.1958895940632388
0.021563736654763143
1.1997635184596775
0.4966701596562325
0.14186440894632285
0.0817358454200373
0.8124502095390909
0.031170619595744173
0.06279846160944785
0.09821743150282712
0.20772459984625372
0.31438355151951
0.43286806664917965
0.32394128324127475
0.26095117801509493
0.9243921443533856
0.03678661110691841
0.04306923732107804
0.16324000270388486
0.10751051083380045
0.46343288411759764
0.40334977089523905
0.3196598621214972
0.37646840038057283
0.13834005883032924
0.09919010126930994
0.7324538807747865
0.08271289966975347
0.29751785357126503
0.974014997031149
0.8333825829873404
0.00496341563179912
0.10755946162549608
0.2826335196861081
0.0404797136721078
0.07591913125933072
0.08899064057706675
0.0747502511678153
0.2657832519831922
0.00104490432680487
0.3370765162455053
0.6485520140895964
0.5711027987497139
0.14022972496602898
0.09432160915902253
0.06024402170286493
0.48381790135911207
1.1366617415012068
0.1778351244235938
0.3433522190035511
0.43184342574428825
0.3503686735778204
0.09394251887698032
0.2398462906451661
0.7949235415336182
0.5527231711866051
0.26708368402164107
0.08622172031234836
0.07202686932438337
0.15359656148981904
0.4268483477516538
0.08698949514948583
0.5692591889300725
0.05666805353704745
0.09811649818779321
0.12183380864837848
0.9765654349031986
0.4504163791603085
0.17424524459975127
0.6202519245667724
0.04105247031736628
0.19206164403632794
0.6281294851945299
0.2580614337735653
0.286229004647722
0.3004749143003313
0.03429775599769926
0.577132385727522
0.046339419424567915
0.21765612925583516
0.48883260345042584
0.5050452880774841
0.01072723354874909
0.3386496076055169
0.05402731395883993
0.10031341772008469
0.11035703507908089
0.662302189609812
0.19404461737974926
0.1452903171202212
0.7544608927923636
0.29554705982365137
0.19068565796551545
0.27379703804840877
0.08743410927485624
0.07100081296921508
0.0996820765000656
0.6856747386893244
0.14827384811732405
0.1003858968554279
0.40087168965635545
0.14655409820678425
0.03743071877550823
0.33031027045241745
0.02102853140875271
0.11231624825135889
0.9741468018721751
0.24570860879284978
0.4293684846149601
0.0002602528581731891
0.008818357335632025
0.19496541845877371
0.529764523466831
0.057029758687871926
0.2635822274768224
0.5203190859166088
0.39921194461108933
0.8102499582599826
0.6688019494620447
0.24607898574143505
0.3323734680062726
0.1742665659989977
0.0730839100810901
0.17860448026998665
0.04993977112643831
0.3627336227515538
0.18233930527970724
0.1339396964954548
0.2137936149470184
0.2736241562306315
0.11413840256230336
0.31525914484006656
0.23017038121296438
0.23614639338045212
0.20634252847243403
0.037347430273054275
0.07909365772032848
0.05982625411005818
0.012253072149031433
0.3220972409850612
0.40903698605202904
0.04593776512899173
0.1987502553228657
0.029419326875067254
0.6164939607863336
0.9302748015240844
0.13249254104425093
1.006831523151537
0.03223122180607674
0.5623798118970998
0.17587714771549878
0.24573890009345922
0.25159579970336643
0.4627480812434379
0.186910651231436
0.0948418546174074
0.032002667066071716
0.33523321562444564
0.06722906059519647
0.7743620314790843
0.7436881728347537
0.31859159782475244
0.009103667926218346
0.949275695082718
0.2988304897567861
0.7547961906506663
0.3512534308175465
0.0028927082296657343
0.7945323210585649
1.0856857814821943
0.04415387652414836
0.5433894163099536
0.3825232696183138
0.1914276498139214
1.1330270240830478
0.08223170283308351
0.11170924278066545
0.7685449674329086
0.06324774281859287
0.2957675473932022
0.06376751342001406
1.1511855192158638
0.5196765694451599
0.9963605071681864
0.6341238331510649
0.41612371905085127
0.39642397920032507
0.2625047166568706
0.0958691923579472
0.2605573300159081
0.3090102606073504
0.6239188963271127
0.45240749653593587
0.27319039812477963
0.15285211029308585
0.1703760895591875
0.15212422270621614
0.9269648323254164
0.03603695951802028
0.5404887122410945
0.49934645106419295
0.10977271765841069
0.16812566581889493
0.5743317318446737
1.1640967575115164
0.16354466526132577
0.17078917448464104
0.36707676962785935
0.1798287337144303
0.2748340967889852
0.13045893698016073
0.4231694228793914
0.3634132377999724
0.11477785010557932
0.4521063099919077
0.23521487305663996
0.13860235652454886
0.15224608587848953
0.02683279683382216
0.17783935925703712
0.2812390134957066
0.6790551725347812
0.3367529512168404
0.05893693086898161
0.4644304561785046
0.2285615010980638
0.25384712798652503
0.531001904462791
0.7286909661073472
0.24493563742155317
0.2536619943904814
0.5072943581842251
0.5962995208737875
0.03137944080000884
0.281175774422883
0.16872052377265023
0.013659272113637854
0.07766057220823533
0.04388453506988008
0.4903157045450648
0.3325955256451161
0.0047681535208054845
0.13870697829506556
0.4449482017645624
0.08673829975501522
0.010124982067716198
0.047923029801571315
0.18832016757186812
0.8041933122658013
0.30334159680994205
0.318886834447927
0.33867646049803796
0.06313941805658232
0.11552531325136713
0.38851402973728455
0.2156859416432405
0.1837545906838943
0.34545289608760527
0.02031316089410856
0.1223736156908804
0.3055088963240712
0.3083528994495196
0.06608513183351136
0.3140648373245863
0.10684714684405279
0.43160439812780904
0.2366774788714502
0.3950771489648204
0.8886661544541944
0.008937837051563636
0.3352468862499206
0.0854680634285031
0.03146469737864501
0.07400858064962021
0.27536831530333683
0.2446370107672
0.25818550813190655
0.1023860733959547
0.15851190283052213
0.17635247614661623
0.007876772336491313
0.008406888003167629
0.1453400165171758
0.3091675553719178
0.2035661972969331
0.3426583420889487
0.026932304227101283
0.03299959013464501
0.4186810616321138
0.1367146059162467
0.017197194167259885
0.3749148883443522
1.1759618585466
0.8011440482483174
0.04935422565966054
0.14394694199549518
0.1673221897180819
0.3895072849688699
0.3602232160388168
0.22600361617961204
0.24965497747295945
0.13915328143892583
0.48162380878021493
0.3235443295696018
0.14137103727925038
0.3215568189318045
0.08222826120572649
0.03583557252683036
0.05806888269800192
0.3719015932342706
1.1146053630667032
0.733525011907154
0.1831631503356156
0.27990862233093916
0.22895990810764347
0.47642718487138996
0.11783801209186526
0.027258595710124962
0.254825077923494
0.2995485432787066
0.9632960455910169
0.16745931303328945
0.15162918287220215
0.34357434822847405
0.2131665624706464
0.010760992334731023
0.05190772863948389
0.18614288923167166
1.0486290014348538
0.2831114597731317
0.12381845084307676
0.38641453184739194
0.8869736832507049
0.5644804617849889
0.4174316671512402
0.6193639755877195
0.17377939996120975
0.08162127303980155
0.32834613833909027
0.47878517108773466
0.32627675506067105
0.021502101832783015
0.11588418447124603
0.04622985079790064
0.31714223671315317
1.1970849891138255
0.6176187965821442
0.1647379540768216
0.2422860132460542
0.15249944229719797
0.14498837892758737
0.0028487623225291153
0.603047529397272
0.058292433853080444
0.7276064699720431
0.061366615795522834
0.019417423343866282
0.15112215821483732
0.2741594090366935
0.3244391916547321
0.2944873935391169
0.19121377411843238
0.028885014350139245
0.7067632873701409
0.3938856819907209
0.051580262874242576
0.6910299516151297
0.5522550735284093
0.7029739767907301
0.1845614699337732
1.1259921498284151
0.13316722303946907
0.15028590301398015
0.63910788019318
0.3315484862751291
0.6467165486028286
0.9189960397418087
0.8404235678796727
0.19655257924407027
0.3222666938621329
0.3989317037760891
0.05888145580006023
0.24238653045064718
0.4477597560666934
0.12996439766192508
0.2597189333133385
0.36939988418967185
0.2818588878785633
0.7746431179527055
0.021937754322483356
0.15870204614850078
0.13502219551118158
0.08318476381701867
0.09052825034966051
0.24700124405624188
0.5712094808945652
0.3041661296239836
0.03845620829778346
0.1034215244555222
0.24982418274056323
0.5150681258315081
0.31965050957339036
0.1829690361377211
1.0108351384673933
0.19293967461762668
0.30559687005841935
0.052246344888467404
0.6057541105020317
0.05998566472586598
0.34886987746461473
0.7083442229366843
0.2286444100577623
0.29242870194755655
0.0016986659965824585
0.4512214923939155
0.09865645716470302
0.07911575182137348
0.06480519703247598
0.014741468613819265
0.14980616552883774
0.12937852184343365
0.24460728455233352
0.208355495912691
0.4676192152345348
0.36308354530435866
0.09849071462195108
0.42151291475925223
0.35056859940583707
0.31238383584622587
0.7371670137243257
0.6267757188538495
0.05021806706407193
0.455729701124511
0.07587107262054893
0.15169841940638681
0.11041185042557779
0.20083267059985915
0.04772706830396982
0.1135211446044455
0.22799885755596064
0.9231978659432721
0.8023669866066668
0.2635199586802054
0.290822472606961
0.6091666176239497
0.6226116960158842
0.2942882476902367
0.3414625574125511
0.21080024185057106
0.5378265416576581
0.03728488252612051
0.4985888179523351
0.25765331643875344
0.005610418916348642
0.09039432662303208
0.1298401419329354
0.49378282732673295
0.2766416423761259
0.5888249991854843
0.3114072349418475
0.5240345372075669
0.31050378779587146
0.6573831957734784
0.21579743055459033
0.0632835183900541
0.49824083482626796
0.6925976500392216
0.001720337955073796
0.023759418731732315
0.2948480448848354
0.5571010173192319
0.049949807502529385
0.09069860080534568
0.47959997535719806
0.16403135209778827
0.7252971675011177
0.2803691415541803
0.12031590608903267
0.10283054489658652
0.1916934922380069
0.15726660057021655
0.04093160179396203
0.001797596667175524
0.24080611483296038
0.6402127512796812
0.016423687959261832
0.6014785645275983
0.28127456275305435
0.1986894573280209
0.26463803985321754
0.6985393468089426
0.3720535451009713
0.6648080792590676
0.08425111438490258
0.7908804139802573
0.2149207955534407
1.1302898523148883
0.44636741967072807
0.03183409861108532
0.22296839371153218
0.06826386696801855
0.18764034434099963
0.3992828451435645
0.5115153887626174
0.11476911994816485
0.07487437205611712
0.1578762688149631
0.0820835102959739
0.5281841797905787
0.052636562926667595
0.6540113574931364
0.2800114264329064
0.11576075919812533
0.060998553869797106
0.20541052318430045
0.015513723548901097
0.23576625842093754
0.6987889179592878
0.007979334067196043
0.8272434812812444
0.24556447239242407
0.12505093195915443
0.7146602813078781
0.29476741416699737
0.4850448373133693
0.5693415106585014
0.7920285912213646
0.9203340267100136
0.14134821632944794
0.2687461626700749
0.12830538288540164
0.04692292322085775
0.16823558983564166
0.47653097292110164
0.09842419802360511
0.5208492812507789
0.17963855664703124
0.06199783092048612
0.0506954875881185
0.2575267935087137
0.11635601467217255
0.2635731109892646
0.21149135862294635
0.08394681132597594
0.2613010791223337
0.4065916554448857
0.2826546477288451
0.39029986801502864
0.1414415078455646
0.08782207006760082
0.5050876983486452
0.182714742959597
0.0542780078232954
0.8717573413714971
0.11354670346243778
0.23956963835513992
0.09450008820361552
0.0537925508767863
0.04100914014102097
0.18739122895833688
0.502943039427451
0.3163462054953761
0.5274100331875256
0.07856642993913936
0.45926398807422586
0.2705290666562075
0.4582727344295816
0.1492418165429685
0.3251016535708451
0.010112471895701977
0.03683844064680216
0.3168048102758186
0.7325249043642483
0.5627539628873371
0.18403317819248588
0.09479572428869189
0.28967281993727995
0.11443039344517442
0.5716701901896731
0.10639045988213733
0.16125774886821898
0.3498139369469087
0.9886592397692533
0.006284198379886074
0.3580013956293643
0.23175637331405077
0.08761336148145636
0.8770446764798863
0.41825545128508584
0.6534597358103301
0.02106240310339369
0.20162932147299414
0.20626131653049537
0.27192884772957615
0.23410622609404616
0.0639955099664088
0.3996047005113736
0.022996064905830678
0.08974895772777508
0.19256579861779172
0.2870489516131155
0.14375704149830668
0.10803528558149447
0.4157013450935115
0.06920866135360781
0.021509399006840225
0.43842891708094406
0.4050200337886125
0.16230406536167818
0.37265444166075407
0.016137916105200933
0.029716272261941835
0.09677896241672933
0.13925774340758623
0.06677630983663334
0.7593123196903551
0.263257959568107
0.18819316673265982
1.1426619367161748
0.013349645332714918
0.4390870192913331
0.9289338362111571
0.00003426696082176999
0.599480193385918
0.1528991612616415
0.3537362165586276
0.12099624596503394
0.19009988830053207
1.1884235648308799
0.5241187915897945
0.5781642814031139
0.9141262770834861
0.3673888528095359
0.06144781705724456
0.13933103267089514
0.13296816638621664
0.047114161160805045
0.26941381019690464
0.1911572591331612
0.12285556800522057
0.034297026326103014
0.12749444537991303
0.371582016934291
0.17421216435109577
0.42356878635791834
0.18652611376644626
0.3603944132847513
0.08233158670706667
0.08360582474957748
0.04898287110206758
0.339620311684285
0.8873964580873074
0.08481902758283387
0.48579734890657267
0.16735653987510526
0.006130942659677197
0.38343358241902936
0.3573720637447085
0.4433985901886115
0.0011992504536745849
0.019968370123108346
0.2662070401837155
0.5226374655446789
0.47170854184018
0.36298630376698854
0.43132106844279644
0.6876211160837487
0.23548472452858904
0.676824551855952
0.1534707647420624
0.36849079577137056
0.22204473134686606
0.6359206958461295
0.12219421056589479
0.03660719994818857
0.4723981767868722
1.08831783909235
0.4303784618998381
0.3698660886491218
0.2778696675451963
0.8453864886327447
0.25162129623128054
0.409562139387636
0.7380456114027537
0.8431643175064336
0.07560384099492662
0.9911733543401041
0.08872899637611978
0.6854203855605028
0.5015462353801641
0.19872922700376203
0.09963511788510308
0.4276351937147164
0.292491036586233
0.26283677196048894
0.5417122432524115
0.068008140753364
0.2547348462341606
0.6052510169686836
0.4717080605000885
0.27116381139201157
0.7914130945847873
0.37044560854640807
0.8634678286354717
0.0481982143522596
0.7338410655111203
0.28488823025534765
0.1289370326857774
0.07040329866302669
0.1053384331466393
0.07999075031397394
0.00696712906411522
0.6440905014299506
0.3546651046026349
0.019059542713806433
0.1879391994596463
0.5539924395878215
0.19980731926499037
0.005859040375942503
0.09692808849398775
0.29134021304902646
1.1089917878908018
0.5072509481577415
0.15062058133682257
0.07461617949515681
0.8763619477861047
0.9006452580663166
0.2326242137736613
0.22320130791705026
0.1424175547485796
0.0008472677974031007
0.13040095008739744
0.4017813968029201
0.6434396897480156
0.16327453875704193
0.06882280353240618
0.005888315851012112
0.3523965346669828
0.5020571812476138
1.0671957446440892
0.6044834880499775
0.0761254624098323
0.38374714558084877
0.10525878148585277
0.057869687738766835
0.5023397453342681
0.42179236904610357
0.08927525346886056
0.028460857710735237
0.25134153355608946
0.5316537954082641
0.9935043680977813
0.03140414362246899
0.24435619572489234
0.46972213348305036
0.22620562844346218
0.40642409456194656
0.024829429302303953
0.25459916155725065
0.050951541845292006
0.1830362775501707
0.4143631724495135
1.152346907270692
0.5138844192179985
0.034171853172076036
0.5294962705527214
0.19083370609644346
0.0623417304399124
0.03689959567665739
0.23842857014774424
0.26204704865587897
0.27367925508411817
0.6243293520503754
0.2054545221457137
0.18365940699873387
0.8879663605388526
0.18736929718713607
0.10278901583801117
0.004523672956486505
0.04893724783568387
0.13440696600323923
0.18277539318497407
0.28898212095185477
0.278571207820453
0.0708427392321295
0.12114671005952186
0.606893774651908
0.6448528088211168
0.2851960900473477
0.11023173139296209
0.1319510085846389
0.2176763710894187
0.18075947716119306
0.05487739279544832
0.41733149985465334
0.8654605533037638
0.5923937033900011
0.19209842902903615
0.1503553539994688
0.38154325646377885
0.06136435618282521
0.09307467871087352
0.12125736926196282
0.14373878903510898
0.22933374554932234
0.030012142233373472
0.30628019770838494
0.18564898502552096
0.29084223931172015
0.08576052505892597
0.1922708291438886
1.456481528004249
0.03734275439706473
0.02268272917300372
0.3294187105436276
0.10840876606172498
0.18875228561854082
0.6511628828975659
0.7434808032413657
0.00631010403780863
0.6583284072422529
0.07471820001779789
0.2234796550809499
0.18612125549695982
0.2559994602595719
0.18936538277626394
0.20182007152871162
0.306633655252446
0.438174865089795
0.012605076994978223
1.107935962515607
0.017323641417258194
0.6766944677118498
0.7628526668083481
0.15434815288745626
0.015410239118231438
1.0194370657617626
0.35287573613086387
0.5893796331974578
0.39618771028081
0.04141320128965546
1.2906879093786645
0.022786472278987235
0.6461807116068319
0.08639508285207455
1.0058173187084745
0.37107966869080616
0.1975613912356122
0.029258131644643196
0.8565323165628762
0.9398336997373775
0.14216566304240352
0.009447858162696363
0.1799363307298212
0.011131033557135257
0.35224549683045797
0.3880824416027674
0.7374476419801952
0.8283106351754101
0.3220760457363427
0.16728785230528026
0.5383302334904522
0.5861244914944127
0.14363134563072052
0.31764984761200926
0.07604241924675481
0.13927092721830356
0.06989386715151685
0.5963628849152364
0.3857427504578051
0.24092635255275915
0.06393749775799529
0.12606377396364968
0.09906994262248577
0.3711038394162941
0.04889144149188207
1.3226188160205024
0.23061451636658228
0.8751754357433608
0.23098396984837485
0.05919234303473308
0.15827054735127397
0.12218193355974827
0.1542105532809942
0.5126719775237131
0.26500686657823863
0.05808585905646757
0.8932684115606073
0.5151634759251741
0.18927301673378613
0.01786252211933057
0.03573131805987536
0.23373874679177709
0.26974669499800386
0.4819994864080738
0.5204971299662541
0.15720716696256323
0.260824064040905
0.10970029330233974
0.1347699212375912
0.4308169641972482
0.1472526323281124
0.43258120069627776
0.7424548927743775
0.24103261642168083
0.0498545618974782
0.10544790749547382
0.3658766973240766
0.11861222504103927
0.2865242185722547
0.0945667720597044
0.1804546897736908
0.007628364072733135
0.3056966917021852
0.12599494826903854
0.6351491309624036
0.10873167623773801
0.1506437587855231
0.21526223695386448
0.08739338920180512
0.11934364710053287
0.0578268053581802
1.137983318872963
0.8921201999180025
0.8062579005737867
0.28029150867924457
0.753500352377058
0.18995937135732666
0.053676527478612734
0.2816743784284293
0.31731436073177327
0.06251972245874715
0.3310566725505451
0.005266693777972553
0.4423569584403529
0.19363822736262062
0.7239913362803109
0.331197574889859
0.16469224435262894
0.6382109714213517
0.08910751846535188
0.4294942961231355
0.8995832247150763
0.14922674852844506
0.7063804539749969
0.6271434020749393
0.060313375885365124
0.14824053811317658
0.7837832194842241
0.23530433078122048
0.33238178298943893
0.1801842604653357
0.05166074304844434
0.6197790759720666
1.369214811228504
0.16609874714660156
0.4689538977902615
0.7603653901183166
0.13790927689981328
0.4985455339425635
0.176183012269638
0.21762539823278435
0.2980657605227356
0.8139805234326137
0.035787716765027455
0.1249757056409146
0.7081167874545228
0.0686608961746125
0.43864811144000593
0.09124894549033112
0.9932406669584067
0.14126882089000256
0.11367490256087462
0.019926505828171053
0.16991371312116182
0.1570238219790694
0.09550623960342225
0.30818719494941677
0.34630799403641993
0.803077481960124
0.3007004626479659
0.30808788834850087
0.14526685157757738
0.8456928835440845
0.17572911965673776
0.6325700743349314
0.025335446566554995
0.45368709934973506
0.36038741050272094
0.058130326168995085
0.6079384791088492
0.19542035138112207
0.44929022424427106
0.8549601596286207
0.14794188157798296
0.2478332027406952
0.18208278954587725
1.0705381199331363
0.11120568072980455
0.10735165757199355
0.2145086463901966
0.36853514769699136
0.039924319181339984
0.8085646549347849
0.41047077933074805
0.46418446108732225
0.06706515434677358
0.06553410441539421
0.096694942431813
0.5695748323958303
0.47730075265633465
0.10120656598432247
0.6184188397025128
0.4840650009883411
0.12873191800900746
0.22254900620269857
0.7623979651375888
0.10620553037055012
0.01682426940073475
0.19448686454950065
0.31956881266718073
0.28606926845826464
0.3811909226790705
0.6110081519263547
1.2794936272366373
0.810696621431076
0.2347386967891954
0.3501234919120799
0.7918484917874408
0.402840889811908
0.04172408994078159
0.055259734590547706
0.003183085739112378
0.20188055215964848
0.10274895897887032
0.30214477997934713
0.2717652587687527
0.10756630562674327
0.1822360230945848
0.14344792888962926
1.262438397325466
0.007600471897288179
0.5937200347458914
0.4679738255082207
0.13099684041022772
0.6536717094840703
0.008249603484986592
0.34319761523166353
0.9516848131716154
0.06217369656229102
0.5795447202304996
0.7787529000929991
0.1261382111980961
0.07302553863978474
0.45886226849873846
0.20775050664279981
0.0035694640498295555
0.22301011323833655
0.08689795589438955
0.503306477096184
0.3184518398204895
0.30039266981070656
0.014646008981233694
0.15357258866293055
0.001781956358871995
0.8062116818476259
0.4540795579688434
0.48120851232981615
0.5914385501767655
0.49036681461025533
0.5635213617653055
0.09080087635176877
0.14374574932019105
0.051790384530634066
0.4361078542741759
0.6333385186828324
0.5073098025134732
0.26295316395648655
0.057057118814153256
0.5079945182730774
0.09481513999084111
0.02322572998703176
0.17404361286449124
0.026895179949465175
0.037106442570305494
1.204018195444887
0.08141132440893656
0.030907274969454897
0.07814488162051886
0.9310095434282429
0.08912299917888332
0.24246555291122807
0.33082161168866464
0.3696713704007639
0.2102299580426442
0.41692743395354803
0.0402240344832367
0.3721984724728705
0.33777686441914595
0.27170821457099553
0.21679396021012573
0.07775354141339993
0.48884318137298993
0.10154608311121419
0.7961977673305376
0.35934764776084754
0.46084240759478134
0.3065870448113639
0.3563475722176111
0.28415149834923425
0.07985801149341533
0.461273185368278
0.7755050801590229
0.19476039107685947
0.2325395887889897
0.6670130445731098
0.43725371711689925
0.16435251303187015
0.03424192667650078
0.2585978813729888
0.26656957532966463
0.10558160322552912
0.28953587447818724
0.18013122245568244
0.12077310423725832
0.11712703830943272
1.1241817670735625
0.3056996955348619
0.5659013095647917
0.45559905026143593
0.10546795781674918
0.26818372273776764
0.37583804255324166
0.2685262184055046
0.7556120387406796
0.06604339463822355
0.3438934991368787
0.04486700317542327
0.07306650376303118
0.2954784106119544
0.39902631613575174
0.11122012362829327
0.2558571328242346
0.047823453987903115
0.061087244912377985
0.20636036924784407
0.2773891370058755
0.22977468685752453
0.1906440871307262
0.19466340480095745
0.317050609376507
0.21090515953465494
0.9544624016399248
0.262733656796216
0.11200386066360102
0.3526419450943463
0.932281091455914
0.033242194305308725
0.16154521781669004
0.14233008130034008
0.14342222438964386
0.1968597074235398
0.3519332435462565
0.9625919500628695
0.26145835682637064
0.10863101886878453
0.2847925989001778
0.13710426716132623
0.338255308094174
0.07428648511624955
0.06130634337489993
0.5558635953825268
0.10848579601500544
0.4900179374883529
0.015420661147988434
0.547433600454456
0.3324229748936
0.1119198471503989
0.4082329196417697
0.14588788765373217
0.8446990714603293
0.08917020301740951
0.07714992505816604
0.1700195406573724
0.2430607386916116
0.32891215832511045
0.02945344908451206
0.3390993736817506
0.30500054467719323
0.4826643739061263
1.1026996066512726
0.45700960648176975
0.15291054681473054
0.09524181326998646
0.08068497936421308
0.5792037925361185
0.10358492893259924
0.22480880636660666
0.0454058107880487
0.49703401970100103
0.9987811518447038
0.5397957945757746
0.8713918724568502
0.23170563270492917
0.19145806045990763
0.4059088324625272
0.16463508176597924
0.11815227448259674
0.32017888312171716
0.3426078791063031
1.3110008302606067
0.3450625371917106
0.04942811469264762
0.5024867101491126
0.051544298806828405
0.03259715881794992
0.025069638094604687
0.056790996589001316
0.5985043050962735
0.06692817783866058
0.22883510461725518
0.6072445842729729
0.15488911027919117
0.9178946504448772
0.725795526257687
0.6435708406515992
0.5856019243136076
0.45565576213235726
0.01676333464018108
0.03923319313080843
0.8141637803023386
0.09845798564925178
0.6522018556929612
0.19837059861795156
0.07862306306629552
0.6006001295129509
0.33933124696797795
0.44659790530106674
0.020792810093314438
0.16614088925290083
0.17552870217850272
1.1765323613239498
0.36474932663378545
0.11144414034094328
0.11844983721948119
0.2665342296805046
0.05654784955321017
0.1267445582900292
0.681270609720173
0.4897416114179036
0.13742269487998668
0.3967993867932623
1.0177968629036875
0.17245869809721112
0.13908893754063498
0.6710607622302189
0.1368329583376852
0.013998076134198269
0.5033234833651499
0.6768124207017072
0.5625083407307042
0.4353973936685671
1.0195392889535813
0.06173169821323677
0.7527437980731603
0.7179432214073025
0.1733361538235168
0.31965015386011963
0.15705741295108402
0.15801885222189116
0.6146088883259465
0.5027743605175612
0.14732716817181515
0.10785573836290914
0.03566711408849009
0.37838878992002856
0.32990005277272216
0.4337037156722585
0.942934241500088
0.06850241754372212
0.39010534197069063
0.44376343265564433
0.03471094433457568
0.12534972037174125
0.07647237305782405
0.7717758281122442
0.22811256048288103
0.10943063654150245
0.11760764324823554
0.32835079124430316
0.5009830302072363
0.06989212332608971
0.738480150847803
1.1299010531740796
0.29169640151215454
0.5246226650682845
0.0046351611978423775
0.22415236565907523
0.12252261750484167
0.5514109481519117
0.12218416863542521
0.10817191876030523
0.09626670234050357
0.5191286599411011
0.8297427706594814
0.04309916776607342
0.007849422855072022
0.4346786243988678
0.509065813937556
0.30900847961744016
1.3376986753917712
0.10292357758459668
0.065651412160649
1.0376417749642912
0.2737933161081062
0.39681610834661935
0.07657149186302173
0.3754663575460485
0.21599445096426348
0.10838030271871248
0.011000370874922784
0.4207635131377065
0.33792075012144246
0.049862461197049554
0.008548577062950194
0.21281274198528075
0.0008393847147835995
0.06602676238921315
0.03168425791215733
0.1640093658867042
0.4998427436178001
0.18001650678198478
0.48352464394823164
0.20268589895400083
0.19781884365165345
0.1943489099879761
0.3720601018946763
0.6163864804135225
0.969586468588156
0.14794586393066683
0.06814816918396621
0.04101866960016691
0.727970565688377
0.05416860444285647
0.29825078738798794
0.000331659503401718
0.029783367302959725
0.7064398039678595
0.6988247840958326
0.04007595017230682
0.07674104011064126
0.12121074170269644
0.25563424849456823
0.06007798253324003
0.8667570192766602
0.2679777564374208
0.16805779141005095
0.5662994960013988
0.8139819627869552
0.16750214870090205

==> anc/HaarRFC_U1_L4p0.37.dat <==
0.3800576630157307
0.48276065048969585
0.018026329198649473
0.6827244131699175
1.017265734041478
0.22851818642316324
0.53421344568787
0.16782072932799752
0.268725959097835
0.29890534839081734
0.10170226690249917
0.09617255873376798
0.21907483365165706
0.6496568585566034
0.006226840640101904
0.17272147745662506
0.8283410514998044
0.130029593264112
0.22843179287714416
0.3615340911492949
0.3306700241267829
0.5396783437059118
0.0703800934522432
0.3458199782530886
0.1251500046536023
0.1533516680198776
0.6495010028633343
0.0063824974616399225
0.6370641719961799
0.2475584740494526
0.35899742632148124
0.11576248355445815
0.036840632502336074
1.3335977610063108
0.00819296326725214
0.39370937681712914
0.8459366721831418
0.24604887408273013
0.2653769474733079
0.14452749375608767
0.5549555324804101
0.03922496696684996
0.39787976681316367
0.009778155051964965
0.049887661615997454
0.5493345421081383
0.13339293284659445
0.08414831991695176
0.26185327030099775
0.4340117194964649
0.08708316080612619
0.047086586602792184
0.1046113481863574
0.5253404625742495
0.36975844965431465
0.08884404606328751
0.11174347468478092
0.04228756911861195
0.27328249908692726
0.5906604350244231
0.03669201022458031
0.15768946504484738
0.35888573218274833
0.02056902179202885
0.47795155759856595
0.1617434324349393
0.546601497133188
0.24173007628301982
0.2748430823275602
0.6652048120640799
1.2315160746763645
0.010710232238596037
0.04735412435833066
0.046438826426348105
0.3437432279647502
0.5021646951901904
0.19993333269224947
0.12938382054366282
0.3583389208524507
0.7820937978829527
1.3449287512460364
0.05020346068423365
0.6249613023831239
0.5164509644149701
0.11822234137278059
0.10928835593304058
0.4043707825664033
1.2306631584882737
0.612720157609352
0.06267828279420298
0.19629324726322395
0.28512552860657775
0.35839624958528354
0.06130047626545159
0.09442494517706107
0.2326727810442694
0.014315922821711232
0.7807833926846465
0.05451995557912327
0.025700702130887286
0.04479577839915495
0.19154049838270526
0.2346416323997715
0.5051197277236101
0.6241255290551121
0.15039700595802508
0.026635669290031545
0.002664238491016402
0.10587999535334319
0.20632922722443475
0.055282463343820615
0.36445463852942783
0.059255459570239
0.24888003378425932
0.04580317341777102
0.4132945294725517
0.10973004851384055
1.3207706953084126
0.15562630423808219
0.1887312827501052
0.1351888512659083
1.0395316858308912
0.04771931088473419
0.1979890950582966
0.1576596143620013
0.02262130862985043
0.10893390416561365
0.1543314336739738
0.050243777512828595
0.20926286810817002
0.5192923480026291
0.7901221497331311
0.055283404730098545
0.543882335870859
0.3192907039602887
0.17654801921346389
0.44702474829755273
1.0770165248955843
0.14934471096992147
0.1088107797695406
1.1038109958441786
0.1176724085803055
0.05446152384014729
0.3209844408316014
0.3653280488858861
0.18473869882545263
0.748081849829529
0.252494017773565
0.15460057093013713
0.15241675677217842
0.18572562741001628
0.01713633732549735
0.044130142444459494
0.21482916278249328
0.15780317527134038
0.11707739909305824
0.2002565544813454
0.4554488755464766
0.03884484483847774
0.33000933028374213
0.4148176871260366
0.028794440912596177
0.08850337404939611
0.2876551644777846
0.23398995856365823
1.261154421011079
0.13432979464873215
0.12955074848735615
0.9059790235064045
0.042730894321349876
0.1646209470866192
0.18915220741969457
0.15830306996532015
0.21698101452505886
0.14487895472568707
0.2289709787400586
0.07432951741657372
0.9015653145376784
0.14520843332359895
0.04786229080945914
0.1314615078390427
0.09829037703852105
0.45798175899377025
0.28690382059300984
0.9631871149711251
0.7430164100388972
0.30847285750912473
0.11919890726888471
0.12268057846613903
0.8720594053380143
0.2944562505468947
0.6618195345176173
1.2139812417161941
0.09879393075489257
0.10361452266674387
0.9861616127002438
0.31688669441785183
0.20075673091229196
1.0877902243221067
0.12127697846547435
0.11941850198009304
0.18084433379838197
0.05102054782363775
0.3075830488827224
0.10411031353093274
0.6377745410802833
0.13505010611687987
0.0007024375283779973
0.6402745056284578
0.539133770504344
0.860359019801024
0.08157824199763465
0.10554788383088996
0.5392514127387804
0.06648842163805153
0.3806305783911778
0.3611743819155873
0.22244047285534285
0.2169647743377975
0.21510299276174982
0.24376869639051907
0.25279127297631865
0.041472584843542354
0.6827735214842343
0.46686701649252116
0.10483266073732224
0.34823762550414283
0.006952346405245579
0.08657365954410513
0.6608335931382573
0.35627773679033053
0.1497352371194425
0.2566161431063224
0.1283085526384951
0.36248685473122105
0.47527741277254526
0.5305668177816899
0.12477847122056833
1.163541039721113
0.017210404759709155
0.18662912455485278
0.25362211805353685
0.3472910116240821
0.05543034694284434
0.27142395486033627
0.23418080502573616
0.691572066185191
0.0157317388999949
0.0968020493955232
0.04858987019732799
0.11214277280035725
0.3929856072207591
0.26225192819647786
0.4116151172160184
0.8110546647778086
0.06510783142595417
0.12592508097886565
0.2746152743740769
0.23101318943977708
0.20034851951032343
0.17987381128449287
0.12531266368227373
0.9447366772124302
0.11583629656020016
0.037830008277443414
0.37358636074447343
0.16562111836682525
0.22870642798807897
0.16833340762782933
0.29256740147488264
0.8297074954611954
0.05663168078365095
0.018527072014207658
0.8311167969575469
0.3439499244367089
0.0058740693484377726
0.42237700208098927
0.4009301555912462
0.07335274726680802
0.5699948418767838
0.04434285956374655
0.16654152158163957
0.1994052061334276
0.9506957497635677
0.4476877630846984
0.5250496902311157
0.20708110529331764
0.3405750514527469
0.3982113838839928
0.07067847286512571
0.08911582743882678
0.5827648551943698
0.5342507072513186
0.02646797494766557
0.15640028243874168
0.198428274751104
0.20580497009300577
0.048014500612522014
0.0397911074056852
0.18038905347532452
0.019060646043201485
0.5853866513738456
0.3762420701683044
0.14171285071443446
0.14225254117576594
0.4490739855370055
0.045333499336861184
0.42662928277899836
0.5685418973225509
0.019612125349151365
0.23971409785853698
0.3690320552670856
0.0675481647342885
0.03652619691143486
0.8986790220476754
0.007710484628810339
0.38033969935297096
0.04965299625472542
0.10405612568812152
0.7107267242831816
0.1289889420679898
0.02538779142602672
0.3964334616664577
0.3718294516877129
0.30715883015762446
0.037202236073242315
0.42466758257451886
0.3379576591285436
0.3068456060695874
0.9209371082668681
1.034998551975039
0.16819771108739318
0.49359413601499774
0.12122326003738926
0.3148999009637505
0.03284891877918947
0.09314468230683921
0.4335903410179682
0.016874055703443195
0.0908485167569211
0.039007181828494206
0.1165002300486322
0.17051710358554464
0.16482752261278724
0.14755441857536375
0.4422153514890834
0.11344655899753923
0.0946532862377226
0.16686671919412877
0.1802048315022047
0.19647656207699063
0.27883298070136153
0.5825845610887571
0.37032822691301925
0.19517757287355939
0.1101768599737756
0.10963864452201129
0.7203228664941962
0.14491408182829074
0.1575694317302272
0.08763113584100456
0.37725492096519314
0.3910286953368445
0.9661847331898616
0.9349925072152626
0.31538502621769915
0.21378139035524005
0.1550630054171595
0.7583356916595367
0.7144353866867063
0.2952552787705071
0.15479444820476196
0.6572145576222342
0.3830620917611282
0.33585803513824924
0.3123074474728534
0.21942017416461404
0.33699415579157577
0.0993603449791655
0.043961442709502516
0.03624056298193139
0.5758917875206068
0.33661924066722626
0.2945788079388917
0.03508459677823327
0.8627706295996883
0.026978449054105264
0.027928953954180345
0.06478583633059244
0.15898600279163078
0.28495432017261413
0.08218728168428448
1.2833428027225826
0.11509882567052802
0.6520356701211366
0.3427639319676644
0.10189078182898183
0.4905395677540793
0.0932797986203441
0.13462306242976912
0.06598653653604257
0.02176992771414127
0.23451740637140772
1.3440233033181423
0.07079455293734077
0.32964347838328173
0.3531116326200493
0.3199679558809723
0.11337091256366351
0.5952465518909625
0.681509923253761
0.23756092605956186
0.2554044792105369
0.46353398532637874
1.2245500479776807
0.2772495226308493
0.03481211072080948
0.6127884169466054
0.12494689087219414
0.0630753462481464
0.03968626019877522
0.43581760680146203
0.045436003048224934
0.30011990128581856
0.2945211767531421
0.28194664184883855
0.9787583858744194
0.1170667846790265
0.45373689219278174
0.20323692000439472
0.15995349654023266
0.02916097207644872
0.25895501943326343
0.3960131848017856
0.11558201579785408
0.16049099180684812
0.0931821385870558
0.18026451398806995
0.04018585340662898
0.33734397311579756
0.1480475147447037
0.4213525580594067
0.025127529990174577
0.48244782464891134
0.49947676191148305
0.5418088660914058
0.6605957997131138
0.20808268391525636
0.12257954923114026
0.08829738712349317
0.17214209036778896
0.9229497481778822
1.1351318045614138
0.3072010862216498
0.7884888969065492
0.27030679254466444
0.5265611853653898
0.05959792893449293
0.8031353499317053
0.09990755570884008
0.058323253480124945
0.04201387155175227
0.3591689037376927
0.14252439918725793
0.16024456179636523
0.18610288669466069
0.3943429400416172
0.2407468594932949
0.11920973872164017
0.17659804217276653
0.045108733538825496
0.5102893841905799
0.5479761034651707
0.05276086354782598
0.15482825988175877
0.7605901704769796
0.3044776552682984
0.011166509477110845
0.668137185815352
0.7745152128861761
0.4013184262121963
0.47518299738991865
0.8662734972548457
0.014017988732459736
0.029465290158949164
0.008425451290096198
0.04250816222150658
0.538646385765956
0.26285663012753996
0.633035818740653
0.08310568437519408
0.5809597906509479
0.08774717073640034
0.46128600643312095
0.3084129499685427
0.4902483558745334
0.41655869508983284
0.5119842372449316
0.08194607274341802
0.5183449706779013
0.18993079344072586
0.23808145924800964
0.496754266278194
0.11318377452564661
0.9256208691615108
0.10556214394703863
0.07694944037419738
0.42398682574510654
0.10826032168041014
0.03996332606659924
0.9284689170731455
0.05042783299280631
0.13161519962353707
1.3814307791836298
0.44954992952162015
0.1908388623098737
0.41739924044436827
0.14042377907201284
0.10258477035299113
0.7029189116824857
0.6012520403326426
0.5860383562979596
0.35028320399703283
0.026655666999896594
0.6876769474708274
0.08154270841822339
0.10453345583370253
0.05416169039588821
0.058921598048455155
0.5994038713849306
0.0409561217667663
0.4797864737314559
0.6414494078333972
0.19372744279054033
0.8524986424312208
0.25378470086473326
0.8304092770064363
0.41276539778561006
0.25159985696809967
0.15634128775988226
0.7895530706715267
0.13144720780701777
0.3801575287473725
0.5074625896468182
0.645168266799625
0.38104795701211136
0.07004332025116185
0.007098640146772347
0.4341284456214031
0.08519827947506163
0.6170949558067138
0.21847945180580794
0.19248762002081082
0.17446209059586534
0.6947573755801933
0.04267679434124562
0.1843180455176206
0.36860784122160273
0.309217215183661
0.14840178962127187
0.5729355794049514
0.14205476996115365
0.1920194967528828
0.7735253141513608
0.8324931431424188
0.14855289611572195
0.32552712776135706
0.47288634643262695
0.006403350170986639
0.21903502349788748
0.36333517813976046
0.21334895589549505
0.11769710038026436
0.023621963264766774
0.2067027126510317
0.19763512425381047
0.11337826974926814
0.6504975393093907
0.20883481977878987
1.346371637996444
0.14913321034272792
0.055698293096777554
0.13588023026299456
0.29641473469247465
0.19721894395866615
0.06944630631762946
0.5139593454808491
0.0901782415449305
0.08834407537377956
0.475985298090946
0.6268393022767311
0.9324879423991906
0.5223671997134886
0.18597306698015198
0.136365626488984
0.06472991508922415
0.3076172159108982
0.4749282641095631
0.16747174365059508
0.12492928058779254
0.13222663595836623
0.18667025049006478
0.0005020006965120832
0.6316329019522849
0.02971398525090131
0.5308174970729398
0.2967969848651904
0.028137807882641214
0.6197202392097114
0.1714267480425659
0.0585574044918246
0.37881278733328894
0.7847663862425072
0.012937317700406877
1.1046553258306284
0.9460281709210898
0.31681997325498584
0.17599777643209422
0.11459610982655694
0.49639626120147096
0.8034284429661864
0.3853985638581768
0.07150682999859041
0.09785830483962414
0.21258292463205555
0.04921462668323627
0.1660020072693644
0.061263562559262776
0.02092315743862874
0.11911340079228566
0.03153492152156089
0.09304535999049932
0.584149084574583
0.19428397006930948
0.12673903744660214
0.1068430885641645
0.655695260813801
1.421228699771346
0.8773329942487211
0.9429042637761701
0.13059556540724285
0.015796210953415536
0.16789544040409157
0.023067276053564865
1.0454500389706465
0.11726309993602432
0.38874893151180107
0.5833182502096329
0.6728995460270488
0.18563121786374215
0.09567223724803117
0.42607055839967495
0.14624395191453549
0.7126689194900944
0.06558370367229854
1.2974426528401068
0.17181675197759683
0.39048995472134085
0.09599414961773298
0.3217789518023485
0.2075353530198407
0.8088206394561233
0.1356829413611976
0.23906282103310514
0.35576069806162
0.021114626314695992
0.6526789948136387
0.0754876772633305
0.3127410561189136
0.6470517858961125
0.20829439387008938
0.5706014909177447
0.018720756673829133
0.0794992254806833
0.054476406892412885
0.6873936831608762
0.058088059244266126
0.0770107670072803
0.23324265327786717
0.011708704356755074
0.08926353356388005
0.3723813192001985
0.4769908224054603
0.9160237846263741
0.27220868620040883
0.2670691525009185
0.6619141133810381
0.023743428206597843
0.4215814576567806
0.012313517801414833
0.6185171029886624
0.14350764497946966
0.5506246929748174
0.11536908284167453
0.7451175630558071
0.20885959011555857
0.04812979355817161
0.2844203592955796
0.575462650812273
1.1579709508065719
0.5024768026761269
0.8112209972416198
0.16376031426367307
1.0787257521333988
0.2351666742276782
0.3025814945809368
0.1199195831040436
0.7243511698478207
0.1775197566415093
0.15911951722809994
0.2956791551970573
0.0316305579186867
0.0022887019908390516
0.329502041325299
0.19517354844982795
0.3348025850981579
0.358352663370971
0.12003252002290203
0.022210258865572794
0.2717693472847949
0.028637071630507466
0.40964285109168014
0.32940917000446657
1.3955066023548788
0.3042796147973484
0.1304221402988777
0.400940094346134
0.8608363410632808
0.3048658575605925
0.42073068716276696
0.08407869372528094
0.20008879981600636
0.23685108794641624
0.2889588619339927
0.06613225869805842
0.07269417560714889
0.10952442018372498
0.2470720799777888
0.36378835982119184
0.30493092409168904
0.34068760176454116
0.36681274079626813
0.3271131333376832
0.45202527392096487
0.4195544240049231
0.3322156002472555
0.1420677435760253
0.09101808686838604
0.12938377366599854
0.008194437490684962
0.07637957880339662
0.5262676124861658
0.07424053756347761
0.08908812792405112
0.010220638793973346
0.36872517665234644
0.4990146285079013
0.45537381114518355
0.3336992890520959
0.22352225988566551
0.34540861819413915
0.2893498628747526
0.6842630005753408
0.7472645438292066
0.20685943284306732
0.29464560756084396
0.46314064133603794
0.27300988427103146
0.7129169870426224
0.24580978097997774
0.028882008705971192
0.6636440076758813
0.043909188158154394
0.015275468164947764
0.288112334183803
0.7020520827594541
1.0703501695922892
0.268926010210573
0.08510449182969687
0.8059621112729407
0.21560267925319432
0.34460172324011906
0.4729762811050805
0.5992715207406034
0.2433492030016407
0.47814750094558167
0.0922675460188403
1.1498802838028213
0.196715231682811
0.1992165136333868
0.14397277199646571
0.07170119297045195
0.020289895320282466
0.13005634750724518
0.03156338600011267
0.16116182573997193
0.6213900415406743
0.2252150023678124
0.046580574261403496
0.18084792586880674
0.4348293919433844
0.06002319624581455
0.9373759094764339
0.5622760148880735
0.03477029994271257
1.014556051240358
0.04930262008065742
0.27943094912382516
0.1669745688336283
0.1644872638921124
1.0582951013011173
0.42229160035134544
0.0017366404829887631
0.26317901957495926
0.016893035005399112
0.11113147845884545
0.1274033467064464
0.0724979943545519
0.13257127677980546
0.05568098432611947
0.050501437921292434
0.6724941646278305
0.2934664410301458
0.11863528609884386
0.3211064420029035
0.014726900418930608
0.36207189536558276
0.09176538534630516
0.41765337550610904
0.4879747682272581
0.009324128464991147
0.11937186942819737
0.8887760102541852
0.07865474768022343
0.16134089076708
0.20617154945437424
0.005424654699394864
0.8033968965728958
0.36159226050035265
1.457737731762226
0.08315895333086594
0.05223530111572149
0.4190677618485091
0.30259593543835883
0.3797277778341012
0.12494820708779951
0.026895139073088156
0.19936065165623823
0.09411675767073789
1.060531068056444
0.8560695442813111
0.10726183562595447
0.5616965021628936
0.28319372816279403
0.571199797198445
0.043435096221224045
1.0620838970917823
0.472122417493601
0.9008614140605357
0.06185330372241389
0.13546355247145112
0.4084830144888413
0.04957605773798682
0.11285576803106008
0.13940575452728868
0.052426933744687015
0.1020050479415607
0.3653876981996923
0.6735709784330252
0.06907183868065994
0.22226895735266622
0.18097889729629968
0.4789203048364241
0.1643822876890178
0.013226995215905318
0.03225803969972393
0.2250888805204625
1.1173847178073655
0.10329396090156373
0.43736765625639096
0.6903584435807445
0.03794177647952348
0.10483775853457632
0.3149888137464188
0.7119221423603996
0.12077801319540367
0.23003136989745102
0.23036119051759407
0.0855080508809341
0.8218249152220116
0.025393374584510818
0.042557394497567395
0.5942411435546211
0.1303197083118577
0.14117944184785547
0.8658738056532249
0.16358820639119956
0.24526451927756937
0.6931926405926722
0.5508263999200943
0.456271696878292
0.740672721905558
0.31504387211454693
0.8559362183280601
0.3340124845844956
0.05426321541193477
0.19376755742719295
0.44910494023631803
0.5246428898942034
0.013413575669916217
0.42743039043062264
0.1815518454555958
0.0856747955400001
0.5362175853621999
0.7618565409933696
0.020108342823587817
0.282097524948759
0.10760788597047334
0.1946625723489395
0.21092853757707297
0.014855110847098243
0.0812622327599686
0.40938148464484586
0.01981803488530034
0.1312789930945444
0.3316615767514198
0.09819904165070521
0.40674050638590675
0.4910681488246713
0.4044646841373764
0.5459978356180757
0.5612820827545224
0.1790413092163737
0.3232037461335551
0.3443038505454598
0.4518095335874613
0.06323617361969017
0.8419890235860908
0.378057505745577
0.15119092644470847
0.1930569866135762
0.09350278202708433
0.12842415725667047
0.34373569991066505
0.4113109988472583
0.7121866030862147
0.43228269547369735
0.15079231219670383
0.1628940785714863
0.07610737757474555
0.03770090171165707
0.13523203166075998
0.5942024881311238
0.09656901758948833
0.9577028802864761
0.22261095410863588
0.05608674792026502
0.33990231635328355
0.2538395131674102
0.559700251142097
0.3473284530853991
0.34002812847695735
0.07339221934748219
0.6252176919017632
0.23250654440806826
0.3523089459706743
0.2551330607798929
0.10058245388223229
0.7265965670198639
0.1454313660542079
0.7488880002181205
0.36837082733177934
0.3681553549961064
0.45043263402800676
0.00408705231053871
0.7067619522373005
0.41926694248037927
0.18228502754656722
0.12293449876611491
0.06354842161527276
0.14043172993349828
0.5231860294319952
0.1696740379413048
0.14192887428200981
0.14990875891689798
0.021838769700392505
0.38407451275983573
1.2330269689772004
0.13275425592235218
0.03477983140354856
0.47613183951577615
0.10846761915412313
0.5070125214127107
0.09113142655419412
0.599259118055591
0.14201772935588955
0.6960474680054324
0.44816085555195406
0.3950935415767478
0.257093871260373
0.05592135402937688
0.3861128654718586
0.018960255290064013
0.48791462802857205
0.2551483939596991
0.32615641201407336
0.11665384508346002
0.5595749753577743
1.1154032173898487
0.5164214514934775
0.08053817902199228
0.05740241143811293
0.6536757009974921
0.05942495957125437
0.2616585514636473
0.15635385264809176
0.723492681007282
0.08321616810814239
0.32370346443167053
0.3603261652121093
0.2291313028491953
0.44151461387490404
0.07878200134401521
0.08259933452724078
0.13802593508224056
0.028049874555383315
0.0038741023658051383
0.5613212660786991
0.048761313649416244
0.04731818441585715
0.17292047286466125
0.20853822477000003
0.02703103530064954
0.13039339217489077
0.10276244730386162
0.1590757526196201
0.7988164485730526
0.7598305778073839
0.1107404861146693
0.36326736643298846
0.0015065330917865126
0.3448042577540107
0.24751720597497273
0.9439610844736754
0.2021514999519876
0.2681740083823712
0.46121629514580853
0.424952370949547
0.14902143771849963
0.043524325595270474
0.35916658916167443
0.19326051839113087
0.4209031494127219
0.6537934775384259
0.06511347821388609
0.03193989688414977
1.600380106639946
1.2955587216862838
0.10995244815714653
0.2182349456358785
0.6984857896081317
0.05449817143239431
0.24214612183724699
0.28403228198608027
0.08012727622110566
0.7879367673702545
0.2709447963110859
1.131587835029903
0.7307422646858752
0.589345123463256
0.6977844015179936
0.03771070661260837
0.45372266560917507
0.06450026668109
0.6262036446848525
0.39478622034942057
0.134811720053201
0.05843561127406498
0.23069324461712992
0.11021375670845208
0.3908046613234334
0.21613166890554222
0.06589535610312797
1.2382082244702128
0.20108761232270367
0.29266441080835953
0.1164774281757226
0.18118449405100173
0.2264710973161411
0.20573601780024264
0.009933685339505645
0.7633562816779982
0.3594125143197462
0.8662244293513793
0.9184939241634388
0.006763054360798598
0.020616910768607385
0.14416375601705664
0.23931682639254265
0.043529221773020876
1.00900370972453
0.2767922750502975
0.9088744588233186
0.008963445911386904
0.04387506078668278
0.4608228627879958
0.47433769001893783
0.2977183442198818
0.30077770673197635
1.0350029764318693
0.0978236138326722
0.03908903675934203
0.02148826395695098
0.21220224442989175
0.2681954941488001
0.27703828480056064
0.1787287455955579
0.3009522317123855
0.05350925100108988
0.019758454897285456
0.11741117806334618
0.5865130579704689
0.18982885743369657
0.2349134283652094
0.12181500451324143
0.4896834020261852
0.08775951369613204
0.041879463272988894
0.44141103146321636
1.117218774474739
0.33153033687773503
0.00802509709897974
0.027736346984556612
0.9595810409411126
0.4495248274521605
0.20643946377167846
0.1825562253856004
0.2369898135150974
0.02807283638707717
0.6687519457069752
0.24028166849613974
0.9141344789159024
0.04819487391082692
0.22254339335712284
0.4887669436396314
0.6578137377470298
0.09011583707533641
0.03351055128748007
0.10427283073421108
0.20911514272067552
0.5156382813624888
0.1965577190797013
0.04655785207088398
0.04995342762962465
0.10844077179008546
0.09169765430330525
0.0654631984076283
0.04289207742328287
0.3750829285277113
0.1886386713288233
0.0033969362720606268
0.005270877407637179
0.02329128994357255
0.2179944878993164
0.03145617349022357
0.5616634322892924
0.11491987476211737
0.5599473279892085
0.8238979512891141
0.6348278508200689
0.30775695898985733
0.7749560452356724
0.623207768199117
0.43497886954123277
0.41262747385946474
0.021918020602755498
0.17210134261390972
0.02675641958892879
0.5022968302992414
0.11390024587895797
0.1026795727415281
0.6229947800950203
0.21318749775002896
0.598616731360155
0.8523475631956662
0.24146031103201288
0.5827244940270601
0.5088583237153707
0.8780051543013164
0.046302463085404665
0.11878716537876088
0.6242869048081333
0.3038586247366355
0.10415553350760795
0.7490558426950897
0.409280155652878
0.1117327337332868
0.18278031819854162
0.08157137797118538
0.2465388597758985
0.3136162189307383
0.13745165267382692
0.08111029298429416
0.06654229068703474
0.02519766093186497
0.3258988005620186
0.6330946296550168
0.31916510833247286
0.22418336053570237
0.010389078780273439
0.42244639046036114
0.6819524570794602
0.1475226301843126
0.42728492309728916
0.6077919348027635
1.3045827543440587
0.32306867367804065
0.19160424648295804
0.15591322085454923
0.30509755974741215
0.29283618090483815
0.27625144747847385
0.17545758562281552
0.5492889173405553
0.6439743192703082
0.004462778497423457
0.3088919593479789
0.10730508579539139
0.31946132691787993
0.30739239895707393
1.0709421253144356
0.02226083682948447
1.2095885550651313
0.7783278445999186
0.30944408715530797
0.10212135945631073
0.014826045241459333
0.23041099111838267
0.2888334302832533
1.084861966522673
1.132792121974269
0.47375645499788055
0.3282156201859013
0.07519780685753692
0.09777699816341978
0.4613771586615399
0.34321255923889243
0.2109559187964483
0.5879633380199552
0.03888337100014367
0.39381031205400086
0.7862490608839143
0.05600512346552332
0.19687981009695432
0.20046273445251747
0.2826425258759155
0.01753926743071707
0.16661840973483352
0.05017817210837541
0.05596525643112365
0.27283313370708406
0.40935584491584004
0.5926353283993149
0.12751245701361835
0.7581397627900749
0.46668013248518725
0.1751025479333069
0.12089998365079709
0.5550523436878133
0.07480623059625417
0.12100122311230847
0.11070585865420832
0.004760845969465772
0.00004176843221206474
0.6044149628154343
0.04349217508433572
0.8762633082309068
0.6149438863195205
0.7651647115447405
0.1653752885888532
0.4597710083005809
1.239243222872671
0.21093627178523885
0.6470396059295684
0.22425100022692898
0.3922568844718185
0.21762961904866143
0.3113752483926792
0.2058937397347243
0.49398704470350036
0.17406188523719454
0.021888315322651678
0.07885229008722701
0.3804891944304116
0.3695676244097045
0.4137881102076248
0.3412594302217369
1.1577215302789012
0.17425093485539472
0.034286712508203074
1.2490168391509908
0.10631321799555844
0.6483959222986447
0.3270917182886361
0.2957601720781461
0.04688288406556439
0.1428862610763325
0.18399625096187092
0.13616019605293725
0.7054205256800827
0.2770165440448706
0.08546075818150765
0.11688840130711167
1.2431749181780456
0.42718706580692073
0.3355314376622284
0.30599329337731906
0.6511883697109752
0.14346092516847922
0.027999049343860643
0.4193166797825855
0.754599908847588
0.02000954230765521
0.3316007530333124
0.8540582612974577
0.590131810219537
0.04587635162039059
1.1894788172765947
0.34630701618405374
0.03275229169169559
0.44368221904579225
0.28935905896770237
0.08107744478350001
0.2470568520739727
0.22889724782121015
0.9230657974807922
0.9305344039062989
0.3312460973556232
0.49402757442240497
0.8148858600887146
0.372000727032091
0.5133845768655655
0.027335678940270017
0.14163244963065064
1.227242313822864
0.26013974618383917
0.15281670854742635
0.359604817114861
0.2790461306679851
0.010475874462365621
0.07736878971211039
0.13377085667951705
0.21175416857260349
0.494338247248481
0.23811096048909552
0.3082893523524937
0.38501368620988513
0.24149119681003453
0.38474628162446833
0.2839894711113226
0.10817605748991735
0.890798382701969
0.08426575251408508
0.00867582433495269
0.27300295057125396
0.41214520508995867
0.19675781641886345
0.7706177096110259
0.11125407543878935
0.6183814779361554
0.06157606064396073
0.30491116362123616
0.23628662715742463
0.46607026398090706
0.02150016660356293
0.40456656038001365
0.9060746643156837
0.025175111452063907
0.4466690780433338
0.09289806838643312
0.340075599798413
1.216693356486889
0.33314399566595426
0.15090000583788094
0.015243005154318066
0.16233037049339913
0.13465006846818758
0.27443279196157117
0.010559724554885967
0.2971960206187342
0.08692441063240262
0.9862316856894763
0.16562683298659536
0.06558866490480156
0.30436795416135615
0.13284288567784547
0.26143032661331417
0.057454736201953516
0.2508051966701916
0.3857083282468232
0.2569004494210285
1.4086578495794593
0.0138933795612426
0.023790100688417384
0.17555662957629142
0.09590535511797703
0.34908825834923857
0.08849731714863454
0.12926111843811297
0.16888123432455568
0.06666724452255088
0.5230605844937325
0.3821943036224435
0.028558741877292734
0.08852370675446246
0.3055537063808544
0.3358515745218364
0.2333589687183205
0.39295995969900027
0.45753702870297824
0.42784008434852583
0.004303766137592435
0.6429125617824138
0.1914857721700814
0.2682564847517055
0.901952287480761
0.4851097334698526
0.6134231340190165
0.10623322016017117
0.49918324906814454
0.25385401301826693
0.598448330358348
0.012138283415327255
0.8315755720046029
0.21516566125139522
0.12136964419834932
0.4838519769205324
0.13659167588066443
0.709537594718307
0.2305793198992847
0.5336706991908768
0.01393002148325265
0.2707765274154879
0.23225136341844754
0.07839447643583368
0.8620432166032301
0.6821274808829834
0.4791675693284055
0.27793716901086896
0.24704333233717296
0.02477726834621295
0.0941783163894734
0.08500917832216592
0.00456725327326592
0.6166373775235556
0.10655971201444693
0.3981746967319339
0.2792205910231179
0.13980697532846884
0.5929502708284733
0.15213405568778848
0.07476771376552083
0.8435241878491846
0.26002707146027854
0.38838980589738825
0.20767590588380966
0.5343217488233829
0.3954125750662215
0.38747675029254736
0.13043023654894473
0.079261680573258
0.7262915123921668
0.18043826201057558
0.275728121174569
0.15355025432237723
0.269940470904404
0.03947552350260881
0.15570291377979495
0.27868455863401775
0.2205430802519719
0.9654808386223493
0.8953819502593772
0.02835194129591797
0.033160766253925694
1.1524766547407324
0.07596115389608245
0.5172816470908155
0.3525466125867702
0.5605201303454042
0.1637696104402169
0.0729563271868697
0.35384520857165774
0.6978556145674836
0.30857012964018976
0.27834855720078494
0.0519612794962023
0.7087201315199213
1.5242643406720777
0.048600039851555664
0.03372421467009729
0.4925213128954622
0.1486004173377814
0.19281470598086195
0.26823594942372037
0.22421019263703046
0.1990696818503833
0.15493735685821425
0.7926071047975762
0.19276544041312393
0.38382990390408284
0.3597011282703079
0.45139464298515336
0.009541868720234624
0.803870581549847
0.5376973275372371
0.8045745732757758
0.6219277434562571
0.1570987021039065
0.4612547931149261
0.05938542797772328
0.04055732528890163
0.14710156800292598
0.4450870787634955
0.9576010103430715
0.5384300141457902
0.6511221047307226
0.03480020661590827
0.4552117919301858
1.1076466394782905
0.1896153666562024
0.2646533074578757
0.10411034674023649
0.24472915155249897
0.5340831254065787
0.02793812574658593
0.24677613568618006
0.07404938993046428
0.08597791156119963
0.10192233306208304
0.01567183791606021
0.0957881930187291
0.05887065075363729
0.3840094332170008
0.14044156188731666
0.016966708592469668
0.2709884309948705
1.0288227676132358
0.04962962642177036
0.3711109040153774
0.7904987603338195
0.007521658707779144
0.26988584092792206
0.01439482613246751
0.14081645565242032
0.06102556936841894
0.15436136407464268
0.9556894518168274
0.26924475217265165
0.5657370358518328
0.1495712886086172
0.03215387656347871
0.8169411692020153
0.6808225798625721
0.20785620016682912
0.6342007288995553
0.3347217805701374
0.18133053698211957
0.021323967131422695
0.6575280769282801
0.8823904085860135
0.24685434625340805
0.15204987588624452
0.1427755270479882
0.39093457096314754
0.2668299677631174
0.09599236622735854
0.0795978191634855
0.3333665174657663
0.08209426253728434
0.21726221731552478
0.49589932546967325
0.06949440151154246
0.10294045000832017
0.13352980397422554
1.0462241694502916
0.10535743190519012
0.9413495782938067
0.16340859445778005
0.36643042184603986
0.7718510788145284
0.2481351876041325
0.019768273615968803
0.47017086596196994
0.07840187725466748
0.031419141908880184
0.16606286460277045
0.4768105627825081
0.08826181203545846
0.7356450491186926
0.3042635940540995
0.11145477468181282
0.189671431126306
0.2890395060345092
0.028566744711344884
0.2886579816718673
0.2723198694039037
0.15801729963244268
0.49165116521317487
0.3913563579599551
0.3893679761935136
0.8891637169826209
0.165406456489623
0.17664059460876613
0.27941728638518737
0.43393704826780566
0.17038015087037964
0.011331662969728816
0.27499415663184107
0.3982569036777318
0.2953028959179463
0.3337435097029398
0.254891343957787
0.019958162552293806
0.5475834984979521
0.23692282797449543
0.6444605568895694
0.11736619134266613
0.1948240349997084
0.07852300575049243
0.34373258226260295
0.155189556938725
0.9791945961740405
0.2693391031863062
0.0484431636081491
0.7189084507379064
0.29593076856537764
0.6409757748670049
0.20896776953890336
0.35711168971194523
0.0811513982110492
0.1396421586112924
0.3327774890994969
1.066220690251414
0.33781274519123033
0.13529889560579447
0.1338852897837494
0.3501537090581281
0.3718653493403262
0.12952243491696241
0.26588880385298597
0.65190883415942
0.06335764642281033
0.5368444365174261
0.14013523656379195
0.12599858613352957
0.11993314881591649
0.6338496136362273
0.08817334893359707
0.2151416825154331
0.15930380780360753
0.011910535726446823
1.4631789840460583
0.17319670011256733
0.8741840901358666
0.13836670011719612
0.30553040265405484
0.5194667953941848
1.0965728893219049
0.5754372073446394
0.6265831103539395
0.9029724393077234
0.17787022606198294
0.06954360741099769
0.17220611696451665
0.028318655786763975
0.41253611995174155
0.15223978996628174
0.04372732995823108
0.032017510305423706
0.17494486646454865
0.5542205485760061
0.07188837614739327
0.8717945697173956
0.08605731499419397
0.39940179071044624
0.1779081665317079
0.250936719245294
0.9183934141692227
0.3000006567280608
0.06555144834996729
0.1113788614559951
0.04792903370631662
0.4846346890770786
0.3932398258949052
0.020609179376593432
0.5132458881559576
0.261496547862404
0.479676024682218
0.27138701780413343
0.07927851183390415
0.05294714141127027
1.0606119007350219
0.5165541208084833
0.6701402782751203
0.08969254587216217
0.7588196929410839
0.4320269298479355
0.023400897256101214
0.6140766214137193
0.38794527004259016
0.05384488731860828
0.08144122388776395
0.09669106429105763
0.19936429525379004
0.4223103286022334
0.5878843021747713
0.23937840538847907
0.4486858109555279
0.11581962734765021
0.10745547055304
0.0541313294105597
0.30456420704092024
0.3972624547425143
0.10690753207223114
0.11133338772581239
1.3853754756058159
0.13384685339760832
0.38455668631399126
1.0301778250546667
0.429261865364146
0.4103019007416546
0.8558265767574494
0.30749682763822456
0.2700831496228516
0.15759051163662052
0.043687201849469524
0.29345286063808246
0.02634480299756933
0.9872379700341509
0.06624067737318518
0.0001409375486264421
0.06698629776321417
0.12003930908345666
0.050640790181166004
0.10486196344839069
0.38634733954905953
0.07433228662721256
0.28931306995658657
0.08332172921744756
0.07733335076228949
0.09208329570847473
0.3267915284877687
0.014250934123143717
0.19974231700049716
0.036751885799891866
0.6534418496389818
0.8964920872705465
0.2738657475077426
0.14329068356094138
0.4503508513240532
0.8702304027942654
0.1639953675560199
0.1683264113024591
0.7473574728358159
0.09735194104496088
0.26821360481180945
0.158420497336946
0.730220843389314
0.07690801913624853
0.41324476972535507
0.13027766901068616
0.24615156997043963
0.7897497714507399
0.20838399421837334
0.15149787427003245
0.35009946896855615
0.38454072172594095
0.09552727468252714
0.25802978822968436
0.10401611865558602
0.43967148721841237
0.3251471856452029
0.7264243723030371
0.15925529881052256
0.11290567425882914
0.4678598426130968
0.7818589150934112
0.07764005981754829
0.6799257956082737
1.363162306719462
1.1762148260033283
0.6467709832634136
0.040038174800840064
0.005480628001053737
0.004465324215915424
0.2499139575398472
0.23429237120472884
0.23281847117057416
0.886264984656442
0.10074345254111884
0.12203995311237345
0.12391364322247098
0.7168857900266263
0.23578323768104253
0.3951928726212286
0.7283091392153099
0.2785160822379174
0.6923445571579824
0.6445071485183641
0.13245549624263378
0.16923976328051982
0.57598765389128
0.4989746916591089
0.17659691886005893
0.04459782317047978
0.18723600577671623
0.2756479231292724
0.7187468987012025
0.36379660861946433
0.07915945151090276
0.124794480384596
0.5539171594674851
0.0681431717812547
0.4451888084119344
0.0721610725850057
0.4173471433139016
0.16867988393158065
0.2117006077840947
0.1944897968047125
0.47934368577512276
0.559128920488319
0.4103322918601348
0.005087570870580682
0.021802203904179567
0.046099017931877484
0.22852872315154257
0.9469734323997944
0.06150116315591687
0.44397338731319386
0.0901032790507191
0.14249700391405107
0.7004341881466071
1.1844706763387853
0.6301897033342722
0.05474321808435583
0.4100971250371941
0.1659039732130728
0.3590391898241335
0.18221855342608867
0.24850684183375563
1.2948876490867955
0.3334237008141239
0.8139286029174352
0.14185219981238328
0.010605461325893987
0.1382564225003931
0.6830737501089349
0.28660180857316025
0.1530544322516518
0.10637425398224509
0.22866868742967952
0.2154422093033522
0.9765883569591209
0.11750559077858107
1.0261393176699425
0.7353892540098089
0.05910199879254826
0.15656466270274627
0.1212163547416048
0.6000195957684666
0.02150793689451617
0.1789802711209464
0.31880806442716997
0.10813306178340606
0.43801445184392673
0.6786183265028426
0.18603467995648926
0.12534990628407508
0.8952521458503053
1.237646910914631
0.014886461322880377
0.1445757632805376
0.19871435815078725
0.4704130669695911
0.8774132384157508
0.1565570396019567
0.28260698949589347
0.31934018048386137
0.2575419544209644
0.7504205330787213
0.16359724999400102
0.33705799607515247
0.3726438942237854
0.48722268227857246
0.7562870690096302
0.3463806843848437
0.10853000955942076
0.35619115887801844
0.26630304405717364
0.13574205036506454
0.25349173044526396
0.19487171773435438
0.20876146366516582
0.0813003076060225
0.11566157304641837
0.9620705085192423
0.3852823060585642
0.6654264004481546
0.6150508066634686
0.1694224205612351
0.14781791384303472
1.0096104262725116
0.18354999703370212
0.23437156650306298
1.1710974930452216
0.13751774253213797
0.5650017579546995
0.5295656883707928
1.0703089987951808
0.015147349606381087
1.1342911505957152
0.3150685351810102
0.6986801559505239
0.050905601086770794
0.418301105212277
0.4811591382820496
0.5070558314786774
0.3166529995121002
0.43790616813914746
0.059651441428143714
0.015092615394872734
0.6807821454000827
0.24156791749074197
0.1491680422575304
0.1739778340930605
0.0758086462204703
0.5762725937796543
0.044580968514959726
0.330573374506304
0.3170443335409251
0.3758126726549782
0.22690342917941977
0.07295257701516687
0.20280597988181387
0.18660841658791258
0.12170585570326596
0.5220119357931351
0.08200823919595623
0.18151648121770295
0.026475909580159582
0.8780944519940789
0.06175923903092975
0.4832072814198583
0.8213666449091689
1.0001351414081712
0.039982701750950714
0.16106525605914182
0.02604855251570278
1.0148047262871729
0.1626221083406909
0.6768372205557549
0.022462447827258734
0.0029005207031691472
0.5046082190350758
0.13360236077375678
0.28766177592519077
0.7892014853084222
0.6290100420561424
0.39686832491194474
0.04072703544103954
0.3231485181915824
0.32067644269312595
0.2939125800288198
0.07600418867861841
0.08291494023872759
0.0640980373400659
0.10488270514787944
0.43326661433833497
0.2455672117318407
0.19366115546478005
0.42171001210932874
0.8080879224210429
0.21903280751180107
0.6003390220445511
0.7431454112580894
0.20635295354089295
0.06463912391646738
0.03795075225751545
0.3058196608830283
0.4529911788036811
0.025441867481533004
0.5349807945811504
1.1115114459053115
0.18418544867492553
0.0343670347796638
0.3843218744670296
0.1924673175988933
0.4238160567651591
0.18847239067301583
1.1938723680586647

==> anc/HaarRFC_U1_L4p0.38.dat <==
0.8457461766797314
0.4119371225892034
0.2425883479737474
0.3557667245483646
0.27743892365475775
0.06596065623597455
0.216372172021132
0.14390588057238363
0.29317741201791037
0.1504624747591033
0.2696846532314235
0.8829037711253235
0.17514250335676973
0.3658248705301016
0.1391285859038438
0.1409112748726043
0.35918760823263635
0.9968328003485443
0.23199438143322754
0.04263355498752032
0.1026334909203916
0.30249739902613404
0.39026769162585656
0.12527425378362375
0.6386102000034892
0.06057589046599571
0.22405685690832905
0.07252465172077366
0.024128514277954143
1.3750266581039914
0.09891971980599207
0.018170976823357415
0.30799321361630266
0.04810708617089739
0.3937432947948768
0.3087412996973693
0.6679636014182846
1.5222943357386873
0.08186051535485779
0.2961824946636073
0.07122898930877439
0.5719737310903015
0.01491840767717021
0.2986163272870241
0.24680221189272758
0.052790579617209746
0.13081476820503998
0.9012307457757069
0.23585661664246904
0.053156041834141465
0.040055649967675064
0.020941030482967433
0.4367363846868669
0.1557604249080954
0.1232111530988475
0.37091565954679867
0.7437931114679294
0.00043109969073238454
1.0903601133969987
0.8085999310692102
0.6242570788314142
1.4563848625859206
0.5740414861718711
0.46968574349344505
0.3925688603763608
0.22199864076593775
1.1649354902930826
0.17327421413932928
1.0242150770370715
0.07756347729314589
0.8266874981736612
0.0264580832462315
0.5697320231830094
0.43131687548071806
0.2652058666320436
0.3555403161992536
0.022899103907829184
0.10481139586384894
0.9563898914034997
0.15171608248044743
0.5995357536617347
0.33425924604676527
0.7182482801007651
0.03655112616269551
0.7308426967318568
0.3770958264081785
0.01692588549577933
0.13341218095688626
0.09458750965342476
0.3497572514496485
0.47435997448173955
0.20519452918540165
0.07803188889063756
0.1646853744178178
0.0965082199462332
0.11013286680935429
0.040703684130024266
0.07829803659767967
0.8556953354316155
0.009569869051436255
0.24302193085326487
0.7643845471728699
0.4223190757959508
0.18647784161279282
0.6089108641678611
0.07787043168913765
0.8006703552522727
0.4921901276859591
0.4155221621621118
0.06973180506850418
0.07302468503103716
0.05472494422292143
0.955875597442112
0.5478756716039765
0.6266148814838836
0.5758231414495183
0.3762716138736847
0.2882514326005001
0.2430475623756587
0.31043644729736203
0.17197564752274855
0.14216969381629038
0.15952433902514185
0.000937664391224096
0.018154853581613898
0.24802862919749957
0.20588496727657907
0.16880845048832963
0.4317421481789092
1.0265726132337754
0.06191962815535715
1.0045098809515327
0.8114895010539166
0.37901596578737534
1.0385340142292516
0.5644691251155122
0.31806918567712905
0.3405137443702908
0.10810547535240432
0.38685082530895565
0.9651710690680182
0.057688433983816415
0.2288468707855159
0.16100329277412337
0.7568680479396486
0.6262746656118979
0.07929383010746444
0.1033091197204627
0.2784584022968055
0.476197846531468
0.7408317399307089
0.24128472430967204
0.4452026082687354
0.013224506711623143
0.027645052181253706
0.7619090765723754
0.08067176257067582
0.2766229090337289
0.11329161985455942
0.3586942414072393
0.7402623262129407
0.3776935264929359
0.019826157120145873
0.36737509657157646
0.21046974484567865
0.5985891483007421
0.31518143149264394
0.29845984092570044
0.42247550921320354
0.1914674927776269
0.19265160346538465
0.4273749268600746
0.04499265479276393
0.009427890973192226
0.18598504546291655
0.5301981217364291
0.39116778432181604
0.008022640909192117
0.34759214033229224
0.3343740816023562
0.1000778000806126
0.43876406279672386
0.7646396622452479
0.006051117264249817
0.04960715855346905
0.41249223110269756
0.4156510776197066
0.15040326844203422
0.40697643467740996
0.6891133457588042
0.15747638140331174
0.7120752750730992
0.27927120008626694
0.14210214783958738
0.21759141572958945
0.04221060811644399
0.13056701805187604
1.339213310830499
0.3280284750176939
0.03329555287644875
1.1533000391984487
0.4036928941323368
0.18180045040712037
0.060660905266879936
0.14961731467209274
0.018044969696191022
0.2922330414650973
0.023054515695394618
0.4417801063453457
0.1144442502527993
0.2151325040657
0.1998940801731186
0.3431770652788667
0.023598117567928133
0.02842060865416595
0.017923449929955627
0.8098275613138959
0.47534376019032737
0.771547643467892
0.03227420195514232
0.585648256761893
0.06888402271887815
0.09992101834089172
0.48299384857680105
0.08696360543828464
0.6936273545908749
0.11260418763249727
0.14379875942924444
0.015234520800105419
0.4686181010699502
0.08236139649753349
0.12173876854721241
0.4861775877774692
0.5483069968431931
0.058242787568259576
0.13888813099706274
0.1261736002618317
0.3942717717027438
0.20259029324788416
0.050972248955872414
0.09713040433489652
0.3464508131285613
0.8174394157533915
0.23596347128772097
0.2697046947017638
0.030785159426680097
0.2567076486233687
0.47318624863372577
0.35309465973508314
0.5125568014084236
0.15422046820492538
0.11600655806385646
0.023857735929445966
0.43355461543731466
0.23394994273892472
0.39016171645985176
0.7855516734696257
0.14315847919995053
0.12317051200638651
0.17840777272486583
0.02415929298767151
0.21169452443692977
0.029957248006838435
0.5619371111705698
0.6921631656570552
0.49022249813353536
0.7081052319741267
0.22249820169390652
0.5476003180830388
0.10003308417272778
0.10246945528550416
0.04570018472266158
0.0009534256345154367
0.1084676231810353
0.05326139661410261
0.08891011064337488
0.3879614032798548
0.5995502209252619
0.019759139179522132
0.6607936480654258
0.8008194806907791
0.09006832463230373
0.03171449619151969
0.2026161413255374
0.04818890720324485
0.007378378156889972
0.3837772846193032
0.2764307772429656
0.7569412644168853
0.08558726914746015
0.3455438148790178
0.35592253699789134
0.246717565950593
0.02412114494187035
0.3314989763719717
0.2843732754918764
0.5809322119023921
0.2831273528048161
0.523100698105628
0.4782832632452729
0.08942419404322617
0.8169085025506794
0.13602679193041864
0.5857919493059028
0.2539315156399171
0.07745536557594945
0.021756419247243152
0.0390363622540657
0.15500110539161735
0.07937764468761047
0.029229509556502466
0.2915567742094715
0.32216448832388583
0.0002281125572176805
0.32594973116205117
0.178336508024671
0.0973650140753366
0.3155631940840438
0.02067360094244983
0.15797761403680008
0.02134925342497476
0.6466431442047337
0.08483767314419231
0.6613284573168594
0.3836930249018313
1.5560890534970946
0.04534023403409849
0.16686744492897668
0.6291124345344045
0.027821634006693158
0.9023802750197468
0.20226701926746773
0.05080879370554294
0.1879078879101736
1.2409935736119295
0.09423456978286822
0.7757847046062075
0.330258130734547
0.4756294886392699
1.0142370357563422
0.6935501562485139
0.2687878864136806
0.2796657865969513
0.11112185912227883
0.21539164081651146
0.6019106698100701
0.5707081480260563
0.7696250211298336
0.2072946733867649
0.6006007979187381
0.22342093885121533
0.7577407466429914
0.03911138093107191
0.22540352145831313
0.3060533889301708
0.3896141140006307
0.046108699503277326
0.3403569795141045
0.19773031154501713
0.8196832411732277
0.1117755654058219
0.3688562871540857
0.05350030638266737
0.08443218811862237
0.30875070076486416
0.3913955644000462
0.11833666453039576
0.4364417457521199
0.18764796175532789
0.7713570025684225
0.20172848443228092
0.5734929660632301
0.4369122642235558
0.3733264172990282
0.42876428038492526
0.16508060976032954
0.6186208135014571
0.2549629645537204
0.015358988701179662
0.3041809216139789
0.10317013718821441
0.06497142159344528
0.39509146040724097
0.4528170105294289
0.14463110438084184
0.17463282779373057
0.07342848587332133
0.4623079702096268
0.8381899403926284
0.04322012100216931
0.24000199433173877
0.5425484827171976
0.5067472491909337
0.26695538727866586
0.060920438040947704
0.11641555939036295
0.7651231287300888
0.3336638933684872
0.3269890369223238
0.07147277044661952
0.022614104138045977
0.07896571975570274
0.15999237795182908
1.1136092558969533
0.2686437645890057
0.7615514974339764
0.27964941293770135
0.065707912088416
0.7702921855865564
0.7538609623253618
0.3383388177288657
0.08964336948639429
0.45904427119757407
0.7048988936136003
0.20865215177397156
0.3264378019154014
0.11180922708248536
0.20162861443329658
0.12791687245032538
0.2597585374912058
0.23066628893745858
0.17120530392013325
0.033136716469533936
0.10146447793221443
0.28472539216200243
0.3111297829475373
0.15289784137063223
0.2696725974034883
0.2083128869214454
0.8116949117797237
0.12421433522306675
0.13708959400379278
0.5150790102355437
0.3874363795839725
0.37993196448535854
0.1710505586593976
0.23684633017891107
0.13893890499947736
0.24387347364099304
0.019253269989737944
0.4265578454276492
0.30071942840036603
0.21860239913202711
0.4136973380045187
0.1219396540045535
0.03567747769878759
0.30087439444179676
0.18854936257821997
0.13911396184562227
0.5868810602717166
0.20280276217738552
0.6287208853834169
0.5130592587905244
0.12053139742977324
0.18734481300969427
0.15397251805842246
0.4199727671679296
0.04675494808464416
1.1013999613933838
0.4682817521456618
0.08973421208237328
0.2749812600900591
0.09203295750985019
0.3541456434187413
0.18647230439658738
0.7019729899288055
0.8066075509946096
1.2546213586751453
0.2885409489110286
0.20619408400678893
0.4060269291152828
0.4203353750425369
0.2677548718815626
0.17999546996862434
1.1187186073035196
0.01156790760205815
0.793110275758864
0.14800309209515974
0.12422611558772363
0.38617296028769754
0.16280829053224508
0.35121554602818444
0.8348438818052527
0.4555039965142501
0.2493037783892145
0.0023526473156375806
0.3630938592566676
0.7634653285079104
0.17095160259320458
0.4051009225344835
0.41587985069070577
0.3719233685093214
0.23543787000215916
0.022759206333002616
0.03866595094342104
0.10775668423078934
0.19828739914840857
0.11965354696685356
0.7237190037568381
0.17665546552120823
0.0643261649327074
0.24091019466020125
0.6477111436876002
0.041534488894006745
0.6634579383891869
0.05545221492447386
0.3174731763103241
0.7896078095685991
0.4495279165428056
0.03888769048657503
0.6009460018034303
0.3132206979486502
0.4069130357090795
0.08779449443026084
0.05412394340006262
0.7227697778463096
1.2676230540703144
0.7424971013977146
0.09770409806278987
0.262553388836148
1.2744049060880263
0.5607631758560866
0.37240833695536335
0.058586501939653715
0.48166423411340636
0.5165323260477571
0.02637203768822331
0.4232370701039145
0.12962201125393466
0.21190027505869033
0.27123908742534386
0.04859124909407159
0.10644562151143104
0.007975353669066812
0.14924804086699725
0.0354154935380862
0.01147817894048876
0.10430633665301627
0.2760483236164803
0.2566986944956942
0.32140776798763565
0.17431350054450237
1.0169017427504963
0.17471552968875392
0.16966577628373367
0.7788472818176015
0.1940379391678119
0.05512650561093197
0.15341966441236266
0.2874029522513599
0.112279515833435
0.5632621734028026
0.49960575636718463
0.3695386971231233
0.8987516132842671
0.8980627898652167
0.3471878498984568
0.23059205324969992
0.4895655740709272
0.3488610927463043
0.9196561961855138
0.08861206483501947
0.14048413963713985
0.45430553747107477
0.13068564843096442
0.17842738950246148
0.09917000765754803
0.32016588895553705
0.060660772609123
0.13078429081962523
0.16205398531335732
0.21654331378953345
0.33841466475495646
0.098738551622718
0.011451244436502538
0.009675027994478811
0.5702415046420378
0.34804237481402406
0.5225388419446372
0.3435243284459508
0.618908969108867
0.29227152983306626
0.17070800865321495
0.4874989412633944
0.31396208141472165
0.3521022214678605
0.1841349930389542
0.8893483794182432
0.038321577796063315
0.12069537631323188
0.5615256132213969
0.28266400863626906
0.6232695094650739
0.16941015964379497
0.18519427156185306
0.12621099232159164
0.02071974427825436
0.46354155641625266
0.6208318716209948
0.3802172635953405
0.4590848304635143
0.08650701509677487
0.021502750128714228
0.46604214325117627
0.2217226668788583
0.6344220945937825
0.08845223999389933
0.8509575446848001
0.04003860766484178
0.4346727713010016
0.33781086208905214
0.03346759257971907
0.13977761832520838
0.1336005454780135
0.38376110704805727
0.20604084360583932
0.6506724759106256
0.45191989557015555
0.42706421022870594
0.25527127126378785
0.7570854997211023
0.12092920263225754
1.1640529108052147
0.3282284064271982
0.05766785858705138
0.24297998573891544
0.0782063146491259
0.3666373146845241
0.03202638466371294
0.11862196096665677
0.19508739259236965
0.21131077568435425
0.6460476734356445
1.1895752878265966
0.6353749330757898
0.07074207772561178
0.056294511024551214
0.12050877761683358
0.1334380537531572
0.3115454594167279
0.5199977601687618
0.5228914654496237
0.2713131350969696
0.034184316576393134
0.3405975816732086
0.17218008203935456
0.8445696120474967
0.02293779956779961
0.3034839317578069
0.14585888758534316
0.32590550689885717
0.4893214765656485
0.14223361994112163
0.12690894614543596
0.07713297736538785
0.008735824883933003
0.06434033588666253
0.9656753713215255
0.10690339894055159
0.6492446539974415
0.2720498981680414
0.06065667811103995
0.34452974728907676
0.06789273428320261
0.5137440457298673
0.40276406527478137
0.12230832388282749
0.12297291885635396
0.04981320752315321
0.20881701164034286
1.2959013659130847
0.19999775009878681
0.5705188493594573
0.01302205092417188
1.2462866565708526
0.05447252917018773
0.1657473697840902
0.28227382165107384
0.8130427972799502
0.7216564962534237
0.0890329806264101
0.33050448615916467
0.0007707655642931074
0.6418646829647644
0.21316584941415873
0.9013660289377513
0.08319015791151411
0.30412378583510236
0.2877393815356079
0.26937177092763154
0.18546015558653786
0.28853061691423226
0.8604675295371029
0.07256510434542943
0.4254403416684851
0.6194328967324443
0.5313621157737576
0.5230716389569273
0.6944203242559246
0.8142557907140017
0.1705121025464515
0.01755079338134656
0.3531836140554144
0.23311221388045286
0.21980435120234484
0.09804798017326337
0.34658454118299226
0.2533849005381561
0.6775880229210157
0.1523311692355869
0.05813527392255599
0.005487132449384594
0.21304400891065206
0.10246746074339194
0.26681499053818614
0.23797208781198642
0.8611982066970603
0.00011690336055040214
0.16691428168663053
0.2966621931817554
0.9237691602040544
0.16297332112310095
0.6730899060063845
0.049385762995382616
0.16554838281149187
0.7438133542628504
0.34734507259559644
0.15081899517964484
0.10849580573925213
0.8372523599505899
0.22075359218622204
1.3138570329804606
0.1333342181432432
1.0033128671646103
1.28202233354139
0.2785275513025095
0.8589362057497135
0.2920405040478797
0.20293506870420117
0.39850297672577795
0.2836497990909015
0.2927723092109458
0.048449805865882926
0.08593711067110875
0.2318182328507055
0.599177825230266
0.9594738076636432
0.461290926936588
0.07751067825699161
0.24460335058070135
0.310985107117462
0.5993528308066864
0.29263924178306056
0.23220216369566407
1.4577695289183288
0.6846584684641054
0.3335008256761522
0.2537409324609245
0.0896098324173208
0.13625551335920666
0.04066910302906052
0.6147645998428577
0.44375730806836716
0.03175588113583631
0.28867770206618654
0.1866853637396944
0.002674523635829538
0.3387781364987115
0.9970041054796182
1.3137322543208565
0.2743275937989384
0.0653569719383633
0.628402834787081
0.03562627104304656
0.3484310591219401
0.3886184861591553
0.23522712244197805
0.45765516473146534
0.01001246370847274
0.6276220981341653
0.05812200019527841
1.2120117609470025
0.18972331940046522
0.03465512681293168
0.5657059022774444
0.08702250346459314
0.4496397649931316
0.16878134082675292
0.007506338117518821
0.03155030236353871
0.2896307300116499
0.1287642520498171
0.38495100252527825
0.2184014453499965
0.43670879357056797
0.11784316680275318
0.6623106446634819
0.463463936607315
0.07279739404266533
0.08407082533554293
0.4736921947447323
0.9835742247689725
0.04345477009655097
0.18556515111877386
0.06292567575021217
0.8591718737276047
0.777970163729478
0.06622951616876005
0.6266020092185499
0.5475416817992264
0.09761785738577124
0.05613551243747
0.9146361711442613
1.150058725920045
0.0017479014456682174
0.19008906451904029
0.12323971024709188
0.450042738828646
0.19655436142510235
0.292950506119145
0.10817809160673436
0.4578271847431229
0.011617487146596743
0.4746862439624222
0.18831060661545784
0.3715349140167507
0.22755445877500807
0.5071966627472545
0.2713827719843905
0.4977311459577748
0.104143081949403
1.2193267834661066
0.23506678360464156
0.20723258923158486
0.1808767026940049
0.18644944181373202
0.4588804341471261
0.09107757265887977
0.01292224829374475
0.016068977257457796
0.4622242898823808
0.018793263130414236
0.14131375085385597
0.11845125231236522
0.27953748057233924
0.09215512436127452
0.2577652998379227
0.18669075328536014
0.19817293747991443
0.0021307584567480348
0.7145886788201723
0.6291209629111085
0.10684385448355972
0.41032184519905607
0.13047397191612353
0.3646784757716685
0.05178802933255419
1.247847700039676
0.18115911302840787
0.04737878388653609
0.15009778404115967
0.009441386054244195
0.061458929988842365
0.055159703387037705
0.5448802290167547
0.29663635324244525
0.6513768982498924
0.20637565895680773
0.3626709843604011
0.09648224305548045
0.4090637268531764
0.31762323565701717
0.6492017832942262
0.24298133860045767
0.016690065724372993
0.3956012954663959
0.06188518052772292
0.026148265764982578
0.05122135752019895
0.03452065437580301
0.49336182186058336
0.12021548357538417
0.21978713456583174
0.0026271735592995784
0.460122863758775
0.28449953153778257
0.8354993676455092
0.3732354340172826
0.3738114731830738
0.04264373188347881
0.4209822049809288
0.012219535514956213
0.39471013854940945
0.1749712831654834
0.06992948323088347
0.48721425923650236
0.7621552132923939
0.043923251995659045
0.25603746992839693
0.38232545150682046
0.05955306182350286
0.0897144261685089
0.03518854833763301
0.3317256170626253
0.5767923240647674
0.09803311816587906
0.5564753113025754
0.6802629901447246
0.7968321942252069
0.03272590563472543
0.15022244742874674
0.2541516230021415
0.2276773553959991
0.04517840174116819
0.03358453318402798
0.04957134626149512
0.2695222851146513
0.29258926729122714
0.5077580013140083
0.3444527284287508
0.13929883624397826
0.4813782779288305
0.10197941184990185
0.15370563509403948
0.38983601683864666
0.49457747863574647
0.36222833252900993
0.004015800418269298
0.14297851946587728
0.07088415627315489
0.04205018986597394
0.49039727683178164
0.43231734771605984
0.09725743825486267
0.15729691215114525
0.1765505573172982
0.5202519355206673
0.14066816678423463
0.5573009360093637
1.5077593457475338
0.570947127976263
0.15165302383679694
0.3079278084777058
0.17967122994601767
0.22277558883883852
0.5068443113469363
0.4228259285907579
0.01150405949537429
0.2996015901658652
0.041300330189297026
1.1551178727539102
0.05207587274344378
0.30688573142776443
0.045665024315741515
0.15951905545173378
0.7441718891445586
0.43040960101818515
0.09693475791760675
0.885412222019877
0.6954893102860985
0.7017892094957878
0.4001463968414753
0.19625995620426792
0.1897378711043322
1.023163795395105
0.12108600818438649
0.4329069825515028
0.3646102437631845
0.17280253536058232
0.45069688630006755
0.0445096769095533
0.2209602528128036
0.3513628150511752
0.7376563075338716
0.18029619167485594
0.035965531258574455
0.1550226170861999
0.11139855850347298
0.6677830357082101
0.2584140123927594
0.2514028139018113
0.12884855919389726
0.08140767181727869
0.41883477935320185
0.3451363172921634
0.9783527897717194
0.23555871942862922
0.16159552337870675
0.25345722815161503
0.5932624864031487
0.15955168573359513
0.8696014877316136
0.2827543301161264
0.21915581657913236
0.07549977932876638
0.37744746474526936
0.02674377366916682
0.29824268888409705
0.02502526682250547
0.11233425155312599
0.259146717613969
0.028373189032962137
0.007904073278496897
0.3079553032726177
0.17803098499731018
0.025790324503424417
0.9379410006072887
0.6966114089383342
0.02596199789563047
0.0669286215463669
0.506716358635816
0.5276904062310064
0.07892330337510661
0.07739083281296971
0.09908631784811729
0.37089513256142637
0.3676083204276843
0.1583205050072368
0.09559672300771058
0.07199653106571226
0.6152592230377509
0.28037465798722655
0.19163153399681443
0.05524090303007159
0.18162585474454096
0.3387446019643322
0.5730558832636273
0.5223362137485231
0.23967529138823954
0.22961297085870008
0.22397667712831495
0.840588474393408
0.3289963448587339
0.0014543944027035484
0.37151356290267007
0.6910067470512183
0.4377319571357634
0.3305423929386739
1.0587862665559076
0.16236595203009505
0.41183757100329305
0.06444503070697111
0.2118368719154574
0.46043668985014613
0.5653005286088462
0.4457773748103448
0.3486838824714387
1.0475432730888996
0.11023303387848933
0.11774092577417444
0.30847363192516164
0.23645591612654263
0.4177398315184827
0.47530194403614634
0.5767007208555816
0.35342253964128434
0.01308453514914564
0.7370255403835582
0.4289975716502522
0.20617739976330374
0.11822419290784837
0.790708837027705
0.30164572895791103
0.05136673179277918
0.9542816032386543
0.4266295295151341
0.18216717467148769
0.9093702169329039
0.1431113732241357
0.018452034234790193
0.06962952215440425
0.04053774519865444
0.13095230663644905
0.6537745810290999
0.184077383025191
0.4748358198743949
0.14416365687239038
0.2707063326099199
0.22498938830854945
0.12948513832265948
0.9269192006692539
0.8628437330684491
0.717929025759899
0.19691605203017756
0.3086523267719702
0.9109699953982212
0.01971384689538427
0.4739344852024264
0.2914840729445843
0.37794473776811094
0.3159292121106734
0.24448639761870136
0.3451855920414248
0.7232731854892691
0.8052390708182765
0.27250851996075764
0.5475260419811002
0.9788115112125942
1.170156087396163
0.1314901478223134
0.12472237879119562
0.20487988840476656
0.5025899505333535
0.7013083184416576
0.4004064401990432
0.3851872061591688
0.5501692674609645
0.4233172700521528
0.05763859998694144
0.2959613003527034
0.9490058317746278
0.1662568038848853
0.008949390820874998
0.25188853982373227
0.013753408642626946
0.2696366692985746
0.11286032226987487
0.43697758254320485
0.23268078285717705
0.0443430597883409
0.42412840108939676
1.555232447253405
0.17042457568461308
0.2343713446825497
0.38250505258027334
0.05544270828518469
0.058312758166086755
0.5197372267729313
0.43950646121425657
0.03292303585949252
0.3402619044770387
0.06025028468666196
0.32748075060437715
0.5424782626000878
0.4336970359756396
0.5770900903825942
0.42485707060712313
0.8767558337154814
0.44753819188509836
0.009269281738448987
0.09102574187293482
1.456027427082736
0.10023928866927036
0.5532278090611604
0.0034906037122521736
0.5236883646177395
0.49775068666691274
0.02237113040691846
0.08408614381164499
0.12835484664644997
0.1993141893656066
0.10715724246292428
0.25928677823092916
0.4114066952335716
0.010846442199093274
0.21764720216224312
0.020112958131339512
0.12735367434719452
0.3052542240916045
0.776266864640617
0.025086144643148994
1.3143996600887256
0.012980317033880211
0.46910332512732217
0.15337442268121546
1.4947444358728965
0.3011931713853331
0.027032102004284235
0.6901653366822972
0.07736671094883665
0.20932062842058638
0.14317687095499076
1.0230629677446819
0.45795452133724796
0.16492134655961727
0.28519420349860025
0.0008372013592898576
0.02198106501958035
0.3298884385258094
0.21867416153214292
0.4427651423567994
0.4684365478755798
0.8425219896592451
0.12003933530941678
0.7494281853611179
0.11486986266936579
1.0867324926671358
0.11661592741659953
0.024316624178568894
0.7732813580097944
0.1849403243489968
0.2441813315337309
0.13518916267575498
0.41951868100327094
0.11632388994395364
0.5966295771127821
0.040824835930582434
0.024710016333768323
0.3440508736518609
0.037655886514114174
1.0632454670651958
0.32145215706484603
0.26647900298908833
0.33234656877364993
0.759647370439253
0.8853433939901723
1.085076367018969
0.43233278067021186
0.3231869274256725
0.4198771588878749
0.3301932235088572
0.013860222868453545
0.20643647030394033
0.21720237497207873
0.6286784428625466
0.3552693085594039
0.01125448475572426
0.12327301276165095
0.15505737551681145
0.09965728966276705
0.039543284951300425
0.543966470311228
0.2696163330263773
0.2617513280479057
0.3149822385336208
0.3131823154752404
0.05408632905211679
0.08086487933490351
0.02493578790460534
0.045107087716732434
0.17747759333570354
0.14481411889538195
0.21142650832180063
0.27661138038326233
0.4685596090452975
0.14488261799898414
0.11979651943898098
0.011148997375916356
0.00508168739395816
0.24662928053893202
0.4625726443902782
0.17567508459575823
0.9892034873197451
0.31238689404650155
0.6513660476716608
0.4968432830818649
0.015925364692686416
0.5176874839402434
0.009566052585545439
0.030808928819096332
0.0036233540632666177
0.2299979445248524
0.03666670032155597
0.7145000637950295
0.5547687730303361
0.28055826018283503
0.25162498246497644
0.2673561553421631
0.23229433534215224
1.2426560853239577
1.1068740306052323
0.6862871108514823
0.26971535910737354
0.07334197652967586
0.017590754543190427
0.4028539714806143
0.238458868083987
0.16246924624550696
0.2622085857281661
0.7213625101121413
0.09321980603784315
0.05733088003499876
0.3918799612132972
0.03307874303033634
0.30187810705097107
0.24525741327059145
0.757246948023617
0.47828246047376305
0.11460017493373809
0.10583195250746577
0.1729386070200829
0.4109382697613841
0.05250324240561252
0.5408697889625158
0.23428641243103623
0.06313106066494373
0.5485990700505015
0.05908209006692623
0.25133042341532197
0.016881567206859387
0.32377998220171234
0.17332924353664253
0.13855821008296992
0.2702629545898256
0.08378129935937025
0.13536072154073156
0.017059637206844606
0.04782500411027537
0.31548803635061756
0.4475114648751196
0.3859349546740111
0.12461575645526222
0.13940425447770524
0.07762619180815457
0.07004783206669171
0.44729128819960745
0.019164073666400768
0.1775076237034441
0.1833996152247818
0.4138559260563969
0.1585829291119987
0.1459116975598028
0.1464287482661764
0.2798069140499502
0.684067012424308
0.3379945253877019
0.2856115032839876
0.8849905308089695
0.019254940267941913
0.5892650375328982
0.3506852255374968
0.4772673541203395
0.7546489922190412
0.37088764196277846
0.05942195123814504
0.25448498867091573
0.24339523831196555
0.1290399534636
0.7694496445077998
0.09445034263894207
0.2566473427438577
0.5493048028661524
0.07949491372667888
0.06278804766969401
0.5251557251384069
0.0016093342056733794
0.7887822190922753
0.6662609133713256
1.1728613465735112
0.04575887561259127
0.12090258921053748
0.4977826551303215
0.0941480865027862
0.3194642430180529
0.15500294107874135
0.34748426835577106
0.4360851930531268
0.41201769190750914
0.02779628225661158
0.1422138728441331
0.12488024875276257
0.19606428330919745
0.00786152321258304
0.19170217715698382
0.15174694098589808
0.07350632255007813
0.1163564306890262
0.18074643318080283
0.2774757861398727
0.11241656577101503
0.31212462358174514
0.5026672212455929
0.1979129770790182
0.08519855517961451
0.39120093664635636
0.39590346259170417
0.3382930334867389
1.1360218612307131
0.6370771329420152
0.0378817763924868
0.3755844818051455
0.27375408974848436
0.363730741934032
0.3447873166106346
0.17190984452062086
0.3248137514330478
0.1509093775227673
0.7059601467138703
0.45485190438822054
0.78169761134202
0.20216430523523943
0.03893398056005551
0.09570285229083299
0.07253069864590385
0.01282026590814313
1.0934007766911173
0.8246081502113817
0.721699796216454
0.06326917776690442
0.08116772030319662
0.4183337946613919
0.8641229074521044
0.31814251316881165
0.17378641081901863
0.20697718931314935
0.0805730260615583
0.14469209130902036
0.2604158736080209
0.19510869800972422
0.028872620532081648
0.03308269548605175
0.22134781972641
0.015562996107886065
0.3521125881554885
0.12855209171237927
0.0958356379611038
0.07981733600158948
0.07771272117698697
0.5412303934888439
0.12543464170131158
0.26421519820305206
0.05305544821875088
0.1383589712932482
0.5091086467141454
0.047233322300997395
0.029395474611832867
0.39209594338998394
0.3817783143556975
0.3813614311671314
0.22600371392622415
0.08986902616763649
0.5483614568118463
0.009003825150775153
0.36739590770263403
0.18768055930234234
0.47404691585781067
0.49001055941045546
0.01435142791894686
0.3108742756294678
0.6468099959677772
0.14285522635602907
0.01476743822327402
0.45363241103378854
0.9452016217589861
1.2010635841990756
0.07499834256792388
0.21233259584937506
0.06450594764162923
0.6276235525921937
0.04490040701205585
0.12380414789964043
0.14993303447485745
0.03328312437264267
0.08408592276295127
0.8514786978942004
0.24297145613072338
0.9186832729242125
0.08902353554092067
0.07361985824792389
0.24248362062953213
0.004895707895087264
0.3154761685056587
0.7896959721755007
0.052508755613365224
0.08034734734620712
0.07277784035258784
0.1904808459835973
0.04592297497631474
0.09124291004791756
0.3491149115386047
0.18488945562136197
0.06482338948743861
0.44210679066645486
0.1895889626594395
0.4401978931607524
0.05758116813707991
0.12833106904270442
0.0291434005706776
0.1678141543800749
0.026688260370794695
0.1404504669558166
0.8624004854766538
0.1363793352981517
0.34152952215911
0.18155188805955372
0.1678554625619978
1.3478924459206747
0.40389276842448063
0.14742065062152526
0.673694142048272
0.30992569619333693
0.29962389329102024
0.4491013933813257
0.17175007940534567
0.0627288263998281
0.6190728167752615
0.006675395966552255
0.15960529417923913
0.5795339335432357
0.8177683209688071
0.29907143432178235
0.14166398976195077
0.727931760678052
0.01672993044661018
1.20706021461244
0.22367416350682273
0.03640509829215928
0.03702727624963761
0.6954735191309461
0.4188681334450606
0.90403195763306
0.07528032826542798
0.40987400212570296
0.6494766288725621
0.7994968274345657
0.23939701345855965
0.34777073984171114
0.06087886509053306
0.44654272957407637
0.0889508495594277
0.36767281198705587
0.48188933850824966
0.02117359989129517
0.1408429896620406
0.09044830483233933
0.3213012902407859
0.12495409064370287
0.18063352952855116
0.09774820582588534
0.4583290445348142
0.004444590181527757
0.1115516229030681
0.07531835089963618
0.19560404606363194
0.44601606714537606
0.5001027446075712
0.3388847867799651
0.2042338604634522
0.26614441117530313
0.5201483754350884
0.4811548037422686
0.29382279037481335
0.4517967032548589
0.48527075474346604
0.4889192042174529
0.2582750346560213
0.012703033688163626
0.12256345571433598
0.12354456272482114
0.010260893996137667
0.17729456666331372
0.07418311452678907
0.2565107187064365
0.3741040313057964
0.7037297745857175
0.21477698845665202
0.8629675662121974
0.09347932114932384
0.46371547272024805
0.06871019071956005
0.5489940199697662
0.41123371559645644
0.11460867339107805
0.10729250608113261
0.6861588611809565
0.34582555546454113
0.03397031323645522
0.18971892869496057
0.0521248964907288
0.22229892194809536
0.11615070187907035
0.22088611099355754
0.24337623463581312
0.11555777437902448
0.8333368025791941
0.2549282756622585
0.19818570078022257
0.10989305744621035
0.3500762191451285
0.29061820946308037
0.12710275805928833
0.2361987772004187
0.16454350166377443
0.20338645189760277
0.7142990726575996
0.4026876031228749
0.6288105260691111
0.3884360413786626
0.013158283257995203
0.5996304344606445
0.24141393266333228
0.7178517350319701
0.03976322368794163
0.3442164533410897
0.8704410293860062
0.02674123608527145
0.028998598426610123
0.8405289523467411
0.2847570187813408
1.2112650856141998
0.38046344186297837
0.07489686783839361
0.2900342148934541
0.24654182803242464
0.4170232562521199
0.07775792439430997
0.8974900508684746
0.5939430067759298
0.474816202474031
0.026159207078275574
0.5185571795744054
0.5664559971932168
0.2475955006106672
0.3949217337337223
0.44095550274606576
0.05587082972655586
0.2523861921285982
0.197614833689098
0.31218007749474663
0.09153795604610715
0.20903788283132715
0.11438615787592898
0.10756236399218588
0.018724776601941034
0.20399011793595495
0.011089860254887679
0.024405407553067436
0.11454875132403809
0.008654760152404807
0.16902116856527827
0.5836389959184571
0.04804792663706312
0.6191216214637472
0.7446324229880759
0.5035554907240106
1.0371742221451365
0.5244685853289672
0.4425129686021598
0.08380363912199344
0.08551106987517185
0.29266433351755483
0.31538474134502675
0.4497374924450088
0.5791886435453486
0.17994079175264266
0.16250090366192585
0.08539008700915149
0.13430514375360583
0.28688460381108494
0.1995935328420784
0.5652791831262113
0.11207155192492928
0.2941796744025608
0.7186845409320142
0.35497538949673646
0.1908201190762961
0.4160366014045376
0.12844072668526202
0.0577824638554121
0.3878620901255334
0.26904037074129344
0.02935364572263762
0.0020633025056400944
0.40868927510377234
1.0290824186575418
0.24340018633138222
0.028699300561895
1.1630117532039181
0.2999186502648491
0.11230404576715457
0.13300532479007765
0.021534401700717968
0.02965258117762873
0.08587745505231759
0.3031498145443931
0.6661607334096737
0.3817695287754608
0.30445580159412106
0.14672686333531298
0.0016028671900305824
0.2092237414954656
0.053595789048468165
0.014356932269894871
0.03057556342872446
0.013883840847812622
0.298548709201267
0.2355211663569585
1.185856881485192
0.775190655122654
0.12783683566523135
0.09098762600874016
0.34615201243797616
0.513083347085102
0.28963104441791815
0.22188332540251923
0.0971240510825847
0.19415354109815025
0.4744350133476573
0.9460270673194422
0.01183060443469816
0.7006915676786876
0.051607686303058044
0.35626095103855654
0.6413600254909467
0.22908368991315092
0.3580190939779397
0.419511041093502
0.056237937589643655
0.13177030407092888
0.23434704254063465
0.9615999824693942
0.20151468493789843
0.15538176424867878
1.1157076926337353
0.07610451990241117
0.598425078545717
0.12146592014733328
0.9899772826485685
0.1866744380299563
0.2550272612475067
0.2512369259686798
0.11562822813291938
0.43614998206439165
0.18867009682524263
0.02356765691472993
0.12621150883150475
0.7707557791968225
0.514937074504573
0.22453476736649922
0.552550956934715
0.2795994953515177
0.2521463903162473
0.3491300934176397
0.5724927717406534
0.4422614640778898
0.5049872800220511
0.1843657210961149
0.22463403719808642
0.22730266889954612
0.03726845089330433
0.10551350771844398
0.796283309753013
0.12284625942473157
1.071608800717267
0.18230990895600196
0.21480064721577158
1.1701696890062603
0.16177660348184436
0.27044607547443666
0.4432401070500293
0.04891526722435263
0.10347539148868881
0.06567541136971905
0.492109034311961
0.07861614872155993
0.039119680096929274
0.22208803801059593
0.8075149944462251
0.21985930304968837
0.16365040757210406
0.921265796271259
0.5977115032607201
0.04823783833703125
0.21795820633238355
0.3187865645288813
0.26528483392002716
0.24835300298496393
0.2623062039253996
0.3263139549239746
0.19667452937179863
0.17233236421732778
0.12802017521095319
0.5708716495202094
0.1953799819978193
0.07305887221328249
0.8153123359908755
0.2534801063982481
0.27896948508632313
0.42943416808522433
0.1557381603597785
0.16634826685517548
0.08811598680506687
0.0869162224570198
0.17876972759323062
0.4930786457304844
0.15107118417670304
0.1381967353610159
0.10787496804671935
0.19321507826608397
0.22084203154443888
0.1510145035755079
0.36242288558806607
0.21355239535192652
0.2288049546730591
0.47753236375794267
0.10518398090449978
0.30511900822025656
0.4646455664412783
0.1973346139116109
0.5596500166925047
0.010619775199125398
0.10869309627171317
0.18050158892097845
0.10629407893786509
0.30979898945187007
0.8793383014215617
0.23285120478620008
0.2265627994341887
0.33474629619845014
0.3527965393963038
0.10284664010651474
0.17532981457778601
0.37873784576474034
1.1624777793308534
0.013180000498953175
0.004605738176234809
0.1935983291368608
0.2185575164694618
0.04585779143898427
0.8544097792798143
0.6173293278013162
0.08756172124257725
0.4467041080297531
0.2875708512236122
1.4701284051859285
0.476487057901826
0.21033714830203862
0.09008203505630083
0.3498533715798775
0.2899730138104352
0.25894549413184287
0.18956750415915774
0.32210074907154074
0.16026239027731554
0.6441460996026269
0.35331958851081163
0.006872547250515917
0.340875912632897
0.7486904586265443
0.039975092761365696
0.01724408727856117
0.6454878695824258
0.0648105071676203
0.0481385172116086
0.05991552250613577
0.5610217741209139
0.23910651457874435
0.3874147720651905
0.15802650494588433
0.46052347179650255
0.631074765400289
0.1856567781487726
0.3692220845060078
0.09020582395155463
0.35157333930453505
0.012867774128559476
0.07512971320005435
0.9825320794392157
0.2031780786374959
0.2256404827364672
0.3485950662034241
0.9634267097783853
0.5885862000046409
0.671532060580504
0.297208944989276
0.4657916014474273
0.3321142478037048
0.3449353624809703
0.0581438407963923
0.5782331465574679
0.2851479156378381
0.15499159413967725
0.12653285229787736
0.052733098439197795
0.36288309514418643
0.4361549823907731
0.6883063060935664
0.25694188717237554
0.07163863581788281
0.5685068304660267
0.5733886739784066
0.2072407901260084
0.4962645508603372
0.1549346348347193
0.11981048964266076
0.06789631875792958
0.15767424451655665
0.35233088598515483
0.12234947637847515
0.32262804938838757
1.0794502479232784
0.15068711065705973
0.09149846412581879
0.20246462839810425
0.4254305939017115
0.1821511837428244
0.09169810815704738
0.399361443122982
0.3909667649322146
0.32535934272900785
0.4343492752712257
0.4272189416212326
0.4074144397524427
0.45852247106579724
0.6287870126165237
0.3574530736224522
0.04468417902138131
0.16844943383232086
0.4035321173734092
0.17299098898832146
0.02173405417649774
1.2077675683514297
0.11539768554338019
0.197029650154261
0.29258393865851273
0.08739955531454645
0.22486734708049447
0.28278667991198403
0.16891603501174174
0.0609088027217389
0.07719198655352663
0.4178348407929711
0.08479829711188368
0.35661924118897054
0.051567808191661804
0.05653725596764396
0.29950109530251956
0.01803910779375561
0.1959993767775848
0.05190300079018282
0.6349278813397857
0.1687800370245989
0.5423064317287214
0.25544788243833827
0.4323611150671095
0.27487720910541574
0.27722389851554363
0.19210945709476196
1.042985676067463
0.4043391405531124
0.948207930200321
0.06319266394812202
0.7182302773220022
0.42240397941037056
0.27366856832508
0.36259551678277285
0.018656378980687244
0.20282200626487928
0.05845956762022626
0.6053351023068814
0.2146679860949853
0.29309412691116454
0.3520635351185748
0.17556466956339975
0.5990756245382188
0.32441286324592167
0.10704698636605758
0.019366400407929807
0.22843487472214352
0.0395496687825993
0.022124237875235323
0.37769192766903725
0.15240793280749088
0.5591711696274151
0.05836707797829041
0.06507792890546339
0.21916602556874662
0.06875967036797251
0.13818311142297637
0.06958610910316801
0.30713576005055
0.9773327469466775
0.018323765032465397
0.007178119527848974
0.19509237540486854
0.16185921908970705
0.11263994878507418
0.25211716115661875
0.9871761936294157
0.05691620740467619
0.008341936828051613
1.0722731442231002
0.3511510661599751
0.3802761216492322
0.636259041436621
0.7122796146595789
0.17316250433222408
0.1820427594567616
0.10240457233535229
1.36929733015201
0.16667763637131972
0.17772470756671754
0.04339474880433909
0.37185636140307654
0.059163523564128885
0.44595681861035386
0.36620005442900516
0.23182572723846334
0.36584872898125037
1.2303096027495024
0.03437628865573284
0.009974390540018654
0.21696711335199492
0.03595073643595646
0.292930518135585
0.040265433460685084
0.05399061912565836
0.09712231071491938
0.06286869748247659
0.04489936532048066

==> anc/HaarRFC_U1_L4p0.39.dat <==
0.567592401333177
0.07043118740823862
0.027081356377457688
0.04172474199152624
0.18513586391958775
0.021599411366097453
0.4661097432393257
0.21646974105505865
0.1480541237326558
0.13889212539568038
0.10616435363495454
0.7067996995055755
0.35656952111291845
0.3207784732641788
0.24292841784078728
0.22983517145492674
0.23397835775889547
0.2000842431711995
0.2395689307579285
0.01369222285062146
0.40751186743614165
0.470550506309472
0.6308267865659656
0.10896934581623002
0.14396454401873848
0.29376796853205206
0.025984860344846445
0.15830454021785828
0.0530059928413443
0.14423648919083687
0.18341115445366205
0.2728760672941287
0.8122715635357436
0.0026272939629592698
0.20935456153444618
0.15888960850631373
0.2839647291924027
0.024499669297351735
0.16113093608999302
0.10341037105006855
0.35336878313593395
0.7274928454549076
0.10853861928183957
0.46855320703195585
0.8725415495018115
0.004125006411892526
0.0653103516208747
0.37015708359754673
0.4678847138627768
0.8719900866486268
0.11947623884538142
0.2468031181894226
0.2649752525732477
0.034276767206333325
0.471724672592846
0.46295102970063556
0.27730263179739684
0.04147562629201123
0.5303458652784862
0.25226854437657725
0.13736076055937152
0.02604400744407325
0.14707927024494052
0.1360806559155828
0.40962414246123396
0.11853084708106217
0.1009510527357992
0.29039481963314995
0.037242630058804425
0.38048742937811414
0.4369956104868478
0.2279065942988323
1.3539408275752711
0.5834258705654609
0.6625063444809115
0.55852345403817
1.142130203865726
0.63892793670307
0.6556080538664361
0.8463029128025281
0.6379348138792318
0.48742910922534677
0.10849887275825451
0.18607984788930038
0.1660840663081792
0.3456743468016572
0.8498084010941983
0.5968355659976858
0.2262168549093712
0.7673815721072905
0.2382514399698562
0.3528817221825255
0.11088999211653741
0.16472428405951628
0.8620455801733371
0.3113682570977729
0.17435141689901035
0.34077436811770173
0.35145465222868955
0.35364514599411845
0.4629309349297806
0.044077754654164886
1.3202643299001817
0.596181384286956
0.1710403631901726
0.8615906539713407
0.08900667275369095
0.6703044033490104
0.04636668832822242
0.057278342559130696
0.33829430050442566
0.29607893940027435
0.13247135906628618
0.5593247296260314
0.11329856340972715
0.24207599039521596
0.05262969288294723
0.5851808063139564
0.04169820672011132
0.46477934312618124
0.3223716082491621
0.099540594422394
0.05862334589483835
0.009410883334275444
0.016124674758433127
0.1405176942320697
0.9683430898802088
0.06220672692135704
0.11037672396817208
0.668231172734194
0.1121692688028595
0.7484931027484175
0.7148481102289793
0.0035420983085204315
0.435459204409989
0.5249551923871291
0.3595926954569168
0.21892486941135805
0.7627566792593659
0.7301708690381775
0.020268835553805625
0.037593646495860784
0.17149782247777365
0.657358441862943
0.11397173600747695
0.17997368258694404
0.2390334443071778
0.26223576219360906
0.8540452813169118
0.8781632183933095
0.12259097918211413
0.05058415764094272
0.8485005854216949
0.11820492916200981
0.27541659600490515
0.026340272401693787
0.07555529002500205
0.11666622405293443
0.07832342125995476
0.8698299974880155
0.48897945394193765
0.3478235127422107
0.012836764784201173
0.16238953260152778
0.18579659365162274
0.230122334658546
0.17291136914738123
0.1471793122812082
0.4004320199169272
0.2780531560696217
0.4987995332122337
0.035585035827596624
0.12499207544113873
0.15332031850372868
0.48535790463309364
1.0501515442475289
0.5159547855308417
0.18105768524640492
0.0022116708514013
0.3499751753858816
0.39468836857919837
0.29082413527802503
0.14706255611242489
0.46456706806568154
0.055552454716944324
0.1851329804899601
0.05251344037358881
0.5919880669255301
0.2784166950513975
0.46586208462003337
0.6412849369006351
0.36153350738257334
0.08030903409924729
0.5667317676334352
0.41058153540562137
0.7583840124663648
0.1544847908382093
0.3395966364747059
0.4253140810202901
0.06534020004746974
0.17473490283499518
0.21369228276616486
0.31843431969509656
0.05123017404128217
0.24483556174775986
0.35884886893403756
0.21320083191023015
0.32419718313318074
0.25558495647189855
0.9190753083505184
0.11472489516266833
1.0848383526333514
0.0002740551718885634
0.6708746779416783
1.1905425929242364
0.41515326187045853
0.7058290946365858
0.8439086727250256
0.08404783449497528
1.324859683685166
0.03831525497061808
0.08011885883856337
0.841108863964459
0.2940215982188966
0.39675937971830977
0.2862763090991255
0.12630378037632242
0.5673308386372595
0.5782714040116275
0.08187152075662
0.07486490812747117
0.44324294812865683
0.011131088264160113
0.22876617433024043
0.33907428730153893
0.8348746424708199
0.03819193185699529
0.15317217254591783
0.31698864267283616
0.12459436947231657
0.16351879439654174
0.07117298687199357
0.2206624976961959
0.16634296823575015
0.20304707427894442
0.18876445935310973
0.2852892467657787
0.07270959697859622
0.08878919015352177
0.03764829727528706
0.012759446582797766
0.06520741506072097
0.077784367450828
0.020835849617021354
0.27043972245504405
0.7889830675954573
0.7302661144512047
0.00183173508223575
0.07810072804759507
0.08945628283816268
0.2588211501771357
0.01487360469119457
0.49539166647988775
0.03270664806944735
0.49378043133527433
0.3937122091260337
0.0014787543873976579
0.4309204991527834
0.15661613733142574
0.0765122985888281
0.19464179782221638
0.07909972913150634
0.23087263141105152
0.12221842316191099
0.5775196670815168
0.10564574881715738
0.20834096192183538
0.05373623569328605
0.20167900920606696
0.11409263500719413
0.6246041715737566
0.290381422897371
0.04671612563555722
0.014188812630873487
0.3750292840171157
0.32407715028291323
0.7239699950953971
0.630527765019817
0.7751919449301204
0.6456898351905367
0.10382519216418647
0.28876761106700877
0.5294864503390146
0.17934290116890933
0.4748062103709607
0.16361280490075952
0.16556015810301497
0.5761509323624312
0.6858536290859483
0.22424601982362716
0.18899163764074436
1.2776973222227472
0.6873729171193869
0.12348154723481919
1.4671261823898258
0.5827455566135076
0.47910660742050715
0.3045417614622437
0.0704138604177339
0.5803262896465448
0.027475790274621454
0.005785339959106426
0.22210509798505026
0.3280801685454213
0.24660284355430276
0.018712491169254983
0.03529571240059408
0.021369793524824068
0.23418174480183962
0.040584620199877436
0.207089795297929
0.3286929926452294
0.09328372143375643
0.05453287992578366
0.2952007279890789
0.09855736898386108
0.6708033704612598
0.24632373107330838
0.2438914594751598
0.24567176038738914
0.00781452406929814
0.06757725588774195
0.19232232693158988
1.1292487687788182
0.5518378439082654
0.11377250591602263
0.40905203161161396
1.3716854433752925
0.3849730752706867
0.04743361780002848
0.7235774089744251
0.5394615967646982
0.46202607975692467
1.070739659950834
0.05668060500264226
0.4148513748622836
0.3228861679392073
0.07954220421393231
0.9056399070446833
0.18166766238257584
0.21605997547018033
0.4958609235188693
0.04371120358735146
0.4152442133028827
0.04445782044882307
0.059938482134157575
0.14142644950198296
0.13249389371442535
0.19968344790552692
0.10015873355746907
0.09300877907793263
0.4512139428128608
0.2766402736386099
0.2072641931017565
0.35319558816944396
0.4191283088157464
0.22340895774848915
0.18171841719706494
0.02246952085279097
0.4126878349162426
0.14268052480287738
0.05368564553886537
0.17741549387624134
0.9357627740274055
0.05000868719930276
0.2330418318986629
1.341648826318768
0.08910975153593499
0.6610114920848627
0.01593720490062966
0.7288066424245251
0.04710466111974987
0.19082909288258912
0.1331133437169139
0.2513075258239917
0.04279231493978985
0.6084791743027484
0.08938087766171372
0.13653146743956712
0.38188447237308826
0.7118457601890198
0.37461804352215966
0.07921523383365876
0.18839191784591341
0.13675244402687445
0.8570433866313026
0.10050583409599927
0.2629659488156162
0.5263425596313187
0.6956665884235218
0.429886121989966
0.20674704868587887
0.21742252677941692
0.1295178269099979
0.365215566555697
0.7116157944956711
0.5155050952789249
0.37388718470556304
0.5466848532379738
0.6002217451784205
0.22259869883999325
0.40598672168873157
0.022007890585997832
0.012600656245566801
0.061588203512781305
0.05577458859144207
0.5291793129040268
0.16226385357670314
0.1960157190643174
0.6976118475681112
0.10367325080082022
0.053211799882983496
0.38446717624113513
0.9213590910567202
1.223060025560812
0.7827963697254513
0.7644225216311116
0.5370722974341072
0.40399411479251096
0.06850728760013111
0.7160679284912028
0.09713090223168366
0.7473895212054126
0.08732698227586055
0.08894726272494537
0.38331775396861745
0.49460700616110254
0.06898754808277738
0.05761785340902967
0.1904883995402581
0.3400322826476783
0.30045042539201944
0.10516594476691161
0.28009435720093456
0.6871402017070336
0.07139638774100975
0.403951482392013
0.2641009575865919
0.23604330111814123
0.7547858996746707
0.026048341612891466
0.8540930600968636
0.025052706654902196
0.38087673157616686
0.15174373489675275
0.777754835933626
0.29131196547186033
0.4261259525208626
0.18828578913696586
0.1637328686538644
0.08642257468632894
0.20594571888512742
0.321665635667314
0.01514019403978667
0.14359289867095823
0.4029632321470273
0.04193503164401332
0.07766417565582943
0.06942564591925023
0.2585943324392331
0.046815019468554056
0.21727188475076709
0.16390675822787634
0.31135590164144156
0.09445336628650626
0.21635760959385653
0.19918079921237614
0.3433641331728753
0.39705136921069895
0.02656228330087259
0.4857584075980092
0.12693808399560644
0.9079419166500217
0.32108325544885274
0.040758127745431964
0.4090501695625159
0.9488738947418831
1.3404745781871716
0.05717718980901444
0.30152784859018267
0.3838696507292924
0.09010352047028593
0.6903791181416153
0.4219525559125812
0.3311396477578106
0.05897450267945675
0.024514406510263584
0.5201743405006999
0.02137402173005358
0.3839124992274621
0.02969640176326976
0.23652958895412085
0.2479261666959096
0.35166167807497684
0.31210633146104894
0.009284175635756552
0.5693318951151356
0.23709509146486274
0.539158079563835
0.3453210672464615
0.4872787801061902
0.6491545165331091
0.23030781868584063
0.11157613849854028
0.3803831312043554
0.015510291584722124
0.7863462578509871
0.2046511007134368
0.26188672057163026
0.657305304059832
0.16735420475928023
0.038390071947005375
0.11822510547423958
1.312133997925467
0.14153516510374192
0.4547369288533859
0.07436017639080111
0.019387034983241208
0.9405138426475762
0.05470517674405279
0.302341719780235
0.03840070604302179
0.18412767606031352
0.1250265934329881
0.8279093249517347
0.37492956164434543
0.31999533432387306
0.3062149125899342
0.29601351179602137
0.5071113650926337
1.611375908730504
0.1234887592647219
0.3387310571404252
0.012267837702887068
1.0054605788310174
1.0551081374483344
0.03690988489774701
0.6947283657917906
0.011278123962551024
0.3534592265601678
0.19827052904851158
0.14392614264806497
0.1953795128953979
0.23011013794906676
0.15748469110463909
0.8216671315323696
0.4275386460925164
0.03325591764207067
0.8744641893800271
0.48226763517594246
0.3063380446353484
0.2620116810599976
0.007399490697984154
0.05240722148261787
0.9701752510968218
0.23020336071201802
0.3429731176543357
0.11726771905709206
0.28504073233571914
1.0515697141164775
0.412637898119038
0.5322965487823081
0.29404985176085974
0.015904513658675096
0.22163323939782714
0.24621434668705164
0.32691706069788706
0.6475396079546931
0.8162919735430656
0.4529594068122946
0.1088454319475144
0.16767155458048108
0.2552434915985961
0.20756254655681206
0.07612727805173115
0.20207155958975168
0.5115226878790659
0.23981328793653808
0.0205937470094236
0.38242418335908923
0.03522401335610454
0.4372426426685324
0.01677249762660495
0.11354495944800609
0.3069572832749524
0.03285639205626744
0.1685670291751371
0.19549856074338784
0.0880307243048355
0.9469208135813012
0.07549289338312568
0.7302773420210977
0.12429445233824306
0.17336015856692008
0.2637016377085783
0.5596317342748566
0.5563361500143247
0.3373731416159272
0.29383405218792774
0.15170045451779784
0.4993973859920248
0.0539769486871991
0.30228748624602114
0.05529501070146269
1.028549087600425
0.9870217760314977
0.2538112987383102
0.9285864935944621
0.1581897365072913
0.2511725660765494
0.5764290510109318
1.3518009446411068
0.6256333545934852
0.12069576911238243
0.26389868706151
0.8017254640522801
0.43086687453181516
0.33010887315239634
0.06119186978783604
0.11262312564420805
0.5562116961860746
0.9309063276090119
0.052854599800223945
0.3675776320400106
0.14104823945053166
0.3748759651642818
0.06470154134255503
0.38715197497605586
0.10503345463089261
0.21642947239362537
0.32112354777187824
0.06409709927627681
0.032339102288677216
0.5012163782674454
0.8057232919309895
0.14663066288903626
0.36536970260657436
0.5440482886089634
0.03603022664740475
0.4276009861121554
0.3463492081103878
0.3261136832473828
0.2886857028401399
0.7741577743940969
0.9426800615846164
0.22420311851592029
1.388662287920347
0.06044407236165473
0.4854132875329756
0.4572210966801591
0.1707239009326154
0.618713802402915
0.42679954482895344
0.6211895341431374
0.31733984569623475
0.10923722571518173
0.16100160750013093
0.29077453310029155
0.03688825781960631
0.048795734752818794
0.10435158701782632
0.10074354237960625
0.16531836959412163
0.3414963163445906
1.1563232663123266
0.012726631691322163
0.1573810328252238
0.1129124607682432
0.6001276640340985
0.08852518319456512
0.29898494878591964
0.29912032733201654
0.9846758686784588
0.5267417348247857
0.062053013193859335
0.5825586174058396
0.17451768207250112
0.8899314492092253
0.07521523628740581
0.4989884131173091
0.1407267688517774
0.2483140061184099
0.48981010132544844
0.1808175710728883
0.335329588953589
0.6542426243374574
0.2929565651150385
0.07513986496998591
0.30785517316530175
0.31756637325138337
0.3464513278291014
0.2317768233375303
0.23891073051898964
0.19292274738575443
0.020106806897336918
0.043352474637835335
0.052815829885179806
0.2640184806978366
0.948947725899296
0.20729784811858173
0.0719569291785248
0.11213229014086677
0.5552462483305611
1.2333298042038716
0.021142023198639393
0.044992671779631815
0.21252908198464598
0.04910216107836449
0.037790775128253414
0.48359258829744906
0.2788002963049694
0.09108449882029991
0.2074829721271931
0.04735208489443419
0.1559476060300758
0.06645101276548174
0.000615506525437535
0.003786523198614132
0.14718699269441277
0.23650051049253706
0.24443185456862027
0.060809564948321466
0.1846763753396609
0.11231678186672088
0.15021203124813967
0.183050009028039
0.4361597020258308
0.8248298144277314
0.2241923934230411
0.23447485748924085
0.11971280837695553
0.4980573798442835
0.11562681018745587
0.2546179588971893
0.5438078078002606
0.13955160680369488
0.0846792936803808
1.1611983091367541
0.18722252787533997
0.0657312944410231
0.5565763518178052
0.011104788901554027
0.505856075579262
0.25834682870531395
0.7193770907878552
0.03499073564171432
0.8179581744101332
0.01747579576032639
0.3849707211074132
0.6955878073340176
0.43390547667432866
0.11660600553382887
0.2941213321141368
0.3636306389820435
0.07258448561527525
0.07701933944972494
1.369077051332152
0.6359735363158714
0.36039533517879646
0.03306526856652383
0.4050737065596968
0.7207434185151562
0.2062189723173027
0.06682043218241265
0.036291258198814166
0.00897512881350225
0.20427800634571122
0.33445846832938186
1.0960743876278556
0.41318931044051516
0.4101755661020042
0.17513386995018498
0.3583370603757572
0.9016652111269756
0.22901993106034546
0.00425380510095894
0.832629212235422
0.4135807868349324
0.26137461831710196
0.13274103104175036
0.1417666130165721
0.20712825257805415
0.02815832200679362
0.2721402892392874
0.004579250217332008
0.3509181727821074
0.4187637255865774
0.27001929536704383
0.3435041742273561
0.8402884767421887
0.32504959592209987
0.17257504930772785
0.04787992765832722
0.5614743300308966
0.10522816762393751
0.05832551110383359
0.21671220018395884
0.09959583305903885
1.2242408091461925
0.2240539491879995
0.11791003863701528
0.03859076066426154
0.5410243567665265
0.04185838607392533
0.19953540091062608
0.042359349784410257
0.3556083733517554
0.7156735438755101
0.41838623044355455
0.21426247052024797
0.07829534126037208
1.0362637450789796
0.2926844538421175
0.8337815841984301
0.20732654139722156
0.45387595293917293
0.21172689427555097
0.12127587869117774
0.37311171711981933
0.0048319487024261285
0.17505378437661182
0.20248757945168588
0.1030828870346323
0.527517301917685
0.7224450320721718
0.10734210596380042
0.00363723729285326
0.7287456084105737
0.05150305118849255
0.11828051881914155
0.6778262051697858
0.10989526908619102
0.011705560039638178
0.5057888799240697
0.32519410854313296
0.08591728672031261
0.21074132748061514
0.30603451837182094
0.0428962494567153
0.2105530506697549
0.37945675054448635
0.007324824054746215
0.14267203117566057
0.5815381032219599
0.44566980037944
0.841923869681554
0.4200678078137392
0.027067653536595054
0.5763554449937008
0.2630915618180908
0.20025964597730778
0.354685404525711
0.0026012903945166364
0.3321950311231539
0.4252877112516196
0.035481082168239086
0.782012642274484
0.6130669714151299
0.14488741259932256
0.037175626750185715
0.016416782286210366
0.22257152575996333
0.1150720641682812
0.36661278995369634
0.42945732458642766
0.6324652363407861
0.17735449055028832
0.16621022954320847
0.26201464125956164
0.9770331830513618
0.08189612485508234
0.32924018326789695
0.2602279961499395
0.10799645418714367
0.7887337995087497
0.03370867270196918
0.013097868315174397
0.0036138519863166355
0.46008177305210585
0.18010688503891661
0.12750489302707765
0.3558530709664773
0.63791573906368
0.5663070859934525
0.5527339399007232
0.09048165379687678
0.04979177721005832
0.5290228793499568
0.06439825213703931
0.05395527621557664
0.010548881753449427
0.4778058138989813
0.4754042106029939
0.7615684233678235
0.11965255019805338
0.8804363328802323
0.16676832380878578
0.049478911361891836
0.3841248900845183
1.1744908297568324
0.19015900215608034
0.4451078829070957
0.17903161607631404
1.1970921153152807
0.1880708865925917
0.07130417540786779
0.2735366759251543
0.10623604170524224
0.7214900730897305
0.4246272187303061
0.019197193856382265
0.22909171664049086
0.059565075771066935
0.6830179305028636
0.003449330096071926
0.754970160189719
0.062331791172125145
0.43582127287248035
0.42734700922072155
0.6288950239096214
0.5421080737340109
0.04968340495878803
0.5375368049036957
0.12456822653403475
0.04363030863692138
0.6489190806660058
0.5393608001284486
0.23875564222414272
0.606048318943734
0.07014778954639732
0.5896891069842337
0.0888239036879682
0.02135670654197195
0.6947180295777231
0.13948041657274396
0.14823724570901586
0.1373249490858332
0.22701959888434092
0.6134220499247475
0.3131668122763753
0.3186842801529682
0.793832439471977
0.281216691664098
0.23352794036083643
0.05162785672125481
0.028671248773868136
0.2017620451738436
0.5764049119753284
0.5362558226604579
0.18106528545115091
0.26426206535648217
0.8397162946865477
0.11505063057503274
0.1260281107923597
0.3339576255178975
0.07084994191386415
0.24019937761791496
0.30177291368851683
0.12370133788548084
0.18960400414939266
0.8405576996399158
0.6961300452789461
0.06544250538339903
0.8758364725462401
0.035992801447123
0.1925600473963112
0.6486624081681518
0.16298415881801984
0.674080111464154
0.3485723340117073
0.18095060569264854
0.20298789723708435
0.8867340078810975
0.21629878506692168
0.3063110686840295
0.5026155225466751
0.6005762589151892
0.3806261197261622
0.48989553568984046
0.6485530310136793
0.10703968204583611
0.4993352391901681
0.8021557974787247
0.3833112751639927
0.030309480793745538
0.8633640863464226
0.00994957756159017
0.3977773405782739
0.10158397521753622
0.3591822057954329
0.03077817215934259
0.13091367574745358
0.742297471809478
0.14360720510826758
0.06320206249814835
0.09341181872104283
0.3032903487548139
1.3702917520480478
0.4656571971358544
0.21003186051554085
0.20551806777642206
0.9935379915021347
0.21428368359642153
0.747432494729621
0.17536818929668518
0.2072334414138693
0.08098801751805336
0.006351873327310426
0.13580145932990365
0.2983315129157121
0.39810841191853125
0.3595794248791237
0.38249010797004046
0.26085173885211244
0.8996719509531959
0.101802596228761
0.492976462470962
0.4106830093649124
0.4598928255595273
0.15117931692247247
0.20011039235607905
0.11506458870506747
0.2510123773087885
0.5273844197182546
0.9134663083047491
0.09079530249734355
0.6790532697279136
0.4682264442293727
0.14551476903022056
0.48401959474005285
0.28424063525155396
0.06529755047581634
0.5012078687362237
0.7124414176878675
0.3491564363949474
1.4383027238507313
0.13124483418064073
0.2925656593820733
0.09008502751017115
0.4162715674311581
0.2440751079261491
0.07610168756695596
0.6534647370204186
0.40148555617593373
0.33395332764023616
0.4733778600762892
0.08384354216436195
0.17139648669485547
0.005739036767128937
0.5060592634415679
0.4458160916167543
0.6340756183812364
0.534965979589427
0.3354264448837545
0.18334889886658928
0.2358853731091475
1.3679469566663058
0.48406862353299074
0.21462921668944707
0.1701667882447211
0.1856398323932291
0.010855768467944513
0.0020592769524343454
0.110492315228234
0.654904462075846
0.0853423805854208
0.44761938763150705
0.21033841119397506
1.024168295583137
0.3643410756138878
0.34068160504222456
0.073919676500926
0.3385359339619532
0.036564948639714025
0.08734283234156257
0.35739913657976474
0.25867431118709966
0.2692149432958802
0.3290294198877892
0.03678153060726374
0.16392645295200062
0.465004206216175
0.4309680226380658
0.022330720410587375
0.3736669217882874
0.10376928411732296
0.14694125774282946
0.2746351516813334
0.12866357959336588
0.23841275302821965
0.06941473043922307
0.0774150366233176
1.1999883185379814
0.10906598388860099
0.12213807917650585
0.895992706041172
0.09248408505829057
0.47674260377645383
0.1279585784013587
0.10710259988110125
0.0563685884355479
0.23560882443466052
0.21044165181214125
0.45659664605356987
0.15423451012066797
0.4787728845107786
0.13529566641595409
0.07936646400270636
0.11039159852395224
0.4280928379569263
0.05382613228585467
0.5777612054852277
0.7632548547666304
0.2638760197583943
0.4188678907917308
0.0064501260286257255
0.24443627004864357
0.0692068501634905
0.05117819668711401
0.9146055032659891
0.5991192444374058
0.6718898989060805
0.2686407993930651
0.4102234249977225
0.5102202882694785
0.5481662559655974
0.5645289043216651
0.19941939206220613
1.2939141108750585
0.4854163093394591
0.11195068864600495
0.2788619220666349
0.201753871260665
0.8915153302558655
0.11186446579760151
0.22506927940739266
0.5799622314244934
0.03736334022160593
0.7181795644878172
0.29437743944628253
0.3030442918674864
1.081248187067626
0.1445032228042448
0.5831311235370474
0.4736991625908203
0.47976039881471855
0.1447366393161958
0.24543711366789245
0.2536708705975477
0.30697723574296765
0.34235617052600015
0.006352058420338847
0.02365366084575178
0.19035044494046757
0.10392708531484204
0.3147614604092187
0.26892842890888324
0.07956422354029652
0.30294323247464877
0.31283400164242076
0.1863445153823011
0.5339957565564212
0.372127279387694
0.02745241814590037
1.0998082124959236
1.240391230246418
0.17785356418977485
0.6368839009854761
0.10473781990784758
0.045516979598991515
0.2348914938175595
0.0996435160648159
0.1282134971616311
0.18220237201190942
1.104438202859215
0.3560279146348312
0.21913650383093752
0.0165444346363357
0.04689485254269927
0.3483196779173522
0.7178878343065379
1.078450419339201
0.06576629143457997
0.057406142446452126
0.2368025891302148
0.06096432875635277
0.4768809296318482
0.05183022711417171
0.06326531930425155
0.016713091480439056
0.3881384196376241
0.49312907146450413
0.02851572458583056
0.3741083180049391
0.2893261618110288
0.023150146272876426
0.01458328440387899
0.033345574413373005
0.29809368691598437
0.05944733044260549
0.16279408775775905
0.34294433008660463
0.12585149259094763
0.15166404774882422
0.25071069173177224
0.4344444589799251
0.08947790685347154
0.23177224781431763
0.030420666893391606
0.826911224474969
0.433134868354715
0.10689900716275609
0.4872769655300159
0.5393896244538354
0.525338110547091
0.3557920321964084
0.05516961711500322
0.022931177415353245
0.5280221287391164
0.20769253043372574
0.15548339762635308
0.5278545431603798
1.4154666057104694
0.5523109804747044
0.11330907333542772
0.2437693025470513
0.4597498392005926
0.2838915054841874
0.7791733357687409
0.17730095577475383
0.7435060843472936
0.09892645528215985
0.26748153996720775
0.20366419622295948
0.13998662467782996
0.4367095401003648
0.17935919220692811
0.5422252841622348
0.14071713094191277
0.12971630394359174
0.5809686490481377
1.1778562600024336
0.14716675506103608
0.7829809038683612
0.475589550168441
0.4474762616422326
0.26608340675914666
0.47722806217908387
0.5653736840163821
0.47228910224957593
0.13689010344275354
0.06250938277848311
0.16898426188606105
0.0377636559668361
0.535098153269804
0.21142401496659918
0.20283348146394065
0.4221759910943894
0.2331453831898429
0.08082667082349496
0.11277750013897711
1.3088619142868072
0.03385529353426612
0.07194514833237026
0.6862279072411331
0.14931582702230822
0.7968737637841771
0.0008955616960184033
0.13653087392221527
0.017416789991607486
0.07982485344592102
0.1491997292358606
0.0246207004460544
0.7786402544822927
0.19254023703170683
0.030797915205542845
0.1453203045474502
0.00718077964616094
0.4197179900021251
0.03832191410417029
0.31033048372990024
1.2352140895520203
0.6142592700554018
0.37323657495341006
0.42601494906308635
0.10016571520258748
0.3571306034370775
0.20130079247306987
0.9545189192414407
0.09335640028671098
0.08689092658887122
0.12047159551670222
0.006927509260817762
0.10179266832811905
0.28463797730888324
0.7657490183228113
0.5465007642388566
0.01620663762410244
0.23700280963253112
0.04667462526152816
0.8862531735838637
0.11315269143645176
0.1426771195985307
0.6487553980547596
0.751357186482255
0.34922175055349525
0.10230932396259823
0.13504741734348388
0.27657695593374676
0.47470796089183587
0.054002703138496214
0.24270506637185557
0.025909129182787597
0.05850667174730533
0.8831168308409798
0.1762834656390017
0.04987910305828918
0.3648827433999702
0.19741743927661257
0.03138975889482453
0.2538022327577087
0.6241516088623434
0.0870184636905094
0.42969903557386363
0.2777567712613675
0.01753102566214651
0.748278463286571
0.48375681362733086
0.031207904026382433
0.011746342438039386
0.40382813257445277
0.07977807458538173
0.2122521778229225
0.0929416130481569
0.7748608186282138
0.04830023093536874
0.04798981007522973
0.5896339040307753
0.16106409773843258
0.22016173352090582
0.04903081956183586
0.5331579839352627
0.021209263091558534
0.6358157536421493
0.541125847441481
0.3684238002446549
0.2877961490924254
0.08474609947032564
0.010086456420109118
0.227506770384419
0.9115964149018407
0.6202433494962033
0.36055603873725084
1.0945556976463768
0.12735260882697988
0.3288637254446648
0.11535796626283391
0.15531259211052365
0.024160903060711857
0.07310092081514884
0.26333723066869924
0.7546027521204578
0.5962763501967353
0.4973302059510787
0.43821249862527545
0.10577414510805001
0.19228354722152163
0.45596947245662534
0.39790752445832867
0.13938923671391318
0.012334707884284203
0.15580110171417313
0.013295104111484938
1.24375594736641
0.010385425835399132
1.1317957046962925
0.0985250567514786
0.4075070175529222
0.4655159097622935
0.015310224727906918
0.15926881500257406
0.32347857501744914
0.007991185023888752
0.5067978269579383
0.10870602538719333
0.03980215186951783
0.31805336324642586
0.3850090409720486
0.6398753142375581
0.35609786618494954
0.08297812142280678
0.03646358219844258
0.009875002224898581
0.11404061077089472
0.01848311090835615
0.38102413359005444
0.1761150372383438
0.10102827745186897
0.10453082796969103
0.030622071673977715
0.22522680959528746
0.014905195225373851
0.5585248889961684
0.888852965212235
0.34056294373922524
1.0057138878390792
0.18412949933314027
0.03724769705849376
0.010062688753525643
0.3913216745721633
0.48786369852607914
0.8987502219268582
0.13806463679639666
0.5985263507739327
0.3883548237702958
0.08086955768347551
0.3561360333943317
0.08272860379980324
0.13729073801135008
0.04049257283982885
0.06578438211471065
0.08898080480718532
0.07189842657821967
0.1890760510036297
0.6564963430577003
0.04475233184690244
0.03730143535649662
0.41045542834103327
0.16814199733364496
0.699834499815347
0.1012994824397238
0.3982997687588458
0.6711353745302905
0.11196944939484804
0.29223707687271944
0.1609949217610709
0.4405139540250969
0.5416138061775027
0.09707300776716146
0.3675968079607647
0.10650805827455134
0.21026236882194269
0.48621875694188815
0.4121400934656014
0.8364276434536757
1.0571954703698334
0.1887399129228478
0.7549705550461601
0.1537855631743201
0.19973765022259898
0.3600790743660132
0.27066523686773547
0.2790815512027601
0.1946015146235451
0.2549719218725404
0.12225159640480339
0.0335472452771635
0.056736001562329906
0.2759992298662384
0.18532901340386104
0.6529159184112331
0.2649483493900031
0.3673054939946406
0.28218078329016605
0.28395631820055134
1.1263671998474176
0.11296055495721231
0.12446944093056607
0.11903835855828193
0.7095169275786062
0.8332718773964217
0.8928310794129454
0.2384658240243344
0.1598266087534298
0.5238648238619666
0.7239611167155361
0.11445793952554276
0.351391573951496
0.03086220693292255
0.1463826114910774
0.2012391443937388
0.622909591262544
0.0999397070884075
0.6162882589887142
0.45339266365098013
0.6600422415846714
0.21011687468683368
0.8265047629077823
0.1279996223756545
0.9171492022334521
0.13427585146280596
0.755193670572162
0.12773779189000684
0.14310647882116648
0.47092639951353366
0.46309352207665355
0.10601904018544156
0.6467226034206877
0.3257000351383083
1.1629607703636087
0.24263206177529023
0.7776747245123347
0.3094134989897722
1.0175029763490018
0.07885555741683338
0.7304064716106404
1.3933880813481418
1.0338970289369251
0.74452574360319
0.6927726604486594
0.17224551069713656
1.219241987383345
0.4653047779403923
0.2927151052044868
0.07253834232176286
0.4649728042105278
0.004129440981604065
0.13549227719133394
0.002751977379039121
0.5866384357188075
0.060855139532256124
0.2898484327601078
0.07829033968516386
0.5778409121842116
0.09271018323511375
0.3372856317164517
0.24164205009544648
0.008982985671535776
0.3366127355256881
0.6925669737923043
0.14751584862048114
1.1438765578695622
0.3179222755575271
0.2553745460751109
0.5002076753928986
0.49799650360892594
0.1489998217009623
0.04907826661604454
0.6012187516638583
0.10658776226374263
0.5127802252178378
0.8602718783373364
0.43000398766758274
0.0020623030067096083
0.4839661116857703
0.11791420121345106
0.2950583109167167
0.6583764343169487
0.07968501846513372
0.14784124187182507
0.4429556275175182
0.7300217992792969
0.12093073374980723
0.13632547604858425
0.3885353407699755
0.08519337022493823
0.048895222742830806
0.3976184780568286
0.03186577142162534
0.04846864046791803
0.07038939636518642
0.1148823613265578
0.2813616661065479
0.07159635731166565
0.23262382793718828
0.7526708870813301
0.2614117923353227
0.15062271344449626
0.6963571447853047
0.18467258754545204
0.10667752095928543
0.07976557473456823
0.2521810429912579
0.12016871322340372
0.08604958964460957
1.5103854588974803
0.27825664489252855
0.19430136971007564
0.16708177162219043
1.236288011511871
0.005455374063047918
0.08763052943020075
0.07414419455350905
0.7376373358732685
0.2577684370190196
0.3818960525593865
0.048438771184572786
0.2316638524262913
0.4225708532662792
0.025845677642936642
0.08427480559993739
1.2520234891006867
0.7959960149516316
0.6386026729123339
0.036640306737061874
0.5700675843674191
0.0011038562335502202
0.1376505261401623
0.2877350652501135
0.3580970040606721
0.027959580029289006
0.083836552756949
0.3779905429054152
0.23998005370161624
0.9935735185670939
0.42280614918721376
0.12109973667283544
0.8605550789247421
0.2159147683471918
0.2837395978986635
0.1028138283525972
0.016324232051128647
0.49602581552831676
0.33624691207828505
0.09897493369589631
0.008083341724741434
0.4442960360142751
0.022807004122564842
0.1558079660084278
0.7235135576913143
0.9739384641901584
0.0709517041144325
0.14831956469244217
0.14339109423652024
0.26812978360984113
1.5764547997455531
0.30419420409766706
0.05991543280027119
0.3805665920896867
0.030991753061032124
0.7260119254642864
0.08342208003091865
0.35033311750621954
1.0708723884359883
0.3680651737016436
0.20904920834168333
0.013257310292009857
0.043803258666511094
0.06356352516945014
0.33265669736307596
0.3048097063251976
0.00594391528266803
0.05158620373779661
0.3854292487258245
0.17914851579202273
0.026045544856729986
0.3839850971402131
0.009933939196155874
0.21113406591101583
0.1664816989984894
0.30093557263039106
0.10828614097103444
0.023939975639461354
0.16614141281356504
0.17699439513115764
0.27547516558091667
0.020814869161643604
0.06520752289497182
0.030483559317334662
0.09578465247812716
0.10905084484932806
0.16972729737702047
0.1634373255697901
0.1758131600848383
0.15966373449127336
0.09943332152326938
0.03896749407986002
0.07482724942737022
0.3589497899680254
0.08981091950212175
0.005569959410608552
0.42764999030496803
0.06570845589560784
0.21906177896675502
0.5322483152524584
0.12095112484702683
0.018317091474093487
0.34034379810736076
0.5139996020856705
0.6828838751865967
0.3498399848104699
0.6681711536899281
0.03206604844912333
0.16438322409762546
0.439005079991839
0.35539062912004526
0.6130857077507449
0.012952203559827874
0.029400513143858956
0.03317195441414318
0.2667984212312638
0.20207567940693189
0.4401963438017376
0.10151506400979826
0.13301005037191574
0.48292821815627357
0.36271436140825486
0.15143258766576603
0.5608610732870788
0.13969746472476002
0.23930996917284642
0.2249525349992397
0.5848211299253075
1.172425677292903
0.20510033597626803
0.22577817770721045
0.13654622514449954
0.2017771755949892
0.08670458953618154
1.2564850644246737
0.059220565373654506
1.1751339372385388
0.08287463553451027
1.0582317384045783
0.38083437421431726
0.6230759060047484
0.0019280190301672053
0.30421635564072563
0.018000080131297214
0.2547398935939043
0.37496993340133317
0.02977348665794069
0.17426975888460236
0.2598886606193559
0.1771379419833547
0.3277143099442151
0.7919730551144942
0.03155562804695482
0.4074248412735623
0.6384722719693012
0.09963862023619882
0.21389038699777588
0.0413348642136065
0.14526752484226474
0.37493832500321156
0.044452774227985485
0.4028750924268959
0.1269174259218459
0.11325706803385106
0.2875130503756377
0.7507591179401197
0.2855096767931757
0.05358904499829306
0.08519290697422684
0.3376957424449052
0.5601514938763966
0.13412072929837862
0.28099601281296027
0.3710473769473242
0.3352239412139182
0.07143816240824412
0.5290430156101812
0.416648001692734
0.7408823803261441
0.5094752620924186
0.3963666772698603
0.2709890804237517
0.23533456795317348
0.22972211456687788
0.15500754840954056
0.11004494430452891
0.4128705412230518
0.06506914630745632
0.7229046266915182
0.38785298370422805
0.2279721809582218
0.07688181715729667
0.37111640489652803
0.13946109297752746
0.06001711374640157
0.2238904365676398
0.9249707991562744
0.3240444241362721
0.2240897553153662
0.5969916840070291
0.6282382595737768
0.12364134777655227
0.04443754496742177
0.38555204035352136
0.10056062634621957
0.1861530578703473
0.5028644681302952
0.6856286815585046
0.03387707683080069
0.21164930159413742
0.06878819482230689
0.11724668542640859
0.05788755779568745
0.0055064033686297535
0.06154236741542911
0.46117316797279584
0.9109291970762474
0.22455688189603387
0.8477053659807706
0.016284643510729942
0.06748125723606367
0.19558522722816984
0.04676423955836961
0.08584806127144316
0.23028400229989426
0.04265550844873119
0.4451214496063328
0.1052301573245456
0.11217925231023503
0.7098162770560048
0.4798906881019407
0.0008115765403403428
0.1907034583986739
0.6875665035722569
0.5851950353938543
0.21884352188865583
0.28422853494801675
0.05209201528678443
0.20108378700357793
0.29476701311438996
0.04109839546423781
0.05631885152106347
0.04705689919888738
0.36487966182438664
0.3394531942626548
0.18257395390635875
0.011473745530246382
0.02613883842421217
0.0034078744198739047
0.18866283738576212
0.1094400364483288
1.1330907981922418
0.23537492486243275
0.0785437858646588
0.2564255060969961
0.21347949348568146
0.05841535904257564
0.03231717293966794
0.8009853371236281
0.17705298567414912
0.027172486095783748
0.04047542323490087
0.25581860882038926
0.012561073957690187
0.9724733233169999
0.3539223092886411
0.6804434232911241
0.08677606812131029
0.14020043769085103
0.2035903144862158
0.658791086508537
0.44576519534229053
0.3637829732591236
0.10151896613478605
0.07992841875106306
0.40651159989832414
0.31791821387293806
0.25323716270826935
0.16987748941271136
0.003120029659058461
0.16557295209596157
0.041884135833026435
0.35629024593156516
0.08994656666347312
0.39878612151070864
0.10194067434556729
0.10738511655901467
0.7847923950834855
0.6608052833543973
0.2052352545319304
0.8635493702691985
0.16768430400320378
0.05429879212361538
0.06452797589584172
0.20650629411307395
0.720463711933609
0.354620712231437
0.18202136122836007
0.1570038665401043
0.12733083049927926
0.38838343374006856
0.4642271758500839
0.6384374227015895
0.6667862108431309
0.8835494172254278
0.09061865232727553
0.11756304558408663
0.11356010491538308
0.11971059160652031
0.34249910029588265
0.4432903432818222
0.6571489326844202
0.23202478100794885
0.10968594806830964
0.21755395736698646
0.44530197567239116
0.07697971339107702
0.1982861276692734
0.017584441919599257
1.0872201682944889
0.15391673529328886
0.45270569669924354
0.6707376100286606
0.32769086897441657
0.6621222316141734
0.10525306776910957
0.1445578112422455
0.029154437081663914
0.9779416549612168
0.15329682843581524
1.5106713575844848
0.061252426247564606
0.5269796411503357
0.2316479931161378
0.05156067703474042
0.8726716894529635
0.729621914286108
0.06488375930705248
0.178569648135078
0.1555693497677456
0.2904826000290862
0.661937786946685
0.3024283941054103
0.31254816514574496
0.14245972487203476
0.5529532516894043
0.038533777861987056
0.5915821803086951
0.022870125368919785
0.26369639295537345
0.0020247165247495457
0.31470574002599205
0.035886803943086375
0.06727400733461626
0.46857545310657717
0.2069870204373835
0.4858314415919038
0.2986374894499248
0.10984192275494159
0.055261017676375195
0.2819700338030051
0.3757263455324259
0.8916792307064407
0.02069476520074288
0.24594693110851196
0.10862437872964921
0.34540585285698255
0.14409011106508884
0.07864517150743526
1.1333998608616647
0.10020116418597232
0.43247148158722476
0.16719389939859794
0.010860216341752944
1.0964577314212738
0.2990463075451468
0.05882489845296798
0.2698301620251548
0.18110288517958467
0.020219606346906276
0.030673350065683523
0.2622493061157774
0.0644348751743618
0.6853192695752051
0.22258900905538448
0.09592867227941704
0.004336459396782779
0.11503652861441815
0.11667084086187751
1.5046493109607169
0.6749525112133571
0.5207675883606631
0.32351755570745894
0.39361294834135535
0.26890755539578554
0.12499965142157954
0.051045323090097766
0.015457055597046881
1.0168601649089366
0.14889405447010007
0.1310062750160226
0.9141807943728363
0.4336624246804966
0.5547337902861985
0.07214945583888965
1.1099318604969748
0.18587446677748407
0.4246523116748438
0.15643432601885604
0.07127531473714649
0.24108516079128017
0.6643249838673755
0.13646689953409472
0.3297535807509793
0.43080377106964335

==> anc/HaarRFC_U1_L4p0.4.dat <==
0.7812653395771405
0.0649392913193676
0.40860703744530363
0.3509859644965394
0.8462096429424781
0.7313140363087103
0.25215848426080467
0.4622059749303327
0.6586284836647694
0.321290141385566
0.1477798011304472
0.38093276688847294
0.5374576048970356
0.20579634509809525
0.18833063406725503
0.12150585241064545
0.5890997543794639
0.05900338734244373
0.09538017447788763
0.0366943421082225
0.03287884162076363
0.46749955611734084
0.30678114537596457
0.11707966787729314
0.30364646923944066
0.00008332069467500634
0.4720869270168102
0.6355576733900605
0.2877607143976176
0.048777172096653075
0.17421340995745999
0.04745323091054683
0.20405933380619382
0.5716693914140012
0.06839383100021039
0.17153560550305566
0.23031344558181865
0.48632293326738113
0.1893234715079686
0.38561174638509016
0.24850033418818662
0.04139408747926242
0.3334723014377466
0.11733105068422907
0.3211792964280272
0.3016183442889484
0.057878902016573475
0.017898335752249205
0.7024603718402211
0.698925802469759
0.2086554181009587
0.5627844619931924
0.04837535906047784
0.3558061624838168
0.5646413024221699
1.6199218020690977
0.3508660109001967
0.039212315007410486
0.07401683286765157
0.1538922955954037
0.12840253695334897
0.39136010857303244
0.5920141154808036
0.004440834901043471
0.45118361655685557
0.3930228606767887
0.10882964435208733
0.052812682252824435
0.26448841877868
0.052628504274124646
0.6695904824320633
0.8008038179263295
0.12208829144747511
0.45550920633156944
0.16288836099185452
0.14269549578253987
0.043507304047976224
0.11958316437334929
0.02566107779426213
0.032191480672014154
0.024932795949889328
0.017549658265052812
0.12805332467300853
0.36182356775158797
0.030864214343188055
0.11016753921067583
0.008857430716544061
0.1367805047026521
0.23228870906183585
0.025310388516303024
0.35768684817882995
0.20385489981867436
0.5974726622623862
0.20198992885059566
0.3664374459080591
0.24401458040292812
0.058623725608434735
0.0699196871252751
0.1798996524540454
0.22962957038887213
0.33503028418557784
0.4127790002928924
0.09805807665088193
0.2264233569619071
0.34483697694078164
0.5486760975913177
0.7595283403588277
0.06097393377141383
0.059672696690927826
0.3035584312510298
0.16500540253783366
0.09913300161749562
0.06691839023562023
0.8273971749139983
0.8918864143512952
0.10430534457639348
0.21036143075766747
0.06920154670536229
0.04266300045122479
0.40050905366121414
0.15786992046852555
0.23702222225948658
0.09558269298883143
0.15322369515781456
0.25948874276050904
0.3786760424284016
0.11411483495691391
0.21713149370152732
0.7124395841107005
0.0810312652475539
0.24436610464785113
0.6366985173221327
0.25649471903975324
1.6263079202187702
0.8801372075078965
0.179645368471051
0.06362452604693408
0.12377390170488223
0.27837383835857327
0.010722949266192432
0.004988620771116677
0.4104575806400387
0.7132924336585926
0.2046661305370857
0.04111978934178042
0.5471567708270177
1.115813387519196
0.0003686389440081344
1.2146222083643101
0.0005983665150075417
0.06642057174768098
0.179665747258817
0.4627137271231239
0.2692376231795958
0.3020806649458412
0.5177200499772344
1.0436436082241418
0.20651990445659474
0.2428708237167888
0.7608085825085869
0.23840298459925252
0.18411773922574606
0.09131877565569509
0.4664042674356448
0.7056140319842478
0.0817734267670434
0.15581557253709707
0.2790382801242247
0.1462450750454242
0.2873267315582328
0.1717866563221302
0.26913839167187353
0.7502716565908416
0.5922166036189318
0.032752550388797326
0.3782802770570951
0.11339943252995546
0.1696090726487422
0.40020209310371524
0.6873249560655755
0.04854768782182758
0.5094855574689778
0.4159831370075743
0.37241430240323803
0.6781173255438483
0.11411431905502141
0.5986600451833076
0.21449784190564197
0.3170756499458865
0.9859547176250002
0.3017996791501045
0.07502693230217802
0.561505882310856
0.06387690879815078
0.9204824763056242
0.6823944470535481
0.5846165798150019
0.05000094872410487
0.06080952528375749
0.10920848944820276
0.23350471103145998
0.24150656122939385
0.06168202954906435
0.12476796809183024
0.03632111621796454
0.04890852008925429
0.036975667625741934
0.3135876495907041
0.7742823909801789
0.03169395350204522
0.11234635535606272
0.5002727536398202
0.6461889738054176
0.005705414707385708
0.018433491592984675
0.22452922937695122
0.09541790527829819
0.4963484310302427
0.3456681268963331
0.32477705483731917
0.8275107817231032
0.1078265147377139
0.15097781254422826
0.03485175648058517
0.24263083890109696
0.6124833460001294
0.09301516725852775
0.39696507745993836
0.7416597775123793
1.2078148835083857
0.0015019888927631047
0.009555107371240826
0.053881579176196806
0.12099681734556436
0.11985866633217601
0.7306908768217516
0.635489482878239
0.3168344480029391
0.33870404254108816
1.2902059137914703
0.38901603954800773
0.06995932819439732
0.18178106348456696
0.854202359390319
1.0225832688202816
0.4353606668108395
0.1438943902886506
0.33581209152879404
0.14036497826168715
0.07027624919494947
0.11478309552929604
0.16772513917033666
0.05121071971065016
0.633185774770228
0.5887839370380897
0.19970784385671617
0.056639439197766185
0.10026341017814876
0.6902691380325326
0.39413688104077316
0.19917743715027295
0.06656781088342643
0.7140660636983668
0.02073811914311133
0.29465877125725287
0.17918829517155088
0.00207222328619375
0.794131506159808
0.12607363040973493
0.068891487821806
0.28641139418437583
0.2805666346576072
0.2731016800661962
0.23069112000277253
1.2148318062933214
0.10882507745964665
0.14884381852694
0.3621999523197865
0.04621357831014803
0.19425657082647854
0.06838944990126407
0.4965570529932724
0.2007822993970876
0.02381494178199334
0.4168845424213446
0.18168760599600947
0.06604860099188424
0.22909700599450242
0.12506315511881133
0.7469700423001603
0.8092651848847522
0.2681840896877744
0.5868036450117825
0.4391271686149226
0.2977388335107504
0.86574685231173
0.506539016530266
0.0017478704581213441
0.4326890247952142
0.1085388284637343
0.5748208730807373
0.7865019460203329
0.6388856335998454
0.4861612401042308
0.1019473749905122
0.1785677998465766
0.3209132884135526
0.16399256124421657
0.44662483463609426
0.3785503487555109
0.030310638952663487
0.09914870362203376
0.43634100737705706
0.288916191513945
0.6739065748760155
0.45603574314150513
0.012188442355226328
0.15492670588219642
0.1704311653761665
0.32460798064985885
0.048542256981626106
0.25808426993057587
0.3173809066618651
0.19265884972167416
0.27781974319859604
0.0723610716573553
0.18446339921900756
0.38205885766053577
0.30187683582627045
0.05401579154287935
0.38322891914104135
0.45063740945989744
0.4516093211231499
0.0183308971521635
0.10066199976564875
0.17297928977870736
1.1809019951044335
0.6034605432443652
0.3042905613431648
0.7165205996229804
0.8102923399794534
0.8119862132688459
0.31337512133822626
0.05270843284092028
0.06857143541696993
0.5738874279849713
0.3850245307459851
0.08966510071462486
0.171340005714525
0.03504303638065149
0.28620936069620356
0.49333977958329217
0.05473448790531435
0.3892925454392998
0.18041175286675243
0.23807211884138604
0.7828621972341089
0.11577844082407185
0.3743048071163048
0.20101587353927358
0.8567689456776061
0.6960116822324537
0.6146505853688847
1.3415889250006627
0.33826051264311824
0.15849909768870352
0.6952629839711602
0.2905795388637525
0.20029141825053934
0.39272849973962354
0.06812819309419248
0.0036269891902773886
0.29834850360058357
0.4949214899902763
0.6788336951870982
0.40611689019140135
0.8800212317581555
0.8066660125636925
0.023499857560917128
0.07766962614393257
0.015487881396184695
0.6677494581472329
0.00006656199837559959
1.05258721827323
0.04178830507051221
0.6263350350258711
0.06848169121855571
0.6481048789541399
0.3454966149066078
0.07219890004074242
0.19348665809730242
0.14258627965953746
0.14040407201580823
0.010799171011911659
0.9971572924538228
0.0881670153786847
0.7165226641747292
0.04412081025880328
0.22960279860952792
0.14178742603607467
0.13250637271444027
0.2691258713410872
0.18883807052221557
0.6670006723144293
0.22548504250250534
0.13192522366406365
0.5499756175295272
0.25495851242534656
0.21001703633704322
0.05074734436589685
0.28722599959828654
0.21549956276364518
0.1283110435946984
0.40830594845647106
0.06875591371395519
0.20133405121371253
0.2625273541819582
0.16732775185522414
0.30529009525959006
0.21688482883097016
0.036039641205519675
0.2632431987706022
1.3202756621946
0.026902677235275032
0.04915561279133973
0.6292144478795837
0.26994622770433097
0.8237574927069685
0.2823858857304398
0.0808853617576099
0.13156552841509733
0.030818085388684736
0.07538110635875109
0.2305038287477793
0.0597838890313365
0.0963926854701797
1.583829132039715
0.06815445663244413
0.31543359337140986
0.14183250091136837
0.4037505641145379
0.27103308814699184
0.2184415485562796
0.11153502856579225
0.0356796639950908
0.465069943323708
0.03200822061412214
0.11925535585242832
0.012229822425371722
0.0017223791001089157
0.05779652118727769
0.31371254116133745
0.10276320775199621
0.35341102435580163
0.5917104617959027
0.4854119741438539
0.04954329740683069
0.2198764635966597
0.22770218344093018
0.17671564950187105
0.30154305008349974
0.04660392574327456
0.5817084942097956
0.01200849391395924
0.09471473747251212
0.06913095292835436
0.5155215513344128
0.5741293229522867
0.5532099033397926
0.07542514581208713
0.4469208265352641
0.8633051675606948
0.6632712382739143
0.8778021005990944
0.10115560623201966
0.2539728518817605
1.2708431238086597
0.05139720010946239
0.0637743214249796
0.712419493879067
0.10642955353557162
0.11889144550534689
0.04627928107312446
1.0680774151832781
0.5795930709285859
0.01784361562401472
0.6479598491373304
0.885634122744654
0.18764238602805972
0.7218848989558351
0.3137440191155566
0.07813607473496474
0.022465194634001286
0.27307457201260577
0.13128228213062096
0.5888400303268614
0.4271488332972285
0.38517881912198093
0.3208092805897812
0.4582211490804894
0.4136640551600624
0.110403983386927
0.22722138419125149
0.054911531529600696
0.24471167138730007
0.297214705820931
1.506386141508962
0.5581629465480874
0.5197474779919247
0.06060322026512912
0.533241231934199
0.10431501812291653
0.30825944000273214
0.38390520064709566
0.1417480018487051
0.15102426927883827
0.08110403996415742
0.39605152560447787
0.6720230519703023
0.22071506129972035
0.26184446237169257
0.683249346434888
0.3337374527655469
0.4200651802923193
0.09635738942386847
0.1550294135931081
0.11068895161814025
0.2376353415057516
0.34876838667316723
0.17258313134255301
0.07304928230951598
0.25194873145218827
0.19184546159918656
0.7108810820573045
0.650944267493958
0.10112486273936694
0.7238698232174141
0.32546838724212823
0.7298187728793605
1.0944299193072933
0.018751693351584015
0.5518821408114384
0.9313663039980706
0.8224909634289369
0.09707366480631575
0.39854677275043376
0.17422035594775628
0.8289026101737431
0.05143285471775766
0.4956539303971132
1.2740690699473456
0.12544259093733776
0.5111596932757836
0.006642084479514531
0.8561739606854206
1.0038019641496456
0.09859687744610747
0.13369021800781833
0.06932832057753495
0.1560740571636175
0.29859075114494477
0.23145454272545818
0.18690409580031173
0.29784390487243334
0.08296539704838073
0.8580968699508685
0.05867378366247402
0.0852875450798075
0.6098987394672745
0.06943725978233767
0.9101319659234803
0.8977465640048953
1.0689065045592152
0.193670529424499
0.044647958229510946
0.10465084630417905
0.3815697729617099
0.252645192739336
0.4726227025225213
0.3401870980123085
0.458701491669331
0.35080450748997166
0.47717047463290396
0.0760110914998783
0.5500207711790276
0.1379713609894537
0.5066351087959372
0.06182987308185499
0.4017511942648535
0.09596299044078883
0.10881360663020163
0.1465980202518024
0.14259224687876493
0.2796244298114173
0.392503617343174
0.21910102022229147
0.07078419395297018
1.2966801706003008
0.14241652671141178
0.2589360078888419
0.2974922137243339
0.24129063923137914
0.035389732297327746
0.07667886500294169
1.3166530908292147
0.5862616825146284
0.20485065909996056
0.5069118887432449
0.41732931916778504
0.1988166277626058
0.2168790317920711
0.28994562679528824
0.2686658665421681
0.20365939717976178
0.4284979092104078
0.5022008513225457
0.06347816346134445
0.22905378068890928
0.19072473268562617
0.2750125522174176
0.7742118474510741
0.6688472057242293
0.001810343514970744
0.29733761391587105
0.07019378349412493
0.14062320346910734
0.21292774273874412
0.2408408663411978
0.12208645470205777
0.3586126344445296
0.1387022626681492
0.397735675483639
0.7823447373702243
0.2727345164890299
0.2829809812921189
0.6770566433252638
0.18085875694229875
0.33584417008932294
0.16904123674045768
0.5550761023076247
0.5444503919801948
0.046028626498092466
0.0875705454880532
0.0299078153501824
0.022177782787425673
0.41217060386474025
0.11974446940032846
0.02586181532466937
0.11410166165077862
0.12358006030423628
0.02931086400439053
0.2219091879211413
0.9463285117720954
0.22828407064623296
0.019793067406339925
0.14114174871178148
0.014825348356393948
0.4558637350855386
0.4821105901676783
0.024628056267731766
0.07250535032870885
0.16044665257824747
0.05880519285827861
0.15932666747043764
0.6058573088951467
0.34158074340725514
0.24362239010968412
0.0069493932745110934
0.5156330232634294
0.06909752117526483
0.07577073439607324
0.2714749230828065
0.2093993524493435
0.7989373358773696
0.24517142100987013
0.33383871115895414
0.32513143672581213
0.18703213506943525
0.14159772623118436
0.05304885128956958
0.2531060254634265
0.13488359285167795
0.3586662600047038
0.9756513078540942
0.4962059219068904
0.09937693054370837
0.06036673040748142
0.24394030197128544
0.4733731335628008
0.4025588131893817
0.19541011474767747
0.37513606501369573
0.2430285277550555
0.3715640001502035
0.0181424386318696
0.6624239734967118
0.09484355202728108
1.129071028807696
0.47741888621222145
0.11569114290083855
0.10233241165688184
0.04984026153893595
0.06186469788403309
1.4493141803942282
1.009247453978201
0.6295679031212825
0.036548544518547006
0.06744522006234505
0.2224370636377657
0.03747532901253606
0.13803443223816836
0.09792893968038706
0.3932492023965844
0.77679559543552
0.7994037757586123
0.5805959193669022
0.13539450868212674
0.008233650777205764
0.4908658565736973
0.5947808834313213
0.08744187013004225
0.2637726337854319
0.018063437201888573
0.5108106686338098
0.40074860414440955
0.08989261865148813
1.0648184448589622
0.176066485118059
0.5714967541578224
0.7447744456116965
0.11465921422474966
0.18798427871082643
0.742144793034741
0.5989542916670231
0.691161628010504
1.156554796781336
0.4131946251886915
0.3689735149428416
0.5623982509123565
1.0853187264028432
0.39724413601977115
0.19729008557593775
0.43934281916602425
0.04336896314693957
0.13824939074282203
0.17771380246436663
0.06499058098203514
0.08678055621125379
1.0131666990230461
0.6929444386690294
0.2193940562880139
0.022110804724376744
0.09429174155877419
0.16256121303413867
0.05721658571053024
0.9157955153664519
0.6111014914724351
0.2852209319316852
0.21961927575166396
0.09791270146407746
0.047889925032313055
0.09128647370881933
0.3793589930707557
0.07714498119037215
0.17722223915366683
0.3126859001350007
0.5961697253485514
0.49507798461680164
1.1226803022671075
0.017952524741572606
0.29609508872457857
0.16870412553182856
0.008635658377016249
0.8421716093070817
0.7144039247913349
0.2678606504379472
0.21600285765268606
0.2879781940178346
0.07533121401269645
0.24083808787075187
0.6469008520013808
0.1496716017158099
0.25392039811956973
0.05999551776811607
0.1641576456194336
0.33088672308015016
0.6727305538860576
0.12542757054629342
0.09587189419572462
0.20549703188109025
0.25441984601360423
0.25653269924733574
0.11036267201539643
0.47898733784610387
0.3857151181933793
0.12844190336804195
0.27054111059869673
0.26844722675260146
0.05499656561399352
0.8426347140883435
0.5184302156575745
0.340643041026979
0.7754198093734318
0.7147659264782235
0.0013361272154254734
0.2803873316233837
0.20961549610201313
0.08387469466386038
0.07489218377937301
0.3781357152925377
1.0823708467843085
0.02781719959219056
0.005205411620833704
0.2967916069559294
0.1490100223982614
0.9268082613571924
0.14348698918665267
0.21003155749157884
0.16111246625897513
0.35592902779185354
0.3785612214125287
0.20774232158616665
0.2740712675436387
0.29948864384365614
0.4053258254461519
0.12666095133038505
0.693485536352997
0.06509829805070572
0.38842763350424003
0.12935749959053297
0.2055162943493164
0.8240192278284078
0.30416861855969085
0.21914229496586124
0.6836492227692986
0.2155830504510864
0.21789787201581984
1.174542523365879
0.655952091227595
0.08801934892860698
0.48671917457719077
0.02379691670016605
0.3859532187591039
0.15459011461389097
0.07308803091126613
0.6146270727517813
0.01975785330119398
0.429266418152135
0.22040794980861333
0.5101319739305253
0.1600836010564537
0.4983055791585234
0.08361017547457324
0.1241061039752551
0.06353858908943506
0.018230943213108315
0.14940910326214354
0.24145542139794862
0.37951908518795024
0.6636121412671631
0.11448147819877345
0.3442386578509901
0.5697798416498556
0.18898012169289635
0.27201361796742685
0.021225230735849157
0.32907593741916163
0.6568490769866494
0.0022115323040917518
0.03523056853851035
0.3204526181752622
0.40038927198041907
0.26170167223273016
0.5009812260095443
0.05040485207203239
0.7873936123630371
0.25311242537164796
0.17223167663471017
0.21207291796786917
0.0282225705753446
0.6741030086254128
0.08703648801410759
0.30913389935554836
0.2419885098961778
0.04747296735096927
0.08387773541715915
1.000389355097466
0.8620681413997596
0.4886176755231943
0.3976843885835287
0.1507625652315166
0.10400555955636347
0.12664324335571933
0.1475420889318928
0.6323655971849841
0.09636172003102553
0.31905090527190105
0.09321027649753125
0.0072466659682111495
0.09438269099641569
0.17585604084167356
0.5342627625117806
0.5489631794515892
0.4304353306880884
0.7180970135454428
0.11343968755175009
0.94417271431107
0.3012618925467049
0.8529481754007238
0.13553444403364123
0.8200580596296465
0.289358430081304
0.07834512638896217
0.33529064555559146
0.23828626329736433
1.1802208268855074
0.3757079216693344
0.36505314465607624
0.2793118876675671
0.29513455211012085
0.2737073501615799
0.5288686711536226
1.149650783364531
0.7028541421305806
0.5503953444343159
0.8988220545391733
0.35185609405451806
0.1710890732366242
0.2060523886122856
0.04225078760385752
0.24724043048862418
0.30316155324012156
0.12281502052635111
0.04505989865151371
0.11417396012434783
0.17220751675623633
0.8132439717773569
0.19244366320137257
0.7555315498230277
0.07421832409450238
0.5828550053280357
0.223943359801392
0.2879491330455774
0.2808682175939694
0.13199766834264415
0.8295318892246332
0.6225491543360325
0.5356797532793696
0.17982597125645453
0.5823488584774905
0.6873090050797162
0.34505897164821964
0.25127923059820456
1.2118644156768943
0.049250776275836725
0.06793364277927394
0.24117348304927788
0.7208887370005319
0.009657789213203555
0.30055644960480277
0.18413978444395526
0.19872114990845838
0.1506516890731937
0.4132687781897125
0.5386616167919633
0.543025988929405
0.4319875869988235
0.08793902930974798
0.2294898241394299
0.5409635542894059
0.12166900569646898
0.2155549414623982
0.7443622638533767
0.281189749581995
0.15751546061048463
0.03681587845180065
0.005878546208182662
0.4421282115079202
0.006281607078354412
0.5432674350538366
0.11623360032341927
0.2500525421633507
0.33624954466584367
0.6778098739391778
1.181084480225846
0.9096626807965209
0.4354308244875342
0.4954670307136303
0.04305496173129773
0.7820299223976439
1.0973594223771292
0.007554745557385019
0.07719067084185416
0.1465077776759054
0.8726854806389454
0.4149215168393617
0.13577347011316743
0.023133289804009118
0.11651580103589021
0.04424272644309698
0.7556944437571848
0.1494262863126519
0.22551366454586289
0.2749566708711863
0.3265486564052074
0.14967656073771296
0.0913882738439015
0.1017628341346472
0.05029686125332996
0.056541108005692516
0.641138691884878
0.04401332485855391
0.0685170949759115
0.4571847023610555
0.4723017326869133
0.3973687497406434
0.11805652358228683
0.2822011939378451
0.2132477581489996
0.47044949415823395
0.6224859205903444
0.2888399927387564
0.3590737845879283
0.7400908223625307
0.2746024575701545
0.7381256006460162
0.44290280243548874
0.4806036945680664
0.12111381606704548
0.2836442604404124
1.4309931613953248
0.23083040030136828
0.04571169123585752
0.4118115175931364
0.045719063404007235
0.9797517472991153
0.20386314804424915
0.013816577415112614
0.8427480043644753
0.017625448224245912
0.20773107163796153
0.20793200695658867
0.31040884150877635
0.06941020860734844
0.00622638591937756
0.27204468395614817
0.1632551502516435
0.09382143913809882
0.6818097610936442
0.24812974978649646
0.22245960610600304
0.20794588904458738
0.10693423513800664
0.15744562779039437
0.28345917868355347
0.09060085646442252
0.06646952244262529
0.5619984133500591
0.41720099530579763
0.10918260585833843
0.10301434957861991
0.9891501884746065
0.2015749770105324
0.5837850279057326
1.2693904627383206
0.43403688952731473
0.3346928228620151
0.05198637778951143
0.359826564463771
0.21073282832106185
0.003150523961680793
0.072032888223989
0.42935164311809343
0.5417869610603092
0.1587351998230373
0.3165181739272247
0.09885282931971236
0.4785036841941461
0.5715397798910982
0.13276151332772798
0.18654936508054432
0.3693183621813042
0.034839784623355886
0.0892471217441635
0.2765151065269772
0.043207528068177015
0.026606673090505042
0.18626677583511367
0.6195849228571662
0.3202311442308574
0.018138834000023554
0.10550388838306672
0.2815976034712503
0.26984676585604733
0.03780010166580631
0.4725781044623145
0.08148736603766686
0.3568444194735967
0.11524489765836073
0.07853336201512136
0.2431733951257582
0.28434247022333486
0.40769488247805674
0.37364722086056873
0.12827554394023039
0.05894633832742843
0.23938027851097984
0.6713637259071662
0.7088930265547627
0.4337591423670817
0.7788274837912434
0.9297195919128547
0.07835330767416746
0.08765287529939099
0.12071289304789953
1.0229451483653658
0.055209377759361876
0.06556959033470286
0.07490332421362915
0.679317585673403
0.11171000270057954
0.09791076048160217
0.23986522557253084
0.0947500926292187
0.15681248002569356
0.2800765620904144
0.2858450008172488
0.0038827630995653
0.376439162262694
0.41745387163951003
0.8051620908967927
0.2075811272205037
0.5886270480593379
1.0578355346683408
0.12728361943079514
0.34241789391398164
0.024808267331197658
0.3904290929588455
0.8005515505362029
0.04599428355906962
0.04534914719601348
0.647529882130802
0.04688656875152546
0.17491086975777412
0.19700958582499903
0.8621353649088264
0.977650010200991
0.5063774957265246
0.4241071025751295
0.07701273135596308
0.15106120501749115
0.1413068301877851
0.6582017362854415
0.16862963063812483
0.5257026346740236
0.9008057394776514
0.09041626985638124
0.4792160034057925
0.2652670295408381
0.18323349624780383
0.250540013868699
0.4090004312825874
0.3286215443355636
0.7881832556317265
0.8355304056006347
0.7785687602032243
0.12166240755783155
1.3000387021997544
0.5082602338685946
0.5099104457366933
0.42297725837739875
0.5580196437866282
0.29085417878310027
0.19714207647593338
0.8611690524547172
0.3137910528400123
0.5531507376297503
0.43888034224627104
0.6646259271003413
0.012754082964846796
0.9287664792516872
0.9261113248829902
1.1309747284500544
0.4502140307176216
0.35750965669799445
0.16742473120597645
0.006565588077019882
0.0002471980176955432
0.08551037577698697
0.32691831214133177
0.621800905803399
0.8511420915320926
0.6510249710079689
0.14352747401261146
0.723807812266823
0.1769216333961268
0.15677060790321107
0.24433129843567003
0.2864275975900864
0.0339050875179193
0.35229610717274645
0.030783353020634178
0.27553151145100374
0.3870782362669068
0.28951632251853004
0.38498880558343435
0.08736239719048679
0.10260153589131948
0.7626573635797443
0.18979087973375575
0.21769931593325997
0.4374147839182768
0.26345293034911815
0.08520687320927542
0.3048143734410252
0.56917281810733
0.3406748773222454
0.18582591811093224
0.09143322383907039
0.20496311901271744
0.2552035607769172
0.24550896521029533
0.4134635202472652
0.12446128383733701
0.27934011622498967
0.07708300302972487
0.04714348927093425
0.04891724129610451
0.6913259199382276
0.18419663440994427
0.13408891878727644
0.2230099920073463
0.018451135695735348
0.18922168260725594
0.9890867884631855
0.08649354171835494
0.0070385321753501364
0.8394507402103139
0.0387549355992426
1.1421068339242257
0.010845740726679794
0.6248055373243245
0.06710273508631584
0.11771235827123713
0.1888102533192419
0.5590269897960299
0.06474454358983232
0.7219176183598802
0.1612679298028139
0.06091625180291504
0.020889635073635608
1.374653979981196
0.07037245569062708
0.0738393421147002
0.18569967810740315
0.03475894008728712
0.2486012086045618
0.010455645119636899
0.634757660954604
0.08716439897132171
0.06825040892005503
0.008553347786332974
0.3923267291018766
0.44479303240098184
0.8086245146933467
1.06449079056571
0.5303482610804443
0.03532055811687818
0.012159651451831227
0.02280031629399018
0.30189957698214487
0.3118283403235723
0.053428924658107134
0.22505122814260706
0.302435916120758
0.24084715055035447
0.27610995208573325
0.03133421075542182
0.22398723271852353
0.0323034601944402
0.6373361078497461
0.2667854843962744
0.03082609155624617
0.7224102224491852
0.18499654910587285
0.9073541935421506
0.7350492839786416
0.12422846469853388
0.27081725060837486
0.8097432094683406
1.3141565387193883
0.06343913885934804
0.4685436555566806
0.20468329711899147
0.02645717681391012
0.12918337524889428
0.1724801054417015
0.0778450400757583
0.07606683670505059
0.38391985461044564
1.1867482678753059
0.2777646625611183
0.2143071046943306
0.5135442613799552
0.3006268257512656
0.12062803787017036
0.7115878649771654
0.1957831569748287
1.3879036172683685
0.022330451978390634
0.47124817587743645
0.11274538575258902
0.5536007010410647
0.39755892654157576
0.08673967703827869
0.05424482483376783
0.06159332341069281
0.5804008588587372
0.053857250361325514
0.4885804204072091
0.13010728091843396
0.2205574332982991
0.36110720354967546
0.40979533764366693
0.13797170570260275
0.03707627767497906
0.46104731809659727
0.10944783045903986
0.5435718380331657
0.5333935668378463
0.12976625414262805
0.38253755264556993
0.26361190268360624
0.03870806684935981
0.8069451633065352
0.05650319927157372
0.11241904072036288
0.3981431191200892
0.06960247675149958
0.1811592054628546
0.21541480713974517
0.3057747470911993
0.20578905535289357
0.170491533098288
0.11942588493439087
1.1127217510517426
0.5119566944544885
0.13290964987390713
0.09706865128585343
0.02712066631309678
0.20121355120909284
0.3861531067610335
0.2701926123261832
0.009353295166783846
0.3964892653586897
0.2598783804258208
0.19299718164081853
0.13074838986922735
0.5879871061469097
0.32771640848531
0.09778719501488353
0.28787927900839044
0.2605744277217337
0.20618922019946007
0.2152348478050905
0.08011298441986103
0.19059122651496996
0.9387582647223941
0.08996254667006774
0.15244871490386122
0.25781121579921124
0.5168024723723227
0.3381739972698413
0.20576114852088168
0.150178153607123
0.2779725116385673
0.17881217736463023
0.3160534244661534
0.756713450662257
0.6893085233258959
0.03958209993962823
0.2532297196613347
0.20048903453473693
0.04413247772574564
0.20287455826503686
0.09865420221935343
0.18222964166700892
0.2514879266339554
0.022023300542053658
0.6866174764758671
0.08286200798774936
0.28606245207506864
1.1184600385302303
0.1242539685017826
0.348122012213934
0.3341592415448052
0.31956345937939834
0.10159837298835557
0.31021924917599675
0.5022335748998951
0.11722162333824779
0.5651476294483249
0.6244359700137121
0.2911523958246747
0.14271408465741553
0.5141610430611981
0.005229673065773455
0.12289223031078444
0.3898637233260619
0.06068313917463617
0.2956572397082721
0.083754388992561
0.035408199780221805
0.2545345390862882
0.08376916603681607
0.7486082788410015
0.3532315819824581
1.5764046536990242
1.0810491220298553
0.2933405991497109
0.5660020683694579
0.10068510649003419
0.342815241567977
0.31278200302972825
0.5109413805587082
0.1002164204300306
0.01868682766837673
0.1688621223314472
0.9092008638193273
0.005648810903199003
0.09871542433934397
0.12470415408885155
0.4698622322441438
0.6173444805512358
0.19151424171892467
0.0810188765723543
0.19157315513132764
0.058592701350524294
0.07542327340392677
0.6952536230272496
0.6241181195543881
1.0857338420220544
0.13825752354839582
0.06537447109087188
0.7469385883638489
1.1003218153517165
0.4965200369927638
0.23654663002815832
0.49171338332886283
0.25976920991406277
0.014017796173228987
0.558820496237922
0.14905988346815632
0.2549118381876917
0.11461683939607321
0.7361749017348466
0.48212548213975087
0.9618071748555329
0.3558505102961114
0.479017087901228
0.08281580636311757
0.0907813780032421
0.1538133446728173
0.2279258671164351
0.18376329051598933
0.11895314699497914
0.9021825125955971
0.29163293520253347
0.09959121277172442
0.03837783219173552
0.024244611843228178
0.24260601955436972
0.04566816318276777
0.8759943401039604
0.360817673672935
0.8803859537775605
0.3166997142834567
0.42986347148209675
0.7485615025566097
0.4601549032053352
0.7788662853532943
0.20347448635587712
0.05493210574373331
0.08160880466204964
0.2812185185525986
0.3891442564880393
0.19035490086689782
0.5226511400687152
0.8151212220459947
0.474867995804288
0.8940820451565004
0.1769829996837403
0.10114579791613795
0.12303971255899011
0.26090301872202654
0.3007420799160392
0.3581799199818013
0.27412224204443736
0.23116051885209782
0.13560219178553543
0.3862835225175888
0.8107617319782333
0.010589668898587727
0.38126922181883177
0.2046176065132813
0.14615617601778688
0.18697949806531983
0.09416277283438901
0.48795775821693343
1.3449204930453509
0.6206515607283546
0.13376191813292995
0.13199287452572042
0.4417222954683553
0.11935825179521857
0.39765314799144047
0.08873127112795284
0.3982587455643706
0.032370906312731054
0.13037600984924855
1.0959434393364211
0.45741972327908453
0.1409405618267132
0.35838610857781833
1.2148252006659943
0.2694212820363302
0.13015791106014837
0.48495842247325033
0.8802149785082622
0.17997911095762545
0.10346272422352308
0.2684696505336547
0.24365109813523744
0.6017462823719795
0.011278925791446185
0.4760463213841242
0.04754115975661459
0.24497786208966157
0.1545908109887966
0.33775963914283164
0.11923365505093592
0.14914572546754432
1.4634996245772331
0.1547734468619808
1.1914438198605695
0.8249149569361293
0.2028852156146161
0.5322238561561384
0.11448774068878977
0.11029004503913331
0.07906465565893146
0.8333183906553425
0.14556158201376027
0.05110343936113984
0.7389051032217044
0.021323007680021076
0.23680877209399329
1.3363634231730694
1.350632194916043
0.7381153273447175
0.6654981892952323
0.03770423624489899
0.6786005298846376
0.050397541599310286
0.2023753590803515
0.06364838130263101
0.5478020173752108
0.8441686142113507
0.008493520355474534
0.13115561428350558
0.4792144064346346
0.529959624450926
0.069945154315318
0.0016970496479244885
0.9535823395708151
0.144048197709794
0.43167885600753236
0.3423979593310231
0.09754349122406807
0.5818193636775709
0.3091729575245447
0.24730088872713746
0.24615495236663146
0.07610719864935381
0.009951094682489108
0.09767850866436494
0.02495964536129983
0.4304794879678965
0.3268269886639809
0.11165912267462703
0.11133343897406421
0.7103825046731711
0.21765666822715832
0.11285669280776879
0.3902746187361463
0.012241476750115214
0.0755055202632654
0.6345081209145639
0.13796881235054936
0.13003174114352758
0.03356964686191896
0.6239122955244356
0.23723027906559307
0.02451808352731193
1.2190324366661693
0.2593995867912295
0.21535774831256294
0.17999558074036545
0.10846385667177584
0.985880963214835
0.40251955900692926
0.46961051289594047
0.04830156626032546
0.48170404964348307
0.09997661004498909
0.024565360509172268
0.900519222167825
0.046333396684022136
0.5077747202175251
0.053800312851425426
0.6540622067236278
0.09969234038857973
0.4304584859163711
1.23635185391381
0.1132361257823977
0.685215673319872
0.2255333315513571
0.6277613890350777
0.04224457247300693
0.5562564543338325
0.05990017503689758
0.21449364634421123
0.4442866750924836
1.0826509006235132
0.17515441987165944
0.2789626239216281
0.18125985879353435
0.1147313927914025
0.6719180228987117
0.5458058671592033
0.09643094429070305
1.322811558091605
0.1701354071958057
1.0334643899592337
0.23583264801474635
0.47477694093942624
0.05287027911900696
0.8681858089844946
0.40082934006066345
0.028625683254651525
0.08353267780163127
0.14328838670779745
0.302890213836119
0.2390264833174305
0.8676257153572585
0.4652062338582022
0.2956037968967025
0.44154705915225934
0.35027939209588277
0.11458615068597482
0.01931096619423486
0.13238238380317124
0.16148740318504312
0.9263861731759823
0.6828089682952845
0.05915488264955313
0.1183507789651869
0.14821616313433444
0.24949951031114947
0.10026151961041978
0.6957541281261804
0.1975835443828685
0.6957428249112942
0.1462260404598238
0.7821691234929198
0.04081890863764078
0.11237261857269489
0.08044403725032645
0.30435220055855583
0.5270617014059193
0.06640602519030825
0.30500990927589144
0.16223553454477954
0.3527651692506998
0.47107481404970275
0.09857805417204073
0.06462878538042154
0.01216079230899288
0.08382340072528974
0.45744817705353846
0.07392901127213718
0.10574991760943024
0.6220174961269067
0.8356882681763839
0.14707647610549315
0.11341353845520483
0.05811835692410784
0.033238601035154525
0.17445445366759033
0.14201419858333889
1.052231954372046
0.1695460203046838
0.3618039700908568
0.3068363154529356
0.5813742277576412
0.01696231041037447
1.3269041025057298
0.12727257430987085
0.7249395422821919
0.07355074455803237
0.7576366848150692
0.08103287760779791
0.22567409860550358
0.056294662550521804
0.3815797976925451
0.06821057131286726
0.19052854728339053
0.04201026133664617
0.15611298599507636
0.1848468316265198
0.004947997801296105
0.29019650602560537
0.7055024083518949
0.19551535483898788
0.3865936490494083
0.3906679574405348
0.08701958951158278
1.0178867776484253
0.42650183190154095
0.09607446008438794
0.06945884007987853
0.39467373092178876
0.7345848653270967
0.41718678815805277
0.10240542966934121
0.12572943780055154
0.13943986556604868
0.647948787507794
0.036714975702915875
0.7589966118358495
0.035598749656245474
0.008901241209983627
0.2866320079161962
0.4105630889074354
0.08476639678034113
0.29191536985551725
0.7701238088149057
0.4800928870457889
0.3039745680363393
0.06770414190473444
0.04528586338809866
0.2207856546136224
0.03875089294874253
0.5530550292816174
0.18101293435550875
0.012470294534761638
0.08863560348418892
0.2045971813894854
0.00863714475404762
0.5985090134183559
0.4298867220612874
0.05408436869929301
0.21516942988813242
0.02352411265143695
0.19567851893950508
0.21366153065986715
0.686387469951854
0.24592226033824116
0.6190752537470834
0.1141600059790865
0.3720582779675757
0.06499553947518627
0.11373400783057634
0.043839145288523
0.07448840723584155
0.21342042505727035
0.10361525126315284
0.26860527316213223
0.05824152694640229
0.9805653410631203
0.5526137506541354
0.15112595062586234
0.062523387347828
1.0384922041936997
0.24466958252636553
0.3369538100453622
0.20651418849038672
0.36779693707527866
0.271605786760223
0.09621272981822158
0.8786122958796279
0.2705358545891979
0.23737657735686435
0.2800749077915682
0.1796236887488021
0.05137412420660904
0.023568109984742187
0.9945640787867837
0.16688156380279157
0.25389288157735734
0.6090497427112953
0.19091196021627432
0.23627049135853317
0.6360894015258527
0.3228966585345171
0.3701229903596557
0.1132883038784323
0.11074530399138274
0.1768666995880224
0.40485209717589143
0.6328119001857285
0.26168587662970966
0.3583540918746022
0.6137591650838038
0.12855109350652075
0.11490798546770713
0.12207920533930934
0.10623481854992746
0.3497997240818146
0.17382351754375322
0.23013088958305805
0.3586861179210929
0.12869481265798352
0.29272563627730425
0.04440565925970858
0.7737056002299374
1.0430347891004879
0.007662268434313246
0.3620623795959186
0.40944737108588963
0.7671004448102329
0.24048903287771192
0.8960889385553766
0.5044794090125643
1.0796368262346638
0.5922996609434644
0.7463548148737874
0.6689189823752583
0.3162656592839658
0.042936209799631926
0.25717271579971474
0.057468101796111795
0.40811569603523223
0.15947335828810938
0.5032769237062488
0.1451317586058265
0.47245396609347934
1.4768644320504718
0.3054123647980119
0.16078708646703305
0.5058961684220918
0.12439125131572266
0.014872827453886484
0.2593354700216576
0.5334336743026541
0.23953086371777246
0.5177747430582074
0.17781981385038814
0.2941330287741198
0.11235218648306772
0.11758851953523314
0.13671556318485842
0.3590492833325862
0.16424446415497096
0.04208948084330768
0.5301258392024405
0.126953934547311
0.2935521336332471
0.2452325133883704
0.07209546559252734
0.15923423872613737
1.3444639829467204
0.26444118687837037
0.09578321376406194
0.3654182524219023
0.37063781306521815
0.6051646476735322
0.2501903797204003
0.1163985094559446
0.19326986747623662
0.0367617030191863
0.19978451404940334
0.08104116145841606
0.2727976344654648
0.3054900332582839
0.7694946020321475
0.2806654027006246
0.5577445620711683
0.1075098505490169
0.3299181933906661
0.19211171128128118
0.7013708702975965
1.599021691297749
0.05788459883747371
0.1701184380524128
0.10791021817246442
0.5871946601792476
0.13615867701389353
0.4225983687617915
0.10029502465721017
0.6854722737111124
0.03953147652682001
0.09783704436864989
0.028986437703595925
0.2626018813149582
0.49700932644592466
0.05099362743782182
0.9671632188222817
0.4537155602278267
0.23048948406159697
0.2594537236207148
0.29772786911011084
0.04413064451557292
0.009689837960759796
1.2104379395515708
0.10306889131549664
0.21825865094314253
0.2487257645578309
0.6406818373593335
0.3236421138314507
0.10890042670722982
0.11033152470731786
0.0861671953819883
1.1927509787689992
0.6330920986522636
0.5178600970138454
0.08726388942266289
0.36649308375856815
0.6119953524265008
0.00676710772373044
0.13969471287722707
0.5321809204399881
0.01858095642683361
0.04024698916637657
0.026759508728758673
0.022097934615774105
1.0869419561837224
1.3851472044599802
0.19084481193077876
0.11649635302716356
0.30303969532941244
0.31557523377186997
0.27564903589572
0.6941539110522633
0.18139317102992386
1.1517715233440813
0.07918016240431452
0.13040553043203984
0.32090990750996806
0.12343154721835087
0.30431626403234535
0.1328589977780649
0.3651796190743349
0.4352288993768297
0.6030651736051829
0.07910997057402429
0.05156471946850854
1.0297160322420604
0.01838929738011472
0.12564375274901016
0.25039161194209236
0.3736801623944561
0.5738438829677084
0.39966336340529957
0.656105958488292
0.11075740050198184
0.04766556772879326
0.23587527408426245
0.1685464602194231
0.14323613289080808
0.5904381384303685
0.632187770361801
0.770491595709229
0.2891884177572248
0.16261713402670075
0.045603837363372215
0.7391214621431238
0.5445209662796009
0.06774891145926663
0.23663908305915565
0.49038395809524626
0.863231125583869
0.3138493173956376
0.442258453891282
0.1695761466242752
0.49680284274169667
0.10393250801271661
0.33761936511563284
0.14354776124162935
0.2071842395349714
0.3314810724199452
0.16389977805946057
0.13092522430222955
0.4556936758362922
0.4760508453961164
0.11972255335619027
0.2803912401151969
0.12211492658981303
0.2764810219043294
0.45063379147883603

==> anc/HaarRFC_U1_L6p0.01.dat <==
0.03404195461421199
0.028274664606806863
0.029952737266008035
0.008126612793385782
0.03636470522220028
0.021112448355773833
0.013927714219244025
0.0056153814802356455
0.029431864471487653
0.03412392872922289
0.006474125363429779
0.012994911332960619
0.015141089980185115
0.019992533619055047
0.011394106730236492
0.016225675578812295
0.011539295676006157
0.019595827562182522
0.002178630799243437
0.002958863186925365
0.03418407388677709
0.013021052137655047
0.0058911216033542
0.03784892449833304
0.007924870314658924
0.017841864307147248
0.025143490196806992
0.00611680861257685
0.005542671813053124
0.0051854045141671995
0.010730894767068722
0.025526681277499456
0.015285137305208177
0.009718309143645803
0.00564316945778374
0.004987854471304808
0.013227223690101653
0.014306740480328843
0.007802476431862578
0.01886386084848125
0.009510982782922004
0.017061291662826942
0.0024775787776846374
0.008406689992626717
0.019991791669269315
0.00975057346402501
0.02086360716525087
0.0178207590604399
0.031533180183076326
0.008807669827926624
0.022975669419781415
0.011390231786613178
0.00043260753692952195
0.03493364410004484
0.014548810699817982
0.0051462423951677844
0.02702215841757707
0.009838644877789434
0.04021432806653107
0.03161638776565536
0.011821394197960947
0.0037147052927530835
0.01985416411911311
0.03212302313681208
0.017827332802047867
0.0028352083810679815
0.007514741385244594
0.004037975458256374
0.0003064762686772209
0.020477642544266136
0.0036839662205412375
0.0013597547490200991
0.004792076910174005
0.0037278540926028825
0.009464068823144007
0.03836627290970219
0.016585151159852343
0.020696984349704746
0.005460539947947794
0.012496122124839311
0.02273955819792606
0.013589883940344966
0.026844543114075674
0.004917758023508937
0.01763288887026431
0.01317338098334992
0.020993000798722676
0.002327073913989727
0.03654379152753248
0.037071153140578274
0.0026741955722524103
0.02354894334654176
0.0004763195859237273
0.0034238827679484696
0.027022334655774565
0.01698453819611907
0.006484169488180453
0.019426337573250897
0.015939089552644024
0.011187845999811024
0.03565031628480823
0.0008250720966895394
0.021901759488849114
0.015213614769823134
0.0033701157689374744
0.022238621724277007
0.008159168006547911
0.039885485451822855
0.014086485700122149
0.01849608529742925
0.021216597124966242
0.00785964136453616
0.024409532220806166
0.025574117486381498
0.029551383496217873
0.021940166627470246
0.009014238273053383
0.04151254683890643
0.0034409513465111013
0.0025158744675224556
0.029724942407044604
0.03929148800310776
0.020133283065093464
0.008246879383914442
0.0026460028979457795
0.007347838349289626
0.015512659718388853
0.02484914436213353
0.0022723566384840145
0.011623688385404682
0.006636563410660798
0.008657622750047129
0.005652373392641872
0.023705774093855627
0.006222063142711525
0.017725144193088283
0.027265892332762783
0.012646187930687756
0.01852212843167391
0.006319119307067555
0.006812361157937704
0.0008962211449956527
0.03211050352671848
0.010104803966620206
0.002951217351923235
0.005360410997395571
0.010530306495151881
0.01257564126720138
0.023828127934162252
0.032418357738033525
0.01098220835155579
0.008348277644947732
0.015666700897546702
0.014521197338222035
0.020839884015522604
0.03267351731148058
0.030899052607625082
0.009597253484231006
0.0032824250676379094
0.03122211716812793
0.03211141259063644
0.03028990545403548
0.03682402708514481
0.022416079234098975
0.005281703149232651
0.03409319075411527
0.020233093098134432
0.01863437318894074
0.0011599514900788408
0.007263609704989083
0.013137100258924261
0.004692794652205453
0.018607202088472306
0.007928391043865621
0.0379998260761052
0.00785815895277519
0.038947105428421294
0.039376068450554386
0.03118510914679608
0.0037153381534935984
0.013160050494477575
0.01632040215258059
0.010819675405495307
0.008268325315022435
0.029316721862518328
0.03377662399890623
0.009991901830955857
0.009392657594100589
0.025884397278571752
0.019946759718906606
0.031632877667557686
0.00796612066338479
0.03399418367131756
0.016669903231106047
0.021113024704460845
0.017013968133525573
0.012791086802084514
0.04021966929868381
0.010715582820214342
0.010570672980703896
0.003329471133557084
0.0001798131718104812
0.006230785494193036
0.030935509488671225
0.00034669043038537656
0.03315636048111481
0.02685265820670455
0.03736441408628705
0.01192560376671051
0.031096498790895835
0.035295746948386775
0.021143844270179984
0.024697463870110792
0.01075295921702725
0.025853543738966242
0.005410859162642765
0.02864119669751108
0.024506355209139352
0.04014121774251259
0.029321362636800585
0.008882909514528794
0.020967003087349483
0.03532981711986542
0.032087438188290365
0.01193609214943497
0.03228509545177347
0.01873418441367217
0.02410557217508017
0.036226748590448055
0.01787060581807263
0.016572210941862984
0.023005817337128805
0.017412088237373797
0.013656628927988232
0.03604744658354747
0.008305471341298528
0.026826009340630817
0.005387815771442375
0.016508415133542252
0.029590581535106797
0.0384717520280515
0.03218206058677001
0.022641760919242488
0.02909637431887372
0.006893063978068809
0.013221899830710909
0.014871306407421023
0.03933583231655572
0.011072528979549655
0.038457614912044975
0.025856880547204805
0.0018545575003013264
0.0052606474560880105
0.02690142921556033
0.030395020894023354
0.018961043172119375
0.01917169597904241
0.014302483978651023
0.03354468078474119
0.00841319420425142
0.020057018311436515
0.020565448310260324
0.027793737860115717
0.012878377027420408
0.025510882255441365
0.011385177875823037
0.011096824774627716
0.012983698011057665
0.0028846290555487254
0.0328864472562412
0.009440372242430462
0.013474189084846412
0.011641436908444849
0.007707328785369492
0.03833345008654244
0.0022666321877081856
0.029310492947183683
0.008798904949256356
0.036316497457160965
0.04073300299107531
0.0029171158758881754
0.02496891272898546
0.02418486640471322
0.02152453315234489
0.04021051619539874
0.0030005167463144915
0.023010815986430695
0.00667268421894768
0.043540418104675474
0.03329155692385448
0.0012863569685901538
0.010585279092468505
0.03335867450907056
0.010817486724500563
0.013564293831845202
0.00785221923418235
0.02401446417891167
0.012966531081615067
0.011602080171269116
0.03164797050953257
0.0011842634728062393
0.005025493745407208
0.03535564159363665
0.0229428671345312
0.02529558300735159
0.01425229264669035
0.03443063613870498
0.036414415577318476
0.03617621515986181
0.03371341344276014
0.03594937523925113
0.009319951973815717
0.013329584536174782
0.02866181000292409
0.03976665629402119
0.03250947619957185
0.011952152212569369
0.02323246877593865
0.01386210409811823
0.0017696994030176757
0.015594216218488362
0.006737967310133486
0.008500196355563686
0.0360662841856757
0.02326393867016715
0.030503398882113966
0.0193475937800261
0.0218084396351137
0.01721095220584054
0.011335115710142212
0.04248141658681093
0.03116729904479285
0.029374514762719225
0.013900277002027943
0.009440428671937381
0.012538894052003587
0.015086539274601988
0.01979470554224127
0.025769293777681227
0.010542901471742562
0.018168099919981254
0.03384511816840534
0.016777961139404232
0.00355573695881223
0.04084744273707358
0.005295741813664864
0.022730100003438107
0.006270685902477139
0.024933352534433163
0.0019945931553610238
0.03866690689864351
0.0026963068862063243
0.03262662179915229
0.024824264811350045
0.03031632871798226
0.0013963294166791508
0.019877033559409285
0.009466511027706325
0.0016793905391689911
0.006630463189505437
0.010432124066154213
0.01387890746014254
0.02072885998507927
0.013664676184777598
0.006966326096602663
0.027529722368126
0.03560341972451555
0.028275120278549733
0.015574846999146973
0.010792681824556213
0.01025035436124864
0.03698866603704953
0.003289500712984007
0.0009405647479423412
0.023989239333936905
0.035196163312496566
0.006594473853998374
0.012724095703484794
0.011175886917269997
0.02119394244607409
0.03383236807676236
0.004525417490445975
0.02067027947186655
0.005081928147585257
0.016505550531623784
0.00019187626997672238
0.04184537088593912
0.010193405455207673
0.003987826973071634
0.002602783340324028
0.013732488940685832
0.0209816289269255
0.006383017962271792
0.024533993581421953
0.01714177385976755
0.007803777715102429
0.0054224942752117535
0.00881840374632225
0.02092439164610441
0.015164635682824818
0.008095276300866684
0.016098235355008057
0.01324847933492958
0.0066239127086728565
0.03945434192845972
0.014502814075422905
0.0312639460563206
0.028822406900099653
0.007430618895675339
0.0011927489449574161
0.004079701327970472
0.014426622770497072
0.013623928829356174
0.023960997613058907
0.02065426231657566
0.007724894143490724
0.005476154969906414
0.015952032184433248
0.004590552061555725
0.03642522132520423
0.012041902120497794
0.008293425548638643
0.020068198090439852
0.029738957566999607
0.012857007913419274
0.009906806661080115
0.0035622388730552736
0.02431349313044031
0.021453008164089207
0.03534505868802251
0.03339918704275625
0.03988642187437214
0.012575631640739203
0.010341333101663821
0.008037550154045215
0.003912569086240601
0.025321823349782863
0.01752524396104828
0.0036984230272891615
0.02953596245445704
0.00955685947598845
0.024500284377433925
0.02063661166821469
0.014425800684676518
0.03232379984391677
0.0008554605061084375
0.031112933958042325
0.0023940234097746026
0.0383782389455348
0.016161079744082967
0.0004015775331153017
0.0018133365341889782
0.0015680349976331055
0.024583675773238053
0.04079727691207351
0.004159550143420098
0.016220865680025582
0.021802788082962647
0.007276174417165031
0.02963740274673886
0.005193190514049239
0.018528030884765418
0.014761070907758179
0.001681040310704102
0.04274553150324118
0.025000729514770396
0.03162468397682484
0.026893007714931822
0.02251693470072963
0.003550946156672674
0.014239567144165017
0.0049298870300085364
0.029028296237947053
0.019141555795630295
0.023936021246092887
0.012572864575310247
0.028156294694306097
0.007180904236979003
0.020315851514311322
0.006908702674937966
0.031211895731507046
0.008142628689949923
0.0012570223045616832
0.020766702558811304
0.026800454175346388
0.04044730584537842
0.03923344143780219
0.004727444789757531
0.04203967397216859
0.016925779213230557
0.008444565660903586
0.01471138946510011
0.028062788239455294
0.035938234091610614
0.006611046203694577
0.0025572857384523425
0.012155267545736972
0.003773267376566343
0.007020801703599322
0.0009266602818820018
0.024061738417039583
0.035558680979144434
0.014412267253976183
0.025270588891289903
0.009180593467041056
0.005426161181961742
0.03228863097954417
0.020811088801958862
0.0308483029083381
0.03784599134068496
0.03607795035043556
0.028129818285681063
0.008657583897587898
0.005145327942913146
0.0104061147452926
0.005155266260847221
0.004874971019519337
0.03266062844534869
0.029918281349347983
0.001875878474988667
0.00908622160058901
0.023349660253836082
0.02095646891552825
0.010709189233560349
0.010867283919588858
0.02206576507075203
0.007518964489871369
0.007055757370425583
0.01229460172682777
0.016311960601446365
0.0008804803000773326
0.019909354350705302
0.039665468284120375
0.009290935652579761
0.017605698672117472
0.025268839798857436
0.015462716453089734
0.013289131740680027
0.030536430142963887
0.04048310781931761
0.0012868660048388268
0.01196586649324396
0.00127356627196655
0.0034929025830744394
0.0006154050460170652
0.006151311687082781
0.0267032864260065
0.020980072620771725
0.03356203908139571
0.004032073501305962
0.017026988575538356
0.013755525727749324
0.011749524198309694
0.02730380727629484
0.01578802413962726
0.03907562446324208
0.010561696821687764
0.023163479113370217
0.002853265025889353
0.025692340078352912
0.030915671592960228
0.02131908932376671
0.016322835405267674
0.01601542812493734
0.03487066882380832
0.0035373447642209604
0.0006813591455288013
0.013896507724253769
0.016444948502106906
0.016467805140755593
0.009635860932471514
0.017655650073160247
0.017867421854460455
0.01349121984026195
0.00013946935037856392
0.005751632601910329
0.006665220858261718
0.0207192345963172
0.03854240507528691
0.0067578919928542765
0.029568794849060373
0.027202590382535672
0.013244086173421488
0.024398575035159065
0.020374118888719605
0.00652377254331643
0.01684592366132346
0.019541466280392765
0.0063493023539347975
0.009224148389508855
0.030138866729312437
0.018618312058468353
0.007821154746832721
0.0005983917649903833
0.012420430749653719
0.016284657168503792
0.016681689849943723
0.04118877894474105
0.01645034859131177
0.0036260935683797347
0.01172956720286904
0.004632997025535624
0.010864507585245126
0.0029579991740229846
0.004981258879702157
0.02137574922197296
0.017405349535251496
0.009924039482293126
0.0378522685864803
0.0036210275404768414
0.006742714385940992
0.008571414888904439
0.011268306333867656
0.008945869009858614
0.02767030047673932
0.02154774211847921
0.03626358723106651
0.02992999224311266
0.036724746366709186
0.004527070012563996
0.00014217009736004212
0.01639116150437982
0.0019855498926091126
0.015560023457799827
0.005104686668663311
0.03699831830277927
0.014117016571699136
0.015637831393639064
0.006762936639570552
0.01927396370978057
0.013299052353021588
0.030218554925136868
0.02680409835072586
0.02662619309659995
0.008719908742611842
0.015032645265700282
0.02026197196443933
0.03630699847813622
0.014740459954995516
0.020607422102454944
0.00678936232089909
0.01312071686241601
0.006104012401617165
0.015148065176798746
0.01928478845292996
0.014501915188508198
0.03869415615364703
0.0047496721865531305
0.009983560795467986
0.005198935002870867
0.025483776240250486
0.02589762543456361
0.04063337709940338
0.0011384560910444026
0.014266212901398578
0.012081375562653934
0.0016657333333491705
0.0010999302800953532
0.026177347528554756
0.03467006590173498
0.007408689046682306
0.0003439057994681414
0.016271102751513496
0.033095694868857516
0.009701459043272322
0.027790437426258044
0.010178279496102957
0.005494303719071265
0.022316849716009786
0.011988553145397634
0.028018427971288215
0.01223697385591057
0.026780918844028695
0.013025983032919066
0.004423938817543629
0.005256206427063046
0.02295860207855095
0.01765752164622817
0.007838263439525163
0.01542096693769472
0.02019671030922791
0.004464502649122572
0.04143687834981766
0.00766819828169864
0.010365910224066015
0.04092926896066941
0.0029587526425605398
0.010847586860728155
0.02415350761761774
0.019090641212910393
0.0026722648237307665
0.004827037207320506
0.03341185308456027
0.014018429022218401
0.0023893365963346853
0.022295760514714182
0.017076513134172997
0.020065505146358114
0.027293528653701736
0.006511008065355694
0.019305876554142884
0.011003340097771088
0.016951677502540462
0.015241989962724495
0.01350633127067409
0.020854463012052696
0.0029308221396314375
0.011101129984928109
0.041328398280667845
0.02535432199019501
0.004238841524023956
0.016689566146631783
0.033656917920803144
0.026239426152683352
0.005968361467118209
0.039384089593999576
0.013254133435598175
0.03332329482720042
0.0043261389584208
0.0240679871748874
0.02654062195091729
0.005169915042453512
0.009798137394619079
0.011075567722279042
0.03110486387896634
0.03796795462922612
0.029018129982061297
0.013954492870199672
0.013334327425205194
0.03983665317635286
0.03152072558331621
0.018148897348039997
0.02486263612710065
0.014102885654664696
0.017262671599392147
0.0034623755290752365
0.030362913247593187
0.019820789246586777
0.040682593299637505
0.008232211920688669
0.016824087661266612
0.0007551724834813143
0.007191997550712234
0.00031073142465105956
0.030336303613011234
0.03618366563156675
0.005191447386606127
0.020100055986312863
0.03701618833955543
0.024319794683092616
0.011424082605910314
0.0030049253412682024
0.003687391457952208
0.007364383508436201
0.029574817500333455
0.015283633845423828
0.014429472699952262
0.012859642351052308
0.00856410310057653
0.02265634995205212
0.0025438464198153502
0.02140243829876971
0.023016363992635538
0.02355443837295006
0.0015983794186151755
0.019563470460238968
0.0015182464443087957
0.007019751551521079
0.026040626059293456
0.019902834734586334
0.04344130604706034
0.00558172818649035
0.02042079239464955
0.006106928745222899
0.012044308981349016
0.02048674872400232
0.013399586195297858
0.013634049042373232
0.012921013143354584
0.020936352515737753
0.018483480174621036
0.005734589497773848
0.008456983676858482
0.02363198638597728
0.03236085289860609
0.010151360090002415
0.004761138492261965
0.027893734511338503
0.019752643225245684
0.003532944855163792
0.035263627111457196
0.031224254591587883
0.02000690132389872
0.02262427097530635
0.009715270496068937
0.00006818327266041511
0.019116645139112563
0.0206266510357876
0.008010214456363775
0.033870034069406474
0.01831767282345726
0.028930717224502557
0.018799538284783184
0.017751872189642255
0.018342395626021156
0.005653552491647831
0.014009190084829185
0.015196303896387986
0.030341540507604486
0.0007392519789593468
0.022423673533799725
0.02169676790380193
0.008588741265268634
0.0029187118452038466
0.023139139316140783
0.031045021434024697
0.028944548411753993
0.032136387807486406
0.010023924269417974
0.0029059614967276663
0.01789159351750694
0.01740786688525541
0.02619384583428353
0.028047535355880115
0.0214867007886161
0.0014410339747450622
0.019437951018326228
0.0054161798295686014
0.016714617472274318
0.03976557786085695
0.01223412044536006
0.005361183430148044
0.00247154171919802
0.03047758251027113
0.021002885904339384
0.01798050885819043
0.015081735583799483
0.014659131325399062
0.013989956900995405
0.0063393813297049646
0.023613526633710025
0.008583981596915554
0.02093631290758341
0.018791390198373496
0.026004180825543097
0.027619936328753602
0.01712278434096264
0.006491579956979193
0.005944974943824077
0.004243676957863038
0.039025553416941784
0.01181356712328963
0.0017481913210329765
0.004742540719900505
0.03799587146623451
0.012827536001810302
0.0204847645366324
0.012770228263313501
0.01670711481657889
0.02589520715719007
0.03712632890308539
0.000388482763315496
0.013269628876825547
0.011009318969870242
0.016608287102433682
0.03161838735044357
0.013243920625486414
0.004665643398353239
0.027110929890531155
0.042203513499814195
0.004119321931030528
0.022790517189022745
0.027840324314703298
0.03250538055738721
0.019028438431429092
0.011534703344586344
0.016340933694216055
0.03950323819020372
0.00403652899039215
0.012891473841919701
0.0014555265316365988
0.010553448100308751
0.005784104218492475
0.010261785927586682
0.0009355420905009274
0.022535724858268966
0.017896753649863626
0.004842003975516689
0.03180176215576014
0.014044795638506418
0.004907130017063314
0.0035739704966404923
0.027015449847260273
0.02318834945869948
0.026289423886680097
0.025266555392981074
0.009516676143952742
0.034350932246413904
0.01543995126906312
0.007116762166647328
0.03551268820765746
0.029053412811094442
0.010705072516446004
0.004477309331045057
0.0059465183068170965
0.02481348631246743
0.017115329507915285
0.004220753339206185
0.005166477539631779
0.0065968595925415124
0.006896518502229303
0.028235684917827897
0.011804849420819094
0.019750934770931552
0.016029427555494982
0.030928726160044367
0.020948471017496736
0.03235649275903532
0.0205567302649605
0.014082968228905816
0.000970480054793388
0.018324670883096236
0.0036443031315086067
0.009734707592019666
0.026047731904810353
0.04039089694539597
0.013689382247561993
0.014846803131445676
0.027931520111677058
0.01551883509658191
0.0003895469633601306
0.025418324706253156
0.014051758240898495
0.004974658114680926
0.01704812375764186
0.015413887952326169
0.012426675965412092
0.011909368652245083
0.021489379271473253
0.028444760697623882
0.007066900754211717
0.016722187584455008
0.03244843269709805
0.017009370116330417
0.026582832740227467
0.011100460163141519
0.013084158761110382
0.005099563430038071
0.029169310626713407
0.03159981937914392
0.024457085466217898
0.007586447830322254
0.022674079257885102
0.02061070018748396
0.019027711890102
0.012670127888000565
0.004111756108572365
0.027523554574850242
0.03360736288880624
0.021539748508423717
0.03270507321240899
0.027190995870188625
0.006218343699838185
0.006665456221602093
0.021729690846866545
0.011932910286794288
0.017930521046607306
0.01145433205496304
0.0006183626280671382
0.011727726590045378
0.004733601372211711
0.0003227738739174226
0.002446937521383095
0.03468581236624765
0.032317694090541374
0.019112813642591292
0.014460683397172219
0.006519114725766692
0.022029983181674012
0.0044697708622234945
0.01272464081096476
0.0083212739037224
0.006004794418774286
0.0024849234313949267
0.013803261791713532
0.012244197298104723
0.02830599777921513
0.011971982195749674
0.027049594181040977
0.010768793487863115
0.006029370427455258
0.02827425995220746
0.013796489676242578
0.010713113089300138
0.012781449502705454
0.024886872270821328
0.007830769095174916
0.010806548763222248
0.02418654598200301
0.019983198335758703
0.03110981091010318
0.014363800150589655
0.02182076300303676
0.004600294747531484
0.004681608821704145
0.023342868807684478
0.011995641742903244
0.006348806294701123
0.040252120841152254
0.007991781486818462
0.005990401583195581
0.034915074197163457
0.030934525700890707
0.031066014692138526
0.007560046716700867
0.039183533618072884
0.041504607931060346
0.0317002922554104
0.023327796925568457
0.029242906001022438
0.008903507849317042
0.021223097036632332
0.017781750215696057
0.01897597509448978
0.002398258468511528
0.02073574687605426
0.0077042050994552535
0.029306557768140656
0.0011765077033035196
0.03688246553980942
0.006666980605295918
0.023507301464570033
0.025515596778947904
0.013076984988288238
0.04300254978174182
0.028944006672704324
0.021036174505986476
0.01139395258563131
0.015595407656603992
0.0005011249877026047
0.01702430475009173
0.025800847826582523
0.009913552057306107
0.01872490248223461
0.010727685128938
0.00772775969461333
0.018648889923505288
0.000947132050108372
0.02873377555103548
0.031141644701580047
0.03976150881843844
0.020783735022872514
0.004461906608971869
0.018893791214125405
0.023302016851037888
0.0124795960156339
0.034956350188354884
0.01545222725588735
0.015730095834033488
0.03363055546104266
0.0014726492130185543
0.011150304091170037
0.015611436360457304
0.005138283083534291
0.0015708418968001102
0.008287080959280258
0.027872704643249407
0.00771363108675452
0.004605158500355675
0.025747474968128004
0.024663616859549743
0.01796516218099072
0.01664578271846745
0.006041863541488179
0.0205915623080884
0.026544524446283396
0.0007055981571291887
0.026550785905688618
0.009451657371199277
0.04034298911005207
0.027060977448187817
0.03739627231184196
0.03906729252846334
0.026522618852865755
0.006970162291059426
0.04229913520975771
0.026602592001945292
0.015000595553150834
0.010499785392427049
0.011555521876848527
0.0412660084644631
0.02390442904477104
0.009342849300629386
0.020705886123327112
0.01966345227798632
0.0015032804439447955
0.024488513963395818
0.005348338683255767
0.004426078395732954
0.022990254912909375
0.01272677323497752
0.031238746784692704
0.002236188213003778
0.021035195361646768
0.021414152642298623
0.008774982168649107
0.017994225318142106
0.01560759348787212
0.022558890393005578
0.01468897701182087
0.010107902434181965
0.02033136885955108
0.023338444952411923
0.007442994517980554
0.02625670640330514
0.0071447867959251055
0.021488924605750023
0.004635181684632027
0.009103094133487798
0.021424507118355123
0.01346638923950264
0.01089188883957634
0.03406146413209376
0.0007434558932692215
0.009593550525963213
0.0003780776371212468
0.011745580619057807
0.02271666061678012
0.015577525395410758
0.03400600581918483
0.021366080032890006
0.025873918723388085
0.01709599959223458
0.021990843322184903
0.03547976257136838
0.014210996292462594
0.028856067984505514
0.03882362869311982
0.04075677547723084
0.017202942445801107
0.010119339805991273
0.0030939865030763843
0.007181422417641719
0.011066887350742717
0.020693524986499713
0.011545681127644746
0.023209616761976182
0.04165135550594415
0.016578799091546522
0.021799288378185535
0.021521469323054727
0.019814715014159188
0.0035012164164769815
0.011690788942261535
0.007728614230896833
0.020839595796251595
0.02608630617023656
0.0036659340074270894
0.00895422891709737
0.00030931465151039147
0.00921118812201004
0.037095655703495066
0.028355660401673775
0.04001853104432089
0.0008963382241246908
0.020379513687229508
0.02647418938225728
0.004065809835671903
0.0028830935653001953
0.009875715752915418
0.02961275380298653
0.0011788922983444917
0.027480820929566187
0.018440787686573087
0.001478495507318518
0.03824294104083536
0.026821104789073506
0.020384148455543132
0.0258206911233399
0.02134541197854449
0.022725749925776917
0.004525702075589984
0.001641629362971003
0.017234241456986554
0.0008892433900406341
0.017844530616125114
0.01572594558692352
0.0027915290238452683
0.013307259621172894
0.012203939414694451
0.007324164752455657
0.0036146591260449376
0.02940282833909136
0.02776497390818565
0.009151032655009834
0.018898251944442793
0.0058977944849158545
0.007780266245429421
0.016189794652091687
0.008212877535884597
0.005329978808073704
0.014764963858095375
0.024509146676398027
0.0034331301826604067
0.008554033461894796
0.014007446041009643
0.033560656665286154
0.02239286451417391
0.03087551226804745
0.026238858275258656
0.0028201424721664243
0.0035856115671719876
0.005473896291250485
0.02301233761500044
0.02735589918339375
0.024925739282101508
0.007287375075212794
0.02704823735546983
0.038393936238075674
0.016125124496347856
0.007997241806449867
0.029696614498330765
0.006014184718926879
0.012647109245704075
0.029151139494011137
0.008646476944515386
0.02616171853381407
0.03459552916701931
0.025475724258189295
0.014713129547285004
0.0376154427114836
0.008112881243184922
0.005394357446789734
0.029859859218670102
0.004494416345562269
0.02140187962825028
0.029004924979255463
0.006121334502255063
0.01833001398709109
0.0013522090566048526
0.017851508589461294
0.018904924402248356
0.0396555175212919
0.009367550989525597
0.015743574157610258
0.015494273583905673
0.014159939188473988
0.01302513233980912
0.022470733106514908
0.0007311223988335617
0.005853629400700447
0.009955941410451091
0.01180374459346701
0.0057762170306502
0.010170328983911122
0.023434035826005114
0.0008591837452018529
0.027494056971607513
0.02087394342533393
0.029683199973571512
0.012277755708664283
0.0092591791079015
0.011133808028674303
0.00044381772927882325
0.019821464146147855
0.03836308763857892
0.02680864866275232
0.03064933643172004
0.02422382021903774
0.002285871509172059
0.03878780336260839
0.026751308605301425
0.041943092021552664
0.010853033408478888
0.01333307542158311
0.019361956169368883
0.006351185288527971
0.023997678337146968
0.012154697164288568
0.010116147454934978
0.0035156251070250838
0.0017738912631538291
0.013639221637422028
0.030018941315370855
0.010399979608194892
0.01641128515604657
0.005530796679201829
0.005043520514985739
0.00291303072674018
0.034503043141189564
0.031171547051115276
0.020575761852035104
0.00651784261592968
0.004704187193481522
0.028078894276797925
0.00048620578171086436
0.017461995921240148
0.024073958293401327
0.038633946970740456
0.0045771240198596
0.005414506983140581
0.03156998815156462
0.00812250351876635
0.017398323225462625
0.011912150623456878
0.00023354337939204733
0.002773587694599262
0.036416336724810934
0.03571783031669949
0.02109076897412263
0.019857385500717653
0.019719379510251888
0.037194656605414204
0.004651871666450817
0.017939832083613865
0.015444531783667653
0.020514948528380858
0.039939079126068824
0.041179781515901265
0.025980186831764077
0.014705292416024286
0.03230226079778852
0.030363172517105717
0.015429023495241613
0.000493665506010822
0.025509621607791265
0.008214067071559935
0.03535084601512391
0.028111592629044647
0.004833913048966298
0.010012287332843125
0.0001554881671130938
0.028294749636979075
0.008025719414432484
0.029325357944158997
0.01775105672715286
0.027510716084806167
0.014245846140944658
0.004973858721483032
0.015087001340478405
0.02300295520422632
0.007884848753217336
0.021847139290133308
0.006184487950211697
0.00004208429266727341
0.0014090360081250488
0.027586711864471418
0.014049621002543663
0.0005053408715896717
0.031176304049163932
0.027204061642994114
0.007628378235456813
0.008039539941174144
0.02947029789601308
0.004519514739885044
0.005265622585943506
0.036184694981047566
0.03120023868211757
0.028133136979062088
0.014145277688365838
0.013492163062098462
0.0066521462249942345
0.014294071134933284
0.004094401858850165
0.012759014261707917
0.03562952210439721
0.00033713344121097204
0.0025814148591068046
0.020120132979928283
0.02858469099491499
0.021770438467366433
0.006684081676428221
0.01733969687363512
0.03601705803548512
0.020001071180408204
0.015914520417911488
0.02020501051785384
0.01985375797280173
0.021129717119958282
0.010259070177650325
0.0300604973137363
0.0015188458940247486
0.02295509446278757
0.025852527268703924
0.001504829556432745
0.011137628196099897
0.0019995843452581563
0.003998490406163058
0.012367403427502517
0.021505933704030453
0.0008375482422273799
0.02074487059545231
0.001224684531870649
0.008892618097278033
0.011879664417684406
0.02153657440222175
0.02304507954222004
0.012108173982401741
0.015523647708283085
0.027862243332116895
0.00547916315613139
0.007724216779221009
0.011299375643261382
0.012340111032214465
0.011515106035852112
0.023679805866427275
0.00935442600610321
0.03597429232686062
0.016471808667439043
0.0022882574784476423
0.03592937485699415
0.02373463696190796
0.010037417319124345
0.021512869472778248
0.006666245391550098
0.01720033172347431
0.018976771341990384
0.018691184490219805
0.0065303812280031225
0.04015068968781736
0.0000954893696812775
0.019540324574030547
0.03246879669664564
0.016382613300875908
0.029007897784003523
0.0020465198154655385
0.01007389749218419
0.01644867736758619
0.024554480514496765
0.021451869790605645
0.038532388117714346
0.023622107777507034
0.006180781384134557
0.015463433160762687
0.010816504786092767
0.00008406295565728454
0.008590904192142394
0.031947691228582695
0.018862030413738816
0.018457767509751862
0.027300821425919216
0.01568763130757148
0.0351019768402695
0.008962410604880212
0.0035776213367682067
0.020475850984798538
0.0023626687118507733
0.012760627426753381
0.00003902804683715837
0.015395009135786293
0.02596578706046672
0.014381117788327154
0.0437096458147888
0.03072289587267662
0.009803805080533865
0.03239629734115894
0.015875364713925103
0.005154670294692703
0.036238276566190025
0.0054768001453103995
0.031171319765015477
0.0029519686996039374
0.021565896188663374
0.001791652342184371
0.0033778347102365793
0.024458408795068814
0.027979842271700903
0.011957261851486623
0.010543886436824218
0.015340603094387888
0.010567765425125745
0.020330355363574137
0.023767551093626355
0.006331708285220067
0.04234126606406273
0.00805286204171788
0.00895929504137067
0.024386387974835586
0.031358794866893386
0.01518422048999688
0.013130401177376093
0.006035909690167215
0.01960499952174743
0.034182689095443995
0.013148054030561636
0.015268358066727704
0.00048412659385994286
0.034844053144656065
0.037299834216630225
0.005832084303538592
0.017218792284360046
0.004740366749999196
0.001024780554431618
0.0056034624762574805
0.002781805618268314
0.012413192974969353
0.0012278678565403993
0.0015278185726488405
0.00434264211137566
0.011863361175038327
0.008357186891094449
0.014518933536251204
0.03956485653779275
0.035448279969297475
0.0356461541087761
0.029320688516453232
0.010963696998751988
0.009167408017276316
0.03922470168570086
0.009327024146010833
0.004571537812191624
0.02304796262017096
0.014944888693208435
0.007427873630123523
0.03539076745655346
0.0327814754300281
0.024738925937995062
0.0010130960573309106
0.025378835863100344
0.018988456466005065
0.032670877141479454
0.016382551271139374
0.023154334294688775
0.0009637448388656423
0.018986914421755242
0.016466545052376318
0.03205244719313906
0.025156465564204988
0.023796989315849903
0.03681952052516699
0.030526737014693956
0.03464742687503333
0.010881311715097486
0.020672484919978452
0.005696015795974076
0.008524122441751849
0.022862366873192416
0.011649578043506985
0.00804043429829067
0.015821420366393075
0.004076482769661983
0.03145800808686932
0.031155166665140427
0.009948744053053987
0.021431594179716667
0.012595775271911412
0.023703367158237825
0.016663699667003262
0.019706666364881876
0.0009219267159082938
0.02712761581875766
0.003071522365796206
0.02088577736374905
0.021086346586094137
0.010980220898046018
0.0023630902711541356
0.031471262009869855
0.0191614680570852
0.0356960195020595
0.004885640107953941
0.015934354376857397
0.003134762730946834
0.022851145654451933
0.0019154711357358563
0.012677167536092257
0.036873647496987724
0.002285161615690294
0.016762833911608793
0.002475096569105429
0.022096676734840583
0.02785506050955193
0.006500806477101732
0.013330095148928833
0.002354768521552302
0.006209346997260493
0.008473023993314845
0.02144324496636212
0.004326798384786036
0.026094678933005266
0.035043257805152175
0.0024398050301194306
0.028730412811806678
0.026605148597517773
0.028165076329555817
0.014952122048300178
0.002811436046241472
0.01619608596318528
0.00698647825321185
0.009072929147320687
0.015689918272591495
0.004909324182705588
0.0127346812695708
0.015789997522251693
0.0019312141184760663
0.009648366470491014
0.03106143522999083
0.00758178373976893
0.0263944977296421
0.03045683015782378
0.0336201910657726
0.00009651198851935864
0.03163195059378222
0.025477339899703223
0.01320567290173686
0.013041203186427515
0.00370712283241172
0.03746049709840781
0.009758459820567495
0.024638826229115108
0.010191230591192047
0.007609290018339595
0.01696100061566713
0.0015523604936477252
0.02034661556466269
0.0022339308512079516
0.005152890493096335
0.008054072436596952
0.02855714343975567
0.03255617283186397
0.00917368490392507
0.03179707374311876
0.007247815957124848
0.031479581929165695
0.024077817648080917
0.010263729748169963
0.01667542883995216
0.019078845647774248
0.039868543563720785
0.022968849617097005
0.006110636458552507
0.011316509703648092
0.025129377210386248
0.01857789552136104
0.017643791335204162
0.020070523431744765
0.010851669960634391
0.03190251760773432
0.016002240098652153
0.014536336153708654
0.010661013022129177
0.016137116308424935
0.010633429898246284
0.03353203825742398
0.01032077902842985
0.03313658136185307
0.00589435411249852
0.003784310868696212
0.008262982952120891
0.03235281147072046
0.010168360096978708
0.03048031241787954
0.005945136359779656
0.016474189461380476
0.03267184334320772
0.011946266840422746
0.016645460157724265
0.03083807476388645
0.03336211263339645
0.012296527023907029
0.008040436244812883
0.02558860888232263
0.019883561419318654
0.0073994718788656785
0.017388605094816642
0.03502816006583341
0.013734728665212274
0.013118312235524685
0.0160132898177035
0.01728059464300305
0.03188670703414528
0.014099914486368676
0.03103294806837104
0.010618219395831482
0.03626563471344967
0.013387452238098476
0.012237546121417829
0.0315508450316694
0.021101810060724938
0.008453470435894166
0.03248542612802827
0.03895700672581307
0.0328925014417438
0.02458702736608136
0.03528807869071615
0.022359360076701282
0.03853260861948097
0.02260301422326501
0.015259185003950066
0.03365607716810568
0.007741886742899543
0.020350546840802893
0.011384176215035152
0.03858152555862423
0.02295357151182727
0.014741366861936311
0.0019108414423818546
0.043386021235230054
0.03431901966068043
0.00593881056639761
0.003051107961964189
0.02151305970718049
0.0031672173831374653
0.01833296535232844
0.005938083958679293
0.04168957451930637
0.026838397721293258
0.001049043638656476
0.021582453803118993
0.009576499506719705
0.024558765517289964
0.020185917266583614
0.004177723868529269
0.010726730260671355
0.004398185345571996
0.03163502500834369
0.009814792158249423
0.028634555080834168
0.030473802508961485
0.0031013763141739628
0.031607911395578205
0.008873965924694251
0.018130547168192575
0.009041108238141977
0.022889474270977282
0.00024965229942819757
0.027855640501345508
0.025443150741196047
0.040630527713028025
0.0016804326145651541
0.032275601425566194
0.018609484304435417
0.00926127711873233
0.007426669706127641
0.004526595075736437
0.031871435137733065
0.014083684573621615
0.030612845714307207
0.01564600332906539
0.009306713733290324
0.025878022612049537
0.017613400481859203
0.003310646772484946
0.036598585690886344
0.026088940201692223
0.0044356718542631944
0.027546152744576897
0.02315153902131833
0.0155181489093291
0.007168810850739262
0.0012292039008560622
0.010409200730629273
0.003689441825091315
0.02824863651154972
0.020926707272124763
0.011992824268224251
0.021023731612447836
0.023774876164605104
0.007704791070647911
0.01823423195179098
0.0008159004310510634
0.007064163749549684
0.0025697070152496068
0.03728128420229394
0.014332889852749059
0.016011692832419582
0.01326051158049357
0.027320385428643235
0.023131436293207998
0.03339585967904755
0.028508853514526505
0.021613338408342606
0.03172654238475126
0.021741462839008307
0.0000387675306646677
0.020496813848849743
0.014035804946730584
0.006788679621305861
0.02978148803411883
0.013387706522136491
0.0012020736542761082
0.0003134097081865442
0.03171267678136708
0.015049475965555172
0.015008284570603323
0.03591866222424703
0.009331868164335691
0.02965282961693432
0.007469733486823621
0.010318381715963117
0.00982319283202483
0.021890219011464287
0.04261154566680692
0.03996499072402638
0.01021687220658851
0.012540456030200021
0.007356311639303097
0.00799290025269644
0.03688513778808787
0.015003512803931592
0.04088232584295517
0.004925506333738293
0.007079411293985176
0.008147221882223946
0.01956877841922739
0.016953067861768794
0.002980946305084203
0.02528541017236341
0.0192680637961637
0.004449245864068019
0.0008108925197128173
0.0028026555468471013
0.030787134627400965
0.0315181589089093
0.00228731232932209
0.022290706708742922
0.013279981851873224
0.003602279823032599
0.00042892493171894507
0.012311971955799734
0.013350361644840209
0.029086642926021665
0.007994292000995202
0.007410986038233773
0.029000251359695233
0.001134041189750694
0.006477860776496126
0.03241115187306096
0.021986740711515688
0.003588237445303306
0.013245876483646406
0.038730628487371944
0.03682241373220269
0.0005458332689965937
0.019187712952105387
0.009299220571016275
0.007600028776884059
0.025449641599363994
0.019524482702307583
0.005583943342611918
0.006497606256309434
0.017093553116213068
0.009214290585588814
0.023678718544891838
0.028223062093177174
0.009668457025392978
0.0013841705380835758
0.0131729685716559
0.031265815160719516
0.008136208312975226
0.025814918864040737
0.023850085579695743
0.01636664376382523
0.0069222521710246565
0.004624369329800756
0.009071604898353233
0.04326662203153314
0.031072449717810174
0.0025471971779447247
0.029511876650091678
0.002458783973790094
0.03738819570219624
0.032081008313096085
0.00640833155762534
0.025156342112500434
0.0368194970538586
0.021159761903960177
0.04176704511329776
0.044572937033779236
0.02807707476863255
0.009986297326726306
0.003971567793880241
0.018747580655324326
0.009643220481122641
0.0003906033752611215
0.029342183405002168
0.008060702011953934
0.028782337888298665
0.029723217763124057
0.010271521113280578
0.021556647400225646
0.0408259658697411
0.03536744768257959
0.01160638100302859
0.01361666084907626
0.024522904432598358
0.03310491419909206
0.005252694335675878
0.0019663729716226206
0.037813839897009364
0.007349018125499577
0.010296204788466821
0.001704331102454733
0.004414850367935555
0.00027889218876741233
0.004011799972151151
0.006543829542479303
0.03699944964694559
0.013836928777882123
0.012981168300921145
0.03870247128951006
0.03880607845368105
0.001095163837206906
0.00486388879111384
0.011720970098901327
0.0016352901508958414
0.03746107732451396
0.0014657823284623442
0.009393714284166793
0.03455509904182887
0.002193232424342175
0.015130343557471558
0.024609700244779032
0.016864470899006268
0.010507226585003355
0.016614140397665133
0.02545915148110485
0.002874113122128141
0.023921946721161654
0.02686701097389708
0.010970445997425873
0.0131858420597816
0.014194696065724164
0.014127537805517523
0.03570871904143544
0.03184741741735056
0.009145056085614948
0.014418076918025378
0.008093386244481715
0.01977365095557899
0.0007268875711965102
0.010005432031635975
0.00015704154352037206
0.029696057911356127
0.0006802296718729889
0.02056097987076658
0.017315914833484228
0.023992294830238858
0.04479115465475615
0.03724022106645484
0.030077684561063425
0.03355060822093118
0.01266075575230894
0.023148410234215867
0.017328760451430048
0.001530667617259237
0.005436457346964192
0.024801516260455035
0.005720496829717886
0.005814013486642023
0.006885165669474879
0.03659098878435547
0.007600414932836526
0.015844937749520432
0.014635655207117007
0.028112716329817565
0.0028396849402802854
0.021025595053824436
0.009054562858488272
0.019417199119212882
0.030177915501811828
0.0349922176799614
0.022014949922459538
0.03290679653786724
0.0004989079476796429
0.0286528205725737
0.008620424151641128
0.015616750641616776
0.006939181548299194
0.0022673264719682376
0.01390521427941712
0.003995979805516142
0.004418587314141953
0.01914151873322557
0.007181199713460846
0.028732523928390503
0.030109357304707533
0.03083137620228486
0.03667539478559028
0.028135705937037653
0.034374873981211196
0.03092609846108146
0.022457568490858035
0.0005216125856676941
0.005272875853643485
0.013102872056982663
0.01996637471364349
0.006577846905082028
0.018803962416012683
0.027643434912982337
0.0018966551442022412
0.01207987427690672
0.030760751938637792
0.002796089130981887
0.022771887130113144
0.01849698384662086
0.0031967347247391174
0.0435659633207862
0.0032057547492668364
0.008546392144202615

==> anc/HaarRFC_U1_L6p0.02.dat <==
0.00786972244268625
0.03650465751467746
0.03373838036611555
0.032051334288396065
0.06744619853931867
0.004342811059593578
0.01101174081860092
0.015519965168638863
0.005817459018959082
0.0220677344352009
0.03355698158518357
0.03268005633697474
0.02675492733378679
0.022782480577217233
0.01930117479020928
0.015810799857951988
0.00519934236059223
0.013543849939720094
0.0042302995427858986
0.04158324382162786
0.01674722491648291
0.03201964149435496
0.011739609110996982
0.021366104885757308
0.020499286784836722
0.03662170816523879
0.07073643669091789
0.04860300974858825
0.02738260624049399
0.05854944699068532
0.026400612895019798
0.037022313456461176
0.00032800352263856274
0.0800735299673065
0.07530949296347486
0.04248191185048873
0.02940436372935034
0.037834906332054656
0.016569665318571535
0.02995079106925848
0.04115502290084749
0.038546056034051736
0.007549379877319642
0.04449357486904889
0.05400701359861213
0.03567238398326335
0.01091182225620438
0.06304001362345736
0.004244674393468914
0.04699199826721088
0.04840306588146296
0.028693255173411855
0.03964135865034202
0.05631544973153771
0.0045353890620229735
0.07324156813422847
0.07665069993838061
0.01133468497890127
0.0015580876981582082
0.022585426831651538
0.02870049045247765
0.0073533357274079975
0.053507965265481794
0.06720077509543768
0.07322212070468044
0.00009575959679350372
0.009465114377941116
0.06728854054663908
0.03481760647103152
0.011555428795313903
0.004606299842195676
0.019987324812422966
0.014052634817047337
0.04797186594927628
0.010766758573582691
0.004447830425022639
0.07937718969991858
0.0006563647454062983
0.05613574800523542
0.02659658440043709
0.008666660129420361
0.006973600788935951
0.023565569196895026
0.012619561542160283
0.024392548115259344
0.01865574347379626
0.04758046432078011
0.07363600758452822
0.005549576925532562
0.029533060677624203
0.005189764253558275
0.027840116260027806
0.03116807902889765
0.021948070982321898
0.012973582449438517
0.024577901574851926
0.008237681057999697
0.0008187119479176526
0.016321134626686922
0.03834666381622418
0.018884179668317
0.04182269684078023
0.009522958754435831
0.04686171911777254
0.0035138472924206945
0.029302656566083985
0.03138370809514748
0.03576907687999029
0.05698637305292855
0.032038178392777256
0.01097716907154482
0.06767844870082268
0.010412520482949548
0.012717285441582127
0.004726052430027289
0.039524365179218465
0.07530222181410076
0.03636797141951812
0.07517747324657129
0.027681134346944043
0.01606265950498109
0.0019744016868149406
0.04278644763098858
0.04099808666979018
0.039534303578185916
0.019992820880915016
0.024996519179461527
0.011881080259189441
0.007387005868133849
0.0813784669717216
0.014894037104012756
0.06812466063414482
0.007105293685140422
0.02482906873177191
0.03850894540863838
0.02061259888933791
0.004733908429144454
0.010142364783482601
0.04177137754502019
0.02453349169208514
0.010298289130228235
0.015113703763188178
0.003970545699710814
0.029416045797275293
0.08297910413452303
0.01580763964106999
0.019724961629532564
0.055254903968379294
0.05998598046058712
0.016703584683307217
0.032217035349934225
0.016301555916203657
0.08842312845516467
0.07032594981746762
0.07581221523034797
0.013227351279729295
0.014678696316479755
0.0031008623458118347
0.026536248426527728
0.05866437199798776
0.027295428593358352
0.051234370471798976
0.021980566427542658
0.043894437134622495
0.08575547442042121
0.055150321730751
0.00978210016053444
0.018519747522603956
0.02776248718287474
0.05297048018192672
0.008432142941761854
0.0031762392588044978
0.06411495934314318
0.05450923295837406
0.03017583096764568
0.025693382538197605
0.019790917082002965
0.006110619220128852
0.012700005609939799
0.04072101785188722
0.019804987934297063
0.06760254472737429
0.006032878501975862
0.07209655523474393
0.07056449421913827
0.017129660191451505
0.012121822056225017
0.009706620309269462
0.006652272462653461
0.042503605748347044
0.04186243145999756
0.01019337450705548
0.018373384783729848
0.014837495779226316
0.0770505853180354
0.011434634160973737
0.026818010471113096
0.025145344102915877
0.036720052007176054
0.008901401567348486
0.008493236050745452
0.03198545840447406
0.042928478046211235
0.04691525939899887
0.02811290409028917
0.03903619279620172
0.000254312540738212
0.02003073377070684
0.031272030244455004
0.005355687652009598
0.004993951065879359
0.025494619693516844
0.06240339788916079
0.046593443752397226
0.03269023089814271
0.01463673702386943
0.0321799439895285
0.01760042373957768
0.022994511675688976
0.008035839109848165
0.07967819171791773
0.014837747919954103
0.01399336104333992
0.06863316784391658
0.010223878302215971
0.029660527549053288
0.00904073861111932
0.03999374606812495
0.07826683597543665
0.04051833311873794
0.06368873962533408
0.02631134183839851
0.001505009714791523
0.05226755559916183
0.04371810106570488
0.006527375001272248
0.020452173517385628
0.012645076688929292
0.013376733425636297
0.013915261214190077
0.0055141641329632925
0.0656055628345132
0.03724541020275474
0.05178737536097527
0.011984922078716657
0.04702467781418635
0.018027359279277226
0.056924694555591474
0.03077774211012062
0.03131127028059827
0.012876982635142468
0.05649710628389992
0.02673440155897633
0.035325039124945216
0.057801599492612404
0.06137683956217762
0.0731556098080945
0.005239350635194438
0.08005876020458398
0.03207320996359675
0.033324663450114096
0.0783653397568142
0.016271894073466093
0.04666516874063997
0.035649086190343064
0.06247850943341732
0.012429704997595709
0.025977173181755894
0.025151887403784132
0.010334026081539868
0.03716446875949955
0.04162710276973862
0.0536544745339612
0.01752621334891968
0.01986066525440952
0.057140319434410426
0.04446308485430643
0.04099927113553029
0.00763248835103177
0.0020562347769299476
0.023793892691636762
0.08164839407952072
0.012553485639604504
0.04035936075763735
0.07482369705639128
0.021797522515166944
0.024235525153421582
0.05693988594820667
0.01522889165185579
0.03965883953014208
0.015351594989278686
0.033763309040866274
0.08125709208063261
0.00500402025789351
0.03404160958385359
0.028074810814397687
0.04256008712122954
0.004902957254857449
0.016543529821443265
0.006682937786290056
0.00920798842005823
0.053572002120260864
0.011834692961115301
0.07448702912992577
0.037429291761235814
0.005709086837089951
0.03975571679601699
0.04011141162780533
0.005549776449042547
0.001575909210296285
0.013009834649261863
0.04159972432409392
0.05901005144183773
0.06238238315295663
0.01843940376818501
0.07753540597805236
0.0004377434385376465
0.05620662297897121
0.07724897123212195
0.056750992072589844
0.019024998098161112
0.01497716900994675
0.07153317887717893
0.05499746913522372
0.021251998696625654
0.05790118148093255
0.004484763543358614
0.010659830239119988
0.05460234791735758
0.06393892874341792
0.013395197405237052
0.07018978589889814
0.06825784959833647
0.012708415442918546
0.0814692476808457
0.08423833982102731
0.052720312053894006
0.025592390687200605
0.06882280832998035
0.0735330924212903
0.021701451617238
0.022744098227152218
0.02021743805220421
0.0008314750253256706
0.06570264216825365
0.02511782064091166
0.010110774662837678
0.01964796729360293
0.018569134029623804
0.015966500360438177
0.03409608697698571
0.006460865588524811
0.07255733468070466
0.07633087398399993
0.01872938324010195
0.01580768561389387
0.0051414764081264535
0.06889040324737858
0.02208555920915962
0.034975668761643326
0.03773831128866401
0.01103650536910589
0.08052263521714917
0.028214952355827248
0.05091055215314356
0.01810257809881449
0.035684915774163856
0.013018123917800408
0.023663144296957796
0.03327822635096998
0.021778740663415366
0.07519003985789943
0.011534873593335545
0.014195132453431939
0.0752036730516693
0.05697164064256943
0.028939810319052718
0.0032017177940207083
0.05445109930316844
0.006385503294379753
0.038065261199101794
0.03013622352911653
0.01569809405951176
0.007605577131714364
0.010503467244184694
0.0023709731325629096
0.010428079510247266
0.022513264934121903
0.02796199179363711
0.022722650092204737
0.003084800181645598
0.004111373378343037
0.04043432798887544
0.017891466192334202
0.054322572966232996
0.014853699455623438
0.0671201756913898
0.008779223500574636
0.07861813498146623
0.03908689940946755
0.022382328848957647
0.03974887296324298
0.02679314232671039
0.04711371355700011
0.00916046569657818
0.017289505580321468
0.025106511636711223
0.023588444660170755
0.04305851677783221
0.08682508921942873
0.07250372699496371
0.02784621468525871
0.03917400319906524
0.015462421610527013
0.05177326983695409
0.030806594246187754
0.0130980800121522
0.047280623235561044
0.005198313069864525
0.028002365946615572
0.0008851812457765807
0.011161932334501993
0.007099674479216196
0.01140913550781069
0.00799398569847617
0.058106124027801166
0.015620645005250157
0.08118677157184362
0.01553637020452493
0.046877435021801826
0.006293987427653081
0.048636620921750376
0.003231878273667082
0.03960751820639318
0.01950792891197109
0.01614477927614906
0.029196151064012382
0.05363633528519424
0.05587811461443708
0.024594694653629172
0.030094998957858592
0.026664940212661463
0.0010011124258628118
0.02733171258695561
0.07575901757633159
0.018617026305587297
0.001170843900799184
0.019235288342435014
0.052390734763070636
0.02813428369477951
0.00007348244778412998
0.013505056063549544
0.08945662824641712
0.031986031886814884
0.014143618750417458
0.0034415240011420887
0.02184460020593996
0.002487495667164992
0.006309131023569033
0.009440617923481852
0.028979465764239185
0.016332181578312344
0.024605273192217923
0.026351683350701177
0.0388263410840237
0.07345495243870191
0.016024059486312935
0.008008913230240547
0.0412397104658521
0.060095000279661435
0.04590198462959204
0.010292316015758791
0.04848432549149319
0.04891590703804015
0.04145242406448797
0.0846400881919185
0.034810166949642354
0.05183357069858763
0.015285879041209574
0.013174708370009919
0.03456902554396401
0.019732004772318658
0.026801525360916678
0.045202705186042566
0.0378788707379276
0.05715474707536899
0.04246797959917932
0.041266392819492737
0.062327106274044836
0.0037987992698015885
0.06991223431799479
0.004178632799412885
0.02185651377571638
0.0004875684530967246
0.03693926598971594
0.08001301213320969
0.0006323511680479063
0.023225632774645493
0.046253326636536904
0.009687740620404537
0.03556577265018388
0.04316107907445277
0.005603690071552863
0.02732619239678702
0.048857739376553765
0.07676151706905453
0.012219898672215804
0.04342061562546117
0.0037986789154541506
0.005787507472848446
0.06587450809110751
0.03287181799749217
0.07337628149015898
0.02072063416559036
0.07970606881772008
0.04125917005519497
0.04345139213601112
0.01600846023777199
0.06173350176109675
0.06254490579858538
0.023742974344283806
0.01720375613443218
0.014618501839127992
0.020480941589872723
0.02142607429621076
0.005799082971718601
0.029835699166265064
0.017103103570348617
0.06100261367755322
0.01112583308843099
0.016183263031742175
0.015913356915274214
0.020946182103733495
0.043392134755533565
0.02449572136296094
0.014058432101209146
0.056794381884429555
0.0020821616864225207
0.02717655710851194
0.06675861941238256
0.04297958912178115
0.03203734605636727
0.00031879290281826045
0.004388584414713046
0.03306492293899368
0.013255269737763833
0.036863808280720764
0.00450218427331358
0.08131860637528206
0.048685392627931076
0.014265427490785342
0.03237784811012204
0.06094380415793986
0.005763987137987568
0.016705615624912636
0.04729245282038138
0.015730607979735953
0.023383466852994573
0.02550737957737792
0.07288487491269657
0.030932927333657573
0.051074793116377006
0.07345711154255463
0.02443327556382955
0.05313155552179447
0.02355253966369079
0.03171466762013889
0.046681828799448113
0.030014292799090826
0.00962560574091199
0.038861325623093246
0.02344257747987345
0.027823063379402584
0.005285986094746031
0.02906378508442022
0.011159099263032567
0.04804949863229425
0.05073604986949288
0.02737788435785018
0.006069293179726827
0.014986379349206951
0.018364578282294684
0.02552925119012015
0.052921771434362413
0.06529115670413381
0.0035783356464263853
0.021024783702833144
0.037797681912704606
0.004396098613364993
0.027112621617010065
0.04497755596474428
0.010208384883710564
0.001365883134355594
0.01801148208338254
0.0016599402670929148
0.0013925478304181002
0.022374988708468234
0.08297513658576952
0.03742654502244241
0.017226358825977072
0.041361549007351534
0.004017258853052344
0.029096841656283463
0.004757251188451618
0.013628705729778342
0.04856642004163037
0.0025519737324503937
0.0008245829713645679
0.02650698326860594
0.026559064487679456
0.024406855987169112
0.0337272796117208
0.047462745085526975
0.03750774143618774
0.06279102146851523
0.060297310569541844
0.014355217130541503
0.0149834757051732
0.022724088318436787
0.027848823716361513
0.009858156410822693
0.06949476440810064
0.0773769568311115
0.08834323392126155
0.013103430907642547
0.021583019583209434
0.0014565423265721677
0.022425632914288944
0.057153932574304525
0.010054727739088823
0.014192060753851501
0.03687236842889788
0.028739110535735673
0.004334192030851836
0.01615553377109276
0.04190847935809526
0.032602842171652
0.034271978953368615
0.07554405425452135
0.03957548234039635
0.018469980909327076
0.028000398634865146
0.07745651873295015
0.07251105120524753
0.05508179388379476
0.03635344405208574
0.0016251083543486864
0.020857535739622214
0.003069180338834966
0.00002669779423626611
0.0017444201302600566
0.060133876272744344
0.056024378052663554
0.021216383352530562
0.013234656760629777
0.03116374969566373
0.02838473456949249
0.05767480898300629
0.013739286453139208
0.007801199549356931
0.012059560513225867
0.050648661683613476
0.0005107940919280867
0.06111822261713198
0.0021687569801978872
0.028181597449082798
0.070907660869446
0.006650451589423231
0.06121641979362571
0.049641979333208026
0.026858893892268088
0.017861217317259582
0.04993371826862595
0.009983337350952708
0.006137099847276597
0.015323661221239392
0.06518869863039764
0.018821601001163566
0.016125788272290106
0.007745833333588673
0.048256296914991004
0.008664441051147385
0.021951291602621846
0.005770905059227739
0.052683131225688004
0.060497985910412375
0.04809096444312131
0.017987428791496063
0.015222389969895129
0.029078508206346127
0.034681147001885314
0.05173802242287558
0.005627104196899671
0.0247189915446676
0.054737957793139405
0.05114553161057138
0.05212212652629663
0.03664995341188915
0.0769542169828249
0.004740093667096605
0.05789190651873965
0.04391782587651554
0.07946128780321737
0.00010907159397557936
0.04502800168549013
0.05658328920077496
0.08329684652659372
0.01865462318404115
0.033720067754641446
0.0664644068749691
0.013350335954529566
0.022304701731887176
0.022752570406187826
0.014309433961414847
0.028372522242045135
0.018613152694277983
0.06026547567602718
0.0810428940375505
0.00969526087006178
0.07951579504767398
0.026177698532243658
0.03791723807117307
0.009672109961719286
0.055105858507931434
0.07883367547179271
0.00036450390487613373
0.012871750359813226
0.024702312235444977
0.013582403873255568
0.0495624075307713
0.02437209176704314
0.04541641635392193
0.008348229072464398
0.02936382635496026
0.08299181064330093
0.031979639915759424
0.04809886000561144
0.007610909378690143
0.004638662828299658
0.03376297908360225
0.03695168439584863
0.019456272882970145
0.0436490145737753
0.02814827227405168
0.03847284472421212
0.062045078181841094
0.0701241610647408
0.0029342994590871004
0.007276064335338622
0.027983693517765307
0.06042162406741893
0.08115735153648872
0.022589697822587216
0.01708415266798278
0.011415941850322527
0.014263127905143055
0.010122263604291892
0.015094342223828053
0.06755509900672015
0.026178144729982703
0.022594103507987708
0.00964308246717971
0.023750288894555837
0.00653795615730446
0.01737106305650869
0.006238847784335888
0.07107258283933436
0.036550726243852825
0.04402793302618797
0.02856892667943908
0.015695563100415918
0.0271141040865766
0.03717194391715561
0.043507901824522244
0.004299488333482076
0.01996040018393103
0.04368434137361713
0.0006300400567966816
0.008499398643592504
0.059646616787584955
0.020292367758908643
0.010387345728545523
0.0003542000178228865
0.06539369874380091
0.07759416707281848
0.018781970572989967
0.05552144419936238
0.051574887892149354
0.007173713106357671
0.03934270126923573
0.04622846709379867
0.03205770587883356
0.03626012656087347
0.08072750905681651
0.014106074933321947
0.04511642247521073
0.0076562888752854125
0.060885511227041986
0.02831286004009937
0.02439372812836391
0.03505109282765526
0.02125744688128274
0.008745459537077005
0.017179122894264452
0.03845013897179575
0.02216510474164888
0.078353510058484
0.042216506187200804
0.03635147165146346
0.05343810991038366
0.0014277084911794977
0.03643626945383572
0.00566898047344444
0.028142195063300925
0.03940535272247429
0.03178931993673107
0.007377632166886533
0.01008291750435283
0.01768319822603922
0.014294040072615916
0.04104974899890085
0.008674399954850297
0.08064289650604708
0.06403868455601908
0.00838343906916801
0.033072487801158804
0.03196945650548541
0.01900594532047555
0.03224179905233152
0.0304715107009166
0.028211027375670016
0.056355015453279984
0.0042642492438926495
0.031764689626483135
0.04446763069729547
0.019018827287082124
0.0015116200905673615
0.01435011567748612
0.0327311884567401
0.042160824192459846
0.01905511749253244
0.07725973968643055
0.013124756408497501
0.06612537117730508
0.06636380809237431
0.018043113991174232
0.019893891721096877
0.06827109252155568
0.000955271989523207
0.024913922059823432
0.025402272097374043
0.02432582901831589
0.00854198534400654
0.018730654570332815
0.04667671409661216
0.07011601310757043
0.002295707009816058
0.01994535495489674
0.07200492730519281
0.01218687501754393
0.031761112186781425
0.03534899253807925
0.025171500839367027
0.015286981966277145
0.024197104601383294
0.06167488030065535
0.015697664949546317
0.0642568561922847
0.010423353356318148
0.03059709778164083
0.05576127623543808
0.013384350125585916
0.021600514944896763
0.007379289581557645
0.0056516713316050815
0.019067200904601643
0.06455522128144317
0.011419999680000107
0.005551702398674315
0.03512089584764595
0.07917250589764781
0.022119082582038947
0.011840667643415244
0.014069532489484875
0.07962697990080218
0.024744970794456034
0.03881098919669075
0.031207912819391476
0.02153256008189365
0.004176966864670363
0.030249941277728017
0.0775626958191111
0.06225042336819346
0.05647546511898307
0.02640577814791503
0.016823919010124873
0.01759525308144747
0.009048461977900239
0.0021733142349022985
0.009417370063760632
0.008179969826089371
0.03152665154504944
0.014028803097479852
0.006263232776850407
0.012734920060480414
0.05286201445060455
0.03170247552719199
0.006304319376800428
0.0589263734068956
0.05351805577672272
0.00788290637632424
0.016793585955190697
0.04681165403743096
0.03292156671511064
0.015989367141786663
0.03752223442245991
0.031944623424775234
0.05283322024880999
0.00778819230321354
0.012703384811132765
0.006963570512696675
0.07359796741061747
0.018857677388752915
0.029572828174399227
0.011716585571141415
0.00007337976991020023
0.0694647997112357
0.024433842079530522
0.06860337596773257
0.019535075516028535
0.018528254236911252
0.028177719112868923
0.06252975431865282
0.00789368979831584
0.06605711400298406
0.01700840502969595
0.04532570811015427
0.043082012532732736
0.014417543636047279
0.05430526698529135
0.0812048318306242
0.006776694647948375
0.06096203752430633
0.029792854967991625
0.011010822908489735
0.014728140218981677
0.07059460314141136
0.015267814727002981
0.00014361645643719306
0.03911303157561864
0.0827692357645756
0.03976521266255294
0.04945487940303021
0.05423456588205954
0.0568365558806716
0.0004072384612789756
0.0012887987665233197
0.004033460332334102
0.06625164438853555
0.0620806466266616
0.055481632980607654
0.062037599614171664
0.06702503809251253
0.049415799001981744
0.07586537225958126
0.08408417155208436
0.015439733874082455
0.03463123242917993
0.01509539021520165
0.002183612779432058
0.07175351495382759
0.06263108254060101
0.0007359786965449736
0.004901462388168364
0.0034986040031032045
0.03423610081063347
0.0007419027539455982
0.0280018093277052
0.07120569396681471
0.003301147892015678
0.03790802990617595
0.05607505475258235
0.01328665071555527
0.04813411063050626
0.06177007517806423
0.005330282352068079
0.02077282206608494
0.013682927378829122
0.041289855060271434
0.0015484985362593027
0.05375093314899066
0.01655289093874411
0.022658962992443722
0.011407182894654765
0.026782918736289404
0.07354733649934608
0.02360331286311839
0.06832737026195103
0.05274105625704452
0.06133763278477766
0.031015606984656302
0.02103942115863969
0.0014166114502375147
0.039736512465992246
0.028546005937268335
0.0789540619552185
0.08142317231539403
0.006943631765863688
0.049053140077307364
0.034040319536693175
0.04959330957254062
0.02340513040693945
0.03405183688985435
0.0000691661171866225
0.022802940878715608
0.03460472039486559
0.014375759151580304
0.02480983803589739
0.01820497767980384
0.02395885572051651
0.0009253239084282012
0.013553898046056256
0.00339500871957566
0.027305701452737807
0.06267072832902029
0.015976558539993142
0.04824138330737147
0.006918240169375219
0.0002547696423127452
0.02331764953643407
0.053862780654618025
0.01816039741304559
0.0679309592991268
0.014332163890828592
0.016114589823482836
0.07159414147375433
0.0043000549695664785
0.011814900096588091
0.019501936457198384
0.06130963939025579
0.0038141702922036332
0.031205121744282343
0.004591077332438587
0.028814660195182366
0.014445935447490604
0.0067297834317876885
0.020966073114972845
0.033583448098496
0.016450161272088717
0.051443574065980775
0.08173416103954623
0.041167722602045216
0.02181953305282276
0.050244109064628895
0.06902067338988581
0.07465353657848565
0.05397629469654233
0.036560365010476756
0.041016856278341174
0.03984178872143828
0.04111202636793777
0.011049059389999465
0.005865763126722787
0.025751138381108346
0.050602734502301516
0.05188311582570187
0.005587590028753712
0.05102268365043415
0.031098637181906898
0.0071120464312697616
0.036612978847191745
0.07823284472171421
0.04150362715403852
0.025751500184136845
0.05680638471816054
0.013606285111580142
0.0007129329708465012
0.07473233263194554
0.01775404695520334
0.02792995608663886
0.005543344451789466
0.05667876765330067
0.056996948207355944
0.050330753947060325
0.0025682211262537205
0.03793418859611681
0.01132767689805767
0.05470528934727642
0.015040661623765371
0.03287507779323157
0.032093651254724506
0.06751938218388584
0.011584840060315627
0.008997366839760506
0.045535167534489364
0.018941957232602995
0.035636058740723064
0.06355697200555362
0.05287808244782789
0.014175790337478573
0.004663209209475001
0.02537437874940896
0.0050767644324143735
0.03221550178090778
0.02049461753553224
0.03384750058206828
0.026834644211015477
0.0076969133397051
0.024346104846346635
0.003637003296326446
0.021208346056181528
0.0348375550691922
0.02551284093084233
0.04524136460073811
0.07201250305527485
0.018797062630741646
0.017369570205461333
0.013902254177909006
0.019264604482153905
0.07235331718860455
0.020507885304642134
0.0519470849504506
0.009220323183305793
0.04747809829380791
0.007733227029107206
0.043742732151785486
0.04603765484255044
0.006752520897588964
0.03484560717257819
0.034230897975993844
0.04408945363384409
0.037779073727770264
0.0703228829669153
0.07376013990261467
0.040563654335231965
0.007412333276650394
0.08258116437389103
0.008118514189496481
0.011977924575784267
0.01261005965124231
0.011733089440158407
0.059006471094320265
0.008768879258683285
0.06388205097054865
0.005283780536787392
0.00027484907706993883
0.018819682801260486
0.07902001263666988
0.005307675932183601
0.038691521824938784
0.026452268889156895
0.08004083925801243
0.016410779876511322
0.008521937589268084
0.04835794905955091
0.019849395370272957
0.03161336483568564
0.05847851996619966
0.011838490499655421
0.03873291637399811
0.02882755005340813
0.01784286984797128
0.0853327671084989
0.006737597768912824
0.03842255783000018
0.0023758815153778106
0.02709645302502832
0.024646353865390172
0.01190821892485535
0.0047669857057784145
0.026521049108054556
0.027251289768200664
0.07780442171610684
0.020562158413970705
0.005780306806780775
0.02656796613562065
0.04861454287811436
0.037648946033004324
0.06417428183515284
0.08310702719334759
0.06613810769290779
0.03401137234728702
0.013949239465067386
0.03870845834451792
0.013797088616714573
0.060134169568018286
0.00906133020015245
0.03913152218509754
0.016309046112002207
0.0055571876762018175
0.006117807396037619
0.02175395001399723
0.020191897461436615
0.005272199561287335
0.007870180847935317
0.021655396305985314
0.012199704225069753
0.047115359610969125
0.005825536708767387
0.03002706383510321
0.023599527407620065
0.03187075098654781
0.03645899020143942
0.07537395737523077
0.01107933160838327
0.0200299891382373
0.052059531334996134
0.023159681851391396
0.023944600987224236
0.019723984673023668
0.04573056414343458
0.06829650775034511
0.0260161339180174
0.008224701933571993
0.042169350038268036
0.030747598431090258
0.026513024614623897
0.029742442970534792
0.0525353700975165
0.04622081016095043
0.017235514310482862
0.03846984379976449
0.08033621031465563
0.015105015282139816
0.07008933924761243
0.02264497041521538
0.010453294482804916
0.05050845904035103
0.04888472644507599
0.0018059084366730052
0.01061751508041722
0.049474790718798525
0.053072524399811805
0.07881515781069758
0.009037988884972746
0.06026702747492491
0.02365147733709039
0.02094733084162551
0.03367513280121275
0.02017410126240684
0.009267616079820238
0.025445734802373287
0.06671569598559918
0.016055073329643503
0.030739684042909568
0.016111014338142663
0.05954280601514357
0.05068037707854354
0.014124145421805737
0.038851075472182195
0.005168572754559116
0.016409594328238273
0.08106480733767706
0.0062784377200490096
0.020125728429973927
0.039483920962268125
0.016889926702265495
0.02702287932665452
0.03339490842519932
0.018829684184923853
0.020668025474432007
0.046969187825626674
0.042800043126398915
0.03303865236461138
0.008254787827911654
0.0744236597810463
0.06915182532004721
0.028477765170232962
0.03414101306468876
0.02553488701576844
0.025720400100606285
0.020285865360953056
0.03866356371421378
0.00490258697893896
0.07077676416601655
0.003162688483874185
0.02809597942110613
0.030712246163149208
0.018816351212734846
0.029482067664326077
0.01666165971500836
0.011804810326620249
0.048385569712325834
0.024760592065237428
0.008783142364728163
0.04788315202329922
0.03469670771933694
0.06035392335177657
0.007937913896800434
0.06461853505484996
0.004927104126043648
0.05208105977953081
0.07210628161966506
0.03145840971304834
0.036693095722853904
0.006674374888436093
0.06178503461951186
0.04856517332153683
0.03591871627251821
0.009120556081826296
0.028202349871537358
0.08191681761133036
0.012593705890033183
0.0009144961775836954
0.056384878524866476
0.06173033562065738
0.045427461673849076
0.014541313429041835
0.013246172537327551
0.05004602944731798
0.006193911452155523
0.012745580191474527
0.038277886196315794
0.010601371075101309
0.010464827014628132
0.05403449987177481
0.07732546086611203
0.06534801229329686
0.03623131831278034
0.016555982580329143
0.0766740651673428
0.019730536050069525
0.04831842549446618
0.015810705257040106
0.003550195085767476
0.003958261191812122
0.00887178884935645
0.03224233661164936
0.04945835639014973
0.00494690141329076
0.062280335194082874
0.014323696234817215
0.042691300641398346
0.018040742253752726
0.03226059941450898
0.014725418722751165
0.05750531040969096
0.02120810065377694
0.0009232425222363308
0.06041069480898651
0.03378680773190192
0.05559181647693763
0.056391219310611376
0.007469008897528286
0.0010495071667755678
0.03219894859681283
0.002665857525337731
0.012011685575423321
0.0029324424503649645
0.043590704095340056
0.02959928829382183
0.04206616530953378
0.018099407190707233
0.023996500580296686
0.04625518390204656
0.008127075360179778
0.0179430926807805
0.026422360360615627
0.04658916820619862
0.016859146070504573
0.06310341580935062
0.01264945788405176
0.05461959680805557
0.04349695490696182
0.017435031827688487
0.03774218426386394
0.025215372213959378
0.026056554831207765
0.01971184397781914
0.004908442531540225
0.02921568981238602
0.024527276497766877
0.0016721590365693434
0.08385873151763282
0.007474323279017704
0.0532792578430779
0.01741929373132934
0.012387565546175676
0.01083414700072747
0.00303199041826846
0.054152675043264056
0.035863180351285544
0.041538018205804134
0.004189156455447991
0.012592036008621885
0.005781341620085824
0.05973088638231139
0.03005511126583413
0.006519762682015979
0.03581327522737838
0.014425530418133105
0.06070310067582481
0.032713136595034546
0.007880508765822964
0.04516730872786002
0.04134580252546661
0.0799270216489393
0.018256845488081028
0.004492638854059906
0.027333611962940593
0.017351268100978447
0.002032141056419223
0.04795378581826135
0.042474917177608776
0.00970964092486107
0.029979052570934223
0.0047794189266488025
0.009381880424666866
0.009788130977485992
0.06448828937956756
0.023359770207659517
0.055828057493526984
0.014202088161195808
0.018621382400506082
0.0014424299948770742
0.022244290302073196
0.017762622442570934
0.023046499149906523
0.014495905607857209
0.0024817207562643964
0.04269658800633742
0.0014326454804841164
0.055499143422074626
0.0012245371555808357
0.06208205964346566
0.028325889701862703
0.020773004858022723
0.061210034320840476
0.03872141496085679
0.009489800165179899
0.007472621542539215
0.027491312613948972
0.04385092722884079
0.06749795751509087
0.0067984952617019985
0.07132996728946686
0.05166278608905882
0.08065621394681576
0.05539615178415043
0.009140535290403243
0.0508089254082966
0.008165035253623651
0.06609950374324158
0.04493149745251667
0.02573461325847181
0.05918348806909374
0.003269738216422453
0.06782873144758661
0.06119813278620868
0.04784868948021248
0.03188040876529979
0.007789165109443143
0.061356907123009556
0.06746212947069999
0.04708261507955329
0.044556216958998654
0.00011828291492604281
0.017787238623451624
0.03429637236110882
0.016752119928542034
0.018775387945829298
0.02154407939715113
0.039642446167602916
0.0037357716890878507
0.019943383849239493
0.0740923229170912
0.07578326443983714
0.04752768154975698
0.013601209311222148
0.0017112644093722374
0.03322226213731934
0.04742557943111744
0.02448938532677842
0.0415800633794784
0.019617307044007767
0.018950603002355664
0.06570101887834075
0.015888714373994486
0.021982327687094173
0.014106281786366682
0.05113765210918326
0.016034252729491223
0.026463302968839388
0.058600309184378446
0.03607402554630689
0.0007684150273527107
0.0252314489334626
0.03459790030292254
0.035353028324516346
0.01133894677191328
0.011073862791248548
0.06547432952635839
0.029968973436566373
0.0073889526193433195
0.0036816187295604093
0.05232048054262097
0.035846795659724116
0.031432902231460814
0.06826208132188574
0.031585365111697586
0.027055361184164888
0.01745683085297344
0.01877654636516491
0.0077456349891307195
0.018396435241263474
0.03959184816506766
0.025645048232185982
0.03220383030809245
0.007857811404689833
0.03159937663002926
0.08079756258258772
0.009437314986003155
0.0015271300424222916
0.018454565519827066
0.010727484102367721
0.05236093593917312
0.010227485302267072
0.011489699454335223
0.04367720715971048
0.06063525518554681
0.019902322416940968
0.06251948646837899
0.01386585773402261
0.02753278216675498
0.0519395952241704
0.026788596013931118
0.0020115074758511485
0.06716066774159127
0.03310172671138118
0.06588729805583082
0.05409642965797713
0.01576305811380301
0.07107071507728706
0.04126061615053789
0.0010104637890746984
0.009731658918712947
0.027710650366714423
0.02732544159466532
0.08174188939667752
0.03530376692079599
0.006537229949874392
0.048452805291133196
0.0427352225836106
0.019845005233741227
0.048967814818643415
0.06684586309344671
0.03999368247912725
0.024548370730159075
0.023973819062940268
0.0518403604620582
0.022775399681881938
0.07527016723894916
0.023130540603345465
0.06713292941413695
0.033671895301753484
0.0018695406688991408
0.015370403180527506
0.05831199418016351
0.014431555152445314
0.01879123123456811
0.048107741918881675
0.003702854336168218
0.028608440770391447
0.03338960700665393
0.00469404174686088
0.015417266800626592
0.02124480674009134
0.02468583055813506
0.024107712655861094
0.0010664279582448819
0.019506187324050874
0.027288733008564228
0.03717276712873888
0.0015480130036726499
0.008541090203721053
0.03637116016014272
0.033622390291327756
0.01140437108361872
0.0016092024514175235
0.025688201206782047
0.019017619633517696
0.035310319340596884
0.06513935620905924
0.04240197404527017
0.01810404266482006
0.018472474948584474
0.050801876808537184
0.02447521783649222
0.015715204960904967
0.025336245788104103
0.03292773063435705
0.032626947959467544
0.021847574060240953
0.01454601224779325
0.026638643940465567
0.047856040432774014
0.004471480809620928
0.04855708434635603
0.02845792701720664
0.07334284334220134
0.06053697096130817
0.02230257401168893
0.048355146457498686
0.006989620999443833
0.05246915425350016
0.02344017328658887
0.03248378930584006
0.0566606577781409
0.014891211246001764
0.008987017129361436
0.02584338528067558
0.06413483122948857
0.01710445703644298
0.03377410780117454
0.001246811024531115
0.031879038315283936
0.05150585935007751
0.06364342281299416
0.05238888240994752
0.06967021611273838
0.03841834524134209
0.029652689217372075
0.006204236506001231
0.041801425667911424
0.04462240686317345
0.011744474263201818
0.007798401398182102
0.03107299754744702
0.07552654169162852
0.04537725911623742
0.043274666255183426
0.07301400508664278
0.04337593718904441
0.0012520871065889241
0.023202359777825612
0.028424466659780927
0.02109217737811127
0.004081720624045369
0.02311563849415594
0.061432081183013444
0.05303574971294438
0.013015340179677351
0.04739196175972317
0.06451195254626788
0.012667606513079153
0.02088409502186467
0.04088172327574216
0.038853319104050946
0.05049268719263138
0.007196189253396948
0.03523003367498376
0.07768537911545892
0.07318810491530942
0.023173315869134382
0.060043393614003765
0.041253920667443766
0.010781048024108725
0.0013224471180273978
0.032014187632971224
0.009538979765642493
0.034500653314489406
0.05000070531739571
0.027213372015923876
0.01280551188770985
0.04774511024224282
0.0276210855842577
0.01601434331588873
0.02519309034643143
0.05035283751063544
0.05623545531864042
0.025395655863002135
0.06928387125286944
0.07783444073869433
0.0002462604227607415
0.03020491100581355
0.01279924280339005
0.02634319820594238
0.03397206129009015
0.02979532600885465
0.08106425042464095
0.004277658200053552
0.02979141699086062
0.061576525421684965
0.06475788923016194
0.0012467241511607316
0.02823328703957178
0.07687333243141511
0.04303032328118395
0.04651892854113925
0.006820688371058912
0.005813756984744037
0.013084300071230804
0.014723778598219335
0.0420801203711708
0.00481714586863174
0.07720167202653352
0.06109839282304446
0.0362000522087286
0.003967711590544056
0.06676020275515754
0.027901788655643366
0.019422209131870555
0.0009324120436290708
0.04053460863244807
0.023512548437379027
0.0025475434587051526
0.026074205552368186
0.04125731342144757
0.019234941917069117
0.04410781817238141
0.061581019921593844
0.024065709680155867
0.0235793123885812
0.011499800234426644
0.01888627335980554
0.014025792986837008
0.007499769732841798
0.015628917948659546
0.08733645655809162
0.007502303866143642
0.012604155355616223
0.007630855266879992
0.03972348049714586
0.022053401948843886
0.044395092950591436
0.07669364748797539
0.05891330370470504
0.0034874281955376237
0.04877542897150214
0.03635121487365068
0.00951418651850622
0.009370855184958093
0.009328452863142074
0.05257043481896251
0.014154161798419553
0.02210340610912572
0.009094132658426209
0.06011479581839928
0.011508849205775606
0.045600805032385644
0.03858668792409619
0.002191027080880706
0.07785612005692757
0.023680948426152218
0.00703967681541873
0.005730900159707286
0.04294524494064971
0.06400206965918508
0.00835253833593292
0.020909696593591168
0.011335138404688168
0.032265028751260506
0.0245605890030264
0.01933265554864709
0.05165646611875492
0.05832671761236043
0.009290867116419552
0.03627592040042568
0.04621843584894902
0.023383555677436645
0.038372068657835205
0.023549845933385095
0.00682743327322993
0.02241513105329808
0.07205002602370252
0.015531765697429421
0.048261219108760654
1.139670770144512e-6
0.002021308768327607
0.03303616397616053
0.02608813850811418
0.05377814473835917
0.0040086710401648915
0.048709752618352344
0.03495389183758523
0.006383937104220238
0.001399930599169048
0.026157004892037473
0.003148767064783239
0.005915358274642124
0.062384851246698285
0.04385444737783207
0.022711553623264057
0.0029019882054837904
0.05327468365363031
0.00022202311677830172
0.06257234298869084
0.07474263364395443
0.06152507802387331
0.015571810823326824
0.05302942286905069
0.019793943802572787
0.0077640630442088535
0.06205396121769229
0.01492355198085743
0.01998609728429217
0.009911266952721598
0.0678295746180446
0.0013212476417937644
0.046513732125521075
0.04456872764141922
0.031067654279899475
0.00997863607601437
0.022083013035654162
0.03778818015666952
0.06253318952907806
0.00045667021358048994
0.02313199789238454
0.04074320087862661
0.022688255721311494
0.01620329689214188
0.05259047749363758
0.04985316583191542
0.010735537712306495
0.059877782128849436
0.02792320156489187
0.009073918824169417
0.023082153008821715
0.02245626040647802
0.003022009471142527
0.03846194809082674
0.010096086904904813
0.06623965848063348
0.006105571409289709
0.05404161061069239
0.08212069085755154
0.003561332038807931
0.012934708081818189
0.014271988739638298
0.0053876797793671605
0.02944821688554734
0.010634924025712858
0.04048867010402686
0.01708645994256699
0.011709710580493107
0.06303640993462117
0.04888744308952643
0.01751732689397826
0.007355210621342835
0.010979949849906074
0.03899823148744239
0.006277266093884777
0.01990873259443391
0.0023138738805288783
0.02119296836935419
0.05585074568163652
0.06423797869352417
0.014556065937688946
0.037892620248047786
0.058546115483833795
0.02636369687177503
0.046549567431199944
0.07831884222248195
0.000468032367054597
0.014698743491045618
0.04368190934675597
0.0031097914509599393
0.016673705012335924
0.0027788277028207293
0.05999420864585988
0.05280727520808872
0.03438748449351246
0.039672128100520655
0.002226304686012104
0.023729400926684494
0.024992295740708152
0.026587191052972498
0.01838631105669023
0.006394654983593689
0.004974019739181346
0.02514503956732437
0.01234011892434138
0.055703734801416084
0.044764508415016724
0.06725917129225817
0.012126950869456546
0.05728078946256963
0.05460191574623673
0.03768016971776589
0.08238891144598634
0.040088307053771574
0.006655123873366483
0.0009378411615613985
0.010682298077222166
0.04571858701573349
0.003978425910515759
0.04510768855578268
0.036653490162585414
0.0004889633728728465
0.020990009849328937
0.044311422703999674
0.009096620984957181
0.07482661820866995
0.03393745146669938
0.07310411722553546
0.00017736764331439714
0.0002199184371202272
0.041526255923783055
0.005208022662685735
0.020939275852591106
0.00774707182832695
0.04955729384931302
0.04071117136759606
0.03611187256064747
0.006014369363957956
0.0002497042942720414
0.004000714953882188
0.05013036948800351
0.05445320118811937
0.02742623122550564
0.045382371238022454
0.019704100037715076
0.00022552108579244467
0.0180499863594412
0.03616191923398481
0.03911253623364628
0.0019568068396147442
0.02412727529971734
0.032328200843410544
0.05100922162929837
0.010389829349616934
0.05414186813231325
0.034994177647112136
0.005850180727888193
0.029428641940235378
0.07317748747354064
0.050212384066159625
0.023271619006775403
0.049227644529086324
0.021799745681379632
0.041578841900937046
0.05914951108923259
0.029604030290864627
0.08027611917758508
0.054634130216780166
0.0639652500749729
0.03704071375989339
0.03471258561914523
0.00030026858349502803
0.01719717837882094
0.003465344066314419
0.021996106168698498
0.03594368450375803
0.012945346389879266
0.0454151863322849
0.03270602050814504
0.004169906114234802
0.03419379896578277
0.04052382976797321
0.011718606898253277
0.06798122712623683
0.03814153472674524
0.04060849377985107
0.026573310918517456
0.06774435845509649
0.002985976334125727
0.025745224869170687
0.016839689617301378
0.05733276184417256
0.06056222471834352
0.06848406088699752
0.05089176505002167
0.0675879199940762
0.006406760745588068
0.011523337510285522
0.027378351633359506
0.039982762957012065
0.023886616282373006
0.00874196402842646
0.024094248746112844
0.05156217158839897
0.004403279845408492
0.041795522227378576
0.08173447780757757
0.03408134276225167
0.02301857504902393
0.0299009725305048
0.03315182626598728
0.03206753620846117
0.03723396573400222
0.06756507446702183
0.012704969996390389
0.0031709695914052876
0.04884311299196074
0.01499497944869585
0.021688425893122778
0.07085479493034468
0.032746857935546804
0.02369261078295495
0.016109999866231354
0.07591089251734631
0.00126576360256291
0.02887196109407264
0.051576273798440986
0.056858958598036906
0.04628783039495632
0.019442619913618647
0.06094026387082651
0.025055061698282657
0.008691016198621847

==> anc/HaarRFC_U1_L6p0.03.dat <==
0.03446317881647268
0.054997783572707945
0.022622288096119304
0.005330722963068915
0.07217588763223685
0.06305446452892019
0.0715370863201059
0.027755417042392608
0.04674490821261865
0.013686671353328449
0.028440403157225853
0.021189125654471216
0.016270558341474676
0.07211530592754047
0.02358291213096834
0.0037773296605168117
0.03548088514715755
0.05574680781783558
0.11935244320362456
0.050489321529610075
0.035138427861018014
0.02216469466527284
0.006812968548475678
0.038661608165233174
0.011994049214235617
0.05029926332408851
0.005714918919460015
0.026992850700202787
0.007774452127721515
0.08828163858917361
0.027803412968409477
0.060462934679487705
0.07002045386188643
0.02196540189035908
0.06498808871996878
0.04645862371546803
0.10975874159508496
0.0617999379753668
0.004036513281094005
0.08351166265741757
0.04654394233642967
0.07042050126600363
0.04934558152450774
0.0002504508549419446
0.04878177592331646
0.02671095743351145
0.09934997467208323
0.08668172097261798
0.02678087977741381
0.006127889882501699
0.08081574231128284
0.0897358107262863
0.0712214015451054
0.029628296378304157
0.0874679931868525
0.02909413013418098
0.009628051079648252
0.0011217554332250926
0.013504601393259971
0.001344453085672518
0.06358525162394067
0.02640736448537002
0.08812869023628653
0.02107888645503379
0.08182889289050949
0.008222533675069834
0.10280405898290326
0.05954605644130987
0.0376987162805121
0.10352842398871183
0.017010508348325702
0.011961851366014898
0.07716392616053684
0.01553236685639365
0.012043192620315219
0.018029384440016026
0.049148006562335915
0.09616853814422106
0.1089344216098053
0.04471398477035497
0.03350383427234764
0.08822805992154614
0.03863399458606067
0.011858085449278275
0.048145517128856286
0.011236449838832888
0.0175402938252492
0.12570851664975152
0.11470947080936394
0.017711243101596597
0.005210657272445208
0.036832278672153856
0.020725614010225737
0.10216595808629654
0.08225962016459791
0.05951745987770587
0.0901123677469774
0.04824318397484003
0.0046884982846841115
0.013049517076364368
0.001851723473665397
0.005773913621364126
0.008697714736439485
0.05298004994441971
0.09078200093505177
0.08610908980539006
0.010548794921986094
0.020427837196152168
0.03616952682720306
0.07620801118444191
0.10500969697788347
0.08565271942771881
0.03156199390459298
0.02517204628437427
0.007586053286288093
0.10771581607052991
0.025373228247066573
0.0003414344489393747
0.10757900269957245
0.0977111827838258
0.008304237960398366
0.07204696723695582
0.07927587125379898
0.007165988315861332
0.021894539660877482
0.006083135390554791
0.026480713898504777
0.017640557430258372
0.04376391590212142
0.07949618434083586
0.027203903803391556
0.06087944388921395
0.0914927282259613
0.027107510283319456
0.004965685468158991
0.082456070462177
0.03289137506494632
0.037205645018247545
0.1025629030399897
0.07392626549739387
0.002477088618567596
0.05732331982192747
0.030662412218588807
0.09102375307738486
0.041182008684416425
0.010107088311519368
0.11788086055182175
0.07063279377428094
0.11126749844799871
0.021226803328477848
0.09814070863810369
0.08237282025828908
0.006693556007615891
0.0969016371912518
0.02544307524859354
0.042741318024153235
0.052810673494024886
0.013861372711929212
0.07164060608753803
0.021859832941667955
0.07589252197117263
0.09869917819595715
0.03522697372461201
0.022602550495183088
0.056623020277717595
0.02484098531882667
0.07007334070619968
0.025268750362426783
0.03078347669040236
0.03821750906956061
0.01996259047446947
0.0070057267488900605
0.008781902205660665
0.08181674160513135
0.01356510892392479
0.03891299612627583
0.005266988907020205
0.0065267406037881745
0.015816894551001368
0.003223480681744687
0.01990219016714789
0.03544350525790804
0.023285293167192002
0.07816986573691355
0.07338982192663825
0.05100873654395583
0.12640737182583395
0.0722512651082722
0.012623071578497857
0.02072639915138005
0.0901433361952838
0.05286577069119109
0.019774608646429295
0.07997411577066761
0.03806387210634402
0.053768325849160345
0.053144546544636746
0.02404131226958582
0.023839343359614695
0.0304457221290971
0.015745230595456017
0.022512142591038252
0.1140746190571159
0.04178019368358261
0.0773383166795366
0.02720727215978137
0.12143326992884684
0.0162676707941843
0.030759869949214837
0.017207478410640645
0.03160718012207069
0.010302060785593906
0.005641587023879088
0.11181350059877464
0.03585426376519183
0.030051557842152375
0.04392698586683823
0.050805598550195105
0.0071400318268924415
0.020551900859144323
0.116239283794243
0.032194618402324744
0.02586126294360058
0.055327908601084386
0.03372192814838102
0.010449923640816046
0.09178546813532006
0.0075282165748020114
0.0860764581575752
0.02648998187953148
0.006396212484874
0.029579554112681927
0.008389876911040789
0.06368433156652475
0.13349291393014287
0.09348476324829746
0.010811758774568185
0.05060147350354563
0.0021059310443157326
0.007058027055458772
0.05534800892214323
0.00014359995859725982
0.030743019668932343
0.040966638090630336
0.01309967018931836
0.0001133974428600746
0.03926039099580915
0.02198597990244511
0.019988622110589174
0.044758928396858126
0.07374262475458787
0.08092016719789334
0.0273789160143547
0.04025509920826167
0.02070209355043611
0.028936139898484484
0.06371549299679045
0.003632890040156965
0.0057466211121930295
0.048054403444959815
0.017982889237393006
0.0013092275856092272
0.039086980600742796
0.09680683365220256
0.04999509296621418
0.01844234792255098
0.07608360693298857
0.085023455329476
0.10234803553794132
0.07524987038618117
0.023912324687600347
0.06613068718182626
0.02280431152777778
0.02985968118218904
0.02016541886402753
0.005278947760929546
0.07491294636698836
0.016258644926198742
0.006096039701705678
0.09130905745728671
0.020506174177145006
0.07681864189453827
0.0055396106577763286
0.11776387107239408
0.026158221360407047
0.05436465635176315
0.01716256492303099
0.031491066956798944
0.04447720171694752
0.11970828285121893
0.08419306392147778
0.11286987435565343
0.007998952475647572
0.0909191637725552
0.0023571090749301754
0.012390577383137603
0.000702130867667372
0.11604442577141906
0.008415748312289504
0.0003232033757506106
0.037809618462851566
0.031761803315223415
0.08875099588532676
0.0022824048589397414
0.0259617052443649
0.09862071607868468
0.030305085786158547
0.024078090624559147
0.05188745537211924
0.08169885021527797
0.047361272075550354
0.05360681357530712
0.012873823005228177
0.12363137032510542
0.0025904956525393983
0.10031029339429418
0.03038732127309396
0.017548268536568542
0.07343473616469602
0.09303426229639752
0.014796574642632005
0.07647676993655335
0.03072250527683014
0.011396312213809046
0.0584513397748798
0.023418427055730048
0.004176360600739854
0.03580178238439979
0.08000850286170566
0.05404551871678045
0.019218527578770128
0.008273846145353005
0.09797931278970917
0.04751993664580559
0.0070438699169072735
0.056990809571339014
0.006570094254145928
0.02961556336023115
0.04077586253525115
0.023991323260348963
0.043755690006520645
0.03080838863287695
0.00848376167340732
0.01805717850844471
0.0069690914026922495
0.07840496145211458
0.04119121052626959
0.04509431560193619
0.014513998827428909
0.0298719749113363
0.04352008525612693
0.027626103273490823
0.06739906831700344
0.03022427557750656
0.1182910661431026
0.0009942889681378872
0.01541727618768835
0.06309249282177208
0.0489764380133743
0.061510490285682666
0.04071994826384153
0.06685378571209291
0.03344338882966608
0.013779350693298748
0.04367894078732022
0.008756139748876323
0.008244081082337687
0.02371916203828258
0.040742147980023374
0.010881258769287052
0.004457509326163506
0.005279797045016308
0.0648423945690926
0.056994813208641484
0.029515796530773113
0.01184819601168313
0.08217047722823105
0.11373116124867337
0.008749803106743888
0.03975844595236546
0.07791382727313236
0.050604161577129596
0.014771043199608919
0.13813920976581326
0.054174995062678415
0.013378921047733394
0.009104839497196067
0.05153556428035463
0.01409650191750297
0.048190646068096574
0.005519693833029824
0.03355860560547979
0.03928885057595269
0.11988197097516834
0.10985268117317278
0.04249228818091675
0.024586745545234014
0.01578361265239154
0.11743445661705824
0.0059269003074355715
0.023856977768998627
0.04599367646701612
0.011512047321482014
0.013179675839618307
0.08055103532255646
0.027459831664060574
0.00016143818667081248
0.01657520158050924
0.004927287426694805
0.009412832660654685
0.027596675917206225
0.0356362330298698
0.06041109740102593
0.004551535156609391
0.1018095768733455
0.072206299747607
0.08863504663001498
0.0071308225566740465
0.0575270587718607
0.0955646067468623
0.021783875896720574
0.05900614168960443
0.027499990726678705
0.009201515031901043
0.09623084716048402
0.012602361849977232
0.0928426567727203
0.016866969309694068
0.0064926990161403115
0.0684196637166519
0.04187957614631601
0.046772473257965366
0.10618173850209064
0.08044825847384517
0.020817334211947102
0.012881953877854572
0.10957875804207041
0.03648317275874447
0.03539848665565649
0.05658824536274534
0.037562088588889125
0.038276190405205184
0.04084696756195338
0.07363864622357422
0.015512105064377876
0.05439309517785984
0.030429387035909722
0.029586551946125358
0.0852730025130483
0.0466004944402211
0.048934340244509315
0.01086383419819481
0.11825969359368155
0.010030789242891715
0.0302137229940278
0.014095231187796372
0.0005071264169685887
0.07709609142383991
0.03288448823122442
0.036564249829396316
0.010477232667613665
0.06975296106517534
0.1192910909336629
0.0487291552716943
0.01563618953793641
0.052693191876211624
0.06804825567317786
0.11092196814713247
0.09114673069114272
0.00849640002632337
0.08799881239701277
0.06953174932410987
0.0012276032113352879
0.005032555568256615
0.019295109508686636
0.04962305269191441
0.01370892425402073
0.10585068335230823
0.03328813314564745
0.005669440781318806
0.020244240897040848
0.02689238616211953
0.0718583529799297
0.03599164463287814
0.12234699019211544
0.02299879350480581
0.023020199495489495
0.024064837775437976
0.08017535305572379
0.1274800239154795
0.04670584653425536
0.11719885351111405
0.03134674412551685
0.018311538257414772
0.050271771108726035
0.04494321712313861
0.07724370284312175
0.00494262609749789
0.05146326695575917
0.03391312039396661
0.08822258387256424
0.014941291586603785
0.017320436752136462
0.11447447093364917
0.11602229626349024
0.0216767699799146
0.07246004911749071
0.018978377047030755
0.009750797408546622
0.021337147866999664
0.007421403040157355
0.0972668355614752
0.00035813825553172597
0.10503589919950583
0.056943264261651916
0.04662082983519217
0.11303878869864419
0.03384004508321542
0.0483151917446593
0.07076101612433165
0.03559823140915856
0.030837881191163864
0.05868142405573575
0.010492350293898197
0.05140878824420473
0.011054386766763557
0.017915407801499694
0.11766309301071473
0.01951712240984753
0.11177078427600037
0.05842699315776851
0.001509484794996795
0.02083261704694232
0.012089809517981174
0.039047117111742795
0.017356833977169212
0.09791364511229168
0.09922065371606645
0.04150808358011237
0.021197422027428223
0.04310551206944488
0.10834227586548754
0.013514417391027458
0.041729092420356814
0.021239278717685283
0.02409237220497805
0.050939632954976125
0.06642533853602213
0.028169806999111133
0.05746877313928071
0.00015909335481370995
0.04433545607074859
0.05071985181205169
0.020780446781369692
0.055808039562081434
0.0270255429470478
0.01634321674622151
0.037205268202946784
0.007502396553368208
0.0715429624909427
0.0032182689189230794
0.07824040623691804
0.07681247484168546
0.03533912657411327
0.002995140342749924
0.10070351791274978
0.021924776651729764
0.0972715730507352
0.09978618052665897
0.0109084130492068
0.03398374379283953
0.08060799138446009
0.043039392879765236
0.06828338066220824
0.033649507760630346
0.09188443981712718
0.021992630515237886
0.012315229102904045
0.0763154545358927
0.011548773771393694
0.09816090948081645
0.03763356466364644
0.04091281563068767
0.06543695105784016
0.01831717241264985
0.012723108941907967
0.0372049972977745
0.010587403817043177
0.008663259026665326
0.05952370564864982
0.023191285625669966
0.028176931149599613
0.017837803431215507
0.11555591534975389
0.03767490987454791
0.005613278297720623
0.07990708766138749
0.0054790592151784286
0.0208962783735306
0.047089925776589006
0.05963344433805663
0.06363032285251373
0.0259846777691195
0.03782734116522291
0.043655627344128284
0.026920868175533307
0.00015721651080030516
0.05101347898292772
0.12029766412107117
0.0858971207795627
0.10420020985169796
0.009045742784839415
0.06474558421494805
0.04794271123099476
0.010492133151066086
0.008386745517682329
0.11684867033270116
0.013470121054599543
0.0447528348563508
0.07571869059349616
0.11086108565842097
0.07430371292673038
0.10379306260796718
0.05370795365093422
0.08805421110441115
0.05364886524006034
0.050474099618934426
0.1008370708871355
0.02160969138340886
0.11141618606676772
0.011874845938255062
0.06693053167765331
0.053489612204319754
0.028400962764394726
0.008346059269052016
0.06395128596984621
0.03468104860986799
0.01897937332532583
0.05577208402301186
0.027546924342541305
0.003295936893752351
0.10569859371491243
0.05277548624026814
0.028790028294278684
0.01609060397312262
0.019321478216058063
0.03173431198446482
0.04178955739256129
0.10873195422940686
0.023989474741170642
0.05261109343678791
0.10362648110571455
0.08903953983176062
0.10754507756354217
0.018905382496690246
0.005584886761277727
0.006322176110335756
0.03345318171910994
0.05235378201045311
0.06388357608700114
0.00987012937102833
0.0421748791784571
0.07856680688277089
0.09535129635489883
0.044944333426322716
0.03819079795114133
0.056474860255167264
0.023793403745271564
0.04142147901736711
0.03970385181152412
0.0004892078173441596
0.000294638333525954
0.010899059151730773
0.00033297702928646093
0.06529540555961451
0.008833330156898283
0.02695717507516763
0.025527384122277594
0.02524070321503629
0.033359569075332156
0.025505934538913918
0.007229105443963804
0.02823948154909998
0.026074863463943058
0.04844314553979561
0.05582868680225453
0.011000384346962667
0.058643046773882816
0.00742750223693861
0.034982964492737315
0.056816182691236485
0.09769955673481195
0.08879674259229196
0.04865374547484848
0.0236976715577077
0.0032026391916601315
0.0043090581963145195
0.06619738959256995
0.004636027330836758
0.053360495169516915
0.010313074727339677
0.025980322181240297
0.023172290476839018
0.06509079104460666
0.08980428864337561
0.009201934544569617
0.01658421182366082
0.0011271606311565314
0.012604981080967161
0.03103184332580413
0.03162128095798703
0.10341734127308529
0.01269630262792903
0.012608722348922196
0.014819779488243827
0.007691435779110767
0.05250064660595855
0.011161917244155273
0.03502221163985397
0.07959537555896595
0.026108759542089303
0.06117621624276513
0.08198951349237334
0.09187184529465774
0.1128619145656424
0.004054397951824803
0.023457840098840287
0.05824447515721041
0.11892694106426158
0.03651583595776499
0.09712573394810577
0.08097486533528057
0.04772301104433748
0.0844998343115619
0.013150554821525193
0.058513996172756925
0.12936455087110207
0.013067740661166758
0.047712479829124
0.02411356277777289
0.12566081735987433
0.08439403270173301
0.004146457808400204
0.0076419352642300865
0.06687434508439788
0.04569055002892981
0.10282817602469767
0.08171952330141959
0.10837838490057598
0.016411475540217
0.009436877888164757
0.014390055824981955
0.016723332419584354
0.036166249385529835
0.020651055775336727
0.0436563894675396
0.015414109385112985
0.0584539877512167
0.004465995288644542
0.015797828678487766
0.0935534291157905
0.0034285861988987763
0.02888422719768535
0.04418320015690326
0.11567525558920175
0.0014516001098926904
0.03105609711504028
0.042702853023143146
0.08466469400051906
0.03128306527306502
0.11603585077475659
0.03466734660263973
0.04737381573753904
0.07191882890520393
0.03597232045049847
0.027349548500902664
0.02978139682027296
0.03391082830229328
0.048383293983008925
0.0026551202025019535
0.03253825307751202
0.056835884497782006
0.03902441340069342
0.043419599313109854
0.011634530639106124
0.049604343507935134
0.011409298945675012
0.014086263151208872
0.007396258391855193
0.04231774138976919
0.017745518992976467
0.0944636503419041
0.12665343076897825
0.007609102085486819
0.0022056979085579844
0.09202232587138885
0.004808563382587288
0.000672320446070969
0.02940633898288052
0.0757238640347885
0.11194805494038505
0.018761214485846153
0.12371997741848144
0.053046196690039696
0.05319567921579434
0.05074490449402655
0.03234462097681783
0.01698422865002194
0.07274565556977179
0.009927217575830826
0.03590587340122819
0.015052441399279538
0.028760670840903182
0.05225043354595241
0.005181809460106275
0.0325870930813794
0.008490371765073631
0.04247096853952895
0.11487088261642707
0.027385151940002992
0.013211050133416898
0.11070820701449922
0.043707241774321275
0.12090373528482169
0.012231400853826525
0.05247174000208812
0.00919677432586543
0.0479294202116744
0.049338706468381066
0.07265983825536335
0.013345414561700955
0.05099800267051463
0.029903918451480282
0.0575066565956495
0.03286031416275019
0.11632903104716534
0.004922354728215994
0.01895342131177866
0.07314869366359605
0.014212118532107819
0.03296101447257166
0.130757246975816
0.027483386098343988
0.04412138691461205
0.12511340689780465
0.11765356989069652
0.0795705430493675
0.0484836187048657
0.07606049495750701
0.07821351245189637
0.002445932763658034
0.005522219541912952
0.06426163500305665
0.08513330929138671
0.014553750402635781
0.0005995052411987164
0.020827511571984245
0.13992580954082562
0.002931891584422748
0.0786997598732264
0.06837449792971234
0.11012475979230563
0.0007918026949048952
0.11043209788032939
0.06428115421760756
0.03688030495129246
0.04248225504517678
0.03302773835058272
0.04800555623148241
0.009355778760822567
0.05443035048744708
0.053019694848716645
0.006459501074065913
0.030774515232661732
0.019623989698593424
0.05261507667809362
0.04964666518961134
0.030299205977127812
0.025346517636197025
0.007818513144947635
0.05177517879614162
0.04920359504800265
0.028920520113692373
0.06311953893382792
0.03693488621008548
0.005443479163740152
0.007595596834676897
0.13122706097085293
0.018979044421609133
0.058328834183268216
0.09719056230647884
0.06412010189613619
0.00920475360594568
0.06487328495623589
0.03873270631519917
0.09832342905734008
0.012894386124814097
0.014231596513578403
0.04724346104244927
0.07825563126118978
0.015122518297919602
0.07374513414913164
0.0160999643542431
0.043342125663528526
0.011027196580216916
0.06797495018199826
0.013482118103182845
0.01886914596774357
0.07905047751655783
0.05524469397546088
0.05181457763176387
0.024472488380993182
0.08825387803131991
0.06602228530801217
0.012490834283151835
0.026128981621235725
0.034528499611675645
0.023768711992737123
0.007073941544954779
0.008662767354980191
0.03766278538622946
0.020287772740660015
0.05961573940534839
0.00595481309110016
0.044853347271652064
0.07749558806325357
0.057318744022598345
0.028011053412452032
0.08566276195812329
0.0721073271933733
0.05426876904818993
0.060691766779464855
0.04279308094212937
0.01485186245232489
0.007563601006240761
0.06974624270044885
0.04873850974422049
0.024021815824912904
0.03553022175500112
0.009134541409388682
0.05491386065747762
0.030854357167762934
0.04204735768328148
0.01113966378434747
0.09580679190228862
0.03025382748521334
0.021181424870804186
0.02588619811682561
0.06201943115167536
0.027119882006785938
0.00781622566461258
0.12304531976732937
0.03202965158238535
0.020534383839533273
0.008348298694170031
0.014631490126847805
0.12112613933807011
0.031053324937001175
0.00745419622192008
0.06881823343206549
0.10281271961009462
0.013034104593440905
0.07921220959840422
0.022774614262248683
0.03013153295931837
0.08046962723393777
0.008523968443769384
0.015470490624181824
0.039209153988229384
0.06695816241882871
0.12418212268305609
0.01432506526912152
0.09506575736033315
0.01930375901867813
0.010977913918191794
0.03767423591627255
0.05920233534666856
0.04564913589885957
0.13401994251246907
0.015015525805466787
0.008741653086665786
0.04839584643400279
0.027369300813989254
0.04066940052450096
0.0694900529245636
0.05031226960716936
0.04881140423785731
0.022318811182906035
0.05479559545840085
0.024595885306792912
0.02461350258358606
0.010356042629856042
0.007715047201759991
0.023844286272046274
0.012051457177441136
0.022562858942836782
0.013587404866143375
0.08322285251633059
0.11360265341732358
0.08073153896095304
0.10409613859109206
0.014609260940389121
0.045635881910880985
0.014695563818905731
0.017852459308801947
0.021628335716433463
0.076181463836875
0.09682064074493595
0.05145590181756704
0.011309093706126053
0.0751785497135645
0.017071674106095756
0.07938970220780134
0.005687220977945704
0.05928662460273098
0.052648717895354
0.0010552581591179902
0.08757508081998829
0.019240892928016742
0.06423785953466543
0.018927696241923538
0.010942940593735215
0.010982743369039219
0.0191842625627255
0.02935505491685022
0.04392145283688336
0.08169589995135576
0.0039479139333611964
0.056477420040601654
0.0833264404906319
0.023155776352567936
0.036638536286947146
0.13118974401315295
0.03476107006844577
0.018391350313424957
0.056773686312894416
0.03394073660522809
0.007027063794995177
0.003004579851297489
0.05287527317390991
0.026025720852858522
0.03970809678604104
0.08794761290059737
0.043738499729003844
0.01624073467667935
0.08349590100546765
0.05146876120614794
0.003298629831798065
0.0909830903001532
0.04675871615828479
0.03311554027830183
0.10376222853237624
0.01603245925606582
0.05358007957398503
0.006353987329414949
0.1036169323060686
0.06697085796923818
0.004834832606153924
0.003827252080847997
0.0028059670412664047
0.07782331717996323
0.08641849194032038
0.08351107510886435
0.0003212252536214867
0.005665671644263708
0.024094040535629836
0.03099417870271101
0.08199832575042743
0.040856043957518476
0.01404938987681358
0.03919362083576757
0.014048837341260846
0.03872452637435214
0.02645222613641778
0.03481960485193378
0.1032811972997273
0.009876172608039305
0.05810386133429525
0.10209369781028971
0.09286458711395967
0.08361754194300751
0.034973559455169195
0.041048027408251135
0.06651591575286309
0.02607001603677147
0.0642480788459654
0.007263024002820501
0.020483062846533194
0.044694486440652055
0.08557308300663684
0.085796801936444
0.06972905476727374
0.017513396567105127
0.03101915452473501
0.0017022237152546733
0.005808063964989986
0.021175771256188393
0.0585359969658326
0.01717116849003784
0.09540176546763021
0.016259655905820663
0.015600538922832724
0.005836891767799686
0.013468020616751442
0.02678643364728999
0.009667460779846862
0.025343500212428184
0.00782404981103109
0.08235026100980104
0.020616035863531817
0.09907259727632023
0.0060448424028817765
0.08667229823109446
0.011205775615243585
0.004629698214267662
0.045980657323264514
0.009283392055189764
0.04591118433176897
0.0421325889774617
0.04498510089235261
0.09966360240729268
0.005015612001661674
0.006771766929989338
0.0469861350107634
0.025705723565730268
0.014634275930628538
0.07606509342306227
0.03995756886233029
0.03448667257201431
0.023615460969291104
0.007281740570194864
0.05249598340012063
0.002216708785429833
0.09075822500042059
0.011997333550960195
0.09161997540594304
0.049442667121191594
0.010908088409635584
0.016734621604375218
0.07868727880906952
0.11504477448006992
0.04460620077412937
0.04923272753339953
0.007039893168664364
0.05221072743853721
0.029667958483267372
0.02875400914058634
0.003658705255842331
0.01891569334737948
0.013749886215154326
0.004315720669868262
0.029117730904034633
0.057206393039545916
0.0764864871404639
0.11629798224090751
0.11147836860722102
0.010494208879761767
0.013326861900021175
0.019660388199827968
0.0968524428469531
0.015479028708340255
0.0797425490207032
0.11938399579204098
0.005829695195703418
0.043792487983126925
0.0422630457764994
0.008852952259639404
0.08511688386513114
0.03587077479410518
0.02454403629417209
0.034003284675518296
0.011394363367912299
0.02554794153706722
0.02680252125497046
0.04640230811804788
0.10102474987060377
0.03433701716753901
0.10591975298904814
0.002880737998124935
0.10737916214721373
0.09713145537325849
0.009278173829655888
0.023638961331860695
0.07996356962695374
0.016368287371243878
0.05944779974411968
0.032225160247549955
0.005311972199683462
0.07394555555521179
0.040960862580478666
0.037476478757775496
0.08069166567331978
0.03403394655022489
0.026450624102375572
0.07274445629789826
0.034063018592847806
0.01973499843282587
0.06874091555430953
0.0036044264822288796
0.0033290627920259433
0.02546369490716322
0.09091563194027708
0.07223795826273771
0.04232877444733024
0.10872990043303152
0.04933125164887997
0.009967318269080353
0.09860263155073494
0.010376042449469644
0.08403015590110387
0.0500926030155962
0.12409767213951865
0.05030094803503458
0.01545428381031055
0.05493567009189146
0.08591627155429545
0.07953105579515737
0.05432216355384195
0.06096069165699208
0.0006555855091805923
0.01292330968702165
0.04794991256583696
0.016612054513679492
0.041192279272235344
0.011215414455143602
0.09461876399008515
0.017103254242091474
0.07860690110641622
0.12256670117884272
0.05707603947380862
0.020270076458196146
0.03520396063604064
0.031159287157279027
0.058844260408325445
0.06673857376475618
0.00202063851844184
0.061755616439503655
0.07077587776180244
0.12409553970622894
0.1361180054852531
0.01658868309971847
0.03969872541591338
0.035974087711538656
0.018439362324668564
0.06939704354164682
0.05701835676974106
0.08275970171061169
0.07655711570679258
0.03275273390510799
0.05170540710563661
0.03446241007569091
0.02652047088780132
0.059298711406536274
0.009996525827633298
0.033531747639113985
0.07459165850285059
0.01585685834165936
0.11884677891356717
0.06567422009602332
0.11579343351059247
0.011742013277089739
0.020642057044943596
0.08889801708167072
0.01761487049647036
0.029636215481052084
0.017576727425443712
0.10233669548945136
0.012307325298933974
0.0036389528260253293
0.03103326172330595
0.03060033221294195
0.07943524879942179
0.006751545593825916
0.03746361911779627
0.08714125136122222
0.01349409104146933
0.020669018805230328
0.03420250794736848
0.06999756800049912
0.018998698480985718
0.005890917830144984
0.12234982184562172
0.01620453178951569
0.014992112710808133
0.026814977063483576
0.0347891008799551
0.0021709667906617456
0.019127436708297713
0.025129409047191107
0.08873669783536393
0.006444239176514436
0.03116464438814089
0.03322693275174327
0.058851030743955174
0.012676222423007555
0.0828069879367433
0.009179225350880813
0.047651371899061
0.019571727060173266
0.03770082447368435
0.06947453632214383
0.1005156832917929
0.05215238765076412
0.040417471765357094
0.09440084055320704
0.021642894306664783
0.08388819264783333
0.0515452028054722
0.061526739178268106
0.07212624673639417
0.03869494644264714
0.05816564989446694
0.017114649832105797
0.03664999197139659
0.032994327615378606
0.07811876222656049
0.010664027585276094
0.07376671266332897
0.018741434028674862
0.033674451068592764
0.04209459320433369
0.013533619665702927
0.07772125790788983
0.015855824322524602
0.10133402392166399
0.05190582851586432
0.04881925148282279
0.017372390684968122
0.018378445083546073
0.017236471581318448
0.08664727863078467
0.013566030063464957
0.042876224553792315
0.06741527670583206
0.052713467075533774
0.07664316627441432
0.09683514513050064
0.03363582942741018
0.08308001764831893
0.05323181236002596
0.05341984681717971
0.0685698546830818
0.021951567803292344
0.05115720673940528
0.05887166234726479
0.021100980444475545
0.03790554133248684
0.013671264711926595
0.013696649140139688
0.008445497275086518
0.09868201669106497
0.019690864042324837
0.08131410627071829
0.04414445575194762
0.07073938941493389
0.025543558863243405
0.003536513833776366
0.0010129212615720687
0.07549218438074212
0.0616177568268638
0.006376251627409633
0.0494536528643448
0.01695892444544624
0.10872409178837637
0.05967654090140859
0.021689757918732573
0.10953622825228458
0.09002035261689113
0.010278968470006864
0.01739688524850629
0.05404578371015518
0.055428368963685984
0.09764940435213462
0.01332731257552804
0.030039774747847605
0.020346874075193654
0.05854248842563426
0.06839499284381297
0.04403526964161124
0.08881591417600695
0.028706073948085574
0.09097485526418483
0.027418724165416887
0.004470774395713742
0.035603404696625075
0.06671772463964906
0.06815487942464922
0.009651575695006787
0.08425854499128625
0.07596725732947819
0.07334851574213073
0.0037384387965880565
0.057425614082819355
0.008312834051632944
0.11948194624604544
0.02566956164051988
0.018801360230820893
0.10226214187394138
0.017145545537871884
0.07110380645090789
0.0173961438966958
0.08133821072741788
0.073655593355348
0.052964309127877814
0.013187010585760984
0.060307917558719205
0.017760787435575083
0.004765464790631087
0.06980471236801002
0.08230359735507164
0.11196641216690435
0.012014432509777628
0.02582182173886697
0.0063158700188889645
0.0489946449012517
0.032782312288952
0.06467139821915494
0.07421036655591828
0.021406144412608824
0.05559037824046801
0.01703533404584142
0.03921276259474815
0.042505877573942794
0.11594085780121356
0.06646574720961095
0.06345801978600805
0.0019299881486188782
0.012794526794283612
0.027902345499563715
0.05342654587631668
0.027187400489315228
0.09011177249899634
0.05038396045129305
0.025474325534785375
0.01081937345923733
0.02275210869238557
0.08353566000771905
0.08351725506580857
0.12430996348049722
0.009437721931368973
0.02525850864535454
0.03298028346165272
0.0020565634661063566
0.034844515028881175
0.07418527447023766
0.058914188405596174
0.002083755044646306
0.0018821691449819563
0.06977236906546337
0.02747093040518205
0.03482237852814172
0.09117977859525644
0.03159093844471798
0.00021235550753627398
0.09573227454105439
0.1049957264280026
0.03281357516196994
0.042979813633205764
0.03273649587123061
0.09495576623196558
0.03966024160644189
0.09047464279709837
0.04354456712794538
0.04700422283214424
0.040673484422296936
0.059757203967225093
0.01800820137698668
0.08817076318864689
0.05328319497353877
0.11451613984989817
0.005429083992699314
0.015288700959459993
0.0012173919911865664
0.11679364008937229
0.08769257068785258
0.026236923216399883
0.04041250698865662
0.10707450355915696
0.06678925544390557
0.08491040500894993
0.039515320628852935
0.029249028730619287
0.09665509998888126
0.015160430761616142
0.03151266460230757
0.015541590139548258
0.000022556797200228688
0.09909371186394589
0.09814459588027062
0.07256760740077609
0.04452749581619251
0.004514044208853918
0.035563227789794226
0.03990066606187499
0.08566110209166808
0.057840943415104706
0.00920150176038664
0.04746296885922086
0.02774173662014601
0.04241375567676175
0.09243799141133709
0.050982164168432445
0.023311579955939004
0.049425007706777484
0.07382559141104508
0.1244387392140579
0.013617200314158131
0.08693162328487765
0.037326248854873956
0.05397492149582803
0.043466576586718424
0.09463847936097443
0.0028097825119653514
0.09543127224997203
0.06796441449608634
0.03414329733456564
0.07357711050600937
0.00975508328682852
0.020212084724019037
0.09164759611936724
0.04455014990150152
0.044096579198997364
0.10338737407278561
0.08623653026384567
0.014004643200986579
0.01144974389009419
0.0015538048983869382
0.015620039303794485
0.02050245209981785
0.014140060918706562
0.04306744390484804
0.01030761563997629
0.09429879713014586
0.01556196709662264
0.052463438426759185
0.00039727411423463367
0.001664467842330437
0.0018069330744800893
0.010831121097780687
0.028409892778026552
0.08444994500018446
0.01420764682382953
0.07620407578472121
0.06583937460079606
0.030567898936676503
0.011956370681560231
0.12092511988262493
0.08172479072194846
0.029571764334990036
0.07588070926774859
0.018541270971109067
0.016778008751903495
0.07155072308064936
0.07101332092561617
0.029011574004981028
0.07578133129181629
0.039127663822179255
0.0008752780152286554
0.019880290513209796
0.02171233358318596
0.007454607461365606
0.08200902562715638
0.02370721878349676
0.04823212058298377
0.06776023324757954
0.09014937830966921
0.016215633889631903
0.08421227059023888
0.012509285569537643
0.09146004211266573
0.0016302103896345442
0.014301438441190785
0.018711323390455222
0.05649709988044573
0.035204885213623395
0.06294315721101265
0.06382353174980603
0.03299902921839508
0.02491453814735556
0.019539219654064185
0.061987051935096654
0.012499315929155111
0.023130022112225358
0.036418094649495296
0.06512831010226866
0.010820831999320551
0.055538036253777866
0.03842318351025186
0.0002633726172631765
0.06257727522886213
0.07264155785360285
0.05954522005655863
0.03427309283593541
0.03953516887869623
0.06511738579364004
0.013107540495389314
0.10442811648784363
0.006873977173455663
0.0922535552055623
0.0687578415620126
0.04239771507222542
0.06578041803193967
0.06840206462196972
0.01880388454509945
0.028607112744383396
0.04406807268106143
0.019544578591691245
0.0780953955076998
0.08887574527481405
0.07737255198450997
0.11217898140898423
0.017590369816340892
0.016642873320423843
0.10507198878147513
0.0788934417678743
0.07890822716633696
0.08573334368596729
0.033339192163922775
0.08767603406544265
0.029411446135482907
0.049178295145332854
0.023185055449098827
0.02317901012269735
0.05494362522520352
0.042275405714836525
0.11167856893525333
0.08337170722503731
0.03010604412539926
0.011392578557946474
0.007052903508066675
0.05150888912189584
0.05366752375276953
0.029126868343026125
0.0402980974008215
0.09412845265647125
0.08393790170326916
0.05880504675822606
0.10730630095565168
0.07351497535013296
0.043307215275427746
0.04016316410340372
0.0626774164416034
0.029005598128591777
0.03008153978714197
0.10536980643719172
0.082738369632015
0.09225950963562159
0.034045373579753214
0.07915380990778895
0.00514830279994214
0.01614620677626929
0.09420269903661442
0.029381517702451385
0.02365657302281392
0.06836180742808069
0.04509394570595921
0.005146843635778836
0.10569953816078832
0.044329739192506816
0.008832957438597725
0.004135819652364911
0.08866844298602615
0.10071917623423779
0.011109229384712864
0.024042672545925837
0.1243581342772248
0.0928478210876599
0.044066102997387196
0.014214440581607387
0.04429628786779323
0.03469741173519932
0.02467901408338063
0.07071599726711163
0.04063952405950609
0.09109569124373382
0.012907778812949203
0.055096435653363494
0.03104672257882526
0.013835036143900506
0.029104830974949213
0.0227684923016227
0.06544586477634895
0.058855684234446204
0.031029951293958854
0.008733389255899454
0.11910321415109382
0.06244593263684707
0.11400941431177351
0.022825361062344007
0.009426788889042808
0.039817421349842216
0.027294887509750027
0.03929365697434875
0.004258721543078383
0.032403850656346454
0.008986068163140657
0.011206606458512045
0.11278463812176379
0.08564497404554429
0.09457281257975905
0.018295569186633307
0.03087313737702339
0.10084488099392194
0.01458354011223662
0.06524563023731106
0.035019427795710045
0.026785009878533963
0.09304982843643174
0.03214851194979834
0.05571997134149697
0.11484736955443117
0.05821649942441668
0.006278473860699069
0.00006650299568792498
0.016159401945155784
0.004871231790072016
0.07120130218526285
0.007705792705802164
0.10747976290946447
0.06862534134752017
0.005990960051624033
0.01598495460828162
0.013849803395376647
0.03687632105969946
0.07719837857958173
0.033748713325616464
0.005782664299652592
0.08764820796197545
0.011930003324636649
0.031921975753991784
0.00440512117877842
0.011872863305438575
0.11747728706673088
0.057484029203041416
0.03323680657397294
0.008281672002884724
0.0006517823681667776
0.001143788809320034
0.01637628411204398
0.0621025902901671
0.04685739187940258
0.0232085824660647
0.051816602794000584
0.013671453223984534
0.02463634863047646
0.07508969194901577
0.0747395010865093
0.08717057055034014
0.02840404726224535
0.06776884334746151
0.053895597726512465
0.009901749372849027
0.025968453536677226
0.01051967969357177
0.07855005391722364
0.0016106463419541502
0.027663601479604946
0.00702179797445967
0.1350457752556417
0.07558558011194234
0.032637700398669596
0.049772504828027295
0.05594722810570262
0.070185557616092
0.026655416589601088
0.031081926789241546
0.022159530089334356
0.01340749033540149
0.11288508645448272
0.022890279455980826
0.023963035137618608
0.052356009193963673
0.02117534830370589
0.022537492168402076
0.026078491426614794
0.10664947197686087
0.1319552879258738
0.0031483728894186316
0.05180804265426891
0.13089994681370576
0.033101387116747996
0.07103995253964371
0.07526319810117905
0.06855291176216062
0.004769064459626534
0.057100426183342205
0.0019294077540806317
0.012072189934183717
0.0057056127987470786
0.02025785783069374
0.025994853476044952
0.061246707025053325
0.0016686557193566697
0.016908481598249467
0.05694365231467214
0.02857369455942483
0.0018989719325777285
0.009987098429087255
0.0920963951077422
0.028843197048688925
0.06048623488969869
0.11048568045865445
0.019209829012867552
0.06140247919255605
0.009291993808038737
0.002801424554988782
0.04277375388572084
0.03638899895482607
0.004823067696867043
0.019983045802104978
0.015318018473009839
0.033936198080624924
0.011728877116515686
0.029917498044207114
0.07871477527492901
0.009180270356232161
0.029176591819947906
0.012308451366722928
0.019678156538356844
0.09831073080717766
0.038118092725072966
0.007549958843282648
0.026290663342668934
0.08867045949139478
0.060991165892319975
0.05323826964995274
0.051880126228620566
0.022168017130041764
0.08363535650539403
0.03270707035551654
0.07201045719536185
0.014753312280526645
0.0010669515713323597
0.12448829709727632
0.05015929830683515
0.05512647350748968
0.05256966876559958
0.007007647294207213
0.008680762727326421
0.06327833293183559
0.08323417308674913
0.0407350195356506
0.06359049421443633
0.04625955509078258
0.006394777121103101
0.04641958826727458
0.014189355770488491
0.07989219173238803
0.013065604665359096
0.009069656336589049
0.007420061535767254
0.010688442327332213
0.09184782963769925
0.02585660742971912
0.01986767346610142
0.0047332484733518965
0.0806120506051879
0.04645965236861588
0.031804924851321255
0.005558251703714244
0.011536676170546767
0.08899911636599167
0.06685167926241276
0.00654865931357803
0.06389584934718517
0.006941925467199063
0.0027750434729229335
0.06463609480315104
0.10709739917903804
0.07018065806141702
0.029937550843483023
0.0061015866805024885
0.03673902892228892
0.11188583483052558
0.10408611090813193
0.022437455368172713
0.03587440817067236
0.08719730862914042
0.034939464578578126
0.019895576193243548
0.07979279548622038
0.019622424270100355
0.0817537073138658
0.04198828538422637
0.07452746515595837
0.06062526840878446
0.012810997470361768
0.07744363160018967
0.046986637421485906
0.03289414269438021
0.04388694688173368
0.0952421405088585
0.08752325300273017
0.03164890768979818
0.04054682918515583
0.030821457592709545
0.01952842196308692
0.06380031345549658
0.059407071094022934
0.03626171506462639
0.055672018707011474
0.06028032061679076
0.05450151430722724
0.04939424234072863
0.014861167906353308
0.08883572907286913
0.018034468106386776
0.006124612858519009
0.0345925399119052
0.021257853200593216
0.08005283554287664
0.018990114692014767
0.02999422400725541
0.08385640648491928
0.09486316394544715
0.1255717075582162
0.0004433437555102134
0.08634167581204408
0.11101612341279636
0.02609203946103626
0.006502216043463256
0.1140334474902529
0.02841590825609888
0.018347337747721893
0.049184210373789713
0.019331993142032784
0.09224256937382036
0.06811073356395772
0.024896193971595357
0.05936431705141393
0.005087104585768529
0.005004114484532007
0.10779032568344886
0.08887395139944183
0.011387042538195726
0.014722947493242497
0.029383282925239344
0.04671719461761967
0.0023822227564594656
0.016593418010559326
0.02141353144857089
0.0012849218708937873
0.08763454115774699
0.012955825514411504
0.041139417039188594
0.09535057094677526
0.07277772949387734
0.061012979685122926
0.035136573732483994
0.12161812139507891
0.05948142014217566
0.003610809212704051
0.08815693462045973
0.011043420306245225
0.057601644464956074
0.023155470657149575
0.012511460237197763
0.002733400911783323
0.10877474432563189
0.11678777244510269
0.04047007602747463
0.03878779680367522
0.1009104371170372
0.10003838040719995
0.014448066170645032
0.12682865619223282
0.04492844259629601
0.003146872711760269
0.042339935104012925
0.09354671592786834
0.03192815265298337
0.007982463910681506
0.0002386386518256588
0.01078248672877731
0.006074721291741763
0.0941345848688406
0.08526226102551882
0.00009047563701494225
0.013959516290493232
0.031212391551903772
0.08474499290303089
0.00945681913031803
0.04761327604693744
0.1059486990923399
0.04763980839545052
0.006392665727711134
0.03720985031712113
0.088887014779097
0.001202109715429817
0.059752184056800016
0.0296982041273549
0.10359949042485173
0.025263641307709975
0.05696004705930414
0.06416403048715486
0.030105051224577736
0.008519629146512692
0.024906013657764303
0.11725040950219599

==> anc/HaarRFC_U1_L6p0.04.dat <==
0.05126649902399597
0.18149189048627465
0.03998884434827326
0.052031482101069323
0.05354137598016578
0.08126661485739307
0.06401164501664901
0.02124778202836009
0.05457821361568723
0.04647102388310864
0.0037984741426930727
0.0895059412113275
0.021099276837245284
0.07023732870342587
0.1119142434792975
0.08689648654933049
0.011367297345372118
0.00046135158317039336
0.04057731210334626
0.032334662487730814
0.12796769357528717
0.019553619327929896
0.05957706297298309
0.022261117906194453
0.04283504577842214
0.0037953351783396607
0.02660898273340396
0.12074287410166905
0.004788031034221675
0.019964823794211658
0.1650504355871295
0.004257380599324118
0.10907325334840216
0.11296277490935011
0.0922269808773993
0.016950204360182086
0.11895597820094526
0.026223539948200078
0.002777103295030588
0.026591748816151797
0.10654613009830119
0.014293703335315927
0.06678625141000834
0.024690732223674905
0.036669698999394366
0.06520710418387848
0.024606893063112117
0.06512323651792142
0.07641915442150869
0.01026370862677579
0.009732998207018551
0.10473622333503418
0.13372144995062216
0.06939002249241491
0.07840177358607889
0.015547284687809252
0.03732325502784695
0.013988116214314578
0.029984419380659433
0.054388229995059725
0.04117680988328119
0.15089131756858368
0.14333983464992653
0.07157229715092213
0.04052945158905655
0.01979740255169622
0.006098868099502416
0.07968827154084042
0.008741436889291838
0.003120346772635448
0.00803835155945673
0.01082342474710789
0.01789773449853492
0.02310297047502115
0.04684801680045102
0.012085642114748886
0.07109016229286949
0.12428386649391679
0.012792635132652348
0.10457004586771672
0.05505853351002861
0.02156272515587667
0.10832136799075429
0.06321890285280392
0.12308327855769144
0.05038707833828093
0.025962997246387617
0.1324870356597424
0.08661147089718747
0.01763725381343063
0.0011912077824824932
0.0033488167070829023
0.024624326177063203
0.029922444403911664
0.1293153821920152
0.03200788179117073
0.09859670867735416
0.00966653080234211
0.008880333026156293
0.002916233802220058
0.020830816960568058
0.026435111327662554
0.11594433670018085
0.06743226136985564
0.03594484719118704
0.13827885505613863
0.12925594639282179
0.041599891385686885
0.0022143699588086777
0.03844978289290576
0.049256142970012476
0.1510290873329179
0.12547890868236758
0.00465141399137841
0.12552527573296676
0.05574563117568415
0.057913529243460445
0.059712378611265306
0.0282319148123612
0.051468352319343935
0.08657477288589302
0.128437118807983
0.08219455691392297
0.05545959681228087
0.020865837811229384
0.006589667933227545
0.051811568945100465
0.009265729895374842
0.021653846552756623
0.008265903005336465
0.09330412684050343
0.019358810253134656
0.053379665887402755
0.023194368883451937
0.0027841998762148743
0.10381021535551131
0.023481617564268833
0.13069366524940423
0.016783550615715903
0.03319700142815869
0.08544168038354233
0.02135135924962702
0.0037664592735740243
0.003896150389561999
0.1049506758776434
0.09935041396763589
0.12131990259800851
0.0632250166171559
0.0025665158620143047
0.11001067073960971
0.033890581776109055
0.031185702384433016
0.10218375617348836
0.0496396767463261
0.09703777554590971
0.03435678028080369
0.04267774453897736
0.01816993092469899
0.06957351219565626
0.10404612853536888
0.04370027040978954
0.0032987154765749187
0.06452837136550667
0.001416705074035495
0.0685996555952656
0.047445734264579605
0.003649211375392139
0.033215549169810746
0.08040061099165231
0.12601278316886425
0.056023135600104065
0.03246533255755163
0.03278568054559097
0.01454342091618578
0.0944491538910616
0.000896796104564416
0.087848122231688
0.017022827737352444
0.013266874148871365
0.003946841221679693
0.035514358960294486
0.09747520129525432
0.034132161076580084
0.016696637837220883
0.0029848703117659092
0.04248787282571626
0.05331111938504717
0.002602878972967314
0.04530597246255735
0.0837530773680706
0.03757412066714979
0.04999045179965325
0.12460493123996463
0.09604870589764568
0.0148000651976405
0.03518626186589407
0.036403536191432204
0.1509965685564645
0.13940140941095883
0.0027915030878494056
0.11314227097428439
0.1191517132192047
0.014411530146235496
0.018784422843194714
0.015796848630674484
0.008588732231905944
0.020371591624591318
0.018626755482492395
0.05872197307078682
0.009138406422028964
0.0664086432178622
0.02434465991870845
0.03096662725298016
0.02819151104006959
0.14836452402592742
0.011136096084183561
0.09366060812054569
0.0052639008994362895
0.052123451216625406
0.028069145209635486
0.021072875095376135
0.042003049769616926
0.003147331959418093
0.11549340071829271
0.060499513501409495
0.00292153319928661
0.12637030477463837
0.018234550910621938
0.0011390288422905431
0.12918597285093955
0.10456998587890422
0.002685842220861113
0.049369870857935955
0.1253626025551269
0.025400371366026693
0.09105257277117856
0.020240027121459673
0.01689866228568818
0.03327033098526381
0.0179237761142439
0.036813684263750625
0.09447700360982005
0.04124831485418591
0.15723586586813493
0.040873948029631964
0.11545154881677908
0.01837843529937039
0.04461598888056792
0.006503258064335894
0.07582509588536254
0.10106093535251683
0.08124314579965744
0.01215787479220178
0.12199793186818099
0.03724292532446754
0.011993713298289787
0.10329370859807574
0.04694780392640543
0.004657806914945747
0.11023576516204085
0.022515104422978115
0.11539299206259257
0.015653091980954062
0.031808877933361734
0.0005942552428759444
0.027527290391631112
0.013036261807260098
0.019012800705664856
0.01971931649312198
0.014379246200726068
0.08363043691841694
0.023822921698937984
0.08662364997234995
0.16445089328801527
0.005384584046899545
0.15954140805921468
0.09725890752131523
0.09299954583489625
0.024739490853237168
0.03454785596567708
0.05855274673263802
0.07341188154452552
0.01087371454920291
0.027334985353192648
0.0975146021653953
0.11519606868445986
0.02181757270566214
0.03518585826915878
0.07208084950032849
0.06713095450692841
0.031102436170159356
0.10697024889963686
0.04524526507520731
0.08143763596506397
0.00152065579009759
0.06576080979640057
0.0966500386190744
0.039369534209027446
0.11988430951631633
0.11297582854357788
0.06518835727700369
0.13590630831808642
0.06856263519922737
0.036181019825381376
0.06617072471305532
0.021183549213916044
0.02581527825998523
0.04380214207085414
0.02120351057468226
0.1198128769992956
0.04484846578105957
0.07170585469044134
0.01759289767331354
0.04664007868043605
0.05792722304105717
0.02596324366601325
0.12151835950493878
0.11155140028965199
0.02365972837516323
0.1101178592373323
0.16107912677433353
0.10998303299056106
0.1319361355878475
0.021647129907432533
0.12543640854081894
0.012624558332388033
0.02643632862004255
0.005669798824538302
0.03092193441442142
0.024141551309697085
0.00793923448238793
0.02191657387582004
0.09318503444376
0.02462448155340263
0.08959715677201369
0.00393854593229597
0.00718144916048367
0.029924773836763518
0.02384217591976794
0.01221343869959619
0.02657325709694592
0.16820025989379692
0.03568503923008391
0.018640009619214477
0.03190711701496651
0.14777967216921217
0.0608142500155419
0.08994837836153247
0.07656648985876266
0.0957007399632076
0.029582596509628332
0.009107239870295606
0.04749423564638712
0.11861625526108793
0.08493423779686855
0.009174749345636212
0.032782544514938027
0.08901331956442332
0.08344051451000284
0.059509085540010706
0.0287371142196744
0.14425155190576852
0.06887524473324415
0.040251595060726654
0.16453893612588957
0.03513824228469887
0.06200402757572182
0.04293297940658431
0.1474752252067976
0.07658150253520872
0.0035115049720047193
0.08051783762680954
0.05551904986844095
0.0886069253488576
0.03011320042619821
0.032644983643026836
0.020044605111498665
0.0071524540584746105
0.09466287806841865
0.133992464441157
0.01630654681676401
0.08114673726013782
0.0004239642868833079
0.10882733438575107
0.029180452385398143
0.14365109399697865
0.05582829184889677
0.09281318758079349
0.09832164632063653
0.018345077809393276
0.06535305626681402
0.0773305060839628
0.025998931105781
0.009168699962426856
0.09209801922952701
0.05996498689230579
0.018186913087302282
0.0641652040655436
0.011882829173976399
0.12278574658172156
0.051978956206034675
0.12246696040478931
0.04996175099552081
0.10222201673278479
0.0944408266669306
0.13978516583663314
0.05404993569401514
0.00982487375359646
0.1283302681166427
0.008135633603767577
0.10201791082175624
0.021885815061278128
0.040926008259283164
0.061172720052170795
0.01811864630436245
0.022148657483646732
0.03669271795382052
0.12127366339402379
0.1569510492955473
0.05470435300101779
0.026232343403619515
0.06886018014508842
0.02116485704496722
0.006337815678713886
0.08537762197739206
0.04169796450558519
0.017291835026215372
0.06451660970297285
0.022868713790364655
0.09715642839856985
0.013969428520909091
0.13122805184536757
0.02275069765674923
0.022209141356613813
0.053330973398035476
0.07049467000077259
0.00024800694965037363
0.04914374834204367
0.14625694820815777
0.01773495510079148
0.03984255041411493
0.029400629793768895
0.03391803803554271
0.010531112279820228
0.05634288194010857
0.0067586139499966474
0.04145749162776547
0.061891677520906574
0.007114157674532724
0.014188583846927668
0.06586132639240087
0.13523931341669548
0.008087664994410357
0.04435017167443121
0.06073351176997556
0.020780979331461773
0.10037791235019193
0.015860504629665064
0.008001135008377944
0.009877415043848231
0.1008405370824983
0.12385563346001094
0.10750972932955942
0.012909143751388285
0.06184469800612516
0.05207408407520159
0.05794081960809707
0.0032251236178652064
0.09037689509168552
0.09238338327754922
0.041069119398578983
0.08453550476327167
0.019687039895703626
0.05044589919881714
0.10757379471510023
0.13310406949748763
0.12315617350053193
0.00017376118023524015
0.08125743883003718
0.06780429059189536
0.0885015148336211
0.013884817319451877
0.0018028915925150798
0.06422630325593798
0.03244448803068748
0.08700714917275469
0.028424107373669898
0.05734132703322864
0.02591373482622485
0.13706515865976215
0.03878596745683959
0.01712332385180447
0.03298658503106351
0.03669006541830537
0.028445956435707825
0.019841105001817017
0.05356330775534887
0.012685735206491867
0.05845877704204653
0.02634408982710627
0.08981418518085842
0.0031742581875184835
0.024692799367284333
0.013694278579687112
0.06331692862076298
0.02157886408727252
0.09095347096254126
0.03934390840064847
0.04241099728050121
0.12845095263840364
0.0021509916280723265
0.037994740998881435
0.0962777522123599
0.05468598986288581
0.0894820043245589
0.055651326326216784
0.09028611469268878
0.022823003311039286
0.019521811317264475
0.04585669932437627
0.06899992249327627
0.008826034381707345
0.014626003577404586
0.13419151264140014
0.043375942981687274
0.0023914970078322455
0.048292520862954734
0.08553453286878429
0.043418871783944664
0.025156697415431837
0.04056780133443254
0.012928485955488985
0.010571118308522325
0.018471220036149715
0.08788278530744768
0.11182879837073895
0.0942408488824712
0.13474904132316015
0.07758227539923074
0.09677298851842166
0.012662698468482154
0.03758464904792264
0.11522883543766464
0.13299186433090832
0.019216190856275316
0.03287410567194595
0.06056198526493773
0.058618979497366476
0.08076670738358191
0.13756772922541854
0.09641058980179955
0.0031278003239653893
0.07480727247510699
0.10243965121089205
0.0627402160819435
0.05314977117995424
0.005613288073614177
0.009849706614790515
0.0067205283381682294
0.022755989489453905
0.07994248974563557
0.07812255719471559
0.0008254398577630777
0.10367412675537212
0.07413421860956144
0.14313957275375513
0.07471572273735305
0.09892042569120095
0.09703124085498714
0.07456878233365737
0.07247803195256713
0.04496249402071804
0.017529883221027106
0.12319364785101239
0.08439310933142083
0.006029139810939156
0.06992625322257719
0.07270547420511507
0.014515688916495241
0.005634357837408429
0.05035985267921145
0.00523248273849308
0.08621116294225736
0.01678393292409113
0.08489467356179263
0.0038350572256662684
0.009311798197564612
0.00020001913118416765
0.018088878257400513
0.023611896129138946
0.06585181449522422
0.07929418458754585
0.026140531185193012
0.05226719696360967
0.009712447932640882
0.10343526337066752
0.1329095009867676
0.09818850516563582
0.042238894785116686
0.018605299859319996
0.0005735455272646851
0.094114023743509
0.05994414053195079
0.11286452106619353
0.00884886368998082
0.06921028572708651
0.08757695228107072
0.1015208199088178
0.14902726339190994
0.06654271065588245
0.046709423367135135
0.06734659355553949
0.10076585747717841
0.02656017163373307
0.03622655810925132
0.0345769768636949
0.13118349608044633
0.01441956608308345
0.027340741572656545
0.0013263504654884729
0.012009703145319297
0.022750881482490815
0.023801777038017124
0.03356050422215157
0.007208532013166559
0.0018747511224115093
0.10085804655578465
0.07653443010605171
0.021610888000182567
0.15029186534257138
0.03186972985708579
0.12757895247073645
0.020791191785678436
0.012432735479151549
0.07887065249102015
0.11950938877921109
0.018458139000102132
0.028223756047655976
0.08206515077227401
0.019738036093554668
0.1264184044743662
0.011445386501961691
0.030603828080205623
0.030891744445315512
0.09129882926540413
0.07658455652980171
0.016097200238208164
0.06835282255717556
0.05494721224338112
0.0008611944580462803
0.08252239052993508
0.12597357742062673
0.13357496395118829
0.014778342700738863
0.0633830884353422
0.02312261293992767
0.08482622497296342
0.0121913407978211
0.008926318646958737
0.0046542382234993004
0.03602689322897795
0.016113860308122264
0.04269354539750955
0.07616668695498885
0.08297012682974793
0.05583086218306442
0.03790358255204671
0.07712826742736995
0.1591348914913448
0.13362899685636673
0.09541094215759922
0.10581637385746151
0.005336014631857321
0.043831391349618234
0.008738884993166841
0.017513730604910613
0.10302625913211545
0.00012398887477120548
0.05546740156470548
0.12791321696810595
0.05686602946143409
0.02018083330355526
0.05344335126302517
0.09085452778228584
0.012788227290562844
0.09174425914801206
0.05959780610685019
0.07288332886833988
0.0007425598280789331
0.042552973669444646
0.04034100497375638
0.05216004201981176
0.057104638942575815
0.049641959212444464
0.024239671674204728
0.0339168818922874
0.02740532838179395
0.15627133929570966
0.0030924614673282255
0.021573301904536418
0.052817224030781304
0.014822276490981626
0.03666212903332228
0.02009712972512084
0.04960406335725759
0.02899335251305324
0.03347715755487364
0.12632781578874325
0.122418450064632
0.07151302546745907
0.04398972236902606
0.037627465550481305
0.05126953231745208
0.07218273942617105
0.049796635126585116
0.015655976834042774
0.048085672925657776
0.11139007223686001
0.009891316076787516
0.045904686610632746
0.16283195850358118
0.02003663644780882
0.15516892172948307
0.06901522385941294
0.039854351104857445
0.16445193129744923
0.021156763106923684
0.023740252117734367
0.05394767527617399
0.011682749993451378
0.07157036339470148
0.01724444542918334
0.01040725002657413
0.11243795620565199
0.11491034468729548
0.04324523451183738
0.08711813989838463
0.003497957573582214
0.15436064529836044
0.01293941854898206
0.04040402233755448
0.1126852100610847
0.02533063915132176
0.027350153271662674
0.03583167682512041
0.07021405201991966
0.13241698098874266
0.006425488096759912
0.043697011961269835
0.009160308103054368
0.13662844425686724
0.020660883580671318
0.06838816040405812
0.021706122286216437
0.011602443096630052
0.11027257482650449
0.03041097346349835
0.11836539609349365
0.08293221384216218
0.05671443773644136
0.05511344168998121
0.04860419746005562
0.022433514023112867
0.01377546722895195
0.07159180306947406
0.03737330380809799
0.07828294568440361
0.02764169452672031
0.09188732760834935
0.06585592932414082
0.04873079598094996
0.014093326643547628
0.03722956898949596
0.0674099933247425
0.05745828537191468
0.05365005475841582
0.10134583513117394
0.07573840370357032
0.06509353500663768
0.10474173947206887
0.000789326174362396
0.027603820956827185
0.02878214204505789
0.06674861196865534
0.02966404007953208
0.013613675489919194
0.02755160521739186
0.059614404067835455
0.011050744927808746
0.11919412613411237
0.04425852499531556
0.04231977875857944
0.04046511595680381
0.05305688160493216
0.05512931060032792
0.0829335463833779
0.03591698009425087
0.07108143775191893
0.07927904574359537
0.012543413362445511
0.12577285320551157
0.021265569122850703
0.04714560422895001
0.013693050810661139
0.010927903249179763
0.014003629965741027
0.036925720717680764
0.14610459750668975
0.05721586192636272
0.024139670919264937
0.01984177014673408
0.03297479076459616
0.012930500086653165
0.047831141777681836
0.07898476759498525
0.07055984374673097
0.10361478840373728
0.014753201166358932
0.04479585113356204
0.09288967499650491
0.03523117211299833
0.015626697237666628
0.05645328113774903
0.028578451365698792
0.018962730420936547
0.01208811934521579
0.09445117417981835
0.11260110527044753
0.01785605999111045
0.06878690441150097
0.049658844844889215
0.09004338005553515
0.016190433618081194
0.06272173886157792
0.05167339743442215
0.060475934614282564
0.13287708039875265
0.004154769350845115
0.005170807812287287
0.016590257344919406
0.007361677942536678
0.15654961940515616
0.12843860576297586
0.07909902773102233
0.1261724832465175
0.02697814322747987
0.0035394131654755165
0.01988961898496811
0.01574953432319604
0.007786083455219859
0.011477431624282098
0.054480610110757305
0.007120118820072382
0.03512151560072819
0.12177163387206887
0.020812915270219775
0.018239800673381767
0.09141135322011686
0.10602944913669242
0.0384910266205508
0.09048135346080034
0.08586772871669959
0.041191069927249545
0.019849509023979597
0.04177613953569934
0.07456672201882458
0.05069147012227016
0.1187530453237486
0.032744905174080845
0.02467893517138554
0.06751109066748676
0.08599208806274398
0.008484609106429203
0.1210336499988813
0.004162354128124982
0.1372212795280758
0.08825561105963076
0.11808603128767926
0.07203080493019849
0.10476682165258945
0.010476375359139362
0.056148666273717174
0.0944230804831567
0.06460061758466716
0.023207990364951806
0.10222998596086014
0.05880214583926051
0.01814992960025075
0.1588012443757713
0.04596962423794623
0.10311452045080885
0.031948788178415295
0.034542882125170205
0.032369307128631
0.007881789625872306
0.01800152927918579
0.06706720730100431
0.03395809631428196
0.11589007978117596
0.13830330288084405
0.02260052225703042
0.0010146852179561967
0.04749431763953069
0.10517220350539318
0.001625405189104147
0.04114880723190345
0.00838526966552778
0.028157911179952404
0.02722772845599413
0.04930135813411459
0.020557034676002898
0.013264505183396676
0.042856881438169805
0.016777772912258702
0.11024108506521416
0.057204838909175715
0.03465694612947797
0.0006042877968536304
0.1528494940637518
0.0012702508200084816
0.06787294402661309
0.0515367060619027
0.14543404046991013
0.1366813856151059
0.017284192655184705
0.11562482485328032
0.016366469718122004
0.039198589180038046
0.030768759373060676
0.08897576228238238
0.10603099693239955
0.056544833609903145
0.07377727787686238
0.0783255200752797
0.04110618310863495
0.13178716532357626
0.1067418196800526
0.008419228600416637
0.1292726931534064
0.0814123188619532
0.024314733298790376
0.10732203403940545
0.043824073292305775
0.0792501024594214
0.06026830903841688
0.12865425596476202
0.08537754335787963
0.10107850906273479
0.0001178603950118471
0.11841616871939806
0.03831342288411658
0.004506875978238095
0.0035740858649917153
0.02645032113759699
0.0829225273618989
0.038748698285338674
0.031084400416798406
0.026177046126560594
0.011800786978855941
0.05457437981495993
0.05035168833334292
0.029262004380674392
0.020779672114054768
0.1250781931159091
0.053695604595246055
0.029436978049255016
0.06486744683862715
0.028173889909559446
0.018383366627493028
0.02558748349091091
0.010256410709755916
0.016772554603975413
0.010086709244938461
0.06356706048933096
0.06752388747645344
0.060908379195413566
0.060104421791146445
0.032340246267800965
0.15658841044471863
0.090688106592973
0.0636119424950791
0.05286554674382596
0.05399528834900094
0.03353140560752438
0.07507977131788425
0.11527913733350838
0.09002578240857895
0.032604861254530666
0.03237319928068004
0.02297384178037279
0.0646366409408429
0.0655620310727734
0.05998460565673306
0.096087768792265
0.023962006880259228
0.07217350439412214
0.07070880837456306
0.031110576550675773
0.07485742947772311
0.09439594666254787
0.021381640321171076
0.10619694703296521
0.11199134218708205
0.024679186456899208
0.06996602443393554
0.1501427392178727
0.0014862406109234347
0.035279480018694895
0.03471711857214797
0.012133411433267089
0.0619368551386052
0.003742184788105013
0.0438398793828417
0.0027447347488847988
0.04550598510360837
0.09778734743988629
0.016623376840927472
0.12076460550687529
0.00016115490020353744
0.05157431106921887
0.028484695910704804
0.003948231133194215
0.005024066594487612
0.04795589584235908
0.02805490849267196
0.009405986657973306
0.12364210271284437
0.10307360959547969
0.005639453947983679
0.0594982834993846
0.04765005933215808
0.0047980177866831465
0.08465849103667933
0.08670226130864436
0.08000342496755675
0.08910464935825502
0.022486731574396086
0.011941319314657507
0.020068879019433362
0.03205684497809066
0.10276273258101062
0.08737402263561327
0.050099448543216824
0.06134164436571056
0.1728545495717006
0.020873476794901896
0.09349259570636595
0.06600530839261459
0.04201211349622198
0.025563830102968896
0.027802215763223163
0.07381491058285311
0.025492229988933503
0.16540220262793992
0.07903675456432868
0.02311260941437528
0.05263265916984202
0.04084540132766628
0.05106398556927692
0.11483141004220955
0.07138835729152104
0.012265495889583127
0.02670433280746136
0.1392345463026338
0.05291529153839864
0.06835933225941371
0.0026723864538031267
0.012042183969125887
0.10628042846376551
0.10594568717806371
0.11564669128193
0.030656591936657287
0.03834674934246854
0.026614662473754998
0.02927365766732062
0.06660079501160704
0.041585498640772295
0.018010411921878473
0.10825254294790239
0.04109796309266692
0.0665211224295979
0.12856889609110134
0.008298726092129359
0.1383187974220623
0.10727861936051
0.024265352507947417
0.10250907860032119
0.00648848232561809
0.09696017723932804
0.02546878909546624
0.030392791350936567
0.02609590753435358
0.1421514173383995
0.0044530606295524865
0.12088297006629609
0.03226981340015426
0.018648952716310254
0.08338582723865028
0.014753040439683122
0.016720709686039212
0.026293313224298415
0.15379053023871836
0.10633792825222967
0.04274793097243363
0.13305628958460447
0.03632543785334305
0.002018089407807663
0.04494662455139112
0.061459662879011535
0.15914792624338675
0.06243724460998741
0.15841745551731176
0.013227856303362382
0.06672313082050195
0.018464192487088697
0.10208732743978184
0.08356618087723622
0.0010540695986226345
0.04742284569260066
0.15116951375187754
0.1358786599233443
0.00008615351704102893
0.0013531136211788865
0.049539395884493354
0.026973809550530123
0.027721392267029462
0.11878881645189474
0.10560576975996566
0.0807048116410256
0.13177771781052786
0.007159456843991864
0.02041220020910276
0.06810270156008011
0.006670185940373851
0.0438845046163805
0.14974424007014547
0.04658121257139685
0.025215905911451363
0.06346826807570848
0.06446058347960769
0.04605017488927475
0.08246579972796043
0.0004409890747754593
0.048412127239716746
0.03272606501638864
0.022636986101379014
0.043180190492222194
0.02986557075692106
0.11915348058514968
0.11009621349228013
0.04695869348191168
0.08690825363268764
0.017300127426732415
0.10091741610022248
0.005911825894441086
0.010164976007033942
0.040926918671683986
0.02887609832842233
0.02559773159982854
0.1413608758609747
0.002179938486027461
0.034184251375452286
0.055114983310492624
0.06545532558017995
0.044216140606150034
0.17065791680194123
0.11954481980562037
0.005921963779280824
0.05405677228407309
0.07208457234699447
0.06611177008103165
0.13940948197570185
0.032434949872576425
0.03343118741677259
0.0759660362306034
0.012615291009432305
0.04241091343937943
0.09173204290222332
0.014798435277027015
0.028424464644816957
0.04901191271537423
0.12814015587488423
0.019295820439589908
0.004699049787803809
0.0024930874255172267
0.07291145429085576
0.014005438672435854
0.005322443182354114
0.07327110152471024
0.03537738948195328
0.019392529857914894
0.13451462192162084
0.018821932457943
0.01728953925628386
0.03651854097302279
0.024036765869480295
0.0038509020498596384
0.025771027983346073
0.052938844089977635
0.02070272450885086
0.09853707929321347
0.06316162296846539
0.00765332877978414
0.07476868079448414
0.12140246329598839
0.04035599488918186
0.0018523677752334924
0.016299669514736177
0.06693279286230545
0.02607445902331478
0.05686882138845977
0.06481367695750563
0.1108996194576739
0.09216329877344062
0.009360694036711201
0.02792803913665605
0.06229934455285815
0.015819388358909205
0.026150837075533995
0.048359181947994725
0.04453792753729223
0.011665111301391067
0.026387859040223366
0.025081644872626294
0.03189032247136639
0.15297216042174414
0.08230583123645036
0.07232299271309178
0.07496805116662157
0.0870476855125543
0.04425423236991268
0.034564972183687676
0.048895412060494095
0.002853796832316739
0.02258699394379697
0.01757008006603194
0.036334371003755805
0.0158399580502354
0.02264351241047346
0.09958841445738642
0.07012041173938378
0.02647781696780749
0.042368079787045175
0.011735744784856329
0.03173310250673618
0.13050907318559632
0.008267313326479484
0.010990493696085036
0.05906694440686345
0.12445686623548456
0.013909854283898118
0.14970943283859264
0.013134404103988468
0.048834425797351706
0.04754802730239395
0.045431200727141345
0.05929099336027571
0.005417609452006576
0.10780194973589609
0.012784804979511266
0.02863150072471157
0.019192983562404432
0.098279637404875
0.013948849353926382
0.04078567996136996
0.09907370889628608
0.014356693349134027
0.07105630474007071
0.05358186012846328
0.03702913181187759
0.09560375290000332
0.1209598304580164
0.09106614620027303
0.14787155460082158
0.004002921548937319
0.10315633540950303
0.018012376140147248
0.02867407263612582
0.058948694396784705
0.022206827315093016
0.11775221460084831
0.04539776987793525
0.1033653122468722
0.007359329380285222
0.12926121466886814
0.03221079076231434
0.004327679173429534
0.0704590430065351
0.04246177505357635
0.12781940562972105
0.05266277187494043
0.026766965440927108
0.043058726666646084
0.019039803079295453
0.01652169325382399
0.1377850652424634
0.04821194129503611
0.06296388164186686
0.001057916419485618
0.16107766398197856
0.012087273014088386
0.09511135685990244
0.050601531830877476
0.026832600272214804
0.09686731801401553
0.046821706519691454
0.13175027712844256
0.06734447602914183
0.1603239432209201
0.01947591537245641
0.048413054000421216
0.022361344451459115
0.02005126480263295
0.14116931455924137
0.09958102784002312
0.004436655616678942
0.009570736262021767
0.10523082699496109
0.021175051124142974
0.030902769648068713
0.018019149392347198
0.031470239695330804
0.14436600569318728
0.046275334664218584
0.08479310081884822
0.027395812722642205
0.0005524707342733455
0.03147290409525915
0.0060543945824017885
0.07881297623922982
0.010792641176738014
0.012179907239002249
0.06094893315854733
0.005440546016288281
0.0844477715293414
0.08382978221524492
0.12335340296774362
0.012707089904465013
0.1547666742773705
0.13248193090700194
0.06335394506701338
0.07485260022734884
0.040119620731910985
0.059320189397083195
0.043596331586014114
0.00851432011108323
0.03742793308050821
0.005604964331369385
0.10440218875459738
0.09876009743853897
0.07679169230081744
0.06803010269660642
0.04671631314792614
0.07388253321912704
0.053549170468942926
0.027709716699587
0.07001413499470727
0.035692227539712934
0.01745848707474644
0.05864501250200396
0.039750186468788716
0.0030595687322452995
0.007085474119185744
0.08889859586757813
0.1697251374440671
0.01737350670205107
0.06427584978552758
0.168067472904373
0.003418985988564406
0.11728797231452055
0.04772908276705343
0.020823210188390638
0.12137065053681254
0.08391088732093074
0.04495784529534241
0.05140949415745621
0.034142053151181885
0.011217822405451336
0.10212069329574575
0.011780790033163123
0.013377579343274156
0.0301465709502206
0.10290860190021552
0.002252232532156378
0.017115223184329214
0.09974726023212217
0.05800798065395376
0.0660871521110236
0.03256970962231618
0.005937313043855155
0.04451175718286377
0.04171431798563649
0.01221691817744553
0.02273696701668138
0.006449694090520796
0.028459663966855297
0.06840539039598396
0.1309222603304104
0.04887846088311728
0.034921314004202605
0.012648535923971763
0.12148888306215747
0.049174988769912074
0.13149985393155214
0.021688398522777885
0.13021211899487709
0.05949104371647597
0.03119305020719096
0.034076186270682526
0.012678321074136597
0.14893614490365034
0.004396064969795634
0.05920892660319378
0.006730266587693613
0.12663845785227443
0.09217515169113157
0.02742165556210309
0.027862144623492544
0.03660305039354171
0.042558114006391624
0.03262201512349824
0.02606128073489875
0.03680043260448954
0.15298089320540897
0.04820922088275543
0.06841349099189163
0.02325579335216071
0.11519242236126609
0.031943661170589555
0.14497216883259254
0.08857053375639767
0.001653312484673123
0.04306865126096469
0.04568640333769236
0.1523733469384398
0.009161840705404455
0.00182856594416693
0.10415228230362569
0.16072971043390363
0.08152723246509834
0.07179227748248809
0.07447016927570499
0.008040528144401744
0.040010799447382284
0.07783200861125031
0.047246095693872385
0.0722170366691931
0.035698627289155765
0.10629965908973915
0.10969171668322066
0.014640387861944703
0.13592276550614515
0.006651495233731584
0.11927016075869404
0.07174925281006272
0.04142034180292243
0.06968380319591798
0.015468314426989706
0.0023757205173619376
0.05080237432893966
0.14706106684616105
0.024149180588739314
0.15980672986529246
0.010340640672509975
0.06393547395411493
0.08785475731937592
0.0958110371070825
0.1257989412357314
0.039005669589237825
0.03528823756984767
0.01318699728350763
0.032102688308457784
0.10938681380486956
0.04042521806431292
0.05340925659414229
0.025932577512366706
0.032067151528394254
0.019040788754824695
0.08988915683308969
0.03740087816829939
0.015971042884201033
0.12255298570576403
0.09111711543579458
0.017213677196888915
0.01854453893914466
0.03388270128503799
0.09278621243041749
0.057242080542427076
0.0006677208406826756
0.12127769503711122
0.156594823053022
0.07535183662033534
0.07907757254338486
0.11278080003057231
0.02918044581461299
0.011602371917453115
0.048329079406006226
0.007683690874360809
0.024186573842974273
0.09571322772193601
0.02771213298781704
0.09529466109155571
0.03383985635415951
0.15338811944390743
0.058059313737524466
0.16605668663399098
0.016224611348679287
0.00958494365393687
0.09236922372868588
0.1225717090917445
0.02607493609922128
0.05297357253482584
0.031201811180705717
0.03649482282128925
0.010381845043446703
0.010130013775790356
0.005189163222956475
0.11579927778437203
0.09607997576168249
0.12603541995042145
0.15158004834965297
0.03793507688752266
0.09964216598641808
0.044823055898699476
0.06296238451832988
0.1199857939242498
0.048006796356022584
0.13262303721598784
0.02305412402262586
0.02320915428999406
0.01756743025574141
0.11497183943692924
0.10705479979341714
0.03374235369928964
0.017301929170480262
0.14784526643208715
0.0005691983528230413
0.04766992169392424
0.12518558441631358
0.042566672327584494
0.06226715739587947
0.04050668165099683
0.07567540956572097
0.09699594703664942
0.09757713219774931
0.0729887307093514
0.02069713541379932
0.06893227402653902
0.033109792891599196
0.07757146556768427
0.04636016310744058
0.0030992133514482455
0.088846338368533
0.08250586652138904
0.0959343545588884
0.07665888126591974
0.15287289950996946
0.0817968909177722
0.018310911671009927
0.11662018253690523
0.0040985695476661275
0.025508043340642987
0.05230320606933411
0.04828161571310718
0.10790840512013365
0.03865956670450868
0.018909205285670246
0.04758798394172129
0.05645599913900853
0.017075308134963427
0.10991574597949764
0.037944396862066125
0.020256347097545268
0.06729569791004851
0.003934042726387376
0.03866376786114144
0.0024192022143548265
0.10425233315104991
0.04003049226609253
0.03042514269984535
0.1739178175650601
0.11072649561106548
0.06151343648375925
0.07957446091398675
0.039215111883730086
0.04382206368678763
0.007026160204063778
0.07397163767726925
0.018670785264235996
0.06367494956480191
0.1034473296835284
0.06741700419613665
0.07532489159256717
0.1385037822284669
0.05841886850600564
0.021254570464929998
0.05248025567020684
0.027071626717882945
0.01650325193041088
0.001654381216814319
0.08310335188898721
0.027796532218183793
0.15966380874604974
0.018188246195733906
0.0002815299016950569
0.08317152900585355
0.03984671777845362
0.003990795880207863
0.08774357219862738
0.0750318108552036
0.01274833567220369
0.038538001106878376
0.012247515647288052
0.018412913532480705
0.005863151379690901
0.03904316648032722
0.015323507042272304
0.023222610361789804
0.07672697979248018
0.05071080324735961
0.017801827171514188
0.011866751019995795
0.08972774814186345
0.11878606940608633
0.015326904183397883
0.03578788422774382
0.022647528909815175
0.07100880180883157
0.08394428012865163
0.13026219493194857
0.03949980340371339
0.15361081745559374
0.0637484269784855
0.012610948344905617
0.017397022483373575
0.11751122957927443
0.03519750966765545
0.04463417809907337
0.07413730688171592
0.11717452201627206
0.13282912781730966
0.0029490462009958986
0.010299561547372578
0.16862368067234723
0.0445211997185931
0.014271288994730564
0.034095805382390085
0.07190058254193438
0.022276243013170598
0.03929838988931897
0.015043191103720025
0.023016837856167517
0.08315605849434098
0.14449874890776915
0.047515091096284476
0.04025528844843956
0.14819499503786074
0.11953529473687473
0.1452277599054771
0.030327675000147068
0.03153318887954025
0.11457559377343092
0.06359257659210903
0.018777818530514447
0.01343325732051303
0.11638121914281274
0.04385933186995049
0.11961775671999347
0.032444896008507994
0.032232087710947065
0.1486744528852021
0.030013620883032586
0.07545894664645753
0.0826181576142688
0.031540212124654604
0.056355294058111044
0.12089712235189683
0.14946345520019536
0.017795421812580627
0.06810219793879828
0.04725194661281526
0.12550855574518016
0.09515570172806934
0.0034816450688483058
0.004010496687964424
0.14997459391466197
0.06866399404876218
0.04766243370899826
0.013640588967832191
0.02129451638810407
0.045943905447341914
0.11608745609781666
0.053722038940109254
0.03332916045375722
0.006552747244705786
0.013613849350611919
0.15494084902369826
0.03721306759828534
0.1421468906506921
0.12573519255276142
0.010973845415614695
0.003586107365611081
0.07622004898035825
0.016265705513330897
0.08770937351997687
0.11940261283679757
0.042296661457887956
0.04338349233734872
0.010740223686122582
0.058986532125792024
0.03289672127212721
0.016676349021656923
0.10535908272978135
0.01186978717714885
0.028393227483298894
0.00790031299655872
0.0426062182982855
0.11802198457430588
0.05326212417551121
0.005188799303117481
0.04760847219424759
0.00333416490402844
0.020385748641374008
0.06425226238270414
0.0487850496642401
0.06365812923420894
0.09053639899358452
0.016640486120637385
0.11824882461774419
0.10647885022502164
0.03787550563389403
0.0727897773439246
0.0545943052222649
0.16049244838968374
0.003476108138748491
0.055288976807057695
0.157440684818401
0.028086434603683957
0.1483436882280672
0.011146433411435688
0.01651622964658841
0.005371817071986371
0.0469528854561189
0.12026700399471967
0.012164788959240773
0.03618058823528056
0.01972183814866835
0.02822225825189394
0.07793229292739014
0.09221049851550456
0.05796352553453266
0.049822242397693804
0.023779311887438564
0.0127753129560017
0.09209525155566049
0.001244558108504048
0.009784011808206474
0.053096957532608846
0.02331355934971862
0.03866967237941344
0.011868613052061171
0.09781217542755027
0.08333320075325469
0.04874635996499519
0.07827682215650447
0.05705944075267924
0.013280497740579563
0.12405735693275503
0.033909626313047676
0.0794927380672412
0.13735259744220646
0.15602743783310513
0.016261735725659497
0.07957503465890334
0.061003991547817035
0.045499279881418206
0.012688613981709803
0.035587571999480296
0.05744075257656462
0.12487434297763018
0.03218191971190048
0.013322899205758671
0.04898674669000415
0.022287046472437233
0.08545745216213044
0.05410241365847974
0.01056899197577242
0.057423187925897186
0.06682946472310033
0.038532355310893655
0.10594044316045406
0.040616775730130554
0.0468175699797652
0.07526630035642724
0.024885282260452734
0.0003220250984473613
0.05202314879499347
0.09426887747396998
0.029980787682649553
0.04558141488057255
0.0006869671587732465
0.04566566532321466
0.060765220871646174
0.02872816409809274
0.058036670936665355
0.033413611014265536
0.043135173966373695
0.04274623042116523
0.07928033139148175
0.03171023924465982
0.14210129985049744
0.09701976409363398
0.03215306646280292
0.03287260086072929
0.10482349097877146
0.0488321169448666
0.07822786605671346
0.017406077695642567
0.01065771784706656
0.006191373766624317
0.007251664459945043
0.027065223393997966
0.04313178970814671
0.016185411320628694
0.051498657636588945
0.07150177843964003
0.05195955968995226
0.14082572189389694
0.07702157618973174
0.0033435066281590083
0.08729791710262205
0.15582405949648004
0.05386417976191006
0.01431100978831301
0.017841859203379124
0.09357811780131534
0.04294965231003748
0.06555311484899014
0.01680909546935232
0.03855994872937158
0.053232295210009745
0.02123711994836015
0.060423238091935554
0.055340844255276085
0.06221434350543228
0.009274031626616875
0.01985457155323419
0.06424050250454456
0.056031523748520426
0.00964793311541361
0.006418288728064536
0.14512783812961255
0.03413851260128052
0.04802218127044822
0.10408538870582515
0.08813776835442058
0.09648828243744012
0.08901878321722158
0.024109923995748676
0.019072103679886123
0.07065070648718949
0.08725174331630389
0.039486255751573565
0.13490037256414647
0.09534288366573446
0.008742116273291953
0.02467671274048685
0.11127593609905245
0.14680730375604778
0.0854929209200904
0.020679038375260406
0.026990382870453977
0.02162575858683122
0.02722381071065504
0.07607937273048188
0.015752682467351016
0.05913404044467007
0.023896547570179
0.02736055736641694
0.04541371675018952
0.031690074094612684
0.006722389486653176
0.08917874535808892
0.01173852461260245
0.03951574198395257
0.06615268759443341
0.08799816233312129
0.15059060381358935
0.004066888373637527
0.07456305441519417
0.018700346081526202
0.1562300954806905
0.004916384811717583
0.08587302117394498
0.09485931409807517
0.04640428000399178
0.018164567196003473
0.04965329172290777
0.03703522176408652
0.09666531603226737
0.09762537091326132
0.07672968824683964
0.014663079493134678
0.1671811383016606
0.06878638818492729
0.02683922320573838
0.03500405480265447
0.14564465406292088
0.021426743090265012
0.17492217641826607
0.12838161671912143
0.06604202380444683
0.04575602175810147
0.15249768061755614
0.002128460437646078
0.003744587241098552
0.011987479290394811
0.0004724534008555345
0.12028959894800043
0.055696020921225255
0.12913882307941368
0.04940438741896192
0.03802763570988894
0.02318154858876266
0.025068917121835527
0.042323329622435596
0.008113839250815966
0.0005493207074895968
0.09372947068394823
0.04225512756587415
0.0012292511737680106
0.0478671170958235
0.029091631556712905
0.10498531931045846
0.06606938492185403
0.04156364408703282
0.006273248899275721
0.02259809387991956
0.0006605212135759041
0.002436927975825203
0.09377957371650944
0.007743041035023823
0.023314371795473722
0.03201514755193742
0.06664577570693549
0.06387266663400039
0.044553326293163935
0.001397824481072258
0.03856692280957583
0.016376500986123373
0.06998084319100534
0.0381719944990703
0.007884369347586627
0.13091824854604672
0.11482293082315358
0.09142465978482732
0.08057487985213543
0.03488672875466032
0.10060240053939142
0.012061773141773275
0.056795391380011724
0.015648553804548774
0.10496304770031198
0.016629987062161494
0.011325210484088275
0.11501968439867111
0.023111504227561527
0.04577766297338192
0.016995708661450906
0.020043016865910004
0.03905020846896755
0.04263075603591433
0.04222296045751428
0.05748617040193514
0.006721981904918557
0.047943635680169794
0.028307140472581493
0.022894784268012332
0.040925078119241426
0.061868986271493474
0.056308799839117935
0.06858905861351187
0.017953639748730245
0.03930959139444717
0.07360124624433852
0.11231062657810528
0.026668985024813442
0.04118759562361153
0.1526839225371587
0.033105058047350235
0.017362790553786204
0.08119038663545293
0.05927559541073894
0.054893315394062774
0.10649440870771051
0.04671559984702708
0.07273287789395001
0.028449895710799394
0.08407055780436241
0.06980481823568453

==> anc/HaarRFC_U1_L6p0.05.dat <==
0.09854876065546594
0.13570766717430754
0.000607498394464163
0.06247709809167256
0.08589348259091178
0.024051511124895134
0.1728786969173123
0.12655627199219693
0.07597094435187723
0.005128917018228248
0.12173954194495515
0.03646579574085136
0.07112824309234453
0.10278403960959896
0.20175606642228947
0.07220702963398878
0.01271223456060876
0.0478693698993517
0.07047829586892126
0.010839341028670178
0.1785956084297837
0.06976662571948367
0.034341354508487194
0.015542539961652118
0.030899140185902674
0.0006814205567058835
0.1025805267594537
0.029549637532864347
0.07420287975909723
0.20231822852410275
0.05474988887251959
0.056266126224364305
0.1555503063049479
0.05927806599764244
0.12990632616809056
0.10290331945100112
0.035619202393256784
0.030560859167762047
0.06905774767973873
0.13497363614520336
0.20782005688728875
0.013197300768980796
0.06737549075102743
0.07049393505637558
0.04470506763906015
0.22599470611998956
0.021760417943175996
0.08924525136311752
0.07687532917710545
0.1885421677989275
0.02108296642559877
0.05154767359987829
0.02985370437013597
0.029880243714436542
0.2188289516792372
0.1849688051127091
0.08386866590510152
0.01963139064342836
0.029153885174875844
0.07338678341429289
0.1862374565031756
0.129959604096856
0.02350589806745607
0.15067734419284556
0.029954421468985245
0.05455276647853895
0.15014937392326172
0.04899487450305089
0.05545757435380995
0.005577207351902799
0.10783533441066229
0.015594250735692702
0.11593713656443308
0.08387036626912413
0.024546056669332027
0.007308508164209826
0.04916937366533523
0.0861230785255888
0.001867236877131359
0.09613587282694423
0.09321426421364416
0.016513629436847414
0.013692435057609727
0.019679638977817736
0.13347118161073696
0.020733385711583265
0.04271606485322209
0.06843593969848631
0.04244640551852405
0.1459930728201426
0.11897612532030036
0.04448718134159604
0.01351080335382959
0.04417987100789885
0.0025908922849248
0.01868346387219443
0.03683682887924841
0.05562204244381751
0.0003696987997323253
0.00194769894194569
0.14408320987038795
0.13939235229981278
0.03028370778591129
0.053874595780960224
0.029198562624968425
0.07802268523302311
0.027278788803749943
0.06388462448435937
0.14258664833183865
0.04899996898649212
0.052879398094811084
0.03586291767490291
0.04330678610983742
0.1580794151117055
0.006898595087885804
0.11126939747333305
0.07374224928928938
0.10523023149172507
0.05887519374040294
0.11101480931881885
0.007698210687669776
0.0843147859479421
0.15266556626448288
0.02741074906382473
0.015918541422436167
0.039345414133638526
0.008051190652152105
0.10136582489210151
0.07459640286919562
0.10249883287023992
0.06388530809777139
0.0930624269848892
0.09213979656386885
0.21270848076231288
0.06684666317028301
0.052070049607340865
0.0053068297364314175
0.11460686392671801
0.031886002154156656
0.11588504767181974
0.04415826260182836
0.04916881569861531
0.003078226313056857
0.06335384065121838
0.05996586199052122
0.07335651879040071
0.10975828288881763
0.09723247696108661
0.061764048102230705
0.17046309973605722
0.05910385920180774
0.11023705206883616
0.13000104264120432
0.004764940978824095
0.05852511089446749
0.10101534253128339
0.11426824756170366
0.0032177838233377917
0.021718504518958334
0.06373315086496259
0.05068096798730945
0.04359906671876155
0.11183093299571618
0.1966321540840767
0.0037835350241525777
0.09511190292306042
0.13176160755214394
0.07783356649538521
0.21004699072207345
0.16084615200767974
0.06774693581559155
0.00016904109244899462
0.09299203222774949
0.10084200938274242
0.06819658437126645
0.19747640002946817
0.030684749670329407
0.1526003636798115
0.002628871870087404
0.06075765539402502
0.14242372206817278
0.21195026547029175
0.17291013692321247
0.03423782966718526
0.13098701867714566
0.1021652929726081
0.06496239722287782
0.03557870546479406
0.09158479454803302
0.01669411837258341
0.039405362607955116
0.051867829480428
0.024086632101980296
0.030260803146608672
0.009853382703082158
0.047978914180000734
0.018094725797682332
0.03244594713323949
0.10883006855992099
0.006306755040392905
0.08358457147114386
0.21888669220950213
0.19158182717800934
0.11980569569720505
0.025184616441345817
0.0363133565002941
0.15139760306691377
0.14303632029573624
0.21778185156582877
0.10019477949102502
0.09756241981154426
0.020406375866224936
0.0763734806226357
0.11889166100339055
0.048917058545491485
0.06263882497135072
0.06527073481155014
0.05431948057468097
0.03557207215588231
0.042165172813461424
0.02455782299403413
0.04027266882228686
0.0752241240386641
0.02442710731441955
0.1923734763995529
0.17529028211923328
0.008950154814604181
0.07550550199743399
0.057260626742252185
0.14921648343716518
0.029534670010199677
0.013842240429126388
0.18687443052060732
0.054326249427613806
0.028529697258281278
0.022640090362345138
0.006689497432698013
0.03480153912606377
0.1343210925717174
0.02039408353339204
0.012292487861246646
0.026102162857109586
0.1895792645838488
0.041395867308952346
0.01966203113085501
0.010168871574598065
0.05062664590076693
0.004498647010622034
0.08779440063151385
0.1534677200455422
0.04213411645631731
0.00969083631188422
0.07556126325110256
0.14074774699741516
0.10692143262733866
0.0947516389266556
0.1865941311530631
0.03975891024340669
0.018700783602292458
0.14321137980148943
0.0012983964064183313
0.05823247858431237
0.020788258101337224
0.07346946189528722
0.0405775374030897
0.052222935024685856
0.007525435174230392
0.14997067470738537
0.06514908600150393
0.09989051208758601
0.12474329622380995
0.05841514977031791
0.0316561481431805
0.04378420117044647
0.05999795616733235
0.014894288173250619
0.15102442659128165
0.1863065002800026
0.1548881218032527
0.00218485918822056
0.07944998470002103
0.044544367484001465
0.13527709873923832
0.13189090208574178
0.05905861310698224
0.011645711066022446
0.004160646211305712
0.03397854613623024
0.003692540331376513
0.02452554637993173
0.04737155447589338
0.0005017645901056939
0.15317569777617968
0.15622352056146568
0.004331600840223228
0.012983968423464455
0.14832681192331257
0.13085822894084095
0.10885347636601167
0.007212898253321913
0.08389804869926967
0.06102849917952787
0.01539386237151385
0.02284057794049251
0.014451688685810848
0.02362650965212194
0.14276673269543896
0.030839321828239057
0.02338470543341188
0.005841640184237506
0.07413251145115428
0.02858852699394102
0.07662859350934735
0.042626169556147855
0.005784166309559013
0.009793745329348366
0.03699138360767442
0.06871444559329835
0.04454960418340344
0.0498388342781413
0.009542426421142265
0.09407172298471035
0.05995800116108858
0.048767168436345994
0.0569680534166344
0.04777027303050747
0.05612602245769035
0.024438462225086603
0.07447410168167536
0.10474447351031792
0.17164779485773046
0.09266524314903911
0.07040245226681403
0.21556492712147698
0.11263527738292464
0.14673189046976465
0.015408265144039437
0.16171965547444378
0.10800773551550605
0.0009480531973972116
0.11965216968106815
0.04595872064826002
0.0959210499337681
0.07310186174345308
0.043461444499547565
0.03760794255943825
0.03512204096932489
0.018067028243146103
0.050371229500928066
0.13690033192182197
0.030206912956291247
0.06076427703827366
0.012188919001446655
0.005307092815507365
0.05454175858209289
0.01171709660511682
0.09335808726521193
0.09006509176953455
0.08706433185666866
0.10284464015188137
0.024089794428424557
0.0918113484170746
0.015813800759528776
0.010210180664117427
0.0006354094908619632
0.16126800813762818
0.04532269283389635
0.07606899845418519
0.12146425700852781
0.13937577586324318
0.048044374280895454
0.05148469251092917
0.04834387857233759
0.03800640142215132
0.026754461166881204
0.029604302758690533
0.05966539712777878
0.06863884503846795
0.005885295356453373
0.08612447354714148
0.06238211463811772
0.03736990553083223
0.05244333661131124
0.0662741547529659
0.11247609365128024
0.0648155790308793
0.07488495830654103
0.040394405851220054
0.031071339791890692
0.028422226022164973
0.045547976427909906
0.01514408198008649
0.10547341536999809
0.13945728780618774
0.10126029463173218
0.07446142432930519
0.07042563232132457
0.04905962020161139
0.036261635133606356
0.06465806356308605
0.0028497043990113277
0.10740604683034752
0.18200225395169414
0.15548092069001632
0.07267756280049822
0.0399274069206566
0.034020798545243265
0.038132449039683304
0.07533386608829015
0.034656494208187484
0.07078586266062206
0.026589341317388472
0.019042086840848297
0.09184689444973874
0.0869012046131431
0.15255081542720902
0.16755837503387996
0.01546272662886963
0.011676780545571077
0.028933899007926145
0.07629113753100693
0.12025926609629572
0.0201281876378102
0.13088270357393977
0.037939665263721396
0.046835427220935553
0.12712356838282277
0.15775442666726372
0.19411451969552246
0.03652018342785196
0.04022879428370566
0.17046245821133382
0.03567540880886868
0.028405883110199724
0.0442140079215531
0.08266714255837848
0.008043326415486475
0.03492869063396259
0.15195197217808998
0.03006720176252322
0.1525679993351193
0.012875907720276088
0.0048739278604557484
0.018442050027786018
0.03461544741287966
0.16156581277146645
0.11184429306179973
0.17798467570489407
0.047669485576040754
0.03917760115941312
0.12162675211077809
0.029876506802647123
0.015396313755698752
0.01962098877823989
0.023410758287016956
0.017326526855144984
0.01581617666850108
0.05529451233426577
0.027696345827754664
0.03502368749455288
0.07326746757972877
0.19576857286404029
0.05343434203327829
0.008042505562399369
0.0883999517903424
0.11250399570930358
0.021871149950777047
0.012641409689384247
0.05519645294826444
0.046160952709891095
0.06538698551797777
0.09475576105486781
0.1642652077054526
0.03798250719804062
0.10011708432446553
0.0026700879570857056
0.2155617764980605
0.09440620613438924
0.09837991435063456
0.17100571299944417
0.0018789452049523215
0.03450316130726069
0.06434602979091117
0.15555546330403677
0.019481503708010155
0.14790388404930357
0.08174766862720752
0.016572292952587497
0.0073049164426548345
0.017001337387012053
0.08604544395952402
0.07620603004107367
0.007538095098363142
0.1986503812101476
0.03852868439773127
0.005449489188139917
0.03616631330660547
0.03488557756047179
0.12742277248731937
0.1013986192645773
0.09959456505572073
0.11161455707931432
0.00407629514705946
0.007828741157368167
0.06594534622819193
0.017014961246283013
0.019891187696846335
0.11527889714449513
0.04736052772411222
0.026283705950479453
0.06650087456386886
0.01277345606865931
0.1304303225339037
0.1928691504543376
0.05414782127457942
0.04066463574718496
0.021472730362136507
0.01622606105165279
0.06830622916947117
0.13810774919361027
0.05971324420706087
0.13770092942806328
0.17248098131623538
0.030387125885692614
0.0074077914560178575
0.060117663064256276
0.00895527503137518
0.07233357143663176
0.10247629549377867
0.014415603318187788
0.07881428174856658
0.05641761627706162
0.10508597151954302
0.04666775753109508
0.046210907980145495
0.024196034969098786
0.0808931227917277
0.08578591914489904
0.02335213597573617
0.03975954376070087
0.02311433353350582
0.040905983811366536
0.014340789313155826
0.00021773175043887956
0.074860298257051
0.0954005995334659
0.029799204525676467
0.004382059929774479
0.1421543966937566
0.022667419736958017
0.10706705345607957
0.07122196011418937
0.19029438017202743
0.00040041901273848236
0.014773220076890841
0.027920822007401737
0.004257652766021277
0.12670679253752956
0.16272096243441242
0.09826330791245715
0.064198129437009
0.1265141800103259
0.09366522170336933
0.16336724587235116
0.08511532004517287
0.017359470338793294
0.14850716663721614
0.02453009567320852
0.0018451333541367573
0.035028512688479216
0.06979336101618078
0.09338360442474511
0.0334420123461754
0.07068604111788106
0.046605881395404815
0.04633247663951975
0.04351109903249189
0.07489367615171592
0.08599224778094738
0.09468678392326522
0.11591245325379185
0.02792764296616117
0.19855254518845977
0.06417200507719453
0.04279100563623473
0.11211936944911743
0.021954003553557467
0.1065856001859605
0.07935526431203199
0.2261609857203373
0.06567138589978887
0.014591543640243012
0.09310574675710663
0.10996889166711533
0.04644703946231397
0.0017748489144771098
0.12159718668194323
0.097358028646783
0.06709401907345759
0.12016648287255638
0.05758601142759351
0.06568240898192232
0.0035963899013895908
0.15783534304518088
0.02581465661720974
0.030058718950518613
0.1695152960344074
0.12978460978299122
0.0067154278528817005
0.039679660709292915
0.012653479005854305
0.013057861723282731
0.12938587182141395
0.013064196050581295
0.07401241583390901
0.004334896418483746
0.07770625927652507
0.06515728416533191
0.009018008663086602
0.014448645229931514
0.19022454710805575
0.0641178229036794
0.047110791926934535
0.06346887376380761
0.07661463327170792
0.028334548333598334
0.009490726715911097
0.04684172107013466
0.014253124552102885
0.1167690204301721
0.055823191225226027
0.12480851213467237
0.12078110155398465
0.051910994532190766
0.023677975378834936
0.048625718219723904
0.01818763019623254
0.15356019631006715
0.07243252279750438
0.05414055501735198
0.01325196496211184
0.17100655049616156
0.0769267835900057
0.0027157281605769833
0.03771865193472193
0.036256225828305955
0.21349342027383128
0.0004816028759261961
0.004386004935493476
0.10482225108304793
0.111560983124128
0.10664228061275059
0.013974404154641296
0.04085803623342495
0.021062646139677954
0.0529836106382893
0.021221508977608817
0.1160224069147908
0.06540740459826838
0.05174136446556668
0.13970160828058248
0.09491223091660148
0.02632453161744179
0.16237705115855375
0.013424216054249845
0.0182007642679422
0.029862979088892693
0.02191398420280612
0.18113082827891724
0.0032869057445151823
0.07381808885251144
0.08606869246961686
0.025579871686127936
0.10788914204284773
0.009197756458027683
0.10519964629995644
0.08012840033865264
0.18276714476506603
0.07120481098105345
0.0531834515114358
0.038520052458901284
0.21462473618980663
0.09015367843177778
0.024526161918174593
0.08775649748722386
0.11350675012206995
0.0037828961749414823
0.04495005728411287
0.05196686659120619
0.07033415400693674
0.005670698501385682
0.04719295710534316
0.025822391806482544
0.023491749469582896
0.04318857423585645
0.05714703931543708
0.10368266318161497
0.14703004153935498
0.1911021292553357
0.013575445305890168
0.048034538787903897
0.022599073811698896
0.12592421638427106
0.014561407378476719
0.023780077834932505
0.05458371032139039
0.0017059540307312196
0.008226079095644722
0.13766773253661074
0.04222189526155466
0.06263516136559182
0.06024795460016141
0.011250017402759521
0.13710683873041277
0.13555537377125507
0.1466328084019284
0.022142974665176618
0.09966738761324676
0.06853547435773276
0.04373691944826283
0.03550140111206283
0.009350385130900063
0.06438684638327234
0.01739010786822405
0.21480995162034236
0.005231792524549815
0.025197776361818334
0.07093652050930374
0.13718481115590353
0.0446430198625376
0.028702920903081106
0.08426516168671933
0.016493721636623493
0.024844806013658533
0.004041931563426639
0.14678327947361328
0.10854636054831618
0.036485919420680205
0.003564037654042518
0.04581096583538419
0.05237762788981078
0.021238050665275666
0.014648496756947555
0.037580288964166056
0.1904640809381608
0.0013622279726550636
0.04159139530840458
0.17972952556507565
0.05932281898143784
0.022359890519793396
0.040054692682590494
0.19801241834540603
0.033247701318348415
0.10636242640521709
0.008950696426847808
0.04179878520167059
0.0475067875204132
0.04933474130017261
0.016541143435782717
0.06692464155329594
0.1223504801814299
0.07498373648342767
0.04302706867740174
0.08919867698126645
0.0561173441694448
0.018098928049408918
0.08703932065166628
0.0832276969042441
0.036931746426083
0.09029224997003044
0.13305271910096095
0.014387024895795651
0.03220755360756282
0.10373814819341354
0.15466313069109391
0.0047598681751308365
0.08459120863115722
0.12587981066917944
0.0018797701940192137
0.0110525115059398
0.12809658361794735
0.024108722824310935
0.1145758741590172
0.07800684865636309
0.14582147013400595
0.01610101418103302
0.08720412059921169
0.009376302324033933
0.018891239068797683
0.04683462705637811
0.004145501466350908
0.022226789005717985
0.02957866929889178
0.03567026915953272
0.03520492490638866
0.003091249300274301
0.11568177599631022
0.05997675939991524
0.012182717914091507
0.013479657110217999
0.1476602482231857
0.13774556026709212
0.07006295125222664
0.0888750952050197
0.06384456445792688
0.10954420694737871
0.0136366065829014
0.040513278086965684
0.029544447331802164
0.017325063725421273
0.19887540399471487
0.06304564794481388
0.018166252417610933
0.025468939554910277
0.08351952205313325
0.012530233555549003
0.027576081294241325
0.2052053222581891
0.038157125282473656
0.10875402979862643
0.011715941386045592
0.01935641856327435
0.004048790942405658
0.03363532367173448
0.07687497002179453
0.00930815304618263
0.043683880201621096
0.08766594667819058
0.14457630902302235
0.004969250089519858
0.13430347065299328
0.03934443823813558
0.05410540519534149
0.20555023612587983
0.07945099248540052
0.07380832062785019
0.015516755296889367
0.04529016894147639
0.040358686872728665
0.14983974912142978
0.016788253295181924
0.05150354070037525
0.11654333369171127
0.1434740823753995
0.026271973354355372
0.0618711251608577
0.022217444922180377
0.13620518011904947
0.050731942927599014
0.12237264301203508
0.07568308792805721
0.06620510131866314
0.04187966615935301
0.07541860886890847
0.00603142187672825
0.019634970503858467
0.1564615114377037
0.06302169602381001
0.006492798531038675
0.05963625403221593
0.05006682942914411
0.08460876882274782
0.03418363232333679
0.06894605281760727
0.017193284805485196
0.01755994782487858
0.03408159948682707
0.08153560301540164
0.02694938796196184
0.019098884610084958
0.11822456212634122
0.08277352698026381
0.10302434237355099
0.049981650542404006
0.15633437804094769
0.025450703814208647
0.03189863990344462
0.20565294783439347
0.0962490098605763
0.04256293330530773
0.13365233889484035
0.07691777879372433
0.012147901721268044
0.2045555593019918
0.0026887346481802017
0.020850040728342376
0.05415430870656527
0.008559368564793963
0.20084843414296125
0.07377722667170404
0.011574704129252895
0.07888935774960146
0.02054476064702125
0.010656314354486654
0.05769168512917219
0.049350325805785904
0.10329706007855441
0.16083166240492622
0.005634382526027652
0.059662443735058836
0.06572655892669445
0.008709209422725264
0.09741304167704128
0.021183641919487062
0.017713743583237657
0.04160691791159367
0.04190869509085552
0.08626804599394448
0.13404705880838236
0.011541281723417422
0.13013868722872582
0.12106477159499264
0.008994147452718064
0.035486763919792184
0.06393279038561953
0.04673465368617148
0.05147634436856792
0.11473078678031924
0.12818209888027782
0.0564268157525441
0.0696069603026692
0.03762456384052035
0.17153159241150825
0.017741290568709732
0.12386974528983621
0.025972675185565237
0.020575872586237505
0.055763723031126713
0.0676967083162181
0.014973683401552947
0.15882062429906524
0.10124856370625214
0.04779440423792113
0.02048107134259549
0.13304029350188068
0.19030799269353935
0.13932794806943638
0.013756147862401643
0.05460931190906304
0.02591950047115662
0.03021039107500285
0.13552659491661348
0.06735178942506687
0.12550515270558346
0.14368912969235698
0.09358846940939954
0.013007893510353627
0.04531725903216806
0.055185667886629625
0.047609424579337374
0.05324334835096622
0.0332244244351614
0.14430038844354953
0.1139662481655683
0.027677920487384593
0.014554806202784832
0.006007659648731078
0.04899054864568652
0.02000415511972063
0.03210762109761758
0.006922018777777804
0.018765277481483975
0.19918801315139384
0.031538409829470315
0.1648381185486378
0.043693137118456765
0.20400217437901513
0.020105356936876463
0.15236196276094627
0.022010463738319042
0.05130630499350658
0.14863995714824482
0.1377212592119902
0.023987174424875076
0.062044389596842456
0.08478544143209583
0.0004929058401801507
0.05867577079827499
0.0923340219372039
0.03735483806989581
0.05101847571219425
0.05475846566211169
0.0022628093493215836
0.12195679529935406
0.07200817354417602
0.013351404669415893
0.02304574166832266
0.04857829219156755
0.10292380508046926
0.036209849159893205
0.09509080498947474
0.053903704729221964
0.047020954836037125
0.17506659692468987
0.0739168082222477
0.15347680864674662
0.09062780515186719
0.03388433503872819
0.023444469539649727
0.0070968064560320825
0.10602858056919964
0.12122500468479457
0.10129925077991404
0.02229969863822091
0.03398079359086467
0.07452992200506584
0.021572498574896678
0.13731406556418244
0.16572438801322417
0.16567758193015467
0.022297279673904435
0.007867961807904854
0.09594658092680802
0.11962408093941425
0.05737169121213272
0.019547654102203306
0.01689778121380204
0.16879829387692324
0.007507731511587493
0.09706056621107673
0.023770517802898603
0.1353969039525469
0.04411840902835097
0.12038995105415094
0.12623142480247757
0.03585879541569613
0.12420393079422228
0.032763217658101085
0.07039574463539222
0.06890955749077499
0.0885145387859457
0.09234684822924195
0.058030769220076106
0.01955125880367271
0.15214092224777356
0.0007110610854080454
0.04038500777972311
0.032222162118482466
0.1200085251895573
0.15778403829964532
0.0356318642063892
0.007471497653287911
0.0514748997519355
0.0161825471009414
0.002408526464837514
0.1559034077382925
0.17501130975949075
0.04530605053695485
0.17116387505758945
0.11127146150113473
0.022371614375284433
0.054019539323399104
0.03491788040982247
0.009084056998283054
0.08885995415923739
0.07219065904083206
0.00863541038861608
0.06000208139869329
0.018847420536497735
0.13989028117037097
0.13457377141548194
0.0767559082660824
0.0696208648356792
0.0015432372630707406
0.07932401136280588
0.007470592737405926
0.04126221401945527
0.12537173089814008
0.15612451317414017
0.03411912702405862
0.15851701540742064
0.01844980848535881
0.10964616028712938
0.011105292343789097
0.10844499076816684
0.018840069902055
0.04382923417212721
0.03185877392266609
0.02381918911603336
0.11642425636426977
0.06166619832022288
0.001795345969813713
0.03827099498631911
0.029595411925076996
0.14366642405885469
0.04287063643892045
0.15917160372597997
0.0058080115936975825
0.05769718599550882
0.1536588481513008
0.14161350191215152
0.04284399832210885
0.08584272654774447
0.024976364228230147
0.12101309912384275
0.1690151596361572
0.041812864448584855
0.06256411438753107
0.07569742736012369
0.0942366966553576
0.12370418879586544
0.0357103050087253
0.07840668609956757
0.009206131584233956
0.02373817183211102
0.09021263208789697
0.04710512643084616
0.03211880494084323
0.023427804483791365
0.051094722689114434
0.11134736709739905
0.11040416820189318
0.04540759252716655
0.0014936746008969402
0.0573646177234681
0.10063267391417621
0.026178094851202528
0.07052320927905793
0.008399723816014813
0.2111324030582425
0.12391190954523644
0.011055138249046054
0.06196400044457209
0.03567707096142056
0.02898483661035317
0.007874754780655436
0.03242371280800456
0.004661736029313912
0.020800721526639122
0.000764928357453448
0.006015217975934033
0.06456098001002857
0.04195873220470762
0.07202934127694113
0.002786039255243693
0.024308961156448122
0.12104399077466096
0.18995287367722283
0.07362583858084162
0.011369102843818075
0.11418474831456533
0.17748672545650812
0.18795485993236935
0.03538303540760019
0.09325058006751594
0.004415228968445162
0.016081553626380942
0.05224602664599047
0.12429214457604351
0.10563123037213219
0.0024319010661296367
0.005727828565731034
0.007292956880334261
0.021102669854191108
0.02923143293683555
0.017314095308872565
0.04166892137000626
0.018558964005794654
0.013868658635018969
0.001847525821538684
0.0710840791935375
0.02645933582472471
0.09848521563807439
0.07053032729926023
0.0161856957467441
0.05497693025449749
0.00539858507865895
0.03696901729493145
0.11061051025155523
0.08094872481508981
0.04829362617178939
0.005182061247598682
0.003763424763386004
0.15663029120457544
0.002847133066661729
0.02217503373244963
0.15923707115076358
0.011068270626786728
0.04025796861379065
0.05218194580466009
0.09092343532662929
0.01393541736434426
0.19323633759507888
0.10971959736827358
0.013996488779063227
0.03152988278683819
0.01647353517368045
0.0743876215894766
0.03743472143324342
0.06177609326449713
0.03718665970061925
0.19681103483795176
0.12309298556319337
0.0526275709367199
0.19969801280433278
0.018338130513588954
0.07955295968622175
0.07245395305851478
0.019920898024121624
0.049066734266636186
0.016096562116369978
0.015186866034247085
0.10106842597261156
0.21844922252860202
0.16603611174816843
0.05968536241685212
0.023980979440121442
0.11250040074618871
0.1576481195193052
0.19573246503421438
0.01430190509734309
0.08285422932210275
0.13204100453196896
0.012285217462962478
0.024874437123049885
0.0835630489130933
0.17513118267108907
0.044327539127426034
0.12488652456393858
0.046552555014549156
0.11493111908592704
0.018537018982746786
0.03964348779856407
0.09711103271315731
0.1609204140950271
0.012623931170199769
0.058120769524204974
0.02423009210206298
0.036807475476127956
0.07455536290792819
0.054132744613694966
0.12750704941926985
0.03827001414455539
0.14385704191209542
0.04284960555252553
0.15224156097824265
0.021516471086572158
0.012177342359640488
0.12269392552080427
0.03486299987889361
0.0595883807618719
0.05059027337814881
0.19002200835106126
0.029203072031916875
0.12690579831268128
0.041947035021215176
0.11113051445789905
0.08047570653007395
0.07409216443489315
0.07616408061382002
0.02722056876593784
0.012450727554310143
0.02590247446791309
0.08761429582341276
0.007177473389675002
0.004259328133509734
0.205856740870938
0.10607294317201059
0.02106641063539009
0.05222509906015367
0.016592549427821228
0.011774902427682046
0.15195608940353236
0.0879183873799172
0.06187897710977381
0.045221477159818745
0.005495683036297713
0.04561570387007458
0.026260901132575405
0.011492092401209764
0.06208946743041663
0.015451841236600145
0.010964711043208517
0.1327604123692407
0.11902335587346943
0.036215315745269
0.03831205591117938
0.026926795232343956
0.18523961178522758
0.04232630921504671
0.035259089842987236
0.034041833719401525
0.06250888369703977
0.1195382198547197
0.09576524587778275
0.04463991085577738
0.03859766453575416
0.019499982404580236
0.019449516825406722
0.09499604853040536
0.011263458620128116
0.08870763428360619
0.06896612259116178
0.13874768568034268
0.017510232340655452
0.03535690201711481
0.024879776005121434
0.005253461430749545
0.13101097427372893
0.004588673400707749
0.014547876776240027
0.02842147250316574
0.019868743917222115
0.06056068270905849
0.08218693178056072
0.14716404927297638
0.07572876900556824
0.0918841065066402
0.11826655443966377
0.028893038295957674
0.08294317698459823
0.006202067607504956
0.06429433196990537
0.01897772483679279
0.08496839021647568
0.0038227376047545664
0.015056014475766205
0.08048397937392311
0.019934817394203056
0.17029027742370098
0.14398314866004858
0.04558373393853213
0.044326903404569955
0.01257155396840119
0.056587351697840745
0.097670148660584
0.19221046708193312
0.01423162152905963
0.0759021752522316
0.002361989179708355
0.02805535963295247
0.00652110690770094
0.0007398860458257291
0.11442322311682192
0.09526495529708101
0.1370725635171206
0.08192809894201554
0.017511637114637307
0.031717041770377236
0.033097846051671174
0.0525006005405631
0.18421668832596255
0.055430194018547235
0.18146894182288673
0.09958186010547515
0.014875693336580537
0.018477503076232946
0.0021973640073723807
0.0869685927887729
0.011815407316909082
0.06408745318087465
0.061715069974300714
0.0069741801083920045
0.09501634994971025
0.023727367314043887
0.06435698595129312
0.07000761354782914
0.016415896182795337
0.10871974009751538
0.011538184203177754
0.12600489062475034
0.006379475630825419
0.03323355626491961
0.08189845170785948
0.031667726006467244
0.16786492527574992
0.11450711059279045
0.06745488821729043
0.0537437028040254
0.02572057848884917
0.07589294231976228
0.0776180915353673
0.08438796916908764
0.12614218155212567
0.01955878296152243
0.17622093852602033
0.07025490136062862
0.04966768554412675
0.01745395625736731
0.08081117335119109
0.059128182961335166
0.012061355262245273
0.07813957769800235
0.052461005973331726
0.1905285729461155
0.03822188997514003
0.027919937110854977
0.0172556307581346
0.017754022268327216
0.09777257438064663
0.04500794429142653
0.07463820456002118
0.008668179559694324
0.06419752915449874
0.10063715917713867
0.09841154297278959
0.09175916904387921
0.04455993090014944
0.1483031346592455
0.014174346987428895
0.06862804056511893
0.053428418202460144
0.11919086937880215
0.14040546570457843
0.023906468650285114
0.06745496962586715
0.0403444863643988
0.09278993874858144
0.020507435581701754
0.007088209635079613
0.017233350492158895
0.001768442097628423
0.01296955810380823
0.15137441787211636
0.026580640816346028
0.07991086794608694
0.026163591256546073
0.12564641627611595
0.10524723620185861
0.009350387773297206
0.05765892743313491
0.1743807834759331
0.04328561905494281
0.058559689214388366
0.01628212300096312
0.019069460832261544
0.0944034440903175
0.02906530784935593
0.029779326168724293
0.08058343740411458
0.09105294131899977
0.04014582305687488
0.17427713097595923
0.034350677719468675
0.00876324471463088
0.14939883612864535
0.03913178500118342
0.01531529011568884
0.13700389186809286
0.0037915706469011552
0.07657151902348057
0.0197396603180609
0.13470605096493607
0.022617319737545227
0.09425830951805911
0.13693862933867879
0.04674478709205666
0.07635081556260102
0.10547761326372063
0.018249134023827003
0.033843084440087386
0.07574551161797884
0.169471766246169
0.07435428330044483
0.0019358078769842633
0.050720394580391355
0.08552036963460075
0.0332686211659752
0.04095710172030278
0.004697539753343383
0.05598785143339333
0.1067780525435533
0.0632567803750907
0.02654593944281609
0.09854074273707532
0.061305108562952085
0.006895971729080748
0.06695214614527979
0.05143241530330709
0.19144515897796593
0.020778037091356956
0.013162994104610158
0.05521919538992901
0.04879919759403698
0.03667969406093727
0.05095955841689492
0.07951664109927876
0.0487127369323109
0.13981681273612914
0.10229148791830645
0.05958959766039314
0.03855897106647309
0.030445987872241665
0.03104485926109003
0.034963619096186845
0.033532721919374626
0.11223957433529291
0.12206884521642836
0.01641351984245614
0.15185413311041915
0.0023276989774942067
0.019489969791555026
0.14111917316935182
0.035489934941353385
0.04965353512216367
0.07929959059642802
0.03362657126631722
0.06677477744742774
0.007386594567589057
0.03470806906617626
0.018068486190550365
0.028090587951657985
0.04902672857645975
0.025457393498635274
0.005320070143653999
0.024871311665588477
0.0658190907284973
0.000047966758616300076
0.0454872428907295
0.18649603638602436
0.037557596740704254
0.1664588840278006
0.14574421702747042
0.02342399544207947
0.12137615608977691
0.015138811396124255
0.02548682658044592
0.08473337997982885
0.17005250639544958
0.03609353622764415
0.07000275897202055
0.021248511021292167
0.12044861722801076
0.028663617658781854
0.070567644555709
0.13656765515250277
0.0932162613256111
0.004707628479174048
0.18097735703910736
0.1261333967871474
0.03885136561774473
0.01635702728533759
0.058249660803620734
0.08880440501437355
0.071672967399892
0.030771901905455156
0.1277533774634517
0.1404686964515203
0.18190322523220556
0.11012071012945884
0.00223638913802974
0.07925990437912164
0.19563305908252449
0.09192965836295275
0.009329933286423255
0.15653850785085013
0.021310189938315207
0.03254974085090991
0.014858188436403411
0.02748168774622147
0.055293678929094106
0.012229754993856475
0.03904601343250448
0.12185425975921257
0.07288865626389196
0.013109004096314186
0.1880987093979933
0.029143907163152506
0.11748156374328038
0.1828600803077003
0.04814037029383303
0.09587629392203185
0.07390079896140955
0.09340136022235852
0.05315234582159074
0.06942916423005721
0.1409732220524285
0.005714947642674623
0.14237761225796672
0.07410081948071119
0.12890181619658378
0.18775413666513713
0.05459177964871098
0.0237982312762812
0.027163397492703304
0.005007112550658979
0.04914402074036778
0.08781152364134122
0.0740848900338042
0.05622002598052996
0.004980232577038388
0.03270523373496428
0.05120775212330688
0.14216740633445996
0.06602986482123928
0.00001835142591141531
0.0639281501591618
0.09042284136177109
0.052991913032241364
0.030019694107257217
0.0373395330868552
0.03824296009995936
0.015441701967205805
0.18506151166499654
0.1996999406065934
0.0856107177551843
0.0673901863455808
0.12614348902161557
0.13017822132257426
0.05375063645451049
0.06798972894188447
0.016956296506020502
0.0031065028448172376
0.03843656548797827
0.07790441475838814
0.2045988193202164
0.0949957659398834
0.17368721957837835
0.12534962229288837
0.028965771544755846
0.13328167510414024
0.12169616428858866
0.005424363529893202
0.03001141327700543
0.06747569632264061
0.19342680206642804
0.06589254334793493
0.0537820063155512
0.010707192236492503
0.0017568448606217909
0.13955533691487373
0.05793518961516473
0.1310348474828627
0.07567313903836398
0.03657954609683909
0.1686021281742822
0.016435247249484187
0.05771338539011439
0.06707947107796998
0.14657682970857933
0.13495020883968983
0.0046292185699929635
0.09361730777580544
0.06121960685130102
0.10439907153743648
0.023157773149757442
0.04633259247559065
0.04708041625098789
0.02586221020345943
0.18032044803784988
0.07189964240545237
0.0034500579843491207
0.004171664154321717
0.07794866818957069
0.07353338714841466
0.17228564707872382
0.02365088658311603
0.04225242823046278
0.033833610100493655
0.07125104156001481
0.0985105937411274
0.018943370846987405
0.16486929162924888
0.07523367509821839
0.14392975043589032
0.10443791638600984
0.13653426103139774
0.014381910561207873
0.017368712818526148
0.019999217546036892
0.1188154114707847
0.10727086723113023
0.0068965477047743425
0.057769417855484353
0.0631172040863539
0.10821218635668026
0.03034497495609133
0.06531901169720702
0.01871391811938445
0.1178382783949363
0.11723055891066533
0.024758088820522123
0.21000731391674576
0.02295647956416482
0.06686906632112241
0.004109245446614594
0.1410043329594411
0.066712776343708
0.013791154029696499
0.034476800539839286
0.016243798071476974
0.018250838337896882
0.04826460452657147
0.0431291347377566
0.01638300250635118
0.09963574904655383
0.1268765952935075
0.05478108590604019
0.05542480390759861
0.10580668155370553
0.019307605546738237
0.022476285206021976
0.007050434949625117
0.16448841183343926
0.1277888109991418
0.070355300486518
0.18804913491679928
0.030190211015873412
0.07832029977204252
0.051747748637328186
0.07143738942661698
0.19362128116738778
0.005668295987483182
0.08810276244887644
0.11866094981284621
0.02224550738572164
0.004630337379590112
0.11363858488775916
0.1252631360667684
0.13554201351140865
0.10472983868420462
0.0018596716850685646
0.08985472286830593
0.05210224787096461
0.07038066047385656
0.0010135793555061572
0.03271015968944474
0.08719721227158037
0.028974284708710708
0.20209281042133048
0.038561659605008625
0.011936256997346916
0.0010070081125766424
0.04729112494974344
0.003859133272517502
0.018891837061935635
0.09979501999167353
0.13941348087771258
0.057643106411574524
0.17314335244770188
0.15818927376922623
0.02520265882764729
0.15908440148519085
0.08240565817934573
0.03500111883141919
0.05501068721729045
0.012056835989905354
0.05439499494644399
0.016894556476395428
0.04660674975503294
0.04484652881481788
0.04396129996264796
0.16330210521208577
0.040510040468329976
0.0408579925097844
0.05006968666238483
0.018524711102674864
0.12070172685202774
0.013593051469805127
0.021527634018238904
0.008398536297623667
0.009165794576317946
0.1313026322971703
0.10505546429391882
0.02079204403872778
0.1787506712517739
0.1689520123473616
0.19151815463396088
0.05401490090642937
0.062147812097587074
0.1058946936926329
0.06802243497697902
0.032413074920318065
0.011375376615263198
0.01836145173470119
0.01024964388568882
0.03780311121165011
0.15980019151496191
0.11683067330573793
0.1719966683301964
0.07117767662347868
0.047760100595301065
0.04931112713527727
0.016554105970277757
0.03272401260245425
0.07508628566738339
0.0658412408083424
0.027576521068664348
0.039948926103829205
0.051660939978530794
0.20705468605926333
0.16493876872959928
0.08167915551886046
0.058739742409627656
0.161694457201423
0.030678662353106297
0.1428862614295477
0.0065470895975036055
0.020575652486088288
0.027476247878412744
0.04647661597573044
0.11198149741011097
0.008323542290804314
0.06962301528593554
0.02414182306272344
0.025907975743526195
0.0017284320592362036
0.06192571938227985
0.08651719864919294
0.12264719515741462
0.009581786092320792
0.08694371356389789
0.062362530661417656
0.019734821936303878
0.10477966788250073
0.14573143729415902
0.027306630939234248
0.11953520217490225
0.1610162844004963
0.15955832346388563
0.12276892727272268
0.008356376831286486
0.02184056308678815
0.024165732654300352
0.049133614939252536
0.0033313348670481868
0.020430236150316333
0.10128422239612522
0.0553830070533289
0.07276372424716888
0.00538140130997593
0.011110896898008489
0.02311729804389154
0.04784338949446639
0.16543524524500894
0.010594955722012191
0.06226443340894688
0.14127757000571278
0.05884857355543119
0.07506191959911868
0.02066013670089715
0.11231129400696237
0.05471308866208449
0.1616106722482672
0.10710541769199387
0.20246419907468177
0.047825880908247374
0.02526855081483284
0.056714384701082574
0.024868255990152164
0.014722612826371904
0.08965478174309692
0.04139914844476169
0.022080048695395624
0.09865949660360683
0.14535411324837505
0.1661384530341575
0.10076235366706628
0.04068513411344986
0.06521056735009753
0.10759924126420248
0.01629036426136351
0.21103533882751066
0.07822779442985513
0.09503718263639788
0.10923011083638239
0.09089223804766562
0.035885781084633805
0.17153056867771496
0.14077527032886808
0.054777250049227316
0.11555589830324503
0.09859980328989716
0.048832183207282547
0.09295020268028498
0.013135897060601443
0.08736947745996101
0.14300027929567286
0.12807295983573883
0.19390264648513886
0.04716468563015833
0.11736530062230677
0.016119521881152832
0.06889540257986815
0.13974336139773894
0.005141970410873928
0.023143480775709706
0.10008010733488099
0.11304842020147693
0.012791273392227789
0.1118393016706375
0.11262859708117465
0.0239772146266511
0.10577871774748562
0.007060603808015148
0.06495574792026503
0.11433699634011711
0.04718717582878597
0.06464937379910499
0.020616155838037647
0.010420276876395053
0.18050371788030847
0.08415686462355725
0.16805455158616955
0.06435578234860878
0.017780089752696022
0.13791528745213003
0.05633458509345968
0.061894886913514434
0.04762049348897745
0.05316244606813521
0.027462111702759986
0.09848332611436532
0.014449698283602331
0.16854105121276367
0.037143611458011774
0.14993614053541426
0.09485231534137832
0.11405522453480535
0.014677861318395387
0.049492292874685526
0.226189641466519
0.0876214504034435
0.019033030267674448
0.09882710904388997
0.17736913239809843
0.2076149604941796
0.015781015011738928
0.06770411262527871
0.07202759571756756
0.05739070669364276
0.0172445655995405
0.05684560705249021
0.04737379599933225
0.005572919752043611
0.020817189011774345
0.09256645707234448
0.02118082350008587
0.0381697396137881
0.020297045461299273
0.13474562616433755
0.16270023268448222
0.015519870502852928
0.03330670649610322
0.02841534845772149
0.1425812141089933
0.18362507202943174
0.06727255201714262
0.1520656706611022
0.001812303644076993
0.037817973415732876
0.013199819337529593
0.027437939893067996
0.08749946498403265
0.05492394183989894
0.03312029207568834
0.04371559907885677
0.06003355471082673
0.04328934677137835
0.027370286615214876
0.005523067729203599
0.05909627694372979
0.11624033282525244
0.057072412443406904
0.0030439177480997997
0.06415976615890852
0.03896421733189202
0.027845044403401444
0.15378254392320775
0.021055523789592547
0.13272998282474188
0.03944346062928076
0.022474542533929224
0.1256938803211442
0.0660627319628442
0.011693047107240598
0.0625023462884802
0.08244055773084775
0.14750718668780727
0.030215459008173427
0.011662171608642424
0.057256556768814526
0.0257989871658969
0.14706607151186876
0.15311842088637528
0.008034043247516581
0.004368934651398272
0.031173099743978458
0.052588273828796016
0.014998808122015787
0.09203334110769423
0.016798814781545282
0.05361063684357153
0.022671699714970666
0.1303601805167614
0.07952770879713647
0.11675410930699906
0.01579429340916397
0.08435205627072341
0.002140570314080462
0.005391068394853702
0.03931266850423301
0.02503466876461118
0.057310397230965336
0.04911680804069799
0.042881004153966285
0.1828499370132175
0.06535935540737159
0.11349510712688182
0.00939185751332046

==> anc/HaarRFC_U1_L6p0.06.dat <==
0.13082520107221376
0.27165347556594666
0.11355250068086034
0.02922667517373944
0.11705559579460427
0.11485827461700367
0.04951717253999823
0.02675364166001439
0.04465723617078279
0.053792794155797415
0.12051048216764569
0.015236211591615369
0.006314704581596143
0.18954409942719938
0.03875684128584505
0.23790251047803657
0.10187938806372521
0.011134509973500609
0.10551811698762524
0.025525086006495223
0.03339063465345522
0.1772851477498632
0.014408940899172735
0.029499632787143428
0.16313427042206743
0.04650936098615058
0.0016122839594543824
0.1671914173929506
0.10317085323605407
0.007704833614114297
0.07685939721643187
0.02746975120250687
0.008563048280758653
0.09639315883952246
0.10294803690941344
0.18339561089406553
0.16645450361957542
0.15300058621666804
0.07876481310516492
0.03701938632345749
0.0002918478340942658
0.03784982760152768
0.042086755674689606
0.17638362333974783
0.24971276340745005
0.1025653472334622
0.02897221803470087
0.008078427337274142
0.08734273602754591
0.13888796299339168
0.04264241200106969
0.0020923984381853236
0.06417480081985721
0.026412209900365604
0.12873699435288238
0.04079317122739466
0.15885255204971288
0.015086729669021049
0.01437480321640308
0.09014208471494525
0.039156872469682344
0.1255795925253497
0.09687463171100309
0.03483026919857011
0.13116605832260297
0.004784425778181813
0.023958737093146953
0.014628457825051887
0.05926176933289999
0.195961239465656
0.015028050015576968
0.08890271864630113
0.03006982011704503
0.020161615187821218
0.13577002248595785
0.08982335143099024
0.06008152308998398
0.028124417630676076
0.05840306863630229
0.023577024257313107
0.01120039784573361
0.06611694386073434
0.07439538072483103
0.027785284561459605
0.06831912389755358
0.013819817429671628
0.0028085802239067427
0.13303121982586227
0.2574721826281059
0.20223072285816476
0.08681906012116529
0.016548026851627748
0.06194606191956322
0.008384231538941763
0.013358969201970095
0.11142427008677194
0.08501629695964645
0.1818738972893773
0.005504232240599201
0.1938239626527421
0.011916366442226592
0.02036747702156536
0.11128767810596046
0.17748189512937823
0.09852882546336313
0.14054899669212048
0.15943836116871074
0.016554830013674585
0.010197686858838338
0.10102798509301154
0.05724927311883662
0.03181608175465646
0.04094994832806993
0.21184154190121143
0.012080471673434245
0.04935069533928363
0.07162515689755403
0.007620461493465673
0.08332221460406551
0.0308178198289393
0.04508516530914924
0.02725822823255318
0.029659926105611537
0.2318468645981257
0.1788672487899709
0.010933955239431851
0.04120970179173717
0.01654878738212898
0.07797525475158039
0.16017466340376443
0.2306069276183514
0.10576775118252506
0.01505595525867401
0.056611850036447676
0.003539579894675339
0.04186108113263011
0.04492329227068482
0.09328289884217136
0.1395385339464156
0.06675064592459098
0.012772664872916622
0.11912417266489737
0.022691241576291127
0.04176151669463593
0.0103784347579162
0.030557570990921486
0.02337183518757911
0.06458793207632918
0.05189292208988354
0.025636842670051854
0.10182422031883799
0.11809802837810632
0.07583757110269052
0.022798161160965016
0.00828456908320716
0.1437478086727221
0.050579156717964965
0.09397834094563905
0.04645954101295788
0.008145776176300818
0.01196583614262727
0.05835072753385103
0.15981098180074838
0.10115059672427522
0.061788544157565406
0.13674180262046096
0.1929211760148223
0.021208985698846244
0.1442923723691794
0.08274854162930763
0.1267786743830011
0.061040745318505514
0.10282541837486074
0.18958160609119423
0.04273142640796231
0.05732935183544568
0.2041419982451359
0.09451531038173686
0.022694362761676044
0.05701009102385108
0.149623943442195
0.05557883931315826
0.2203295152666233
0.0200007430321553
0.023003549573421538
0.008885088662565533
0.07638349924502906
0.10561330039966535
0.23103197517448598
0.11518826729070024
0.00860758235564398
0.051138014561450465
0.10162084854221702
0.1776756733964904
0.011056766689949602
0.02990723589759276
0.0708369027432227
0.08118403298102572
0.1618187097359345
0.008242384750199585
0.1707319137808524
0.15417186292099275
0.009306084560863738
0.21983848498468633
0.05220087965973296
0.1634062395679885
0.18019128514359192
0.01902131276619954
0.01230298254691477
0.04505993740374067
0.18472977501481794
0.07649215233065272
0.02248350274111046
0.09608313095636652
0.12831625596521615
0.10917648106694312
0.10417164338482009
0.039581378878453866
0.0969282576288781
0.11622952548220644
0.15528319975950322
0.07073398486146901
0.05618688710245507
0.1008564809283341
0.01109005619134478
0.1030587186196734
0.10815088523190694
0.11742746630328699
0.04822881210577486
0.1351520055227422
0.020692429721781626
0.016757496096071457
0.005999658194106785
0.05028432074771526
0.08851534951613159
0.003971157095016829
0.0034979570783961584
0.2326683738567351
0.022853757465789003
0.1346951612895649
0.05331840214376532
0.11077634987082625
0.11660391397961166
0.0328984790734714
0.05025738992338779
0.001248392844157158
0.228700657100914
0.04086853899762268
0.06503287168195283
0.03294619615487936
0.0586166096852639
0.22785858200480985
0.04059864446303633
0.015549914637166084
0.03033212886645522
0.051454271858457135
0.024719259916784243
0.010412811601697637
0.005957480937937183
0.18560148098166904
0.11536337878897802
0.024306392484003195
0.13917450196128553
0.046088853560678995
0.046757952722355896
0.027381002770883917
0.11663630323922636
0.03553076338090904
0.06491231011730693
0.05691252425362735
0.01753268599405226
0.010171374192599315
0.0398508487764454
0.07934815150408477
0.03665498711654774
0.12056894539097586
0.06542513092006759
0.07514212854480377
0.006047869887876816
0.14593328647426312
0.06442303814453441
0.1821292174479368
0.12570480441220247
0.1865679005904822
0.22348201599600023
0.1928300711223899
0.04608830814450366
0.20195832602935962
0.03203963768544482
0.10731913224443936
0.03447345426389185
0.20949779363607132
0.0069120645715160045
0.05381779642522884
0.0032778010505223488
0.049712142777640564
0.11618594243405682
0.07373810149896486
0.008210635324973114
0.06444702537025217
0.1020388370908364
0.23941738089213235
0.09779151137673993
0.08445693146564973
0.029660413289534324
0.0905897371141705
0.09856048200460782
0.10103221753053987
0.09090352529712639
0.01765080562734589
0.07768364538496406
0.0825223550818453
0.0065692101386165234
0.08182627895261234
0.18833490698744718
0.021835293461111058
0.02883224666220168
0.1607902978125382
0.09658566626843577
0.03115297366720668
0.05827307159074216
0.08726333839575824
0.04688644313672593
0.011962276069849006
0.020614696400314436
0.0924733023694009
0.07320649232712444
0.048793213980824195
0.0896579354563233
0.2477284770615113
0.03312388039635887
0.01433057544357578
0.008646621047218474
0.05032663199599847
0.1138037891730609
0.0936806641426911
0.004865279619033837
0.007466237990446363
0.1803452493356118
0.06325368617102176
0.04917139559603189
0.20258109201416435
0.1222321925277084
0.060846226684748
0.0035985729358586193
0.10308216587955406
0.03107031104321807
0.12419121961852983
0.0071800548621213135
0.22223146919179468
0.1447351933943667
0.04492891241749612
0.000794106024748995
0.024751195507478008
0.20332577300492924
0.036539347917258165
0.006514739060195582
0.10684598894307996
0.13772649949519147
0.13578844992449549
0.008729496369069438
0.02844756973129568
0.006694314708524993
0.045799714740174795
0.026213503051150347
0.07695490809043715
0.02499017201889146
0.04937531691905314
0.021379736321276415
0.03851428479452937
0.03291633284734788
0.018959585612917915
0.0882153478151157
0.029908316555639605
0.20343588618051667
0.08498950477050235
0.15833149958058287
0.197270678688236
0.08315645608062334
0.05536477542521994
0.07697247662471424
0.021760559875550742
0.003460387574078595
0.0478623834571752
0.008002999809127357
0.002686334799563931
0.005769365659033284
0.021193293142230188
0.03603553712398244
0.05183036768481368
0.03881894455569059
0.004620023370491237
0.1393677511508418
0.06957389462421981
0.051449079213006545
0.06416536647302228
0.03329530750227956
0.029886563950794174
0.08717058601249894
0.2083513513242434
0.09722188992826553
0.009547666702844645
0.08742791418389227
0.03158143869982275
0.017792697482213734
0.15411287085271924
0.11156086060404238
0.20071073603219944
0.15097368949568993
0.0890321935816989
0.0132818952271805
0.002895622334936565
0.12760302809907256
0.08482721160797373
0.14151346255157707
0.19908817210260674
0.020187840975090538
0.049036305351318484
0.029381296138024347
0.10677639478660103
0.027842976652514336
0.0987904588121411
0.04390981802510281
0.06631522929157976
0.1549874565904491
0.0421346208344728
0.02674020405397023
0.019092816127714563
0.13057042423397675
0.026458032083615152
0.061007890869073544
0.05286771017114983
0.04478711691811106
0.10149571066960447
0.034896610019690855
0.09370343299064468
0.009437213452998104
0.051240275219900294
0.09967716478459755
0.14552871707605972
0.05672348240797246
0.028302658639966706
0.009421824345860317
0.0757533155522549
0.09235343715824502
0.01448632399208628
0.04463150488581527
0.06812854395814628
0.11434024958288168
0.05854781957278121
0.10974162242430886
0.09332365144813975
0.03398110841640487
0.05139079732066978
0.21165848745722665
0.09572735030357897
0.06718105749694521
0.01652408819944333
0.18012087991070014
0.17929479972946283
0.023117778280822773
0.06049983847064757
0.19452912715004889
0.23294243949630958
0.0571539886134033
0.1767682345652854
0.017095830003388164
0.00820588579087132
0.15252940970793283
0.04325292419387635
0.017093781021063906
0.0154614229827234
0.015660800003807006
0.13855359419527324
0.14580018986018645
0.086023961427862
0.0033240768979726377
0.18077663468259905
0.11595010848914312
0.2043102486159812
0.03252264290975856
0.10459666857804702
0.0371938541399297
0.08981196798458924
0.17934615440420815
0.016138367577913933
0.035064186571576006
0.10598594662971925
0.1796539405097899
0.1485593161631475
0.03207137630522665
0.15217987376064773
0.019785420076104402
0.10552794633675837
0.0024049210835816928
0.05143574226351807
0.18519047703315408
0.009326760545044308
0.08175776721948536
0.03220382011677436
0.0526816899118165
0.04016958085765827
0.16820892031511755
0.043104431838078515
0.023911272966585972
0.014412885554212109
0.038494980114222976
0.08939189824468305
0.024003756355922758
0.06416050361261444
0.0008864487428546027
0.026044868102134817
0.07796110484988433
0.05048953285062793
0.1795285321415816
0.019711652589276995
0.032856046209569334
0.025085159440060564
0.171294425648481
0.17452619793828691
0.08869642573436386
0.011191563460015283
0.059704647835341663
0.05080782016267388
0.012009180842474989
0.04727240810065913
0.02188451373574642
0.042921358131872124
0.0637381283139325
0.127624532133468
0.1784321695747227
0.13915849657041207
0.1754277671658995
0.010809243700368681
0.09374738166288286
0.03316081958060538
0.032754292592487466
0.26743313929535084
0.02672366417848884
0.019446039706086216
0.12571421652436313
0.1536963840670083
0.0021533796389286417
0.07959989563057439
0.07927162236593326
0.05316972955770678
0.03805156259985655
0.0025941499194720653
0.028979161698645516
0.11692893312212578
0.05055147008244175
0.21032681850491336
0.011039177320100232
0.1674520406099623
0.09873570638023214
0.01629689633436799
0.015828128206343498
0.004883455100987183
0.017173349593735596
0.04408032551360746
0.013263778262105726
0.0158525536764747
0.0508098243611678
0.05508266136652463
0.090019653353424
0.036029146432935255
0.01302534575274159
0.012657086460607325
0.006562418365969611
0.09473422748330346
0.011998976666954927
0.12428455796137368
0.0005505208613349103
0.02589829072027743
0.04046311860849529
0.016558209019476487
0.05258858647211983
0.04150715419239716
0.1396124040495157
0.004774660862374023
0.025566583679581912
0.0032709870202731195
0.002664827457715428
0.20319638228630388
0.09855839309143166
0.11245422048140356
0.031276371470761635
0.03727541617616533
0.14816874683159797
0.03839659340567517
0.0023760155222592957
0.010825800062561827
0.08457314849990794
0.029985757886442647
0.19078578273312302
0.11698914160879868
0.03268731590226821
0.014808420752137855
0.1219602565376474
0.019447793959907516
0.08446277973366634
0.19602885266722309
0.006885316359279682
0.06544121029454503
0.049142651765987456
0.179782678017787
0.08188506916263502
0.02613826207431733
0.059776744469941696
0.1430860305431742
0.0027229120135110006
0.02747931895805039
0.040832681418810766
0.06872460087905756
0.05007481164735022
0.07059903902679483
0.1079126208257373
0.04620993631037039
0.06840804011397723
0.02307116268173459
0.1827230223633936
0.0772735380417816
0.18280737185893423
0.005186681358226654
0.05537851340046425
0.19941822953718352
0.06281882737761561
0.06803387324252477
0.07175075012693635
0.04927615814056708
0.20329079491981814
0.05258709006913449
0.04255195199421861
0.05319737664440754
0.0733323841475221
0.16517947132226832
0.05091166875143
0.014554465267764839
0.17391680799368944
0.08947615082797995
0.03220144918295137
0.019650391385866935
0.15650526578421858
0.13415295657565504
0.02085329538342681
0.03980952131301282
0.07804822378922044
0.052386866608731666
0.0012679088458495548
0.06735707188498147
0.16479192939192336
0.007556223158232296
0.044753408872148875
0.05381535447850762
0.19112443494982922
0.016982645616986224
0.11180844525249849
0.15162746831671706
0.12633213700114465
0.0822810666111663
0.15064656768611898
0.17066378502434837
0.12999097495082285
0.006451183260581133
0.08399295500252306
0.02312244487880988
0.05340654921359338
0.19315800108535858
0.11514675017502128
0.025069084556655557
0.0027944909793887513
0.16753254727446842
0.011573428662463324
0.03667178198764166
0.05130246784790766
0.05779612786882533
0.0746487100387079
0.18977017048967834
0.02071862990089508
0.02918258552436064
0.1806875937195614
0.1111277401865713
0.06158452428029374
0.03855444314738835
0.14245199050809673
0.1859026972877824
0.1146607985085737
0.16835631339187485
0.12845889354415946
0.19247471840686936
0.05965333152173771
0.02672854971016941
0.021855954924599432
0.09744350549199557
0.14121026448253107
0.04345871381574351
0.1613124775359718
0.07590808961650614
0.12414556750779362
0.18698870059359227
0.06694239613566662
0.0603473201080386
0.0592015925078631
0.07143234824516793
0.22668006020879206
0.03258302568491033
0.04746272185753812
0.11946957245544793
0.06369854045085371
0.07043540345981232
0.018103834727596635
0.13231857462349877
0.0330518138098175
0.09468944960770234
0.02955600627086881
0.027572690931283738
0.17204772332808851
0.19897763392712645
0.1884223429419719
0.07841346863936693
0.023660906495681592
0.04034477654926953
0.1424047335890833
0.13741833794336988
0.024580440413295254
0.012677385239978552
0.04494278890094691
0.010845687663443515
0.23450260314557297
0.16332670317319903
0.10454495890671146
0.08346995888010572
0.0281758427954746
0.19468852189640165
0.04607792510737584
0.07037518428505536
0.07386105194704566
0.03777867957203314
0.058062374515049954
0.10143739658063881
0.08639854787068676
0.14301799811888444
0.021476037043202258
0.18372770503610203
0.11134828944836189
0.1280098849332291
0.05786276202236253
0.03131667437784004
0.002939112382124182
0.0013917315917782375
0.15229130983241684
0.022109405371242716
0.09163365730264719
0.06937447726902501
0.013134320679256378
0.05148933884391647
0.10917299142453167
0.07093735939085316
0.07304276717627885
0.0438157711575078
0.07230960744305025
0.02391459668789394
0.025139294957559184
0.12289830419097428
0.24375397628875675
0.0766613420696552
0.19658851018910578
0.03807552499920315
0.24080793036257353
0.11230308898802879
0.057815700041474766
0.22203745667801125
0.05224628184209442
0.0012859155603251278
0.012839438465551026
0.05757357136883644
0.015093125416740715
0.01205903894573035
0.11230846779715757
0.03929952230601263
0.14767879295003936
0.031089676417737865
0.08569441191585679
0.06435995715000187
0.07899807322294167
0.06920734242243992
0.08778596887874525
0.11212288285340198
0.023920187654262594
0.11436181125098416
0.00812781308777799
0.10429395161090949
0.004605577012950709
0.2043649073487075
0.0524038284822432
0.029711014465335406
0.15341281706484214
0.11780947757205118
0.08383522534812256
0.03358802398017329
0.0039354022721957834
0.005378006401890982
0.07628902662906449
0.08003899515761217
0.07611109819904108
0.015312861039160292
0.07348842628496863
0.02906339369716155
0.18120013064483326
0.03939843793139274
0.04364719987845979
0.06146575621961048
0.15204167172635508
0.057991696147518125
0.12022616933674242
0.15224146791112536
0.14434692307472036
0.024018371479313596
0.11490169926382804
0.07227257860465663
0.018973136143710816
0.023237575558385914
0.02855877675699659
0.16965619791023698
0.01189385254143262
0.23882622300370987
0.06321511619486539
0.11331018103787671
0.05080859191598011
0.08607007923804448
0.038080262339695574
0.07248986722933987
0.1684757628987331
0.21845894476753128
0.09984687492497529
0.011006004049451928
0.009680429490375451
0.09753023199411824
0.1048219749841708
0.011176708149295075
0.030389780406111542
0.04828520038493837
0.0738609177423415
0.0005689569266327491
0.11320195231509093
0.007941505668262091
0.23565816424729225
0.030733657390864044
0.12019843771711296
0.06293243625624721
0.09755328590848242
0.03672831890813793
0.057103034460797425
0.06541761796938579
0.026215405641269146
0.23631315877413056
0.04154291224381637
0.1119228592267301
0.1667724941251765
0.035800700490033956
0.21093358782403973
0.06772017181698725
0.1204228938804334
0.059167519842170856
0.07692758803909315
0.022318627017408388
0.010880182335312757
0.03140586063281011
0.09111538730398039
0.009372758291232464
0.10839843139733611
0.07861700215024787
0.08661665115815588
0.08767293386029776
0.10128970259235748
0.03901323101591145
0.017101986042155008
0.025572101070370192
0.06843706835107496
0.027494665932974508
0.08752245573016197
0.0275482547983714
0.009010809557482567
0.022912006290022477
0.056574694275448166
0.05651888850729399
0.03853643075228173
0.11923176837843615
0.07359780597857922
0.05625219623878442
0.032416215131086674
0.03274070999650273
0.006461351825381227
0.10874410808655446
0.005683176860417646
0.08641093818159465
0.044207951160061355
0.016646343931549113
0.23108226613341265
0.037155962916166844
0.2223639578688289
0.02184418424140831
0.020431089520248847
0.0851309418685609
0.1768987956500319
0.1094090416053755
0.13582786070445435
0.06502628827065125
0.08175854149655408
0.13473772449440313
0.020572351325063506
0.10619480230434251
0.012113156777491722
0.06381088047516352
0.01719700277468009
0.016628420476628127
0.11497494514590129
0.1369090737187462
0.18505462349806728
0.044601608407478455
0.16609162259128463
0.2400718438024907
0.041639389659652165
0.03697372247668479
0.11338041920191762
0.045173034731821146
0.14672445877856746
0.1383902951270965
0.14603921388394062
0.1362946101315699
0.00938618934987091
0.17280058514703492
0.02183760839803482
0.12532669006054045
0.08944888390901803
0.14690651787722495
0.07963768628842363
0.007080838970421067
0.11348125161510557
0.217344350307679
0.08753871070349062
0.022560120182095585
0.006676360551670757
0.021958641674021943
0.04922691959096093
0.04534676997986479
0.07418162964036895
0.08917119473846756
0.020895302582166285
0.009478681423098281
0.01936610311663715
0.0411124810621685
0.08342663371120404
0.021998888938390387
0.02004427778401855
0.07110863841740903
0.10905759828264434
0.00007173477029507458
0.08761777488023068
0.03552441587666106
0.018414792365444736
0.039887547017144934
0.057533850897417735
0.008225232619379666
0.015572111150875171
0.1660224337515416
0.10163626028776954
0.0376251111199159
0.015004477202364377
0.11635216678767506
0.0036035608862580682
0.11232517854640918
0.18851789182947232
0.09163463491367294
0.05178178404825014
0.006316091905623208
0.005105714622727968
0.14484096744987054
0.09224968732916661
0.2532596422860894
0.014360667881711744
0.04107005255440419
0.03033019550904665
0.04238206020876536
0.055124583858517526
0.06026376605550385
0.2389518284820544
0.07713053436752966
0.026710460401267826
0.014617088092706657
0.16059686401248027
0.013071138693847498
0.061613234468454195
0.1384097266189361
0.1649936754211076
0.05117172924002639
0.15462922991926858
0.11727876671334378
0.21046211169453402
0.026012157247805538
0.07198900668237673
0.19665845740422216
0.03134355104553085
0.013132994827276015
0.12640253388586165
0.015941272609098996
0.0034109802823978114
0.06847262302393697
0.010353664359042645
0.07463373753926289
0.011727963565027743
0.16571699045588636
0.16168199187750765
0.1290672979870006
0.023845951080367137
0.012769533795405219
0.21293851166779829
0.02367452758686095
0.04483920216073982
0.15257772228685867
0.013132898378822849
0.09358397263112132
0.03950172357924038
0.09853037574161436
0.018751794756349343
0.023571591515753904
0.10308314416147284
0.10950392245421475
0.0592088184874179
0.04911156950767092
0.0931159467228143
0.03017250525089628
0.1126507640316335
0.0007335049515890721
0.06733189232650158
0.03762832768529474
0.04700984785935771
0.02384919192645545
0.0016819795780926064
0.16446091484976327
0.068545770054954
0.0916905353036086
0.12188539123180483
0.14341803772415243
0.03407977685727967
0.010221360605843341
0.015554934935614252
0.12502383659733102
0.028347770703343805
0.02046338055856082
0.12309883905185821
0.07576921195547456
0.10489828628912991
0.055009677615538974
0.13564621203747548
0.043229607095090605
0.08572922433692327
0.08898136296293967
0.14508061315712578
0.13808062479895872
0.1289788407751565
0.04296667375979436
0.005309604298971819
0.03125873355110785
0.19470562182012904
0.008312593289771684
0.01294186984309202
0.21419714381570515
0.01298585310092197
0.027672016751049154
0.11058305782727475
0.12707887033377657
0.0324258152884127
0.09639393084376047
0.03221903803622175
0.06766414735597434
0.026206026568046714
0.05317894083103658
0.05783657733661205
0.11624871416528315
0.16184287784339144
0.24306731576465943
0.1833906701481775
0.12821869029378527
0.06177867857752136
0.057853731430501314
0.024600512070307588
0.014463686032310777
0.17956965375849687
0.1974164810085295
0.004152124187686032
0.04679665687198102
0.024553772822644895
0.0888687070877531
0.08969183467611347
0.022929332020660564
0.14650998987929606
0.026553266317886706
0.10397001048109872
0.0067570411496973275
0.06126924849887502
0.0538881791262389
0.07456245978361015
0.013828497900287479
0.03692506683422277
0.012750139586551374
0.03575007437619745
0.036808855083180936
0.05942138153950346
0.011822956916929028
0.008729559643516299
0.021466104619874398
0.07688994921238844
0.15192332273045356
0.08951921124031358
0.1556339276672091
0.018636347990795554
0.05140829354862983
0.011953815350997092
0.16620202373139656
0.24628461867877152
0.14271854189616323
0.05699354622610286
0.07607448060797502
0.14334761803799337
0.017204364280742613
0.023266932391440495
0.018140298971417668
0.08150920858903492
0.059760519810999356
0.08108298292346142
0.1783491388928163
0.10476269473120764
0.05001184899289585
0.1273175924730431
0.10308916085661883
0.06834006478730922
0.034296301943969945
0.17382173507121074
0.20941138612946708
0.03059792269637046
0.0435542446966916
0.010629385693105993
0.03816375169902456
0.012178261946430896
0.019818842024591766
0.16270101171237147
0.11608585696709245
0.038090800527206814
0.011640940612235511
0.07168972827395145
0.010569821285504944
0.21008955368104346
0.14613611514715516
0.22024623520899683
0.035863385052731934
0.07391435366300024
0.25018007890032534
0.03588652642624086
0.05318191245493128
0.0016471044527501145
0.10402807366816827
0.02253745787809681
0.012257947656390883
0.007879289261200958
0.0039378058595171146
0.032369643464138675
0.05838531597788384
0.23202715779139108
0.0629294109616026
0.024009169190170772
0.009622295849509301
0.08105929183851723
0.027187069812885295
0.14361606471594787
0.06835683986337729
0.021145577075704008
0.05505877520253129
0.08833724171565055
0.06193179116311038
0.008629568308195409
0.005664896275912328
0.046297174807243345
0.1387312488077091
0.043417102019426876
0.015467731565860354
0.027255729636081704
0.18416843358760068
0.042908781187987736
0.026298694280291246
0.11510541747345861
0.0320777462240365
0.021377923617719823
0.08853564766802782
0.004630028076019995
0.23082292422592698
0.04015953848029905
0.027877121576125388
0.220554912619574
0.07972679083934349
0.16384707862340617
0.012221325854347485
0.05592184337093425
0.022103762962634776
0.049652410169653625
0.019612713097165866
0.11259986569470157
0.01419726627479779
0.0351786608221697
0.05460156444697784
0.0572395835760574
0.04104004062067727
0.09341488566449584
0.10954525457336643
8.681726430982676e-6
0.041545489491118665
0.029902881731423716
0.10567679613631185
0.11461228669811087
0.005103842384744138
0.17653023298222
0.0704784575083549
0.04956677548404629
0.003801846954506962
0.0020669620465296563
0.0075712754033061816
0.16770387335913833
0.004749424479546227
0.1753358831317308
0.061073964616698624
0.18836344169218508
0.03262097767796827
0.030533045388489003
0.014304241990653343
0.03731794541311776
0.02142306812516672
0.0031078510291167464
0.0911877040920167
0.16782873595210776
0.14479072158407524
0.006649322260354086
0.043072274271455865
0.014600186919165401
0.12122290674034235
0.14321151356030873
0.0378607003507435
0.05453650148496934
0.04482417415043358
0.005636300360430819
0.16178494470559376
0.05442191056544698
0.18399333738762003
0.04138761293314085
0.10544876989767359
0.01997738331954267
0.00793552007001127
0.14115003575170199
0.036993400073502956
0.028713857852949425
0.058271420960351566
0.08172328837891175
0.03366052171821528
0.06671406657017313
0.0028256466085067136
0.0602765205562927
0.12321019591863383
0.11297454204078977
0.012319373733742615
0.21396267623388202
0.008343662677637888
0.06412159453561275
0.028055480875857984
0.09965211901141513
0.005210930358699374
0.05485155870299385
0.10049349546568218
0.08091910965638326
0.18143343879738344
0.020237595810696014
0.05039959092084491
0.06579439546960811
0.1502094247146832
0.018397152761511985
0.03130165911632981
0.07858003720744784
0.02485077177453871
0.027925774989738764
0.224041902942415
0.04861250522215894
0.12367337230065208
0.028865412285114144
0.0043744664010543135
0.003038137723338082
0.1670961964026734
0.0584408954356512
0.05926054027741247
0.013282824770034701
0.009711583186918183
0.06600776910234342
0.00727855426106822
0.12457893549143412
0.055432322460716485
0.2102585827398911
0.16265915569803743
0.09771713069758305
0.020211868361125936
0.044801513050855134
0.05568660345247625
0.08361399890465578
0.07733739433866298
0.1143363954722328
0.00033368672363982875
0.0005421835668502489
0.012038257252716749
0.013282922302504177
0.05937765102168049
0.09349616888372811
0.05070170122056605
0.02405521351771787
0.0049252844452086384
0.15506172385123845
0.047355435277787086
0.07599329736029672
0.07223635516168472
0.03856553271925847
0.030832654977089948
0.10633280013951801
0.019702826113761864
0.13382751734099155
0.21076190747311074
0.18902720420934122
0.06252776102643379
0.023026627606781726
0.006285482360263514
0.009283876347934312
0.005309749509486036
0.07468643080772402
0.0921914266809574
0.026481537257640592
0.07448973012166148
0.022188010564520563
0.04464601408467726
0.15395922005041077
0.012521733291657218
0.014370371897737499
0.02310387492800779
0.0068110345229846925
0.23318591556366544
0.06307529026340082
0.059526032250980555
0.04222177251962564
0.12292488701783853
0.0004644542577205768
0.13498135398294347
0.004929098001750537
0.03622347003248831
0.039846236496077374
0.10402932453895368
0.09316916816302813
0.08629693644335525
0.012590208289837545
0.02630006192948449
0.08917820409319768
0.0718251927685799
0.20353499817363707
0.1591550159435318
0.1705054533432652
0.01932800574662166
0.005861927359686686
0.12992264865513142
0.012523128686619726
0.16909766221745176
0.04325168914196196
0.11675737994632159
0.13450142500615003
0.17287838353772642
0.0381295130463361
0.21310152303166024
0.10113395608624967
0.16720926562527547
0.02173158291697902
0.015357909229677965
0.022094205124041096
0.002864243441589153
0.13487972933993972
0.24454933489143263
0.04812840374857107
0.09666213547733066
0.027180612731706428
0.021048915354522867
0.1789778958322327
0.012294547611356706
0.02134278084221017
0.0015579780412595052
0.03085860282569801
0.004554210705777088
0.0418369845619248
0.24348162263310955
0.1601558421276987
0.0998358471751956
0.016481984695442712
0.04032870964311949
0.08550938423045969
0.03480780308864285
0.01791944339560116
0.033694520700202166
0.052736246462154704
0.0005778509933424747
0.012787436301302243
0.09506663747007366
0.13001188104123823
0.09183675571909848
0.011996739788309093
0.12158651103596986
0.2497642347337219
0.029229810901392213
0.23457263308179938
0.0037322004536173305
0.09209446530459221
0.22093862431473235
0.07767181000612405
0.022536546543038067
0.04968414390000581
0.15829212963736403
0.02200384153328218
0.051174547449396604
0.016259276842673802
0.12006098873608098
0.24208665467273233
0.029179783915987023
0.0965489532469032
0.02857023507051025
0.000025021370574644175
0.038519864368879726
0.0931687710475861
0.14540249933695498
0.1263962283444652
0.014866667408533015
0.03803126918564623
0.19852800515883995
0.01239214079431429
0.03437229618006673
0.038846410654568946
0.0020849938458784557
0.06164088367709213
0.06569252455070047
0.06961381536296254
0.017290743699609767
0.051887898108182104
0.05567747071364355
0.053958290932414554
0.26311280881814586
0.012524134804599818
0.19714969829151982
0.0792800565351565
0.06844576951696683
0.01664458171009513
0.03614930092699848
0.04321221344196927
0.02302947143275899
0.06360905604419896
0.0013940287238388143
0.0818634229603929
0.21858281045600644
0.01573618598901378
0.03822584256137949
0.02295136464814728
0.11156152387527833
0.05817073865202724
0.0362719195158159
0.031107360625135055
0.08620887292846983
0.009001900733151756
0.0011402747232647644
0.24054528389255514
0.08112597901980301
0.11046080198594949
0.22086836369757465
0.07593851887288713
0.013114120083191275
0.03095430518472506
0.05412402432401536
0.006039420344512512
0.12810683756754412
0.05371376388202717
0.02380834163695554
0.02634833020377103
0.06395664658282328
0.17576426215520705
0.04907128776057415
0.22599781368692295
0.14148790376097833
0.04584900678416403
0.12182138930091517
0.1466275730180288
0.08257442860320781
0.05927273735067978
0.16106148099383563
0.06222562392317649
0.03028660503499191
0.16616257184213243
0.0030076117131275304
0.22658380031856834
0.12212038489129165
0.024355469220959047
0.06217620076151078
0.0026001060964245793
0.026909048907100306
0.00401971421947332
0.09960883752649044
0.05750621833311878
0.11855277951385867
0.09183253832150749
0.08793497976530103
0.12394612895464188
0.2391513245262091
0.04620992988542347
0.01916702370245006
0.08561272072912723
0.02489423754011432
0.07246041419282939
0.04228836374973038
0.04490274408347733
0.05546682414115629
0.008331974945004608
0.24469596227811985
0.006720788499386611
0.09924025368959036
0.05618927408366609
0.12382884933891837
0.09372363928720426
0.17968255729045338
0.17651274321839813
0.05719097912128782
0.1904778557778427
0.25134155056827434
0.014267580976831697
0.05011179031081132
0.10397504241350332
0.040124725058356035
0.09230801526815822
0.10654888542266541
0.003317034427704831
0.046323248657661506
0.06974548371947621
0.0037170234902747035
0.1466977580017111
0.10337569331116112
0.0019395285428673405
0.024737113481235147
0.07418580613325093
0.04377797097175631
0.005026812919006041
0.10142069617415873
0.015419010617946186
0.06282104127144969
0.10050019138699512
0.03464236136976242
0.054023982667853326
0.01834150152264759
0.03697728295755084
0.0025001841424384013
0.10554078534231741
0.025253686719037792
0.03857839656562524
0.0031556278397048576
0.060543720081185616
0.1319056960531081
0.09129613171697452
0.04135395363840056
0.032555232322704596
0.030359916973343615
0.014989623050804757
0.055480561680183005
0.008277492029464404
0.11835515289967957
0.08419059807054777
0.12178084427549042
0.055677648436996734
0.18336604436605608
0.22328019103056226
0.16700850863499075
0.2714643657800102
0.07630840495612683
0.07304862762557815
0.01244372137872454
0.016541187995382352
0.07665204709700707
0.0643470928011401
0.0401776509010114
0.09407198562693922
0.09403810471269387
0.07897210061071372
0.007732712306385553
0.1562851577005421
0.26767583665354117
0.004871045843579679
0.007436354155222441
0.06647796813590562
0.12144612314541
0.037805440042935595
0.01797031731364627
0.02657631449020019
0.01873213284415219
0.14259572897052789
0.012824634456114637
0.04364951852358404
0.06656576756467136
0.027069801467617463
0.09707994246395524
0.14733283764322863
0.006812340474729139
0.08507862984998499
0.23129937821840382
0.037130418772790115
0.09750974047184328
0.005723544527976801
0.1142866664092333
0.10651981254413435
0.0988223886442341
0.13342268999515483
0.0016970378464829681
0.023021120295194594
0.0664166961762762
0.19044658675572773
0.1097131778251936
0.054993774900745154
0.13904628229195284
0.054896554879960875
0.021315195586333692
0.03859892978514809
0.008812107108044509
0.1608560738925385
0.0040705143330527155
0.00694989364819068
0.17412558883080784
0.07142822748377332
0.04716753283118435
0.030431036400792106
0.010955722146807982
0.11174523100046918
0.03319561415614794
0.05325833574812626
0.10160698688235112
0.09302161313385562
0.0012306693819458046
0.016478859036927664
0.034556144807022945
0.020891876945513747
0.02862017103811755
0.12513877943296042
0.02599068401527997
0.0714450291984621
0.020833096591579857
0.03402652005801482
0.1266071160658221
0.012047945533060805
0.02472443844908482
0.03134498519059075
0.04702084645304297
0.0031801629092689833
0.07589886862679165
0.051689637219045986
0.2026124361632794
0.04689489043789613
0.023914114041097275
0.007260216358744754
0.09725083698592012
0.22429820447975798
0.09299843782454045
0.0026250230921162528
0.1921489655868955
0.0015193263433623976
0.19428084491692693
0.018795436806963245
0.12071736438628677
0.013978336348628858
0.013165257254887873
0.04769071300069761
0.1565205687201247
0.08031478156897484
0.11430632656354571
0.21463042434325053
0.17673695940035944
0.12333443647431623
0.1780017999846715
0.02975352961549133
0.18083935922230843
0.11730733894813056
0.05460374909189799
0.20650703664530456
0.08175036446770148
0.07373934823538932
0.026262392573699927
0.0512939124715462
0.23800531026391492
0.0762075551172692
0.2130307912309785
0.0169099151228958
0.0629185785544438
0.06228520158166403
0.07585658621881869
0.03190015067847511
0.09803529474557393
0.05421749659003082
0.03466924584827428
0.04588914039983862
0.030280156639684072
0.17778163866144564
0.15086720035326934
0.1498635114869924
0.11437428865182335
0.014046039573799423
0.06777786271179553
0.13483731996952414
0.12465265831330688
0.03218268101667742
0.1200412065375042
0.09367927734987877
0.10080201984850055
0.023944858675209627
0.03755992449891458
0.046103740782909935
0.06031567554030516
0.10111555563508176
0.0638921739109127
0.1277150850978635
0.0012336999586529884
0.10861923790046922
0.01736301947185214
0.03598332507658993
0.025884194631935538
0.04394395470976382
0.004790043448972382
0.05625571292785468
0.03784791965267943
0.014931338989847557
0.010391849582780084
0.06341906080796594
0.2077454986004813
0.0026072826906748557
0.1312539787523527
0.086130223214732
0.17882757651824105
0.0477430694074368
0.1142234532022609
0.11613420545667906
0.061525120369851694
0.025147949323101902
0.0567969064538209
0.03688379554922653
0.03140440652302689
0.10414929428240675
0.00044763379065107
0.19746021099072267
0.1299059789381187
0.05953103145217043
0.17049815452975703
0.08091160507045429
0.01432504382462549
0.07893729758030006
0.01591220801621471
0.005789640681142912
0.025956629487461254
0.030881524537034827
0.1600807288760168
0.005786734930134884
0.1411538177653323
0.04721218380913321
0.15256600658306463
0.0030329441439108516
0.01862952384347741
0.01879799781845561
0.22367286162839817
0.03967929743702719
0.005634430332428623
0.0006784840196562959
0.04597019395391408
0.2561371569230112
0.22047526381474186
0.0866464686048727
0.033603770059834746
0.0869626019488229
0.014478947839183612
0.0032400966932699315
0.09855191321085627
0.21997867797483517
0.11698111211605192
0.17452458907989457
0.23858162032170982
0.004057613050914148
0.04848574621587188
0.028104225710928726
0.05587474032271412
0.10369221681171031
0.018166554007400068
0.2686825899053266
0.09557224984614904
0.06425828887180456
0.042659999219585736
0.005394137597145375
0.250175707368188
0.12064738992103996
0.17120412496722556
0.10213410119190797
0.10131853036613694
0.009874442697503386
0.002928894879478673
0.05555634793610773
0.09447736927726376
0.006401336673394752
0.1097198319489864
0.035074210496677714
0.0741371440396989
0.12158844991421744
0.05378670012110722
0.0037113601494030276
0.04788479454034112
0.09988737327326495
0.0027143148857111474
0.15163365816429658
0.11493333493862515
0.02484722278445139
0.058728967529264625
0.1701732684682603
0.04206587292496345
0.19832444375500805
0.03100386149586288
0.0454281244249505
0.039355929184094036
0.11496427970161201
0.03063611120565019
0.045255018140105206
0.011172850998306267
0.011788418161820798
0.039794443720084276
0.13575671342601403
0.005421388361896982
0.009599383526986653
0.0215072953500932
0.029883738228432905
0.040391963042695225
0.0015347742947310966
0.1466071672503303
0.00010882305718216444
0.16175406928184358
0.04597313594369361
0.054033917820040675
0.11417694046488676
0.11117912613556144
0.016714666763139437
0.09805081607043188
0.05224033633542521
0.024456715100789596
0.0462192497989996
0.004874603595727414
0.0810205178764338
0.025558155789036717
0.002212783396731448
0.2466954569012473
0.012512428776590215
0.05825984819379408
0.0729391411518714
0.04890873308717889
0.02848884114865073
0.058672506263362616
0.050421109326448554
0.021043423466100095
0.03742843355980137
0.03598902178033999
0.06165311681800422
0.0313331720263453
0.11147863397535603
0.2403072878822539
0.02876340429069916
0.0006381230339001608
0.009076882329440178
0.014238069263235141
0.12229751315324604
0.21623484825042594
0.06068273890240844
0.2874984331641984
0.06992128534532924
0.1386561579862884
0.04911792603284037
0.045467342303749166
0.046570389677078404
0.01323988493662843
0.027435735199102914
0.22128931476600888
0.1177544675035214
0.16024406056790308
0.15885694996797303
0.005520557435104797
0.04104448908853847
0.015405792882006879
0.03625761596758451
0.0036587510010208674
0.1181641309315781
0.15710540768595244
0.08722836714141519
0.21282227120249353
0.014218528606444111
0.20422516546143077
0.02918586207029398
0.010097710545246205
0.11298356876879519
0.05181284330455135
0.22954934748573058
0.01640487200416202
0.1108918110870317
0.09122935888978723
0.005523330166522048
0.024261083340702677
0.1871103469458384
0.009560765143556287
0.22762808609172236
0.07356232622006682
0.0899417854063815
0.07060211592017776
0.06576340658532727
0.03254972755988348
0.04611181811611431
0.03315981503642415
0.03135556455167588
0.0055692151834036184
0.0860743932203437
0.04165971848252531
0.05989404881422575
0.11362120951519762
0.03639919514629265
0.19707544528763377
0.013520551351235791
0.06322080172947511
0.060730587544787856
0.04977987462293699
0.072712296005058
0.0888140095055636
0.10744092079995322
0.06834627692582206
0.0036109508130327795
0.16594509403724428
0.10033097070562698
0.03320055557691127
0.08971579583929909
0.0023280535006920226
0.05471259257497354
0.037821606529003196
0.0457366716883562
0.13591051196800524
0.012630477659676247
0.13820096318185052
0.1351379554778865
0.08492257617160506
0.08614539686482055
0.0194854602510313
0.11712506321521553
0.13954724305387953
0.007706743452065964
0.16308975612093085
0.005812359164183532
0.03000034295443883
0.0730758344597914
0.13224286787638667
0.030635013531526794
0.06116651867299689
0.15438112585750813
0.04554754436311201
0.029403336749180654
0.027555985540690636
0.16285690701544553
0.140019964958454
0.05625815792057701
0.06608594303164307
0.034217449839909486
0.021756065977380844
0.1387052818461733
0.15310648605658392
0.2521129158305089
0.07755059700276455
0.04877788242991177
0.1482862864371744
0.054069573866753144
0.14116052821036293
0.06768822070354243
0.21248880489325833
0.08826286708828131
0.007949326571963134
0.01976841950834246
0.08928093457589426
0.010409960334772613
0.10307205977685203
0.11992055324861059
0.020135986929793914
0.07540453761140449
0.08641560750109793
0.05655529739527443
0.030500387847869275
0.14118213979955804

==> anc/HaarRFC_U1_L6p0.07.dat <==
0.14243592974850203
0.06274659252129298
0.0961349989461183
0.152003395816581
0.060740258529747036
0.13698466797829884
0.02915375956803391
0.0902205375670995
0.2465954328142294
0.014043272391324116
0.16866328443006626
0.019277320124389895
0.0626489612196825
0.09765702047543791
0.09587376617749575
0.15718163985693245
0.001905135619928515
0.11701513640692494
0.12727157678494191
0.04767441337059345
0.10744942052106686
0.20265232015224977
0.2503259394294543
0.04697047997323514
0.21908714645474192
0.029606219890274423
0.09586384877474184
0.022869520821672196
0.0005569337140935822
0.014453826422217474
0.1351713041637659
0.2252852770477318
0.016240339964295754
0.027306328608616648
0.015407656079841354
0.02501202911477076
0.06968218355098539
0.10459045433211017
0.12860636832827804
0.08790342786176046
0.004193013380751079
0.031728163505697224
0.02810498807613754
0.08362427039997485
0.018766490727636812
0.032951912103938524
0.050319165836596
0.021637689438652165
0.2682604401767653
0.037637261612137374
0.09346527700879904
0.07031801876893551
0.03841241406335602
0.06743209109046262
0.051499024561331694
0.07021248359931362
0.2576826819295237
0.06581630368096521
0.049600759525920496
0.02074155705876276
0.0029771878484077573
0.015764212854167885
0.007926539673397275
0.25571013831079964
0.05083275565443865
0.012938648595853553
0.017085641606527015
0.03671301903718231
0.048788776106806396
0.14708146416016674
0.18134642211399543
0.00042639697047704817
0.05424737012632361
0.1707105611952692
0.01905480145442056
0.020798236178712078
0.061531469898552
0.0037743999406917366
0.032672629159769116
0.09163347210370895
0.09433508831536665
0.017056187186633917
0.3087665495723385
0.20091927607954949
0.023309041969199897
0.05597544163675204
0.010330561505667583
0.01915830432371313
0.044875337445086795
0.034179952109968076
0.012134470745141776
0.03823425186754607
0.018249865899155896
0.14865345330262433
0.06039674930208743
0.1261996323953158
0.0918727011512361
0.022422325014891407
0.24648569560793518
0.1193622005097181
0.061831721785335206
0.0419465612673003
0.11696429030654533
0.005409685914086244
0.06988508565105955
0.023350814425313844
0.006864061986350476
0.05614600507700805
0.18786547239270668
0.08752829481047712
0.0029160489956744197
0.052503835870379136
0.09004902594504154
0.20112219724425856
0.12098996074889297
0.05865161334741811
0.09750389566373138
0.06793688408280917
0.04629864307548063
0.0010889929452231949
0.09894940865705738
0.11715787341598116
0.013974264214652797
0.025923031552372792
0.0024865954083231495
0.03607493183656637
0.009121037422587252
0.010829674371495296
0.040258074463314475
0.2162796348034136
0.020098795867277298
0.02289182073459218
0.14232158897012348
0.03547083352293949
0.011113722083567224
0.0021882606800473596
0.016863807555664707
0.00602181585025855
0.03639492132079389
0.04812694096179446
0.19188747548963947
0.17193866625769774
0.13348271349224716
0.04319227935473064
0.027602663131339803
0.007712266183390554
0.06306797632897497
0.02713433313081045
0.08751620519708093
0.19966394943746368
0.019380544055904177
0.0007672044161232127
0.2082607199735866
0.011064221139401519
0.19996285857284518
0.06902683460620852
0.08022826669895566
0.0011113956535736824
0.13499564355616245
0.04083644858126141
0.0533480432008503
0.028367908239869937
0.15636084002582384
0.07822877249678208
0.019685409632661778
0.17061953997959425
0.19679858493837446
0.23511213728879157
0.055184735243061965
0.08849335031185018
0.17732555270094552
0.06712564124196024
0.03635149632075225
0.03215607707932734
0.11155451244565916
0.15389199104237422
0.030941268987541463
0.011533935801932677
0.08289099987139219
0.03712832458543928
0.07193295270991291
0.04964399011599429
0.04742276826254798
0.0006631501974158296
0.06215390515012521
0.024051423192759637
0.20075330255315357
0.03824117881795499
0.06953489636152857
0.059073392010716305
0.040355469274233724
0.07512869395656879
0.020898531387381996
0.19388708249242076
0.07079565526121653
0.05075730082427481
0.26200837820496575
0.003037617441724157
0.05437318031128492
0.054309646652225554
0.05024306402382231
0.026661049303716645
0.1325998789074517
0.019216587540524518
0.2816212403768025
0.061961307884307606
0.027463209597181425
0.05598103419797697
0.0822824378744415
0.18572428745334182
0.02008210455750515
0.0383240438277527
0.020435046135241844
0.029760394093677787
0.018263236930043284
0.15193352183525144
0.022480346696636778
0.03499115051787563
0.0645316878147629
0.0028150090436967158
0.0556943298343262
0.0811394863412593
0.1233903308354158
0.1283059951864129
0.038881870274179504
0.09603428953545633
0.1986116036046547
0.14515698087115014
0.0059675698040966
0.186927740155867
0.0981995094593726
0.02789723013779994
0.016620503891922763
0.06540547168241993
0.13368066402492335
0.23397978985840873
0.0013557586688534575
0.01063104040330059
0.06325752454854444
0.1775839226985072
0.2806810139409292
0.09189279445860392
0.012343422833551285
0.045004617624690796
0.28040696717742225
0.05079073093057654
0.00022138280790264317
0.04032388835556351
0.17267332513645728
0.11965690076471146
0.1195842637287889
0.08219030828981726
0.15299478025880311
0.09093416191814004
0.2944653163682027
0.03540780207888039
0.2043407932582797
0.026211179261384644
0.034345971146023335
0.060081780949909964
0.03449279436422981
0.08594363932020754
0.07419970712705626
0.03026119850771806
0.13919501059740608
0.17825588671117854
0.04431224769059234
0.04489119890572151
0.04125507901364712
0.020509567879436162
0.020528704171591597
0.11050164027916629
0.1337156775892502
0.027271115802284064
0.16784800268405664
0.04825291096405334
0.03677859423593401
0.006317948214607239
0.07934508900378837
0.05782550256258089
0.1368883992010446
0.16771005764760843
0.0264772223294682
0.009579905199891926
0.10706924761518626
0.01946653146305025
0.30906949448148935
0.31149413111549745
0.00471426174991203
0.06372180552145071
0.026271558215809294
0.01341858572499631
0.09331981901187492
0.03441677789439852
0.015607590314631431
0.0849948703702094
0.0026364326041815236
0.032021956499963866
0.021023845050240075
0.13921799275499383
0.03015444637562567
0.010355389654719695
0.2569486692156431
0.023498191344545116
0.08684039459088655
0.16639921570955285
0.02259047149159948
0.12106866904978254
0.11111660554059347
0.01572006252370484
0.2573779321791344
0.018440129926487994
0.21085870705730708
0.25132089219712495
0.039901987498201875
0.01013446281529876
0.06353320814835095
0.046466682576189494
0.13103008425319768
0.17155711649388294
0.021118180739348662
0.08880610515774343
0.15461037195360292
0.026758940210361196
0.007120648771593264
0.07886637670129744
0.12643668003720906
0.05409917254086857
0.06437944619263901
0.12683183802552117
0.013609626854228203
0.11080729163148552
0.29935122714302137
0.30036254163536996
0.12399707581438484
0.10448845538110808
0.09321340578912467
0.05397588679977805
0.0065094954760305315
0.055554517589301064
0.09424877055524374
0.09988645454028379
0.025534684624773887
0.07277587176177562
0.02597031175220618
0.08704198675527415
0.230882484779819
0.011955092556087987
0.14935269783848104
0.008169451664662016
0.10150472721188375
0.08265473678675152
0.18243055816100878
0.00043754928652345017
0.07576202762194302
0.05770563569353401
0.13562267373083825
0.01808764814728525
0.1329466979912939
0.03692011312613089
0.055738931281483606
0.16833192598669483
0.26504531738120546
0.026507366797666042
0.11822847660506315
0.006222710043977159
0.014452772521241095
0.09775239827578638
0.03767562305152938
0.09255213787294488
0.21189657983185753
0.01765572182857867
0.05797466601633359
0.02228605507812576
0.026714744605912798
0.0007214605166706723
0.2225667439726035
0.07958162830550583
0.07877173244959255
0.12915868144307371
0.16864176769944975
0.050727046344088214
0.0071068248528672225
0.19395655080601965
0.050002859751522966
0.036556793592954634
0.07999240969617338
0.2234805348742226
0.13099636685188248
0.0669011995893992
0.25820321269651747
0.03881800606780845
0.06966947073773097
0.13538205560961447
0.01637349613728458
0.12373534804269753
0.2936291919148256
0.029447792547125824
0.07646803222249159
0.19476156475118214
0.0189569333080206
0.02783282683408772
0.20528543503860378
0.14240009567350143
0.16173245527964825
0.052376498157521455
0.24385867166097064
0.24036520710339976
0.1911349172330543
0.029077110067663614
0.04212812167048262
0.04341499859904055
0.15424736037934636
0.028476363823460114
0.04911539033964503
0.021084055092146007
0.10213482912908038
0.18311796213834716
0.07346273564915808
0.073249106003141
0.013881217663236809
0.05308668002832263
0.08636506614876481
0.008341144961833446
0.09559398934671842
0.23843735872805066
0.17071181998156454
0.047389770960970676
0.13099187997715778
0.06614925307265082
0.004592223249838169
0.04417859982883635
0.0441285686096748
0.0014341448399210859
0.10045126878247619
0.00530290464595859
0.007013794136155748
0.07589490185703071
0.15712068885425315
0.026969231543418803
0.011884662861232992
0.2128615643986277
0.13132669353782983
0.035520354046870706
0.06523907471446036
0.11869096220382092
0.09738815101205342
0.00004420100276913573
0.21583533192332668
0.08772554778587538
0.040274052005419836
0.050898977609460175
0.109081809494874
0.12754485370105406
0.03179212051896583
0.05598914305178618
0.02408674176916105
0.03870487128045703
0.03111482469398239
0.028623699038665098
0.22122379894627717
0.0939902520947761
0.1062767158878416
0.0699137838967067
0.023745346594590624
0.004325637019078912
0.24491684354201382
0.10820103978159323
0.224048472057274
0.08112294746737193
0.0819532947587783
0.27249703325817254
0.004544388162035846
0.09397129730910903
0.2536016034867215
0.31494369869371897
0.03189381233662573
0.26055493032150623
0.10504092092759734
0.023142111735149556
0.07341604771402496
0.04535249276251443
0.13392833472866453
0.032970465182378436
0.013031132153023432
0.12689809848448613
0.0018393475618668047
0.04582399666233334
0.11175497065791691
0.10508660732016695
0.11908323615299882
0.1301721840695329
0.14239587300026207
0.22579957242700402
0.05916989334233123
0.27130670470463575
0.06552448982742164
0.0007041122697386786
0.06013480718650791
0.06895100979479084
0.06161716183363029
0.07888385960466604
0.038579280452301606
0.010156104627187445
0.030182043860462207
0.04641341361830015
0.13957141732456352
0.2933922487430701
0.2130295548937179
0.01415740449375524
0.1665581470910332
0.21954397007772275
0.011673208376227998
0.09239353747091121
0.06552942531901594
0.12110028373625466
0.028436795066209136
0.01141694049899164
0.013523241888741237
0.09288482119801175
0.02840242977013078
0.177066130072342
0.019504954042565022
0.022678785168273347
0.14827077420854196
0.013463332851198256
0.06940984565516498
0.14934316647882606
0.08770486687112407
0.20411255020664132
0.07215759310765074
0.18439030573369253
0.14808612723443612
0.015578313661452849
0.008400045717007155
0.04401902532164405
0.24785861096916337
0.08382224381621291
0.0267997357015276
0.04466147587040319
0.07714357256379599
0.06890386628599428
0.004326778876232961
0.17037501579426886
0.06617134345201824
0.0912364753275697
0.011347798906133981
0.19326813066407095
0.01906507780363393
0.02572648934033712
0.03613262992866553
0.006439583614787527
0.09303545753554116
0.011995704169776456
0.022177263799644558
0.10719267733679154
0.14091734238298054
0.27703088506676615
0.17935985668888274
0.10689102293953182
0.042055110499050294
0.02032374238246733
0.09942880879767295
0.09897799283269154
0.14483002127567224
0.18940387067827777
0.18827419579868332
0.17566230638027372
0.16293496196717547
0.2923311487599469
0.03809990815238799
0.03176165738393167
0.012613966306735978
0.23316726005097807
0.0375253397810204
0.009545026514182904
0.006644127003678334
0.20343542928632632
0.06765104332773432
0.058661836912337464
0.013104182517429746
0.03545621910528222
0.059972130817902265
0.0014477242915598234
0.13697400342581165
0.11537414109743643
0.008415945840737956
0.06147071113793709
0.0441326432686912
0.10616926832011775
0.010962385400107067
0.10535351043278399
0.001578074012367848
0.04508382993809706
0.07086825906879794
0.036510588641179086
0.060773326339413666
0.07229417228570229
0.00894517767613606
0.05321111820215461
0.15670693635589433
0.06777255512188807
0.015453510161156576
0.05950330493686241
0.09297836030588653
0.05044302252129703
0.14065826469135112
0.03206555454954171
0.16218734160999237
0.09153567484945674
0.12416807406821617
0.10464767432474449
0.04199203054748485
0.04332600956220201
0.08522088043861033
0.027380956938307673
0.08340625358727748
0.04474554051937947
0.008051563075326342
0.09856671956914632
0.2595605867699024
0.04927251981472699
0.027080648260661422
0.0909064646503469
0.13894194439406873
0.06571954818102864
0.040567365391526576
0.030827085370278024
0.10161295797892042
0.004421326033683445
0.25015869856504336
0.0641774031867118
0.061579031427285304
0.09379722354738874
0.0031320301843583806
0.0503382696674471
0.20276876216227066
0.008964888602280341
0.02081464526028289
0.01631146047206398
0.16690581557677234
0.01754805791672552
0.26705483320364026
0.018308525069792955
0.023405791423658076
0.09329389775422171
0.18215762118038042
0.2859457011061761
0.13706824066336848
0.18427979657150537
0.002756255866929136
0.1064125992689092
0.04471554756893467
0.132240336851216
0.07312996351743588
0.14491808046229818
0.0007710854829484093
0.15590841953700796
0.10717602390198969
0.204297277183325
0.1603254711678939
0.20378904482706997
0.20584193379439727
0.07381779130687809
0.10437536863452399
0.018012654037232224
0.021966073516851422
0.04659388771108297
0.04170358235853233
0.0685305233310873
0.1722269666741184
0.25031563552915265
0.04447333053874943
0.16972341108501693
0.13154593703233697
0.008123722446099605
0.009922460242326127
0.0717465672301887
0.017079826349457882
0.086087253972056
0.1480220340588349
0.11967351467217581
0.059246529399075265
0.1282569771548482
0.15283061140740653
0.10672059300893721
0.12633622631872607
0.15389916092449266
0.029792576308081842
0.03550688463993988
0.025113817670853196
0.10124105893914272
0.03640718825743909
0.14170972754748423
0.06403042691475867
0.1410476451590926
0.24367031306800427
0.006773215372878206
0.05190628534696354
0.07708575976661276
0.03896816673853272
0.09076719641139366
0.0006083488308398199
0.06995187345539586
0.13711567445050396
0.10996665243181204
0.13920281992330424
0.043906074107885794
0.2110207886575361
0.010664784954974202
0.02005383103295635
0.17767575757871884
0.07976241468743143
0.09168256099753418
0.271629765328384
0.011960499016820158
0.07433033634387501
0.10634945035240727
0.018654472317788686
0.11171205114812452
0.036612714097846194
0.021364129494773985
0.2853994577107353
0.0745324460288014
0.045681774681811456
0.0993266174520197
0.17694991621741488
0.014559690111235108
0.2651876102256497
0.06925299016776616
0.11681214076815573
0.12808473111562785
0.04282461260255232
0.03980273810001821
0.01085046627217716
0.2801564070077845
0.041670365843746934
0.0016177868763144376
0.12438340334982616
0.03128884108921439
0.11352580578817888
0.11722212181997745
0.037271096793776985
0.06733735085291598
0.023416564145856716
0.23940279791156013
0.013710214458836911
0.006002736305611795
0.250065159509274
0.07304901321912638
0.10523745518281781
0.10625549120247747
0.10138961191603867
0.07960325709534206
0.14105166671509908
0.006888304070613556
0.002789688273242342
0.24348222888843032
0.009558323933235049
0.0830248910251982
0.1066393076976343
0.04647885888218241
0.02446173150228578
0.1745556800908749
0.1036068304367757
0.09186881253300905
0.09880645061096732
0.11167390644053908
0.005960673576277451
0.06697300712485663
0.03737792889469216
0.09279044496508145
0.1336084283122117
0.0672421872860104
0.16796164250708667
0.051241998507545454
0.0068474960511220075
0.026154080534113628
0.23261029986592066
0.025248161213657243
0.03116140531536456
0.030498623815484897
0.04148438183714882
0.021628865228862933
0.05386124531745277
0.06262966509931366
0.10603105923492104
0.022892881829278008
0.18732468897577634
0.01739329343694776
0.0055925159775558194
0.08048467403227375
0.08099282552558262
0.27321276657967714
0.0808541465500057
0.02666834522510133
0.19818604992378996
0.16352793461549955
0.10809603744737688
0.0010894508927292467
0.03200251899023335
0.08261212075851995
0.2016981794303878
0.17700397801026077
0.05740465431318643
0.08620523074105624
0.04424118873270532
0.05158987222854232
0.086960145489049
0.2052694954944906
0.2210304575084963
0.03168252019509801
0.1394682211621222
0.007834001145438611
0.04627282852383733
0.2723704631073784
0.2085869800793245
0.09289834596642596
0.10458916352567453
0.02083962831893468
0.015519774153971934
0.17213091220939003
0.014040891766303833
0.06532535274109144
0.11422621191407135
0.2774466950221433
0.017742989294310483
0.006740546042492876
0.06465885518481768
0.08004066792230187
0.05619664419246332
0.12453782512672061
0.008509807743659498
0.04808238867562356
0.22191375334153965
0.10206625506421006
0.10210313761126173
0.006388522904729671
0.1043431837361716
0.09631862202945524
0.05050865164225558
0.2673910080986042
0.015844774861644133
0.07591502256637898
0.2258900624495219
0.07056891169416794
0.010889118934447129
0.026193939956180634
0.0428341283187263
0.050438740637273695
0.11921030022719538
0.15413716814913161
0.015995119552481164
0.09977631879206157
0.1690288954176976
0.15254256599600272
0.1294394301709428
0.03354279232641412
0.04549159756667674
0.24539094762968455
0.16305582823369835
0.2238108553917323
0.2570631939594329
0.06918544947551655
0.05865479272162713
0.019952063261918868
0.023629300335993798
0.10133978877367286
0.14168779344555954
0.177226537846107
0.05959215616980347
0.08106979881031273
0.001572417786341614
0.25057540134034706
0.0633744705762157
0.012059016058741549
0.04597607038849578
0.20466780908526133
0.035072571403779076
0.013531029175166265
0.046290719071952306
0.16167121572837276
0.03096407035164509
0.08548413255225547
0.004995580260418888
0.05737705058894977
0.08871119925386574
0.05177750156973985
0.08732037622946254
0.03185510369461821
0.03636209550431446
0.12011763724674553
0.2728224679245621
0.038496131858678714
0.12157119912758964
0.16539586549470947
0.016591495875214756
0.0798165891495983
0.3180789366436997
0.017668107700605323
0.11950246997530664
0.006122974702178422
0.25065115034463614
0.02931075834252094
0.06006095204903924
0.0019791376288916624
0.09054402984616458
0.04783039157539918
0.04230910710347315
0.06652370677346417
0.050919090491508105
0.04696758164634523
0.23352437162623715
0.07121985801028133
0.04127253576808139
0.015593376810916389
0.05328895381150659
0.10063520782493117
0.07091037139604572
0.019553306605475496
0.02917765552487562
0.13304727203958627
0.2261008878623105
0.02497303268920297
0.03319513737764208
0.0060187923172217135
0.013878312191252172
0.0008014917953229534
0.061082851568922646
0.1450791760314785
0.041235115700657306
0.022237743499741048
0.1229813254082206
0.1492801555934005
0.09509998899161351
0.02703558228643192
0.012667160234062065
0.24456076535768367
0.08043394771653224
0.059972266167057024
0.15440094623926715
0.07425654985953968
0.11969228959286839
0.16779139222629694
0.05004323193273664
0.03131567393763665
0.11726121195605219
0.04878395209167654
0.013155685228372136
0.12410440490922671
0.013740366521901685
0.13861998743155673
0.11984838929821898
0.06975818457854607
0.05363675259105753
0.04039253256547346
0.00795760133006197
0.0723033189762581
0.03300737014562541
0.0028395223176746523
0.08575704539617919
0.014434530075795616
0.01661481766576079
0.1871791257756694
0.2603517171741293
0.07911423432457698
0.26216658966518575
0.011194567396966934
0.10495098557128031
0.2489362237534385
0.06375647970848972
0.042219690915736074
0.1642293152610149
0.11598089589275695
0.05539921961925512
0.013566101108339659
0.10993754926219464
0.008487739802225355
0.002018707445648835
0.09101008575467685
0.037928813298430515
0.2611902949449934
0.10414837782202539
0.07398599422786058
0.17411529476324544
0.13338021684828666
0.059921284534650905
0.05917587715870813
0.03521858078760021
0.11434551785729397
0.04029917962350723
0.11927579774667402
0.022064237734472057
0.10359011667945091
0.139493608813232
0.12856784464216667
0.1267680874791457
0.032869554453769705
0.03729308079787545
0.07307617768538047
0.03745882714059472
0.0892093259051418
0.029065536986094063
0.2578439386816892
0.04214262324540773
0.04039781290597083
0.016690925262005305
0.07748182058252959
0.0009275896108486822
0.13247965535204756
0.17431391589088324
0.26915049463433705
0.07084544818115097
0.14075108286166516
0.09398570474164548
0.053730032121416194
0.045526409036095165
0.14996987260392447
0.26465063296142066
0.07024220662963421
0.01530967345991485
0.009088970964620321
0.07102147738093749
0.04300821321638981
0.08746779595504237
0.16210365327556983
0.14058616494794954
0.04519009633259912
0.01757583489929909
0.015147107284180039
0.006367200278124005
0.1574585217942447
0.21552764030912136
0.09212955423303593
0.010529341691729059
0.25203774262171214
0.023509049163360204
0.20960422066345286
0.007761916551431088
0.1361643941051897
0.07987358187942391
0.018652302082870713
0.08332667341954285
0.006987408200761306
0.04442186999200192
0.007121371465884871
0.09823082382768637
0.05189379581042527
0.01394427095487313
0.030637379406751156
0.006595380705343735
0.1602288708899144
0.2635697947264455
0.017643595878769274
0.08107787045352913
0.005207920216824835
0.07214760469965957
0.18897856239831012
0.2255511219949768
0.11764243930858816
0.02523631135478826
0.2998017915936792
0.07276977625469981
0.1031689394095419
0.22776716685021944
0.059757913632641706
0.1181628458267099
0.062180464144834344
0.15056252020312
0.0006721384573250951
0.069919489333437
0.08709426083065257
0.10743846687346928
0.09777710258060274
0.05714611577275277
0.10728305880968628
0.06860703421925853
0.045967188461040434
0.12264914713628701
0.19409587281304105
0.03509831515772706
0.02077371410941146
0.058384682721791696
0.09852837298323096
0.039722491953920136
0.016067444125430548
0.05545225672184241
0.05944770154327245
0.1885085669980086
0.012863495458903324
0.025400804624654466
0.26371483096523646
0.022020659959339123
0.12083400483459524
0.010577001219075352
0.050973973652944086
0.24462911905128534
0.0010053430518735607
0.002655158911321758
0.007246982933256958
0.0022751617156653915
0.2472737933077678
0.007648783119131682
0.06524609605610864
0.003072489555601587
0.07659993716801343
0.2716247684548747
0.1674717027790281
0.03517344311696393
0.07994141801433406
0.04330214396911929
0.025286285175227845
0.03559267514641832
0.151674822697779
0.07745161715782026
0.16906289714772532
0.2729268667133207
0.032064677893334885
0.010812646797648868
0.010063467337724225
0.04519652420566498
0.04818814842386625
0.03817275013091197
0.17230698103632733
0.14264170321713346
0.10204406787881853
0.07227456510201716
0.1744718624871877
0.11075441480533922
0.029999326919061865
0.11891857235877655
0.07410582042446863
0.02168449306211388
0.1211188216331155
0.045618152062982614
0.014558726770267587
0.05712610766959572
0.06820687600526368
0.056124220054694224
0.01429324671746182
0.08310153293310409
0.08294868802739955
0.09589330013030536
0.022478893732041705
0.00425105211308377
0.03677626521475362
0.009549681310482427
0.10072919269295345
0.00011888587918689211
0.09928047214231328
0.0354368284031387
0.05295787207126768
0.056449548023986884
0.019077908550584458
0.03393982964185447
0.31050028686476455
0.14726693100154684
0.025721336030512413
0.12277212826632616
0.12823657005832229
0.12777268090660082
0.06828361741996679
0.06045030596006578
0.09344159423429176
0.06941995731205806
0.025882642509216208
0.1882239143203824
0.2329191636545811
0.15974327493703597
0.006293012721918075
0.0372748134745094
0.1252621647608239
0.09686711831897343
0.05860183929606902
0.09140339719021
0.0016291324622856715
0.19703653829179293
0.0777577668909947
0.07609332891766536
0.1497336135107693
0.15116518283796
0.148043372177382
0.15413347441393976
0.10884398452400697
0.11611281508693785
0.27856628455482313
0.023390036904599554
0.004150160477207022
0.01800411819402511
0.05643178202248192
0.0825141377070203
0.12022373244427802
0.08084905080579632
0.10037232012123705
0.1409346289093202
0.2462759811222514
0.050410877262480856
0.024737387083416718
0.0071522253335198635
0.05930141858156703
0.11442265054412816
0.05668823762746219
0.11951873931082985
0.01205120892439657
0.011496969938525234
0.017539845271280885
0.09985716315537063
0.18111887095671506
0.053920129057295756
0.11721264364065107
0.0663010092384159
0.04439668153254854
0.06197529473006798
0.24323824855740617
0.04015262139245037
0.11563137500728654
0.131459407466692
0.07797671655088008
0.1041017519719454
0.12295140169039369
0.09244155577744301
0.008276601235874656
0.2173253767373764
0.0664104822907957
0.024278217665896423
0.009718181606061367
0.03678682464611006
0.022022403756954044
0.06984468462184713
0.1229600516731436
0.028270811773572463
0.07781452903470541
0.07661872746876167
0.09908837081104262
0.040056200614142286
0.1804761810597915
0.13783614708346192
0.10476281596452204
0.01389823839603886
0.21332481941629394
0.022918067596274582
0.23363909777488914
0.06259409859780923
0.04017525803160228
0.10393590104974194
0.07178442005388219
0.10606727158644136
0.07482532957043701
0.08371518729532293
0.018086575014481094
0.04093597521482118
0.029889739539603367
0.023152341953880218
0.06349488967086576
0.1694439623301608
0.017610614645989085
0.031029217707186977
0.11252562137422224
0.06510771683824815
0.007026800990166889
0.005933461873763918
0.11479610805897228
0.09804646760879478
0.06147261191947568
0.043474409749042195
0.11587084372944842
0.0033061642749110964
0.07907341170996748
0.08937823899722692
0.09151690181722756
0.020588028610752002
0.20143103529450598
0.07127072603871755
0.03268709300640118
0.22172524877724964
0.02398388830293211
0.07084056075725764
0.0693514015387109
0.12118887736072907
0.020905162655320664
0.02438569370259161
0.0029710392632544143
0.09556422439151555
0.07273143315645048
0.08666540536385486
0.22594762865573007
0.044440655113671575
0.08880465925221728
0.024039572676352747
0.17416770896482833
0.04520267166475096
0.1918073122809607
0.06409980682901646
0.06963522460359306
0.07205130818305204
0.10667349738224648
0.0842427014303941
0.1161954979986266
0.041553616773786925
0.1591470066320214
0.1666812074503988
0.26283721363106455
0.022258607823831853
0.15554410620105544
0.024053394946650458
0.0016414018881806577
0.24336548542175981
0.29816195885716046
0.13420483410546094
0.07390419414067016
0.20005306662150205
0.013645513973454638
0.07128937117550506
0.2610216017334347
0.028486070687345516
0.060593032443533146
0.26236479509540545
0.10047269631323377
0.0684382304694379
0.08759979674604323
0.07497243272524147
0.02178729022882523
0.15933859411504772
0.001232822546743123
0.19160054684620578
0.028423193474442048
0.13401283125973296
0.042358250917047174
0.001558063392886848
0.013536142773436672
0.005120220089803601
0.056362195877641165
0.04762985142565255
0.1958297748186336
0.22215567532894756
0.04639028646989662
0.17612593584595465
0.029394268783964953
0.07247607834493477
0.006619122650538695
0.02517389750817533
0.13242614697986466
0.22683647586249978
0.08563689260134383
0.08827285252461942
0.21881910412804492
0.026237460285831835
0.022355629291596374
0.008670536189999375
0.21586086533234863
0.03150339592813596
0.20839055693621525
0.059060030529415365
0.23421705857315409
0.11080550405317091
0.18748433970884895
0.024040474614736587
0.020012166183927177
0.12255840599585523
0.14939965912801476
0.06882970736497414
0.0043506888532484226
0.232426157526101
0.014606121332706055
0.2639285869295069
0.1313166963965629
0.23559328341545926
0.007779328518269928
0.15024088398588303
0.065046948121078
0.04124126146205164
0.08081199403971046
0.15154022576849094
0.27134284506432876
0.300848463855202
0.04145361061735699
0.262212871876241
0.032938656134730376
0.2463389132712822
0.029224342626970358
0.089013470647831
0.08505192139510911
0.23714569704676167
0.03234665232069692
0.2777216675224533
0.23355403990063495
0.29624090731304814
0.005363744155109728
0.047239621624454
0.014411318830405037
0.15992423968381972
0.012319340157874219
0.11560583009233555
0.02392053758137475
0.12131963913764722
0.007227850004045772
0.25350925852453887
0.11257032185276815
0.006522017322642577
0.05795253830173338
0.0025572336904426474
0.07837397783746261
0.03576211503804531
0.06369762402329128
0.09581209985539214
0.05526456469091471
0.1727615039452696
0.10728727607063199
0.007075123887526366
0.06078492854887334
0.0069713295936103545
0.2657045705672376
0.05762972141533593
0.005805594749118276
0.12220416137853858
0.21708968263857614
0.24417060979687352
0.04373321430757071
0.04638902488054819
0.00003273377001700101
0.011118605527711226
0.07382440491530509
0.26517084956935266
0.08245875314145763
0.04044542578042053
0.24835169399430673
0.2943797092793427
0.19924969409150745
0.23129624778528732
0.18659819584270626
0.004426724691893622
0.06599214087508273
0.04388442968087172
0.13674004947858176
0.2327954752280759
0.019443072438906098
0.05088563967276117
0.13220995571638605
0.14445344047228895
0.10898061582564167
0.28485787373165855
0.03660775862023977
0.04356476843853258
0.037139222433411855
0.11081501983482007
0.09101540135129907
0.026300508514033562
0.04263306290321983
0.22630184656160948
0.002993930473617956
0.02275740027595999
0.09386327887708815
0.13817184059885443
0.060571455762965645
0.047859683421288546
0.05307785229819629
0.013366669256135832
0.061864976858862386
0.09796285637826116
0.07813310608025988
0.08312208897785697
0.14251318109994082
0.010845318816355193
0.06548076166674954
0.07586096978864751
0.13127532572819933
0.05262126181766931
0.02192882758219127
0.019371459653801614
0.11496086617500004
0.03467289425675908
0.14752130185198506
0.27787550860388527
0.011008863991979265
0.13286387015037748
0.02146600185554588
0.03580295543556791
0.05855222656961981
0.05990506835326825
0.06362822720735148
0.11421508686530753
0.06612186359759156
0.03393482699957196
0.09645156916362846
0.1404016809662892
0.14263140032102178
0.01801101546223456
0.023587873843450315
0.043160962672187775
0.2396476106305027
0.1608198695274792
0.1706977996311701
0.1369379370861824
0.11712395259066613
0.14110350818307893
0.06178942926510303
0.05401053688566306
0.04730824016102215
0.22423458925661566
0.01006051837733165
0.10143655904747952
0.01828636372423915
0.059703149028774403
0.12101057897961896
0.006406544088113761
0.01578322915398502
0.015587412134139052
0.005750070420621546
0.014976688287791145
0.14542352592503702
0.07044529438042381
0.09417101799871976
0.02833510318334439
0.2180960941787439
0.11069812858757878
0.1496662390438329
0.07164986139402714
0.05227764151193923
0.06980969383933966
0.0711610161741503
0.26947591387888004
0.021852550640289087
0.08510121036800708
0.2220159729042236
0.007013347616049235
0.08849570628821062
0.041123594421298044
0.019370513936326453
0.09248282220548024
0.019321590192220673
0.035615941341847555
0.007253833662559084
0.031085364777658456
0.06954185729303168
0.0336849316779695
0.06663293376284772
0.1307164261665003
0.08751592450794171
0.2792764804050628
0.03855466798106414
0.10218821372826424
0.18845662679994857
0.17239262210613618
0.018350088908352945
0.051786968207457006
0.24888136516701134
0.02194383399449534
0.1626349163193471
0.037468829993620674
0.0633580807146571
0.11417333965558785
0.0291739930576969
0.022137063398083228
0.19123263251588624
0.21900054293408266
0.27142495946698975
0.13569264963253203
0.08097239131910355
0.13563698237831415
0.001110469824487708
0.0427797345811257
0.23587261833330173
0.15247331628857302
0.05659622938544545
0.08292646262334052
0.06110878280588407
0.044013990829341
0.1134767661799267
0.029111983517792803
0.023078376258421962
0.011040036885922016
0.20168708837843605
0.1507508559224509
0.25786573660305384
0.01643888919126334
0.04459608179027528
0.10371039769070997
0.23844225438289846
0.18445194270117296
0.016200098077027138
0.037333252374206094
0.00014436743111553594
0.24862839447641327
0.035668434028893845
0.015112463151994555
0.15498932892754666
0.06000506324074985
0.08950472068584128
0.21252920803692743
0.07351119881206124
0.10166399932510746
0.12998085109591379
0.06259455732568688
0.023054447740274993
0.052940836754400485
0.03732509256821981
0.028789683109439836
0.09336356304841549
0.06311055655224196
0.12464587524771786
0.0336845321524788
0.002119270974926986
0.06838480659584632
0.03258362927866657
0.1856665658003599
0.0014918627852151076
0.027667169706307757
0.06292028114987565
0.10513115904012377
0.028768729331568578
0.15456229718230013
0.22608649184898588
0.0705125356285383
0.047252589896005955
0.16569532038721596
0.018103014781942584
0.06990454666689386
0.13592383167344224
0.21922513076715863
0.010824742206705918
0.053297171698298326
0.1300658069680144
0.16996051124765213
0.06492039089684316
0.023291432392034787
0.064618359330667
0.1666540260628242
0.00539808497577354
0.012427582812619804
0.25116039104630977
0.017490729356225983
0.22837235077272625
0.02749085350631182
0.025595811473803614
0.00528557034029697
0.18875975375527146
0.07173618257432178
0.07175268789749886
0.11529061430603553
0.09334478508414418
0.0572102105575059
0.01837095836325808
0.11350410200138442
0.235454221708877
0.10626374242340629
0.02096028873291186
0.2327256926714397
0.024477781137828395
0.07496748997480017
0.01110454822748194
0.020167017368138005
0.0407558010772793
0.0384627877081377
0.06921491355630459
0.04641045952253523
0.08570900461122431
0.25959426454555135
0.198436343055701
0.01945666221697169
0.05482051650592575
0.05427769273234342
0.032768254665232546
0.04703329497426562
0.29852055096168445
0.11880228086342597
0.08969286263760506
0.02967842638052719
0.006454609907538948
0.033568648683571074
0.0170501113741496
0.047160212961397156
0.004368849113310541
0.09408918808056425
0.14061547468455526
0.0653360207506061
0.12462746102854412
0.02856102995038327
0.0568812513532001
0.011942814006373745
0.10982687541120958
0.09845752182902756
0.1706730743615896
0.0891204697877739
0.06768945385109118
0.009727099282065485
0.024025219039681217
0.1117700929640194
0.06672815775272171
0.22684436674852856
0.21771401013422656
0.0010983347347966947
0.16118191314824604
0.07548864755728978
0.14451814927866072
0.09401522953242245
0.026490164819207462
0.07669917733176015
0.09690934771962045
0.050895827061617854
0.019746535800245827
0.0427776532071803
0.10326296263914539
0.012643186686325992
0.2793733918714031
0.10923295011740927
0.17487515497391828
0.17595723090980547
0.0012904892123508707
0.27688493485191595
0.06214403754161259
0.0620759192574484
0.15745204737059548
0.23125451551578904
0.13444269531122705
0.034779847623947424
0.05148338978522452
0.07025323590072485
0.09158817148957231
0.18182630499970598
0.08500634482175876
0.13520514958111518
0.013850764326833258
0.04938989548646148
0.2909392668286488
0.011502132037057827
0.04972182741121665
0.024952098369374735
0.15638614349039276
0.0950175474907136
0.16361621970076407
0.05568295162414034
0.17377027128230466
0.02548304053301691
0.0451218190158577
0.15243641038472286
0.2275621179053015
0.02257034609601817
0.09219579000916997
0.06944343960318114
0.11806111989492342
0.10162087528029964
0.06962054888034955
0.017826286675960017
0.0677205307666692
0.188456707907985
0.06153084231413079
0.07709071822893135
0.013175945131942587
0.1716404124867798
0.1556646907779083
0.0012610185208612834
0.06609968531684583
0.20723285730380428
0.1030937643311062
0.1399766720422757
0.06228790319282148
0.0215055221053903
0.11302969999548433
0.07971660668463036
0.05677121653306319
0.22713135815199195
0.0221940013103529
0.10778047055132697
0.040721901798377154
0.14215036772889972
0.015575039215650519
0.045057814205765566
0.04543332610399929
0.07706295653672617
0.02104337986450858
0.05823043468523475
0.020276452461385947
0.11035051971547225
0.14498060693818157
0.21223246059190984
0.12943600958948198
0.01184613182442505
0.0011176204851085054
0.009664905916980583
0.07419238758476157
0.0710255591773824
0.10946602617575159
0.01592041981620204
0.03392581236891256
0.08473305467881859
0.03778964365516218
0.12656022270098038
0.04256766475164304
0.030177735942396033
0.22068517710763066
0.05636320635902531
0.0018349952148831138
0.09184811583081663
0.170009293056588
0.10716096975211843
0.012889948785624241
0.03404652329775911
0.08840348284113136
0.0893567569900866
0.1540418877710421
0.09302711260875794
0.05248236031915716
0.033746374465192144
0.06188168432485526
0.19805357819706487
0.14227437246735194
0.2233775475204825
0.17354518388097434
0.1066937747382814
0.011256060811213268
0.15492600689183972
0.16441851763629853
0.02084603629033327
0.015919247135175327
0.03354417804384576
0.2169602756577778
0.14961317867733068
0.02691600101714858
0.13141702614146872
0.02177164803192155
0.09827683130285726
0.07022456841483878
0.015805951561162795
0.09247873107667319
0.07261565978835857
0.14565434621282958
0.07524973409661596
0.02978071938280631
0.09439868109005685
0.052011099261571485
0.05101901287516028
0.14557370485635263
0.06466219681381609
0.018001349339908452
0.06649953093980407
0.13080262450482924
0.06943384259047136
0.040163956498954156
0.02087026300631824
0.13361386078424717
0.04211041784462592
0.024378937921255683
0.013121883374204923
0.003085703724818115
0.07706919563585812
0.03814503613462699
0.026158399763925488
0.11135808674890783
0.0629663420238605
0.023274363541380235
0.021140304772151532
0.08175067027366645
0.061815419236104764
0.1172372485796912
0.010998055657484363
0.22664088158449902
0.14475561689067842
0.08303623595844496
0.014284526571506556
0.20873419114489267
0.04048922470113332
0.05838578233335103
0.018864888512312
0.015140453717355881
0.06646567918974265
0.076514440535676
0.15284880664375017
0.05913703300096104
0.060735800327389546
0.03171565070005938
0.012140120878519992
0.16599561449352299
0.09076050556229291
0.19603143827309333
0.13172653974759235
0.015535860370061298
0.030035450354825247
0.08364550214667489
0.2481802158219838
0.0027302717612777395
0.03249400256108253
0.03826051888989708
0.05177361327394986
0.0018931973632919507
0.04922503603199713
0.15162271453399473
0.13301043505024318
0.03404194647360601
0.1660922463720077
0.04486278065895062
0.014413464641316319
0.022795315752272862
0.0680521117158477
0.2436718972167481
0.0848172012867517
0.16325943258867523
0.11585154719917874
0.004168184041411887
0.13244370905461625
0.017336523965806035
0.033266259362335356
0.04944366840234979
0.1406903989398706
0.019103403189469372
0.015713140945399072
0.02545710853166095
0.14783146139287887
0.053066869182792735
0.21968799242937337
0.044793758115725314
0.021352757376708
0.047071721634922646
0.1697633959105036
0.034926696854823656
0.019121044571090682
0.021517335069530335
0.25361118834996144
0.1800985219880164
0.041336488159418684
0.08561840213507356
0.02317920606276689
0.09026416818646009
0.06895896784271678
0.10730841069525207
0.12055278506044653
0.02040431552621634
0.09584411302526413
0.022517161348299862
0.04286187457362041
0.05274634068457619
0.02537555842445047
0.05318156938959298
0.13006959309268307
0.09307450386383595
0.17026120213769036
0.03866676164634976
0.058225363903653134
0.18434070381794673
0.05994795821212006
0.11399191045146959
0.030033929399657506
0.1947021679948701
0.05249843802833751
0.015470015472535745
0.12694680850803255
0.08468510725312153
0.0031664661145607543
0.04260692247737881
0.034283479549995485
0.01579920869519229
0.018076272337999123
0.0563276023880062
0.0732556499364129
0.025742442288197675
0.010376222476292645
0.09803843118130717
0.04892082834071636
0.059752814804204635
0.21448185931350122
0.10225922808548452
0.047121516507815965
0.1613851754528133
0.011518020633830913
0.004870108381359609
0.02058891367368361
0.26861206154392653
0.050681702724510454
0.15412575155718508
0.14863570604670295
0.1109627616742478
0.08720574361534815
0.09105045447710637
0.10134074352480243
0.03238543250022624
0.08350188113849545
0.035583810436146904
0.09503749891620024
0.021935975040531172
0.2257905372761655
0.0015613634205960895
0.07364349234723641
0.0006028723503824562
0.20815069674977343
0.11657261666059315
0.14342277759433328
0.003841785445960552
0.06909015017269106
0.033857124694347415
0.07563300912993319
0.04963056726834753
0.04214601701758592
0.10075179104004182
0.03956456543096094
0.07447614024400671
0.12250844654366941
0.035192521601516466
0.04735535743523257
0.0557812422511634
0.11306324221992517
0.1735102294955515

==> anc/HaarRFC_U1_L6p0.08.dat <==
0.02713027237924975
0.04979152643317281
0.10296242446813615
0.16521697558716625
0.32311560001228334
0.09427857913397109
0.08470498603140031
0.15872132984867462
0.059788767098285074
0.3223359145708914
0.22131668257558848
0.020262638158063152
0.060808062338544175
0.0026420063116490344
0.06196757568854084
0.014502157427835465
0.033809748860918795
0.03478723160757068
0.04113642464647465
0.14663277310998768
0.1839395801412019
0.005873755916290678
0.037848388295549054
0.09247353930678337
0.09779396071869714
0.02074244038674168
0.005129426791321807
0.020531853798268492
0.050592723535641766
0.11322397596081803
0.02027222769708875
0.0038002177465807363
0.006390516432981525
0.07287619853942423
0.050847983205902274
0.02214995955903352
0.1039330576279884
0.024264001570839966
0.0871902752861992
0.02360525920412366
0.10858855254413298
0.09312164822788947
0.23343229997957612
0.10215222400191659
0.016100115697000452
0.07573960323907007
0.026226932477251892
0.002252564758243852
0.19578692903878311
0.02477115600912179
0.016326268554253526
0.02424847852721305
0.1284605804131649
0.02513033030737077
0.20392175460086973
0.037230810391955554
0.03845140480167929
0.023572391634914456
0.06957035095948733
0.007462144290581907
0.20500115060445215
0.08284336232221241
0.003612809046716409
0.007351669198388195
0.044550880465055225
0.148272204093049
0.05120613180642247
0.18686624032582333
0.15332746335956202
0.11068384858823745
0.11308627023891188
0.061314893778805356
0.03980282839114568
0.02559974656741478
0.06503709897892265
0.2502188832830726
0.059100527248029715
0.2657665016711859
0.12080720585590636
0.1354432503398737
0.0603042054416743
0.047300980863783836
0.01755930434710214
0.06258339350004603
0.1063226502366462
0.016994869250333746
0.10287897735920075
0.035202439150945196
0.07114523073278875
0.14712226277292764
0.04063595552320575
0.02651850996601423
0.29943375854584914
0.06742881637211787
0.1435669787312476
0.019553370464719243
0.07280558298544161
0.02699121567692021
0.053606491005781874
0.00421029265058441
0.03481149903407265
0.0837673058559995
0.11238936172133675
0.12812317803631876
0.020515942383756664
0.146231283601891
0.0865086768919321
0.16545398269705722
0.09482220466264069
0.029067857609566157
0.16446180696074245
0.005672028881412684
0.06582067516857938
0.11416333310142877
0.05658100666234743
0.18314343427164687
0.23132146204178594
0.0967619444245887
0.12300436941610311
0.11731049637871832
0.1258508197741033
0.020885606254312402
0.03813471125980535
0.12020954104946553
0.2864900282545687
0.021667710631610906
0.015499558397457137
0.10691650124111544
0.0031091713411972753
0.009834703320760762
0.05099675188004521
0.05329866902196436
0.04386819626497958
0.01234418196929573
0.12043033967053816
0.21693583658574292
0.17204758470112796
0.14012260358367337
0.02357879317811957
0.02724898646409536
0.004268961820838093
0.19935930822929823
0.04813944219546339
0.15900529900141908
0.18702017606771834
0.06523729348254564
0.0659358679952985
0.1544823170666708
0.12370673818716114
0.04204552786595831
0.0390173938268204
0.28578075103064376
0.2561807107445787
0.08809885950027398
0.20737446408628676
0.031894153675142894
0.13595530851929913
0.07055934951992103
0.03264691691798761
0.024654193626478207
0.04786397752065366
0.05478673692340307
0.04155156059466784
0.11404741469108678
0.24210737185313438
0.01023995233379147
0.08922816756971694
0.02678371556680039
0.02860919358878092
0.10105406871199346
0.16349987142221528
0.021762161070744235
0.19351612085639253
0.011167533225473172
0.11177425958287442
0.032015024907211816
0.29116318933667695
0.10671876840880208
0.026349892861803666
0.3244178167295441
0.07815612230230362
0.23289544766425183
0.026711758082509737
0.03748204763500252
0.1088936176893213
0.0616723926273263
0.0434550833734177
0.008342729505039972
0.006514455152131997
0.1293300790839176
0.004333048148295042
0.021526793078496906
0.03482159967500137
0.03298129914481796
0.015060507201616408
0.11119762044851451
0.09856978161937899
0.28435970145663614
0.2486278156492237
0.08631923311484241
0.2477629426641019
0.07194316304347424
0.030906826277152882
0.032613150105248775
0.01922698808088317
0.06346589348570346
0.35901453092484115
0.2847010447295256
0.08574123690490408
0.17315681912581496
0.1349599987194925
0.09906777727823214
0.10645698697433392
0.1768285797763828
0.07894054261626653
0.0942064562537782
0.11133040788441319
0.25502357093827
0.022244311641871236
0.15833464589978055
0.15055650281301053
0.07912913581306162
0.00023651955984669594
0.1538135406606059
0.2649441841976658
0.06991541676501356
0.1438365445358401
0.2000273695869169
0.1256571575231945
0.16255612632766261
0.007301942409217421
0.15625013300613552
0.023656314550093156
0.016278118194896333
0.12843404841267866
0.03241031619215502
0.17314271773576448
0.06036615280730831
0.3024727151403705
0.06861922292087969
0.18597443453197476
0.14010359142761777
0.03581905198670706
0.2610257339133121
0.0862708370215619
0.022769410596934384
0.057101718457587096
0.16766182670163263
0.32647955591153227
0.0031731805893504142
0.08849891005213334
0.11744337131063984
0.010500487714753193
0.007814770333300523
0.12420633834154192
0.16472999811549896
0.09946238910472596
0.03268364804589966
0.19991753682821672
0.029533432966783218
0.30515688901504817
0.18099295664163173
0.08907999185701905
0.12727830492111156
0.027139717649144593
0.02530322134089468
0.23039481582913388
0.23552853690642814
0.07236474712347882
0.04504049240910294
0.0769474534926514
0.12591808348060188
0.06980406637303808
0.11952336894430357
0.09081677890147728
0.22610209320827485
0.032254121603179524
0.06887645668062325
0.000776373466777971
0.07415180476420637
0.03264013411140784
0.18664195047765508
0.1405973298232358
0.3250790534568519
0.10028659351559886
0.1169898092206016
0.013782159231776286
0.15338940586915634
0.04230702178268896
0.2394472196040963
0.07306180947135738
0.11094542726527963
0.03143936511556515
0.15872312753246395
0.08744143146882011
0.009300348500334827
0.030538255066387843
0.24425314036090393
0.1394901825588595
0.027863323965221943
0.10236417726176505
0.06334761357746593
0.20921216103310747
0.11650789630710144
0.07528127995857607
0.09114493839687285
0.08722636152523489
0.07458962474283963
0.06468422638955752
0.0058074946523533465
0.2121763301767893
0.013497140857722531
0.14516345985229429
0.04285067732220962
0.2291599848064837
0.07756554515913125
0.07651437613059336
0.1133121050180599
0.037970939044198786
0.07623100100537673
0.24085623648666993
0.04744410356153408
0.13166871848270106
0.03784643966331698
0.2481654570144339
0.16056284568531198
0.0875396250633121
0.2467045998929731
0.1335610129302535
0.06428258735211846
0.009591400309946025
0.09019561699657654
0.2683510351209388
0.025481392349138498
0.013250448875740626
0.1349960505793012
0.04906555744279222
0.07771532051487849
0.13345312489150027
0.014263199057734686
0.09149438005939112
0.05228015187959421
0.13957658864851283
0.13374381043204336
0.11029406118079614
0.03288550323598284
0.27246603607657993
0.08826121270576359
0.27417504003305954
0.1604352401462266
0.003253842991758001
0.010341285283868955
0.003762804440970043
0.11399991317265876
0.17156441815927717
0.10507035125004315
0.013804499400485514
0.006176224225063828
0.01307567521750615
0.17636022233407472
0.0867297911443421
0.12461883640879372
0.3010352863040732
0.23559167732659295
0.25146887086448844
0.03647682980367973
0.028345883864449126
0.28650344103733516
0.02069857173731085
0.02487968258503392
0.1557278585500046
0.12466069253765202
0.02883764905292771
0.05473982626102464
0.06584555219333874
0.014187489709476834
0.028786713201308184
0.010141087182642535
0.025317330044310683
0.11435065950530524
0.05044643281994263
0.10664177555063593
0.3343073475324846
0.09214085314220982
0.023667749630529544
0.1544350107901407
0.020743911475147352
0.0047491558657220415
0.03635346667632935
0.021662911865175747
0.16240808193915432
0.02883392884487272
0.32892404618471
0.02638279469953931
0.05929110346129621
0.028247231238831227
0.13152421295135658
0.028767837111156883
0.041074061334333875
0.07236617050241483
0.040141311059681085
0.15326461941756211
0.0581351302775565
0.07857409429866129
0.044361864037860715
0.09056354649941444
0.00298692316360003
0.014119833525442766
0.05798663306102668
0.004490832856247543
0.10863131911920418
0.07719499867982435
0.09479898227116602
0.05148102286990774
0.06250367077029496
0.024804993544436518
0.26656952708258286
0.047508223170645195
0.011890480768101166
0.10724643037115417
0.17543023001306607
0.047804412486094364
0.02214176176610315
0.010802619038539124
0.08111995747797496
0.005885465578276284
0.04524052166856681
0.24089065875624927
0.208399703607079
0.05232079505731923
0.06359350445984294
0.1303076221763754
0.016147465325491394
0.1093461797764556
0.06686829134007526
0.05774699356568965
0.01606470319887836
0.09976968329782561
0.01258622859834334
0.14451422902897623
0.15771971912139332
0.006241768199472002
0.008238750316426506
0.22637669344227687
0.010782551964359734
0.2899111447384547
0.007240732080865876
0.0084989383828346
0.11334288963285755
0.0038562245822336585
0.07879340300271519
0.00836723976610326
0.03277265890168068
0.03054397593128681
0.06776367226789519
0.12619507982645167
0.07014758363689154
0.014304993916475994
0.0702230211786673
0.049752983092108655
0.2294410071701496
0.00841349769537501
0.31781280935479117
0.00956011240625996
0.008677224380835792
0.04384136849706967
0.024310387392839427
0.046434039500490853
0.10401310405909787
0.1648641568771677
0.15054791987787122
0.10030152786501872
0.019617713583417063
0.0159447167236052
0.01155242167989011
0.04759416880236144
0.047498784129418346
0.2262106951787388
0.23973514954674688
0.08452497179798174
0.04997155697935346
0.00530324035132205
0.07868000596857168
0.18595785238312512
0.069707403687746
0.06730211219864292
0.025610809149214937
0.08629725533107989
0.09562204437388228
0.09024437228092319
0.07972649011853503
0.12131193145819855
0.019946212486081166
0.0014392716767150189
0.0808976886891201
0.11805432457640332
0.18554302992082364
0.07598572019361337
0.08222890271962971
0.03272176087288719
0.2922953982561577
0.13486022970744654
0.24538774385197526
0.298611914442638
0.1903973490836782
0.0928338541733339
0.18682899331906747
0.16554333331663756
0.027726102760483373
0.002186206255447544
0.010978262285894538
0.0033567191970027563
0.001790001251427697
0.054923817959414103
0.04646416067305054
0.2339608203332437
0.0017805752307710465
0.0059478491419305704
0.05264914872436142
0.1234408345015935
0.002261945161099822
0.010342282280760735
0.03486173386224764
0.07233961049974678
0.016291220188610126
0.06058856881700927
0.30151788664689216
0.06162985715320257
0.049230882304709365
0.024331200720322375
0.1512302832911129
0.06660229993067537
0.10152545363827252
0.1280433555983522
0.17269801594873274
0.1059435969611465
0.16856119170491807
0.13490199368077913
0.17424333501469433
0.30985711351111545
0.015179167986554058
0.07083969266077643
0.04094492631058874
0.012600894776112247
0.019764659249142287
0.05222752666580189
0.1061404236100489
0.0034367999457628347
0.08394475493032293
0.145658229911068
0.018120196135726716
0.06605996462184252
0.006283372030720276
0.04616298066849463
0.19995847164761069
0.19756015393567872
0.0005088555575967376
0.04797933041371103
0.023084464231745348
0.049110790804098324
0.033269177453020396
0.025583948976163985
0.2323112966520867
0.1442319308556787
0.013721144446721414
0.027541169788094736
0.10405203881517283
0.042748639634862584
0.0913350581123665
0.1281848973734436
0.2863286726782941
0.08536245338042332
0.03910161309300081
0.054580217611695785
0.01202800765435616
0.05567957019275
0.06439730470310046
0.05161596935029372
0.22420956548069781
0.06395389884872732
0.1051763451761557
0.2594421367969676
0.1526221366664335
0.051846392280191125
0.17872505615657414
0.0839406725697164
0.015560043149422498
0.06386471613113336
0.11805132536401489
0.024668648126914085
0.2324535182201858
0.014535846724687962
0.05124946401258481
0.02959372580420899
0.05544269407735324
0.0028527252064298263
0.07818931436281061
0.2943381048474308
0.02495709149220884
0.09077325399565392
0.07682166339239797
0.017510381069790165
0.03184481491492598
0.1504655813536073
0.07150191395703215
0.047631369112574574
0.09478667496981526
0.006685858439909123
0.25355863395299766
0.12007100700462944
0.009533775921155632
0.07731119234333887
0.03015490545796053
0.30707619105166
0.03470953619236801
0.0687913861505547
0.039758900088848574
0.034607025069827844
0.013471969724191273
0.09093601782930563
0.17859577430149118
0.0026798076679450077
0.1448431255997716
0.03504475901749443
0.021093713433127423
0.13294475659317057
0.16706229134982312
0.05758379353259744
0.05515233944193123
0.15371648074119323
0.06304065572802439
0.1352284348677849
0.08707600346897043
0.16067760918135734
0.04741273167346575
0.032970722596864385
0.00913712557106495
0.1528957227949922
0.0776574986469568
0.3006228694752872
0.28012391793332747
0.03541241527079717
0.03797526851223154
0.19341390039109269
0.3046665891509034
0.06353076856173595
0.3574893217628653
0.0834682744420487
0.0421777412409906
0.020909130599535777
0.015835290304971775
0.038751213048519945
0.2632475595240679
0.039789148956548566
0.0370463712905163
0.18477950432694204
0.010680681071202092
0.2037008339964382
0.20064117169923126
0.274023680091081
0.02651199250576
0.060122281631978046
0.03152394304603453
0.15173453425973074
0.09146486972151054
0.16432682169981283
0.13508572398494306
0.00942540687069104
0.12018506991178769
0.005057784242505039
0.029959046115645985
0.09281078293584462
0.03403190256400483
0.017301163712976485
0.18112698969248092
0.10347001269294684
0.07032126214050188
0.1408166284321572
0.18043836514017902
0.057900208922905226
0.2603131147756518
0.028242555028817062
0.04796884558706849
0.015347595503175406
0.027844667788270265
0.14400769742791367
0.05868924446395654
0.16296250911047527
0.07806911403156531
0.07235622711886495
0.0235493791221971
0.04884590337296061
0.04929055707148657
0.09799887936123379
0.0009839482246383096
0.0637671271888786
0.07461185288277196
0.02773949232292118
0.10322659791541569
0.09612146915902918
0.02899418044498893
0.2823146084862896
0.09161721109894089
0.006400607597419782
0.06026397135449268
0.06262068469313622
0.11042879501967236
0.025408921118121715
0.12817652563792767
0.039968474756749583
0.04298690251140136
0.0071474487064140365
0.11808891855684736
0.11704786281932512
0.26855770802620105
0.011594875573413665
0.06037968607314384
0.08884156227252202
0.2880809497750884
0.02242401280455144
0.1272477417467303
0.011020987951498938
0.03248074442234136
0.13581212829716602
0.028710789991681158
0.10820987438905703
0.025353603417203694
0.03419588214816175
0.0092783729480846
0.050417565859700475
0.019442968994870236
0.09583199754790017
0.13567019014085388
0.08302353171043104
0.04092918085682268
0.11795075016004282
0.019812368580519803
0.03735653845788712
0.1275006073806839
0.006820391013721502
0.08504534395285464
0.09824357325157075
0.014794699340142827
0.02219681535419036
0.030982945464347492
0.16932514039571464
0.11866021388656328
0.022406961996399005
0.04562813336037944
0.2536766706520348
0.08482012185906045
0.28013865171087104
0.002275407884605662
0.08475706686375327
0.10755866456368604
0.1776740787024983
0.00958069269232693
0.1391688464664813
0.0005019087795326834
0.10872332719485947
0.1256963613083681
0.08491901720263023
0.001632731017736226
0.08362823449518221
0.014249098216210936
0.05751687903185587
0.20647100796491444
0.13183357686778013
0.005406001738355037
0.02207855777600079
0.08464733610752936
0.05734568801863357
0.019848848504916094
0.16403954099983212
0.18961544853805734
0.06757536412764324
0.09314440482830713
0.29209810292921373
0.00010965335776193042
0.3649750790356108
0.24547333499226134
0.05754190891125527
0.1334485701212628
0.029617330116455298
0.32059226740532565
0.0666902250188158
0.1528032649403109
0.0531168822938947
0.19574445950461053
0.0021253931300272188
0.22630944790176413
0.02421640288390685
0.04833269278148925
0.06691246490103174
0.21248654335874984
0.18987241253732626
0.08362929294491507
0.11890599679408559
0.10159884727841721
0.03066156819199734
0.14900530894987155
0.13977608551841153
0.0402438287021612
0.10079154093350151
0.0192312654836282
0.27610399604328106
0.18670364912891474
0.1553694732349559
0.09449767637554532
0.06549115910254519
0.07919980067725468
0.06109487281806831
0.06316977251148702
0.020791570497640265
0.009781330569562641
0.00928041422221524
0.049462246508305094
0.06748095752233714
0.006831825808076486
0.10662753952309828
0.06834609095123378
0.12916303988419509
0.08032190745718819
0.029106403144393677
0.1347325206228074
0.005172408016195284
0.08127436801327283
0.03186840783045889
0.026865861734588433
0.18353119400729545
0.02293362392234398
0.07899762084890062
0.03274331285859587
0.2428046518539898
0.030170803786284988
0.12899034033425874
0.05095916200650346
0.06443402505135223
0.012149912414106678
0.20842878515280502
0.027901479862600383
0.04800132854701265
0.2763215681876557
0.020636084599857947
0.007928321732477104
0.0313122465289615
0.23956634680497876
0.2611382207448941
0.18951306834069556
0.11625410958546495
0.035256525384032567
0.01317291794942393
0.000687634777351277
0.0443032223030329
0.028079996558053853
0.3465189490652938
0.022503501722456867
0.06377918731376053
0.1400003314994837
0.03441596460693696
0.0026791965589256887
0.017669276796902063
0.09591943145504755
0.008876890774940345
0.06147214084729982
0.10116325976157585
0.022929418903208314
0.20875994903886977
0.011979185541568804
0.1531552988632318
0.03590629496753726
0.01534608458556112
0.03117860406721512
0.14423760449785722
0.3353837698533373
0.3330224994459356
0.2588632699473384
0.0364330430822465
0.06303856159102394
0.026591517605339746
0.2980035275400829
0.13886280313121613
0.09003973060920793
0.0465507771725251
0.055962790753724304
0.18779348240420782
0.006687851947358517
0.008850406338750703
0.26785172947188296
0.1170598481622597
0.3235054879822089
0.04942165064785137
0.22057341027056945
0.0569341144146533
0.02894079261355208
0.0692431053217794
0.04790362455938386
0.12211234420062249
0.11802174975095511
0.0061534807611970275
0.22706920589504623
0.16297411000618772
0.023800384285577573
0.00989969627464726
0.04642116511019233
0.017675223629879045
0.10437044755206278
0.01727503120928785
0.22329990928192125
0.003905655146398687
0.12831613834588876
0.31459904593484284
0.15147498204292034
0.19678828200071713
0.11055590005464572
0.07870986658169392
0.11721611409341214
0.004437207254543051
0.00855946137346094
0.06584948477290764
0.2608086734760174
0.07429708949777848
0.09339146743952602
0.009181398043816168
0.017799053200626497
0.19736020728681294
0.012548912777149623
0.1888602939776328
0.1323909770195629
0.01814548602602441
0.03242353290896949
0.010549274462891627
0.07721804825386865
0.25362409825863236
0.0118860430869588
0.02255994552855587
0.08815634782789437
0.06444575424743729
0.07252716459277327
0.06116001334787178
0.05409270810958793
0.06464943594658082
0.008986370730429483
0.12938830550111982
0.1297895027054945
0.001921661619271166
0.2597187281809572
0.23637685510537848
0.22276907736217869
0.12185170661320485
0.1618672779749617
0.3328274692567742
0.09709325114049096
0.13034635577516282
0.1068056877074878
0.05318350248718661
0.004949200059424215
0.04021870338188951
0.026928282631452076
0.0822772494467013
0.27229178371977114
0.14700457375254714
0.21061511573077127
0.04889428350512595
0.032734569289964155
0.025818871285334968
0.11685503730281159
0.25797505166860035
0.21779285044421856
0.018708140859514107
0.051478313442826516
0.04460224148832721
0.11224028309398124
0.0361922119988214
0.0992678001791578
0.1504153684550068
0.025747935268779436
0.05331294409881695
0.06145839202990812
0.059054279166949726
0.008183928728338669
0.010431344989246381
0.004377738987796487
0.14051448467027455
0.005622736793300756
0.14999895518726042
0.020982223457509247
0.010259950025203322
0.19357661612909488
0.13032555728677536
0.050203747444593966
0.17747429864229683
0.0007781583537971746
0.04792234492835425
0.16587825349370433
0.1259500742703099
0.009580321313259135
0.20439241879141395
0.20675575767803422
0.05425281901075886
0.12532150769943912
0.19292728439535506
0.23897125258904645
0.03348382335358437
0.18989777492723117
0.1043801214769552
0.030711458936270534
0.1336840850697462
0.06897325341755958
0.0023412552144496707
0.1095878280381994
0.12671426429124327
0.05794751872107318
0.0052044871198104565
0.019065660499902846
0.04235690466753777
0.1413189497827392
0.020878401525703555
0.2367430569601331
0.004478040265638297
0.07629953635222533
0.07222243134633959
0.01989086784950375
0.0035919243522218535
0.08413138997776934
0.09544851403977302
0.029977474322324154
0.03572901739359917
0.16883189984477237
0.14164667940442965
0.0007400645350368365
0.29725511382876796
0.012714618501572959
0.025239562549680676
0.051025909581196585
0.07726794424001512
0.007739582938729431
0.027792956721330354
0.11054514965060604
0.241531601531849
0.05886002066260866
0.04578337381321552
0.050723508426911
0.03831167217620029
0.3605449120638857
0.17455714962056107
0.04703725888348611
0.01137179702805998
0.2733080100757339
0.0028213322610088805
0.003377649231332828
0.060010033721129015
0.051117062791299635
0.039714140229698915
0.08756902265781454
0.09166407076513425
0.13110838801298913
0.2881691357616551
0.023706980308980975
0.18582809289925276
0.18893260094407116
0.08163805215603256
0.022496807623314227
0.09042542157638023
0.1003715186403002
0.26264716636448865
0.0849291973485155
0.03977455318697841
0.09924368903429033
0.12785155289993727
0.09749783483568489
0.05645443767658166
0.03698042428123831
0.1901391969516584
0.26714036086684756
0.070455206875067
0.0243964045135829
0.029497098883217325
0.08447909474602028
0.2375637480318659
0.11158211833874072
0.09710518001857608
0.05487362488193948
0.19112180267359202
0.3247824421161408
0.053768306233364836
0.16177605598945136
0.012243601126907446
0.07631772752927928
0.047320806031645374
0.06845458851704314
0.28957720203102794
0.10382427281015681
0.23896750065275077
0.17118848688503915
0.22394032439717457
0.12116523366709311
0.06844869094660981
0.19468849245441597
0.03172135500505258
0.0771257713774626
0.07999267740137984
0.011892491525563605
0.09068393285924593
0.18769689519057495
0.009636020591527234
0.033380513693824686
0.0192546791316357
0.29853341076020457
0.023663383675174954
0.050580329557952726
0.0899262378424307
0.015215774807473995
0.0658232766588989
0.020329329845362704
0.00706092365338483
0.03486765554718085
0.011399986902514432
0.08217195089883671
0.0373062240670182
0.031444410599419076
0.026356551049529452
0.04099709165896062
0.1716549371650365
0.034554417569216574
0.2469820736448963
0.018856987171466714
0.319388352520002
0.03980006041663274
0.03319320286788282
0.008861269033680112
0.03469634526429703
0.03659175030899844
0.042655522960135805
0.21808757477041907
0.009841934023395218
0.09260164308842192
0.01397984044303386
0.08114165619698092
0.06689750209176684
0.01838662149311444
0.0520050701432618
0.15808438570719652
0.23237144460889617
0.03593803345149335
0.05191838578762456
0.07199854639919406
0.11186532433219745
0.31342281159898727
0.17415305875751344
0.10483014734617484
0.005941838345450791
0.09207154463525467
0.0311524839165557
0.21047726896417862
0.2804004642401317
0.006287288268554379
0.11942844286245924
0.08402800098813094
0.0613853706601148
0.30212293980489846
0.10822875147362794
0.12261609803883741
0.07047118989374068
0.0507354638404255
0.07686867398974094
0.27021712634071665
0.04262502078904794
0.07857187746168029
0.0772002929968947
0.13217773303285746
0.004513029155617915
0.017056379768642854
0.016893602304785437
0.045981644049187656
0.29362903677140145
0.05236895360610149
0.15749778763323516
0.012891331506653222
0.01425011483792766
0.05030901777296472
0.21007577018289408
0.03296248358607572
0.007854172689743633
0.007534763535263136
0.2941959508658934
0.047694192123759666
0.08804806360709944
0.012302887224547593
0.016368597707907558
0.07355011278444488
0.2827716703053095
0.0029515572467478154
0.0896742530445458
0.04652612144013395
0.05334444559200802
0.14526738930319483
0.034247277721717914
0.05664832096772205
0.18645621250608774
0.0033548592065046506
0.05651777355347053
0.024314135013350224
0.17074178732620385
0.03452120612250234
0.06460870269916273
0.12489326452896236
0.22262161932496494
0.04436501307306513
0.09475751752623866
0.16994056882509917
0.02207573071662286
0.09653522526907067
0.042303388846671564
0.175707322401369
0.10594951962467292
0.01141687220767778
0.08519752784554274
0.0177276776066209
0.04826955712585441
0.09745842720178914
0.023684404935445703
0.11225349365278506
0.16248273290090137
0.043692417705980625
0.06988590160804459
0.010311883384108156
0.19852020346527915
0.14501497547572698
0.05308585402316764
0.03603450203691088
0.16059428203913276
0.027580232357355194
0.04089157626588124
0.09389582341443878
0.013641179290660494
0.16153259505169232
0.06160824215717897
0.10217655762166118
0.26916010293758713
0.257594298653425
0.1143293123686111
0.23637816208921672
0.08100405361793228
0.056933511928719406
0.013613590492528381
0.05024729410001012
0.009396207401872364
0.023448677616955786
0.1722195170362279
0.1826635233998455
0.08168073205147983
0.03439563068828429
0.21417725723698453
0.10364133555766471
0.1546252115954464
0.11900160307866413
0.1016970637281942
0.014791721075764229
0.0314538976678187
0.04794248668455115
0.0026371874118529147
0.05137287821921135
0.05361464975253091
0.23997049730890727
0.17708786765310047
0.012797742853963458
0.10207253930206472
0.021630672697639266
0.02219224537522101
0.045931423832300866
0.04726559094414181
0.21148388152507172
0.20163463842712204
0.029320486526132093
0.16149892161546098
0.001982567102478411
0.042845307211369636
0.018551196182790285
0.06282150618978485
0.10995993557755365
0.13504827343680184
0.015728956368469816
0.22691473931370829
0.007454126574572038
0.07453055991159477
0.09259646989723305
0.07804853688324939
0.0953988513210083
0.00575160966770858
0.02132788281469077
0.12682933577781869
0.023209335116316197
0.059703517232641834
0.01940273528587361
0.027997240944900356
0.19658242546894186
0.12410867225982614
0.0840766116679637
0.08301348575184694
0.09006522210551128
0.013099545973026263
0.012890713163901394
0.12169064571938235
0.13018836322206653
0.3100251440470279
0.1940385672998224
0.07928912113760889
0.07413830622696577
0.008273882819597475
0.15131059008948627
0.15860848958627682
0.17839750369830457
0.0014482676999223764
0.10150340817441848
0.14319736912580514
0.19130847923087246
0.09355047380763587
0.14280519055777313
0.16890628882565267
0.11147088045147897
0.06944597758141606
0.07235761922364703
0.20331421238036346
0.08119108077278415
0.12557250952009535
0.005154360273649866
0.010263413620735547
0.055335533856792164
0.034105944814249306
0.12291439921957681
0.09604900570859354
0.15393549374331197
0.04766249785024891
0.10699222528032398
0.06179028930976795
0.0644734318923949
0.1517903978927411
0.013094713470730933
0.18888152773896075
0.3126843393572385
0.006192453090545229
0.0006637243570522875
0.0028157437900493162
0.038794946872264764
0.03435306318630522
0.07993207494589227
0.0694492950071454
0.1431061514098744
0.03547170537001945
0.07881234778637501
0.0135713118196694
0.11991245851999587
0.05372704746776099
0.019600635960989238
0.310912830198932
0.03754201410903698
0.11128434723152121
0.1795742577500298
0.01358941461778861
0.0696830442237093
0.0690537033917897
0.12307545287598108
0.02300577123440938
0.11817294550074697
0.1032041427058937
0.02896758540145823
0.24410370804252335
0.13628178836553273
0.13581954967271256
0.08265929557814726
0.2838112722157182
0.09229887980016918
0.00847444076030607
0.10454147718658226
0.095968090079352
0.08654293318378445
0.21694719400543064
0.08676740492618656
0.07408810361007402
0.13393146865348077
0.1672064291154332
0.09030271016756586
0.1163555976654499
0.0998571164053071
0.021825722030241804
0.12268506063180103
0.08235409805121498
0.030865416967913797
0.010465798886469042
0.21143204055267864
0.1017590450960118
0.018049316763684244
0.32287910347261184
0.08814516545842017
0.10084562298635165
0.06468742637012222
0.2648319998183447
0.020100892113542174
0.21799328065641596
0.004136285809031953
0.19954443687921425
0.08496792062050278
0.17730686128470002
0.019150992179988037
0.2520076529801881
0.24236980175077222
0.07841779497791336
0.08080474938162496
0.05190151215695738
0.08082870892825424
0.09085395601808344
0.043614996751033294
0.107143424497107
0.1087841460305604
0.008071461976064988
0.13280298507553956
0.32389363242711355
0.05305668257215005
0.026198350085102535
0.005766041911835363
0.05476559478845271
0.018925961497967138
0.10138724949933423
0.00974946436690543
0.09134096965519636
0.04928680102843895
0.19810762651685193
0.06544226832793913
0.10508796864551863
0.0833741664618593
0.1524572994811924
0.03845098918087657
0.21845137410444201
0.14187079371344644
0.1346585216458575
0.09690372045185376
0.0220564153066302
0.1110870991060693
0.0878650935872883
0.13743071663944395
0.11727354581804326
0.07580945988018341
0.3148516790046465
0.20425749595571793
0.06992502639310902
0.2392185994739087
0.15689496004647188
0.20128116646305752
0.05498445695504979
0.19269976373116032
0.007765510353447048
0.08093021848332914
0.1674960823035978
0.07764106890608999
0.07962127491139193
0.19200704928589743
0.0344997624769313
0.27125576224562453
0.2078819118265917
0.15071961769791065
0.15738518417536723
0.005129175227001089
0.12174088070760354
0.05168262186701284
0.014599691534183638
0.05515065326606049
0.31414422289228117
0.07595190115165612
0.07716612688056085
0.07431543982795735
0.00398072775868518
0.0015917133976338673
0.0756110889716325
0.168709450054878
0.10493665163349782
0.04079448217809396
0.1441728564998927
0.1284542433165625
0.0283031878736839
0.04258460134639997
0.022560018088604007
0.07066768955084216
0.10695813089118668
0.13605744948522766
0.21613167562692687
0.2544432208144233
0.00759471907410889
0.2125984620899643
0.04857892474539427
0.047031128116675425
0.31021493315020127
0.1310808023820356
0.0915025593325959
0.007124677129367444
0.09029803566365552
0.24041065413421142
0.1362600819338567
0.1267605599006628
0.334042694174996
0.13759977810711083
0.17399116612669638
0.24371842779006556
0.03169842185137485
0.3202368482150853
0.1550300691357946
0.09346653880910563
0.3157615315762598
0.06100605929588455
0.03865294992061377
0.264382668517537
0.02432045798655797
0.030644853248338686
0.23787191189087872
0.09601372479439842
0.07573503306645815
0.050672894285788285
0.3379292724106751
0.06388315018211621
0.01803042420084021
0.09973843364453139
0.06250228235555048
0.13953843458413892
0.05889389475238626
0.0010348744230173669
0.13216732005255968
0.2153458221651016
0.3140122203717625
0.1312627960035568
0.14511359855193912
0.18745114536009905
0.037576521732099744
0.09712845295695709
0.21767326628668804
0.1581584353805932
0.10188113032864153
0.02632984064924711
0.3431852940546292
0.0583844821712358
0.18087029955719242
0.31134316904969694
0.03563922592233107
0.008639785263758894
0.07413756948044606
0.16004257848109163
0.0718783612338124
0.04805728319260106
0.1813148857032343
0.20359219494044253
0.0018802616953739481
0.15860887008236296
0.13561707950538068
0.21166697856186703
0.0838372535197549
0.05364529255501195
0.030180763725803247
0.0007054594118473833
0.058111040377510324
0.028947280223969814
0.020192546677918685
0.16769879280856237
0.24155545729668862
0.17052172683360886
0.058412590199471495
0.11847135082124556
0.026646177869138962
0.05492277397611869
0.07371029240989999
0.12241705693645616
0.025639127579805906
0.05638555872756658
0.13194917205243575
0.08409920516095003
0.3141152222456016
0.16369022384194776
0.15128468566505623
0.09589887534072544
0.023183148369703446
0.0034257173282005423
0.22469987320345733
0.0909922173516407
0.07709942461849438
0.08067463398142437
0.10261637251546041
0.23758043718423005
0.28952853586571314
0.12075071796910679
0.03880466561286489
0.10985388430625435
0.04228779970713997
0.13069597874627606
0.009064948133006618
0.20839476510817792
0.14713476931550834
0.17006961331844953
0.19926998585648167
0.12388518462199903
0.11080015992452158
0.08427828570810582
0.2899276680839688
0.23915433306910266
0.018864522349989234
0.0514965137181753
0.22842700325589804
0.07712465624420976
0.15426895789986078
0.06872034185144266
0.05285834556416753
0.007625008614587674
0.19623502250822125
0.19761193932506013
0.007929833985609416
0.04527658764435916
0.06536056632454325
0.0735456974367781
0.12646830008374088
0.13041977805825095
0.04723077792621683
0.23282066796935771
0.20067669794667353
0.1019053780777491
0.12404058365783623
0.019873782038904848
0.023808542588816563
0.0909525812672393
0.0583713565832242
0.09026555541311272
0.039802073283223015
0.06753244886492699
0.03794492921627336
0.27965967803258723
0.28914985470731963
0.12599915987529703
0.08910267255618587
0.05393951932907782
0.03980514538918065
0.3372030167041784
0.040996148000257186
0.019459708988193956
0.10096331478379143
0.15392272836635282
0.22558560888931567
0.058171448936850514
0.03501211422435191
0.014069082221443466
0.16793025640961282
0.11629654738677653
0.03695344797313642
0.0749138509295822
0.12758661105757912
0.05085029837065949
0.23637995167148992
0.10291388051082974
0.24006233803218635
0.12607809030687328
0.07083479638332155
0.04445454306037933
0.08333024812503709
0.017298847468824097
0.16271091720405298
0.01840849044427174
0.018769627095635687
0.04112766222932916
0.07493411568039332
0.3487134034206004
0.09278695427862611
0.035359955262773496
0.021393782204712237
0.04225302700161674
0.03300352129050597
0.09963334751675376
0.07028157205042619
0.1391104477395052
0.1359744539948954
0.062449397109943065
0.26605061003306885
0.032330000692837764
0.09774219939434753
0.08592344662748132
0.13492537930882173
0.20506485648586184
0.1568218907924749
0.027681814994175335
0.15404485591035635
0.048792363413404746
0.11796613665931839
0.07968597419334933
0.032326541790428376
0.02919185242631531
0.009731825429115328
0.14640306200706305
0.2248268091425722
0.051821288714239654
0.012203915397909318
0.13178105167526338
0.1982746313696144
0.048597233119336294
0.05642822437428394
0.17894975819121786
0.23611381917933186
0.0013498308829415653
0.23941689919717143
0.050472420210737216
0.12843399377654532
0.13767013593151273
0.07683258531301608
0.07236336541016652
0.13580579185742225
0.038030052585572356
0.19091058028031538
0.065967408558863
0.0067627979857299144
0.06742668091238944
0.27261830081312755
0.17870549609514294
0.04813028025636851
0.044444037980635946
0.016024250060225766
0.07840635616761507
0.06806611914704286
0.04050979076878838
0.09891570463930079
0.2293764474057357
0.05924224350607684
0.08116056230223792
0.0033153605944039027
0.13525345908644576
0.027319180272054686
0.18493624677495904
0.08589761984725255
0.135612226028537
0.031827910644376414
0.29874784958392747
0.14080355127818017
0.1256325653271913
0.13138210712069925
0.1162798881700366
0.0640703935789946
0.039882236329466844
0.19477785960697064
0.29498586491496914
0.04830452776347612
0.012580572578683924
0.02512597615978169
0.27399820145208437
0.01936110272768794
0.11601197399148408
0.15829549283516034
0.044048602421442956
0.037739972411751935
0.056792694714499325
0.02942093171642879
0.057602839782763225
0.22777996916367693
0.09845490861879493
0.07784118233950489
0.1536575750249871
0.10428369055066171
0.10024669162573512
0.030050390599353112
0.15949183300087116
0.04147286459576543
0.00828053630468586
0.21292403047798591
0.2800845852222134
0.25195454665262934
0.11094216044744784
0.06824720475589
0.24789741663733383
0.006406966818055275
0.1139623192577918
0.2548907463432135
0.19099115768828687
0.13269423165970856
0.11931543003947229
0.32708791273479926
0.03331036454863823
0.14639789376081586
0.0423458461994809
0.25591590059283553
0.049531758812614166
0.009483676207296012
0.23699947363434365
0.2495787497784112
0.3191589714805821
0.07073204425140739
0.020947865276998066
0.04429680107561359
0.011386015421196787
0.0791867800804274
0.03930320645578047
0.04092573696902115
0.07522585977928316
0.2949299704956477
0.015071163721126789
0.02304372527956297
0.13703160409148887
0.168530843745196
0.08189691634207337
0.2487616949910913
0.03828548934014467
0.03597138372140272
0.028878583381744476
0.3276044428036448
0.04373867408003254
0.028159500310179483
0.00782500301535461
0.09068614934651824
0.1338937182223784
0.0955937209016802
0.00039709305523449976
0.04081979989700993
0.03770874697977807
0.16862794339435788
0.22018492501421175
0.05277438870883915
0.07197776088547769
0.05844128893732715
0.11706542831541734
0.04123358668392616
0.29285710327584147
0.07615220846441895
0.018129691147279102
0.14309495099916192
0.011953101183342498
0.09900799251952783
0.05974977787220162
0.27550670075453787
0.09584687686487749
0.2143161966650745
0.013913072209512019
0.04459135385507312
0.032888176917124
0.011939482817055477
0.08903220949598818
0.11428249999821107
0.022800143547298445
0.14063385526517586
0.10149838564098503
0.1303660822463975
0.1523443971019813
0.15172496331207586
0.0178414569844757
0.10018798709223596
0.0021327522898815154
0.16557402091855825
0.0036389716088620124
0.14162159595415133
0.07552250151747827
0.0059465256049595835
0.005690139120134585
0.037337309534759236
0.09219692198522506
0.05775780624676398
0.07840245414674511
0.024206298108040914
0.23263722078503477
0.11348132190059745
0.22995542771621072
0.030429590403075035
0.02560754706281638
0.0232342050371321
0.05981684648913613
0.1668009805354443
0.11839243348123347
0.030342701697448928
0.014012661275404641
0.17018039442873398
0.019746181298953173
0.07452655639680965
0.011474525075580125
0.06686974292093845
0.08237589852276647
0.12218698520451302
0.13801268959111967
0.011849388806468039
0.03071455348356334
0.10129054390476719
0.11958586965596554
0.032625873184180164
0.1551614172486728
0.0756522970537685
0.039006750639704726
0.02794276833818914
0.10036163308369317
0.022903110424558136
0.12991123906372284
0.043728588068629504
0.22341247529889385
0.02262796249343612
0.026132533558802015
0.09579466177378212
0.27732116416513386
0.210550703063676
0.0030311864102367677
0.15268955865579986
0.017887729242528773
0.12272968530290385
0.01946463836953694
0.05600687479966105
0.022096406582980555
0.11121326373450104
0.1568006030553181
0.022641279925510155
0.05212910284830752
0.09574589569517536
0.13320585734943666
0.14185848897903902
0.07708993655100377
0.0877525423284434
0.34682078627254104
0.17619366228098787
0.0051802333460512
0.13031025651090045
0.037586042234986995
0.19091475770879712
0.06310222918583391
0.08551379700296359
0.03184678744559811
0.012317142007135035
0.277642865371649
0.1493837439477297
0.08861480307709964
0.0057653523524731016
0.0023511115079884078
0.07021278751344982
0.06351621139210736
0.11398271903410113
0.005676793772731887
0.0012337299200274783
0.022827983609244224
0.13336368478423344
0.21650310896195113
0.08663610070895691
0.26439148509159277
0.04051294342821103
0.2517404449787334
0.03945423055752308
0.251972431534511
0.30451542010410154
0.16852521406164375
0.010940616777252665
0.07740038672586627
0.13302221127887529
0.0039141262747207466
0.050095957397811114
0.02366755755031654
0.0006601795152962553
0.04182701861984894
0.0521809463312241
0.19746678078056223
0.0017118081901589181
0.09156364424206037
0.034590148391078615
0.028129538464366135
0.038458186490858894
0.1084177405740585
0.14993897197757594
0.024146087607129527
0.065442535039036
0.018620245319775755
0.09471002016456946
0.04187014548165567
0.25589905541264496
0.16872768919299985
0.021844653872030398
0.009540911903258632
0.03328433449888549
0.16886024074896144
0.09448590456102887
0.09210803836962586
0.002431580522119907
0.11800508654556485
0.27069313904121944
0.04659900664046387
0.06830548383668711
0.060594184952129884
0.1849625181805378
0.23136191172154483
0.02868845678841216
0.030471235173902635
0.20507322068136066
0.11301099483564843
0.33775937773027254
0.11726576917228801
0.08967091755612805
0.08901798881619831
0.31063126157673643
0.14964243391099108
0.03319486611905588
0.07524724176239117
0.055437099991341776
0.021608011819430218
0.2024942432383771
0.14836275943235572
0.006656507693483355
0.09336696594898049
0.0390243852905826
0.004595374165828844
0.13034361068993935

==> anc/HaarRFC_U1_L6p0.09.dat <==
0.08511690382949266
0.10322900259076878
0.056710653288600324
0.08166319786452804
0.044644905511395466
0.0998508862204067
0.03729961300267633
0.10292384004595945
0.03985935076748568
0.2075123646257035
0.02046499504864108
0.11562273075005065
0.2714302207544068
0.03125491084845397
0.19229096040451304
0.11922684408059615
0.0202374999513497
0.09395640435211702
0.19353091111790327
0.0341159518052731
0.09754491231874358
0.006605337838615455
0.11225520222510418
0.0024145423663515055
0.24166174753113848
0.05686749707445981
0.060893429520593456
0.20591380908654286
0.05899417916144478
0.1764128814747604
0.09308870159237577
0.04043485360333811
0.038934445176851545
0.01477596322517827
0.07451424757320407
0.04286288090467242
0.021149318685857878
0.03615323409072644
0.0062430265682776685
0.023748098924651816
0.06879998904678106
0.1450476495709788
0.15567077089144055
0.10682834326981065
0.12005087878842433
0.14238614739015062
0.2131333759430288
0.16817687602509923
0.10533385612536274
0.2912751133089287
0.012448211137744691
0.06395185545821243
0.006847890583913006
0.15394905112724727
0.24871462935162625
0.038662300044497264
0.05395480006250951
0.015156334658987844
0.007351251529722299
0.02369501901691935
0.05535077935634889
0.1362877868581114
0.03936554741375298
0.062330756765141
0.2124832740922771
0.05864038515810002
0.17369610159124396
0.07810591498260694
0.1086184793944636
0.17598087721845362
0.014283276222555838
0.12950018397555776
0.014046680909275947
0.14558170715657331
0.05284826953408059
0.2448544899918411
0.14491228297361072
0.022164662040272204
0.03631046622879685
0.11320549153904343
0.004921872326533239
0.31195277141236133
0.008986655142602759
0.004977746973848089
0.2985328431711378
0.004310301441377372
0.046611243135810734
0.056282480310401985
0.07688852960564921
0.23310463945828816
0.0166930681658352
0.14346043098252195
0.11376411104754143
0.38394511021751704
0.006373010140282305
0.3377959565288742
0.037418765637581834
0.04576982723724377
0.011822642538780308
0.15077069576837532
0.02595862682012827
0.07301647409948005
0.05065242743871873
0.06367912981428213
0.0958835382793493
0.022659714863667062
0.0678665497165918
0.03466098227236708
0.10566564128936863
0.05948579977861045
0.149590463448352
0.059508110841967686
0.0645942481603138
0.030785960536612
0.24267711373068238
0.013431306634868075
0.14143220452034994
0.10277491360929429
0.0034368945080839636
0.03897903404964744
0.026311145438163777
0.11084608118446919
0.20690879545805071
0.24303552669774056
0.004476991899749713
0.07010845978206026
0.18812058688667382
0.09527221578680183
0.14420189215548868
0.002765883052356344
0.046246613932830256
0.024714700433027665
0.02848649586043235
0.19162104734742264
0.11257317262724417
0.019143272650078168
0.2712036074143436
0.08458785898295032
0.19262264612651256
0.061302303030861094
0.004435744910699023
0.18347517179758818
0.08406763962924282
0.05477236015024162
0.30905747768163483
0.033539901348288
0.25560059540914065
0.02984200032367195
0.04073898116691815
0.033611177782375226
0.23996036169705864
0.09875522101049287
0.13842106073759564
0.20305090084523797
0.11407121881379624
0.020206307264511284
0.07702955253381842
0.03762809864988443
0.28608965812801956
0.061186596568662696
0.050625206584387704
0.030705185765635443
0.2635857169963377
0.0684447178175905
0.06300857078899971
0.031202172662181348
0.10654047558117735
0.02625604059759688
0.0015027863139392107
0.057740910424327045
0.0260326623027161
0.07035167511861774
0.010046048840973171
0.08460771885997118
0.20375744642874036
0.08894128927529109
0.04210952946380076
0.08317058509123049
0.14743256983943046
0.021062747601190167
0.010638738917185583
0.043619053137495235
0.22070169304403847
0.0355592360298595
0.004476677670948181
0.23545853695693705
0.2312269328260977
0.10458226321621027
0.02496576714286985
0.021155135876647916
0.05742140455648505
0.01828804544309671
0.029811822146700327
0.11448338157914541
0.13932950454575171
0.023490102613959785
0.18170156645880625
0.09468570557749093
0.24329273866762477
0.06209396033720644
0.23305627065848555
0.021344606308806663
0.2453913206373904
0.02076325335637131
0.09283908509004918
0.015320842155241297
0.25941798365539337
0.15842913582318957
0.2678889100329659
0.015640982363249484
0.006111253734155546
0.3605331605537307
0.04304551765348748
0.04341910122220493
0.11413173933069262
0.008057608645573065
0.29228778142636647
0.09191732061335717
0.0029065628958391833
0.0233927208276919
0.08972934413242611
0.10003123480913952
0.10956447709779882
0.0015638282542342727
0.14137714124746611
0.007433561440590084
0.07787580141825841
0.0612061604717078
0.02468541815678311
0.1048609823121247
0.021065127633844185
0.05689782477295883
0.09771460671081829
0.14874730282975596
0.010941567431496777
0.20728957747017449
0.352548153036989
0.041004244476681766
0.03056024062156534
0.3275172907713322
0.01786942266600662
0.0905853174710404
0.05727742510394209
0.10188145497984771
0.1870110497842625
0.03925452832145674
0.006978273851811856
0.17752885660514836
0.27705192728981887
0.13606000770815144
0.14380038687534472
0.03446349175486022
0.01817143310657078
0.10621696757742706
0.09817039395203574
0.00430029223687483
0.07194645344750944
0.27615968430915827
0.03164831519121957
0.10545047109450821
0.12940428507649715
0.1671634057130438
0.07206982427020188
0.12942666002815006
0.05566859906715961
0.16880067632934156
0.27875509229557843
0.20414546668810032
0.1053301851779702
0.034477235515444855
0.08719669410561606
0.11370655184497983
0.025285468678696594
0.0037984887178861343
0.07734833195274336
0.050398403269312934
0.043514452561816276
0.040691821365782616
0.20261739670468776
0.09310144769779946
0.006517900879332937
0.18107547631758386
0.04291576632662479
0.1312388922393762
0.04097472250931632
0.05077386421366427
0.027384230172972708
0.30117055438922435
0.008052513314061616
0.03004800665356574
0.05990684289190963
0.12203758155329118
0.16558549781675808
0.15283927979811315
0.06643108245635955
0.06248545085264933
0.29754678320351186
0.0263938155946986
0.017280041158294065
0.08311445341605116
0.08354192620422375
0.06109658214506681
0.01650549923589236
0.12946628624717663
0.05863979468771693
0.011447346651305718
0.09630122110806795
0.02060566785241958
0.05263373626412686
0.08022303471437306
0.09783415075731203
0.003607407243713564
0.14726426010388696
0.08387748409763632
0.06864682663665798
0.05955493194671717
0.10214458724165507
0.08578930083997366
0.024674438826942997
0.06766596430728532
0.05613820907491374
0.06490624013354365
0.06433606822098256
0.1418159293075089
0.016745460023609878
0.027689440537213665
0.11279186991591306
0.08579244233642687
0.152494762696813
0.18832856856368616
0.14017719306833856
0.2340019324010204
0.016160255169376386
0.15287859313715238
0.12270804534947809
0.17188020551942523
0.123485384634242
0.21355626528485916
0.02990998200821124
0.07254194369839656
0.007559347407894892
0.057955649637572965
0.09742652893727186
0.04450905126259487
0.2317378936620399
0.1490731024522971
0.08747424097190318
0.021024224974834284
0.05556324927634332
0.07311165360633681
0.20410538554312985
0.03757826065134306
0.2535079491922317
0.09472778187464846
0.2836387413591727
0.04077870706782399
0.04091148928565876
0.04206013146194765
0.009661051744375619
0.07461001450612201
0.0649951678151933
0.08262931163852025
0.0889566231867002
0.08787777051037135
0.04218238834615061
0.13308984964127604
0.22943278638763553
0.048364386459758144
0.03517761612553693
0.02119594057855397
0.018705289060752927
0.083084903643381
0.12377913162244614
0.3173840617324776
0.07763477620155983
0.3454625447785079
0.12872453949594803
0.10040454527261614
0.07810181718749007
0.2962976557441414
0.01997289523900327
0.008579327528888335
0.08666827774588526
0.2948140878451686
0.028221788560018193
0.18198866853987714
0.039909416777465546
0.04737198933140955
0.13042490537136872
0.1582660532779694
0.0014182797232403371
0.09828251331076086
0.007478358213750782
0.11130981400432115
0.004173890692776202
0.016711053738397798
0.07473441143142318
0.09670079348388542
0.09896826816009238
0.02492580635954032
0.16038436459049982
0.03856593060902131
0.01881663319535593
0.08745325509946746
0.0512359572465697
0.19627279913981718
0.03316402823749152
0.06971905182647102
0.017047969697624524
0.08105843429280755
0.0039870761641817055
0.29092682670856124
0.27061986197191995
0.1768442995612745
0.06197911043108413
0.019348198675453787
0.15807276838429712
0.10693269649627199
0.030245639516479638
0.043012480708019926
0.11046400935747921
0.05518506791974762
0.024216627058833873
0.13345427630434334
0.04011799225833246
0.0009075703288094962
0.03980562475379041
0.08574656433249551
0.028239617568145997
0.04435307528241303
0.001491303787299373
0.0016798267681528637
0.06976923879543041
0.2284747682945841
0.06955414355979207
0.11639216322097845
0.11347113904086353
0.053224405297945906
0.05482027392027231
0.24509159882531256
0.020340177387351912
0.1578104094268512
0.005832235031742915
0.10188440526494101
0.0012814857552857614
0.06169833594977503
0.12192364668882875
0.006108671022561587
0.06555471817697862
0.10249880845658103
0.04463084018071945
0.1041610524356582
0.0019201723066142986
0.06573662042302299
0.10552186562716458
0.12472815198409598
0.011373908174515276
0.026893599695061388
0.10587791688229654
0.0052355670491797
0.06185372866044051
0.024457905186046486
0.004449062114055174
0.11753764410221297
0.07746624216173136
0.04685312849134698
0.03249551592881201
0.056776741823608
0.04243153427565564
0.31778168971631726
0.10510920974152681
0.0034705511914263883
0.23137721990370977
0.005109543025400686
0.014456045980871352
0.07362503648034971
0.04580519425442037
0.02447725756283094
0.12439285539840997
0.16666101316477688
0.24590179515711516
0.035308432879558635
0.21250896506638003
0.07822176448209618
0.015839358196161727
0.01985563245514616
0.11800848474920958
0.11167603183228626
0.04855558326061628
0.1598842803569235
0.036238163345168876
0.09397111309996381
0.3353877809455533
0.2386472636984713
0.03574426960169013
0.013985271756851665
0.2011031713457245
0.10780541139651346
0.030684712391681954
0.09746770623408597
0.040453446806599194
0.21530313893969416
0.040904947385283975
0.03628231731530553
0.012219435503004524
0.026900559128503046
0.01181552197660415
0.1740084897891743
0.09660486218139444
0.1671915274898493
0.06282542389480318
0.19488847502110893
0.3214173122012644
0.06763630326191399
0.05523866861409844
0.14163876537932366
0.20447211977068278
0.006772528051667417
0.08545973648163338
0.04057824911414616
0.03212583301536077
0.10544403936588924
0.0050812252108661405
0.02283140590754267
0.24035794563912338
0.2765080409606804
0.09818171257744154
0.05291560916138103
0.058367407494718256
0.04701493846605087
0.034292336747888015
0.172279691952146
0.0239121207756991
0.10747245504814057
0.20979373095879889
0.22474586548602873
0.01583408471844507
0.2566935740938631
0.014711130901173396
0.01964061391720995
0.02973123792888607
0.0027544044342365406
0.1733750307139843
0.03761880359547969
0.029371911065548647
0.06015275969008321
0.11833240323553003
0.004955046957098457
0.25644081085632003
0.2672880787742839
0.01710536114723783
0.11759420123217539
0.1159280568024075
0.15588239430725756
0.26375318485374455
0.14925464261505234
0.09762008928976994
0.30648016182297794
0.22023315144103822
0.03632095255244761
0.024495890433271744
0.21170088897894696
0.050200692637269236
0.04278393299524955
0.09160316902043665
0.04552942757610079
0.04562736142612706
0.10895922042653491
0.10625189625635684
0.06730457025864911
0.2661927222207957
0.0006508863447172615
0.04403628674782825
0.07829392577417721
0.04207127480020308
0.05883190893386245
0.017232602988364917
0.09607166722306905
0.05390246138150326
0.027330173395736776
0.1093558378264717
0.11178743128987259
0.08032011547183245
0.0655034597635838
0.07171940404584275
0.00465666599019092
0.0901369476642484
0.00487417967035273
0.14339158953650336
0.03639328334975989
0.05942772371678257
0.13649907932386973
0.024472505186158473
0.07654310814171313
0.04141555154577355
0.07618392449868346
0.06703867327519529
0.06416350663664329
0.14316632565588158
0.11082090789743877
0.01775290602109694
0.016364085231793703
0.32030336551390626
0.07526590919348065
0.11181893696373818
0.3210270178502525
0.003946471522710183
0.16070920558722743
0.017879888831955217
0.07451412241186722
0.13661207277951048
0.06122904035909616
0.010490058641311773
0.0036221827613236043
0.0070571167162800045
0.015305076737024387
0.0169626922719363
0.09264583924830554
0.17537348281797874
0.094350292722087
0.011254510007496292
0.03490597354890569
0.06061844887383558
0.07188707361766267
0.02917515280302067
0.015169522735237006
0.09574767811106517
0.042730345230888
0.03300781760174918
0.2536471216583169
0.041169229356333166
0.0219617314848359
0.03392403875117237
0.0814134218606602
0.03894516964115404
0.004317419061846105
0.001657357306448203
0.07681856060284645
0.2899719880991125
0.2814795348207223
0.0387699689951486
0.038679963612030105
0.0377787190851889
0.012798553813747027
0.13893222085772247
0.03487041216157943
0.009536965717822688
0.15808331740219642
0.10808692250776963
0.06750832638070468
0.2711582535830528
0.027849968340017132
0.3558887987684999
0.11530739369645515
0.010689152418579123
0.16629445273596546
0.07181361422185745
0.054829637823127185
0.037527630297254665
0.1341674224034156
0.03564845602830464
0.030466859363091493
0.028253693622924004
0.03246495546412267
0.02194269237955401
0.19953447376446842
0.3516977280303749
0.21451584807990312
0.1309042785735301
0.07297399345901594
0.039156178135868844
0.16057395980442843
0.04037701966585374
0.09274387093835304
0.0570431002371996
0.08135242437590608
0.059938595782433206
0.2391089540779191
0.07875429475770458
0.16119887184068105
0.05809255433583173
0.0021982192107574483
0.0603401022419482
0.10403865727180897
0.0625883478659757
0.11823293820611658
0.1413934896138426
0.0015977366645837901
0.07073256941682422
0.017987714904013522
0.10406784585383813
0.1026565914367873
0.009391184315182466
0.06130296308019158
0.01582888100808921
0.03899104115945086
0.10668402853898669
0.010050380893572903
0.046700931578576084
0.13865191593939083
0.2573801466898118
0.08338019632963738
0.016166041883295217
0.016477122047393794
0.021231319773740872
0.1256159880585788
0.031482228323961726
0.3068402814554345
0.17939319674460316
0.004233926698632251
0.030189610235336537
0.18363386866195064
0.057997227169595524
0.020746145055394346
0.018803257206363822
0.005450003537818908
0.030525085841133146
0.09955983915313445
0.23236015371817273
0.026738310547934598
0.01658648102269568
0.022535499283595776
0.08562285669667302
0.01564994975043975
0.04724646961246634
0.040538180026021595
0.045211674941375526
0.05476255625013368
0.05982960492840457
0.06955137815519463
0.14466526208907776
0.09479168156320324
0.1403065819108264
0.14766556419503055
0.016211169618267678
0.023852386340300607
0.04703395990451822
0.38734463063677943
0.18290829804151418
0.0421024587475482
0.16026732168996
0.31373903578239964
0.07561857924698998
0.0273777878204398
0.043321248620672055
0.08942801621693715
0.13761299240657102
0.1754432008344927
0.09900790686443234
0.011668010076571962
0.014490465336052331
0.005750376797058276
0.08473033080042112
0.24720825547562264
0.11192611161346402
0.20014445973663375
0.02576296834417018
0.07210198922536942
0.10331274278747268
0.004017003336590283
0.14265046350485713
0.16051929931069203
0.03800149655679562
0.009934518022594086
0.21127115630377277
0.16920621462320257
0.0553693002160344
0.003446366234884869
0.07866168597960901
0.1314130791718971
0.0475601590093342
0.16825278185797016
0.03387534318827014
0.012792420925903214
0.03751920111842599
0.06210812983022172
0.11683360028620525
0.0025762448302910704
0.08191376174507217
0.21695042626929203
0.22780169706596495
0.08950204097484277
0.3394783037339341
0.20169806912659385
0.13615140484790314
0.11963264371927762
0.08931729779396688
0.02915447484494748
0.17164973215862586
0.13454059825028222
0.20088931541871555
0.1799529026055992
0.07841335552876758
0.008668148702286622
0.19466467995904232
0.11049127821075823
0.04271568641093266
0.010188238441292293
0.12149716231273293
0.17791383050845536
0.04308268752005195
0.12706531563122164
0.10264627100861762
0.09608537870205687
0.05844289749711605
0.23475777006731516
0.1368193579113033
0.14059951797963435
0.09782327772772836
0.02065079004777384
0.10409841269089128
0.006440036228534702
0.09177963891399388
0.005912860865833854
0.2329895618863291
0.021862043102364746
0.3169031103976143
0.0038730300196284195
0.0012893360110222383
0.12836697237938416
0.008928585252673168
0.0391137749609132
0.15970616072936689
0.19049929590903142
0.1104359938543881
0.0930900001194096
0.14768455456950336
0.3261844126191857
0.0786556055942936
0.012208573148007188
0.0024112436028162028
0.0020553657960837523
0.05689988709586017
0.035861452080486134
0.0068022054802563976
0.09294243802751956
0.18083430987796992
0.0045212558776003674
0.04154106009302283
0.11515856235892857
0.07352926650141621
0.0367734010137512
0.07253294085989839
0.006822228018148523
0.09584007643652953
0.2616802965732745
0.03385636572984617
0.06098017884429325
0.09897256797818384
0.07271328725280694
0.1426205806245176
0.14495179203318476
0.006610485059839412
0.1655672272223686
0.35286714655646245
0.0659104577850921
0.013346906995325827
0.06841363206349718
0.04978018606079751
0.259534432553195
0.06616676070698047
0.044292296239973036
0.04711307892616759
0.033055650173997864
0.05959556032249268
0.003796286652766041
0.15907549752962466
0.23030431501417972
0.06474959992065554
0.025318661953192465
0.1909352425539028
0.162523591574469
0.26684897025946347
0.0465144238568737
0.0025033870309165477
0.1232688441847432
0.07484617936651099
0.08037295568301178
0.22475406164558828
0.004238226452958197
0.04068787892615908
0.0041517184048294855
0.2703153303530247
0.13758998979900167
0.2004938241991902
0.006924148765682755
0.001053897391352743
0.025704402277167453
0.02961859958362466
0.12030250753492773
0.22620344371139364
0.06921187999853448
0.0891284644379394
0.005921127188232265
0.007004957113957732
0.02217096265598274
0.00782885296052459
0.22328928433275533
0.016242640868155914
0.11633486273330054
0.3471753456221262
0.02686791107566971
0.06237232753127429
0.24837383368147448
0.08262686305188717
0.12456445070052853
0.04935496646184773
0.09613538446209137
0.04654455196515186
0.10320448932646033
0.04704223761148594
0.1057376777567578
0.01584814283245108
0.170609630692398
0.13042160204370012
0.15016717649330383
0.07971857610729764
0.050891751224439896
0.29719817609550603
0.21720675449844434
0.14874580479542007
0.02058753508249687
0.04350316387193663
0.026413462419929836
0.0546484002238438
0.012409785338120576
0.022455222458634152
0.022257902409900533
0.13388128027597268
0.22275537866312553
0.043525385302377234
0.15202158429696747
0.13345502370310708
0.031069983654224965
0.06735532981333284
0.15708954997367053
0.007032466374853435
0.08430184078529412
0.03353521578498893
0.10584075412785096
0.05572918307298935
0.12205184579753561
0.08325899577093074
0.037799340954499036
0.07616518032270063
0.21617014414032437
0.2489652951558851
0.3269460960158505
0.08887019177831113
0.35279617034167987
0.11296699555657594
0.20918286904005237
0.037680153406568426
0.045853754707931405
0.07270111474803266
0.07585498541616706
0.23683406916698077
0.05572848717261115
0.24324761362193428
0.019987077339754012
0.08962868618481605
0.020127487585291565
0.10027371201088373
0.23076120603963635
0.00123531552448546
0.08484130205204343
0.15883604178169566
0.20456249877161314
0.014467276157188133
0.12805093928622435
0.02363574892806712
0.036500315137383194
0.04738672831425493
0.11943656017250588
0.09856317590198445
0.08103303324541188
0.1408270969732683
0.2288960919716872
0.05991697756553569
0.005067558004603752
0.02362676989564093
0.022362129126345998
0.034404507306135944
0.26275529233610057
0.037730704689245054
0.09715358346904918
0.11363565429342466
0.11315258556702541
0.1250657350814035
0.2735236807091594
0.1011741211124765
0.17828365347418795
0.03606591301013027
0.035366878591467026
0.12522175861456336
0.009346801668832293
0.01500877029601105
0.02196760592805734
0.15558038747903635
0.019646512928096015
0.2821531838750818
0.025835135863537258
0.029249972681632225
0.044088961349261456
0.06406331844892754
0.0074181396599228
0.3027822589306274
0.028821211033827013
0.06622599648695401
0.049343015252661576
0.25773625926891214
0.07754928291117427
0.12456789181531762
0.018688710095377148
0.09234135887412805
0.2897080327586379
0.08642775771909063
0.03887072861129639
0.03676302286721233
0.012923262949329077
0.28885332352269366
0.013612793578899579
0.28639126341725857
0.02707116021605183
0.02794002917785245
0.12473453843027055
0.05286042395073584
0.011760950824612652
0.07565243704114696
0.05452553711564233
0.013352149746211824
0.155393044717092
0.008036546747027029
0.10348883899457871
0.20359047817058043
0.01942474527992494
0.050382649617490824
0.13655311617947155
0.03671842732834023
0.07997767577197581
0.05918569132392434
0.07367802939428354
0.3289277874089286
0.016440355542391077
0.07770362663631916
0.07478057898824124
0.032708393115422243
0.3052566062950658
0.09713267523484434
0.14159159697648807
0.06929485056355013
0.0922961939861677
0.08901704840737931
0.04020369130575735
0.02581533694068567
0.20453009247785695
0.017446138563299813
0.06354631000807813
0.006575554000387231
0.10429719114022336
0.023509329727832214
0.015189261114029696
0.040054131996597964
0.14749823620182576
0.07437849382248218
0.09306662876116771
0.1374333138666341
0.23452251556064851
0.11450077019719
0.14922817171085404
0.00857782480187172
0.08143744433501938
0.06784161575541181
0.04742022638833453
0.10742708178313808
0.03237067107369284
0.018290640138401155
0.031726775339061784
0.383820217728405
0.00910252196311576
0.04596839528574414
0.1042650073527176
0.1416328340079833
0.037380323040016344
0.008430875877695043
0.26462965009822365
0.18553270523134785
0.044582198678212226
0.28812975105504635
0.23379515311217136
0.08672900223103622
0.025843853232535994
0.030256619921779953
0.0769982363232635
0.0216840675483911
0.035493795208335226
0.01682417369010679
0.07203736559680013
0.12581520551504133
0.10189885714078648
0.2054538876389656
0.04532415467823391
0.0007087601188835782
0.009067598889646693
0.2281803387136655
0.01919533701113827
0.07990098000279637
0.03215465272888929
0.1384044441078082
0.1529272127367369
0.01053623722103652
0.12427333131073166
0.02164301279578553
0.004868772425895119
0.1374716034637106
0.09871743991123386
0.044923513968523045
0.3398539149950804
0.020372352822985138
0.058599726630856074
0.03189784836147729
0.18719087602952203
0.007524050470231334
0.13406432520418937
0.04731105285829423
0.0808524472682283
0.08716929316491466
0.25965439602194734
0.05303798020660919
0.06060852241695791
0.031143559618400284
0.05426563810294303
0.011063634067002982
0.02324633532619327
0.0149173760101401
0.11939230731420988
0.010894351666621825
0.0530354522718714
0.09599972503956392
0.03928038796118416
0.2576192935829822
0.054289360355539794
0.09788152485104012
0.09053711015222299
0.021438006011698225
0.07707187141882597
0.08053770163872592
0.11363466392655547
0.35428034640666767
0.04159079376944805
0.12015700060362144
0.1881826389526869
0.2506109643086985
0.00490204766719902
0.027444146106967226
0.26651431291767425
0.06811414545701777
0.13546942189198782
0.1826660871219778
0.046043849796393276
0.12269546571903099
0.009707340677199697
0.04202108955369311
0.1254756361252461
0.0839666822067662
0.0789541268328857
0.10556364302706361
0.10174390105169809
0.07908888715227244
0.08391748558943798
0.016638432002386908
0.17241281867969968
0.21577545465058223
0.043071778045164086
0.20927890611379982
0.14539813101553248
0.04850162920500027
0.04314920810554625
0.03967642736572661
0.1217843145689055
0.08484765923639472
0.3535309227907423
0.016576586459467288
0.05703197918398332
0.07657524200550937
0.042276988168318735
0.08228651592432157
0.07407941041876881
0.15830464014563211
0.04906873709809401
0.21904536841411862
0.043267445170259725
0.02260806194707598
0.07365260908811479
0.02339895030730088
0.02942402116574093
0.018773677492766087
0.07340282165562363
0.061129558525184584
0.13274158407549108
0.26598608650771144
0.3455424519149974
0.047971889650208724
0.036414574447491535
0.08078267639346234
0.02821449303116368
0.0068629147602490255
0.03335811533876762
0.12522140589180608
0.006214650246580677
0.15322613042744876
0.1820612320343726
0.20060857068488674
0.16425298048102638
0.021439179216480257
0.2427696801255501
0.10742199977946133
0.2926022007579151
0.13093373626923363
0.2499797443592139
0.10062186478324872
0.01782743447495162
0.07280187896789442
0.06336771403229313
0.054344748313262435
0.058510412077577865
0.029493364588521188
0.16353451113118014
0.03377624054198435
0.10723369499987141
0.13327631963930797
0.18849851175823717
0.0786087246547241
0.008001604392162373
0.047465163862080585
0.07189316636560694
0.16019604413895625
0.2849369769221133
0.2873749646815414
0.1648449767527386
0.34254758326338314
0.0031023450266048844
0.10627830043845479
0.2482387383764256
0.024890912966972385
0.018857685216604927
0.002647880251682335
0.09878723124762537
0.05478693191326121
0.05016112620146489
0.24453970426790111
0.15053607107935565
0.005430055174744522
0.006868178076401566
0.1720585912141913
0.0548113729075684
0.02070631105609802
0.051739785141472025
0.0362074510294141
0.20705400380409486
0.04820520271484976
0.04148452069026749
0.25734589786468215
0.1692576012585081
0.1531826800356138
0.0044544690327328685
0.33198826889968774
0.06686603323554272
0.05071477145116952
0.023127517925316754
0.017031690984860112
0.3606155141445087
0.0035285332530959356
0.03084428221985691
0.03587242000974197
0.29341403719261816
0.034313299595997854
0.14836384190631668
0.017414052211191616
0.10058401115547716
0.00035070062425316095
0.3367699927084705
0.03186885409542062
0.07730071843446992
0.008175458822084656
0.029157317802006557
0.31866042154636604
0.1815201077430427
0.05409743079241706
0.029285730619450844
0.04313111175911548
0.06562048010496574
0.055149324095472796
0.12783099992603203
0.20432590692934985
0.04670864821978154
0.1600762650424182
0.06183026365432838
0.031621690438521456
0.0047598167496415884
0.035242736379971475
0.0691223486343018
0.09688686707205822
0.2006002914091969
0.02472574477893008
0.06131237804360813
0.02952571972421917
0.06392940628216699
0.07777516463846787
0.08322927432084153
0.07562042431489471
0.11299814881319498
0.02068746206908776
0.06197214712384188
0.3644637795513198
0.36600987013336655
0.018891816868502737
0.02538292782776781
0.28208183190685726
0.1307197564851543
0.03278732560363049
0.017115065713777942
0.020605760542381127
0.014262471352154627
0.1090000479797283
0.041392447828873476
0.060593280225810314
0.05261728208686816
0.18843092461900518
0.043426239584973075
0.17221923507350928
0.0489465104108668
0.047213546909268246
0.004666717134513846
0.13448511843389657
0.059292314760697844
0.12194178074708073
0.2097773494678527
0.2861751096833
0.12812677973914233
0.12910317093927967
0.04636545681502039
0.06337729922130225
0.0906679164735196
0.23375073858717763
0.04496708366989145
0.07299494235565088
0.12353970695603206
0.11019063554087802
0.018446513712877168
0.04628542322603641
0.08931846733526808
0.06722445161383432
0.20398094673612843
0.0020783235410335977
0.11572501276911962
0.00981061967615565
0.04309561421208208
0.002855740590326012
0.05921400330779541
0.042644325693684836
0.15110846664173336
0.03381063167214994
0.025767112280550505
0.026806534665968187
0.13390375960366535
0.135133123268963
0.24653382341975466
0.08873203307226676
0.0021313377011242434
0.010034111615424845
0.013763327644028834
0.014956922375696189
0.02974850026100494
0.23246001108510145
0.05355202239574989
0.09762879956933511
0.14030288463875504
0.1486902704771806
0.2163382882431079
0.049229472947816495
0.13379995746737428
0.03809645283364645
0.22399519929609618
0.006005827596168865
0.2316398535589524
0.05315052224967892
0.1037848359603749
0.0017275443737307043
0.007812666992972447
0.15002624929404582
0.23847898231000958
0.1274337706939088
0.1917458890289631
0.026339883366034416
0.08337446690099361
0.1784784031719587
0.25810421100045794
0.030899574460807735
0.023772187508839044
0.0628440120249201
0.015042162160919989
0.04878802885650649
0.07333434995814939
0.15382901587751047
0.05385809527938918
0.02001965267130785
0.1673315587759811
0.07541719048523812
0.04494646624674504
0.010756320924449045
0.3680698353341833
0.0030429269419155643
0.024579400104507057
0.20519384872045912
0.039275382984957474
0.022712384268926838
0.14600795284907786
0.04312756152033138
0.2890643510044959
0.02351493146971201
0.27927373349413814
0.15812912073224006
0.002301868683137141
0.15204724120072213
0.07214466542872627
0.003891959789493296
0.012635293259673597
0.19822349202477113
0.04775743757375571
0.0785432286543542
0.0806059160049397
0.3307358037409151
0.09255104692666598
0.01993732538859347
0.13797094845895846
0.027263921749773403
0.06260518696142363
0.05775605251767341
0.0847857962639885
0.11566661678059467
0.04920341230345609
0.1453900397011376
0.035740509572076216
0.09027559888127543
0.08381898315155259
0.0015822267432579029
0.013628301983141147
0.0182116182241205
0.020829664656352397
0.12030949528508038
0.2739601999190755
0.07160281117827313
0.08524441543013143
0.06997417728997576
0.03010457325101683
0.10299169279572776
0.28840992566618406
0.17904265902899505
0.049185035113399875
0.23867385828527835
0.020936632842451074
0.10512374356165313
0.13556435371509015
0.19136210710714527
0.016547346870132745
0.023125565216538916
0.1288564574592775
0.051706366398922524
0.3093431155452759
0.0038108262659599357
0.26633947383224177
0.25156472621478343
0.30591388081513055
0.12638384587575152
0.13746144603457716
0.04726613317477795
0.07552406969594877
0.05014544948260402
0.07409321068876536
0.10733337348917302
0.042444868117191316
0.12082388030444391
0.23052790484290933
0.06693049940050856
0.020728543830385575
0.22428001614938936
0.30311949099250834
0.1551045862581401
0.03908937983575267
0.20698328469901356
0.13901977388660794
0.0526149808096101
0.07107172884721791
0.043864819180542504
0.0042238804925008215
0.016614473973659175
0.25971494758498087
0.08371825842316676
0.013832085111230455
0.03595309286549339
0.08216483771235364
0.01841103508252002
0.38408084386166363
0.2140137355425111
0.10916592532646185
0.07678070056419692
0.07947330877021469
0.28145341524538
0.06028290356100876
0.10971075900506466
0.04428887882591127
0.1712887958298696
0.13580291284865037
0.11010027028904723
0.0797787657333905
0.037798901863047796
0.03903789135681212
0.0408946506451416
0.17275073648957257
0.3401495357538657
0.04031696944782752
0.1331679732556309
0.16245033660758162
0.014800799415658795
0.05308941104665675
0.018360629419797898
0.16894128022482804
0.1592935336124419
0.032638223117891364
0.3032343430389386
0.049116103616859356
0.16776357572851602
0.044209044236636734
0.013226928516363385
0.16612942129467337
0.14025890048469494
0.10672485571290578
0.05799187668112969
0.00493591909797315
0.3280789673734058
0.00296713043131553
0.161587002933594
0.020766692073283084
0.14961057339804662
0.02189626389643439
0.03111919346379282
0.17740733172347992
0.016901351046374146
0.056849702832980666
0.11033563282201235
0.17329231807600542
0.24635468852060186
0.07149544099401342
0.13547721749637578
0.043842962203055405
0.04858706991764656
0.12163089022528019
0.0014563617542521308
0.07580231746440097
0.1502412534091471
0.3992394971871179
0.13939134345305468
0.16868121696016625
0.06250871216550762
0.06517329756014573
0.16651386791451928
0.04225638840014292
0.3081557142661969
0.044048232411649714
0.09683603855161411
0.17639374335550823
0.05004363238898326
0.03197089582936752
0.29937693671968924
0.039260366469813214
0.18393853249407865
0.024822738153514906
0.11855941073894251
0.025026099581943177
0.06515488919826162
0.022414083942611712
0.22139826603663276
0.024029269677998545
0.08350788007479533
0.11493142915072431
0.05409850618657059
0.19174536841426143
0.12163884667437756
0.057975031444155826
0.032691987250736465
0.013837699526004109
0.03706867854465645
0.00026975123759351906
0.044130640525006044
0.0765935621711834
0.04414078280142269
0.027149687641524273
0.12471551833210115
0.09078700023545369
0.09006126415411268
0.1365320884083174
0.01838880017832165
0.11415118837999721
0.004923920171518636
0.31818414137390055
0.07597310736348067
0.10977219082297743
0.3300496114387397
0.05561954624706737
0.06684680533120926
0.33173718194247054
0.009999724398001156
0.20164588763518324
0.0933968207724885
0.05544723020563788
0.011206523000675886
0.0920715613569074
0.0856678854928139
0.04912340625656751
0.03257350581272667
0.11800784497888127
0.07276195427829116
0.04063099085642083
0.14119399175215783
0.0008116342373730511
0.05628636209319592
0.004592899695131791
0.048187792159722055
0.11039949157523773
0.02600812114438614
0.13653800479307002
0.20715308923176254
0.06082659096328578
0.278870412800588
0.10242164648565605
0.015723197931792054
0.11707746912061771
0.15211482899021916
0.020411541970611527
0.09989513006963824
0.10917984696401647
0.15612578451073464
0.028867291535717654
0.1480002155919597
0.012645278740368271
0.15670925578713038
0.014124287115998618
0.02385486544662969
0.2135774156044731
0.08848725320410646
0.032732462401189065
0.011233283681457408
0.1907190896087157
0.015014286082902888
0.0048556237482129255
0.15351722100483006
0.07187886918225442
0.139225357929059
0.1513611210077516
0.02423274497048129
0.20063646554822867
0.05216290934829047
0.03217219612607028
0.1249219606918594
0.01853381310271086
0.12170748732357492
0.15294810696428077
0.07470114848639016
0.08384806756554115
0.10163508738979503
0.08873457126215724
0.1871571345611318
0.1741015126281531
0.018518322708530013
0.09708075000249974
0.016836181526325166
0.282872407860126
0.006856241439422083
0.01791451749887054
0.3651591769587663
0.07362836024735256
0.023805668125141406
0.01566440302839525
0.1303947451177692
0.04679449010380625
0.011273649456478897
0.10623174011023771
0.0982541147910123
0.2195673259944821
0.024444577913434757
0.027942574478172333
0.016760395414721158
0.2462351148214945
0.11594844448069341
0.06331119146797724
0.09428157059188574
0.02286907158982448
0.005020539013811863
0.009941866821928207
0.24980626865050118
0.07525639861227787
0.14395411207170403
0.09253686976108194
0.1910638129178331
0.010186066730897616
0.21542730104408697
0.019892709607131503
0.10935703310234986
0.00465280992096706
0.1850096669048112
0.049064655398911916
0.12738318939366403
0.03507764992618824
0.007738744805477117
0.10908821004295806
0.05012860708816221
0.24415861302576236
0.0478561189448429
0.060831685013098546
0.14315471864199458
0.0002735103669500924
0.00451173516969614
0.13308150232029947
0.13164560292483443
0.05474748168491195
0.052409422318593
0.10339956019518858
0.05151975683789959
0.027750268211131815
0.09656515361256633
0.29538377987761544
0.1308055242439451
0.17494938166582805
0.17652017607333156
0.10638251568042478
0.04251668213346071
0.3470360863418686
0.22086150237511304
0.02290092340348876
0.1617549721611311
0.13998534596499007
0.15313091403906356
0.1657812210924728
0.005654954145488173
0.13442912190140394
0.05533841454375093
0.176768253904575
0.15570755252224722
0.1650755096721141
0.22364791431415573
0.28317136278720734
0.054717834104058075
0.3150227442015908
0.040155893340317696
0.05985311361558114
0.19892510673919483
0.0446448872392424
0.013978478266246814
0.006477427929380805
0.17474581319482732
0.05632247843539251
0.033964881912083876
0.044734542597468174
0.26976934097579836
0.020913776572454718
0.0014614898102833728
0.016478826021673262
0.03807703013359425
0.20400921841084382
0.07996120307757668
0.008828339979864742
0.19533811159991424
0.20686154357002515
0.04274743927527207
0.001903763084984505
0.1336105290317043
0.280928754846666
0.023064592715489614
0.06499412620988493
0.058206729682720997
0.04508706243486384
0.09598229563004385
0.07343115692570887
0.25043877838518547
0.005502639982025602
0.15834722219229946
0.152790662183044
0.17083468869126434
0.05426569354156505
0.007264333319057956
0.0030394434482572718
0.009963726294589765
0.031926020467709156
0.15489130375445512
0.029593514989226768
0.1713191329319672
0.11401102126698065
0.01766112927264185
0.041076324172871985
0.12084126094883739
0.06795956426261504
0.06330767443258649
0.23991865723758413
0.14038165243918097
0.10413898586142972
0.30562024503013363
0.01854896189481664
0.17934756122258516
0.2932893650770492
0.08503793569372955
0.06194431411856571
0.39876513383221945
0.11296581286082574
0.031188842063326824
0.10355936354434304
0.2182989752402191
0.014522576266910687
0.15824389062013303
0.2242677925165577
0.07423068200569309
0.0007030766482318595
0.004928991654715647
0.010999113365483192
0.032200909889368336
0.145704662838396
0.22295522487115987
0.12468229172253993
0.012688745054413628
0.00852332994707828
0.04431942179888451
0.063112981627842
0.005086510123531597
0.1891983441073912
0.021385507559704836
0.03175018252497674
0.04237634848593213
0.07021597861986295
0.01934997724795883
0.142288499282981
0.06794222520737801
0.13248886475463115
0.022971784280702724
0.21013124607133973
0.0010084300529918826
0.102758229870838
0.0004893429984558628
0.032203219259441064
0.07686971644096077
0.10836669328195615
0.05048697400283552
0.32022799346328606
0.08401138384057061
0.012693424076630783
0.09950038220642908
0.11197575336147508
0.12293361427476263
0.015690772327042166
0.013721539141555016
0.13501657535524947
0.05757056734377161
0.12213562560258444
0.010073902948822424
0.030862538859399987
0.03464872096753823
0.0793431480971449
0.07870622128634763
0.057633734347697356
0.003538123745511372
0.08357185280167737
0.020174012319168922
0.04648605919074121
0.04053007643532441
0.02653256163969896
0.14285522473792672
0.011877347732017056
0.01164069246242886
0.02006417618074606
0.33204693885271064
0.19875801571762472
0.021394536668266396
0.022226552888550674
0.32032088198270964
0.06670184625024951
0.023601297906224658
0.027250852520061236
0.08162223645698821
0.10125194050881813
0.08590133469615784
0.005947423719221552
0.06582206581525919
0.014292231675434397
0.12711847820634584
0.15710132459403459
0.06556113501132706
0.03868023335681087
0.025435049930226824
0.025629032438957096
0.12865249143157897
0.13306786327826806
0.13972474728479622
0.1607502917160661
0.09000856322354255
0.017275008270056832
0.06929750861868976
0.05291554275299692
0.23840034314971922
0.08766221103577135
0.1433453348977143
0.1449580242731981
0.11375797615297538
0.0139320011858927
0.0024602472550755133
0.010467371885428973
0.07839878150081417
0.10945121174707385
0.01357936469678146
0.2978758531929318
0.07900162915157706
0.009775313951545414
0.0892179384070082
0.04038425300322035
0.038580512030939956
0.001539824884302763
0.010680845599910083
0.22499858632305472
0.010337407041381164
0.041377693249121716
0.07645864445789671
0.015041005680403157
0.12073248602665679
0.09421213606333137
0.19489195385534705
0.0384772135351499
0.09060477157299056
0.03209229307050013
0.3358296665215682
0.15883857581405023
0.14948154316921924
0.0010405110804003546
0.18835523834486131
0.010665135886072753
0.0024153216040844992
0.15271974548833006
0.14980023569973228
0.3453864389130175
0.01289836722130487
0.34728986772523435
0.31788702172513716
0.011036205573081504
0.05689768758223066
0.07647561491974222
0.06579173624014016
0.017432447451328957
0.2550843673408666
0.2842748590643037
0.21751491314996207
0.06943135017453862
0.14457500668274767
0.00747428821754858
0.06513440185368961
0.19833062009927954
0.034132293207975666
0.0476898287883736
0.03920443490170643
0.09346140386919004
0.01609395173404255
0.043574529711799176
0.05755079468148367
0.3951874176895682
0.3050050972077932
0.2032798686206325
0.05639587229194498
0.02092769815286331
0.031421761289918415
0.08989221281112893
0.18853406378879622
0.12493477317946121
0.07341208110536591
0.11780781817457882
0.04599454188333333
0.017821624784900538
0.048215205860378814
0.050539601043800175
0.033949320272371464
0.12976129339632883
0.016272678737503585
0.23955544338646192
0.05190171124910587
0.08840517881830114
0.037700010396247534
0.09801002675860895
0.05021377301455606
0.01763712800051663
0.15002682319673397
0.11257455192424928
0.012193460206228466
0.04810586408658315
0.05462067897571147
0.0359962832660427

==> anc/HaarRFC_U1_L6p0.1.dat <==
0.05439797984383235
0.0529840137049787
0.16804934668081306
0.294409495246274
0.010865515001843155
0.07171880996870834
0.01989880552273594
0.4018511125048642
0.10284174091985107
0.11092589806581586
0.1768427712499821
0.017733214432257675
0.18723554638284698
0.014965007357655916
0.2048119293590813
0.37832657854563256
0.11185333542472153
0.017025146140012385
0.08075714601684937
0.08946490541909599
0.07538204534269231
0.025649899795727633
0.14948040474648197
0.16721703655569917
0.11727055455399385
0.15631982673593425
0.06255500901735239
0.0021897072334287966
0.1553253389348894
0.07394691879291783
0.042895779140523706
0.3259263078612523
0.09346594073383882
0.08862405064360125
0.04946958615437042
0.14000002682250565
0.013920198001882147
0.1312620989792476
0.001318914318156415
0.034864960778713795
0.006681083921471297
0.29080272376842925
0.3514510562816914
0.16027482763396503
0.12245480587542022
0.3474781452182837
0.008482385998295525
0.06183880791125383
0.09920414100903986
0.011770808846602586
0.08863112475010325
0.18505285676053534
0.12394728993664693
0.03696254485171611
0.1073928036347171
0.14275302489253403
0.20141975240054152
0.1579632893356788
0.04234350760071201
0.04157639428285338
0.09223895862234045
0.22352441671960402
0.11991588426799461
0.01641496611091767
0.04422021807208439
0.027847264597949773
0.2942322633428257
0.09189011365291165
0.09192033668876118
0.12918926192196564
0.031627505058340714
0.0636388252016005
0.014831814669192263
0.011675206083115692
0.019656754283039757
0.004791027802876648
0.270818704911185
0.07752785989768479
0.17856388180968225
0.06185548259340559
0.11698002998635676
0.0803377816168539
0.3509830213713008
0.00405490808515767
0.03862413873211403
0.06457991910097502
0.06395689092929345
0.07659413171807546
0.14081746432099373
0.06303641451611533
0.10069386474959566
0.20517548944914302
0.022405703006552497
0.0009609511510185879
0.045730784177656546
0.0899490027023733
0.18640023212118845
0.07319210847555896
0.08777803629355146
0.04052636792700018
0.0896066275439958
0.2307784137440862
0.04289084555989222
0.10229952939437822
0.042011262153505535
0.1121035656468509
0.17493911902442244
0.2523924311441727
0.03034577901101564
0.07228580527994492
0.06191719015177061
0.1669079492147139
0.023160049822644666
0.06320991955953636
0.16547620730957602
0.15232210363204474
0.010685093707023556
0.0822235424331748
0.010656326330527757
0.15196235351000767
0.19773912959373027
0.07373541596487157
0.023665130000372465
0.09426432827598727
0.12836896539951742
0.03712993728831922
0.2881993015214353
0.16262290341848176
0.06689778142874124
0.05804585519126834
0.09174200255869423
0.10043571090871888
0.10649566728696565
0.12351799588354805
0.013175491676940283
0.1465088589224652
0.01653180950222285
0.03793243913927989
0.08546154596206544
0.2713949173922554
0.08635997516648626
0.11964401534017484
0.34175193068374266
0.02810429143314324
0.021177012653615577
0.03610565342945749
0.08152176736828004
0.04915485261993461
0.046969905931275126
0.06839578391802525
0.06695290229362007
0.10538989723996192
0.010423528351713137
0.18350414893107192
0.023783438954423246
0.11462629350040907
0.03037607167097585
0.0918661393543155
0.09349830535342447
0.018291528348810322
0.0368369700840949
0.12883306822513435
0.030062752901459485
0.08125416666065569
0.019155005934914107
0.050175886426760054
0.027137382364984287
0.21798519661128288
0.07139823294047119
0.043927260960868054
0.03229922482330355
0.014950079794584823
0.26578802596650153
0.039871392315510804
0.02459007637264661
0.06648260658542429
0.041396811326504475
0.04450242965269177
0.014731104565228217
0.08656948887371117
0.17807049478723735
0.22705897581536785
0.32433764946048743
0.013232566043924036
0.1512363944451385
0.1552127299963701
0.12575823750588538
0.05372458810587178
0.0497356455875124
0.05148190630094761
0.00005016472376248559
0.4006808631686339
0.05745075027211804
0.02138404499125616
0.02631867222373087
0.05813355335138582
0.040489570557304615
0.01431812857883191
0.06342544656211148
0.360081462018725
0.0020570845607278247
0.038875167484783195
0.15367350989730413
0.19240788738479087
0.01122946469082663
0.13825391676632212
0.21760150080277002
0.016511749563626638
0.07350262061505837
0.01603777944034644
0.025258289696346956
0.06339362626043135
0.033427950909439355
0.07466320220101108
0.01368689575133279
0.055337577199037806
0.1782679742288413
0.0815961468830891
0.19037957826754207
0.13839744034367366
0.016695943337816606
0.1885078000253265
0.22941463375605137
0.014635599102687859
0.2468685273047977
0.1715311652141228
0.09839712713845276
0.10424275756192145
0.23427306747053084
0.025059039459097886
0.22482666299832482
0.03203494188796809
0.3767252542327316
0.003393621581027706
0.02551156023389879
0.05352271207151097
0.03091551460904443
0.12549215683612872
0.03136156712177664
0.3259213560726564
0.059464335897636146
0.07826177168365574
0.048243770068540755
0.0852916688448229
0.017743724683359843
0.12767614948904682
0.07243956946624198
0.14963263616490094
0.0946991207028788
0.011906490877706856
0.12864010593377745
0.18510459691811185
0.237483547473972
0.03312209351815465
0.0677523780195945
0.035571315426225665
0.3669742310442498
0.13126853111467887
0.327259694833013
0.09600323591094495
0.11108375431562842
0.014953223394703646
0.03667591824091157
0.005380322777866119
0.1934831637016764
0.039928667759606636
0.0404351978167002
0.00036121924010665507
0.13965286518721146
0.22997202483405726
0.05398591856227729
0.02888765269593821
0.10704961434792185
0.15238496293093678
0.20059288173520445
0.018904279889957395
0.16261174444770943
0.1305627047256166
0.09085303856281163
0.04487902266638838
0.17042002504924536
0.09593867043521222
0.0007969846963808369
0.08361091252492721
0.02403816445588852
0.02419237962095502
0.06567286314065966
0.048059795135307344
0.21621386534950576
0.102677232478534
0.027985698218950188
0.020383654252417463
0.03844879119416729
0.14096445358416573
0.10440454903831918
0.1864386454975695
0.024158745213095665
0.028514485055576834
0.17962303230743623
0.044404178560421566
0.08453767617444045
0.026889565767254427
0.16570779212190068
0.05738210649003053
0.13257802787381165
0.0415276666150169
0.05879500957756352
0.22280943526165098
0.01082847429768788
0.2783628871602332
0.1375779900386053
0.38190821492312715
0.3027116200596609
0.14726130727330308
0.21938388576702614
0.23942136941443543
0.01797041135603369
0.08670155630825792
0.10945073210204699
0.09776460675137336
0.21098021779845058
0.07216762224286004
0.14362600472174955
0.09171193136100604
0.02602211250682722
0.130163403640986
0.17182236912676577
0.03419268446101222
0.1768815494043381
0.03607724350922526
0.009206260937895417
0.1482097073588637
0.022229571362665995
0.06712281842259077
0.01750024365322741
0.09817702339382822
0.03154010560331233
0.15913164005432223
0.015237330708128627
0.010201844953732619
0.037938288247778555
0.2962943038414517
0.08096866252796966
0.021647242332209465
0.012762917095926281
0.055497638037399016
0.16704910964111852
0.2018099719009615
0.021510468573552256
0.12245867178354415
0.025039655057894215
0.13704194162215833
0.06578842050677203
0.13593911833536235
0.05879897910369701
0.0007337739154890559
0.2910552560613779
0.04166342732811722
0.10440337489414972
0.1813896205924536
0.12707149361350942
0.06997565117217104
0.09325463226053336
0.067951865852466
0.2065365138969425
0.23483810293832436
0.2924168080648466
0.2777316250588849
0.4216075840034441
0.054460766893988835
0.009881743455741408
0.06954082568278781
0.05260008888514777
0.15562343757190966
0.027176735216674214
0.10698736665658466
0.06092571254728224
0.09339378660093968
0.0602576653460583
0.026289852454859867
0.1481450594423583
0.03306029804878007
0.21693147605890797
0.019039313727326614
0.01821630492747865
0.10680249629225308
0.027953394560731513
0.11832685303526946
0.0585462440292956
0.026821088710245234
0.004305946758077893
0.10717051004041458
0.39025436921030815
0.02950196591985104
0.2008194789513444
0.0816299933856296
0.022115611812113342
0.029112361890544926
0.30210796483046476
0.024097165170989705
0.396063869032315
0.3399076733846822
0.012638405208384081
0.0923737067015688
0.12621442247804704
0.06764670027208407
0.20769125664498042
0.0527417685906462
0.20414589924853954
0.0937860083089649
0.05714624644425075
0.2530629291799845
0.14022509451222517
0.0985144609752067
0.0876151656345796
0.11432748452049117
0.043647311766770974
0.04204594329869065
0.1282683700194963
0.0789691983490191
0.3404049373929167
0.007448537915752532
0.1871216601599916
0.05695121246607336
0.03283370993637271
0.18344242529445653
0.2906162019826695
0.06621839148829953
0.03943890013123204
0.14919195843944716
0.1630957228211643
0.10850503238812981
0.042394336718948315
0.0006364689946333068
0.12491148823600333
0.06304601932392055
0.04762079458049141
0.07980058564013234
0.07234772698770832
0.2831441686293616
0.02372169037184049
0.12705881318734827
0.007658402681104755
0.11917243268984141
0.09024487109152247
0.08358784050456335
0.05080451345273065
0.26234018767113076
0.05779935145643094
0.11263004727553472
0.11096469242457976
0.0004431745032669059
0.04520359711426915
0.18949361158752628
0.08753622350765912
0.018575609966763156
0.09449175493710389
0.065731475632895
0.01684340450738632
0.3540163574317937
0.09503255209274386
0.04994353059834851
0.02240430074168028
0.12714371884760478
0.034215980105689665
0.016694409935096508
0.037214061778404646
0.10430902895066188
0.11611737927769764
0.07990688210782725
0.08840440660386305
0.01641905389519638
0.016704271480421508
0.1444671092807007
0.12533929172465696
0.050368913840775846
0.09069577899938969
0.04381582536551203
0.17695940220272488
0.0847302131057066
0.07346859587945284
0.3205043037172921
0.012962364039626336
0.045250473250784476
0.045365707135078676
0.030666172219378212
0.08835111358535563
0.023763905717850687
0.01872140711644162
0.028766563416071093
0.09835621158015372
0.015635663664127435
0.07449555716127708
0.015715805304842543
0.27507073939118537
0.15029038252300062
0.02323212048260433
0.24211705717002482
0.08253730930645994
0.2068717172554066
0.03613971235409261
0.012191650533233489
0.14322390444971955
0.176190892096706
0.007227516831484791
0.04741656648766206
0.12967738290857458
0.015221522382331293
0.008134060489373384
0.05888234856131322
0.05108423833488668
0.0025275991997023625
0.07497014410276841
0.17369453013297695
0.12581221562850725
0.06480777557725567
0.04496999782143521
0.10684359443870765
0.0016945708238183328
0.0330994342118871
0.0724688050591749
0.05474855405714828
0.10210388705244222
0.3555677259327152
0.1799468631369207
0.03229401387874169
0.025084772563814365
0.0887629014728081
0.1207243326633987
0.02196501874472467
0.0028941239257486073
0.3799667064646661
0.03199175525747804
0.2579602087496392
0.07078421275243525
0.04594843422998046
1.2258624748330468e-6
0.019084614666629345
0.0524915930559906
0.09366872744270967
0.1584517975093322
0.0023679289822761984
0.018568855326094244
0.01270754051135685
0.06613366040607359
0.04384051970835228
0.00952368213537042
0.22665940989713934
0.24790580838741239
0.004263689130482229
0.03758717095345626
0.30949071869701683
0.07011784607997511
0.1917386446143333
0.00709432415652468
0.05326271304553516
0.06893886543809115
0.16190645795791023
0.019796899749349117
0.08372203407883734
0.00025479920094753996
0.18979404765978847
0.030976028123480995
0.2268302011246174
0.03945422070382965
0.35037432478256114
0.04147674904040226
0.012359309609721142
0.058102284225098125
0.0812932180444987
0.07249885566226512
0.046931512444721234
0.24635864103094002
0.40791956260525025
0.2724027585269594
0.19344112100187083
0.022454977812847554
0.016196308114267
0.10408332080902408
0.003974001535580247
0.034690630763875366
0.048086407537086165
0.13736977273226628
0.3027803028101176
0.369891983790228
0.11724633137186416
0.014802673602904652
0.18108059207621408
0.17474684782641414
0.006385618005235374
0.06993156281980921
0.013390558320878853
0.09631738992870356
0.039862392307011454
0.06950268342331388
0.09684612493138431
0.10918588126986756
0.008107903318738955
0.2103557734339385
0.010994398708110658
0.09835911062567096
0.13720769729506205
0.07025363976779546
0.010230083943383476
0.3212218585499239
0.052590030790506295
0.16414126125756398
0.13661639819504273
0.11973848362435598
0.08629642381854473
0.024084134438589217
0.09223751020489118
0.1237307084242058
0.18474711701014096
0.0340459173155427
0.08642094898641135
0.04714566020164881
0.014320105593959524
0.13486910970834165
0.18178216880222442
0.08821328977099639
0.06973286683704485
0.08455887123905605
0.009967380715312812
0.022305485107466817
0.12929237757277603
0.22406027709980203
0.01610010330637339
0.11219619366536143
0.015430257432011296
0.007498549481913733
0.28912603050635877
0.10776424752724104
0.09633268322407385
0.05661975285883477
0.026194018227162736
0.16918919139627311
0.021066604306399294
0.13583817217851135
0.015541204431157028
0.008917914337559063
0.0044948504359005005
0.011332470667118384
0.13531635515777019
0.11996694023855785
0.02338643063592636
0.2508663967092708
0.0496406087107709
0.06759240955342258
0.25323481414537324
0.035442462063601805
0.07269022240980634
0.0556101692212363
0.018547232992796946
0.1605104166599617
0.04896304808070442
0.17859582049583717
0.2445224551754727
0.018984248793861316
0.0601716899616635
0.30805949620964906
0.026560239103097728
0.10914849776097205
0.21802995471080097
0.009551361719601473
0.003574826582777798
0.07754417114144285
0.03251929780682866
0.03478042584930023
0.37974430503645995
0.2877821970539178
0.15390342053279302
0.017343297659016012
0.017344247533912845
0.11006751311293543
0.04312535584438948
0.1417593018818916
0.09372537995208363
0.028288995938679954
0.10418156759346552
0.015884687449835337
0.37834374218996547
0.20539144129286846
0.15843742555797546
0.02448988470366755
0.015398763559330945
0.015615729847999344
0.20316913133526365
0.0410002547347489
0.0551541255948109
0.00834727393496324
0.04927567582568652
0.02018734724228884
0.08814503496542189
0.13145528186022665
0.005308999452910678
0.06967074629075436
0.10578562664809903
0.22047613534202679
0.05776202874347963
0.07070104377138502
0.3493906644736943
0.03480106476925969
0.04113145454092613
0.40227635910265175
0.003965174330157123
0.19847150832842814
0.017264487704213877
0.14362521132049547
0.13234377611933368
0.2627772492465992
0.17131276452204466
0.0936956706596804
0.22066979713244858
0.13478903444702592
0.16301389405977162
0.2319631138199783
0.10901880651455745
0.19016761040327484
0.08463808434779675
0.04373131882314516
0.029716960060998027
0.17743093353450948
0.02427988607214126
0.3207692693202932
0.028726373195937925
0.06274108826609726
0.061375091870042406
0.2049270583007962
0.022092513062437993
0.0314254818098985
0.006637602484081942
0.38507661036267254
0.007711298996290033
0.05193105485229792
0.3194571428622389
0.01297036436109966
0.008948847265762845
0.09788647381093636
0.34341279794301405
0.027249560645460736
0.08833022740847843
0.017196742031253747
0.02285102137653856
0.0024093956502415415
0.026132324435444186
0.1835674035375614
0.0008423908231814923
0.1840133974192743
0.0032022024359631383
0.0015757063069242567
0.028407965040672133
0.03625247953404449
0.2787767379119172
0.13944298799688665
0.04026983939258073
0.049522182654677414
0.002864887833880485
0.3528956324009332
0.047811045146056774
0.07032309993813171
0.06196389360177178
0.00033306644384473405
0.037173993688715226
0.093878814022555
0.010796885480306958
0.15348071775556754
0.25139794503525703
0.037328345444786165
0.04877179137435134
0.0020428168739802053
0.020248486024894662
0.0736341702955102
0.20849999555960255
0.0052825758352495495
0.0508821084697033
0.023754401407040594
0.15227165455260439
0.03236426871339743
0.044109124280521175
0.045639347648480835
0.3849877684010249
0.09143946138863604
0.10122743154912227
0.02875897268479038
0.12373593041776808
0.12349414112554073
0.1084599653516394
0.07645944462113732
0.13738050496927148
0.1450826242151489
0.0975047006068163
0.09910489619985474
0.045095791460909015
0.2822960730102155
0.06763396850777499
0.09121762535845154
0.04757401769441753
0.05123184447461297
0.03628947854017198
0.02750946088327835
0.2491077492169737
0.06933595297065989
0.017419957239488932
0.0020177375296772655
0.07068528068539388
0.08048143235875338
0.09500043225093571
0.06275990464969715
0.028475881626099486
0.023353147104028762
0.06153492479139434
0.162408016104156
0.055400812058362774
0.06759242834992678
0.06602625614979343
0.051759266683115666
0.3461440669810024
0.06978842698263886
0.04932994047809271
0.1362445311052754
0.0542764454094279
0.05760138724889406
0.08918946803750899
0.06251790169340266
0.14176607043282077
0.06500367662380366
0.10202905969196048
0.07831786244142151
0.06551974806141257
0.20111090411300758
0.02934007707980338
0.049384106218503476
0.2569255718893776
0.16017651639920505
0.013852601046698894
0.11384392539491434
0.07463825075552158
0.13296776802735805
0.1283254369732471
0.013146724999072547
0.07754924703006132
0.0004564120722443567
0.02351428994394832
0.09541255595326148
0.0570603729999231
0.09424778288999391
0.21098094154884492
0.15107960169892
0.1289901355501698
0.08867778430127898
0.09950348800476229
0.06448867486380772
0.13962251136635107
0.11558320864835518
0.030503276073583455
0.0005260903506924816
0.4013436605780944
0.04434755768754561
0.0018234803130946875
0.23903563557682825
0.047660514507190915
0.2933788458988102
0.1294778299495651
0.007799825232606335
0.10892195987678925
0.05666069595427813
0.022541646199144824
0.027532313771504214
0.017698653216248035
0.2858957138195733
0.12781626174667413
0.01811594764631781
0.0009315452876954441
0.004552478269081901
0.17604624188085027
0.016088965331756293
0.054467916919537604
0.09675432303533527
0.15418935662812022
0.16767146920274223
0.017899237969066378
0.04475550452985392
0.14951933360632422
0.025043087129227735
0.10596892394997694
0.038787446462614006
0.08826676443724596
0.1986744689129127
0.038259660441407536
0.18521619271227463
0.017109132818528175
0.021235254039013326
0.11359056982980541
0.027852020374067536
0.014328629814905486
0.18921273920456297
0.055942677029138035
0.0738202314744057
0.18885706477736525
0.07251655011054957
0.029738798388231798
0.06848041727725353
0.001643469347375087
0.09227188154753668
0.05678052496162745
0.07840371065319933
0.16441963148217043
0.017978690303894918
0.24041678646029904
0.10864413478888547
0.3111678645645209
0.06515643257920074
0.07049946009077389
0.1536283171052731
0.13467431416447687
0.004417556448823636
0.0112666048144628
0.07737058061671898
0.1056570160427045
0.059213966716171434
0.0415227204430066
0.1689462257949262
0.11257544269690425
0.21969609678461588
0.1539390288566374
0.06274871545883806
0.3913900491127891
0.05663510546724169
0.010516729637889487
0.02302672001760807
0.04736689818749096
0.07887060382852257
0.1552713748178312
0.006658187989711614
0.005371897385215546
0.06697882720779737
0.24807126380299566
0.0032068182659424696
0.14157186571117295
0.07589704392858006
0.07929473675121407
0.028230390287395997
0.10887750126641949
0.003787701755851612
0.015970772879355364
0.2504694863030959
0.039721563898025856
0.024438187876448678
0.1379672384284493
0.23023839566167353
0.08052979825335826
0.19092704220120238
0.044285700649286094
0.059393622301997025
0.0558611872329798
0.05039065155826358
0.10173322041460697
0.06795479815636547
0.08888770400015378
0.1979174013237389
0.0003466347498640702
0.01995244574465995
0.033767473611765964
0.1843767215019698
0.15928516269983575
0.08091871587605377
0.0430035526718443
0.3057003632020498
0.01961487602897737
0.014941155731220372
0.09595971571462464
0.15985734634143192
0.06122786616317775
0.007807946184457738
0.0014223561239518736
0.18838366494925096
0.2503761055034936
0.25137145690304397
0.3253089655987861
0.0054580092730683845
0.10181198454726238
0.029336522653963214
0.12566875455189871
0.05851530398823556
0.15708208141154037
0.0507878965144441
0.12994428117310966
0.2726702744586982
0.06166127240962205
0.17040591789377157
0.20616025471865349
0.028397755627323745
0.019727911449826694
0.12230820861374492
0.044763481943093326
0.034042559814457904
0.10095960950547028
0.03904417136355468
0.004401623959307116
0.0021042303362178417
0.033337433268967466
0.01840540254971154
0.02650870747490411
0.36427844727052744
0.022026925691440553
0.16534287385774288
0.010133576335799005
0.014213834668454082
0.37108098100428766
0.15298347715043042
0.07723863372016221
0.00881005347611923
0.08939057670419988
0.24789523909794367
0.31435032634744314
0.34318557175432785
0.05814843956088876
0.25858009930703807
0.13178761805548087
0.0034852409399588466
0.061103943888811095
0.06351757947053932
0.12276536947530742
0.0730931774429023
0.04666909806891986
0.006517424013146781
0.24552337744247923
0.0017426140875273278
0.08659050217046861
0.06462586069449411
0.0005074858221996529
0.03909891365419964
0.38017706126656714
0.06546422813771102
0.02514579242190165
0.10400708857394926
0.20344802160357028
0.14089680081344463
0.10737474628453826
0.034761267437137845
0.0008764120941041791
0.11929877226614416
0.030470235140156225
0.1773373779984946
0.10889034098912634
0.06971123524297818
0.05403698907676648
0.0001435989674750917
0.042703384615864634
0.12993726670331823
0.34811741092663223
0.08066734308703515
0.13306103493311028
0.11095247350388807
0.09309610579669991
0.40090992134941933
0.02936319661492605
0.11297324580300482
0.16404933261772822
0.0017935788241109274
0.07245815621069958
0.027001137707117262
0.21886123147015346
0.12554257381918213
0.18734285298308156
0.025428235249027396
0.16019368147226498
0.008391116495185192
0.14245594180031912
0.06520641933794301
0.0607571469078419
0.08662120976983838
0.006225946566929977
0.18821480424701395
0.08383693275298888
0.02244751038219954
0.3623187498377409
0.35839888999892755
0.28808150149550604
0.04767004875215914
0.08743965055717233
0.06337491267787917
0.10786912487060221
0.0760005478909481
0.009080861088223785
0.17487038232160293
0.004330164850869704
0.110300716762884
0.2491933733473799
0.15181536897622203
0.007880023842436423
0.32763123640084574
0.05635126765202903
0.027317779255999975
0.06954593756977992
0.04986421622007904
0.07014767615940407
0.02229527152609336
0.0067828689634606915
0.01617191680785544
0.06847566612775355
0.02422988607831524
0.06677139799232994
0.0764594040940269
0.1366805363660349
0.27904472257492285
0.028695079687663404
0.027732509679382546
0.03958293322832363
0.05095434696580621
0.06301317601188458
0.038911381180608384
0.006913766211102262
0.023668246462332853
0.05461664392060447
0.11829366288746768
0.043295182068128366
0.09798149883383951
0.30684539448705966
0.008690469599665478
0.05706279715805973
0.12655540372145543
0.0707015857590614
0.1110832775603082
0.030705802808517254
0.13020831041562914
0.16434731496963964
0.05093248274127884
0.19322134030648735
0.020333403924099873
0.1267654149884408
0.023785447053373276
0.037981966330015354
0.013916551428515236
0.05226778057599784
0.04303695929492804
0.2491698485852837
0.07454897192393206
0.04416195097648798
0.04262875334102596
0.11360010169014285
0.1547006930581429
0.06425977561962617
0.08549158475090436
0.09908838162045887
0.042010238705065706
0.0862611914273107
0.11387421339638051
0.09228442632409951
0.21075168695025798
0.10140564279081017
0.2240800417662344
0.15864923523056612
0.010278895074820635
0.0982886230592359
0.03649313888064698
0.17393798837154784
0.016042374327065338
0.28837533945425486
0.028696539498395877
0.0884926136662357
0.0438648482524869
0.0900730633898133
0.08183437039418984
0.04349508060085423
0.14223916968498526
0.046736522122640276
0.014552262856569359
0.015101162340267916
0.04573691411938724
0.0352228890166612
0.14270633637759694
0.056022671973080224
0.2211411767301308
0.04831742136693294
0.024473001641187958
0.2588349802364004
0.1715432841477023
0.37231077040788574
0.2057911503876831
0.041979586937682396
0.041230002771147606
0.18848802737523304
0.052251753772710595
0.2926841176537271
0.12363623254008059
0.05083359843232244
0.11174202148956314
0.06382942060617623
0.010694276985658916
0.04866695309551587
0.061912483288577236
0.11572823180708926
0.17008822350113834
0.02464146939769733
0.13646071839367951
0.031203435761907667
0.003267396695473951
0.08725389393898111
0.016756023863977926
0.201044601924255
0.015463876292102014
0.11492662479591802
0.00757426106695403
0.07428596620424227
0.27400413437919163
0.26598463990200677
0.14552483150952483
0.10430906211977663
0.03591886934912202
0.09838325764520613
0.0034164329229056578
0.022801180796711687
0.04800640129837276
0.009510298846411535
0.09059934224561211
0.2776691097259022
0.006853019266554751
0.013055290323433975
0.2503011094839698
0.09125477475607838
0.10886178271016834
0.0036389287177394933
0.08296835791317626
0.10520524308493011
0.017295069552277376
0.019419840550885137
0.19345944758458258
0.0020876179924935972
0.3668933672760158
0.18611813650618042
0.012619467943869088
0.021191439448441634
0.33565108688359646
0.24211193804165504
0.012016401840269988
0.03059449810343418
0.04180942296406616
0.3452911364491305
0.11293612315758332
0.045135870473085725
0.11044650892481715
0.0009192375395133378
0.3821883350278417
0.08397243049566948
0.2820784291307818
0.03734003449135639
0.18337023720256754
0.015384826851887072
0.015384380090907342
0.056304150442937864
0.06529612182191905
0.08013109872291668
0.006148382988873606
0.1189454289802996
0.2658204412449603
0.03480812854095646
0.04784752897603335
0.032813824539899346
0.3653109163826714
0.004081420705958731
0.11068835606267911
0.11756499150871076
0.002479673014292754
0.06515697987396936
0.04220890382752549
0.024375326778826378
0.04074128357909156
0.00006079547717446076
0.0030527694766190557
0.05779845976719844
0.015374928464475803
0.03064526730438011
0.039018364990290724
0.09364063412076871
0.039160693191843066
0.10360615678635282
0.046482715353571465
0.10099300030280414
0.03382677878602933
0.18523297958354096
0.06920349083102133
0.026766158680885638
0.09480782902956301
0.31060318576882223
0.04581346572978938
0.1601582189956963
0.19762829015410782
0.4219891892395713
0.12642227573747938
0.03144893249577895
0.04473900010293951
0.1849512301294547
0.06293494929151998
0.09702651429377747
0.058841535224158914
0.28221090654210235
0.062350322015572675
0.04882432693603003
0.04363494742231974
0.10466959532673
0.07897052340712199
0.025473429198935166
0.08119829668206466
0.036501231147775204
0.29410622655405155
0.37442063729526764
0.11471565865490227
0.025377066495572847
0.055857703021906416
0.02737817928972607
0.1493294124197012
0.2819939538168158
0.1538979853121233
0.3840002620794962
0.1431658528061655
0.0033246902942650276
0.014371308860712055
0.24445800818593139
0.3401971531370488
0.10842660740281466
0.06621123515483021
0.04744945841638986
0.014377333316248344
0.06435203474815729
0.0752060225074536
0.06030517698893328
0.02844924094812815
0.11674283847251639
0.06669430441732518
0.10019419320713635
0.02187378049036122
0.004827502798544798
0.15029378584318948
0.040449652098474634
0.015689150540415638
0.1306383168576115
0.037939915270616596
0.052911593644976704
0.11994736602945219
0.1000510487708762
0.04907839621315489
0.13450517209849694
0.12728407468399314
0.017717014809512373
0.12657146790444998
0.07453655785809693
0.040331776184166106
0.08949615430521611
0.049115393897925574
0.008197803714798375
0.05861592233314235
0.021134241022955098
0.15650522263482267
0.09477425614447937
0.3261146223321557
0.3312504809428504
0.10974541274002064
0.0008432235488865892
0.23511467257569066
0.0394961841115742
0.2337049446420701
0.07894884549148241
0.09327547835112938
0.08048601794362725
0.2253330047095753
0.01558265896429371
0.0412597366110614
0.13519342246261723
0.14831459342172004
0.0014713172929221572
0.030549258538195127
0.05212308869018591
0.01075463991387164
0.0014833976140875317
0.07974605359654477
0.12399609518829785
0.2094026301851897
0.10892276160304488
0.19752581487295465
0.16617168921839953
0.01936706059289515
0.00423288899510176
0.15998392610317305
0.047065223278261535
0.15247297310945362
0.03708602027072508
0.04997212972948907
0.04111064121323517
0.026230121124172744
0.029429493252686373
0.010563457421386691
0.13930198548201012
0.14558811404222557
0.14565220873195944
0.056687385552949214
0.02508858241529748
0.027857246285154832
0.18544037184360204
0.2741765065739093
0.2729156946207279
0.09987654892893735
0.2135625558317855
0.17024654872440828
0.027170320681703324
0.21758788829612397
0.036072588889478896
0.01877284168210976
0.054457665300110286
0.11349348932707949
0.14023361579063032
0.18405995275519388
0.004613362315627553
0.14429747934590106
0.15143566331411698
0.05095845567175878
0.03839259070695366
0.014244638620579335
0.04428632591973077
0.0658452461772125
0.051527586448437676
0.04360997428623078
0.13395680510387495
0.22072080595710133
0.09263023965151541
0.17918483661977544
0.011912605152047912
0.013464111671253417
0.007432788684506954
0.22890948928016508
0.06299138882115096
0.21039520928146732
0.035051385466543614
0.33698426937753084
0.1904528768911192
0.025568616275360778
0.06307642805631712
0.127221157870075
0.19598474249317638
0.07569162290689145
0.2819989641709688
0.08482124485733998
0.15819091220693413
0.02227302842963716
0.3841032048089692
0.04298785098401052
0.068297006986219
0.04529202797184386
0.03368448166902334
0.005091355256820519
0.08942162531464262
0.11188931304342657
0.20825030615835075
0.18440883456622764
0.05427772809606895
0.05994326724795067
0.1287182608310077
0.026247856222163208
0.005759214191459222
0.012084872689682299
0.03396035682914137
0.21212702333708836
0.2959658097056443
0.20448690017880833
0.12502256375783
0.3040617375048515
0.034957954470982926
0.4022421653075867
0.03609314482576683
0.09898101425791686
0.07771151018710647
0.037789473659665784
0.015530684741434625
0.022771852221223812
0.014384061887946319
0.3687753997552519
0.006120239469699984
0.01803772964127002
0.08032717577413298
0.10235631556828671
0.06946635067343945
0.020088653369698797
0.4002772598381204
0.007322196558477087
0.036424868387111724
0.03118563682373796
0.05715019999207715
0.04390889476439172
0.1213848814898286
0.28066112696795864
0.06005188076423508
0.009628075988078296
0.04563687386945109
0.10054406400350029
0.015775743896140223
0.04518013160652254
0.03763696362946657
0.08753438427814383
0.10642952993738211
0.02317320786247109
0.005044213028524125
0.08682688872250946
0.045699756439186334
0.016939378194389718
0.12270088057246895
0.13691396158296235
0.12245533204062407
0.11947174376641828
0.027313629930134205
0.061830869876345576
0.10011416670205965
0.11681186811162397
0.005355411649677821
0.03694382434175102
0.10916092616186032
0.28770392260397526
0.06340635325171153
0.07842654756868409
0.13875257009620232
0.07083826777908889
0.021215119556188045
0.1143532649346325
0.09779388949848773
0.048556036993625415
0.026960149843574234
0.0948536750752065
0.08969952828789089
0.034278824680961106
0.01058802581365433
0.3235338662943362
0.1055542184860534
0.001550329410845025
0.17806672905472765
0.048844574854341044
0.051504038725726994
0.04263409832551687
0.37427230708786025
0.0747851703891563
0.11288034488831276
0.34486832014402685
0.00367303699457477
0.16217016595695347
0.008496747125284901
0.09027791847599696
0.2373035650209797
0.04552090128874346
0.028023399718371967
0.09322747614641932
0.07158339530190837
0.035862198657413885
0.007848420781427449
0.010838371751764166
0.09356186163617003
0.023195878458239977
0.27226950646922543
0.05658625174997888
0.2494931987299922
0.02509896307740995
0.32089213483689594
0.17114112659620925
0.09223308329458504
0.15969455819083664
0.35766772341438724
0.17803296039685534
0.11761388205739554
0.08375410099469423
0.02980334600268295
0.09156847032569974
0.04839495680384007
0.04754325650946508
0.3113926847657853
0.09111210953389372
0.1707387148659026
0.27318868434329896
0.009899113609241455
0.011127989717812786
0.3297674184814442
0.012276075119020886
0.23235721459569744
0.0033215263509676846
0.004673675084157778
0.0904699907176397
0.11817314778452656
0.021184098025534382
0.056366020507886964
0.1385252518623225
0.0627249575217644
0.28923557785664794
0.05033306610772313
0.3829278744663328
0.050915296475540904
0.12869003415080177
0.017802230900883478
0.14682236024223466
0.20700182954959057
0.2617608124852295
0.019260512380330278
0.04935347452563928
0.38156538072789337
0.10125984748680107
0.025369138571123613
0.06107139375400856
0.03386532097957374
0.145234224615446
0.04343728701730732
0.04876566214792605
0.19806872489073565
0.09079948715605578
0.15943845177511892
0.04645056837464618
0.040588057888786715
0.06460736947250005
0.2417680260558128
0.07125412226316277
0.006255464190621578
0.028100149672235203
0.2907563949633225
0.13125637050993774
0.07940296999749079
0.005303678167840198
0.05413573813497977
0.22090147659102152
0.11968696906815231
0.032006619588130655
0.043725227070115044
0.0073012022546989535
0.02383246493810404
0.02190835589129426
0.02721648216001898
0.028411273885994428
0.03376316806868495
0.1641730156292599
0.04921900534981064
0.2939681012047047
0.006212661410327047
0.20409192600538315
0.16937699337251297
0.11477910307476782
0.34035586966792475
0.06338997945421948
0.433268873445198
0.038741070255375404
0.08454855750312218
0.012732943399876222
0.18817434298192104
0.001348219125242003
0.06543554678142469
0.03321284285215371
0.23640464919646048
0.19670712094380538
0.2288377669339329
0.011308045955221823
0.009547939441310825
0.06781154418701177
0.012432778381258851
0.10022625506825639
0.07625395635374099
0.08104098717623476
0.09127737692951285
0.11093820033930696
0.0784487358807162
0.19845086169922166
0.14559867242260427
0.13177898622524914
0.16431205658368486
0.04381575238203115
0.12152072386070624
0.2318952084003742
0.11111118479234454
0.09308200522333657
0.207312945910591
0.023029552830567165
0.1321526330168691
0.29419644784288507
0.11303223437855454
0.04115399591905881
0.21329877214029852
0.19762689276526335
0.04337977874274788
0.16353243840224674
0.06851795171404695
0.15365490167906287
0.12161260357920377
0.3509007448521521
0.10617745580139556
0.3034663493301878
0.08034045966705125
0.15136434961807363
0.21249795129218815
0.041310081476852036
0.21736941709827295
0.0036962914651682854
0.021782011948086773
0.03977732025027641
0.17764614300789838
0.1381372999323164
0.17203943545485384
0.09245017035542155
0.08611143154522279
0.011369852508432724
0.08918167633436082
0.11138801120407889
0.14874541594372367
0.008600532899770558
0.11994762077663786
0.025979297353861442
0.021758999300056876
0.01127287281989678
0.05822392005777174
0.00031827546692653235
0.0032205779735794346
0.26458104574769864
0.03325477462058333
0.25716251818890523
0.06190069069647476
0.014439339336051826
0.09779691492137696
0.013058481501673614
0.013455411140211631
0.06481671139881302
0.32844427292891243
0.09422514084530492
0.18023796379537196
0.08483315164813601
0.1543093445168575
0.37798551487342036
0.00677210483066928
0.05298010114156447
0.08471672084312915
0.004851577066785299
0.3274038839381622
0.005694891628683214
0.06088048020596345
0.07952361013184556
0.07210053275787663
0.21522174754755885
0.05001556707231501
0.012129404193814586
0.05985849942298579
0.2721764726818343
0.031636669202880344
0.05663896063153936
0.17200041226898255
0.19901606379703995
0.03431024733128117
0.1644489418767605
0.09215763053570927
0.041903466426703534
0.1339565865513779
0.0973249090258839
0.06415401410353447
0.33073909375442895
0.026061258876326966
0.24669312567538731
0.08180657500262785
0.016530288205179943
0.05080208490369561
0.2667815968823961
0.016103175775707915
0.07480076430117154
0.020136740280525985
0.008322905606851335
0.011052031276926454
0.252630363641599
0.009885116501303876
0.11375887633992658
0.2530565651980516
0.05258279467577202
0.2621173546455671
0.003825235949664379
0.36655140995752594
0.14900586275302527
0.04569256122269987
0.10016220339509858
0.02776209779240637
0.13237055973897333
0.17831515396390377
0.15501620617114575
0.050803433966024464
0.04101368462930205
0.09975140644230514
0.05728716425178882
0.1100867970920503
0.18766613134126603
0.0411737082359515
0.05123211029005605
0.059870544976990375
0.10448255654699638
0.3714065384206382
0.05666135840351601
0.028763582999066825
0.007631454590561034
0.09168064624588462
0.0258330497043997
0.006267790145512787
0.0043546343094497475
0.03990112368120935
0.036897137319136505
0.07388465736034998
0.009794042959169118
0.06363229044956478
0.03717291791367752
0.05421015487447557
0.2629848925957241
0.004421162611055295
0.11325419139049073
0.008724392895927588
0.07595743513998678
0.038708361057456266
0.03513646260446121
0.2110490174025017
0.2428538552881614
0.1297489916727515
0.2906281540671225
0.17848054104703298
0.011298004474076955
0.14633868999485944
0.135025580624356
0.03105455969764797
0.014046334919784978
0.003944260943035609
0.14004632035262896
0.13907039131915394
0.25328217758255595
0.008238288071049309
0.048164243259940134
0.06119535610751452
0.1448041666446432
0.14990669994601677
0.3508004741101546
0.00890691531705897
0.00613344366271792
0.3370566156822698
0.05043863775847457
0.1490456974363111
0.2909953461747089
0.1287422437607642
0.015106140338604157
0.22583488361765847
0.006758922494951673
0.06678529931730245
0.13016968100476312
0.2136189520634435
0.048914394067362935
0.16642408805631578
0.2187720336031695
0.028367772804352223
0.14773363057520886
0.04982468661451538
0.015061384409765132
0.08860409090464753
0.04830628091076035
0.25757532821641727
0.023394377017785222
0.05527003563097829
0.033237619026875956
0.11275436024529524
0.09092869698922976
0.0983707628653884
0.02818541052270093
0.04562270880822291
0.0028981359193146
0.1595195160784623
0.0584817492344774
0.020661275638054824
0.05489728720139237
0.00721114870893218
0.020338322537749542
0.07397755431105976
0.08791613675689344
0.03777432222825002
0.033028084042171155
0.10549441508250135
0.09530366159144633
0.08622348203169296
0.33827043157288683
0.05110354979789737
0.04223657900941969
0.015655231589909516
0.040235733072123685
0.14390828527426244
0.31109061409647043
0.052406066418914876
0.24826395277805377
0.14704782763508545
0.11645569911977448
0.047944792492888
0.011104832195616136
0.04036696244124118
0.05003152253180984
0.007880738177712282
0.020884182215578632
0.11682446605856232
0.006498193686786869
0.1117407861397879
0.06525106749223146
0.12359103322024025
0.1845480245297614
0.07158563212107791
0.07114438066250166
0.3139834462914958
0.06360824458550382
0.06369322233869629
0.046666774037942046
0.16739916511748124
0.22906209052440688
0.08082351398960709
0.08974652131474815
0.027545779724684742
0.020275288878861528
0.06871308903341168
0.09943110966934224
0.0865166987600631
0.10409026366823539
0.07300149850443843
0.03469332578017442
0.09722988313315581
0.05747875421963858
0.08737958281683535
0.20801214882959213
0.014850055712530634
0.07289505600709378
0.027572471828920947
0.20423075202436713
0.06902153862645598
0.137120018292261
0.041466580447183314
0.029701534262083645
0.02194155560484257
0.06325229886759895
0.059058612738156886
0.03404874520887332
0.14594577337161574
0.09314919510340006
0.24291936072321996
0.05260467294683031
0.008993002391658383
0.04724000648588534
0.07049820156934737
0.008917434841401192
0.006523170457644616
0.004049699438664504
0.09485539101854543
0.0555047655526178
0.11790775412321694
0.02909977185672939
0.012996378959396595
0.18374872765512734
0.10908376878530818
0.038693505973495065
0.06296269561740593
0.1279900895834969
0.27536283475522916
0.3845175785500222
0.07595339244672612
0.06222837537542467
0.08660794522263505
0.08283618563690899
0.31824485400406516
0.07448564931489957
0.0037603307473412463
0.10640013862778401
0.07763532556114233
0.035856035399999237
0.24496604996640295
0.06834828141040199
0.05883072593562931
0.0771311925268812
0.21369477047142466
0.010376051577689347
0.001536124155956532
0.09995978093446013
0.0060708569625805035
0.19406164601433812
0.1963718089051562
0.017597395439904275
0.15637323114906915
0.0009698293190509271
0.344712160629816
0.1033867387197308
0.08499802693647629
0.06914270974767299
0.06147963760681313
0.05229134090359762
0.08441150898719997
0.08958317024961739
0.005960311984194306
0.013486430925087473
0.0115492370994906
0.034227078870426864
0.141281381688381
0.014443336891450118
0.0939301838511446
0.13462758496687963
0.07700288616642403
0.14344190728635292
0.02462951575634856
0.1366694379115222
0.07194133559706484

==> anc/HaarRFC_U1_L6p0.11.dat <==
0.02324202644721176
0.24883130509250154
0.19997089048126848
0.038268712304846415
0.017548724212047895
0.256015391740913
0.2844657877046096
0.0428544208541159
0.11917587264940717
0.039280158396015535
0.12181452798649428
0.19309366739809875
0.08569122640089927
0.14191839975435327
0.1353450381396591
0.030166519894523593
0.048714634607430855
0.05824426501743918
0.29267919753980043
0.043052642240236035
0.020470903778784064
0.24578004539625078
0.11080787561413541
0.06653852718045718
0.16167257415473163
0.0946393682590936
0.30513558779122774
0.12403902296449543
0.046192209673540284
0.039051512563614055
0.19234049969001388
0.032280528335889395
0.15459400674906412
0.25036638402722927
0.3314547152122599
0.20819385074637514
0.023877522921859143
0.08309747745173252
0.03717035543116074
0.1243676077934962
0.015752645788578774
0.025956948035246116
0.07621822801201754
0.0764150025785491
0.01601344325965466
0.001076754966921492
0.16952270093461394
0.11535930907128494
0.35153286086674723
0.025205419643997418
0.24537926701556262
0.030367167399975782
0.14857123698466096
0.016177456250907857
0.1887191999064968
0.029824241281540195
0.027703847993797354
0.2150137629990635
0.05912886356565509
0.0110563093381608
0.0711581679794384
0.2616730511861873
0.030217004995836082
0.09237688181909225
0.34588251369196327
0.12516453986823545
0.19763172249362448
0.06434116256027225
0.1509803512663803
0.0021321036188334036
0.056534381822694685
0.1485599974909772
0.05556656095354315
0.05898802488216799
0.0941621878843408
0.013420089704786673
0.00702779865181458
0.2551395440987993
0.13424839008158626
0.03751465552947649
0.10496988575298724
0.10218612985351677
0.2061385371259117
0.02662164013296246
0.10302984845854746
0.07265120859674706
0.04611828710908509
0.010387384404351298
0.09737213999532157
0.03225481094158224
0.015058310620405187
0.014116974144442353
0.11785916598107814
0.1383425348975714
0.3257652430882612
0.2115520243052188
0.2365116731307909
0.07971844469469876
0.24639605216511506
0.337725355698455
0.01402777336781361
0.16328622160452405
0.051447155504824524
0.015779100210552635
0.049675824522087964
0.030227112270251762
0.047511297820636775
0.015644267696749477
0.16567885146912226
0.004199885868293295
0.11051301050754914
0.17890683757313366
0.05670853209345661
0.010835777280125641
0.05859019944156675
0.08323411221767683
0.00580362824923735
0.2642124250640079
0.07682841781633055
0.03991232330050717
0.21485481955924254
0.08316877494116194
0.0073521678531375525
0.13530588242310393
0.000812161636903515
0.10959414788360977
0.2853236572301042
0.017200701554723984
0.2992131781661757
0.20492764493447146
0.2360996065448644
0.1274303629532265
0.09156751918724644
0.12430232738922772
0.18961666593551338
0.4298065125400838
0.2578911803891462
0.17210033867525695
0.3684104041385117
0.017116291956531495
0.09968158897805134
0.09343624386488245
0.011095644029237883
0.00790430252804905
0.049185059611260705
0.08150112022794777
0.06470865694255813
0.09658151631275799
0.0973207629968868
0.07103389616640662
0.18854777460286756
0.01794449791091965
0.00005220980927648035
0.2046610773267044
0.05929782267056097
0.1425304270628985
0.05152594133773464
0.06937771682873216
0.0916673392250382
0.13679130281829796
0.021437929180715534
0.05012891696327279
0.13712459821115677
0.040737676923569256
0.055865071653129574
0.06841623930491252
0.023989330313232866
0.10264326596252037
0.10220895625225003
0.010020842404520185
0.05965083385905707
0.08046715556578617
0.13692086463552183
0.1724563685879942
0.17507191674279574
0.22415110293089724
0.08054401900829879
0.09966860819396664
0.038467345813763626
0.004790495916693448
0.01059283428223705
0.10298823629478521
0.28076853282982134
0.0006462125352689988
0.0318649596859618
0.14461652475321168
0.13607969361708241
0.1172460433391899
0.037837853125860466
0.19662837283080542
0.23979818008797654
0.01992611517365505
0.038567420347964315
0.3627603470220098
0.09210491276658883
0.1255069129358755
0.025147509176009216
0.22683447413659358
0.20122307645686335
0.0037176977983419033
0.0783561174686719
0.1568542922591329
0.1468541137974484
0.05198514236181239
0.030008043887756703
0.09528288461348178
0.11000970456475541
0.02804184989953713
0.23003143292562336
0.0697566115832727
0.01233532975989303
0.08562522095071763
0.026239737658786358
0.07028562427881413
0.09336062626193552
0.02009084481744545
0.08001656504522625
0.0376025570452022
0.044685072125727976
0.0345221207667723
0.011223827581243835
0.007730421435165561
0.1003231517383259
0.3621316680254887
0.033050907386774714
0.03290961269852028
0.20244717332726855
0.04506258191483744
0.03309317795911755
0.053999674492837574
0.013182022581181403
0.14044682326600602
0.24290038062207003
0.016441312227331997
0.23917066468790765
0.019561907662400284
0.14762153941388464
0.0343963076591145
0.039527202824038765
0.08900129506834309
0.08242858012574213
0.054823770148476024
0.07306201973220877
0.01669277395904979
0.2930790524051873
0.047876021720546245
0.07474396448434338
0.09403526668325851
0.027103069441981043
0.058468541051804296
0.1943815036861691
0.1323485822918999
0.04132980750575948
0.20759908287829276
0.014235053700291326
0.2267323589648917
0.01283972838615932
0.01062063519584516
0.056455734905275265
0.10946955667196671
0.4958116600489112
0.15665551785370638
0.061074972655023096
0.05232025339928335
0.004092994146491088
0.136733170602774
0.23858262268576388
0.003958489839748146
0.3054318847799228
0.05296838485254621
0.07169807020503743
0.0642095348544825
0.004107851287461492
0.002262666337544499
0.13423796342303573
0.12314950924609215
0.006977722730740978
0.08596375117695597
0.4252050143285835
0.09378615917340799
0.026758647690559315
0.06113596904190436
0.19740853408412626
0.18342708576677083
0.3868628259755281
0.009189431307598694
0.2293483420828751
0.06659347568966294
0.03626103350370955
0.2924661335795948
0.06074873589349379
0.04258421989492583
0.019909461516097657
0.0033792804837534073
0.03248982199075979
0.04807338701627395
0.04733616525030216
0.033305856424320275
0.038330640076081834
0.0007718750875012271
0.14559106665574595
0.038394754334872674
0.01902636567984895
0.0906742385750595
0.02602538356219126
0.10773132373509138
0.048437735966443185
0.09706964846954957
0.08782995391449987
0.0063765660642923945
0.1404784461042947
0.10282319717415248
0.05549042508476957
0.11158966480078625
0.06422785927133016
0.09717552811896775
0.015278896910093289
0.03404730623429376
0.06192517204598733
0.2552771386796456
0.23391075662022298
0.001578814553530008
0.29555511483109465
0.21130344705709247
0.0746252344765859
0.15988022826709203
0.06466816210223177
0.40016592023924247
0.023253351394858814
0.3979007221258885
0.04491949654552895
0.22212192569476166
0.10603179852328598
0.09853053779031395
0.027066220663636367
0.10671649952812962
0.07765690470107625
0.13767031174603375
0.013501178182759716
0.10056546292384848
0.05140158743070069
0.1632354321171215
0.015078750956638649
0.04735824928033591
0.21974242501554633
0.002323040436780123
0.3670426143774266
0.1946091124812183
0.07368701536898459
0.0054762771992372845
0.15289709686832897
0.43113188287621956
0.01279517414855841
0.06288124682477855
0.01924140235336665
0.0559741808462371
0.2608802177600465
0.10619219423418073
0.1541495353966089
0.18736269003974873
0.047297215743293985
0.33940377806732897
0.1311120396477115
0.23213897719592413
0.1583076874966693
0.23526085166179467
0.010411950102310955
0.045883949087729345
0.14254689530008016
0.37331937637673435
0.06599721581955006
0.16154279163217772
0.13353965426770772
0.13464417960328592
0.030355410239141956
0.13274264259266108
0.33926095726358285
0.1502634121786884
0.06232265469686479
0.026838791476802758
0.03823060235305052
0.0686905617061882
0.0205645746476079
0.05208654011797902
0.05101390341232898
0.03738099776044067
0.25856237731927273
0.0096543231601569
0.0058067874987100575
0.04562492773409232
0.4116896015557075
0.061137992281520843
0.13974776345981266
0.06489617168906349
0.013526965161965988
0.004783232654132485
0.1992317407187695
0.16948596573384422
0.23152829389038734
0.2115652668770553
0.17732224205648384
0.030005048836317917
0.1412365379447867
0.02306005381973454
0.03317765482559444
0.07856013636355186
0.4163502953866622
0.019008404303016233
0.009195410767048343
0.06493388336652385
0.1410364434720999
0.05258404447608974
0.03033663584596104
0.011616069548785619
0.023764058074171254
0.07592551154968433
0.22955729564099098
0.05621667441574285
0.04963979125558169
0.14104174651382503
0.022996349647909586
0.0127120331860525
0.04334937705509008
0.058866596826674805
0.16825538452301672
0.11805091861039392
0.035664888295612485
0.031366991779958324
0.03106065172596037
0.1863207595127869
0.07607614869246158
0.02163410555394654
0.19317942530028664
0.1369541938923851
0.032699506246932686
0.1008583560129719
0.05965038653034986
0.16327204685084548
0.13439556784852244
0.07320831629952022
0.08764935663280855
0.1664340306266522
0.21244922670248353
0.06769568387996591
0.0762062548094463
0.021473989212083794
0.12259468098184823
0.0005367136786039367
0.023951988877435576
0.055728670137736046
0.055989025344973783
0.2297289680327704
0.25516790604449524
0.012190494653787838
0.18466477591215594
0.057648509008892256
0.00481914661637048
0.22406160684518864
0.06052450726713
0.09147424566731648
0.04862989819173709
0.150416984947907
0.09501042801628928
0.37003116450043055
0.42771491368780623
0.33024130146978653
0.4095465955807931
0.012290955966986308
0.04171634893457406
0.06900675366764647
0.42552306433404086
0.04875971196499532
0.2531009661562091
0.09343500984869348
0.07257890146693964
0.22526892575638677
0.04161820672880757
0.20820994741958937
0.0953504176270031
0.03936849574234172
0.05879334377479575
0.21948653633511953
0.17119266694857369
0.0516304369513205
0.035558497636724466
0.011711590777886046
0.15304268815525143
0.13892572628965152
0.015322386985616967
0.12688846596935327
0.2030733297544415
0.17071744650285098
0.135336328788435
0.03237606732174673
0.06893409526701615
0.06596417678287675
0.13856759964697635
0.0664573986017319
0.21251743732705558
0.11895134461410747
0.08636352277033917
0.0652329749119895
0.24340823533502412
0.008791812321456403
0.17106336988045623
0.011643032053115258
0.43646062255984486
0.04428935534165794
0.17089538494130496
0.09223575857589356
0.06150216247359664
0.06257323259369438
0.05396153919212269
0.03663574268797913
0.010988578011939643
0.13642798236538003
0.21012605585841018
0.05715786702907638
0.007991461509578985
0.08310836292525722
0.10880650464296775
0.003102680775224951
0.09617859241100749
0.04533905203838179
0.04743831053669425
0.002511005802408561
0.17467875438406968
0.10780473541948633
0.03411444481535184
0.1800386365464797
0.15356267970955312
0.048888013110202154
0.09380062861892285
0.07984081546776672
0.1232539389793235
0.04554814988543234
0.021954541059225872
0.14161285777817412
0.09027558031873606
0.1204612686301824
0.031047740816067187
0.22204177571039269
0.059108988280513794
0.002120187021464181
0.23862967429169674
0.09025961086780243
0.0006548701655752458
0.031695120305055884
0.001316999632836416
0.3644861443525536
0.1978732413145667
0.10045171517559988
0.10854861630142741
0.12683134754686284
0.012105392225191124
0.42171663741927023
0.054138160168144704
0.07430790116068726
0.15059096354315094
0.04754829909668041
0.09421727539319355
0.20482092080970532
0.14894120020790466
0.05564424380352229
0.076276030653708
0.2493650730961466
0.3095655120114469
0.09055612370439328
0.039844379686408145
0.0690751793068131
0.002376446278411541
0.05769957144739946
0.21314675852775497
0.01630368275619255
0.0019145706499409543
0.07325073972711586
0.022249414543769917
0.1422033346603454
0.03872825912975087
0.24539490933004207
0.12805533110834638
0.12969321252249968
0.38323287676875173
0.15161259430777274
0.11815171857239506
0.16464662705512548
0.00494785131807454
0.03773182988261372
0.05723189898130675
0.09725446009753236
0.03093158241643062
0.232471768318733
0.04747490638394179
0.07324860726017611
0.08783736193938521
0.05676754705599995
0.0016850571214113903
0.1377699669546572
0.18081783229557094
0.10513211223335887
0.019566677068879747
0.020097147499322912
0.12055984189616518
0.15234982850298975
0.009864202258066501
0.33206732632323793
0.03604171910330821
0.09806513743372884
0.01534776874855244
0.0345385788856095
0.1483497863041159
0.07619516994903998
0.1741714431096843
0.26388328919702253
0.029885140166927122
0.01932063956823598
0.015478541045523654
0.24472595093651384
0.018462711764162767
0.14749917427547932
0.21970788300543873
0.10274806512028643
0.0906115677975528
0.16314408001928057
0.03170609710655706
0.03588290105217367
0.25692173893029174
0.006770082722502035
0.27755236459886995
0.002675092746429982
0.3355977363029063
0.0417295673080089
0.037844962463643474
0.36144985486933284
0.04923244688260876
0.0014327756282874317
0.016124561567625127
0.032235623099807625
0.03127039893297855
0.047488440176559246
0.15746168029312282
0.014618253605408152
0.07312328910712322
0.057908575020183616
0.0960280766188616
0.262593718481828
0.27993328001214407
0.33413644039995005
0.010908703366257879
0.0837844581300836
0.09204983353230517
0.08924401989043308
0.04359440070756514
0.3373181021896725
0.09868894610206724
0.034658530383623695
0.030766576030017232
0.049525970728740744
0.2241223251737862
0.28312913978371373
0.07164892328085408
0.11944857778275789
0.04359376687253783
0.11746282442458104
0.060788493106835796
0.18851009062420856
0.02437853482584337
0.14280462399696833
0.08087609041645416
0.06053726131052405
0.0347197946780049
0.07977725852171295
0.11219466598806488
0.13532227346684783
0.02279348687783708
0.13914951259991284
0.17995285679267436
0.01995608126761809
0.16046282807856674
0.09480238685398279
0.12153261815906231
0.07646548566588575
0.08951546498337305
0.47344584266578477
0.010444687567869043
0.3085645570065287
0.04086110552748074
0.3426412327348846
0.06844749376534376
0.15771060039368962
0.01670442117132258
0.014307746807494446
0.11703906890624545
0.024409559686990125
0.08019437672751431
0.06568564850668396
0.1182837090778348
0.04647282682096962
0.038794885545407665
0.06910568575114259
0.1182639323454298
0.104892565852572
0.4227641557155825
0.030530570308979828
0.020061673168686553
0.07813561324560428
0.38449047417332655
0.04979790699079397
0.060033672739634954
0.12983515155185807
0.3273115249163655
0.060782630081938405
0.022210506609868372
0.06679304258595951
0.09371933046071962
0.12270663110110673
0.07557517894007769
0.09371568370549187
0.0037590762001578864
0.04490403407920414
0.2660215955374495
0.08254621393661252
0.32286841171444997
0.035155775353584454
0.12265230757532783
0.0513924851057649
0.006743240309991331
0.053137679934509956
0.2990464368984009
0.026099875254411212
0.011715081966982866
0.09662879096906808
0.0101531397247872
0.03951696839282492
0.024658223210930856
0.22397058557363092
0.05067593728396619
0.11324690819757428
0.09612624920072943
0.07762844841736266
0.07915427160210498
0.15724252463301902
0.03183037896758548
0.35282158580403367
0.20084116004380723
0.04232086243337625
0.28932367575657897
0.03244719457563086
0.10340722065771851
0.15914100182469534
0.21994496847909425
0.06000838170584659
0.020586503290258514
0.03283280078839648
0.07602070289461664
0.35874240793605705
0.10810623004507132
0.06848452818000116
0.07733999965776704
0.06978615739365115
0.20529421031986617
0.0906838805789758
0.14007868648872754
0.003634829323549973
0.007805919841336325
0.0024279836715508747
0.0008302451036556804
0.09192090248502793
0.0023350576524592214
0.07170118779153113
0.026689979571236696
0.023922242848176147
0.016077399590633836
0.058910588926982484
0.2796531685487954
0.13660489731292066
0.025164567221065224
0.11954568280588469
0.013547818569116294
0.07957856664040536
0.18427533900534931
0.048336767330771795
0.13234629335918957
0.13832162898181205
0.2736402956963108
0.08117254120473326
0.2200079724062511
0.3976790290021559
0.22479239309034882
0.08211962625659541
0.08709415917316182
0.042552787688122734
0.34718217077969576
0.14927324628511307
0.2972125864251204
0.11930083215699029
0.07945679965859395
0.015077553814451222
0.01087330869442848
0.29205233522690194
0.07016312800718143
0.12548860244089435
0.20357260114085998
0.28512767860934274
0.06664044238304659
0.07346567500548407
0.3654129699426088
0.10268803692206434
0.07730603582662836
0.19042446842284766
0.1668501163560447
0.10778827400542094
0.1566177251014593
0.14432097740660663
0.049367561221879394
0.07347420970202767
0.027088225355074522
0.060471256324277294
0.11724126753148428
0.31622711968644557
0.04755366428283837
0.03711948952791152
0.16392211927110295
0.3356429195028232
0.06515049745182172
0.050217763740323065
0.07626463183794328
0.17754251437760293
0.26231404819098764
0.08227399955440848
0.041652611093569235
0.010674987234501098
0.05899563751733897
0.04055081993148269
0.10453268732819276
0.04131331157893049
0.3151288678217855
0.020008443374327233
0.16554830321266253
0.15167193470590218
0.035381766472013444
0.0266362454021947
0.060267514246347235
0.05184190453769055
0.006192816030296346
0.04154568921669965
0.277426471925326
0.03343137738612831
0.21840529116413013
0.04208888409374924
0.06967548966388369
0.01716695344829146
0.028007157218934913
0.08136720295719864
0.0413315894367395
0.29076739963286524
0.1863419686051633
0.022407769613381468
0.031817696099598704
0.1006194571327209
0.007910530108267661
0.19111517979037754
0.08670790367389133
0.09861464900564297
0.05978978292965561
0.022612204450134895
0.056924639943650504
0.15793582076621726
0.017912121161824078
0.14345547238779405
0.10691031028311936
0.0034934242094482406
0.18651642840254146
0.05314078943915321
0.04375460752125737
0.08813460327845402
0.0057430222941388396
0.0014719226176298952
0.2766921501711571
0.08270613590416578
0.15648976409167295
0.3257769405340261
0.11188390763756904
0.032946658952008316
0.005723252882976721
0.028348030754648416
0.11241881399958585
0.013927748825725159
0.11178978773001055
0.10135974688383635
0.05864129151028187
0.012478425095942108
0.20939283362627548
0.01787496627455383
0.014811907261758076
0.06838084706444271
0.04237059018023877
0.037751989751451116
0.11524924617806832
0.004637637681073957
0.02618155160844108
0.03280903401356484
0.30441624134516054
0.011533453874746044
0.05613746943873243
0.04558354601444475
0.060953085623769505
0.13940653600683098
0.23646205441168552
0.03924124046283994
0.20239448561435178
0.07027936745747546
0.3911959588754955
0.14144850001601345
0.01620170271710824
0.12742313410125397
0.19844360050021378
0.0020464232831031754
0.05196167720310734
0.08532010169638819
0.27164674897171187
0.22486415202721566
0.09079351780904481
0.013058471377813265
0.31714593827671944
0.021833976695993247
0.06952603906207612
0.06982220397010587
0.04725486056411749
0.043663659808155675
0.04470819047133099
0.07103513966834807
0.09179325194510177
0.18002138839653214
0.1492606732390729
0.19055230388427505
0.03036211985305181
0.08207225626235971
0.17105216429162104
0.11840055536935686
0.08311760821941844
0.11654509622134851
0.0439165891926433
0.03239557317747255
0.10566788156008121
0.04193867325807509
0.044547921322009715
0.10388392311637958
0.3235962450625927
0.04621417676415589
0.031896508790736036
0.11778882871735485
0.03930190469533272
0.2321160629275326
0.35008835266220945
0.12543288354097593
0.1250831955944872
0.07162033215863133
0.03661895433524125
0.2714102494235642
0.26592414532270814
0.19415199786452284
0.12351261856137767
0.21431148566135344
0.11281010959155528
0.1407709372290676
0.09399770255142398
0.24966365595957746
0.25102777414113897
0.07888368415109005
0.03551732826028035
0.18362631009359703
0.3793203570751915
0.008309019552967187
0.013981990590510147
0.3228865556201624
0.26944377580364737
0.06948893604129719
0.220787986503785
0.07523430512958859
0.040534641958943636
0.15050584840374098
0.045594330514894525
0.23377806053431316
0.09809849816195304
0.10855112947341619
0.1696472198315639
0.1645075205414789
0.09081848467942802
0.002589824860002451
0.14280545979812237
0.23932798129660734
0.08544714330379642
0.10257797850437406
0.07957090915486735
0.18373681630752067
0.039224857956920295
0.06367884787036743
0.08905684927952182
0.10610490096456558
0.05995803706010632
0.07585933389740454
0.012175846432397025
0.0319666470788934
0.18392554439098663
0.27948217951694093
0.04095419343046031
0.046357774792344035
0.005721805236591388
0.22162225181686818
0.19469601120503932
0.05227358791605767
0.047264688491664805
0.10705311251359377
0.17431391515774164
0.29484682410686186
0.10153686906827168
0.007891782651656644
0.12461455254607785
0.11652158856717397
0.023234594330603254
0.05967521554175471
0.03630427812826202
0.06509930865467062
0.11678710962938363
0.32737740128316334
0.3422137241141037
0.3417614402332961
0.04135769873489164
0.10074758281921768
0.023674396466510813
0.005730500895756598
0.040191234210870216
0.08068268916941418
0.11024537931742787
0.07410139046026541
0.2028403946848686
0.11829140057718802
0.029733505456942796
0.08140247028601225
0.01622814146654702
0.005706834770934791
0.09425908420580358
0.11971970352536221
0.3510620998990453
0.02452848598271479
0.1383853771788083
0.0401286177575978
0.03059159404431531
0.0854002519361281
0.01445296644670418
0.044141080934066365
0.027753213552224845
0.04122798236375291
0.12077747500679624
0.00778603263237832
0.006696443839403118
0.09196666619630292
0.055254188257199355
0.014595357883964257
0.00396593880508092
0.01721842537718554
0.032266245498330605
0.025906747288040082
0.01219736952199015
0.3571864741965741
0.26027060333950436
0.11776822660265238
0.12453721237292611
0.05169541500159837
0.19002611687136275
0.3710629681427919
0.09812337322319094
0.06189535284127671
0.2648032861931522
0.07815339293507383
0.15752344153873943
0.04579875668493802
0.08138201702726083
0.2987643866331425
0.12978154726867333
0.303586821907485
0.039431043799546685
0.10172846931311746
0.1429974020649815
0.07441177880646944
0.055652581957008986
0.028373412776948142
0.16700564345169897
0.005518022154728306
0.1443946296986483
0.07424345271400778
0.12097727751379747
0.019204519568196136
0.33406740827785386
0.10806704649099264
0.16490905258361455
0.0683980208038812
0.22491561721776973
0.04166547213102328
0.038110829512950924
0.005888745536280696
0.16219906227242573
0.03057673594086756
0.16483937842780655
0.06480451407163473
0.07529606173751444
0.033427359584301666
0.06621866335411224
0.18075037264456928
0.10276558898499387
0.05656694437987008
0.1248439924633435
0.4071164591875445
0.3704555689340929
0.017924729871901156
0.014394229619998379
0.07132255154596008
0.09618001243972511
0.1537003880920781
0.1617432847051665
0.06646647819249676
0.0621301951293679
0.28365833608792534
0.046196411630909845
0.04082543806448323
0.0004106669451949554
0.07748716901322679
0.09986314497356835
0.12565221605191684
0.006999053406987386
0.08957368010137358
0.30487883902104523
0.023877697276136745
0.022104285372148414
0.012010079255001182
0.08844392636094166
0.3502396104851153
0.10573313417504249
0.027746417172518828
0.026372235062917485
0.07111325901338382
0.006306863176769976
0.0005225347947214933
0.09357529914592988
0.3870105276978014
0.02479456920396479
0.09797204685272111
0.06400392861186796
0.039198726821302474
0.0621165404408876
0.02007658008624591
0.03845222940901975
0.4147675923536954
0.05922714862089879
0.09765525410663985
0.4096977059562991
0.09571719904186955
0.057862428859998656
0.1910428414427511
0.10904245304779706
0.06555563190007334
0.34497510737910775
0.0769581779265603
0.2217455624481163
0.05724370205712376
0.37609255734283165
0.07858023884445473
0.10199798150167848
0.08449071655963405
0.14159222750653983
0.019432512871966578
0.13575889924733234
0.04753184709285799
0.16983659188170622
0.06746835518292041
0.008365777983842007
0.025499463264732392
0.0528388488289627
0.33072895127555335
0.09228245692906982
0.1273162010896053
0.04023660088860544
0.0035811153065223944
0.05678999650964091
0.10535973080308493
0.055351642978693195
0.1745676717009624
0.13743939468745048
0.2535913655900328
0.10690330596288865
0.049821315623038806
0.05480892861053928
0.02740730582627229
0.054591379595299576
0.0048413474582322084
0.0966574565047815
0.030196832087192666
0.19460716941448183
0.024188759500306013
0.20288307806454828
0.08264958527182499
0.10332328224586367
0.14767548531199096
0.048977736174681
0.11375279598434292
0.01942667900289396
0.20615101069405725
0.12880106324730897
0.06153611322679393
0.28364173362237627
0.09662480097662644
0.18974363453500703
0.01319529243336854
0.05766644490265629
0.26015225222937693
0.010088756876275612
0.07804085377574502
0.0011410817343504797
0.19004647020798632
0.002080245219878139
0.12962524481069215
0.02145368013021699
0.008416791485577385
0.08205746510658558
0.2273555338704525
0.16650472479135894
0.06781899521089019
0.019170331742353303
0.07843764058273701
0.20012596275954442
0.0007948760202729628
0.16033680615839888
0.08570222723789622
0.16081563904143695
0.017507348891108856
0.3720476026350687
0.047159330527699786
0.25492953111378325
0.1930840741974498
0.0293120843223571
0.17103768450376133
0.07399266002022542
0.08527203793758686
0.02029903021611763
0.09419791641503433
0.1966223163641305
0.38467705321607876
0.084166557900581
0.24251588818029793
0.013161430790934302
0.021725475239063416
0.1712273458737478
0.013346444383258174
0.007720536240846445
0.09470843216458821
0.12804990205588257
0.03383378667688898
0.008661504523540298
0.07626736044641355
0.06435530427882581
0.28880594222011735
0.3476673103455446
0.05839863992197601
0.11395993947024248
0.06887821224302965
0.3600003209669944
0.06112862767511634
0.0015272835415812054
0.17216484526478978
0.09733724503478164
0.2122773840791969
0.014982471697950929
0.031652732446420834
0.06773721363248957
0.17549310190046305
0.2647620780732822
0.04090411787202208
0.2108699059352079
0.011459996682499123
0.01797535079714722
0.2095313872513501
0.03033267289996546
0.04540304499077136
0.024279531007229748
0.13246802090455034
0.14736243481200567
0.0946720191001337
0.004802882469663203
0.003952004835773158
0.1873528508242651
0.06555601871321667
0.06994078892568939
0.028884487774786118
0.08543529830366464
0.10633039625467822
0.20994512224636827
0.02530372542776501
0.10073917087561604
0.08630166525965886
0.1772334923656045
0.12986544126593655
0.010777195447189521
0.039781692232277496
0.34948725093119815
0.0676040999124112
0.1362658242113907
0.21878649361162048
0.04201902277827239
0.007435406908742164
0.07855956953285612
0.02514468949464672
0.06868019482324501
0.04946547341084218
0.05005710102854988
0.08200413595867248
0.16485390071550687
0.06347625967751916
0.07418650659761757
0.12640429848535337
0.044671783465605575
0.06810704431642599
0.026433031181799065
0.10200625327809858
0.10015473479146948
0.24030299922751197
0.04410178770245377
0.06078838398730983
0.10897405704073994
0.16478628107178955
0.19825768619713158
0.1758116429013374
0.01337582001396343
0.03125791636871495
0.19190303818757262
0.11031927507246993
0.0016880763312397506
0.11202937454706675
0.08407742386461677
0.021846980743220126
0.10595167028271595
0.08201730158199623
0.09765917033297355
0.0052838672979333475
0.3308326206976651
0.30154293294213297
0.02742350178152898
0.010414818484775846
0.29923482757923947
0.007635303991437031
0.015338305992412175
0.012165293906952139
0.019855995458823945
0.08929109903453379
0.0423646494990945
0.03581746350718572
0.10060570834336492
0.19212738929604137
0.07587862929045812
0.010892643951866047
0.12247766921384191
0.3308534133796914
0.3145381346880074
0.12828804608497094
0.11692450310445665
0.1245056977812903
0.1410826591190329
0.10561097115935547
0.07964289337378995
0.02268995554625969
0.036821412328104035
0.03201334401214944
0.17541628412890642
0.001000055879617939
0.046051137991325965
0.2511116761334934
0.018235984399136134
0.05040414511270559
0.34285845963542105
0.1432709430747322
0.024331504438112692
0.05532514220957847
0.3301404745350919
0.005445009634622284
0.08429419093298585
0.21936819511449562
0.017055690596674312
0.1931162817334595
0.38425336520455355
0.12216366160568527
0.0580195925543802
0.2959141449793528
0.09938101086588907
0.031028959858953743
0.12211318666429284
0.02362853512078687
0.013373854321585525
0.12928592852268608
0.00499764955008748
0.1155426538393779
0.15607467473466652
0.008260103976616093
0.37517359890852087
0.006931513236874114
0.10635386057516906
0.09047234714548523
0.006060279269597692
0.02922608049642523
0.06166063206990916
0.0319386032116294
0.0563155788216301
0.03519141203970095
0.10193754242160823
0.015168464829358283
0.11430458059104694
0.0439734695420145
0.2586100937757234
0.07541982025205249
0.029893095215407187
0.2693739299763868
0.08704243640013595
0.26004737309436243
0.12384231204691046
0.012288638577798494
0.04703353929348216
0.11057136549678223
0.007405932525598126
0.18892085880782977
0.1726448086494021
0.1215630374382842
0.09723654380613865
0.2720512722735633
0.08145286299543338
0.03727498416474677
0.09601259575233197
0.15352040574636458
0.2687793289666459
0.0349342697078991
0.05896042593510631
0.3707661748074718
0.08050932999752423
0.06532633866452406
0.31018034698389935
0.09975779900334998
0.029635014252137954
0.14164277629364228
0.010069801113293064
0.15098652299971616
0.04181960188182217
0.004867787493666338
0.002491088878555867
0.08516224696096461
0.04186993758205477
0.07281918975305401
0.21410598222776855
0.062226078980461
0.2824412118179917
0.013459899317301233
0.0016574979286734675
0.020892110335320468
0.048190860074262924
0.2007939887000076
0.26372837676785565
0.0034520479789958277
0.07323048469353123
0.097917703428966
0.10847573914641029
0.026090175447561387
0.05572656358414088
0.013095798043722351
0.02306779552582364
0.10239535641745859
0.04237125587561554
0.10351170404072572
0.08147368958129977
0.0583976967603341
0.19996810654929012
0.011729509168584087
0.03924196237719971
0.07813256408477114
0.10098791107947606
0.391445949360214
0.20017386115387162
0.1669068314273329
0.1863767521970902
0.2959568388517707
0.17734451066466633
0.004422320680594224
0.27682257494809115
0.052670421557180054
0.09725395796480409
0.13950401516050184
0.039627849751343994
0.040272039342031114
0.4039528883797891
0.005719657060929092
0.03259562597402809
0.11542780761681973
0.011728621960635168
0.45776003546123445
0.02612585583056748
0.07658887974682156
0.12246918560581879
0.21486597681517472
0.043904193239574375
0.17726254530800162
0.010542297583017205
0.18548163540374435
0.32560988234923377
0.11660335392139408
0.09732997124523692
0.051829119314569634
0.06711436580311762
0.044754563781469164
0.12559402066652553
0.3075495733937073
0.10957394391202585
0.1490729156094826
0.046108886501928396
0.43741744885187483
0.029356070937928844
0.2098392938205763
0.07153403078645094
0.201588623141575
0.010038550640499874
0.21919766905744562
0.06639992808188099
0.3835633126445956
0.2435800937677344
0.06981799723019329
0.19620377141867115
0.01628668602390963
0.09075821539748709
0.06337403148770686
0.008229773884033946
0.33137166586564926
0.013329275833507412
0.029761038917653155
0.31140970758859216
0.21491903451069555
0.007038486292196869
0.09398405028012272
0.052947411524332404
0.10854150189191861
0.294036536442786
0.2629861581591958
0.07335231382443028
0.16687767127044978
0.1612362850869447
0.19427474296230823
0.050511926588592757
0.02284129700347885
0.04617264620399206
0.13523484438686795
0.11590088360747727
0.028481018150609803
0.07338228913262834
0.019825549673952173
0.15461199652071578
0.03472275186552052
0.01331878943000929
0.01940737925153428
0.2327939333871107
0.09695595552417391
0.18014643010290626
0.014544786240618167
0.276161817985078
0.08092002447929339
0.05138384653838209
0.15897516486477306
0.06627479910619402
0.08208763967951842
0.09544672687996807
0.12457772838740795
0.044295088727351405
0.036069107339002975
0.08189831073302395
0.18095242948046547
0.007345016380182224
0.06734489812203151
0.3288715684679214
0.1639775715667057
0.05919001474159827
0.012296411096099295
0.2538162295802972
0.06832587826120011
0.11711330475520242
0.06023196080541974
0.24838552653922608
0.26272976211912347
0.12481845478982131
0.045464137941872526
0.10948700447467441
0.22779473558271143
0.12352553687632549
0.16006789273131983
0.08774095958147804
0.006845909101500651
0.12943226678867745
0.05017918389087542
0.1287160698652223
0.035300343281274106
0.04748048804104638
0.02135236382984764
0.014159266628286447
0.050605940596937314
0.09171311608904541
0.022612236673609468
0.02154691697385263
0.03450073478213062
0.2765620407365798
0.034461746850014206
0.01324201886254733
0.2513322341557144
0.015419761649907137
0.017692227443648213
0.25043298795680863
0.23624048274252551
0.022801390143170903
0.1139133269615193
0.025715723508880392
0.015752359378441397
0.21812913076349144
0.18151715104353816
0.023810772185105227
0.27780977849111194
0.19590216276163253
0.12544034152558783
0.04522052980630877
0.2612256168648223
0.20444602451925192
0.04445646595587303
0.388082001385697
0.062454883398795534
0.14184957112921537
0.23846869951532398
0.15152309806762237
0.11007183105250767
0.04216556213985842
0.01067447866758003
0.2210901472388247
0.17025754320017428
0.02192373232803762
0.1964902572290685
0.07857807326967838
0.03422677467210412
0.14046811862896708
0.06559364911488255
0.3306655454254296
0.018872049048132257
0.11820012985828719
0.020654609045788877
0.0632906025774312
0.020872605409809723
0.0014848370196290975
0.26298954051432916
0.09925139769211451
0.06876155268687065
0.20610827403714024
0.24803793072896174
0.12624020327791732
0.01326848891050715
0.11396812626170662
0.16672887940752643
0.19378493315763498
0.014026858715736477
0.0027483626752741472
0.014035539345771493
0.017421808754297524
0.44877645824846796
0.08793489978788006
0.4035649408771701
0.005311148458969102
0.12079922876389818
0.10936726563622616
0.11758014945652588
0.005120081789744665
0.25823766753551813
0.12407983873590953
0.21592949296909322
0.07257574309280634
0.20116156856453488
0.050748891813346825
0.015394652505817343
0.14416880501490834
0.38589446185503046
0.3240525466867574
0.07988520540776389
0.023587459040780797
0.0724229842918333
0.10975594920554854
0.19023274432544476
0.07799736269822843
0.08606745324817544
0.05585940184741923
0.12351970058366529
0.06125696326303711
0.09617724110812688
0.020713875995705226
0.2263603976600653
0.2107472132425963
0.09081434599228182
0.027584333039975713
0.14349952010479758
0.011408811446734517
0.24558730873155676
0.06984369003429045
0.018917223592011943
0.36733275699088186
0.010340801352891053
0.05040569292407114
0.02718464663221706
0.28274984404798115
0.18713285916088326
0.08888245486643134
0.17688375960782882
0.16345055750199203
0.02325800922344025
0.014876921571718927
0.0804123527780896
0.042760058800441494
0.09872515463473708
0.26752997007489976
0.21864943506251983
0.12384042950799848
0.03067056284577776
0.1345845550586588
0.12835123001569984
0.13250246067529134
0.07546386098111947
0.11966621531167082
0.32753412979072816
0.11564947548966957
0.050432258167188014
0.4103279126229499
0.044086295810625495
0.06401738890844387
0.18404963296671625
0.03275510286063147
0.015591376787210958
0.22614597770780717
0.09906107694021468
0.0023560163078957985
0.005243101859063106
0.03695483929624816
0.0067358907708570765
0.06423996000689437
0.216472198049851
0.055602691479446915
0.04871518026563138
0.09391115325474851
0.0008761174521898545
0.015411873979239892
0.09547574560301192
0.0006961155919677604
0.05191370085994526
0.2387746359161015
0.03812306006148698
0.1260775492185097
0.04200627364670614
0.04690207683844771
0.014015081851274333
0.06935362913399973
0.049133401581179285
0.10505975051533593
0.08054966085056309
0.023406657410070905
0.03427192339574079
0.041340770669746355
0.30653091637169655
0.03946980323856958
0.10032110024842575
0.12486570242230521
0.08052273965849581
0.1350033912982983
0.009257600126103771
0.013885959617513004
0.2187631409675714
0.12087197598270705
0.1473039656409664
0.2710104396904982
0.007854488978917728
0.08316717447183913
0.0440744981854855
0.03948928692294288
0.030069304838144045
0.0030714607650602667
0.0900506528142964
0.045256944587404944
0.02441058470092359
0.14430712574596316
0.11574671623895716
0.044922767419287295
0.2287747219779002
0.08634378514939099
0.08032414123439117
0.35836415426911844
0.02597705960632037
0.3780353684511829
0.30750410640662046
0.07330139658029039
0.1963327584289341
0.020686125119682885
0.09297849800074116
0.0959355012091425
0.38335251746876886
0.03495644735268104
0.1976091418451676
0.0603754551232091
0.3556535067506145
0.19445831256189014
0.13001393307845205
0.03207237337257794
0.026065380473386492
0.11829589258736349
0.06259849852898305
0.028634167645866796
0.20384956099408505
0.056757203531618554
0.24052952970275648
0.07249247470258753
0.013923841964437944
0.2661828486940997
0.02398762658239933
0.18441243789696252
0.01707535345416232
0.42382117704535793
0.06193329558183534
0.05044398159678129
0.046908444696607494
0.05924716668413909
0.2263372889722729
0.3081102833144732
0.16180572916038208
0.16512302463522358
0.051978349404205745
0.17998042568154654
0.04505606774213772
0.05279259627063702
0.03811838147588187
0.09133599436760712
0.06960279083227036
0.26153101553396485
0.04215955017501152
0.01995576790806648
0.1772062955725783
0.008066533918530763
0.015673592607204228
0.04798082729210622
0.023555775676293963
0.04980291024036511
0.10519999242790798
0.017382151581361287
0.04183256884160245
0.04140471307696291
0.08013006393405081
0.07068611248376927
0.002418587308193666
0.010439279833748216
0.08371644335330557
0.03009950505362454
0.03848483487350565
0.04082956342706342
0.006897787587308512
0.12025572190331454
0.06392923222993013
0.08630093093118024
0.04564079718533563
0.02906046566455043
0.025276402266604697
0.123207543144412
0.1660268799560776
0.036747779968685376
0.04998483700258312
0.14413382469674793
0.11372093358471302
0.13777940055338594
0.09633102986017211
0.04485306409905382
0.2991453046757419
0.026862617013619704
0.11373298589992563
0.3294519135825469
0.08312922581979859
0.1729109832281126
0.14331995948087964
0.2210756001543197
0.10607288941893406
0.11660204945972572
0.05847396249478731
0.007821364659794768
0.23139591673982757
0.19019212352688641
0.00957308350593714
0.005784397470513582
0.08101586494940283
0.0566355036710473
0.20690726189926076
0.015680156509983934
0.1388304202222309
0.09890387222223207
0.010535409052711433
0.03584356344524222
0.1286006438335044
0.006061802594277199
0.3591637345292247
0.10515647009949176
0.0368876646152321
0.005221308665588824
0.061052947696468796
0.10144565785406004
0.21413497768580508
0.03564369657091084
0.034119956796994505
0.10895316317093706
0.031059404713921504
0.16874957646664582
0.10227709515590767
0.38107667751790153
0.005155316778062577
0.08299382813026893
0.0341894150291917
0.031599448213644944
0.10233155330557868
0.046486479003526204
0.07677261523273922
0.022062023337441054
0.040875539172065094
0.054245021585387396
0.18372468316046536
0.08522815077653004
0.03271510983884733
0.33966883664640035
0.04077709183573993
0.08483431856115739
0.007841661800622573
0.008736040363734252
0.18819899312799754
0.04028292651427311
0.24841524145739002
0.07569834499649548
0.11322000924544508
0.021506966316748984
0.029304571106702516
0.1861819315614434
0.15102972770873632
0.049163384679281996
0.2545438245277353
0.07228059584366917
0.24832801769747845
0.33211133312833785
0.08975970351043498
0.06118936530224562
0.03447439918142874
0.015293739805788286
0.2814791922537902
0.014893107287745943
0.11302128159554871
0.16877243399915817
0.035123369622437305
0.0008155831953413077
0.29965892789555293
0.3736806749120533
0.07298756416048437
0.09699216807888231
0.2639640491866376
0.03865953787094873
0.004688298518248313
0.15293614322967714
0.13468658134806544
0.07517224364371512
0.002146147795527513
0.02230495549919183
0.014001275454979869
0.016429023557582446
0.24811762905758247
0.06450498088901269
0.012459132101627982
0.006120917835990606
0.0009545972291866468
0.0829045208130355
0.10258054161073452
0.2061929304091705
0.3064425958063219
0.05200044887165044
0.02177117228179174
0.01643783913572656
0.014170884017235283
0.32404422675492084
0.014471995483364771
0.016035788753439584
0.05708871125351666
0.04187983172047726
0.1550160958258813
0.0672320420671626
0.08141613546944944
0.24088217142706486
0.10758225870116021
0.0929073310034512
0.07280279721392921

==> anc/HaarRFC_U1_L6p0.12.dat <==
0.0462798466938501
0.08196997903109303
0.41745053681184086
0.10564115619729808
0.10014498283477166
0.13456210804104446
0.030588997531761978
0.0543884299723108
0.10328803195772203
0.02986802608057457
0.06672123396736161
0.19169614449002012
0.22946836666763565
0.005470573658312511
0.17226256671866694
0.020590483254247508
0.003554497102559972
0.16938659523102634
0.36570487381036654
0.17225656747794252
0.0009088027338209828
0.10201543143627645
0.07592647518208454
0.0625365054692487
0.029685712698096164
0.00427488645252509
0.08500242213549641
0.04213389693946871
0.003664628799319408
0.17689227376659886
0.029475852240150802
0.027493297775447224
0.1980535402842828
0.1991391420227507
0.06706736362111163
0.10762854230404602
0.347255181850401
0.11565850058161106
0.22880209713828628
0.1777591744867809
0.15481858933532253
0.028830871467484295
0.199046673685326
0.0369346474642425
0.02846873545731041
0.09890322631015115
0.20262743635624178
0.17429541792271494
0.062141414798060866
0.17125516194742443
0.28575505854659033
0.3363999722185293
0.46423716198391457
0.07220937386553394
0.06605681700041473
0.07845167688680296
0.11793810858419547
0.09341169630457301
0.05372770974248769
0.10301838747024145
0.08735774782957927
0.04648465002506571
0.01441330615958568
0.14689287147323668
0.31778115746824337
0.03653665693602016
0.14550900265154246
0.14744512808213886
0.15269244142015534
0.01187006475804374
0.03176447839832806
0.07626086880226529
0.03546400653042413
0.15993561298281203
0.37733727048738547
0.1354859712439167
0.05452886426602285
0.15948247830746703
0.036286164725412594
0.01997194504214798
0.18045791393947325
0.08504758410343813
0.048753950906030664
0.07225570357124747
0.0405756595949267
0.025794389223389717
0.028623542205012877
0.04955442049723424
0.2004447058537873
0.1792054312999038
0.340971556739052
0.1982171989386345
0.025249439161285817
0.18259723282176385
0.21926621219659057
0.11473355419709577
0.01932901132171702
0.08111143143036595
0.09091623993388792
0.06200317015862154
0.012177431413636256
0.008099470897133304
0.10919954374577458
0.14051902459271107
0.1949937063357542
0.027812380211709727
0.044233546659784545
0.09706052628831603
0.06258665505004536
0.23137286123908646
0.040752601753195575
0.06147874255987939
0.02019612001961248
0.018742131123858755
0.3739911653717619
0.06567178500234026
0.17416615539227112
0.17614123612767763
0.009334577123175756
0.025728704213727773
0.07194737194171738
0.29531389348685355
0.06819799991495447
0.11603898785909676
0.08953072824056335
0.030854121844895884
0.0014434318543881306
0.19763358046174562
0.058530193191489964
0.21070033406651256
0.004375105953594296
0.13807000375349518
0.05573223167590987
0.21129989114529757
0.171873797391002
0.054061181170977225
0.1381158670347302
0.13382318932402998
0.016475262544142822
0.025576343062626947
0.15518803277974996
0.034031583526130144
0.04301651903961309
0.07955871741850822
0.013555333850674195
0.036491907019552385
0.03286177845737998
0.23463459481638022
0.04849041812660058
0.21678175209315126
0.032818537299740505
0.110343124026666
0.02157855432746853
0.044688579919467494
0.023479704388059453
0.07536864755057988
0.01944249814376092
0.03826760776996701
0.06423784229582502
0.09655590867032243
0.11727056732311796
0.07947738503984582
0.12311957280453992
0.23412618250532116
0.046770660375569005
0.026660180998387406
0.0720812796956225
0.08019512025207287
0.2054192322589567
0.035833891602338575
0.0884272611153788
0.03223861135226714
0.15940219381042253
0.06586047076748712
0.07725868918541139
0.22576466097003542
0.28537276972055065
0.01942366924743268
0.2313999103302247
0.2029225068932468
0.014486263404717573
0.1654897008743314
0.078242368052626
0.06666762753432338
0.01405656345543313
0.09798126107316335
0.10737764245965209
0.1521553611956237
0.27537595643725643
0.07462992097959643
0.010316546500503726
0.1794600446236597
0.1182382672183468
0.036614218110101494
0.007590377695191996
0.08803098920078582
0.0062043360635525855
0.2807021368463512
0.18708982992012774
0.024369928423790085
0.31673666663303196
0.018240019184865067
0.054003205045553095
0.10157602688307074
0.09693952338004781
0.11725590264455113
0.34386001835490443
0.11809600603302695
0.03715497594755794
0.21637392072505052
0.09113762377691662
0.02076939192988884
0.07367091182622325
0.02503425701425485
0.0414534422922004
0.0848053681796736
0.1913550257980327
0.07271400113171984
0.2686861482558298
0.1503780638935766
0.2528244616524896
0.05990456196447286
0.14147831477223335
0.2510403613921481
0.4386499645744094
0.10468215842834142
0.05614317424563436
0.07303088236151448
0.01830119334857274
0.058722789604440224
0.024327310006332217
0.04401980212998123
0.05342994443741965
0.011405440438014197
0.12805309027311856
0.017236310321472773
0.4512819647733938
0.07954882828984801
0.4158193228318334
0.017726453605971856
0.013115918257365253
0.09258935606247878
0.043758418022824
0.28688322627952456
0.05375886446386946
0.14600672221628005
0.30833471840294874
0.0784833491769155
0.061043381600496535
0.14539182637306156
0.046932702847988
0.18725611840650438
0.10950304392744856
0.01815127211411083
0.08908271043430346
0.0973854261997464
0.11585971475844668
0.0606692847114105
0.07057575074291662
0.02278920859872223
0.03420543450679645
0.027243338949583567
0.09277309088830203
0.041895739823896466
0.07543506346119781
0.17307036718366792
0.07121682589504118
0.06716968028382854
0.2159013141419821
0.0642861982239434
0.02918553285742454
0.015918585974184444
0.008414695167513394
0.019731873435227497
0.3189329601981482
0.4019167492133433
0.18709282220900936
0.11516904600486479
0.11339065215324928
0.1550277748621078
0.0894334105000378
0.2530171274593454
0.037159460433481104
0.04155536243826322
0.027931159837928606
0.13251997412975478
0.27822248706487596
0.03448433777086534
0.12023009167599663
0.024453301957257922
0.02814022816706919
0.10691987337251077
0.0015137463853949974
0.07990599553613091
0.29553498336952627
0.07622519517640598
0.11385940119087119
0.016460328636083706
0.38277489689995775
0.4239681688619281
0.04132315637307691
0.13949377166198013
0.00939608281379778
0.050257175551702074
0.03677242098948202
0.14189499318176071
0.012624076952412485
0.05614575929298223
0.07902797619411299
0.05284495007597672
0.3516378113067699
0.05344968022207171
0.2482301794027809
0.016670976811818745
0.05346004167200373
0.18597831216085603
0.2231466104764913
0.20167514626428198
0.03349080789884846
0.1510285848200025
0.02194162852500805
0.03364825933418906
0.026659032013234066
0.033212417526485724
0.06748935840389811
0.08565875481598331
0.0066302055980936815
0.009087604913304077
0.004762591082040227
0.23653190868719906
0.04956381555100262
0.04114139164585427
0.012067206810956441
0.032187621490875305
0.06539635811170773
0.1053798169977683
0.02164745098662403
0.07909419527493317
0.16850927305781033
0.026793969402364445
0.03262140085624808
0.2531676920744696
0.3113260131685624
0.04685194003732203
0.32510410695510866
0.08947385110492326
0.062007487853309416
0.19911379643541302
0.04429231618252766
0.3806200877113144
0.06589996624145908
0.0684276517370748
0.10276735934320508
0.0010289689882533265
0.07318834161650034
0.05360501245276407
0.0543936075139798
0.18569227063549365
0.3900137146238662
0.04688345646804584
0.03577364264827028
0.19691308964553694
0.019720278128110544
0.23600912473741642
0.04376407481864725
0.38231699417847276
0.08560896593186186
0.1524731091946879
0.07083288268548646
0.24705904176140123
0.027550447754893785
0.4246635678287892
0.10220963307602703
0.12460782965761957
0.17268413301407487
0.35777502654179416
0.027233111615888553
0.1331072127618463
0.07256288970427317
0.07822567002323663
0.012385033723347873
0.019282547155256444
0.03382987102527481
0.09161936647106436
0.14225768866758978
0.05565410928042646
0.021358291213042734
0.28599888264689843
0.16613672768784207
0.031004015693991065
0.0531679831264375
0.05977106059904852
0.05547182298403628
0.006834750197484147
0.14963076911872403
0.039081771414419375
0.058521902471034136
8.6099754447661e-6
0.22766577473922606
0.018986160036107508
0.05984673074685121
0.03220850512125806
0.05526714878585362
0.10045149400504169
0.140974758699392
0.24120874969242287
0.05113876585368677
0.11931945912322724
0.1675403957219716
0.30805272196069233
0.5013158002367052
0.03411919003551025
0.03479399684479303
0.1675142182380071
0.03865703754052771
0.10175128863382542
0.1380551987826815
0.12407834039346392
0.03287225457327712
0.4366312388090891
0.05054090569305249
0.060806288495901924
0.2424294653629668
0.0006796214892509056
0.18324211511364574
0.39759690276963766
0.06496386084972844
0.042343941230986316
0.29305689891843434
0.24867694227206824
0.19404823483126932
0.001872980362250723
0.08923958072302238
0.4149253724049896
0.008074757708570678
0.017474737115863
0.2258037936242402
0.05525189994666926
0.1824118311150007
0.04593308592093167
0.11966464552337566
0.022337455240158764
0.3280523631949607
0.013064964799869282
0.08947404459719333
0.07463981176129268
0.031528705804237236
0.02567786330503503
0.16142702313867
0.17196686066096836
0.0955559246648947
0.03735247166161347
0.03308245783536657
0.07976110334915293
0.04697021727650245
0.0979372949945119
0.05984673507100851
0.32167118853372867
0.032334525094504414
0.04294161841657312
0.09347424369209986
0.0256818840240899
0.029585495934951897
0.12968273485515186
0.06473354977477533
0.1043055798547235
0.031482070975851185
0.04990126822239113
0.056823143362221815
0.04703775555263028
0.039214236111644464
0.025522693124524102
0.061300752059043985
0.347334895338549
0.1572193198434715
0.35490225734447706
0.10893733742713993
0.04564168347325575
0.04475547084514786
0.15428539714273729
0.027807602007255305
0.033947464607511094
0.11391360378345057
0.013983872026789823
0.05518304581107819
0.05194809841959381
0.30437692985163584
0.10025549344075553
0.07449312121575294
0.028625787833681655
0.042509820644741764
0.026216337549255106
0.004017002727925108
0.010098092755299671
0.025726671273946296
0.2672902565941647
0.05896292869712282
0.046158654054548214
0.09890895117115284
0.11522839256932206
0.03415197880414189
0.06447739138197384
0.054977121221071804
0.09443600870465982
0.00015321640497626435
0.16238322521407872
0.09160639723691638
0.009456673874786634
0.11262135667884705
0.11153294550423645
0.12621546483592097
0.009755884044282296
0.07741109143169334
0.025024717273342025
0.11388651292411787
0.1183417702203412
0.393752203599156
0.000040092093393839864
0.10256350543319194
0.21397246273350135
0.0903600875027794
0.032643472699633254
0.242075715260005
0.13731545069690157
0.13519260047853254
0.04943400493352376
0.26551692642752545
0.4074631349008043
0.08554699307934291
0.3674792318601662
0.18067794840700127
0.05811265022685442
0.058607936539548953
0.10949457211857735
0.01635456436430429
0.03349523338067669
0.05628364096917543
0.20484309631091904
0.03356439653147408
0.015171835731356298
0.0061171347588012985
0.01045272182133861
0.062447300940341226
0.05165796242339147
0.24568369179833482
0.35431848251711
0.03450450543988187
0.006119173750139241
0.03361070804049068
0.2441456430252403
0.019003724178789417
0.481059530179652
0.17273701600766259
0.20320198013782478
0.01847941979566015
0.01769126062898726
0.12195858059223541
0.015153492037119708
0.000976655886840988
0.007912618365969386
0.07340992562263868
0.16281814952467957
0.01520262925114317
0.034207419122418
0.014579699607959424
0.09007672594831906
0.054492836897300674
0.465539358424871
0.3283106162081318
0.08320127927424094
0.09564688437787472
0.004308499913445853
0.08078570772619915
0.14442568708269887
0.019857649436641315
0.1735857673888257
0.07182131296881542
0.01051765402706256
0.02834206130786712
0.09426314036506367
0.034834804187373926
0.016481029828972173
0.08837834623172722
0.1912966070864105
0.4159664938915715
0.10054589434813627
0.11851682085268153
0.272501335159783
0.021374482939174103
0.03710004992627409
0.14149932311420899
0.13295171003052297
0.08018855842543071
0.15302536290937288
0.043412876354373395
0.01713890741940864
0.05812758897731134
0.0017705682672689855
0.10114714514177284
0.09393802190459691
0.2624051394906617
0.024911943448694112
0.20157789613644445
0.04392236073384346
0.041357987820940266
0.16790670132770155
0.08057046521834245
0.01996506577744126
0.2882606744522776
0.003099647395478672
0.0316322727517211
0.06974851264298985
0.20537678636902656
0.2147190009323643
0.057652137672952575
0.02183040747581161
0.009053395183862088
0.06502058597618693
0.20079309084654137
0.02128777990657031
0.033028523122723655
0.11473012527350132
0.08892784688538398
0.11352400387997465
0.0293604319102915
0.004280438141623907
0.0767033629758043
0.023548367588557426
0.015236325956752115
0.07141890217171502
0.1322039633287984
0.13346869092437375
0.01928010813022598
0.04233748679788259
0.03630830846365574
0.15706738512524338
0.0686374380772387
0.23773087339492777
0.03634215213577116
0.2301105224453326
0.12078312122703538
0.13131034159011976
0.21626703717521537
0.1098984376010499
0.04045079966931855
0.14249417717798665
0.04194290388582267
0.005452521097727099
0.10211437808403809
0.14813930079234922
0.0020598394919718894
0.12300761168322567
0.08078351010722942
0.045006147420959805
0.18591598212420615
0.04727737637029209
0.1566837120012699
0.011235519934276572
0.02072202189188913
0.014074973973533597
0.16961370203766302
0.08346598911671482
0.1459739555883382
0.2733788119303534
0.29001516432622154
0.057644299478755344
0.04902779068532324
0.010437021233160844
0.0371158139395267
0.12627515921258928
0.0735139593214127
0.256474292694112
0.10752536177036023
0.15251184053240724
0.28924916706198484
0.2989195491004502
0.00034024491525214124
0.004369693154132748
0.11489406119654896
0.15090539662285185
0.45488282526580476
0.023957326847215105
0.03524058835931959
0.034588463132557555
0.09054174316528318
0.18346895071562921
0.011483683693296673
0.2565282933751552
0.07150842159652393
0.09035666138173627
0.06304439965205119
0.10133543557114545
0.01667721806539132
0.008531975413715163
0.07282398429292532
0.015617834102406244
0.1626420738601023
0.0583938683462462
0.34944749919974083
0.1431445619832446
0.060845805073332954
0.2804092601112724
0.04443985997343949
0.0051137101043881505
0.0843291548882284
0.017876398897694313
0.1930025454056852
0.12471476113037198
0.08649767989040731
0.027159020453279652
0.17649704143280998
0.2571701987561936
0.04301840913942144
0.1483002754204344
0.2666788503482699
0.06663270356124731
0.22810866420964387
0.00594434957387918
0.2819788771589209
0.09930219498709905
0.009431751831887134
0.08304737540938288
0.24698181875340855
0.019636903665684085
0.10615812820448677
0.03192601980680293
0.0700894377320391
0.028784488070310775
0.05607155345459372
0.2246459208157828
0.09642499851596899
0.2981933018622667
0.14533269302243354
0.08476897876608645
0.08761211803556808
0.08785135018136704
0.08950239358338824
0.24259867417135247
0.22369211045610285
0.05312477189520184
0.03329501714208147
0.10908419787740826
0.0033674873555957943
0.12210304949501329
0.03312565720054116
0.12346367354522772
0.0072392948800767565
0.32535922665767364
0.1950101071046044
0.09545097983320516
0.1418991165987804
0.21782088125603816
0.03246519588445847
0.042330691949874835
0.06373836857289919
0.04517654567608601
0.09508637279809008
0.03868172187526044
0.016110966447599902
0.1716148449877091
0.024512249264371518
0.02027473302083464
0.34411073170338
0.06123287579984904
0.0364884283467093
0.43012180611966744
0.15883369328345265
0.018861017089420982
0.15440268262471799
0.09965387524329093
0.18808930848957894
0.3520868648610264
0.11106667192576586
0.1036748002562919
0.006636043304450405
0.05105852572076977
0.07191589427108715
0.03927667689511933
0.037531787964256706
0.17772894040745033
0.1315861250562629
0.018915843081223415
0.13318701108383396
0.0948733927829858
0.2962919341318294
0.006585399203553603
0.12071148540148104
0.06242737432917653
0.43466622932542
0.00144084499817841
0.012823380134492824
0.045009248056238745
0.0033661888151752025
0.3143563180019772
0.15164967975512744
0.03096217474843494
0.03557523663413504
0.21935351556566499
0.04500732292415077
0.12236929235726027
0.06513227755138104
0.04924424504411381
0.33538607230086953
0.12843302378555002
0.4040019281408651
0.4495533593515871
0.017263822737062586
0.08835892073064489
0.02523290668111149
0.16542265942166262
0.32902999568712465
0.02528800469296119
0.18245629344471537
0.2074111641963769
0.15225952555478922
0.08790608793571296
0.0032926930036431754
0.3527640864257755
0.05348262962902538
0.07980735625668484
0.041491899397218264
0.02585074042921657
0.1066206906649429
0.1437462957797094
0.011283262530576063
0.03456164683706589
0.029198830850384702
0.008925288792444707
0.013019551560576466
0.09263836878263157
0.06275843137544605
0.057924575219509514
0.07303738877700165
0.1165083498670232
0.2791147456824804
0.07021372289969759
0.008416692932838943
0.0008155723415626398
0.1677754324455304
0.056071892610256746
0.0969759280127157
0.11431510931823739
0.07814586564352063
0.04056626804984149
0.02338105585312289
0.005083108379260453
0.027316499962475968
0.042804444555098686
0.04442440675610589
0.016406685950267313
0.12556254918318377
0.07002892432843866
0.10138083653732113
0.22370512517454327
0.1782576135969608
0.2730154007002442
0.10640253441759089
0.02702558412642445
0.04992763954522824
0.013180091562112214
0.3232583525066935
0.06161252389237289
0.26557959788787766
0.000579600578760765
0.07496899671187468
0.17713864393263093
0.0729988512897338
0.01376149167709913
0.04793117797804782
0.19533774298603943
0.04568861227002996
0.12004092187907872
0.08441544669226442
0.08537251361298837
0.10242571746632276
0.052763976931813
0.024311203812029905
0.0777796281048637
0.3210494233725605
0.176619932807324
0.12184222360836298
0.07069068619578417
0.31366774816439086
0.43577004083324017
0.006351414090076457
0.23189380742264648
0.03736399643204069
0.0836987829094655
0.05792484727591188
0.17791513654576782
0.21235404357059856
0.05864802473924906
0.061523632776094024
0.048792465491855626
0.11921067751302149
0.08992290929249817
0.11576237900644543
0.01077346386822245
0.05921954959381625
0.032895504877807194
0.04851804656762118
0.055204382279935606
0.14833187460191802
0.055535153343510724
0.04700960428874626
0.1147365796863904
0.015753400394948686
0.058577928029071594
0.06118062475565588
0.019474626393937922
0.17862108137493463
0.1612769435858325
0.03941879783070347
0.07384555241870452
0.0835828443127411
0.116037687586941
0.026585563439840244
0.05431865672833418
0.07696771391215222
0.09708491952755534
0.05706368743318092
0.019521913032394828
0.007901529158546715
0.06580318562322357
0.08625394674036575
0.020660136303280164
0.11162131092182753
0.3769953445629334
0.056740068706429746
0.4260621199505463
0.344550004260468
0.20667143791518391
0.3593587613210743
0.18036593814342214
0.3836136217794968
0.006983367753177995
0.0353900686989201
0.17268104972872192
0.11006530357895847
0.04137122121123049
0.01135619640080038
0.2516394494065102
0.21606126642525117
0.04496274444196485
0.05479720448057384
0.3320550752400716
0.008542945494099752
0.0532867192326545
0.06288292610011745
0.14685281591656085
0.2027207524143259
0.08885293078362172
0.15828833964891745
0.011143945628604435
0.03903327617373514
0.2752594026866582
0.09600802281585054
0.018422026957850425
0.12282467086881374
0.011050067219763933
0.04279534253817281
0.19714169189245215
0.2634171614940306
0.02671130077690376
0.03581681383770151
0.11815406422274019
0.39109517062033766
0.05475986779613084
0.017252185317812276
0.19211867779488598
0.39489138314407035
0.19028588589007894
0.22284613935746345
0.012322545919589444
0.029370695753238172
0.011172147807502615
0.006075469284233073
0.018790581631053717
0.07474572955147966
0.15022045954569324
0.035522885266851455
0.04279343418468073
0.02845320883698128
0.05530593896131876
0.1411093992836936
0.18300709582700808
0.07528835643314195
0.07545456286819631
0.09733170144338746
0.05479146744974683
0.04407318184902712
0.2509115513713646
0.058886510720859216
0.06481098915312612
0.1004276553605244
0.11475259729960194
0.04345792050119703
0.08537483544691962
0.04310693339894117
0.05771481185479635
0.07426675904339264
0.033054140323076076
0.11585378513895497
0.045159722630628
0.046807334170484056
0.28036719312614844
0.13137135048184848
0.128553590196598
0.07221353931364147
0.2141815456454488
0.1429775287119724
0.05796826968379789
0.13368628281354333
0.36342154607042004
0.2331638514628706
0.1257064235733118
0.19234528353193978
0.07893029989501844
0.08899185046978822
0.0882048598494141
0.09175961601438974
0.02419146777434949
0.06712868465485837
0.07040926601127633
0.135768106785922
0.12837240942307346
0.03768834836479192
0.47534660276550333
0.09650722266378979
0.12792124315661996
0.15543588981681228
0.09620819276906488
0.06914927748189752
0.023689427482514385
0.10593812249009181
0.08112824570969891
0.03719996936097722
0.056265126916716
0.026496221652591818
0.0364177675122151
0.363102489094014
0.07988503748601036
0.09099579634015173
0.09751312319235479
0.024930433688866452
0.09913071656609582
0.12079518115967727
0.11617408546664501
0.028196548989998894
0.009465065151583723
0.029640535543910156
0.15230121326762125
0.010718551752694165
0.04247257062491028
0.17659672212089464
0.05503039163130376
0.13995599979227644
0.11656327660620219
0.001146687801611896
0.10978555890988714
0.164762172490192
0.03733784366584013
0.03887720722067463
0.00852494646945134
0.15753866027131436
0.11217272431619395
0.1020815166384395
0.2340302054080002
0.3190000887257897
0.25258931844284166
0.03523939290164167
0.08009747405281332
0.032317418354290216
0.025931546959374878
0.49478485605598155
0.03933621894154109
0.005919264305036856
0.22957601924585683
0.07324667122285038
0.11838029405959449
0.010662428833380984
0.0032645673567938305
0.03254290181230303
0.10956067508671437
0.23908294104508543
0.1646199820205234
0.153522518322716
0.024574981081146086
0.07765717325054267
0.023754812062187575
0.06532653886942599
0.058091957852854585
0.0917184450698442
0.14880572925807337
0.06928424813566825
0.312192342963685
0.06288412231113777
0.032976219649602234
0.0560688533612481
0.2986700936630216
0.20327394136785623
0.3694805612684702
0.05500039121452895
0.04141002845985226
0.049222208167468036
0.07674193408166383
0.3840039166635345
0.42443312919912424
0.19152721916954704
0.013372612350328267
0.0044837138488549285
0.27723118816763026
0.0784270629679461
0.1528048327752234
0.059956991400862455
0.11020601051458036
0.03351511525809637
0.11172660337620892
0.0195845253674598
0.05114282396219523
0.0907081096673281
0.07421312439245199
0.20823031019498242
0.03707140663602223
0.06603784793749684
0.1676526174516618
0.14254142618149868
0.029401026471108888
0.03196627438662158
0.11450643190422721
0.05282634229917889
0.033085974160001794
0.05845393743157373
0.001754330858589561
0.04950517138217502
0.06459731790063143
0.035841670064693056
0.08168172216148777
0.0015108450202321862
0.0475490769216838
0.14940327607082174
0.1496441400301036
0.0251862055632632
0.16346553929867652
0.01790312347407912
0.23628318343727575
0.03116281339055628
0.12557728909066077
0.017704372641304547
0.16049239502903748
0.04158350011213179
0.036325545557199
0.06169275527265448
0.41711809483794815
0.0010843499931837244
0.3585665124319551
0.19645455824577573
0.009106876264352472
0.009741887907197683
0.06960891588381114
0.33661490093128893
0.18687252202100554
0.3813843547913279
0.10928626012224103
0.019146319479855282
0.013207397201276089
0.11090195998864459
0.11345862537769483
0.03789013508609834
0.0002372479781127726
0.16104659645821337
0.0511591393809601
0.12650367786305378
0.09360444972107225
0.15638885040087303
0.03821271965510157
0.3019975224482891
0.14470711730664582
0.02712199056520289
0.16785076866641077
0.4765513572471223
0.48983153082091035
0.12782056447590587
0.04365596213477207
0.01340236909378443
0.09693711403541544
0.054996456836482084
0.017872135923892106
0.1296907892161607
0.2657336106095865
0.053020348993693206
0.10567137001318044
0.03491537310840302
0.031878153010958074
0.117037867036689
0.13558089221558028
0.05957035149104301
0.24675901522781504
0.15729129567755298
0.10671679509901373
0.12666362892961608
0.09314349690712766
0.0817400156278403
0.06985369263111856
0.08546191770340207
0.0451497476099816
0.4396127051705456
0.019821599080068676
0.23462788540968102
0.042048786733192976
0.011516617471627076
0.12867524187775883
0.06211733657512332
0.05532637684287536
0.29757023703388724
0.11008302244475733
0.26288482511782574
0.007515541219582812
0.25460547076330886
0.04004672502136893
0.18956341096581394
0.13994655938620607
0.02969860958141845
0.054050621822124466
0.2820565072451959
0.10775669297805955
0.10968765027146266
0.33529694578007846
0.13806688083509533
0.006839037946307874
0.08758610375359745
0.02752522328250309
0.024112227193959907
0.1897528757821039
0.0033783230046527165
0.18904253149103925
0.16339140238437122
0.04786409168526195
0.06567682002633507
0.0631559864894981
0.09446127605151651
0.012873577332315249
0.13910218010393927
0.0466104479232115
0.0581173054058335
0.05988262562314969
0.03220828099452996
0.014521590863525004
0.21011860242971356
0.2339252211341476
0.12242337061359644
0.004978243526595266
0.17987572166744695
0.08348389966661705
0.14672483003373965
0.27151396257213645
0.1728253673848802
0.1038921221729986
0.12499555701311899
0.11919941742588612
0.2579504398797473
0.21226467682749742
0.07901996925256297
0.12669092792751713
0.0025981259260642385
0.057215240751145924
0.05590442384276182
0.27144738877609553
0.1381755486864761
0.042345781241638764
0.054833413248121674
0.2711168449547133
0.13678529764991149
0.1469988379204927
0.009320987151267486
0.07279970760439355
0.00264384259079744
0.12183948253952702
0.094600028234319
0.02288319792234946
0.09608024505746533
0.026883614002302696
0.16910493561577325
0.05828632471005607
0.0729476282368033
0.06627011967224036
0.007320218203387085
0.15329571010420256
0.13574304996127975
0.19152716118278454
0.11297493178583634
0.10505106754406628
0.06536483947537881
0.02313051740486665
0.01721886941613893
0.14058459946019924
0.010195952354957995
0.05947056125890279
0.25172914155363263
0.034884784726610336
0.0330486940922549
0.46857073509385516
0.2957749732265919
0.14560135655953454
0.043571824511974826
0.2779209411182153
0.07239926102001902
0.003345919867310866
0.07557944353854473
0.0373970088913553
0.07103955594005304
0.3847151079464151
0.01662627836699519
0.13095172519076123
0.03288420127014825
0.28044654618886794
0.0023931998689045693
0.20255252373005145
0.00851299814955531
0.0011165425456428674
0.005019649586040558
0.06687326252274005
0.03714164145445037
0.36222579021193096
0.09431064136116137
0.45386646897740823
0.005375710734338535
0.02355899153535431
0.2681553068873136
0.07477635561167134
0.11442375117371771
0.11262623085764617
0.03735562615483104
0.2278073593497871
0.09307867940753155
0.06056239201476639
0.02745601842923175
0.010208015495905616
0.30968607028304207
0.03295662532154401
0.022647916916229825
0.09290057184995641
0.039154873098741334
0.039281767463812296
0.012725784695667383
0.19996448674625483
0.019449793796755963
0.06706762433365242
0.0016026008664115406
0.06950424926270306
0.14551495144595727
0.27771319890234275
0.17721314424474485
0.2116831394882259
0.04420641182041752
0.0504303939636322
0.006648666388644325
0.028596541507210558
0.15657726241433173
0.18627648434757255
0.2345420125727186
0.08089870421333245
0.013669313043860301
0.011934104070082593
0.22758417720491078
0.1648167344766625
0.07021472984776614
0.21247837164239358
0.18657732113889927
0.10727642640172073
0.06339038185155257
0.07876825304059447
0.04138049893147494
0.3616508611845636
0.06401037309323367
0.020764071000853066
0.015660526872214028
0.18314472620650318
0.12049300637192942
0.058311297711163224
0.05700134841790158
0.13235872449429323
0.13819414232348223
0.038457543155833086
0.245467214108313
0.02613004357561623
0.030120098271734567
0.19898278469733377
0.09958813476402431
0.38644245162391205
0.1819028650767415
0.026252325704840426
0.07758500806989736
0.1097184355695052
0.12784706225544232
0.0005247843433211024
0.053121874835312645
0.0671498358735765
0.01895232079218009
0.10433863159915452
0.07476315339790958
0.23393688402262588
0.10424859935766809
0.023662824652968834
0.017752945760337417
0.016835088332046742
0.0035211591634227227
0.05144983532422846
0.018372105055150488
0.13627169942892495
0.16465822440151895
0.1033963647764889
0.01198633871767169
0.029065184802774095
0.028037211184946682
0.07126185156026589
0.06430523500434672
0.01362239847322827
0.028697079012391897
0.02866441041151596
0.30040177813887514
0.1569103114127487
0.28268155891065067
0.0003588695146653381
0.02221497265920081
0.1478141853518282
0.23117767146127213
0.09892265095667968
0.042441172761862565
0.06866669521552235
0.014251967738963613
0.10315110078952096
0.3142891595501831
0.138128845888942
0.3051981850309047
0.16203583382198966
0.059858498532941756
0.07502819711475445
0.1009549464825262
0.26685106910803275
0.15962339128976788
0.26923313526530196
0.07050963760855546
0.14253014396816677
0.18799451014833995
0.05253526006386664
0.20762984463823297
0.006682455632783533
0.41756596169473337
0.06471038182548428
0.05531939837992511
0.24811635544270982
0.394710598346232
0.21557660708953238
0.06849656411273808
0.03508433936844408
0.26445602071273494
0.013050395912757135
0.09618064892342776
0.12780868131248177
0.029167511333995373
0.011403819408755773
0.026152704127418585
0.058446873608327274
0.08055940454367456
0.04442178772168924
0.019639424725657745
0.1066323393671426
0.023684327846992932
0.12017796141292744
0.023496167322789325
0.06444404563911732
0.29654441413890764
0.09765504664095745
0.13785557777147783
0.040344717009218024
0.0817672327833951
0.030317989296402732
0.24567688375081367
0.05905648144595075
0.29980451310832784
0.007662931731725566
0.014879698192483798
0.37954819935883544
0.10053627110717323
0.0062560957690646875
0.04683654741875102
0.053474829280326354
0.08808960966387405
0.4790752990529798
0.2641099661926515
0.19945632762241344
0.07805075003810329
0.26052306769723027
0.018308569812115386
0.08466179324973461
0.06278042505753502
0.12439313876516304
0.12409800406874254
0.07850102160326695
0.0647057552579153
0.017748741751311393
0.4721029051588427
0.1537964564477667
0.08950999671731569
0.030024336884935034
0.00354876655215631
0.35832150017724734
0.19324430882052418
0.26127250467578533
0.02815905921399985
0.33703530523811825
0.04666291450443394
0.045958196102398416
0.026856751054022118
0.19384702953262936
0.1213042266957342
0.023548613485216856
0.2029018973731503
0.0505947175082499
0.0437813316353394
0.07196115872869052
0.19950376640200637
0.12112029080501151
0.026012040376915627
0.07949349344854852
0.13651829732449455
0.08089389577736522
0.022779606239863803
0.30947834281021075
0.010758836087871048
0.04765385355873375
0.05917145459065311
0.4170812198119614
0.0005445536261365807
0.0368750629857787
0.08239283534750284
0.12294181782889728
0.0033201585307196754
0.0020451211706543205
0.11391442862955768
0.058756853619001015
0.0835216089065312
0.08641735276471522
0.10164138670286098
0.1917424475001738
0.08633164734590869
0.048137723729446864
0.03984730539215327
0.09488072982353438
0.14911916949111878
0.1668880248923444
0.13636526983198022
0.028786550690879358
0.06379537833199103
0.05910756803754525
0.2676479661678496
0.014426210592751324
0.025242636369895783
0.010121127794757922
0.007208873835298632
0.06354295189517185
0.13453797334329115
0.09181081096900856
0.2827239747060599
0.08063127086855071
0.005191137423294679
0.40368150966791566
0.09171781825647503
0.2111901467865433
0.3101659353591035
0.2618473583818257
0.3132709566819198
0.0516577549235195
0.29947381775330756
0.016025024256741034
0.01562546512976034
0.07118177763555726
0.033060436403624646
0.17040270546309325
0.0621111048249553
0.0834293680843071
0.21510035006997869
0.24883202745959748
0.02530370108419913
0.07219392393306753
0.01908610402764618
0.018182106114776754
0.02082496165393252
0.059145760675694624
0.1289702694131588
0.06019743618931065
0.008748761094349019
0.1597992419045403
0.39952793705843903
0.01714514523381332
0.01781399049016253
0.04396010554181692
0.019839388791146557
0.12096613089627026
0.006648830997748842
0.012035412275334672
0.04682852671107098
0.04314323351312832
0.012051903670885348
0.21196363552468847
0.08758915512129889
0.06940365429179521
0.1716548388154258
0.007576620155469563
0.027992445241935962
0.3143185294089493
0.09486678511463373
0.18822909662207843
0.0131378906651758
0.11947300714118841
0.06267848071515446
0.06415439836907182
0.15104653839198187
0.012555094212255823
0.07564133082910757
0.09915166931001373
0.18737169289104386
0.07132841592891376
0.062129074530376846
0.12695228562770508
0.2972196849569587
0.004651636970234836
0.4695747981360902
0.3403972430437027
0.08318806694960153
0.07297720834945544
0.13983570528678899
0.026523834093721783
0.13076818054913894
0.017685452042022817
0.18168824082533977
0.023157256568553497
0.07049144688574478
0.2610649051626549
0.029985130935828025
0.08219658508374637
0.10284996410384736
0.24821491710676302
0.027574155765911223
0.3184410555892891
0.18072530723174657
0.22888037212900644
0.10888095952292057
0.009907647810118636
0.07752447696312399
0.1340874343751598
0.18305452168439504
0.01770103666113097
0.07193547267608559
0.1812230171300966
0.0032127714684641287
0.019147034929394808
0.0328301527766174
0.040946321847103055
0.009964696027262595
0.014237783236796182
0.3458971339538335
0.0669025088674708
0.026329869664297647
0.01867439364307975
0.12772111700073963
0.05816582696190648
0.14532202860999313
0.015969112408619725
0.45607711035677256
0.032797320653834186
0.14487614763643225
0.11142596810823764
0.04624691082028273
0.41881950686993147
0.03522783235331734
0.02882972657413603
0.010378867201078825
0.08787223563542969
0.19724161802008475
0.1328634448479778
0.09903460105181536
0.03847842865926237
0.0923166021601051
0.057321231119347824
0.09049625435554905
0.12760907408490618
0.16557670184283305
0.0792565373894798
0.11835893951343933
0.10739626168295272
0.3988979044180371
0.011089747999665611
0.006106276694318582
0.015393844619313177
0.35312582271511284
0.0703246031886542
0.324331361406323
0.13176443185946743
0.0891401097431236
0.03353206899218466
0.07497521338852473
0.0312870437846749
0.061649813043878836
0.07978187950672767
0.03382490243888575
0.22918683947026364
0.2106850456874228
0.16178368102847543
0.308052430456932
0.07706410954845942
0.10333871328747293
0.009080216769542264
0.022450956754608245
0.030389601198232145
0.10457618921249218
0.023673480796100894
0.01129276524118427
0.4296346961722639
0.16670820793489496
0.03738625475942304
0.0575804579401129
0.03197695579399293
0.035241373093906014
0.20957092608139385
0.016349782454766284
0.03725880331276867
0.09329868129783211
0.22647972606323621
0.059881995089591085
0.11472639583279765
0.028405759255116472
0.018211586969966866
0.1659624463948307
0.07839537358299982
0.18781129025913573
0.027167579913791064
0.134014193766361
0.12942253075618612
0.07886076322509207
0.05860808442358481
0.061427086885362955
0.13100453546708546
0.07113987155631095
0.13494872691513987
0.030920563113116518
0.16913229682614891
0.45810949763000997
0.046974398933393266
0.08428197133366681
0.003768484572341696
0.09502027967923876
0.04159881985755416
0.16087539877955348
0.3232420196123909
0.0673925552911665
0.1657493235536903
0.1536436755080091
0.057184150684005224
0.32069360379357076
0.17521373516580627
0.03797454295199154
0.040167302237358884
0.21375698543784993
0.034635926153060444
0.24954122305022147
0.006743335654176417
0.3974182366829259
0.05501512810374091
0.07618399430145016
0.11348686266014801
0.255088129427526
0.006124595025804737
0.223977271538207
0.0010783882735053588
0.002815699972280792
0.013815631766875214
0.022054292916177932
0.17719249818903676
0.17163252411858418
0.36180917284122815
0.09319262892939922
0.01582165269981444
0.05512522868540448
0.02268143143333831
0.15632622714808175
0.15293982076826412
0.009685002829886104
0.007611164394286477
0.11456709551100394
0.2287497123541409
0.0032053293681199827
0.01824948276581835
0.002896685336522521
0.43839220797077966
0.10724705927273669
0.12707053850242347
0.12083055133356792
0.09835805822906867
0.008183101299623333
0.2977689319024187
0.09318275408215997
0.0015197902922730311
0.09825577302240064
0.39008351337696046
0.0010669817098854038
0.0647965451049441
0.11320612601296774
0.051712817847104096
0.19569396963057478
0.05494335889464074
0.07776048352201102
0.02952855118801499
0.22569430319845968
0.15478777603776075
0.0010989319828638461
0.2458158424420105
0.04989820811681124
0.012631376634822585
0.08059269377546226
0.06649508667625187
0.08195829745158388
0.15661124862565573
0.005387142764328613
0.13426108645476934
0.12872498782723238
0.21708825440861607
0.0036249477947561995
0.06830062180337916
0.2758126442684327
0.13312001856063052
0.1873712593737581
0.040519835699681574
0.15360950726492087
0.02200898874979187
0.012597315261216904
0.04651646267499184
0.04591703226877495
0.026666000837329413
0.40266590872236513
0.4268465630240751
0.10292629746547861
0.046061659334739706
0.026581428074238356
0.22404005247656733
0.14891867772382458
0.009125122525015445
0.0594563894919553
0.1145461152880021
0.029850309446907936
0.10949088887582162
0.2969841022100378
0.0572231975681632
0.08454832135570814
0.013545707899973463
0.030325247093546132
0.047039284787994295
0.019695418332644526
0.19919139723689624
0.08502430899662519
0.19875395159752957
0.0028438455445308035
0.07891861364378545
0.0662019420105101
0.0625670544226764
0.27312926673529775
0.04490996385187577
0.4199786402955926
0.07641572073641914
0.09490942167455554
0.0106364176793979
0.37687428271677176
0.09422961068170539
0.09916677796465596
0.06490603191402951
0.013660462527237014
0.061407447066848496
0.02607901686659927
0.3664337521639624
0.10071183327820948
0.08635862343986084
0.07098042255576664
0.05235884422535751
0.030614495249754407
0.0493758461105656
0.12957001692862627
0.024428522239706082
0.02900981562590828
0.14005475691684588
0.02686027326076563
0.20934340143988098
0.09600519899134763
0.03017972940843386
0.007432167165597575
0.03968228630313158
0.01882071334126751
0.0013305139656683235
0.12823962038459671
0.172671910911048
0.07086590297232104
0.04755770325526939
0.07358155185192185
0.07977918391181085
0.02635398543590213
0.3830113947450422
0.04949016055096879
0.021943114289634164
0.13826734839848057
0.13053095718524524
0.4421463639045445
0.07379905637240582
0.00543242777714598
0.2895964449131255
0.08216362774342428
0.2803323463410702
0.07953061522215303
0.02094868577406537
0.4988827988517211
0.023003938714933767
0.24098414023531994
0.14396673234459123
0.12384572520938601
0.021507213652191434
0.12087401151269925
0.15962396648599997
0.05251357066335672
0.10014956509322329
0.3380229506630249
0.3956139087771798
0.2219045369475268
0.10933126609683794
0.14521502965239583
0.038261427932202996
0.21572426895750774
0.026958901685852483
0.10122912198143819
0.12318537782623439
0.16918077554217079
0.05232786634397831
0.2397886308076794
0.48472568091825025
0.0828259965869912
0.11980127319124213
0.11228227273409408
0.10301118997580656
0.004721232859608868
0.04112820866008199
0.018255850476416348
0.05310272224523107
0.17004918821977494
0.11795245140483285
0.10683014691693053
0.004086212473482807
0.011690874162914413
0.06250260805632323
0.09867171979519258
0.15489177430997644
0.05473310517321899
0.10885161121439417
0.05220638171851322
0.105993632639886
0.09109859756737425
0.21196123673338754
0.08351558853898478
0.12258456940255147
0.2935579667444114
0.29564931051138993
0.4882493685181336
0.000586561299878005
0.1283029163714907
0.13782619274016913
0.07464343056889894
0.10667993768392557
0.02029055975144732
0.047535271429139075
0.1257926415377311
0.09443987443229143
0.29660791869423325
0.17345253175413644
0.05604356971580315
0.0005695312616594095
0.08136905398525499
0.04064516406683599
0.20238573281517713
0.11422637010300664
0.06056925047263676
0.18372651619610453
0.12227536972103285
0.021061062866158435
0.0830230795699006
0.4016834648602354
0.09563076993125731
0.09319462201030236
0.010001004102982554
0.10461335507379438
0.1509556705536768
0.08201029497344277
0.046601904566968985
0.362216036949703

==> anc/HaarRFC_U1_L6p0.13.dat <==
0.3838759211357968
0.3069004217474514
0.04114596266617127
0.0712850666957038
0.10017385061551046
0.13349262849907478
0.11485718356955553
0.27533824002992097
0.0017026234450101786
0.01422158118316084
0.026321066452519973
0.021963620644604165
0.09320517985024346
0.3935886137998403
0.023192207679567804
0.09339533866861367
0.017776988760915907
0.12008033595613898
0.38345819707262385
0.11140089948557043
0.05883277282099232
0.09227642585854395
0.3292202841588738
0.13574264979388112
0.004339613617793415
0.09384092695552972
0.1913955343197213
0.006984084042494207
0.11793980468612578
0.08125574810363552
0.2728686450893081
0.053832791074126446
0.06668173844091868
0.1139339312632226
0.23813438145085622
0.04083180398959732
0.32638707841411113
0.11403847304237825
0.36406074097840085
0.057886427223587424
0.0007783541631291072
0.09552724126416273
0.021307720112565254
0.1091697336325226
0.07649903764816783
0.07032326168382608
0.04683339442364255
0.01901625836732888
0.08762523025887983
0.001974106249273157
0.0854280785928343
0.009292797774417674
0.025921724659122878
0.1812763377939455
0.08190378294819402
0.032283884368074105
0.03779305272216071
0.432454091005141
0.02443744339683925
0.0010188457849491775
0.02231906514286532
0.040367836491648226
0.02999398847349983
0.03307483027420724
0.1676577059998003
0.018444737213666445
0.03871443373513457
0.012182566116769978
0.06314417200181294
0.01539347124326486
0.10801209241832854
0.13826808354704329
0.07593675142188717
0.032727348411648705
0.09071164463031393
0.015010836158024185
0.0022466490533744844
0.17222774105682806
0.01805420549245401
0.15464282436673163
0.10886078669411509
0.23416668422652787
0.168893248466408
0.4468539063140189
0.07384205837949291
0.08628699181125549
0.2024747275693433
0.13756248291433637
0.06682800405986655
0.15921260391302694
0.11534350579686393
0.16732122324557938
0.16857770072011305
0.05949752070565817
0.17656129934271766
0.04402275760694168
0.4713500220074916
0.10119001569966814
0.053434414989402
0.04392145466918724
0.030779088675389376
0.007459762847864946
0.05958833790446517
0.007541598746197585
0.11487717111047978
0.24888122217141392
0.1114076057345347
0.006578680979287825
0.13505917097888548
0.2712411499607061
0.04956530271575115
0.020892731840114764
0.40350618469509103
0.010177249641662727
0.047820356886246015
0.04579593003373221
0.20064936868267064
0.06140086808261027
0.11511631274724257
0.03199693296722324
0.08373370136066818
0.11856757710160137
0.045983337986670994
0.08991477577120136
0.15239002727362794
0.008858460662524426
0.03441129749202763
0.0161878465306582
0.024435173643984776
0.024153172919323233
0.06565044613328921
0.24064340403077214
0.17126010430286773
0.014808876214210237
0.10234138298321786
0.10508871672967399
0.5133822020935159
0.011251670725935716
0.049352543118170195
0.004016632133266426
0.01944832458731246
0.2983793576784236
0.10088649258718164
0.02061563848126883
0.023713342620749433
0.09433773971102896
0.08304771089223456
0.5727546059726989
0.07724952156371735
0.0248656886952053
0.06425672260652027
0.1652670685868273
0.06366307868647665
0.027428505713754027
0.004168301310741809
0.05607859314344133
0.0005468932668530452
0.1982970621135352
0.15620697281419157
0.19749428845673095
0.07650482653799581
0.028169866508262902
0.22751793816889548
0.00578422618384025
0.04724812737754894
0.4413066201250357
0.1113583987153035
0.02341003688008416
0.15621888070030984
0.02091261904382129
0.12432643169683774
0.050559806509588086
0.198413098236895
0.05405416602960024
0.052009408507799296
0.06850012267332796
0.4544533955667213
0.11702675560508313
0.14158293456168233
0.059611843467017776
0.08963625727049342
0.15358996704942512
0.01462673103878239
0.05146661900203346
0.2842878565820417
0.033022385710380055
0.2195953779975105
0.18954737238292663
0.09416246593299407
0.06445244802827677
0.024997386234013076
0.3552589992200611
0.06501364828014422
0.044710052221220736
0.1346166072204231
0.13738968977497718
0.07580879636037419
0.07473827846033682
0.02589369371452564
0.11657195056120315
0.05289184735349035
0.1918160456421376
0.10057072767530269
0.13553015190131681
0.027805044544465463
0.06158299205933657
0.08249916790864828
0.007051524604717058
0.011834194554048801
0.05621109657724855
0.321327630713514
0.2887764612016722
0.03733383381743407
0.10246797396268774
0.1524865294800264
0.009493935809800298
0.03220737408342838
0.08891637917031711
0.01664275672328417
0.057146268613356414
0.02151940908094643
0.04232543421181822
0.40233780570358035
0.1753246781011708
0.0893555848002471
0.05408797835223681
0.002649739760245538
0.01618123229528272
0.2955463366770013
0.002607237343676717
0.029213078464956785
0.11619268852426547
0.4902885484695338
0.051188746756577745
0.03442062119779218
0.35748724128176096
0.0193846255303002
0.11663738890725717
0.009210592644031589
0.043143099448625086
0.4867326075088358
0.013303275459978172
0.16180081822457665
0.10051672806573876
0.21727823918392314
0.032184017545270664
0.07496396628033061
0.16760236488011557
0.012925181838053263
0.015381528217101488
0.1322241724574833
0.2166958644021588
0.0007289610365266636
0.016801608882371886
0.17206355866391837
0.025705520821130694
0.0219863462643839
0.0995953619147161
0.4080894304939233
0.10992036790357033
0.01372261650030478
0.23376564935647595
0.13621553760042446
0.2632868136018478
0.0036961173149001798
0.3503258053330114
0.014754255930958065
0.013710338053330304
0.01319497810196467
0.16658885036832038
0.05065349850979116
0.04531564803703326
0.23982122400985603
0.11145657964981415
0.13687323959443215
0.012251599230148577
0.08238146067618012
0.1557834036174941
0.01852514481535621
0.08785806352612775
0.0676506337106967
0.01933497192461167
0.06487505907208574
0.0006030377968881331
0.06588761266186077
0.025830251349739132
0.10156545707484062
0.15108773583194804
0.03789678224455071
0.054526618051340625
0.0013288847284614312
0.09761367879042872
0.15263539088599168
0.15994715432384454
0.044746596940593894
0.44659178008972295
0.16411452945682817
0.06225716084022194
0.0039438609619156
0.12272898651552973
0.14631235780227847
0.0683951595519547
0.004263673951063974
0.13036912007159865
0.01758234522700739
0.043588246316791535
0.07442774603858267
0.027535020803023894
0.017635520011131525
0.06987348702328836
0.08568880765172195
0.010864442451460713
0.000286330196966578
0.07589346429435716
0.0038689096413313567
0.2627196635257756
0.16426928034233512
0.09331446405010939
0.0507887428078729
0.15756010062190193
0.044956913956623976
0.22106658441581653
0.002431619352697379
0.150219072982618
0.1567240710299121
0.01252601331409613
0.029865479040072175
0.029265627022702797
0.1638100609975861
0.01607289526502083
0.1095220968003945
0.1984804156449526
0.09194445046740285
0.10527593915996213
0.06065854238402978
0.12541815978046336
0.029916088469288567
0.03906962806812918
0.005012815704773555
0.10022672977018071
0.13749672769967577
0.08450479571815463
0.020147586066454705
0.024031008412322682
0.1751056709429023
0.01083511314709261
0.02473534980057703
0.013870520554207538
0.026007968271454407
0.030736067704165374
0.06794217401387947
0.12110960705537399
0.2835367561075463
0.30160201052138363
0.02630911798762637
0.1921288768046951
0.031069205007797175
0.04980888040014146
0.03993551690136655
0.09401868398640291
0.00579164553441378
0.16893958837914919
0.15071445554101962
0.2679381516262227
0.03696505316093753
0.02115166054198044
0.00880416667785232
0.10864684308941501
0.3589185286061096
0.03337876029839374
0.07257431026658162
0.15429997380413116
0.08720378603211718
0.023546907852298373
0.30080475090554926
0.0030496039472766136
0.13902787156971919
0.0192168873003377
0.06750163892698435
0.15655717230280097
0.3192182368922769
0.11229835066823114
0.00856718470853676
0.016309944566159865
0.07824199465286356
0.010167546020842463
0.32058896851962093
0.13910322355086738
0.11685511717973972
0.280442443833603
0.03235644114436799
0.09918687728847896
0.12558969554902
0.15386758275691798
0.051887083210198415
0.15933695785762536
0.1881183768186603
0.18300383773100776
0.026490030714494524
0.08240207527674347
0.019088555847812997
0.17114183593292467
0.32106513571316586
0.0900227114359867
0.1431590672769357
0.022888265280679634
0.07688165838341635
0.25520563948530955
0.3658991535178721
0.013037211664083535
0.00956253405274717
0.00635415944884485
0.09864864389779547
0.028479746926093792
0.0543617073185014
0.04131412668296756
0.07579169293849579
0.0681658123939541
0.09674524593357105
0.18087071562612636
0.052387696320850864
0.3525866662726351
0.09511129671104002
0.04970350016117511
0.09482102253429783
0.21633764140176906
0.020947893198737213
0.3301699409770287
0.26219508004938785
0.049655827556966396
0.14403724299212584
0.003457608761693527
0.3941260126136153
0.0215595999215778
0.05826036551231199
0.2985076681532113
0.21107547128064183
0.013033369312565763
0.05527183293698343
0.05466506443389655
0.3100319448337997
0.055195656553075026
0.22223455404312906
0.05652186563016853
0.008659454873519677
0.17272179984308414
0.030180168272133826
0.09772237599397719
0.13539002046521298
0.03836494664115253
0.04125789754845589
0.015337410858374477
0.12683965118045235
0.15310120304061708
0.1804322453327724
0.37346109031816144
0.09590630488699571
0.035189724045194076
0.1590884143944683
0.003910402083410641
0.00595567225152402
0.00008270169383634142
0.014312748627634174
0.0381093789348002
0.021544260914645917
0.06774202956766172
0.10958190741191402
0.134607585328746
0.024246601699289126
0.20516627298067053
0.05675687071268737
0.002644274424615448
0.05284504721633397
0.07269253292938044
0.0006564188648506456
0.12354562496851901
0.28218510074520126
0.1712029047709976
0.04280663468042277
0.00030589305424511833
0.07902992110688306
0.011683198711818664
0.22634448779365773
0.13772090973402587
0.038247224226919944
0.04001063248929756
0.04769315591351274
0.22758249159483673
0.3106904394458331
0.33591353772414384
0.09267348250217766
0.20668001271868797
0.19560687156207976
0.4320087632221948
0.11215191124080016
0.030728194604096024
0.13509131881248998
0.08043748057739758
0.04815915380396097
0.08550005338614297
0.08265794787040281
0.04770611403272339
0.007730909424147433
0.14289042063273216
0.05463856282053946
0.4052434825050035
0.43155392062210335
0.033805117994637465
0.05409744482854939
0.08577348502688878
0.012654912663077826
0.004913773215074942
0.02795482446982721
0.04930558059999864
0.436709306504777
0.008079170888529096
0.468499713212376
0.09104125383016198
0.09310406882339842
0.15518902529128456
0.04631773988834311
0.0012010106595917462
0.0513482632672498
0.06409335548764056
0.03267959877423476
0.15914411870547335
0.06963400396698749
0.1985509453401294
0.22911159338395098
0.006820949998217338
0.2051548310738197
0.06025163806120757
0.012571901083934682
0.4037954826962012
0.031167960640292678
0.016146361793539822
0.4260779612640967
0.0202677979079137
0.254886685031985
0.04023895952974524
0.13325023848041684
0.03243584623642001
0.030029347593865177
0.11470375402925696
0.19966255587306325
0.10379445334408872
0.06620655060413541
0.03260240965949009
0.07565708010694332
0.2210815609853043
0.015448221094922209
0.21211101576960587
0.13974755358482327
0.3054890431927263
0.14742479191162372
0.02544826911806316
0.07029410740261875
0.2305091586780512
0.40266206620036826
0.04392390475532357
0.11246973214235283
0.08561001222051688
0.1371954877090587
0.0474516687962835
0.0830649922790941
0.04123717089681883
0.012806556987752744
0.02015335509514962
0.13711099660486095
0.16405131835088962
0.049932716802720496
0.37458621314176077
0.08478743783039361
0.33303346004113454
0.4034024799441971
0.04827122018857418
0.2765791071030749
0.3536537101127918
0.003388236261901268
0.041338631552121724
0.027372066958724788
0.04696342870484522
0.3611012243614406
0.09004983522498375
0.05629175194310212
0.08617028852464628
0.15900516720923646
0.40903990527776274
0.008014964683452688
0.18301499410838615
0.42357724150062576
0.10186478630940873
0.022130430744131065
0.531053738440086
0.04683093272320443
0.14832839272080342
0.028583513006326573
0.11247360095511692
0.02102320362749559
0.020710906866275733
0.08510445168907008
0.050161469744207425
0.19905523095892602
0.06065277394403674
0.427967304373305
0.04475672276464228
0.014005320889919163
0.3666604276704251
0.03289790036303776
0.03055298553065762
0.05878995053071765
0.0763789698904579
0.031116880218083426
0.05290565109821494
0.09557278036979491
0.01405517571887512
0.29587401963249493
0.05751921786616204
0.07266769716416491
0.022013316600311934
0.057479044305432866
0.020123217176017734
0.22328193977171013
0.003555074167102804
0.05686364529566378
0.167061451465304
0.09223368981646404
0.010823708290029436
0.11205926640782832
0.20702752876453626
0.07268326017524264
0.1276356678396308
0.1398398051390578
0.00485507629331179
0.047255473260525684
0.16525162827298162
0.041778310305381545
0.02475862545242978
0.03647088355035333
0.3739610262438717
0.23910016587021712
0.05104190416327663
0.07862187038645609
0.08385702172060297
0.3439965056396524
0.009228805476361315
0.04471319445472559
0.13162037427189022
0.17152354370766756
0.00996600848362378
0.05759903938151204
0.18890633792803674
0.0717306753019953
0.05263829807503761
0.0510710423433676
0.01099435556660012
0.16131508835500608
0.05394572249915588
0.08392908596762323
0.0047517972520832305
0.058505067694175246
0.3013865589020821
0.08757203348354957
0.03780151078681951
0.05214276374734568
0.07284592342089101
0.07482348240103939
0.00009210627219867559
0.024432716170767557
0.12370533848481116
0.08179963363860465
0.03500404819692802
0.04801219491423715
0.01306331541328543
0.1778032306897941
0.4730378821621984
0.018670125366619272
0.016506782082816286
0.08523859833164073
0.008822664958927381
0.31646374064777694
0.2988591517256762
0.05127722677312647
0.4564987886050117
0.20914070463939569
0.007243080037809702
0.27781033938260385
0.02841150076030253
0.09191212570324474
0.052432290882009465
0.15445432526405498
0.12617253983390297
0.027866880059433097
0.11414175974284112
0.3518253848360385
0.039434460812012295
0.046267981704692734
0.15133776682910904
0.18043165379830012
0.006770481684134225
0.031348283342556356
0.025944200900541007
0.025158358231346673
0.028190870589091668
0.025688150465945678
0.03202851827778456
0.0017074232641940525
0.14862762026966111
0.03249322066586591
0.04297886266628252
0.07154638581833658
0.043440747308804206
0.06673388203847697
0.11135350784221171
0.137709945768547
0.14213014368719856
0.416436352469586
0.4937865020633051
0.07151273230715724
0.0965158018434521
0.11360996757877999
0.07438511638075525
0.11325383035223166
0.11508487894832076
0.06659557468916492
0.008814178154909558
0.04790308008932057
0.07140372562537699
0.05471893929972246
0.02236834616935895
0.0036447781333902073
0.12424164755953296
0.14936242617351123
0.007845592681081485
0.3407116544209927
0.10192625448512554
0.11398002423112068
0.08807992157861946
0.11109469323574642
0.02848889342594321
0.11152817316936205
0.1465437657877032
0.008765218095150837
0.0662843303026823
0.3214000374366977
0.1322912066333443
0.2798745844985569
0.3927883792967906
0.034241779637401444
0.39965048118152485
0.03836672913620795
0.04696304197884775
0.13723604914665333
0.26356631289756466
0.08597887299062378
0.0430875757955431
0.23469069818539928
0.07222058694587823
0.007269143745508084
0.19660122386138895
0.0839554566435287
0.11792472546259547
0.0604035053460638
0.23441168752843175
0.07757958779187996
0.37959135712922826
0.0011229018996318032
0.17885512161963696
0.03968552872327694
0.011833329478297669
0.24732503425234487
0.09075742134127862
0.2819662571501144
0.03345344342831109
0.4963157462204218
0.013852288224879146
0.2717457240189928
0.1741625379190539
0.10722880933992618
0.10302630653572374
0.057596045618492055
0.1365411124588019
0.04141799085038956
0.023592857858939754
0.07937483822934371
0.4037549805117617
0.06709116430744841
0.07808052004426033
0.07550594538633223
0.06511680147710945
0.005402675328049047
0.17887809959508238
0.08040320667556411
0.023219647739263032
0.1319059661917105
0.13308978978737726
0.4301709540026913
0.010592816932778998
0.0834557666440858
0.030415139482150466
0.08065781153659865
0.01547742892370953
0.061108773975570886
0.1859668292670801
0.3413259513087833
0.06892486547573183
0.02501403703111862
0.14058080384328336
0.22854967190529485
0.06062793238948512
0.3950142563407178
0.04857201275609844
0.10230155391453553
0.12621316502070976
0.3893472680592309
0.16573917688626721
0.01713854837324941
0.14848200525764052
0.2668614242016836
0.4536367300631682
0.0422156733004675
0.04316679881945893
0.10741627894726408
0.32336401219211763
0.31905859723291013
0.055253071043372584
0.08643538400358686
0.0602145582353173
0.12362772071186488
0.03582230051685181
0.16567675235991547
0.09279758352597327
0.016155016704723548
0.19024921414957713
0.15524507819719033
0.011322969947595962
0.05748857856541419
0.0479968023569295
0.04733981298672508
0.14887166391028947
0.05798530453706931
0.038176149242948286
0.045547217599762914
0.2223917622455179
0.03145070312584803
0.1516550482065413
0.1845028150055824
0.029213313104511286
0.14815066846633285
0.13521222903627153
0.05354159145861394
0.10297234622400075
0.01112759712145947
0.10884466983180989
0.1774222533480004
0.008760295221961674
0.046335905054464714
0.016590387479459543
0.14785340200704944
0.02407181984172329
0.004314600777956515
0.05032981762762834
0.13984443165415308
0.09045463242043118
0.1880752448202571
0.06997823840882464
0.16078709723958967
0.08154337936902084
0.008304366537836682
0.11976670776149685
0.0902059766999878
0.005170724683918838
0.03202312487876219
0.13789800622645274
0.009550343735584091
0.11082576896384433
0.003042354642194198
0.1881963692973203
0.000987493046651659
0.08594765607685166
0.16371086798638965
0.004971131696810675
0.20355669134489196
0.0650066658339802
0.05530767217766608
0.021334814445176955
0.07552839228558678
0.06544847470316364
0.04189699581552092
0.31206471242325184
0.09174668016174939
0.11923943013895844
0.051321854499647754
0.10631949226754643
0.008915552620965344
0.08203487240239637
0.014140636956467815
0.2702495120097073
0.0347425985716458
0.04005496458135235
0.08516550786657553
0.10577023953228724
0.21774778551067478
0.03034475356474288
0.256179437635096
0.07161942217761298
0.18611255349574465
0.26204103359977615
0.2729869089334818
0.036483318700123814
0.05076083423105422
0.04933093559985962
0.025100398220028953
0.03794412024902228
0.11749670700505839
0.2757707714163976
0.13685147042009319
0.06144674888580218
0.15453636618431815
0.1331919346683374
0.44022239111837613
0.24798857006093405
0.09005577913893797
0.0594865447567458
0.06236659527057986
0.2520603907077652
0.024518723946389008
0.1354644554392189
0.035663548694324414
0.0643975405668757
0.09820392338708805
0.03230920830017262
0.05463369977207328
0.09121127135324811
0.11957829095763874
0.10667247719007805
0.05908376493631785
0.10085953913808773
0.017835613641040405
0.004128624179026127
0.18434201079962254
0.006945227213484087
0.1406621724724251
0.0867128973652193
0.11243264156844086
0.19813242606855755
0.00019109774622688385
0.04318400733894303
0.22743484141354758
0.005620205686007154
0.2130781972143809
0.11992198608406959
0.02554723750400091
0.07749086250189348
0.00040404995678483
0.16143513189195657
0.24293451053757986
0.0047719950664791315
0.008754238217449143
0.47237353256493575
0.00013187664505849448
0.02700832102297591
0.0811300163668404
0.44738272448265004
0.14533409654638568
0.04381220892729544
0.009705296740155637
0.15862201074019835
0.003579118837580223
0.029835974549633097
0.14336606943099642
0.09190953729492674
0.020224531744417202
0.3795171386926126
0.1267335022623549
0.016998087204860016
0.38569347672745063
0.32352110954777613
0.42813780029822796
0.09382634744209954
0.005377167746910364
0.38220527848027896
0.15438927557084986
0.20735462970970153
0.1375184045783023
0.07139326390918857
0.12038894788835877
0.2511796890685128
0.16942817624154782
0.26902638712264354
0.14520581851351946
0.05524768070299005
0.2673203659706136
0.03989455108695581
0.09170089084491169
0.4222876625424212
0.0612018407447021
0.08724211671620982
0.17095968377522205
0.1683537789357542
0.05984060784287144
0.15010987480020008
0.00546661795850875
0.16478467242372874
0.16556920994577323
0.09787374358679869
0.2164928797699273
0.13449235887904856
0.06816949938453047
0.030829944141592697
0.055053376597646496
0.03649509291599206
0.3561741828834711
0.00850973879767791
0.09958474243958138
0.14768461859880194
0.190081532783525
0.09824722526108574
0.04974120425643258
0.0028036095974613485
0.003882729967555686
0.08357841623918172
0.024776796712780387
0.05659911759573914
0.20924576735990322
0.005183424790848986
0.13291165709357475
0.17012234837650267
0.05160018220437182
0.13545111472979837
0.023619291375085977
0.03207710230669808
0.14789158530454222
0.09097178580277547
0.043941697656763756
0.3779536882240227
0.04073272678999034
0.009667624695284146
0.01939734269277053
0.06854550639097469
0.06281050449247207
0.09686525690683583
0.02195167410272506
0.06409201409710677
0.26124070042375047
0.15330983746690172
0.13187268976032654
0.4266472764888843
0.07203094338247909
0.024335596683066747
0.12017818628101136
0.15369873328764178
0.16989277637412292
0.107497292611443
0.023349470829311967
0.032226496787067696
0.2064041746453415
0.07259481173442396
0.09477171962215966
0.1207884448937883
0.11532093556554449
0.12036458454401282
0.09988444435048145
0.07003640375031785
0.17798628843912873
0.00012137810313209411
0.023947337410062945
0.03692981063042286
0.23145808715696783
0.12565206334828605
0.0324797315263429
0.07460411352856257
0.243711524425483
0.21700864602258374
0.024502201475884722
0.5339751657100128
0.20287745665802684
0.007775966173064145
0.00021571605041976227
0.15512182869047467
0.01162347860729052
0.14845616409254872
0.3893133949312435
0.035129652008918905
0.48358379047983346
0.08376513171141826
0.17254049012600606
0.05712385803448694
0.1127788461815055
0.42070653623176063
0.08262508391419429
0.08785276843309177
0.016831526577118207
0.11929802369891297
0.1152054423066302
0.04542660304211544
0.12434460553747856
0.04643572354850235
0.15206056749701133
0.008167040800581041
0.05652680344102971
0.053789643829677866
0.07758738850611242
0.11736800202773705
0.03064550660290921
0.05779405683261332
0.025890877791477782
0.06139648297525243
0.24650670603001648
0.18557271540019063
0.11305433334577869
0.007169055027016581
0.13977089984085173
0.017361840392550634
0.069778662003963
0.18309751604408936
0.32862505672384534
0.2533454025667071
0.29263467599893783
0.012711432425469576
0.25118027290826617
0.07740442968056609
0.06577952690102293
0.11556217967442098
0.17352464795972955
0.13662972086849784
0.24339778180686156
0.004413185947075909
0.03910550567909077
0.02514533304621073
0.024558749982410453
0.05237054464695789
0.4216028914870567
0.08530989159477255
0.07362482213045174
0.05160656418839391
0.07309404777802142
0.006463372096074037
0.09985464007223767
0.1303468810764161
0.33515019803242413
0.14110881712136059
0.03390780964058545
0.059020273595550746
0.09074769841007567
0.012251805817481285
0.035610177573601014
0.21872514003862994
0.36818271312292794
0.047248578157493046
0.2154694686780243
0.011279332344825444
0.09656352834834105
0.14482297949265655
0.08088650980591995
0.0680395473473654
0.010314742635959516
0.2191346292432863
0.3317744482841951
0.04276707994832397
0.0262635689892867
0.0073924364380284135
0.15743512565022116
0.17049846156556137
0.19070767613580217
0.03878080391919774
0.06545375783168414
0.11672527024791696
0.08421563254038372
0.1368763422179318
0.015255339428993394
0.3429892308201297
0.22010242961144252
0.0686649231850849
0.22004310298507732
0.03878440108857923
0.1185420143973386
0.01010052041589283
0.28632850953317
0.29722288997873003
0.18723013973298827
0.12741589326005928
0.07676066938077168
0.25207578356040994
0.028665699342424782
0.008177239683245754
0.029655057231887515
0.18043747140089036
0.13908884235264726
0.03561452082952726
0.3766891983087191
0.17225110795401155
0.011491975099941227
0.07824038895883034
0.4726093762202904
0.13723982958963793
0.027075251795260782
0.25971652136658774
0.19830390305252835
0.04690924222021423
0.21073380387061474
0.14940602985072343
0.01674362864424678
0.14949315113342584
0.3174904147915702
0.02731320267599302
0.256677117819341
0.14459099720494606
0.17838382352645274
0.0011501050934219575
0.3244343693001972
0.0010165344532997193
0.0029688142358587385
0.24823321775445678
0.08099567677772904
0.0501633912171114
0.018006419189093344
0.0436746100690008
0.019166287042173557
0.04431834450137206
0.25989678976092634
0.22804810922303292
0.11892991859378635
0.0059950238581630184
0.15158680028211619
0.26070014461464475
0.012824446816405526
0.000011961066585789638
0.09210703284584662
0.09178880140673885
0.09538335701685732
0.10388787066953932
0.12537455060046296
0.04515970582336623
0.32920196131408186
0.02584989709398015
0.3632903864466653
0.3863276162838392
0.05432416709510398
0.0424693992148798
0.05913976645961443
0.15339057316221164
0.37502509362879805
0.03227182939554899
0.203225174628057
0.01586328677338986
0.25825167692492723
0.11243497616287014
0.051113263039353776
0.22505210374793425
0.03204811535790691
0.257168624988675
0.22583144990487
0.06517016226636281
0.04234703411498346
0.2968309747565678
0.015988053725666838
0.11470856614254304
0.015084403545472204
0.2928320637246995
0.15733622889251586
0.016366665914964287
0.0960642955288034
0.35117991606936433
0.21729902060031905
0.041878058567856244
0.25053619095526564
0.012094264156628775
0.09996690694147538
0.17344736107231043
0.03552588825408585
0.05866122679044828
0.16863179022158642
0.0465773143746491
0.07163901481994878
0.16945832419113685
0.044323546279941846
0.1802532278158805
0.08293682182600175
0.11211899614377181
0.39258156321293847
0.028427216916855326
0.10406293941867861
0.10250715355836104
0.13243456133611053
0.03255827506440761
0.19063119858304728
0.33779278884636005
0.07550272253393048
0.13275435907003239
0.13076713237815427
0.17175375794027942
0.0881087165226636
0.29322063632970574
0.1506007288859146
0.09557150548505669
0.08851742413525117
0.10676440593673163
0.11696380472440686
0.19528043988816468
0.4852268744622968
0.1014937726273311
0.09271581432771298
0.005430748280555637
0.015421896917998711
0.08357322229715781
0.15685971260548331
0.052320604333543054
0.07200828664921614
0.1379981176957781
0.2680847432145454
0.2678518779360444
0.1864084166279148
0.0569584343689946
0.1240400318306291
0.06347757893977433
0.0463798156961392
0.12769569348758825
0.0738113282204583
0.005420450331002869
0.09042352947471506
0.11528007211943034
0.06243717162866177
0.026909063500468417
0.1311287834113442
0.05878457922737847
0.1161894913115493
0.07925095233028977
0.0019995229501392187
0.0885469656231583
0.1927728018921032
0.05332253971499253
0.01683517718730605
0.09153910274376816
0.4099078757680416
0.340612966682758
0.44993288964222733
0.19867084176635127
0.17234041321749308
0.04574053450165876
0.11469003604259252
0.18960874933014252
0.16577653125223202
0.0034924543738571482
0.0001485021570075629
0.0766326708029052
0.021849180484633562
0.5216642927464525
0.2774161153301141
0.048367940698154914
0.08013831202259161
0.028305165284831447
0.0074073943979089335
0.260024372772198
0.18392289697845
0.0464283269781309
0.08931500677039231
0.2539635291782751
0.01070556789583537
0.047676614592385154
0.015884476016759713
0.03864697423297811
0.17142272897139202
0.11505778951357648
0.1160689843054548
0.22575779914383592
0.0143210154446038
0.15895064298528874
0.10205282076890927
0.000011741719569607482
0.3603792707311609
0.10818101252597194
0.01260610857983833
0.17733535146903437
0.025071486936331454
0.38301492222684735
0.23848932376036883
0.08216770418890303
0.31075816672074363
0.14448961865274354
0.25704783981882096
0.1484487548008878
0.016018325237042663
0.11874144855886011
0.2093437773302863
0.25039856566746305
0.1648422813205899
0.09870046916995542
0.13315894588654398
0.020438761297951847
0.05364343747526372
0.14608559845725144
0.03310065745860943
0.08254596114329124
0.17015308074587476
0.37575065326197715
0.02726285996329925
0.041686779216810146
0.08165766669695
0.06775252212622027
0.006284002378159377
0.0828012384437857
0.04271166281432179
0.006397957196440309
0.1671152590979126
0.044635818787624626
0.07294503326056032
0.10889595460911422
0.036756823004684025
0.06905830664249069
0.0827644083085646
0.17731162970018083
0.028934743550374693
0.05314788876728857
0.11407295296299036
0.025812084624689594
0.055358432784023144
0.017767590031221435
0.004237861143297226
0.1481360105542058
0.22491807820102588
0.03556305657900035
0.02329806553129779
0.13616777174960185
0.09272076433031466
0.07418851924742763
0.09366185714223993
0.028684815568241328
0.034159305757182984
0.030866268236076203
0.010046760232696857
0.3419741469620484
0.39846809265833344
0.16009119567459557
0.006306870435032088
0.048143693395967774
0.02785960693709836
0.032969284794912374
0.026800400391233117
0.04136373769752545
0.0474733910726914
0.36890303778538946
0.047337637234657844
0.4316836793666402
0.050672436586381965
0.1264470578055369
0.2929355199917472
0.018021732280786955
0.004467414251580938
0.03861415040829909
0.07982061523229214
0.009857150899587296
0.016621668466374053
0.05672254154113639
0.09450893008090251
0.0038862580354786565
0.111454644349394
0.058324190350782935
0.10111751835299025
0.04740984930560654
0.10051160020120904
0.168920306871982
0.08661078618755892
0.04327407366467516
0.03693693009245327
0.07780678064795936
0.05855539862791404
0.0334647728959223
0.06135615647250968
0.10669481355993886
0.03749345331875771
0.13266441791009154
0.013000345734540125
0.01275759295455687
0.09184525129282933
0.07329981890532737
0.013578259995948281
0.03492287209843837
0.07495608950674823
0.2828934816277664
0.031350758905687344
0.36569440822196153
0.3493286145108659
0.09746909863640589
0.35260176888286443
0.0008360937574761621
0.18671529625891345
0.15765260661659738
0.07550882978476904
0.03483713163468196
0.15769856160610643
0.1806780553148354
0.006990869957710808
0.0037185387607658596
0.0858820291701846
0.015097045586995423
0.19906969339062983
0.05054713111667426
0.001327327458087666
0.16242365461418848
0.08068854036583709
0.03346616074091545
0.03492893593658825
0.01387758562103835
0.033349853346781255
0.20867224852079547
0.11974339442517228
0.18493763476050507
0.027745462535976158
0.05581461049707032
0.11481310846384721
0.12949845441125538
0.07604331686484665
0.06020123260748899
0.07530903729466096
0.07007005701572905
0.3932855876637627
0.06121675656187576
0.06651913350307202
0.09494608528553387
0.3259505600558207
0.0010711930879955332
0.08983338205572533
0.07353093908906617
0.3763182943880861
0.007079972056454212
0.012172035721442254
0.06036839824828121
0.1303365420177017
0.0052808854493685865
0.0516468726862203
0.4929189733738283
0.08584642550113973
0.06859145564835505
0.09942796786918058
0.11371766679768533
0.07581731527414491
0.10455063962814011
0.005777013028149054
0.024795760459430508
0.3571760480364087
0.0010885069142283232
0.19794579986918764
0.030227599735536122
0.047282038493284995
0.1438950528027181
0.06608874213383267
0.09111949991027789
0.020053881355689314
0.2508625350272907
0.1944448285421727
0.24765038926667512
0.0733328238359284
0.04485745555657174
0.10488385276673487
0.05649936221265193
0.04341577877976178
0.19391232905291783
0.18877598534900772
0.20433501260176867
0.02038253045902809
0.02106722151702893
0.20142079468183
0.21179035307110772
0.0699754859250639
0.12004671680146012
0.023816734126973726
0.010346876418203968
0.15976982005151225
0.011624643292416201
0.1286183193945662
0.14468830036945854
0.07719705868423533
0.05788990016934741
0.1519179891686948
0.05106264074328391
0.15910223923694933
0.11812760997887731
0.04123263809474345
0.005593282941117319
0.13774800923025743
0.016805973673602682
0.1286260339983831
0.09665518734345939
0.0018859078698804338
0.1666378364229972
0.02750622332579258
0.12686368202752835
0.040717783273049056
0.06794342103448661
0.004572481595840991
0.15314730066115967
0.06758310383770831
0.021600714071893953
0.2896589311994265
0.14566832054522838
0.08385464193994731
0.11901349858152292
0.10989004774686761
0.40437182242281605
0.10990837405191603
0.4316132419260377
0.08900220777612224
0.09042253062121518
0.08598335496252042
0.1256758223904885
0.367944388532701
0.05452944304853047
0.1885435261549524
0.34130617914660616
0.04168824749280657
0.11427748696253398
0.14367493523825162
0.20945736841511287
0.3428966714995578
0.062461684634167104
0.03604739459838543
0.1669202053009486
0.2278230727185501
0.018108969193351386
0.08213525621523801
0.10759717116122341
0.24027997693665548
0.027201544823099746
0.011550369121630944
0.24807452542193995
0.13083952917678693
0.2930027008782392
0.2659058281206774
0.0010035762945464302
0.017918576762311633
0.24769844592262252
0.2647090977640223
0.09789525819587148
0.0125058929810239
0.07765770731907515
0.20183260494924884
0.16797173666851756
0.0312749978588291
0.1609725285382208
0.27914395866105357
0.009165122205789368
0.00025218330080891446
0.021522705951489703
0.03473798719380868
0.0023764001615490292
0.0033852020105362623
0.015233341569306584
0.13656357189730273
0.18298822012185964
0.02086729524913967
0.10365423439552632
0.014743248741423099
0.4025165652120914
0.2021223471511215
0.11591754255205208
0.415299875336303
0.030329697969771554
0.21757160810117768
0.24416255756747882
0.21988957975987988
0.06873038788127324
0.17275517075856803
0.06516212459839332
0.09506398889018221
0.2027373311462114
0.20438038694106767
0.011457181392875576
0.09640615595759901
0.181336902639466
0.06887135678943668
0.034469287863044
0.14407795802087991
0.003956783496484968
0.050692243129496606
0.03250970293766554
0.07318035430573294
0.2013452675365403
0.018060621015519713
0.015085155920041464
0.293481113091234
0.02023834875775804
0.4893996552666928
0.06433410704892875
0.04711637271003977
0.0680398349525859
0.09651176201191111
0.10596171606997218
0.02361455109019551
0.33876961205209677
0.06304746556922303
0.052056553966863296
0.017902003350366895
0.028026705991543555
0.10190019081670955
0.13409797938773893
0.07126840034870607
0.1500152757595453
0.05731452474131175
0.38981424100928075
0.08114086435046552
0.16050843327728184
0.0415359568175692
0.04503483756625572
0.02041337622349271
0.2506719174118179
0.00012555986962764485
0.014649177213625577
0.07100614941977154
0.0009908444645737337
0.020668203158700434
0.10785334167556282
0.14766102173309545
0.2301078980880997
0.43610244510220636
0.14430296902807263
0.09931432540863801
0.0413040147138924
0.0030049353682206057
0.06856920551690891
0.04223137965148366
0.20043239124914164
0.3951149089583927
0.03146981388860713
0.27058012785372354
0.4884796644903049
0.08732718071609724
0.4634222930496684
0.11630184180280326
0.10690312285967063
0.3873280296246304
0.00792232023092986
0.03054628881098424
0.19988783316665173
0.11409960362289
0.10695687881213724
0.029815136005155046
0.08578499259124306
0.06534642709147698
0.013792997462626414
0.23294100126476827
0.0033787622472406186
0.0039528158589287946
0.06851872962093736
0.010642413339843426
0.19347020883352817
0.12787283209179479
0.042215356213129725
0.09553580645534272
0.03653483377584015
0.13589594456088136
0.018258949535409453
0.23177633973351736
0.07691351027526268
0.018512516850327516
0.05365938606945465
0.041800538378495296
0.08178548307046132
0.20447374249472275
0.37245048515099016
0.21483342225456734
0.08244292204207479
0.0341336161596799
0.046656945717087756
0.14473037245903006
0.12536951725045617
0.2652397850109651
0.11898418224812916
0.011891819140272403
0.35227859993687616
0.034122268299812554
0.2750770197636041
0.19486220111837055
0.031930430240874656
0.14742906217361607
0.0047061557846846
0.16815351036524603
0.018280518506721268
0.517844801500742
0.33024817549867497
0.050653604382064794
0.048552922704647096
0.0283686739539055
0.010677258611029526
0.06687922630895654
0.10185051535140259
0.048046874890435444
0.037508323447206275
0.19144693316768732
0.011460886214369552
0.022903037587650502
0.17808941085812688
0.018247873404659744
0.07208466777495642
0.06556066220234666
0.29331930186777916
0.17510232809854037
0.07916501279003402
0.13284561285495056
0.1915997013931403
0.013549222119886187
0.04110464586332029
0.003302174276920861
0.1392560972778301
0.10079015395496517
0.01877598401954287
0.003756724789741469
0.14776139790223752
0.02197953273193858
0.10963356017826714
0.1064701588412516
0.15529211144704197
0.018068598607535086
0.20461210662825127
0.004572948199708875
0.23146501132174613
0.09414899858816636
0.043923390289659366
0.16330676283523854
0.27515149778877673
0.18031256237810248
0.007299639565219012
0.018835040770742904
0.021284631196628857
0.32596017875478644
0.18934523518705343
0.4182790436429791
0.024001948957044012
0.2186080518945307
0.04353680531769752
0.5495426317424925
0.13189752375861974
0.018877694133396444
0.3648668094113871
0.10850187764900836
0.34945677285121374
0.2356397670215493
0.16820593142644946
0.14500475906607818
0.17189017298597203
0.133648467781792
0.10791533264007
0.1358515360335846
0.08902516553840964
0.0075150189391836025
0.2723527482220969
0.0696497219589185
0.029953940684551733
0.1595121689978321
0.20436497623985084
0.04088609216666481
0.13453264708183119
0.0326946690215852
0.06629152778376667
0.40561957972025897
0.09396119090344682
0.21872348030853173
0.2329082217730011
0.20876109545506075
0.38691946970583485
0.20639253560753296
0.001319496382775016
0.04263750657477417
0.08326993638459848
0.09528955284166168
0.020301976843527084
0.34764042103662823
0.0020349886522477317
0.07616854287088809
0.03005263608644335
0.07556711549500573
0.14768836692012838
0.0037757327067044094
0.014539500135855615
0.022207506537386578
0.09017306496577471
0.28445508402197683
0.0007258083805583086
0.041481617947316286
0.13654379096558444
0.05118988604816939
0.1185299165724728
0.13688848815000784
0.3325729381609956
0.012654186635317675
0.07593765958539336
0.032347276869469754
0.19629275750075073
0.05999159431669418
0.13729016171096284
0.36545695024685326
0.23139578577374273
0.05802664256000035
0.35655738292013917
0.12000921228120479
0.018643212443681553
0.006921764390128949
0.07563055407310801
0.09099246302367126
0.05033249259127332
0.0781957134644294
0.16314414192663884
0.0010007818590040813
0.0018194810428746255
0.09956985905336717
0.014518831330182174
0.05858806840451756
0.2671088399698753
0.08797812190355206
0.010827244715858652
0.04423216031779421
0.12427465300072549
0.10355162598822175
0.02580201919085017
0.21199574581359898
0.12138469626525876
0.011306704998379921
0.06892263158803962
0.2686486803598011
0.02052079512400984
0.25856109561394924
0.1694351164554942
0.11856659285624851
0.3027835646279188
0.36476112168157776
0.10855051577678214
0.03270886403374137
0.012464247845437502
0.018746057487720347
0.0641765136188325
0.04453543789014122
0.1784767969574329
0.0765852563671015
0.08407889383720282
0.45558544360373665
0.13084304837828448
0.007837284677718635
0.06669743465274716
0.03954061939994209
0.18609464907446313
0.06159598603922708
0.13167191534058256
0.3852874073585906
0.052216478338894055
0.025902383973198446
0.0783041487474543
0.18372667775043441
0.2180160713602001
0.017786015349554877
0.029098236209125272
0.1081358387476262
0.080069959920431
0.04579797551449659
0.08099241225109266
0.11863680553986382
0.1831312731495502
0.03690483727340199
0.032269184446413135
0.0005037441241443924
0.039033237330289954
0.011396002096203861
0.012937302059514717
0.06064983781418311
0.20032974021540967
0.08381553626615258
0.05288875704220361
0.2594184617544372
0.3476396557733272
0.0720448490731318
0.1236822265864322
0.17276643492344188
0.054663257573071236
0.06317818345204206
0.0416525094895906
0.16077607736439928
0.01826129122523208
0.15046935225466612
0.10520209634346323
0.09842837875462784
0.020086729255086234
0.15726402937426015
0.049136602161075286
0.15028447250197136
0.376363016359638
0.09699653957938217
0.18871926739866532
0.1667241093829326
0.08976883724701969
0.002852114121587864
0.18263906207362596
0.03315913817497302
0.07172693965774628
0.01832982866442751
0.014440165794569937
0.02688741989351118
0.002411356094249449
0.008901962884439545
0.04450443690036324
0.26107058046703596
0.13082066068553325
0.08461427133536002
0.028930690476812064
0.001667711136946939
0.15115617386357058
0.08072409228759923
0.20526203473328353
0.16039595396015038
0.034307615571470884
0.08700955037862082
0.08014910250744374
0.06467903139444622
0.02456576895710929
0.08110633617862455
0.04867528856858748
0.07196266422349432
0.007191236633948879
0.10898230708460192
0.09277064613515659
0.0792452129982355
0.0774645546674049
0.06715238384913987
0.029525725068205354
0.027147149972595246
0.3734246966442572
0.06534434173905668
0.07009498479732994
0.321228262527151
0.197347225395079
0.009609212961041416
0.3179704146564493
0.23553512429510484
0.2777971619291764
0.11496026722680444
0.015660016805071078
0.07173495482072806
0.09080491583331113
0.0478556911603476
0.002102838489345072
0.0022004375661272184
0.009226306684277938
0.005626748884185219
0.1890210292304501
0.05034558211151479
0.10429141590665568
0.18424739547217162
0.21602402664993572
0.17289168995425208
0.01134905429675111
0.3280720628954823
0.3082880776103203
0.051523546532552554
0.48666580444670693
0.10440090731713521
0.05261005797101216
0.00010071477683385936
0.42370803480701225
0.04362368448304125
0.01583269864920606
0.02034004707345172
0.18569349364203389
0.2068331873944264
0.21650640577070426
0.022869483931363014
0.28171416636615354
0.11117973566504452
0.01867636555745952
0.009102828192731623
0.06952644049248656
0.16594923683460233
0.013943235573169253
0.023917086541463607
0.02043210646331996
0.29270412595347967
0.11803543506115924
0.27252838228158105
0.06607798323744665
0.04619341664754135
0.08197077932267577
0.01368908930653512
0.0074216155722097435
0.07418391512839473
0.027657102465610713
0.1699549695951403
0.03477742317404215
0.02617180237361735
0.05673151569879689
0.28592913430155514
0.33886138624332013
0.13635848853514393
0.02735008612974105
0.06565383809627326
0.0813968600888254
0.06662108398548627
0.003910535872671587
0.05487922523984957
0.1014024057707934
0.07966181579157201
0.012987718526481078
0.2504580419061029
0.06455583888983285
0.33503612934505145
0.16906112349687583
0.0675926270994007
0.05100751598819877
0.11138457304868822
0.21741252822898374
0.4180992238094052
0.11789085228904131
0.011784410416355359
0.09325610525515757
0.3306951325230103
0.17500057907210673
0.038783321940222444
0.14810960395524428
0.03719349356651965
0.16052306285833115
0.028041842176593803
0.1803083582189996
0.05011361260360106
0.06932841030021515
0.22064207727169216
0.3006793266210549
0.23906117680726807
0.05534211282387727
0.0766626779368555
0.4619797641427418
0.15631276526068336
0.14096486924899904
0.12653526367391568
0.2351641587379456
0.013405230972378656
0.1260013858352056
0.06838694784799162
0.16965785043003598
0.14831367488163594
0.24587824034166153
0.2734499808172343
0.2578873226471377
0.021745376355868665
0.061908502057294375
0.07391224293515342
0.16310994303379972
0.47348788897752675
0.028166220756423707
0.3081057779229144
0.12840251932286234
0.0783526771650827
0.0887612550040741
0.043520474864355264
0.03238407710489137
0.03845952118120794
0.1953529796478547
0.07915229376090972
0.059930978703177644
0.011495872989387184
0.03107463923395379
0.2533239988041928
0.030377670097391483
0.31709611473319743
0.1864836745901885
0.06802822580100003
0.09220615678345202
0.164449449287686
0.16882654983144701
0.047888914392772666
0.3558643325776982
0.0918140564850997
0.019160767626844544
0.030559518490534884
0.026530243314558947
0.05548740126612024
0.1803400148065595
0.09706992926107405
0.11727021643283514
0.10303349014022613
0.40515374776795865
0.12252083649625782
0.015368702940673518
0.06779465506588817
0.02928570532492879
0.5150121332799024
0.10138026724370021
0.018908779908335355
0.11260968075540163
0.0004267200732407731
0.18443931906930935
0.0429469684619646
0.35931530479909624
0.058479063194076863
0.013595370112290827
0.16499348563650673
0.0000533061877988175
0.02954551680342547
0.061973391807201045
0.1663237506109242
0.15854136950754516
0.4208616551084343
0.06004198278535523
0.009342477485734814
0.01877550745739848
0.050208434344052394
0.3712484636757493
0.11000292719454816
0.05770063385924025
0.03883400331691895
0.17201962865744483
0.30417995275347115
0.06740813214695686
0.2820832521967739
0.5442600125306761
0.09120324679547094
0.03983735393363632
0.05574366477409525
0.015170574573096146
0.01832199880034039
0.03175420351283369
0.0742568433852
0.046556097837833994
0.13787825476364607
0.35471439277523903
0.049193820243599966
0.034077856132001094
0.3895788761717358
0.0545537151517715
0.1288860344547943
0.044547780914273964
0.06147763422348562
0.057638854874282094
0.03227919937166996
0.11910783604919693
0.02434099697235013
0.1005300920549006
0.07282258727735019
0.08891062696038844
0.1044691814966293
0.2817819828511475
0.4588545275881256
0.09066511496894748
0.03128955283397351
0.21021694041386615
0.3839760456519441
0.04129444447613675
0.039442646510102916
0.417395864217161
0.06098157433380083
0.36500765155140924
0.1465736573137409
0.06493694625213924
0.02029891704365672
0.06700236033645614
0.04651763903247261
0.0005368171649442837
0.18131041494045655
0.026206376455664076
0.11588049333996384
0.09127945514619816
0.04214226597256794
0.020375832889766028
0.026391183588110663
0.02260439968790427
0.05280518644373171
0.21942406585650595
0.02914048572530618
0.004999512105339789
0.08508354190708488
0.03672552070827638
0.14122468434409766
0.18361711357306654
0.025582930208630193
0.3571821908437052
0.1267406255883892
0.01726730152115119
0.07422020020626703
0.09440972623413264
0.02919234133515478
0.06062579599411976
0.185621927500344
0.04772134641537386
0.11365683183124767
0.07188939583777719
0.05716997961022984
0.05454860757109778
0.13011280812971207
0.01552858697631498
0.08714479349706923
0.27805822722112583
0.17626653049462507
0.13994030190058035
0.11896750689551203
0.0276758123252078
0.07351052846651362
0.40123593783663414
0.32963712103896514
0.11936366036917313
0.07611902141788858
0.20703934392412116
0.0031417900676485085
0.0579160460055027
0.009244912192333667
0.03382501712409576
0.00737466398125758
0.15567737114607372
0.0008759948387028987
0.1320890963770919
0.0051931439974002925
0.02987650335900518
0.10838649150043443
0.000858917187590887
0.029027457882113604
0.008436999979610942
0.3612594852094465
0.06841549375689732
0.09395208059394747
0.07780651277361848
0.2502681706972239
0.4433742308581937
0.09383863404752976
0.04374908442955091
0.001162689085654547
0.14129370349623138
0.192475743341148
0.4883507867442949
0.050383172821990875
0.12026400695997577
0.02148611894557048
0.28975450932781843
0.032025017252940546
0.00854444321330414
0.0750619185571566
0.240477550333563
0.17247553148234337
0.014565310306720473
0.06062402666929985
0.006743941796770543
0.010703649843345873
0.008428927612692934
0.17270682131245524
0.07256333595600717
0.0008199600039449982
0.018932679410800252
0.2525260502036893
0.08028176017533722
0.4380019440795272
0.16894033619578763
0.14242305495975247
0.00880870334861613
0.06419467480170851
0.056140514796602786
0.08916966230366408
0.14854045128414306
0.0182029231900634
0.336572687139481
0.048455879140336826
0.03778537576771818
0.048358542607985944
0.044890463519709684
0.3897173683438667
0.3863714904177403
0.10840754096828585
0.010524912450374655
0.14391454295372988
0.08652681484447493
0.4811742552003551
0.04331725862869676
0.02918073220811607
0.04560528753751232
0.17413068528324055
0.08932088057855012
0.11686257465160978
0.04183134455740737
0.3855258832594993
0.04161206710327948
0.07108085132558971
0.19181083075376024
0.208834706224492
0.2420556562938147
0.03439209177342793
0.05785863633843087
0.047814332363415465
0.010123111602350523
0.06674801792532804
0.002194314021240156
0.3726570048927889
0.07154474814935138
0.17337737510918633
0.16322408977981365
0.16359999034357242
0.386853836915775
0.038393651949650574
0.06633905531770307
0.10468126135599502
0.0856946358001656
0.006660741062979263
0.13897320831083254
0.26047674157480283
0.1579602906711617
0.0343366581358561
0.02491923429949059
0.06309287686768494
0.13131774466463214
0.46475318935997056
0.06305531881952973
0.04153579635895515
0.09736920325803816
0.005202242956062095
0.009445002301207407
0.12382164784043373
0.14392086285595038
0.03755389221801392
0.2842279886628574
0.031085835734235415
0.16641777612500694
0.22554990338149453
0.1651111798419938
0.35655648955389824
0.04552699935468488
0.11748583197855755
0.09676026969229666
0.1784409032746986
0.14108069464079112
0.016913924897822362
0.011238283624397237
0.3488095100869506
0.12910646198528264
0.021728643295662146
0.1400766408837993
0.27892541729569587
0.04838377188698121
0.05544228424252629
0.1814007102953516
0.008321422638351176
0.38245530315254084
0.12508785911800865
0.1425880261472685
0.09637153499028855
0.12114756113174989
0.34084293771467783
0.06447897830166892
0.03212343740881383
0.1185042464083564
0.11334149795254161
0.05164526134390152
0.09963748029451655
0.29064634539277323
0.006821032297800658
0.03452645410537245
0.1319005095980223
0.08402903344797132
0.061931213083329044
0.09014407384795725
0.44378896283807834
0.20927962197320849
0.039568289986973725
0.08362519770566576
0.026269322401955657
0.07827534342446528
0.08000928020429404
0.007453127350383899
0.09397250596061597
0.4082995304749897
0.02234024053204849
0.16701510198846695
0.010238942121957124
0.17456025889052973
0.17267696896617196
0.18488286220383607
0.07477667099847245
0.2678621672794317
0.12587122568848702
0.05634073475015535
0.06848676379053496
0.04288399873362535
0.5059453165805987
0.008269737482185137
0.014659949168188247
0.06364057597413444
0.2858037071908766
0.06292468175327401
0.02931757093317988
0.018137972692983523
0.18296192156376476
0.4299023631616146
0.08397522974945534
0.14896637464673118
0.13903026825773304
0.07618118434897594
0.009920381223397121
0.10651454297644243
0.015268522715716692
0.11046888355713326
0.03999724834241252
0.043581609382915595
0.2919770918871812
0.11742445741857528
0.013438257518211575
0.20047791205061619
0.059729337873243485
0.009748312321773624
0.003439970509570208
0.10633086532420556
0.055567336117052224
0.047297869345847725
0.09168130724217848
0.1041671158545618
0.024790810484345525
0.09278739052091979
0.010402422256682484
0.04985391769781812
0.1378305763877274
0.09126475964956782
0.09785312739063863
0.21762440205859362
0.08630423039655691
0.33106683039390433
0.016583528064529854
0.08501607868918656
0.05562684829622059
0.0010638390459633258
0.018785805455822056
0.11444658339580287
0.03596326110774306
0.1796329459850185
0.045714828126356515
0.049448218679642365
0.36328334742663065
0.1754675321716988
0.024001546497276954
0.20329645078556347
0.09192184385151127
0.4435296844647658
0.48380343800535236
0.18454250004599174
0.22651765691550502
0.0025661564376721307
0.06382219643929007
0.35939369278359373
0.028412149924460894
0.00915933263301421
0.017694892037069667
0.16983368326595158
0.07711551340574656
0.3319087390623428
0.08661237791630264
0.008425872091638822
0.05532874697146117
0.10809112861381358
0.22012378125318754
0.44826891602033675
0.14852311960139067
0.030906589145865082
0.02083900843911909
0.10996882569213133
0.004589299703099765
0.16550627776432497
0.08496293727086571
0.025714531769867977
0.2404095640220953
0.16216743370584105
0.03611289923557507
0.05218093604297055
0.33207786027011643
0.028957682368273598
0.1521907980062134
0.06112343716525935
0.2103329402123312
0.026351907921926838
0.16959222661294693
0.06068957040535091
0.08472587939530007
0.15891324300514387
0.20106789021123728
0.05482456267962528
0.1989699671737574
0.19678306812216229
0.24869629332540288
0.002653364582539445
0.05231500473785738
0.2221044397227568
0.07348055651447584
0.09331282346142947
0.06674152892040176
0.12518855659560052
0.08492758135165276
0.06084797383230562
0.2726674603652121
0.0731861750875348
0.05502599847275581
0.15325668218896252
0.2327825374522356
0.09379881768414589
0.01569541320208038
0.0987171958504378
0.08868191124645917
0.005907775521259448
0.011541725894440129
0.0022882728100217264
0.10875009235051626
0.04746126762429157
0.1022029649505754
0.1792426609943162
0.028754911157374188
0.035400209787953614
0.009554649948530157
0.15921275322654435
0.06520006716643406
0.0031481561784959524
0.174575211924
0.01849230644712332
0.4104338492644722
0.09207909386847875
0.08874259128414164
0.44492838852182637
0.029185892405411203
0.08317298588907071
0.020044502717547662
0.171450256217865
0.2977975979137611
0.045929444093719914
0.2617220441651487
0.1461958410648829
0.060932425635164975
0.34003674516825066
0.034579909725287565
0.21173860695134925
0.05308476407447988
0.07160981340698976
0.01093570569368356
0.01694849085749063
0.044401053946246
0.002395517711945212
0.19334375124570757
0.04026009270068456
0.2501640506051198
0.21260638830528275
0.267336994430147
0.1255797138633892
0.22810145611412558
0.045469838282893235
0.3602599481779312
0.42423478708357343
0.12540707851714442
0.04716219499226139
0.10292989088128074
0.16783466117290902
0.012783931144242363
0.0877838384291608
0.03346509306870077
0.022628181319341866
0.22975709244385928
0.1270584927349339
0.08723601850609992
0.09550516413042828
0.08339398632347712
0.1593993755266916
0.017849372809118712
0.02445304272248534
0.01779748242058373
0.08546122682756903
0.035827302380289514
0.0376902431122268
0.13461237133557122
0.15473310741098883
0.06928965571341367
0.33729055281640236
0.3349934313618123
0.07203786291581088
0.08581126790401179
0.0009407465745999012
0.02334058826898016
0.4385075963601193
0.0198807002725563
0.2110254980867827
0.2941114732205857
0.22449486808990135
0.215663630019194
0.018534191141888562
0.00121104057263579
0.11862802563299876
0.0931552371086391
0.03765731182408471
0.009590388813653655
0.018292707654123767
0.07185993032598514
0.3833697589890549
0.04320440575258411
0.011432611803913207
0.3376791965322573
0.033501061722136495
0.009154478054543662
0.04419429246357032
0.0635128051685604
0.02538829213282882
0.05382345411188121
0.009309042763917934
0.014316578216101094
0.25999661386170725
0.06684368775352521
0.0031407024534920776
0.23758914277618304
0.05588947515319053
0.2254039473307744
0.060117612806454127
0.0028740122722427388
0.16647093777187832
0.03925940048515799
0.10687594189067234
0.25119565565673846
0.03437040784462479
0.2516078494873076
0.08966177527342423
0.002488138613281699
0.25092063740330356
0.015047030975992935
0.051022633513082706
0.007421341418588436
0.032039448133687344
0.0007534487627127808
0.058398177776795554
0.004526111318151058
0.0639332689678902
0.024360812620949433
0.006239297799846945
0.30311790663426424
0.012484470031095358
0.05561656118356726
0.0868925448664983
0.045974426493745085
0.009520884527750217
0.009660009778719301
0.05876108663260977
0.013938792117319085
0.23991050345769105
0.35639741245175954
0.0004951046074113426
0.014335764110094374
0.07633397222283561
0.09220932346551233
0.019302671347535424
0.09889442146030378
0.10528770814772868
0.023427018353303942
0.014149470483622749
0.16074921915161378
0.02904349877448724
0.07996632316720385
0.09857305753663405
0.03965153328420038
0.12140654488294868
0.09040503009360078
0.1760203718769099
0.024233619749869158
0.0760827778246465
0.040576288365273036
0.030501658876786426
0.34114656669577276
0.07295357401838458
0.13272728499267422
0.4039840494111248
0.1364178601203733
0.07548609120361002
0.1761928258643437
0.3304648346280438
0.39738484317514944
0.16117454277784976
0.3368494252740677
0.19437658223590917
0.06802516307865558
0.3308250069406878
0.18088599679615114
0.05396849433792645
0.46030493427222186
0.3366270176136681
0.009979930264246996
0.10946256273769434
0.0968076547009586
0.07521400514420068
0.06783435494792804
0.0006803901715149111
0.16419867179090328
0.012646189514709746
0.016433412500294654
0.32575787531013906
0.004525038554324695
0.05650561673203158
0.2720339785487975
0.1296587826318625
0.12986694898186282
0.1199545678626556
0.052352981371284336
0.02788832974579625
0.05179678331251538
0.02565169643556049
0.18433758907235026
0.06430220214688404
0.04091401493685222
0.43446520807347505
0.38767404519132975
0.05245521467504393
0.05249700447586347
0.03580569845425694
0.03458842399472644
0.13583874881671862
0.3634374459453411
0.07190815978781813
0.14843307879923046
0.04468981599039964
0.002741428372651436
0.14694323249571323
0.1838772283690515
0.07883876632994903
0.04273368535258045
0.12395724067720583
0.20335511255323194
0.5229639725773231
0.0075863426266161525
0.1456399437988655
0.04646363529058541
0.07916635828236278
0.23208922490749676
0.042321841852033935
0.021092199699906663
0.009029913784748454
0.05964278431913243
0.028209716890165625
0.0008973545789522354
0.12727187985404587
0.009347437958396411
0.3926848767955561
0.2491520458215084
0.25504887171449714
0.06745223159292363
0.03314902884434539
0.1281535129610453
0.1319254051079568
0.009231433910744437
0.1324729165675794
0.007899388568845003
0.22566404818730437
0.25332253624116535
0.019924793978253346
0.16506228327966824
0.28931556377520934
0.048217033302270895
0.1797699785429778
0.08587787159160165
0.11762813786313127
0.010209860492366536
0.18015021245562016
0.10360374574305733
0.16271322357366394
0.03684809203838266
0.02887919930766929
0.3222674651198474
0.13801580509072134
0.05501584031049833
0.38583851202119956
0.07764788880363922
0.07342316115186524
0.08870770743249107
0.06931916813089317
0.23989862889192415
0.20634066597066936
0.27525635751041
0.3830208024737189
0.02081535858338766
0.16720539344640004
0.007659006471949671
0.03779869477972029
0.15055946911351872
0.1977162499725404
0.26214446963032917
0.19913475944050205
0.2981966104561334
0.03762361416608386
0.17484259743877853
0.40746055955721167
0.21826929037489853
0.13515604741769582
0.05542701817224277
0.02129472293496472
0.10283303062948605
0.04821798806635485
0.012482292812141504
0.05374608857000408
0.23363112977602
0.022419080741960598
0.05390252605232377
0.05065456837767035
0.06550143947092436
0.056590620486117134
0.24084804022837092
0.04793300419160861
0.02086305977395311
0.17801293900788837
0.25230858539519246
0.02402246762929647
0.10991473522254717
0.17475106900032497
0.11674872723930065
0.1082432786826488
0.23372934298499887
0.11772824107780774
0.10253240844808942
0.017356164729098414
0.048417781766668645
0.09951946500706182
0.1077148228385553
0.15336174503622416
0.3355791700473868
0.03851324883244942
0.1514928738171574
0.058777989914616
0.09094959873177946
0.05319029595106796
0.023973723511832273
0.03353961631777897
0.1969997887843186
0.015180629874511107
0.3248416172267861
0.004803243469551667
0.21774000266920052
0.433613465159898
0.0706970424308705
0.08243745478270717
0.022412067038216247
0.16683524893689014
0.1805591670108026
0.07780086586433979
0.07070725446086272
0.05752004047142709
0.055817279291597646
0.1633675212784312
0.03387482042495462
0.14733116911635438
0.10302094026306502
0.3114481948563948
0.16747407608008755
0.07158725128414248
0.07312250670251551
0.006424671070695986
0.006970180143541417
0.3071383344252294
0.09518875384335199
0.056733203975635714
0.16984215617442816
0.12888285153214568
0.18879946456144836
0.428945809969403
0.11378557682179269
0.008234157003645453
0.12281981528146174
0.2188788692492828
0.012554569060553774
0.45498870628788024
0.17495355588633302
0.027211142119148636
0.05378880080894105
0.06934022700546986
0.012600715729949336
0.022871685327540386
0.027846045315081697
0.28300931647179367
0.1411675866877518
0.02306451380630745
0.008320689584492487
0.029881275870073467
0.09577166213791392
0.09739417280862782
0.1224227690199525
0.03614231185238583
0.13338992519364837
0.015372817612838048
0.10937621755289072
0.20560207033954922
0.0696950204579389
0.06380961183129005
0.5197220327506348
0.05856137107800937
0.07947094421107494
0.027252566651001883
0.07036839759767892
0.0918326582461283
0.22601643214134454
0.04713022518818839
0.07221931915884597
0.06156491504922419
0.14523110652137433
0.10270858291157749
0.133358263769373
0.015074548748354143
0.06136689521446975
0.13518783539911047
0.010645019863191748
0.023598500047787938
0.008700887971008351
0.005659285435038346
0.21034305125191569
0.08421948170103198
0.0665411469345465
0.10954984175462207
0.005667141285824785
0.21610154793292632
0.116894101777965
0.14643554598261427
0.06720026557385682
0.044503779284398345
0.085460822644872
0.01978790679768197
0.00492252990428789
0.03659811355720012
0.022089305168757945
0.22262989464730237
0.006585418665025005
0.3577011789616935
0.09056835102001617
0.03949157180718964
0.06645952535211862
0.13695699342820394
0.13341772591075354
0.004171727398980306
0.05874301469400569
0.07379148414103506
0.1609202377494585
0.11462973202214011
0.009976814280003892
0.043490226181394614
0.01727231023391998
0.051533405488645705
0.1233063795130467
0.018711707486081603
0.3542490887165523
0.018333867952013
0.1378165744114477
0.45515927231900866
0.0626393143881933
0.022441576235986995
0.06773857250467817

==> anc/HaarRFC_U1_L6p0.14.dat <==
0.2036635361446263
0.0766747328267846
0.29171552319933003
0.1592652722398505
0.0451743879719363
0.15549081159120362
0.41015297046312393
0.18797166272646074
0.04072237817509959
0.018232794212177807
0.07806034656570475
0.1413078825013015
0.0740144960154471
0.03491416226406352
0.18586060427487544
0.04662048602652978
0.09072959364407515
0.17662027786432233
0.24412792849444465
0.07708527718379228
0.03233714473513155
0.1638428403220494
0.08846345945203417
0.19233240358697534
0.040410429785221476
0.12665574164559174
0.07683749028630849
0.22100520344710003
0.08127189243328503
0.2087318207383884
0.26669952377687955
0.0006651172770394655
0.06743941602851872
0.1922252194957978
0.11648692317289287
0.044695770532334686
0.08612724982090976
0.03857708820467869
0.025884421915204413
0.07232694168986446
0.20849121402044216
0.11050180256202739
0.02038005730444145
0.07037580304623366
0.07058666545413265
0.02620469737636512
0.24173840695176277
0.029856610801646706
0.008824741728817554
0.46887079101346407
0.36886129866502115
0.010541392621939575
0.05870825506953897
0.09916088026597779
0.14922085793799708
0.2878763626792831
0.0152762683910877
0.07286330180374848
0.010274508748116352
0.26664510572541006
0.17984793092805196
0.04685094617720596
0.055104448888982346
0.09081539465972409
0.15664846373940974
0.06219201704291591
0.14775662509387275
0.036564302975457985
0.05966463463377793
0.1946522214728607
0.01163659048110579
0.2339443489405572
0.4992765520123012
0.09168833196231416
0.4235955820858468
0.15895350421110496
0.10539366462963831
0.04680902013152881
0.042114796753042597
0.2154776871487792
0.23372492497544653
0.5259306824783426
0.14535515651198525
0.008920159267150151
0.29783008713153564
0.05164129291544771
0.4309475689984982
0.06613086885648264
0.0594681313947728
0.03474108423894492
0.11838840396506468
0.08465038766689713
0.10578439111357164
0.14403289692237498
0.11251797051667002
0.004919962217548562
0.0970504034955095
0.061925594179218904
0.12812599731467017
0.035638442585223265
0.09099628465183458
0.018393784314549723
0.06773987194375417
0.06561838987455479
0.2957848554920502
0.028342596856026803
0.420738577907946
0.02498312611049938
0.05764346737467429
0.07002494276006067
0.032188846673471196
0.1289951288546596
0.062499197013636154
0.025400549697045745
0.06076232094553982
0.08356248905130131
0.32234848214979267
0.014265860960252152
0.002139838645091941
0.3098822604248093
0.2209325694565277
0.15091064431343204
0.4488751296394831
0.2152820313328345
0.012740300200257156
0.06319564282846792
0.11314670279625229
0.22869132221855598
0.36881739173798117
0.009177934179316736
0.13270752182410242
0.019034695952103223
0.1926331955686653
0.21561737234184944
0.02357685619306014
0.15497804436466414
0.1473377598910834
0.032287480819767844
0.02477428658675873
0.3690389766801186
0.08047459259819283
0.04094082747374176
0.0234949799119469
0.09438454384616474
0.15216927057055624
0.04319861706501108
0.04875278919276701
0.06147022003885069
0.0658451440036723
0.24338122055543238
0.09928490567347747
0.46496372444797174
0.32088919938357513
0.06819600905623444
0.399085658308908
0.042048946568284375
0.06673701541997842
0.12833290399387076
0.12279529724771399
0.12215930495833402
0.010740662769006244
0.1432897046343485
0.08988630747087217
0.06958708904622472
0.07269124955511495
0.21827785107331926
0.009969160448136569
0.021496562722863134
0.08745250981444819
0.02227030283557298
0.046265952917108145
0.064473496675592
0.06794049599907163
0.06819086814774446
0.08067370644340748
0.052231841399940054
0.2454067927194225
0.3737478234472698
0.2064393147361458
0.04192849196110799
0.10060595861166799
0.07199655668360669
0.03502948254873008
0.036579812074948974
0.044820331080683784
0.050406958266765306
0.23556565184598022
0.02723450917185696
0.30925311124024213
0.054972521303025566
0.11632905760755465
0.25342409955030526
0.06643298975520602
0.044054923495271674
0.051065202149051095
0.060503572700371426
0.054377002425181745
0.0340933658603583
0.07469285134490551
0.09587553195218809
0.04121440804695735
0.02093172223209778
0.15213026978259997
0.4730422381620824
0.11500547079175148
0.09861842499543408
0.04430969253079185
0.044322794652060835
0.07365884304089046
0.009042023906003142
0.0037443668594510236
0.10709682844406004
0.0809223889549809
0.14182943510330268
0.1609610365825359
0.07181957081341114
0.06876623448548018
0.22684853197285604
0.030074530461186185
0.06143989052964807
0.14817551871725504
0.0468885096914507
0.1142020955667324
0.03409791696246533
0.20154006644366868
0.2466617257063982
0.21971602847430904
0.023260351900923498
0.04672384285102795
0.06516886943070216
0.06911733582258829
0.06816982884176093
0.14761143237128815
0.07984978931537462
0.020336506879118837
0.1020020462216668
0.12165278978796276
0.3623322010441234
0.3209580662001169
0.07975640074982844
0.07340918327763193
0.10697748730891951
0.10114210802908205
0.02024221049700136
0.13898236863561897
0.155324120423619
0.044725445420961366
0.31261750995558946
0.06875772953077172
0.1438328282455956
0.223032578618898
0.2832634933718963
0.017863277356328127
0.17571144286992663
0.14480516037803146
0.09383459348388162
0.03034362619205269
0.06209866559486413
0.4048688160028628
0.04908737488102958
0.03260125065959373
0.06607634158001026
0.3627786263142057
0.028965729488563203
0.03284860702327197
0.13665907322665996
0.17507415548710734
0.00044797791140376855
0.002289197280356541
0.23057187249996572
0.04190005363036606
0.021979327376885766
0.19161767472134789
0.1609430745580349
0.11509468270843536
0.45497341349135645
0.05263226191098799
0.07849026946128505
0.07695157924055056
0.09341595090883037
0.10704407600429368
0.3242449221711884
0.0745791653363171
0.27297525426912733
0.14913044238029274
0.48363983730514315
0.018617281778157774
0.0034832957891871904
0.08033917983758049
0.06722078567096204
0.015426144251072485
0.15772994187693942
0.0819315858270588
0.11491079069747623
0.3222145754705352
0.04909187228702836
0.08434058439072714
0.47835901400441505
0.03277185586663388
0.11234880836120588
0.0353182776700636
0.42867453557364826
0.30026805485435937
0.26457861624641266
0.35265355966296336
0.10998170123638475
0.17632896880204157
0.02318305668483933
0.033565015258052514
0.022861205986421104
0.3553618762541387
0.023860320569584904
0.358779858677107
0.0357163239675683
0.03390689518698778
0.25019941599391887
0.12649486356654885
0.039017251349120256
0.03043496492196488
0.09185374731423737
0.09521329400016836
0.03939564944172764
0.06841401255252932
0.00395766248253572
0.3936047623602299
0.008861717235068229
0.01740833934912869
0.1090078506380947
0.1366121716208228
0.06211984266074343
0.023861286986245074
0.03553513078768019
0.15758848555918467
0.19788703917363729
0.031198513400918344
0.015452345768878155
0.3236392905850634
0.37273222997302835
0.07726981957508323
0.37290257789261416
0.4295923104200377
0.46637455542180256
0.034415708675274194
0.066529087705613
0.1359018993046876
0.04887276474527201
0.16774232007871817
0.04070273876099023
0.29417563672548913
0.0751380364069904
0.10374439983580745
0.03571497535504506
0.08163316264030268
0.010655232311359453
0.058514083661591824
0.07980541750173654
0.029856656972381275
0.10307211292793306
0.09070721754589645
0.06806769123057724
0.19733518925651222
0.23908456479286705
0.12793814647377583
0.10509682018352384
0.4796424954265521
0.06134711959923678
0.034460905712304486
0.0015462564030913684
0.06971083365869338
0.0007895846184889003
0.016429892121081254
0.465170955056831
0.1686848100830291
0.22846892696597149
0.17393332160213504
0.09455162192568801
0.038384486623325456
0.3914264823822269
0.06888367709248085
0.051680425782460966
0.022690343642202935
0.14817690579736245
0.03448022651920684
0.09089372037172987
0.24524743329159737
0.04378470648531446
0.22543237618151815
0.15868534315230357
0.026174313480340976
0.003574622382812529
0.1693443531403276
0.04010447189802355
0.03753741440489478
0.42406543860291385
0.02002690056887771
0.12969813249709466
0.1214344872216268
0.07737681875101464
0.05312098044428346
0.007133713975129802
0.00959974723052743
0.022415018526938495
0.07334714234161636
0.4062124520624206
0.22187068822186615
0.08337150180599091
0.456184184888922
0.0007775733053130195
0.11415998671894699
0.028024556082455968
0.05802829215129358
0.10325691271152745
0.12721964627765098
0.3614886415750639
0.02736626922306238
0.06661349722650639
0.1811129452132583
0.10037228452528937
0.03814322995502662
0.036563972634617
0.07300205700563278
0.10150155528579984
0.37854263323564247
0.053176733906695715
0.08064872739106625
0.029756215918876325
0.17954218619543494
0.44063798597889664
0.11897993522313019
0.2624392243387433
0.08553617210464823
0.013559058200959704
0.0036501774635950388
0.023637202896251645
0.26346834578630973
0.09183070660975215
0.09307026712386479
0.16888829026621807
0.024469260663594335
0.030387726713406973
0.03647859840222052
0.026831590685882485
0.02810785915142275
0.013858641883680937
0.015730206314347475
0.08617852588508608
0.09155184136565821
0.10528205988603428
0.14006022552701253
0.07292231416203497
0.05009333687597799
0.09306852899872017
0.1654439233464248
0.010759316322781218
0.09618464597518801
0.04649248016505885
0.05574740050017002
0.12439331960079474
0.06467461051558218
0.019381232213023212
0.4099480935890504
0.16889483076160489
0.12549483200980416
0.031975824460941264
0.05102078431732982
0.13037574033429733
0.07643607335555443
0.08553329090019228
0.05464800389863867
0.3066864553717207
0.09634470982856866
0.04702017193947743
0.13859472367132103
0.19938294293952888
0.23839137447792194
0.08430010115753046
0.07810483888687231
0.41988842566122997
0.044769953502923905
0.06469647605363756
0.1532318339872049
0.2774392464404553
0.1728851202129395
0.018979332695248874
0.08522354673835217
0.2337919887085964
0.05760384349393445
0.21108729690991979
0.09436635147123414
0.08890213131591325
0.04811392712218421
0.4418173491899534
0.04463058424772672
0.051756071651000705
0.1070706204726883
0.11331604101232101
0.17312354404881408
0.19599442531379763
0.0500881356854457
0.08133110910112887
0.13259875518789882
0.06516866346118637
0.04159716124215178
0.10531691333499404
0.07845459344751433
0.09186183933238572
0.014970240386606633
0.483643144677984
0.0311109839682953
0.11572949312807289
0.03226543015585195
0.13529417857201415
0.42836549533120477
0.027704749769636956
0.18428126784401574
0.03825688678489707
0.12046876375825094
0.17075165320745683
0.16008958628550574
0.13018269049290082
0.12934173941093635
0.16647419589378884
0.025518991843449197
0.3216990789714173
0.1409907503705747
0.1110280858122435
0.01815852803607525
0.2882604276619536
0.04718890259491101
0.0038349990358972842
0.18022036613591308
0.21937900662649074
0.06627379709986642
0.036264383409274514
0.0025843363470324852
0.1027612738888763
0.06704533286092502
0.12854614845914347
0.13049287721052308
0.05825989917660696
0.10143365124902808
0.32666576248234824
0.03787535996592303
0.07936647146463127
0.14402154688898597
0.022312121943956462
0.13540433071146107
0.08216253643622984
0.003797400966688641
0.14642469418057838
0.1395940943043367
0.00903407705635385
0.4015383832870813
0.06720116432861539
0.133563048233507
0.015871007264775073
0.1549391543673248
0.013495568374752487
0.055578263623997086
0.051200804406109135
0.11079083337024224
0.1056674903052613
0.32859252673237727
0.040696283949722016
0.01334632379014464
0.141353498024516
0.02561992137409545
0.09567144578059389
0.06097156429264935
0.052168519472680794
0.015541303770149305
0.0006962894163572714
0.08230950147101876
0.05383511683045079
0.42047089060785775
0.1419918234415398
0.22951776977506996
0.029338023954421488
0.1240637525024822
0.09899613658560397
0.11325643604540124
0.10891125355361654
0.3047321235909947
0.17605211161529621
0.3185379659733038
0.08852765688530216
0.0036602016478087416
0.10048460733769361
0.13559971707178994
0.06914938561934791
0.004756409321386191
0.11639443754759084
0.00337963637145667
0.1514954815294604
0.6393100923405501
0.06978401558565367
0.08553669707068351
0.08673707767670097
0.03576913713485146
0.16424955175416073
0.2566705957251355
0.07440927834020665
0.05892053410906774
0.049268200004583436
0.37187740276248515
0.11302191488692408
0.033295248810308285
0.4186154104026168
0.05251315369652565
0.0010522161486877521
0.0029746377020079397
0.1821170737614971
0.0661939492072495
0.2586319442159079
0.08162386982792853
0.5561010791398026
0.04029527388853548
0.4065589976939974
0.06449961951051403
0.0219731921421385
0.07572523303120099
0.08546762902637893
0.02334253855623954
0.03781138780785852
0.09248573358397558
0.16524981031427083
0.0554600916232078
0.04523491623356601
0.11088651200978389
0.1417496581496882
0.16947476420747967
0.15118449311819065
0.3076076807664404
0.003269832100793833
0.03205963342757133
0.15410347846947348
0.08922849538496404
0.11036905323090754
0.05765561436077196
0.0786232636315602
0.018523171668568376
0.03331534770178042
0.3935695614910373
0.06546612534725955
0.09721546542154143
0.14014526382165363
0.05161419984407135
0.4496458947253533
0.012128393876451635
0.08024583639627898
0.02655777560191938
0.023546850831045015
0.17747839573527519
0.012615419096675077
0.038068027227270096
0.1526191809228268
0.10743283467003152
0.09222547943872435
0.03073726791346195
0.04503498421869987
0.019295307624579157
0.27264693384236527
0.0017015589127371878
0.1285704317780013
0.007550426306724068
0.20300754825971257
0.042042645387068166
0.0027671371067909886
0.30119256998905997
0.18694809199541573
0.2715412783800171
0.4475073378928261
0.015001593111948213
0.02263361799652657
0.10589026480618746
0.04908282022495739
0.044373664331216735
0.047538934302323706
0.05342947749863756
0.1208284541740063
0.023519501304576078
0.16261159584706436
0.2373788910032877
0.061164176807130564
0.2019293364645259
0.11565403271338281
0.43410585910586297
0.0029984288717509154
0.021592468687918615
0.022062628133924428
0.06387399798250983
0.4571474144516695
0.07794501630000161
0.00820355981899217
0.5105372341798086
0.10400738012565802
0.11649835604616465
0.10228152523565691
0.004376520485047004
0.43936301322348137
0.037781104812127375
0.0967502839003004
0.3702865840412675
0.013197086348067424
0.004441002010826866
0.030736196266151365
0.006919070866592573
0.13049421256231755
0.07466338395828083
0.07611511837880482
0.02622035199464609
0.24802757354131458
0.03822160290049914
0.14071888374641717
0.15956931072416505
0.10731356800173641
0.26061215156191025
0.2080398168775404
0.15834921138595007
0.4453114931796682
0.06820990038839284
0.09184436351960713
0.10756389182279147
0.13956710800689315
0.03458065245345604
0.15291349490556497
0.4647889329145561
0.03370397669156708
0.227168378315775
0.10251103612081808
0.01431504548043432
0.19529863120894972
0.3788316272323722
0.16175954865065922
0.0534372535894072
0.014888152926761844
0.20256905773130982
0.0002574718744684587
0.06388789829143803
0.06889253356345514
0.3433345704133443
0.06289728621238114
0.03572254824312114
0.05920976806155775
0.09095844380185722
0.009733900532256435
0.04745468540641721
0.1839591533207406
0.06200947445074718
0.3125392123583796
0.12145895326284767
0.014393744907257068
0.05300964487773992
0.10211974723473699
0.0812630139371879
0.27246816784382616
0.052817312878988325
0.0675919854514901
0.11625268784060516
0.20016048830641048
0.11342611653476405
0.12494237117568627
0.04218649771063886
0.006723976217046694
0.08249596736996001
0.025562547467980822
0.003549741085095708
0.0156847863714366
0.010380156485650589
0.14498392867706159
0.06991926635146087
0.011124712638415461
0.04221230424108153
0.07602208809323459
0.01945664587757683
0.06012562504454491
0.00956339315857351
0.4624076697458861
0.03152737177702554
0.07537363739856462
0.017130202347984607
0.0384194581737014
0.060658860790084854
0.3945235053641754
0.000963543259095097
0.019664254658338758
0.07977282397316521
0.0218327739457748
0.016522885061313088
0.10958873953842219
0.10414530886385848
0.0934888046263454
0.09983991396940352
0.15775787649246856
0.0015897052536803166
0.04598806993699958
0.15845544493749816
0.15790269954547265
0.01926772464451194
0.1645002089529773
0.17062843079422896
0.004147065835785371
0.07216029640167303
0.07618760760442927
0.05379391440590019
0.20942750783459266
0.010364853856083534
0.04657820678388618
0.02678331687032727
0.05347036156457836
0.10792745604658367
0.040693914011668476
0.32871811773570736
0.04613282001828445
0.009359306692901062
0.04154385557282449
0.03372855078095278
0.06431776080074621
0.046394615835766324
0.06283195732237264
0.09335099938030862
0.23218366088877973
0.26960995591572995
0.1185156637140677
0.09641733517763874
0.39345398604854914
0.13139074589363944
0.47088220301940964
0.016253226354060755
0.0966938770512655
0.14946504417106768
0.011382150596856882
0.047387677604286464
0.00399272886421687
0.07546045034023384
0.05013785591156114
0.027796536403504848
0.06757111214118976
0.020461652889151423
0.12869260259503246
0.13637117479160846
0.06540727017914878
0.5132180409437631
0.03860175967535911
0.04596306934422339
0.13078628150618335
0.2675773308649304
0.04132795896909635
0.14665674225418737
0.23331420952816526
0.09615285693646201
0.06330465006886904
0.029705205025469247
0.39310256879483957
0.05994234839010818
0.06953315882790924
0.14534708591938475
0.10189145663486959
0.1050390950972212
0.3585326854449779
0.024754701031684895
0.06240290532986813
0.09710834992848703
0.009118717631624263
0.00419293246624545
0.07728844228895076
0.04633529778299895
0.2416097885868888
0.12376235606412041
0.20320197199870083
0.1667887774334396
0.10846914927231685
0.05872519688448084
0.4010240730864314
0.2537739198397358
0.07127959881347526
0.1401828226497341
0.02618934601919843
0.07629700814714846
0.00037416034994964214
0.11653057423427955
0.158377226356937
0.3261274796551759
0.15774129321427202
0.046734495829576034
0.15720004653206102
0.0453662585659948
0.038091053638527966
0.12121654231716981
0.20366850478399745
0.010615831682672059
0.013783033231096475
0.08169077770759242
0.08767367412138766
0.07946782771231907
0.017605138172503604
0.04508925923326257
0.06356474979984213
0.22105231349015522
0.027391352111125845
0.037957138112921354
0.0722010780731012
0.026186359208016378
0.022836520378295453
0.017460895175339032
0.16232631618168317
0.03445075229256634
0.1096078163151653
0.07217577255491547
0.1801274370339567
0.3827317684099384
0.06646299987845843
0.17438498833076296
0.14000079586391234
0.022492329474660767
0.32341924841662906
0.20538404511786987
0.053311452396220455
0.0017021164791779877
0.4873344457942282
0.07254792619570115
0.03795810041271931
0.06963260740335747
0.06543511090544493
0.034893572690650056
0.008981191018430363
0.06790410463622333
0.12547084037458497
0.17315104272930887
0.11690665958335636
0.27853091567279314
0.01707617460866604
0.03561670409906236
0.0040533994967703315
0.00013935093855968497
0.07840891983633669
0.018154846526753934
0.2955484675280183
0.19096518713050184
0.5053522587342167
0.49585935975361917
0.25253962517385575
0.06809585191710893
0.35289102844708936
0.06265597528427298
0.29322951842423306
0.2571840293459946
0.05587154104434322
0.015325597309511718
0.06622156299715304
0.05462448912439885
0.09141504333772722
0.15677118311995195
0.05126468481533397
0.04509706891331532
0.3059030069682563
0.08186312030179428
0.07512598065566745
0.02896272177111493
0.17468976968097955
0.14811260563674614
0.11264552909351894
0.27799340092286545
0.1047794187410956
0.008967721233052362
0.41789363061663826
0.4322397389948736
0.30507848738714854
0.10404943228149616
0.11569548078595962
0.1841372028842222
0.022748733440047606
0.10515292233111591
0.13453681335476342
0.10124123871286236
0.06642860679949723
0.07514432154051644
0.14459976426747928
0.03404928159450933
0.09045172611934715
0.12039296278511194
0.08978030337617268
0.11346232196487394
0.026094150680353107
0.04447461092004009
0.012953269502081538
0.16080285229960237
0.047102674680459186
0.07251630757320261
0.15949933533001498
0.10660540818795544
0.08885343564459902
0.22739966237375803
0.007037240441069973
0.03373227782660198
0.3030835138392049
0.022157781207734956
0.05625768700542857
0.0898362110705122
0.24247978951411292
0.5154641042559618
0.07995371988936392
0.18476515790010709
0.005502030525546192
0.0162391984184724
0.0726142395851468
0.0029753226069865434
0.04393102881591319
0.01882026425545716
0.03446819671978443
0.2673815813986538
0.11566859566007537
0.051614098670714724
0.1164309149643675
0.05250892827189757
0.1275619202763599
0.043257414586697636
0.33694709824975433
0.08528885865049114
0.00164044346956587
0.05957053770828925
0.08841807629771681
0.003078758982153458
0.2838873208080494
0.3208623387300845
0.05828931534458007
0.07535178931098911
0.00834975032789882
0.188348999212776
0.011633886757990857
0.007653615489120417
0.023548577137599773
0.023755981751221417
0.1456500984760575
0.12556018943888508
0.037679547337298634
0.010088070023935702
0.13858635846243822
0.03353631815189872
0.10902599058607637
0.03311256033523267
0.0059124799069431334
0.10222902475244483
0.06535222181484954
0.2997998023142013
0.021026361094512808
0.09174641449557466
0.36130736385947365
0.048106738808047854
0.08100578949011869
0.38209738904315593
0.14678879462277053
0.48760020782483887
0.055850111230988465
0.43115040271609895
0.09066330021524693
0.038585732792657625
0.12048222815574715
0.30556346322609496
0.14331959124527568
0.2975389201571366
0.12076546112135378
0.013778105196186084
0.10510724430467831
0.11112477780560369
0.008188940679053739
0.17520138754569237
0.07381118606853371
0.012722106908928943
0.1061771804734003
0.015539186208082523
0.1604727943995567
0.10711592926514628
0.1851099424973032
0.15867707279361118
0.054271892725515136
0.36912046957295785
0.09389931252989635
0.03510791170482028
0.234847743439551
0.4786502842866008
0.10644934884135379
0.08459961016706084
0.04824365552828556
0.08142316989151088
0.05684301430118705
0.09875948203243828
0.02442033594219356
0.09362855229386222
0.2323245353265432
0.06221722945837068
0.05771447022364026
0.06207104147046597
0.04270501051240509
0.09110505883878274
0.02216893387275898
0.00752892510082902
0.0029802458126917475
0.06492547191495197
0.04532248253805025
0.014726368493440162
0.01848705673107167
0.06971105690587033
0.07264872212775926
0.17260501269811443
0.02620223867758096
0.41266397737407334
0.09389007489727726
0.23114075388363214
0.05641114761831236
0.05404391090541831
0.05111180381693466
0.01703505827559581
0.012279196731937914
0.2914112259612739
0.004768466428484005
0.0794552676196865
0.45557300092643016
0.12350811424651154
0.22195825955144105
0.018028668085864934
0.012967404645037765
0.4034307823456617
0.008667562498866606
0.001595994474744669
0.4593010768157625
0.013919911407473238
0.4136072656058821
0.07946709486239989
0.05979345655431651
0.2169574522251234
0.14724134694008573
0.3408135141769699
0.09505084473551809
0.04984335769849079
0.09579179656213224
0.23560326004519724
0.04989120155703611
0.0779998707398862
0.003868998665110064
0.09998123953211323
0.14149408846175718
0.3539376801807749
0.09687133719777831
0.32260689037609347
0.21443475247859436
0.5835589532794714
0.07579353324251167
0.024704567088112923
0.001710139420381403
0.09019442598368736
0.14047060617597262
0.00707931521256524
0.050850219854411204
0.21951153073172897
0.07999860764836092
0.024832960698004565
0.3030811240550184
0.03147400013403255
0.14590467121877168
0.10892238611814581
0.05681704640839596
0.07019796277210101
0.18378613511941974
0.14587743549977777
0.05460253167479995
0.5461493668186116
0.20837248990435817
0.10724119339746589
0.35466891970920067
0.010217637986250869
0.19361425873754132
0.0007590057701665575
0.25931537411523276
0.016780875822982984
0.06136293008893802
0.010904993495644005
0.01958241048794599
0.1440505631327331
0.025388211651743545
0.03398221579663216
0.20111668386787468
0.16660948368041525
0.021407774270576684
0.03947884247986214
0.0563530567861617
0.006900930200430094
0.03133765217885687
0.006428254011559208
0.09573362486458493
0.09688877814018769
0.06021661654354551
0.05932938814369309
0.16460815964994288
0.07063305245496172
0.3623048540456359
0.05489474185844682
0.005936663945478507
0.039230536992322144
0.04681711932706824
0.475791590807896
0.005153689575425537
0.026078541685654544
0.23168272090859418
0.06766659300618726
0.06096648904264231
0.054178588426633305
0.06340715435388067
0.10305259024639804
0.027607612193043127
0.03949355479879618
0.04044114378859014
0.06276614478503587
0.12169829045264151
0.006597680001871299
0.05821519541907607
0.0235594500799091
0.032863010785611324
0.004047288226341595
0.02262172259921025
0.03744572309029501
0.12545606271709026
0.3145388069479058
0.4492016005386414
0.026394738139326895
0.04482740849315211
0.06438102884338656
0.006621713704581213
0.07633987612731273
0.19571547330355185
0.27857583436321276
0.07344759809393048
0.016040473740755717
0.022698765461741606
0.08152954256226509
0.13438486195168872
0.34995297189333047
0.18049656903073807
0.16160322037922098
0.012413546932332292
0.02097835822745353
0.12908742399532244
0.034084180202278484
0.0012424053376304794
0.05291633751223786
0.05346156699010311
0.2132789803968425
0.07051060205544406
0.029297852863767154
0.1256775147863139
0.10194030647855501
0.005692520837602404
0.07721018011786389
0.12078002814808886
0.017776385826940282
0.28247260756587994
0.09691576854963294
0.011355996656073253
0.032717177432138256
0.04467103672574046
0.005604800702223942
0.020789185253334737
0.08739889160724351
0.12745733856960656
0.04479698396226155
0.05897239348284132
0.20347812732489975
0.042749151766817414
0.08438191387183859
0.027206533598251627
0.07445776399726245
0.05843177102607456
0.10037387014141018
0.0926595170161521
0.011541021328075463
0.062302942794133995
0.3580046469999891
0.003200913951419191
0.04174252401259891
0.052893993248754934
0.11246837924019029
0.07638754251899228
0.18475815280265603
0.16733474501973444
0.012993516116747324
0.034268158309755076
0.15359126996381153
0.036606422991733154
0.0634418479758393
0.14188247989602637
0.3839222849051384
0.007442422067455043
0.060526224403839576
0.07487201702371994
0.06074336003274977
0.01687852719762142
0.11375842944742244
0.08593938315437989
0.08563230320079292
0.004738001481177117
0.05990842714345513
0.26105152040092217
0.08645166154905135
0.11003179533788973
0.04294743900889852
0.031148642758394983
0.3351304565317321
0.35014316330319867
0.0015962237804931045
0.02928332491098302
0.10142196030317346
0.020022124009440194
0.06733868828904986
0.03267780480921359
0.11609654285919868
0.19062690768828805
0.05732160839717679
0.2120905300255291
0.16017451079774944
0.010769076594310971
0.1416593282934808
0.058025031117590935
0.51979953904386
0.027259412328142288
0.08490925648727071
0.055597757907121445
0.2572504772908128
0.017751315567282523
0.06937304210304714
0.41483952266929536
0.11658328636023044
0.20407860153672047
0.12564816292227418
0.12384335755966676
0.14256939998783158
0.017425970403602116
0.04915211690058678
0.005205673865540102
0.18102840876496165
0.08093988283328074
0.4219776416310372
0.022671647772171327
0.3449114446525565
0.3099813965385496
0.03368382098025746
0.11655421365202867
0.1535822017924696
0.3938420084524681
0.08370652958391306
0.009951184818797008
0.47278005635938286
0.0434465903551187
0.042880230198956926
0.011521361290214431
0.0013158697398256067
0.17240103567822354
0.012059408233528286
0.10788292708231799
0.11655342987623164
0.010188329014859991
0.0026618159841393
0.1673113850812386
0.03048647906052376
0.03172237679955109
0.0567657463257981
0.0640730317284797
0.04372861874031298
0.034310104789282835
0.4133637751511228
0.02436232005457591
0.12860347687225965
0.032936447677835476
0.38332519370283047
0.030226998561513712
0.12071660202319036
0.03535321568407299
0.07537145803267775
0.17055448945349028
0.1911482012473034
0.10078068040809736
0.016982648253941537
0.4152058676087542
0.5921272792050352
0.10949760840888204
0.051114271858390514
0.004212731708745655
0.012736945019823705
0.16544083799642517
0.05319416736085449
0.09314602708986014
0.3293920291236148
0.09788284889507783
0.04599798650656282
0.2732620101465825
0.0836167103101102
0.20350755629625364
0.1401962317953109
0.21751477711187367
0.5635550821954188
0.031203323117907886
0.046431512337116364
0.2333056951851735
0.038504152528762194
0.09104101581310364
0.2003810637733413
0.09688791887629486
0.04396140244282786
0.4813113355725618
0.22403215337741733
0.07870707294848026
0.1307091034645676
0.015760742702907646
0.17483443298013973
0.17173501425808765
0.11804998525605208
0.06763257687678793
0.07379460607782379
0.08604956395161316
0.03539257929989351
0.5189276264727142
0.15490220378567301
0.06623545975833525
0.023562854360613672
0.0894247802748915
0.08783578669040691
0.06555294242379858
0.06875505277868484
0.32560167012760005
0.009063429991301246
0.02940865474064169
0.3985928091077695
0.162656820344504
0.020418661669690405
0.21551955011637117
0.057391075930841584
0.06387432117009462
0.0355235879632344
0.29681836784208787
0.03553243605480962
0.04823731565935069
0.3596005537823407
0.1797704387880406
0.4310325877053485
0.07689529621365834
0.28401861838596737
0.034221975098349296
0.04282222091281032
0.3124016771629131
0.032072952768019095
0.06404552356648367
0.14602046005350874
0.09737051916072756
0.11103404043336393
0.004540167463347092
0.09553557705716408
0.0506266960297984
0.29122502823991797
0.19608343525164879
0.06377921176582464
0.06504081589891945
0.017630016440854233
0.22131260491973984
0.011592159722382768
0.09607874469166927
0.129601068161314
0.002123404546591949
0.07538920032306166
0.0723172490559991
0.19803961138532858
0.10007606480518254
0.3036938040290034
0.003963856315746298
0.059239700417106175
0.18260141568141122
0.15457289129090376
0.0595079368539201
0.02110989613468583
0.13109972842724404
0.1208782107067624
0.10138150556209322
0.10814946977982005
0.04713044612762065
0.15568642445984507
0.08015040041373818
0.006804610677812151
0.06433031934152109
0.024833327205404477
0.03252243429382755
0.08092015873465754
0.41263425959773564
0.524426212679297
0.04484522485578711
0.5122859282133161
0.0029503725047033257
0.4401136347939884
0.3460308258714234
0.07039020640015675
0.049565473849471166
0.3164063923656726
0.051406319356811385
0.0179747942345542
0.09190651643831897
0.34615821568611826
0.05643036102699569
0.0828084474681525
0.035427808747397406
0.0411427285406714
0.14296723417779147
0.17884657004962382
0.06223188475074131
0.06749030991642901
0.07684081102588883
0.4588766552799781
0.00610861390142895
0.07738605032186018
0.03512232688042487
0.020369263531482776
0.05327471034454087
0.20992500533693007
0.019130175306251784
0.016521805942337132
0.145468926804044
0.041510159998107
0.3326806566754277
0.1770031183019308
0.08398127671540448
0.06489902352985015
0.0026874841531809544
0.036194908388341114
0.4334772104814181
0.07139657769368211
0.06786937770532675
0.00523900553656603
0.040240551994765145
0.15384815289032908
0.08501214573427023
0.006301233416363717
0.05187872460686253
0.029155325076581355
0.030320248675120953
0.032056626941512255
0.008396356061731955
0.0671139968737151
0.002026366318421477
0.029083770325297034
0.0012317904414134023
0.29009878743762424
0.01056178798056871
0.04041106412161963
0.0028610340318743852
0.006382336024918912
0.14934002964722048
0.05909692938256155
0.14123257062120612
0.17705737574543812
0.08770205442951276
0.04040362180464808
0.09777246850141469
0.0971986956484787
0.07605243736163572
0.1042127771980513
0.21776653186903167
0.12724756674247628
0.10852071686981811
0.010758035854537256
0.1044754293802888
0.4321870193860906
0.17320985672155376
0.09853961305179619
0.19646272473981816
0.1054579486878489
0.2265812222136284
0.04003454407069213
0.005886127161105275
0.0075872130837157745
0.12636288522517108
0.009240131660028362
0.026553627545995304
0.03522033584227505
0.10275858749976366
0.08634330065224316
0.03476690171966993
0.03309123533213538
0.07103728007302759
0.11795752770290924
0.22807753288313487
0.06092744162580192
0.35330820788257855
0.03965194245698779
0.14436021912650016
0.08726968557716963
0.05903721709819387
0.11850621262230328
0.1665093866074074
0.021624609173503923
0.06947006966694678
0.04143808115477572
0.03601761893010384
0.2775674981500674
0.05432566395234412
0.14225262617989565
0.07202240715505168
0.042398124310818255
0.06829720054062537
0.020569746941181532
0.0012272588886942163
0.2962622355042492
0.025869922973957044
0.015746921785310106
0.1641834056799211
0.05973399257046491
0.00867063212745056
0.048682704993288944
0.07174156799225942
0.48425810542334635
0.17661047306325023
0.27813696037662045
0.21432122523004823
0.05324035058750824
0.00031578361249976617
0.043916088313685736
0.0420318433037768
0.0844168288600723
0.01114834213956084
0.06760599842925775
0.34134582412896103
0.1146354536205698
0.07947807286756362
0.23886905408778372
0.18021374206674512
0.04099126744581019
0.08758246707469476
0.13360845117789785
0.13244701322598432
0.18055683942992382
0.16387395862147425
0.12386521871398343
0.12228890919654863
0.20456667400672066
0.03493333862600844
0.06191172051311879
0.10828123768694019
0.11862249704555464
0.06500892894073236
0.16313632531237837
0.3184661417065474
0.1256154932147425
0.08278340886183821
0.018178763862924826
0.05711552003830363
0.030773576390772526
0.005805778433541394
0.05812342974445164
0.2688174805643716
0.049967996564221594
0.014862130347245763
0.046788485331605
0.039774021682744125
0.03354050110957862
0.0518788944562245
0.03512827631949746
0.11328167992307331
0.11577590584849067
0.26476008956001484
0.1378996087081096
0.09033093134458767
0.05814860068919903
0.09447597797694512
0.15830129345213426
0.08396633012012415
0.03179859691846927
0.06032833010519757
0.03267500928779209
0.25881854071313426
0.08161906699039433
0.12922274831065086
0.09624146268128704
0.12514419266444826
0.038733849443194954
0.07954361599246376
0.11418166460970154
0.06897055438264629
0.12873097028503994
0.28789035443008065
0.4129387022340802
0.2095809626696331
0.08099970418990979
0.08184780468542885
0.14009491331287854
0.06578519819793906
0.09441270294183539
0.36176792756589043
0.2206285744988736
0.0007457185816017649
0.14317391038072125
0.06020171058294495
0.08170253632103702
0.0829038145450122
0.07248176559420998
0.1017370058591542
0.06896031741905026
0.2344580307965883
0.05756131437938374
0.050276769140523835
0.06470142915962394
0.04134639673537747
0.09874317587857488
0.11474981364849617
0.07650478489251962
0.032681530384588105
0.11633352766765558
0.024820764195488516
0.02451984724969323
0.05558675222866958
0.08993817816394933
0.05914860217951879
0.04982194175262971
0.036606180964865995
0.002489874808325807
0.06437783599370023
0.009010212810411634
0.02675062179655555
0.09270597033804953
0.003758250936037247
0.20463107688263094
0.1646672964987331
0.01599163787506573
0.13431428705384918
0.17936888760481334
0.004137594217006717
0.41626215122096477
0.10070646452726399
0.06523341932775131
0.44183672724975437
0.013420835663118184
0.012014875451506854
0.15586152126390282
0.14811855320663342
0.3433069318290869
0.15623589263292909
0.4239178356134437
0.10366538773003615
0.3548379822084189
0.06628036890880495
0.12584562148776018
0.47641440499396764
0.06332429788138923
0.08068621126756016
0.4782888800252877
0.017526368684242535
0.10183776012899454
0.03754968303730686
0.02156713763369116
0.06341217680966794
0.07735401094913726
0.36602168636884075
0.0433446515485073
0.023667262205701155
0.08458456723618532
0.10298479152842642
0.19687132685171033
0.3267967523956249
0.21808369507059008
0.09349211240501093
0.017646156238830306
0.017130545599353123
0.08255312753696084
0.17898139985245778
0.10225048713747621
0.04938064692518521
0.06859699424183358
0.13051376802400252
0.38032759508537956
0.0037888317800811875
0.08992809835728888
0.057952961814923536
0.45286248364652143
0.21161867437207868
0.09926373822754941
0.0383106033163779
0.17283036864785492
0.32224866574473127
0.022940349785335025
0.21034927347613933
0.030182270753820236
0.2963927467689017
0.03232095035164082
0.02970221256788955
0.37393408678785506
0.1463056409354647
0.008732129274202392
0.029694245053423312
0.017042305434263338
0.2812066665225261
0.30644174240330574
0.08124086809616086
0.07862004515402977
0.457036737322523
0.14720933561675034
0.28330619737098844
0.30245659417259485
0.015448430634092987
0.049217294995570815
0.27646943426319237
0.21329999654906207
0.057602268998517885
0.0296719481556161
0.08612065446798502
0.015634959645161702
0.22904392642628088
0.003059341871740761
0.018169924660829156
0.00884623036539686
0.3469468411693339
0.049192307831191454
0.002067620431246081
0.03766104920722047
0.3377609596641437
0.006624917543084013
0.2286611249650903
0.08674541595945853
0.022448327134637378
0.08588765279470299
0.09184135818053889
0.06404018029530568
0.02496957782186796
0.08660839678288534
0.2715994203241618
0.07860860248112791
0.1589504935798561
0.26355871934972935
0.02859657061402198
0.029247782862673807
0.08931765890532123
0.19939365643040888
0.019457162014464673
0.2318427645689893
0.14697132012452954
0.2272604155683009
0.009831089016123725
0.22467890677350835
0.10483689969193984
0.43421666116406965
0.11226752702202877
0.06693920714987882
0.02363565279753553
0.21293083802711335
0.06497348980371721
0.009122056204493913
0.08140669587744237
0.0021326412562130007
0.023152530163810657
0.3299807213508444
0.025295603321629237
0.0858799334554761
0.10311486841805727
0.505475116414114
0.00045957199293422067
0.36050343575267985
0.2007985500328379
0.18441024255613636
0.14403791437111224
0.3472838304836445
0.020707747173712987
0.0524665442502484
0.3076120513512038
0.04259438256601237
0.05551445606059685
0.2506821992772061
0.011153112532580643
0.2038811610803533
0.021983658145967717
0.2160310846204028
0.13240939345194772
0.011029998734963431
0.03620436527985435
0.06971611846494495
0.03455533808485656
0.08650640327685578
0.10515516531979964
0.20636241795601282
0.21162474094841402
0.15052639798809944
0.23688759611510593
0.05042883809506055
0.003726077405133387
0.023300731104019524
0.2345528229634624
0.04656975292688299
0.03736008950023145
0.2120071184108756
0.1164876395396829
0.08942922960287981
0.10376648543488122
0.011110168214442976
0.031128898283573892
0.10364066909932954
0.08159469608000265
0.036793010258101604
0.12794968578067947
0.05125787044462443
0.3050415773514741
0.16556336891548276
0.03670984159007955
0.15722160434299703
0.19344252158377345
0.04252700509329737
0.02648156905349505
0.07900309525181898
0.036738573584361535
0.12079550763861789
0.13495961350153052
0.06278153242689034
0.16620976290549858
0.018826469872344622
0.019392595014689255
0.048380815090983846
0.14143636524723263
0.00900653787229825
0.07914486606694138
0.07206940648884835
0.11987978836068947
0.049060481642901714
0.12030181365105105
0.06102851938030578
0.25147956272793653
0.13283927846314114
0.026016618259303334
0.020546435522967504
0.09920816601667325
0.010778952431546637
0.13826567460243788
0.28725507553290003
0.31798174291381454
0.3467845135920552
0.09061007274064438
0.07529033643921526
0.1698921163506008
0.4006717144335361
0.09617094464944224
0.025221989898740832
0.10943728223330475
0.028627653320058552
0.18375948922959212
0.04043517475529375
0.009441273073443038
0.014286871461949575
0.07005430753516981
0.042099353917048915
0.14563525157987817
0.2651686337450751
0.044985863786072444
0.4750111961762217
0.05026032023054639
0.029755191877026705
0.05966077037827119
0.032795623743133315
0.3892917865373727
0.2915126646669468
0.2058325754496217
0.0016606717762432449
0.37237516577911667
0.2299261792884935
0.23275963225991778
0.14702374930629003
0.0430294588780907
0.020959864864801003
0.13982722389703406
0.05202418243738182
0.1733186109008169
0.04164973144448561
0.20247963692354587
0.2330628865189552
0.2538495522399065
0.038008960174075165
0.061962272577461106
0.11857622884166819
0.04248863937217329
0.04056766312898093
0.10857276433297537
0.053523417804460384
0.07164554621278683
0.020165561960872738
0.05556833829048162
0.18158462220190924
0.20843780469233497
0.05818513713938755
0.020182304810541212
0.00888567348223376
0.011599718731269231
0.0856285802272115
0.054986193334029584
0.04106291876508418
0.019582311701970567
0.058258774021741434
0.04160552967152887
0.15725291406978031
0.007679552623605953
0.07808350120788217
0.19301310625876136
0.14084987030315058
0.02184306916557821
0.04336892000522231
0.17282492302021119
0.28306668778573923
0.45126194678093223
0.024210961580684805
0.10086262370149288
0.2780602688722755
0.47734222208222543
0.014367792288049542
0.03154166338029458
0.16492279069236776
0.20042451876600023
0.12587062298751273
0.09188255483363676
0.4328750989717109
0.11699548742512297
0.004931182197743729
0.06264582030977303
0.06867914593241745
0.05487635843073484
0.017773913356495107
0.09331439915170409
0.012027834007705492
0.19051346088708704
0.12586759927390748
0.19597791754133778
0.3191756793848375
0.08441610912980632
0.025087191573963722
0.06477859591499698
0.38412354448496183
0.2275186495161376
0.40322583529431794
0.031236620528388985
0.01891187794117261
0.2915452178054303
0.03223131703318287
0.2864095372316178
0.06459783831625092
0.024373451212247016
0.17085085632588007
0.06357433660851874
0.032728892171365494
0.05833692407318944
0.14110911582359334
0.1573312578244063
0.04313259201794627
0.19637954699877708
0.09728765126283301
0.064891215268624
0.14123696527461932
0.03244231717877702
0.05640756120896883
0.0735432284817266
0.12310056518893481
0.026014044987694745
0.09935548946657778
0.08592530713562432
0.06109590729865428
0.08885111628022258
0.06043958746389944
0.07300818781088188
0.3080895513128955
0.3572559280004908
0.19739475370385834
0.056224394072925746
0.0030386087459307585
0.5594543769669211
0.0660655899148902
0.021830509018386755
0.12825314409542315
0.3698780809244954
0.014478832985223275
0.14521641636625965
0.14977979968460406
0.008541106398531716
0.0022291753896401304
0.12031532864216067
0.00016239183569388213
0.04182060895918313
0.11014953260681616
0.23994232220289347
0.485104196277837
0.13308768184043648
0.3873783196104701
0.08864363168639591
0.013336296483330892
0.36746968058104335
0.12845976525575584
0.048840221886396556
0.12144554801519293
0.034053591523257785
0.06045084390006378
0.04689813037952614
0.42942167176698126
0.011670449908551145
0.1485732429764359
0.07998724074921365
0.03450081023207105
0.014427919834189309
0.24851739268329204
0.14174574365366466
0.031359000146021526
0.05811172373811172
0.05783990469540428
0.008921077087407697
0.10441307816002676
0.07798593955676283
0.249449708267742
0.07697078962754218
0.17261321206415375
0.033190303903549094
0.05878245468932014
0.00848113265956983
0.0016585999099770282
0.15448329411136777
0.038968420365513096
0.1299469287946581
0.07529851249695806
0.2500761379795433
0.0012080216757244056
0.0971242783414964
0.009810439443915051
0.4535590305090375
0.1421039789052133
0.2730531925027392
0.01643668883485664
0.21745900377353025
0.053906252615184704
0.04310105278299963
0.0496139460289448
0.024702996950695676
0.046664343309462765
0.006913853808940929
0.30007640019295734
0.12180001586563247
0.013263581680119998
0.02622543667157948
0.031799466901462486
0.08921711574865317
0.23023533892050968
0.23805144602965644
0.11323058091752337
0.023671565488974654
0.22012141088994147
0.20004065793698095
0.08467364440704629
0.19445079560055584
0.03008171552767104
0.016342930925059302
0.14707955250998928
0.02810816008168253
0.11301074907207613
0.077641785708679
0.036312156889417184
0.2893970363568676
0.23387464942002442
0.4598429331801484
0.045427588645563545
0.060535269888643405
0.044725956685587924
0.24354627654797237
0.08951443942984659
0.0858912201910856
0.08380741657430248
0.15030296915138144
0.08691457039522217
0.028507886950203808
0.01914389132135273
0.040967225352949034
0.0271697861129668
0.19494727396011766
0.09817613066794302
0.4057671191434355
0.35971402876359343
0.05553473786818538
0.08054445172764954
0.08217203773991105
0.1623664503834599
0.212044721577394
0.3649575957529228
0.42918942602795773
0.02444713806853621
0.0018643344743610535
0.04933227837927653
0.13355216449545726
0.010275648697432102
0.01218727200078452
0.06506287795416107
0.1130007817484969
0.027967957130776704
0.4232286475593403
0.03520221938657516
0.17558995023827417
0.050709866772816
0.013836710532331434
0.04555211665156686
0.24721264198365273
0.4082423862586868
0.00041817712610986365
0.3319413983306809
0.0005532813948289466
0.007543911718481053
0.0107018648918517
0.07553098569768596
0.3795209167780737
0.011453028215583758
0.12326599074013359
0.16757464808033287
0.08829583823866387
0.19934404982703355
0.11537161776393849
0.1215504725205765
0.13621071563842715
0.5411760823121062
0.05587048865104539
0.0006175051552436133
0.08360896009521351
0.08395342161564044
0.0489973866476534
0.2646301880969482
0.1172737392965137
0.0813336389563124
0.06938635300651197
0.25943704007345847
0.06021618841012928
0.05638211174013858
0.010458831956524587
0.24603091846810984
0.2008857900770536
0.027620328809813507
0.049881919289853
0.4505809509749159
0.17709911693098238
0.05500925017254609
0.25487539337355125
0.08655458898420665
0.029324318066045664
0.42304990598609976
0.009817417135402705
0.026474376461415865
0.01155997472797134
0.21005684473283728
0.0011055568324822868
0.2536874589740363
0.06293283668527305
0.11719541579492937
0.035277293458347986
0.13824845117517667
0.09756048216982699
0.011348095463357652
0.01283109127563865
0.25867807488171257
0.021856817775793982
0.14828556745754112
0.07602018133190395
0.0659860319831929
0.1386568805317174
0.14027389384325645
0.2248094304437385
0.11760995021813449
0.016435773273820224
0.0026991153371359075
0.10792526349240293
0.24653975873374304
0.004461245447024682
0.0659869477355786
0.08987983379414065
0.05017697441468247
0.09721776770758438
0.19751478659581156
0.23414334740694684
0.016140595033180136
0.09180370280305594
0.34136716427063024
0.25476993979791296
0.088629068135974
0.2210207604757678
0.15862572054385038
0.11535922315349459
0.19210026461181243
0.21664773018666206
0.0218841329996018
0.2392991323887329
0.11872692676358325
0.023846065730481786
0.012818871271960743
0.14640898730800686
0.014132310397610684
0.0565183460826292
0.07972220011046893
0.26792851087752634
0.03963323500483092
0.013172502130314411
0.11182477155024557
0.028565321816222476
0.2009315559222013
0.01090331163751839
0.004974150487452969
0.013915559758986755
0.08941871718413893
0.05030146708800007
0.36718692383925183
0.014890941315348148
0.07173159178564585
0.16629724658253048
0.0006554699184961313
0.20959620411962024
0.3160143754185846
0.04115324520996841
0.093841131563804
0.24275372078461116
0.01930376919714576
0.02673506740190108
0.29905796157294573
0.11617988908277117
0.0281505526561834
0.011224876431130201
0.028447086932821476
0.13843367315795432
0.07633332878362263
0.1522063547327847
0.4007690902153435
0.21028879500718042
0.12494275754144699
0.036094640497633335
0.13404647131505343
0.014433462190720493
0.42243984829790393
0.13714884532360602
0.14008786276358243
0.06386387949933085
0.03644734005224315
0.07662915613892496
0.16600152575502455
0.15516678553492752
0.18316766501402593
0.3000670965235433
0.05753126295107748
0.002998600386924337
0.3353103022199258
0.0226659101514187
0.12814839281825682
0.08363335388301615
0.03944232426786029
0.07010310506734897
0.061451405334035675
0.03454885212898248
0.034117923656135724
0.0030342424347176125
0.40839859666448947
0.017266481183314572
0.1472776937967392
0.1834759026389291
0.09065295475539349
0.056420155058546605
0.11546244973869765
0.2810912999571177
0.270210820913086
0.02971666739084484
0.009906219526035103
0.20702522429287842
0.15965629692449151
0.08448762162756107
0.02611016367452462
0.09460842400454217
0.269542799794135
0.056202877676295504
0.263506308964978
0.03606817904939459
0.042637199058678514
0.04594567474011427
0.038323771382755265
0.1104085020055316
0.0115612851749709
0.059616192062398314
0.4194903279400837
0.04797761351278699
0.14031285963835097
0.04204057203586942
0.09844337698992729
0.1986077788090006
0.25617428256470903
0.288065151523392
0.14949027331906178
0.06216442926031414
0.2245597746372494
0.07169100168587689
0.08439677510803352
0.09934884378572564
0.327055096418234
0.5172778014003415
0.008109033496002135
0.15566524154271674
0.1393568663366981
0.021933990485813813
0.029576398967643226
0.10862571646207275
0.0922706290704663
0.05973646242254826
0.08147620048997913
0.13495540716957785
0.05778461140703756
0.16624558253056732
0.23666448198978582
0.11539522233272084
0.059691507824457916
0.005784885210501007
0.23923877374480573
0.06466781050933389
0.03034102830374219
0.41351974227268096
0.06466088689122175
0.04241712586916746
0.020238946921477548
0.03001359319214432
0.22046316898221557
0.07432406059608382
0.06938708705966863
0.10510236214653638
0.006552273297751122
0.02742725703356045
0.015021499172620438
0.12783283502657328
0.07897621495180081
0.07791650456441436
0.0419870484964438
0.29896528546157336
0.041813416259593734
0.09612843185678856
0.17255721925481787
0.1728042564499842
0.043793404180105015
0.010314174497250082
0.015116048573856766
0.019013593835469828
0.020181291761749477
0.09261786860203369
0.39982815120839404
0.11997819614791026
0.07414018389129015
0.001833604784440654
0.12206707002851187
0.07506279882781094
0.02311569678904042
0.09038181804807865
0.21595592886450085
0.1472519392011315
0.054834229677874546
0.09618424552333223
0.102817492538904
0.5422252873401675
0.023700216705026138
0.00894688208802443
0.1340927600775182
0.0699926077676488
0.45756664711504813
0.1180077316677598
0.2141877348222684
0.01351114770505169
0.03396806028981743
0.04129994958307087
0.07021639955924162
0.022908296717716412
0.01380906051742483
0.03406855297390625
0.05280455774222924
0.1731896875846803
0.0315906683657855
0.10735911500573689
0.015056316207117386
0.09883577847944484
0.13072597150506857
0.021515119057262957
0.02014814878871328
0.027086361567089157
0.08005005455550243
0.22974485280038984
0.3033861389959238
0.12443208873705437
0.024973626247959606
0.45421769842932885
0.015398930726091019
0.26650132982935776
0.1063236576414471
0.22452665953707046
0.04688622966879076
0.12591962717576258
0.019061496179295593
0.3527627303746041
0.0028467057912933253
0.20575339170532753
0.04076696890539337
0.01833543593816036
0.06385059220336033
0.1669355030695064
0.030289568328109306
0.004075386841705898
0.12356811120978918
0.2922317381942795
0.11019206475839645
0.04070838439701703
0.05799853337696097
0.2907434390691793
0.009340868736703919
0.006410077755343461
0.08879131916621173
0.2138207282045004
0.14762486820676407
0.049146692456663824
0.01859178940128124
0.08470269067111162
0.11889606504714928
0.027546439787125822
0.3878461388863272
0.37193776043329807
0.21830869296111421
0.007940558609661806
0.12151165453904254
0.1748063609993422
0.004771363865764668
0.11511369026633651
0.17724749712378066
0.14176877196453988
0.22755581148153223
0.13083159623041068
0.02808741650422738
0.033049576692558265
0.22842873054954488
0.018832658776451655
0.3899390474908814
0.024548346128410732
0.021849198468801054
0.037769130475595374
0.1784049383548201
0.02096506544664341
0.11211102429381577
0.13816549217387245
0.030224344319940824
0.11477669417316293
0.13151366116512045
0.056301904435010125
0.2686386083328602
0.02087653597406913
0.0788898117360257
0.1319587896649837
0.05487444924893901
0.11212131583325484
0.10351903080265189
0.0820440647788398
0.22649387767004833
0.09146680431286366
0.023751889595218484
0.2157456046346764
0.13803121341814503
0.0447038559433121
0.09572141047305219
0.005993250815272717
0.5457932819901071
0.11160076205649155
0.27807766944373263
0.15484260185426404
0.004909770247984465
0.2605423499872325
0.2638231217622886
0.31195646225212276
0.19824536750083824
0.003819380684980953
0.24621900712770534
0.028145783413602014
0.23752897204107556
0.030813262393110986
0.06301085609992825
0.008523339178405871
0.07539365487887642
0.045217945427659154
0.0007159230977092451
0.07161745638799417
0.06365426788246191
0.1640325079742398
0.08182059557224884
0.14773711672424578
0.08711325046856357
0.13470908811180654
0.15668673473656422
0.11755673713711227
0.061750040912533354
0.05082330323646427
0.03653813594754701
0.18094050785083693
0.10240384419850013
0.05727477831012504
0.08696450506885191
0.07857050545484769
0.42093609595734394
0.06936211019296212
0.2668378208524775
0.03876489281513001
0.35200077754947157
0.024927707297414194
0.09103981982204588
0.33379922804888756
0.049472645248906454
0.08875937862839979
0.3167814960769148
0.03759975840248545
0.09919429324779049
0.1849124521530869
0.01953185240212701
0.10702496387887804
0.035327579315728344
0.014612072542289568
0.35686336350459974
0.04904976141263546
0.323616575962305
0.25865221487179285
0.09885749296535876
0.3756679749696715
0.14091831592702034
0.00123481116397513
0.1112730000279905
0.07340609722938994
0.2429744211351104
0.24825714987127126
0.28445927777455454
0.20418984227679968
0.1819523505410724
0.3521637825860856
0.019206521129392713
0.20845052442499243
0.14090581809803696
0.08355763855090423
0.04559498691829498
0.01777014812005257
0.0309829944108786
0.02646926054771468
0.1348344393151234
0.06868500497699499
0.07673646864143402
0.04737962146628468
0.10732314203057204
0.06939445498126512
0.2827670281798042
0.08225218094725807
0.024172241198613244
0.10583640475696156
0.08946007486545494
0.04202292522795977
0.003155679566594309
0.08350888391617421
0.007922267251729367
0.12260607200915181
0.07547170103248706
0.18001167547349894
0.17242890343319978
0.1404004989698368
0.008521837035453098
0.23909137248156875
0.0020926638733982524
0.04793826000418343
0.14170786999215526
0.22687806400216806
0.04608975363982498
0.0067410074253319635
0.3328278926924318
0.1480355303321441
0.07820075236221372
0.05899388689390464
0.11322514911114002
0.09275417762053656
0.11188410214537799
0.010157575109132615
0.10612479005087283
0.011748811212091145
0.16490424382747895
0.23830159480704985
0.05257484226873416
0.300593238446034
0.20983474846292008
0.15354650628856334
0.023041391212042125
0.10628223469134178
0.4427688813091158
0.02564745863325567
0.028768318488424986
0.08782910763026516
0.1688529434478781
0.045333593844008
0.021987453899477358
0.05441423174838173
0.05135741007181544
0.04144466789673684
0.13148736068802064
0.026788041853049477
0.09937851680112518
0.0615025096682062
0.1388248353966939
0.03169643490555704
0.2200755634429479
0.13241116117666707
0.08977379973624483
0.00543194497495703
0.07692457143537014
0.19433562919825548
0.31280215506843445
0.15533721638625403
0.017270025220926997
0.09982629689878965
0.04758060053940593
0.08249751238975257
0.19888523161315882
0.3684590690771286
0.08134919917778363
0.05632325046717524
0.004575751996162262
0.10611206790547663
0.3436906599471562
0.06628326443971444
0.03217241813862501
0.2420810804718691
0.04431789077999462
0.10010403106820148
0.0003766057987711861
0.4344928789013969
0.09575172839789979
0.018455755724272733
0.14125713657560232
0.26511684912937367
0.004502020379991849
0.19097308315842126
0.0429430202748921
0.0660174359106682
0.1655995019755158
0.03173475591808437
0.013603653703140015
0.3997057344841718
0.1649175111850993
0.051958777929336994
0.11882632841175679
0.11570862474722413
0.03759095291018677
0.11448185689195985
0.030552132322098153
0.4134897964455761
0.1721060022349495
0.022827444730462998
0.47875588705416855
0.16483579166566717
0.07409309083624974
0.035940617216683575
0.08067804141224644
0.0416989636456143
0.10938884507000167
0.12434960848441233
0.006195208010351544
0.19063539950662858
0.08549076489691872
0.023133617815511272
0.10053844895764977
0.24865512113089175
0.4138019969074823
0.020254228448516723
0.04739616784606902
0.12091072756473316
0.3079162270594933
0.05213247754862966
0.16949365180506032
0.19205302827407703
0.2984174700467111
0.04025832952273949
0.07663912064270659
0.1284013842670977
0.25341668571862797
0.24414471422017353
0.0056746673824548685
0.5264858967449908
0.02933975103559459
0.06325524224403994
0.2899882196873629
0.14124629813237807
0.44709157467014404
0.23101791725014933
0.007768668544998734
0.024524128017023132
0.09543744250397063
0.09418729966528487
0.02979497450282189
0.10127608570398394
0.13325442242670016
0.006469885246804155
0.004357654702312259
0.2661396086484666
0.07660176577240557
0.18468899993371976
0.48449580587357166
0.06206760813668904
0.02327286133435383
0.060515606539881896
0.2274480113939583
0.11499401868430274
0.0046680785509658745
0.01339048500330194
0.14729485786252156
0.04233003136070747
0.1717846890277598
0.5101381163376937
0.0928785189267459
0.09136095712651462
0.028638023983938672
0.03797136235317332
0.11253649437628306
0.12615957587965926
0.043239911771603655
0.0390703017677915
0.05245265645748839
0.017521552838741485
0.1126451346703771
0.053814589486327516
0.020897186431573667
0.15585816027785843
0.027376404962632758
0.056356914932969494
0.05844939880915439
0.08404692391107582
0.023804622254385382
0.1252669813462878
0.10545034386254318
0.15671367779143155
0.0009659702173933062
0.2123655582885082
0.05887418276689472
0.07395596102951028
0.2668891924769684
0.21267377039567245
0.28465974007592476
0.05006504403465573
0.03592728038654331
0.08538919270426701
0.145239768883568
0.007436820412069418
0.08933516392027296
0.13091534983379605
0.05418538506424583
0.02453826026581957
0.07829288313256959
0.0572723629271069
0.10064967209444795
0.13827069233154013
0.3110231736126739
0.2571014494402271
0.22069635791577233
0.2959236416736987
0.4024013228583409
0.023489145061490278
0.02234298935326532
0.01962657680585055
0.014809832207621014
0.10007921061160555
0.010714728879447378
0.22318861532051373
0.006790952172661813
0.029925763463625816
0.04435761805243727
0.43846995431983
0.027784627534072664
0.25336197843557623
0.0675789993315832
0.04879210635058367
0.058818390695593296
0.01568829317237872
0.13985101267819638
0.0843111761062001
0.0744501250621285
0.14436540788326854
0.04186415896261257
0.0008591129763621837
0.03828807159958578
0.011400543342956964
0.018254689852043173
0.005199946309452536
0.12168036738356504
0.0635153324113929
0.05586575086218219
0.1601837323246438
0.10040014629815659
0.0002259173851968098
0.2299340118831707
0.025486220338024425
0.20084441676042117
0.038548839872394845
0.15047400969725228
0.04210516164221529
0.3756160764715723
0.16416299327786377
0.16384542559819407
0.21110299357425305
0.047617759829907826
0.23415058175635836
0.16975747927522497
0.23903299762850846
0.13645075114528935
0.06982587838689297
0.05209048005598319
0.05892432794135289
0.03290451865718771
0.21421471977249537
0.15267110426447347
0.28530811082456675
0.047829709143430606
0.005303751172340726
0.02677870159755484
0.5351840638867555
0.007083751929798013
0.17007403193585718
0.24688045540755582
0.10394729046207847
0.18056625666477058
0.07128409153615209
0.27182315403641644
0.08776758835586534
0.02702491714806508
0.04499845109220056
0.17989705173282036
0.013953779172201877
0.11494899759091683
0.24429024380901404
0.00403116804090504
0.0186232776827112
0.06229404032657524
0.4281935487251135
0.16719734387612759
0.0804429793184516
0.19181929663851352
0.11016052678141672
0.009548145896765153
0.0002117528526759989
0.11021328596582347
0.35495234660003294
0.037617131950298296
0.004996621378480014
0.06908457842472798
0.19023646716235437
0.1413560056155086
0.0739708105676706
0.20376872730330026
0.1622226601508574
0.34635218301370724
0.05801552662218493
0.28048663958131087
0.28426134259662755
0.06990305239347819
0.038675307376570656
0.10159275909510405
0.09620237272265397
0.0492280779605349
0.3887405705332585
0.08473905516140949
0.003867384084193513
0.1335883051774355
0.05292739606198557
0.055459517721665956
0.03105475275129965
0.03651955003241499
0.18744769404950806
0.04110613312475533
0.21222255151973538
0.04108297620054942
0.02259984826036712
0.04810852817411811
0.004852304577004745
0.14884634598749671
0.0671655724213229
0.10073651698530614
0.04246555141574763
0.2703638825500085
0.10560051621826139
0.03683706094795868
0.0969436526476484
0.002316824402744937
0.15093314500914043
0.04968005712033889
0.2244679071909488
0.09194610725839288
0.03734575777113234
0.13275555648144524
0.09173400184910949
0.07134109161071599
0.014549611178544137
0.1184305445287609
0.058394125480372316
0.08414460334434103
0.0736879455156394
0.13155293428624046
0.0711770982639116
0.014772358161558875
0.002988093297912438
0.15520242903746095
0.31248725769012403

==> anc/HaarRFC_U1_L6p0.15.dat <==
0.02303945317127342
0.08450660364750583
0.05547001308674673
0.011034633893449481
0.11525625159899172
0.02386910679129343
0.0011935139026134755
0.03142501248316905
0.0777868517537926
0.033468477106556746
0.006663265478184605
0.18596434819436936
0.12035717124363737
0.4032022019748483
0.0686730022999521
0.0513456377934939
0.07637627381717817
0.03136369988736743
0.046258169951461404
0.23602581281757012
0.26372408349313287
0.08083377150004269
0.073777876441026
0.1184689351236192
0.11922740351582806
0.003339389069350504
0.1292987652181953
0.39041300511405025
0.2277008654856782
0.15914732370127443
0.2303370309622644
0.3058267948604083
0.12630332759374027
0.0616858781610665
0.16594111231140046
0.014341143636678407
0.07076157081557873
0.06539377909194315
0.04098958850086261
0.27757288738781993
0.22557854956437032
0.2655592191836236
0.07777730934941238
0.02048248254045775
0.38287516108471537
0.13348653272201916
0.07679274476607291
0.010852059565923604
0.4230244519106859
0.025328138171858635
0.3211950983217771
0.029257049983085672
0.14358909979223242
0.05944766656340492
0.008977605944580053
0.1803818568136962
0.08735761324889588
0.02123818587845734
0.03753618912464183
0.22494765628601013
0.14610731575568953
0.16193002913558768
0.11513295218578143
0.09594026828587389
0.15417259432490077
0.0704246725589447
0.07165558991525406
0.02618149813459014
0.0363845967506891
0.08640535489500738
0.001868424710164189
0.30903446623386316
0.05344654294373025
0.2106559161956851
0.24207347794048484
0.11103117328267557
0.07054693998333597
0.14335138764231278
0.04390604376967295
0.03642504457745602
0.4037661655332407
0.05562090663075659
0.014959945959226964
0.03180031973105905
0.1593358004857493
0.06374626396431904
0.03190405206186006
0.028748490108449144
0.016479660292825736
0.0777968081365117
0.0075066587126565035
0.10761524965607586
0.0983951392314235
0.022908766784305087
0.08678410892688122
0.38188564705028033
0.48297456859660626
0.013485931978791776
0.28756716152350975
0.1253236631470233
0.17657330212440195
0.1044549062138505
0.10998490141406918
0.19607300090242274
0.21238609061436822
0.0809551877688118
0.25900372094164276
0.3127460953192387
0.06624371108605948
0.20232724893607454
0.12061638435735274
0.09393693066773275
0.26547361022394844
0.1110160837727606
0.014949665609384091
0.11501720958841163
0.07274099574490563
0.09375179573412278
0.005607792601039901
0.026309456817558228
0.19895269160179666
0.13644711981193694
0.012293601376468588
0.26836530193539054
0.0048064758647401624
0.34492603721037796
0.05561151326703226
0.18859626280723146
0.1924272514750489
0.14353307830599635
0.01895413867136851
0.025352251553951866
0.26876252144566976
0.046833631134506025
0.06875690168786128
0.06002083704427744
0.22375161179064004
0.2094958406501917
0.2630494930124937
0.03596020994290522
0.15229348429911738
0.32246097379162725
0.045441668569196215
0.030475930550006813
0.23668725187865244
0.12211578865708883
0.03176593585116086
0.10399414628495714
0.013716178082080088
0.5784375329438903
0.4437219716554365
0.0037311304372969092
0.08951168769988235
0.07322629145516099
0.23792914628933007
0.01744694543219827
0.07707694851925696
0.011219079306019357
0.14306047993353238
0.16331970096326673
0.24232656307542816
0.03732863170156621
0.04231095205412691
0.378235790411403
0.14200709792965427
0.4786554617230376
0.1023277930431794
0.07648225686665812
0.06233513246395511
0.1671401279908703
0.0611657729254919
0.12919384498488265
0.08255232011919318
0.2130402379670534
0.05759414856368943
0.1744564095552753
0.0888239557586862
0.04802554915323536
0.04777107632690976
0.15318034439493103
0.07123086360581894
0.051616084640985695
0.004844676343189148
0.02737989012625954
0.16567034630324473
0.07578818589104694
0.048619680577672485
0.14001930620628852
0.07392052438922064
0.014736377896664538
0.16188860808414243
0.3312965218498828
0.22006717552212274
0.10875164490194915
0.0928226346314679
0.07632244533730892
0.01413065979236277
0.11428213043826903
0.019034898462301497
0.038409374673769286
0.4266390306328073
0.05761648656853932
0.038999078482104786
0.05169170273133723
0.09524324060306495
0.14977653660179047
0.11913237326941394
0.01817481067637092
0.07427293597264975
0.11072586227141851
0.008030987461047268
0.24605481377206995
0.026809471238984334
0.01727645555725544
0.2592365580432949
0.022733422009876138
0.008407793625493638
0.2010192794494617
0.12032503662100952
0.22364612581306104
0.5135016101360959
0.15241967553871597
0.20396727342599685
0.10325521671500168
0.07948596251250338
0.44257674842867156
0.17475430959166952
0.020916916911461372
0.01619995204950385
0.09415013128651353
0.17076395562952565
0.12613837015413012
0.03414650480227861
0.19275707733966774
0.06185194935927401
0.10519880235358242
0.09525447512147327
0.19118709927015026
0.4626918186324849
0.006444302312120708
0.21700873898739134
0.036341660254632785
0.02898429767881877
0.029161876208305355
0.004348564084600778
0.10106701550110349
0.09060542256590687
0.09698421831338941
0.18745085932299685
0.5148141815070484
0.003309350752380768
0.007500566133980709
0.2102982546027865
0.1591824017457545
0.1304041277826769
0.05235733923045434
0.18183169124775841
0.0074688037487591254
0.04710573915125328
0.19143755056282918
0.07656788656969558
0.0263659457568726
0.022199856529769142
0.009898703426697757
0.020387258444476777
0.07952653235643754
0.08150025541209129
0.029196395904830287
0.06475652735134825
0.07558675399170138
0.04783722844049915
0.4137587044201312
0.0045546448474253895
0.0496982174752287
0.15464170016661988
0.05170831674084204
0.030317203713594455
0.038834497856383016
0.08288995482461221
0.19063218520604494
0.463760059760822
0.006801615038746419
0.04767341702249232
0.15120902116316254
0.02927177090220654
0.06909009509545544
0.09312716854928478
0.11533508165071579
0.040450860854169185
0.11325899679947678
0.2938651174674879
0.019640481717886425
0.23692867906763806
0.3016895081542409
0.01588843243702526
0.21476751895736879
0.0007665637599460046
0.03485134283225829
0.04938114059674233
0.16364693513389278
0.0669273804676945
0.017592776694231777
0.3067600305451837
0.017717725802491677
0.015180022567328354
0.4036425750852622
0.44066538479052736
0.007067760214010025
0.07644413426161913
0.046200308926962724
0.16641834717727308
0.046461728681712784
0.09742406380599906
0.09206263502591902
0.01790119214773005
0.07464306424083196
0.01549715160526521
0.05735715321897406
0.14094214705961378
0.2763942398639
0.1574655263306625
0.12078207256082249
0.12576591840986076
0.22171064382596398
0.012396030177061052
0.1571835616488859
0.017620056349226487
0.009844582048015365
0.03563588859888806
0.057232088852463295
0.07972014865528634
0.27644311261856347
0.18464767956962894
0.03937530265063676
0.27626254849328374
0.16059727729804915
0.04367262250623432
0.16765027439784197
0.06300708963783014
0.19305096661107943
0.337503656920714
0.00046383188451440345
0.2319795300242242
0.38687257763920296
0.19243836528907596
0.015171770746428039
0.11006936652763849
0.15959213037981745
0.07525755732313118
0.12722201502684483
0.019203150675929263
0.02828184032947775
0.13590516245889875
0.029478425135793133
0.002218932432460153
0.11062024885255647
0.1249239687353822
0.09133309111771756
0.33167784114220533
0.038098259054063485
0.10351357225435993
0.4391320837701229
0.09818509075228658
0.3096973280050353
0.4310211722147003
0.1515254129464038
0.2386591810210703
0.014295106310872963
0.16589228576313336
0.47512579353363876
0.3756576303085761
0.3120608609684852
0.08133105359368582
0.2604174425220133
0.15664214683442557
0.02593016344340914
0.20078464951963282
0.19597713599994507
0.0706258310139444
0.04149228936034616
0.012195937354598887
0.02067437957944783
0.18505583917574836
0.01966266786384396
0.01987160451995274
0.020655750356848235
0.07443435724435828
0.3743850690604269
0.2079068689694109
0.06128334135452698
0.14591989329160182
0.05346856843792365
0.10484605601228718
0.15321237679741748
0.013496829360421295
0.4985200413563428
0.11752056399253923
0.10913043712990315
0.15181614027588522
0.1927537699934253
0.02470568483515234
0.019990147970091708
0.1665548486635124
0.18817824459570606
0.1944250464214139
0.1057096169263874
0.016758095494446942
0.10486730071509834
0.5389675773278793
0.011126778695546343
0.03149067324736689
0.3073166033057973
0.17735203014595635
0.23347527037303206
0.04259434411993212
0.24897536907933207
0.00487723265376424
0.03997478258140325
0.16946274196044994
0.09784485149661434
0.20804940989766743
0.06321234858393596
0.0699187170256884
0.0672360785118073
0.19891871954988422
0.09109687836535993
0.12102007643946333
0.03959233829040764
0.06271882769461629
0.03363914042132686
0.046072929561044806
0.09191561138052545
0.24329098173346286
0.04905526495184345
0.06478497720188929
0.06466635668086268
0.007615177851676889
0.08108660171962344
0.19100763224079598
0.08029126879444091
0.409505551074508
0.30360963307397365
0.547334211457861
0.2607550560605484
0.2526374111582077
0.26514790821664486
0.21792614568391894
0.08683644049151076
0.4303489313203662
0.2701322821881655
0.1992511015387512
0.06724240209686216
0.04674671466413643
0.06726092879083731
0.09182495618438398
0.08635066095771646
0.001715035844302041
0.06520748545927522
0.07540538011006481
0.17284542257482768
0.17256544984545666
0.0628802346792975
0.05992875938171149
0.011561448662822672
0.08836599359192694
0.10544700297963722
0.09680941784466328
0.158581483743548
0.34717944976170506
0.4616649459995164
0.559122481059121
0.09885745049939618
0.1330217947275694
0.552211247005364
0.031077149724443684
0.0005755764892663892
0.08903629809539207
0.02579196628079532
0.09988256499267995
0.1517170845897221
0.1816428520662918
0.0126708799485334
0.4246337654210064
0.19560443013914874
0.027586803509382873
0.060158539191714204
0.0038854079308401177
0.09521690896469076
0.16880292767687038
0.24238215259648604
0.21463643169574942
0.10928113286850316
0.4716070229900755
0.17968763611283733
0.019031834314098106
0.02368854218346369
0.06893412156078478
0.2232580174183164
0.2862558775245102
0.028263061903537248
0.11024402675532542
0.34058679447400514
0.08722348503508134
0.04933769519698208
0.05851755126053579
0.048376684478649935
0.024254051349236007
0.13142683581524184
0.06306271914988258
0.0007949885540954197
0.10875817718470307
0.014548696639377657
0.035602998803885504
0.2796896931306313
0.5472287003239291
0.20069856188702798
0.04445643658379711
0.018920036987565995
0.024208968350746974
0.04444227467855987
0.22066047056702698
0.06760240839013873
0.19241553585010585
0.12982602789103784
0.02570859296080659
0.04293835597118417
0.0552578030036852
0.1274467586998111
0.13649811695126557
0.11809389984628516
0.43293202978975587
0.23715738957680388
0.31252856055812106
0.06027658895760948
0.09488264111129703
0.010729531497034168
0.0620272626344276
0.007262325064547624
0.0702806396851078
0.13435132220337587
0.10757891373358597
0.0831925894270437
0.4403115427620397
0.2984184076103825
0.021228464114983046
0.17126276672275023
0.028086701082078402
0.2995725388574134
0.009336477904401445
0.06527612927551205
0.061671236293698015
0.24783970638184438
0.014337094044997965
0.03654587049072258
0.48118197149477787
0.23799673803836605
0.0806003528573341
0.02116196973738539
0.02670434913262236
0.036489652557644574
0.009059819627164841
0.11680011456460414
0.11229552913799834
0.16019064063214794
0.003581221250201551
0.16357774343592596
0.068441724791908
0.03581888217317146
0.04642114522202113
0.1402081912064207
0.021601292675720567
0.08946542899042371
0.3198428716909722
0.10016364680385154
0.19448493339182168
0.08172058459591906
0.21610531935403776
0.16248579332869686
0.16802910091727014
0.08632551049089703
0.036596502286866416
0.05616035719588526
0.0033744514953109395
0.1283619204517087
0.039487221122178416
0.08366210527039322
0.06337545548061387
0.5239164080669843
0.019273678296900826
0.09580137497185824
0.4162567749589545
0.042024266260780645
0.10572941585695511
0.06943886033363163
0.01905118358837603
0.07312162410406332
0.018299100845297605
0.07006647227317511
0.04193326013879907
0.10746081390677702
0.00017075633119277626
0.029351826779722808
0.059037214797236365
0.21726770005730264
0.14453490169125294
0.18640263995396636
0.01614534760740925
0.09123829226852881
0.5525978301769741
0.05207340829163768
0.15678127012331264
0.07205364151010706
0.4021983335533568
0.18873498082006301
0.14826800247845848
0.049567868249543595
0.04803848752985129
0.09556737385340514
0.16285662742049448
0.3412435017449531
0.026181779593574168
0.30848990328087156
0.02942985278251459
0.05495247018884277
0.06490944862409005
0.01036615983860935
0.047998921995989444
0.0540802312547639
0.06593474196951335
0.10627856748404851
0.008111775557256328
0.23345729997791478
0.19100403322549775
0.1075423369526005
0.07102598700938988
0.07700611030956189
0.062312427018855206
0.03462572935295687
0.05395537401419955
0.3817500154084877
0.09294683317444337
0.0510890095199479
0.17974547487091377
0.03293379326062731
0.13957809294265225
0.1886725530949345
0.06663731227615675
0.4333228298348533
0.06508866813775221
0.1274784633171228
0.02875837721941737
0.09105947786513938
0.13692811283948972
0.17060254250325646
0.0776272965824095
0.3495896316513742
0.10342602981621243
0.01821380175909425
0.07891896498513536
0.21648595991829336
0.3916543429359741
0.3284376637827004
0.21147144975081522
0.02233717116362221
0.15062258509704832
0.019402890256775836
0.016332106968165547
0.13540525387076333
0.03232755953406744
0.007568032408371174
0.1622098090221336
0.13839205146596226
0.017811884440053584
0.007725560416967675
0.007903967311033476
0.03636169125093164
0.018911907628522268
0.10045142945949027
0.06309916883153589
0.16838471172437033
0.03660015802369133
0.04992022697791729
0.251122591210988
0.03298455743324444
0.3913134864312871
0.012261777084186718
0.05853518269482045
0.04187337589424831
0.2424342278841547
0.2522369521727537
0.13900941978497572
0.0011285144980563919
0.13241510603792062
0.1631641485296467
0.4291143713178425
0.012047917101091248
0.031518681427483285
0.1585530871914298
0.24969472112405358
0.35731277601713285
0.1018802454103947
0.04887579265781773
0.0657066493004581
0.37692596507004383
0.02642614480970663
0.16423141300302413
0.018653079229886536
0.05507154095316005
0.01806947904673074
0.03418649135868907
0.14862923328621255
0.04602788015912421
0.34481969458564704
0.11493888783380744
0.046528350956567384
0.10533012983091473
0.2558423771320836
0.1564240655187599
0.32958949969491896
0.12830961420429418
0.20639263680762016
0.09817799977185089
0.034165100076238235
0.26562036335262734
0.4541704603122614
0.004054434374779196
0.02909863678251255
0.18570048549531604
0.018192720332900182
0.11550954908814726
0.13257835550205704
0.08773679449658736
0.27211656592349637
0.178550827622241
0.00413961609350881
0.18766266790909095
0.25666593782312686
0.005041828486019861
0.11006461642908487
0.06089000785894529
0.05681803484415951
0.14732697067502867
0.13178202527185504
0.020342244156095052
0.021768544665156514
0.20802367756516418
0.04484279165469807
0.009166400515143312
0.07986948633756245
0.029437986152482675
0.2338471782886162
0.3467913481655761
0.07663695874906615
0.2240371967577609
0.3162461883334496
0.34608848085860905
0.242420905100237
0.04792832634631632
0.02715484065761582
0.15749983843926488
0.12146872634201011
0.14936744231078472
0.10540979677532997
0.03736319564334246
0.004595488149738022
0.048305383749614274
0.030041018302602727
0.10193801466978704
0.010487163657700319
0.009132337039075223
0.17116670909050682
0.003939166864753215
0.09699640867341948
0.31339860683801823
0.08339451000278815
0.19575499308864688
0.0710430390360666
0.24463446061439337
0.3257933613799457
0.049959952192004484
0.03795828565161388
0.008411813123035015
0.5114783557369526
0.03711790756686743
0.07168075963192155
0.015303212247968111
0.06580811976348938
0.06886667379658123
0.2134922880396752
0.08755429716490581
0.0780914777822347
0.013954831079695333
0.27409252743211593
0.06142503296467709
0.04165203488028433
0.40699066175212
0.07699421063536178
0.10905255947393255
0.1770236035050274
0.0035303906152301763
0.08028163074078906
0.1699317415459855
0.10971309072225627
0.0035944717869315418
0.18244068383600517
0.1146728546106081
0.022296780039890107
0.07607522685071001
0.05889518582990733
0.3199213005641586
0.017850386533901905
0.16913069020843352
0.058866997504798846
0.25525729367252525
0.19516630826296727
0.04835087438268477
0.028180458918189204
0.07918941248536711
0.5485928450753565
0.136768558265909
0.23654362213787217
0.013374043464972625
0.1929703557871056
0.07835254592609407
0.0275751497278844
0.23822864282070214
0.0863342660505311
0.05772216062256191
0.03212944829445395
0.2056480057028329
0.45217578933851055
0.022983836238644254
0.13747671553827637
0.05754339841761591
0.08948802643832321
0.3996013198772199
0.13472021005365487
0.2934609702896437
0.20453574532302815
0.022515464007171485
0.5759077655702178
0.12016778532061351
0.000030321640843180547
0.017671303992946863
0.04516101506951695
0.20601119276150434
0.0016356042405171118
0.06008700673175698
0.16424783161005246
0.05847849610152176
0.0725404186922412
0.02594044580743205
0.10510606768538987
0.04059151403990734
0.1614127773191721
0.22278757027960985
0.06128304723932831
0.059268034185725876
0.016924293528976817
0.05614977860422417
0.06254596250941734
0.24417680158324387
0.22424039553238373
0.020260552041507195
0.10603158489486553
0.06957980505814129
0.05524433056106462
0.06382000514046478
0.12912043192505718
0.14000999694036187
0.07529131305530638
0.06895662768090381
0.038318345922231614
0.13173604527815672
0.025483476299388994
0.028449531693769497
0.04702032284714242
0.055013492947137616
0.022259883927762975
0.03122240521548217
0.09534873979930118
0.2570179011437328
0.04785630838548608
0.11736686281883407
0.5087448116970626
0.02317954746228913
0.2605916832090979
0.03470255623907501
0.027734929613614134
0.18728271882443376
0.2520641371777544
0.0007239842757751471
0.040970099524347624
0.0740138903053636
0.01913029833835639
0.24000047475126918
0.20484988159379933
0.14317341848602788
0.08396125965464377
0.026328743133928446
0.3321982373963125
0.00871398575852489
0.013902503315816944
0.028176032776695354
0.016321617762294127
0.02202348874515587
0.0069094970943652965
0.010855511576087369
0.3006224826601316
0.24708638523547807
0.20767567379009919
0.015405101335348977
0.17277769953396113
0.07499694840708168
0.04183454073386515
0.07825769458423508
0.03107631748389904
0.07871422020735062
0.04564920014691538
0.08851376280905518
0.0593082532145409
0.07316045373837404
0.017364638912162285
0.03415793964537993
0.012425007058659902
0.1830655538096404
0.07924070685058932
0.025029945468869635
0.10003307635779035
0.05764368993680308
0.2981486595517978
0.03455486627586485
0.15924739789978543
0.03329737539302202
0.045579737599786466
0.08319972690221623
0.05670817525948798
0.3213473414219604
0.1554371145715241
0.00008901568407092675
0.011916902810333129
0.034521633101715375
0.5054950735851942
0.23088817830517058
0.12231681951180695
0.040218446548197985
0.17528773752116467
0.012597695835543841
0.0061251876946980185
0.27086479162771354
0.06301563422088817
0.06534479392605176
0.06803420367153647
0.043534610377580045
0.08999550331281407
0.05455065227860437
0.050907605288158096
0.29035290095208693
0.09462658352587024
0.10111286619350576
0.07907949954079356
0.07289075460375298
0.19246442773301548
0.03212041590362224
0.040634614828840426
0.032111475124593086
0.11885011431662522
0.08057863082028417
0.27174995652268574
0.05839132083830015
0.20866634868682832
0.025270993724883416
0.24483725472956774
0.03649164158903868
0.20101764777037304
0.19624418951731462
0.034236573868781775
0.07930998823800135
0.015348308218844
0.5669958593677767
0.054897699887353636
0.05585775869201353
0.0035116533450003243
0.05719046079945616
0.006905306370467887
0.026043732853954144
0.39538864051450856
0.14863277348694498
0.12299152475090282
0.09148121752686929
0.22524008526219153
0.10600595526973138
0.0152216323997519
0.0015129776504061805
0.07170484481212806
0.06690467195285485
0.01143476076903251
0.07775525932172589
0.21691620604823042
0.2229061379044988
0.032727414973877045
0.3337197469012842
0.1988903514451774
0.07838748055363295
0.01006061578811592
0.0009894538492100423
0.014743681969668342
0.081619979273062
0.030518783428193603
0.18700800257790184
0.20456803251368758
0.27160483709694083
0.05875079851398118
0.1942124691645863
0.3109649122428465
0.10799148571578016
0.12466693192868651
0.021534016195721102
0.11213993318736411
0.007304279851459742
0.06122692966604083
0.03750926400464558
0.13826776387232098
0.0400888898967115
0.10541308363362863
0.01338282750523667
0.43478430136538704
0.0982304230057929
0.008399779129302962
0.040531503035032744
0.11942782404919253
0.07529019549008885
0.11725831226142701
0.0018091263967915272
0.08766655981412533
0.08252635822973621
0.10980970813505236
0.2030802773084538
0.06464223732711562
0.23113362126894943
0.25642319199156105
0.06296401075909834
0.4607590523572741
0.14806014588115873
0.24033531245220002
0.36782053200891646
0.002306947890585377
0.3410920631803154
0.07674730899319931
0.49012162889053934
0.0010192516501889436
0.013870852696616769
0.20770608823879735
0.02270603069867286
0.10067672799648811
0.15525361702991847
0.015995572338439373
0.013421115805702613
0.0428663844777914
0.22696761141149802
0.09957617071108617
0.2049758183880451
0.028953370964712465
0.07255222233151518
0.015208531563190285
0.027100597851911566
0.24292426238820422
0.1996427885886373
0.010751246956432767
0.28937873804675746
0.1583248324949368
0.188226728480892
0.061053368906541575
0.07567962251141266
0.3384911980877927
0.0523641717849481
0.044204550835990675
0.4004613214811567
0.025501330579228997
0.0037142797854359277
0.542106021462606
0.24917000969279346
0.09572874656126887
0.05783552968746267
0.10150614968662637
0.17392818370456434
0.29098459362041845
0.005683417318718792
0.12687776525662653
0.044071859375295036
0.10749020752857945
0.0857640975729236
0.24085343649792465
0.10822578073469978
0.2064176846201056
0.15410230250700596
0.4645562475224915
0.26997209284362117
0.04451372773924048
0.02539288211312404
0.3406302978156065
0.03478601909075511
0.0018103063218679774
0.07146823414353272
0.3949909170865949
0.012299368092619837
0.2572858158414118
0.2933464976526884
0.09458928908628618
0.06671037573979931
0.28162440192893284
0.08046725830850346
0.09237149563011506
0.0902955416897065
0.024885396010392344
0.012562057330335535
0.07014562727811047
0.6129209684734898
0.13876886242356704
0.3027125518890828
0.11562130099405128
0.437044612535355
0.04278500883714598
0.05084863611116531
0.0428040809443493
0.4351161464010585
0.08827050976777168
0.14707111487893806
0.018553823100711207
0.0018557191399794924
0.08051917093182992
0.04843721911110278
0.17282871643109576
0.05614880818063767
0.09058030820498804
0.01870676001087318
0.07929088297105806
0.08755091307270553
0.04126115532838699
0.014368764713983167
0.271772539625724
0.13046130031686728
0.49497389465517594
0.13504600536372077
0.08870214015243486
0.3621172904275639
0.05476798418633567
0.0918027501818929
0.02100524941492883
0.17165874215094246
0.013852307739039503
0.09047342246976288
0.042558505718352346
0.1397080511417799
0.5401655010468002
0.028758535034723583
0.028735629310509835
0.2813615644149013
0.0014061549648126024
0.059071724832942714
0.14033777228007777
0.1936302580442443
0.016849633320785554
0.06567858659105727
0.012867542758493649
0.021225704884889132
0.12362992776653858
0.14477764102845475
0.069736564969828
0.006245502129053668
0.052812673897862636
0.1373297478316217
0.12157914233932714
0.5527642831660893
0.18961787331474306
0.0020095369874153944
0.08176903581229249
0.05942571457477685
0.04865820886524163
0.08955607315483353
0.4049711351157381
0.15722472055429895
0.07932510291396667
0.1754645827301799
0.002964842383610396
0.23294716910264937
0.09357500441543005
0.04744943149933543
0.5062200707847768
0.050663464433538245
0.014478088799660184
0.14960100857790148
0.07281314276423521
0.034016825473891885
0.03959272499118183
0.17542121408885655
0.12553334550197354
0.2835827322084756
0.14761523126291815
0.07915404624618458
0.06299075632818307
0.087707832408368
0.09989676099544036
0.4977544697438787
0.017238022644102055
0.03528334520139267
0.09055021478339335
0.4907299082457017
0.06196052635380628
0.10836717437464234
0.01049033615535431
0.0203602420381853
0.21275753218712434
0.2774767471871426
0.2658514071631413
0.03026935510043636
0.1286909747911341
0.03735814734600352
0.02374005135047563
0.03942782997824971
0.3048713554083052
0.1328105377275964
0.07106632998624834
0.02658422600483835
0.015662041317945588
0.04143108541452902
0.018030393382727137
0.4572020248420443
0.18490624742106593
0.10311517107589706
0.24959507937116304
0.0166903600171581
0.4678302796692578
0.0729466437038444
0.110065458518723
0.1795399887825104
0.005376507133730144
0.07998537914023442
0.01656875120338696
0.1587572233305347
0.10700811327886386
0.09519200842198405
0.07042843279126176
0.028140855960015945
0.16897037931230371
0.046153172415141906
0.005473107791591318
0.017993460636576215
0.06629627177806076
0.02492279862596658
0.15602097875262
0.06130094289314407
0.11241857083582525
0.13275391314303311
0.03302351541707643
0.14965814596809704
0.11124164694127558
0.00599303644486844
0.34591498034601187
0.003163324919953377
0.04869737260051868
0.22321704712940527
0.05449643108292929
0.05714373226831405
0.04719871197796873
0.5236827172443234
0.0404881711235037
0.021015397447399487
0.03124366915906117
0.3767359531461067
0.06923907099947414
0.1543157336010606
0.5391705905605504
0.0795568621242321
0.14233181975246773
0.0176002170483035
0.03788390553532298
0.01027778830902387
0.18047309335912848
0.09394441292061614
0.30129553208451415
0.00929832963787161
0.09524836214482876
0.016278812216449574
0.058889305840391815
0.13434435249869878
0.08413714206939418
0.2907494163656608
0.021182784340131385
0.03102895128725819
0.012881631296044808
0.30942143699741675
0.0316801720243298
0.03921239426279567
0.041038810937939346
0.05455655177066547
0.3718110982618502
0.07972454223990319
0.08081005725692401
0.015307553227035833
0.06582679256577455
0.016630756798119307
0.04716834439560346
0.09934255262549742
0.10749213223365485
0.21850933009466872
0.027216495495470325
0.02841780089379401
0.08466764060891137
0.018437925225250926
0.32029075111399014
0.04193217300042415
0.07691318303728586
0.0826081418560287
0.014663579502371066
0.031900337356446505
0.11930293385741667
0.1330591898380078
0.12160904251520104
0.278777469638293
0.09676724564646487
0.0745760755630732
0.00027781678418091406
0.17566647333571447
0.2916144780139521
0.034023979244420535
0.29819201019517405
0.05315528297052071
0.012623812731035737
0.0028657645420806645
0.06247186283838677
0.25465257833572197
0.06048431091476433
0.17700844412087274
0.0434918308377236
0.00960284077068495
0.291193232320411
0.039554611186024664
0.05113824266440052
0.10573886146288079
0.050606556222395065
0.3270405403328534
0.011997995794203895
0.11528951545378277
0.10131278857742922
0.023253340315674147
0.36537460699084046
0.28556578718948866
0.03465545879508154
0.3373069536531027
0.09729451376525669
0.03803614202775215
0.11802954471316918
0.0050474486964837036
0.1727479959375767
0.12491656237825881
0.07288065636361601
0.123810389060146
0.09451517186842913
0.12586040613428023
0.4289419343942718
0.03343771951756244
0.1865708574852719
0.30695987890912363
0.005209740252884769
0.00836615801952905
0.03965117928574875
0.07311071538213595
0.06963767329392939
0.04917561128545338
0.054389042241591024
0.0026284744270779117
0.02815260316690572
0.029161674993352604
0.03799930951944168
0.45999965733683057
0.10976925524749044
0.06754603840754098
0.017022359021880065
0.4063994852774551
0.2303804642747918
0.03196400938887708
0.001881356773572125
0.003244648463948724
0.052165748470197275
0.014902348328055114
0.07762619461637267
0.05018415308963168
0.027754032604991277
0.22088331265570052
0.06244431400420951
0.43648514237693026
0.07030205801701733
0.08506241707373542
0.1121421366334191
0.4644215407207069
0.3376971551389962
0.027353053813948466
0.02925710077159185
0.07841136478202303
0.05254129069785512
0.02061794991634222
0.017635373908708122
0.13020650260734085
0.014220091549916271
0.30978908491616963
0.04570492065388808
0.27254100242951
0.09245939054900489
0.11429942638680304
0.09527280983023842
0.11681996205560967
0.368542340361986
0.03859804112613978
0.09202017128767641
0.11800164357898843
0.33998292808991865
0.10480107710138856
0.16942202507911974
0.03828340072585531
0.04006431915587833
0.015232774728237536
0.06960076655246777
0.0342889921388664
0.40194530384493465
0.03211072658804371
0.024019794868728062
0.06767840019036074
0.04764382894315517
0.11007782474183082
0.08475499412708347
0.14008345757365537
0.04330362039892998
0.02315110129262635
0.04453402219141125
0.04355081274598163
0.007171338523422097
0.10497525862555361
0.3188396801507008
0.005519370969264541
0.044264066190250355
0.2055879595234237
0.057861374385670794
0.05898408314014744
0.02610867132465295
0.005863820698725071
0.14592946493548484
0.24603373665936903
0.09933863810004757
0.08539863522560172
0.06241928947314377
0.05122569273965522
0.0689081089647389
0.01879205453365946
0.010204724200417058
0.5456617288218547
0.07467670304196691
0.06666082022651325
0.12989368739242071
0.17601501370883663
0.21733752985242044
0.21653260156629947
0.5168297804271199
0.0345539253076191
0.06372743562767616
0.2920798236649673
0.04818474846845283
0.0013319231822642268
0.07888191612298416
0.02920500256425947
0.11459383738516746
0.39475842753414647
0.13168050522895752
0.08813034351708085
0.07284645570149609
0.25666909619396044
0.11128245797611971
0.07323354313047623
0.08277331739711835
0.0033372219782532722
0.09578545061445698
0.20370529674290072
0.25197200005362985
0.020875308652269307
0.26584624468788653
0.3808622078108075
0.06331924785860425
0.03017105504509303
0.1184263455872772
0.11772050721177554
0.47460719157069464
0.10259154987244841
0.023407033438197167
0.07482396437329782
0.1545180055763086
0.07859651229389725
0.0077112493096572685
0.0726863370990456
0.553464029515161
0.16914723463388817
0.10055997478524438
0.1513903433658927
0.018526546527069997
0.2958708617687182
0.05328033040668064
0.02816259119695427
0.0024080530132603397
0.10460195954330113
0.1043054029697245
0.08310297561203814
0.25001961599088907
0.014918453902465866
0.10653388999881697
0.15078365126893353
0.04794394992883012
0.020172240718135812
0.1944915801569794
0.03998066838708864
0.3915530520234065
0.010593977622511947
0.08374434086873578
0.06101593245116923
0.016368985847702248
0.006310679684617917
0.12235792313196607
0.15098491439405687
0.03773667786803388
0.58117686137477
0.0024033306102179026
0.0644125041123311
0.05930527202115962
0.019333982827218876
0.22626550431212986
0.16717325895599272
0.053348157102649806
0.012976859546555194
0.005396322207523759
0.20009774183234996
0.0055174850594886075
0.16935706470997403
0.0024975989640202774
0.02597340356612537
0.24754068016852082
0.04719579845914827
0.1805207913664061
0.1175131872061124
0.10565194109101649
0.2586561315075858
0.06463929588596738
0.03240586536137088
0.0384552966702682
0.02630557417000781
0.010899621098525079
0.12219240306195105
0.026265188206744887
0.15187798006412015
0.17993914473481937
0.029543753044324536
0.31587061526341986
0.07122662857068923
0.008543386585492288
0.0989923580734594
0.07243353934388816
0.015915688283374446
0.03125996790044113
0.052719950279266695
0.14790111069719594
0.100069245379826
0.08983233312458004
0.07861672199725524
0.007835758722523936
0.07440205327183455
0.31152789268866105
0.04813122920968065
0.20530155649930276
0.035797528954509716
0.42960025324553647
0.2622503703814183
0.16017891618604058
0.04897458965596022
0.2164555458815727
0.10962198793240609
0.18151767756089165
0.19487827525512544
0.004866000413986534
0.1437865691698543
0.0368822436294598
0.2896955458845441
0.022568765411439845
0.14568221714776694
0.3239487509527791
0.01970312134588097
0.12357366755769192
0.027613977218100282
0.16550851424241564
0.11310290373786974
0.1320585728397012
0.12834884740360328
0.07083432477387261
0.0037122781093586353
0.05781863075872145
0.5699777023698553
0.12061559129222199
0.008274478860982471
0.33787643890185964
0.2950842668410197
0.05901481348186417
0.057012195634990395
0.09037197034397366
0.0701626547629898
0.21095558028796824
0.061181147686393704
0.07721261298793416
0.08085564786792106
0.010271459916941362
0.10406332801099984
0.06861526984572959
0.014760300946157184
0.12152280609754142
0.05245995698527969
0.005250698797126972
0.17524865317142668
0.12828257012803726
0.11497097096974716
0.08876678079521975
0.4138129228756517
0.07133497458170406
0.291506236302012
0.044046419691675665
0.09559968331957105
0.015501778947818077
0.29636722231063434
0.4219707412644218
0.008093224243056286
0.03282875551721334
0.06029322519281613
0.10513787193776258
0.05398513404365438
0.008377894387894826
0.2005708978222344
0.1983831853261458
0.0192751463108893
0.059887559186447
0.019643288502033656
0.058793516583236435
0.01190936993261711
0.05063038269504844
0.09626941331095626
0.01342859360759809
0.026558140246938963
0.013973466223035677
0.37039549648113135
0.12026096414330531
0.06565316959169981
0.35158673300836996
0.04472207807568457
0.14559983292715717
0.0311262722460541
0.11812317056627647
0.09803671413744809
0.18932051857753862
0.11792261751756618
0.15974028073106541
0.15747109309913068
0.16542483492892693
0.023762040572555244
0.04289481418177308
0.058841909638188736
0.12635512081443903
0.023017617652098175
0.19201795727141893
0.09293788202441203
0.024090098690799453
0.10659242249765448
0.041621913174980214
0.09910711708276901
0.08775522846837125
0.16517467431239244
0.07069541550175845
0.09891576053578705
0.0325231604810861
0.12763287186749225
0.02086649971143556
0.30562574183140045
0.16821474437882064
0.018248203318386717
0.03228556427708043
0.024573496381010255
0.10370348039723211
0.009705328393533186
0.11492730737869115
0.021783549301776492
0.10964034739357881
0.1090494753631225
0.019669752950511737
0.018748118957609045
0.03705513327205832
0.5317333005852066
0.008468370435161127
0.4322946774647608
0.10084751598780228
0.3080022223139991
0.008532334010864822
0.0412767131230022
0.022840134395357245
0.01662336842045865
0.12643292785523014
0.09704017554123784
0.06981884630020582
0.11719462544977827
0.038678808858087436
0.14588833008324487
0.0009959313245991833
0.19622493374791625
0.061674236946779475
0.006946298355331786
0.01930234961042887
0.1922861816684903
0.048131318571043843
0.10465953047801506
0.11561040857881497
0.11321995150509874
0.037110740797843836
0.131319800421034
0.0721475545707379
0.028760345732932006
0.22996268018294005
0.09200766426481463
0.5277132698682862
0.059278076664991984
0.03140630019765714
0.062032631096605506
0.04417909925174456
0.12970624099776543
0.013425649376899725
0.1555657764731214
0.029256478422935307
0.3047754605732739
0.009022413360029949
0.006338069760108255
0.03896781190051222
0.08000821908972754
0.3478662222708734
0.09940152946843335
0.046761680003859434
0.047494228406672674
0.4240398684952677
0.23220024044784032
0.209003417970395
0.10953586623264928
0.010899877326470027
0.34862149548674065
0.015055842393756427
0.05093556174892692
0.0014042002731492922
0.004907377346705409
0.0168383572544098
0.23210036885358035
0.0824711855370957
0.07483609909996833
0.14073879872247683
0.5024095731503851
0.07551803628347195
0.019665717810739787
0.23377437776633544
0.3076264095474426
0.020088583489115002
0.020268195524844733
0.023376444024617676
0.08960569319018126
0.29954618863737775
0.11598732821070735
0.11591686581841379
0.05575656086269505
0.006910154728454008
0.0410111304144279
0.3488627946452292
0.08634681668763171
0.03954207201349824
0.00013213592595474007
0.44864781558449085
0.42916933040295435
0.3257374772935882
0.2625115173024784
0.019997612699028302
0.033619340490713544
0.20678468642415157
0.05486774594694472
0.044900492445134034
0.395196202484193
0.05080265812093695
0.3179008696158743
0.025791383986868487
0.0029618606445030843
0.06650336090870838
0.22246287737826667
0.11570457237601334
0.2010274537796201
0.15574749001999572
0.08432048495796729
0.05243166734801706
0.03749809954618085
0.000987110803417508
0.5739140551745222
0.023276708488144296
0.018093093713031534
0.10231803997056779
0.09043667992138503
0.09395723046187188
0.060150664097085374
0.017776253930070117
0.08519496061088688
0.004153247810746832
0.1436483622700184
0.2244604576067655
0.03015666200247718
0.008760448432802909
0.10396853396322407
0.04052555434509167
0.11525523795735206
0.3656177982428612
0.1704105544707846
0.02020315371461466
0.04695510311463484
0.0010397168761398352
0.0705821682717432
0.1151107125482282
0.09616441772573708
0.05630633247941475
0.1404672106038431
0.5234040312943241
0.22795249009180088
0.0028363735525933436
0.06944714974730354
0.1673889601513696
0.17748565435457478
0.31849885234479985
0.07776242321834465
0.04877258067893536
0.018707975966759462
0.19456639395034214
0.17251093290701314
0.4918483074741606
0.12220779690419266
0.06257799911464319
0.27977626624371527
0.3429221149539677
0.12871207234445742
0.010182686111908826
0.04050439673732379
0.25801244046838634
0.23562755170887592
0.1111998579549645
0.07529769515428072
0.057703919664445366
0.07403733260987465
0.17471022762417823
0.00783291458344891
0.02689378029963043
0.07019361372040582
0.04432387904883667
0.12478073549718816
0.31279025874443533
0.06643041629507655
0.001011635645209495
0.11953545612391389
0.008049941830984696
0.03435697102138592
0.03953986081813131
0.1540353566515761
0.20547285006625715
0.036750263521843476
0.11322601131757962
0.054524498556588044
0.028546829237340643
0.0803941017203573
0.03527473788592324
0.18163743447773922
0.10818590676168124
0.012474105765596214
0.07747433737601946
0.17004161512869503
0.03002282876804967
0.00622402134761612
0.13439156320605217
0.09621101505769925
0.2044873314675757
0.004479703858847192
0.09420088211852091
0.07565459145233439
0.06111960713422918
0.06419575533081273
0.36362139291694645
0.09331895998398836
0.13184012920997365
0.13939388431878777
0.19398681426933587
0.28415764139042105
0.004726517714363819
0.060927097056862556
0.023326421041511513
0.1158726802717306
0.10526832446624097
0.059677277401244004
0.04933027257167721
0.09852306471308424
0.27486464821634976
0.0987386289425581
0.012656297074319934
0.011466384361960253
0.016931750367616776
0.18447175617618608
0.02405199322290598
0.05746580733568795
0.1280859962357099
0.3713550510837862
0.019914271305415312
0.06289947983453356
0.03335367857208431
0.23313071780186612
0.005291631415089279
0.04947486075371769
0.05148825919201058
0.007442233606815179
0.03500991041371877
0.18803811447596103
0.08954205235982317
0.06896427851449141
0.04080252940423903
0.032378313311981675
0.0587552284712602
0.14740350904789362
0.00748257417230655
0.1437058740380402
0.28988286000708435
0.04248164843605191
0.05260700589644143
0.08132645410766826
0.23490317249817524
0.28386206885467874
0.12027438465185962
0.021543271318756208
0.12374950701214966
0.01912100763315865
0.23184809260952063
0.062028194761037575
0.07200010346006294
0.010861268432313928
0.1677227849117339
0.0013463283731102377
0.13054861869641576
0.006053046239781332
0.027374399565708498
0.0464843882243907
0.009662114944614778
0.10694113482248871
0.6345316470397048
0.02886416125427184
0.007370333366092114
0.015824037114204492
0.2167103934712718
0.3074832918481813
0.020089345197828467
0.047363559105460785
0.47411118085663345
0.08029267114258624
0.060425456605812035
0.06720514880726965
0.12012457234643684
0.15008971439809587
0.10303485669139258
0.23620015803496883
0.07311173747801405
0.1896038551418126
0.07552099888988181
0.061991143958287274
0.19811127315626637
0.5105160460716549
0.0345934039709896
0.3167645547728795
0.2310559111301553
0.10070711872816918
0.1943982230270027
0.1165693972289578
0.017161382594920133
0.15886954621461494
0.11560201343518095
0.12876225368227864
0.09196434573159923
0.01004168767058684
0.25663595417784457
0.004975056154926003
0.009671574540513272
0.011754043141770762
0.08821721200295361
0.25687613020418065
0.029354312920135232
0.25114636399619467
0.23580699276282338
0.04337769598271993
0.12858368144419136
0.06305821240050231
0.04510465124025556
0.10961981884062481
0.1277037605051974
0.15525510482357655
0.09547674756276725
0.016039302205755643
0.23738712715528176
0.03744405308067177
0.13809618485987704
0.02180480955133679
0.20009063850540426
0.05206927771933471
0.32788919392980886
0.020246231759848996
0.04959307163823443
0.0034219673629312256
0.022885085590911167
0.1123561698892675
0.10352151044690541
0.11188465788535265
0.01630445599681994
0.0514167337482223
0.01461870031396225
0.14029877494141704
0.0012691436897254893
0.03244664935856671
0.04458461334474833
0.01037443844224643
0.1090196740934932
0.0923607679850345
0.40923211926765773
0.004766977848759688
0.08836662544845922
0.021091924962546988
0.010087054527225789
0.40298131929342007
0.10977184211022006
0.08756895355539102
0.002240390620747505
0.4566665278901186
0.020550904305680722
0.083530122334503
0.06392852888850466
0.003084909622206125
0.2519870614215878
0.06133118355652566
0.13701157639831138
0.05544280887417797
0.0687660147672752
0.09228501533232206
0.07073735695465239
0.25169869377891657
0.49572643105682235
0.06114412150300198
0.12718487084562802
0.056852193402121276
0.0052469362483958245
0.16711013509412218
0.11479708278708257
0.051125813687873424
0.029525259256311553
0.07864669152966042
0.06597766499893323
0.02410844172502015
0.003489005667456868
0.0730543445242185
0.05704872125103013
0.032936422987117256
0.4440699864545062
0.04176893576382514
0.0013570217407683554
0.04352161085352162
0.02977162308863085
0.03940199900839708
0.13161155347697812
0.054312212844512535
0.1426142305117257
0.006791601652166634
0.35296012354102857
0.4378049470697065
0.20507275523746196
0.06152440939301969
0.11623838928980514
0.08334899613992527
0.22430308177007746
0.041304803169247256
0.27732763250486275
0.048921738122138604
0.12384709768737993
0.3498865609029857
0.018370414363349165
0.15118418971024042
0.15365781204749554
0.05515633161163512
0.05758696467193484
0.13038620304653387
0.1287239027243743
0.1162397510663214
0.16017229982910872
0.19966049179150255
0.029806002101857645
0.08147948154087811
0.24532556353524734
0.27325243734307947
0.010911665685470594
0.12221373665921079
0.1309641025749544
0.02798346828085861
0.2149941326819498
0.02686095271497143
0.021475307634484204
0.08342643835636523
0.01413413230625327
0.026088554416169005
0.07441162106796113
0.18577991657065293
0.01675369158274196
0.14764376323948317
0.013970032978948981
0.3054287027887468
0.08302919176082416
0.007346694628549975
0.299960837313438
0.0014694224469280935
0.137555792913538
0.03459301592148737
0.006740745470386636
0.06762850806319347
0.24652163848333267
0.004996511947987375
0.14063122681028206
0.08595711147028612
0.012281370523076308
0.02909016186566648
0.07792329956215119
0.00393411395498295
0.10396438597259686
0.018502731018934314
0.03844043320758317
0.005976134999566472
0.03886860415767709
0.16783982642223416
0.09385034446134544
0.19721748160682684
0.006870728168898655
0.09898905284219858
0.07443311136663615
0.019461799602086695
0.2778412045843507
0.3296154504638188
0.15518764505672664
0.05799162004388364
0.10307995479820922
0.014612942549988784
0.02613434302665743
0.035364099576167346
0.15864497298145705
0.06345570184173441
0.03227083797622778
0.2945474898237202
0.01192552674343531
0.1779061667768821
0.3401387585889002
0.03478313396114784
0.5588694306878718
0.20867793611739072
0.10727313163277483
0.013752084490994507
0.03842675533059053
0.009136745180725837
0.04456750476630928
0.1353987388352621
0.07434958410648222
0.16450688886195047
0.13627762782025044
0.04666213469133599
0.012214794521227918
0.009484651506793935
0.003434844445183977
0.018490254487851812
0.12216324500739964
0.06556579812471093
0.14404865623175453
0.016608694818961805
0.011058062879899005
0.20883567894242475
0.14754728751084098
0.3647561944317745
0.05602763940491889
0.10914670616941832
0.1431655547221424
0.48786935009102694
0.003678391872101827
0.015081299923480385
0.015549983174689324
0.06345333284337619
0.01687175123202938
0.1699741608317185
0.0010102955035820697
0.05178011897267546
0.03366229468185918
0.22078509999835913
0.13161585493859873
0.06915234620704193
0.021349060901939304
0.09506022923365572
0.45312009862618485
0.15039107265059237
0.02405920336952905
0.14051672467344703
0.005100275069984185
0.059293627604916355
0.12511493568010282
0.02793953379415488
0.12480013914231866
0.029659816424716157
0.046716494709395505
0.04692125499448089
0.06780358796484565
0.056406460469819675
0.049046836672628075
0.21031578948637064
0.10297193317781772
0.26138519607326755
0.01102789450913993
0.17345910698042522
0.26101106758446263
0.21316373322605428
0.23777740843254402
0.19312822924865813
0.12398306256690492
0.038573835729376026
0.024743262196932625
0.05133390251824224
0.4923137917619298
0.021846415378159716
0.06322427691826144
0.024266595076488283
0.13607181350057163
0.12815475805595972
0.07578888026873906
0.03904736165627299
0.05372454992160239
0.06243450542313622
0.07815513488219815
0.024983841297939065
0.19597937080517439
0.02129186156531474
0.22609840085434357
0.08124854235804259
0.11369913507255605
0.08195967740829364
0.10512118327741128
0.02050569649837679
0.015246869276121776
0.025125929994972544
0.04781227357135138
0.06884026927494392
0.170001680177186
0.19298820985372914
0.47205662957747513
0.04575631328528345
0.020140307812609042
0.22955099575185514
0.12076302922225497
0.15409341363811324
0.5993355096176777
0.03908450467306526
0.16270803050329488
0.013410040306973183
0.15612209538843802
0.30356594230303324
0.0611241746857992
0.09266589440761931
0.1985990362184652
0.3496206136648386
0.09518109932228896
0.40387153141930243
0.041190067763956166
0.1870566626919588
0.04015477812000979
0.22502077375261983
0.017093206253599596
0.00910841801725151
0.0762624838854739
0.03733012384604728
0.08560781812897926
0.18164360689755626
0.09276388961360757
0.0022124574610823356
0.043987240611091966
0.05436056858714953
0.1317210636020313
0.16567845063763562
0.053604594635112815
0.09463610886446967
0.4997423204644658
0.3194933127896639
0.024973913352190527
0.031129680354324053
0.07695328700468954
0.0687390304194942
0.05792984299383287
0.03949482303378421
0.1506915413411989
0.09561838052465761
0.05367052715782636
0.029315443666215205
0.008604410154372548
0.21225649214950792
0.009579288286475095
0.04002405395692049
0.030399252618220702
0.1907993689695159
0.06389680622653239
0.4874024902700076
0.1179833386770826
0.3624676901661927
0.17473049899264811
0.0216381137179906
0.1983334514901153
0.12158320704457065
0.022434541208520165
0.15505587389000514
0.09537029699799303
0.10426798372003147
0.036079617693821904
0.020876529170189888
0.2547319993183715
0.012395062928564652
0.3261636112550703
0.00573587871311587
0.06343954481154553
0.07129855277892556
0.06478273375051641
0.11256172330588379
0.17879094330921438
0.1999724593689354
0.021157744944582533
0.057701086741183065
0.013815751281094347
0.12218945717541066
0.36496165987461526
0.21342173054236777
0.06182339803747833
0.27641272933964395
0.39368852387909586
0.05192393760887068
0.09974814297110239
0.35546238980052985
0.14094984533474392
0.3120534367215246
0.07085808941409903
0.09592818598010142
0.02345658861325537
0.02671631033442287
0.3513470998715674
0.05266532842199349
0.21563634303038332
0.016510465128851383
0.012002504038509512
0.26746212722653107
0.2295668207582666
0.15662888306552755
0.062172833891350233
0.030266145206976028
0.41149737098863154
0.04075914058035856
0.3422076878927594
0.36692872751184535
0.11662155857052021
0.020524849468541235
0.23488834466680245
0.13450502235322442
0.18341981592178488
0.14368374221231842
0.33923257951237956
0.04728610196287794
0.43093133182644017
0.1399365092737671
0.03308472866471075
0.008651866856065869
0.207851264750013
0.18588224239121967
0.3658011845383169
0.1843736588429829
0.2467973171676261
0.05062100669385855
0.11552554159266662
0.10049510741953838
0.018523068524057957
0.11405249225321668
0.001738486969695173
0.16871700162082104
0.04408077007183815
0.001879407140683668
0.029554153341957684
0.0047295225251625245
0.03401893879793119
0.057677035667341
0.04759839861516184
0.11092128232217474
0.1448976651436481
0.058543631984357816
0.06277114580135561
0.08048807185245668
0.05852531142641282
0.03819867119512532
0.10544772198436188
0.010885941881192667
0.44237672837585723
0.09755219851550072
0.05524809141073053
0.14714518182452993
0.07452297014012099
0.04203471618583272
0.048283021859544945
0.12658237600273226
0.0605436021636047
0.1317544981447713
0.003032603779672057
0.1890008836385208
0.30611807124835455
0.19335321373867945
0.4086967425856233
0.04748586342782107
0.01354449170817755
0.17162498159490966
0.05902032895322331
0.03664496485586343
0.0600641287326966
0.04287061679343978
0.08520517563855927
0.09919032378625581
0.18227595323470136
0.041862254538090844
0.01826290565257057
0.09275741732038315
0.2038395278906983
0.059958274453963324
0.14285610682292182
0.01683141229570191
0.11374345430055914
0.1116962767893758
0.1094202065600228
0.18862273357995915
0.09177472920791224
0.11220533253765376
0.32848292475271446
0.4106169873454399
0.06486028404983164
0.1479669040055016
0.0924428411466101
0.0951427625926558
0.1756161077761196
0.04249594183187943
0.02937435299645832
0.0627541995743229
0.31249802754641315
0.10258980997055608
0.07759398471465268
0.2803171931369249
0.043255283273560784
0.000757106459587834
0.31488552958412175
0.05605074428932797
0.20173979408704207
0.3051564152795344
0.007025846545234519
0.01667909367640004
0.5334215232889571
0.13891013577002062
0.021519472719804904
0.04832866816267369
0.05507216007314832
0.22259272697181803
0.45542252962078933
0.15798566455268137
0.07908666097022564
0.05512700850663125
0.0297338630122905
0.14912897935300734
0.0011128972639126433
0.05909103348355111
0.06891099111590832
0.21962622601317533
0.045090477440014466
0.048342702901642276
0.389073395757718
0.03784475778825203
0.37228233594562843
0.1872615472691082
0.03276662914413821
0.06440243710754276
0.18002184039636507
0.22515512918474087
0.009164980647691001
0.013490336185950892
0.037330570908971884
0.31431052463305365
0.05216841467128058
0.0228762474057484
0.023769489436657125
0.04125856226998923
0.0682032215165809
0.005026866665894847
0.01745930199460357
0.06838033194007177
0.09657610683110036
0.012814301481623007
0.16290162261749705
0.2936125606111152
0.04500649378678824
0.1288871935480765
0.06472378373952638
0.040374065646044385
0.09419364294893048
0.12175360097511671
0.016019496863441243
0.16194027445359688
0.03682482031564937
0.14037381328484916
0.10145490860277043
0.06481889528430744
0.20125364098363197
0.12786309935973425
0.007626847996382163
0.129976992706565
0.00792209474893361
0.056590933321321556
0.08587403935662263
0.49006978085715225
0.09974756144227864
0.08023012698504217
0.021142009806490367
0.056357129281530915
0.19308160525657575
0.03386693145734873
0.02850071338107055
0.08988950305384658
0.07006153767727975
0.08444491796447146
0.32554087929348646
0.11064114413168245
0.2530420436911071
0.394799271664238
0.06951381042203883
0.3286968942259366
0.12217334494695907
0.05912408779084432
0.14144711695513645
0.1520677210961575
0.05695655169994242
0.06991131352560132
0.1080450155707441
0.030747077895621745
0.09496261379342799
0.020402693504094942
0.06042268969370927
0.3113034277396335
0.012968811135971748
0.011233709502754279
0.030041361298751616
0.0863370288666241
0.018805209182796365
0.17866355835233835
0.03260583605381561
0.10038851948602147
0.05822165198083067
0.07149454985171286
0.00010861826010193056
0.016929870113557614
0.3538259824326621
0.054978211408614856
0.17215202661203188
0.011754724340683814
0.11862242606675422
0.013447671722328627
0.19708694403999408
0.043154525624852884
0.12584488081249512
0.0318774991585487
0.1589733760671383
0.39541628584122007
0.02746210562960458
0.14057996500468894
0.14512942144598093
0.107919834987579
0.014263642187309527
0.04170235387780693
0.1745269377647075
0.038338349155678804
0.24671430648423748
0.20815948569738874
0.16547472224193116
0.05217864070184455
0.31213953443077525
0.1408066773170736
0.0300866800696224
0.04740162863251234
0.114110521893177
0.0008688438627250702
0.008969567909870899
0.0051557752099197105
0.18057745813581033
0.056888506404869435
0.30767408636060545
0.021361603216032296
0.41852864157272407
0.041349681130305946
0.17795101102240277
0.15696028320670719
0.17075306951888294
0.06179341777487569
0.021313035145751957
0.11895779166487062
0.12345355479514586
0.15646248350279096
0.02732408553685827
0.03987780888619511
0.09465507930051259
0.015806192776994438
0.08601579244092221
0.09816889014882466
0.12154432952012775
0.2561403591632458
0.008274664508755246
0.29613757735337765
0.14892785200571063
0.14137833755354456
0.2818813681914745
0.031376521229406006
0.028589898956363692
0.034091589729471204
0.09232776371380169
0.0017292363940174115
0.1259678193420296
0.11200731580104835
0.09973587419405505
0.09949454273233242
0.19926377333290327
0.09610338014220628
0.06222621051615227
0.03830162731805794
0.03318996270560245
0.024197775494591327
0.06822761803882432
0.0942743039316043
0.1657804660151469
0.05149629743704952
0.06851653154918291
0.0047862217518324585
0.34810868326455585
0.10309796180693898
0.2368356114432953
0.04082013704269335
0.21179883168737199
0.24960510392875102
0.17808248729666118
0.23072941234533664
0.10861193725172347
0.16271630885910773
0.02008636943499491
0.48683124411638673
0.013699488845052118
0.072014846060632
0.055585568726004245
0.06365991738567925
0.033313027443336266
0.10426115631503173
0.0580621048184835
0.04843020159923201
0.003587202511206631
0.017048994773227685
0.1728649769657394
0.03916548355977161
0.20856933189794996
0.0198907607585112
0.28068440116618293
0.0026919948069238724
0.11826655453858051
0.13501400953876277
0.017745379053722452
0.0415170124619741
0.09007727743245177
0.050049863008034656
0.08351039122759554
0.09653729027118989
0.24119268087141704
0.05232178461216099
0.2415959598906482
0.33744226543995653
0.046149226468164495
0.08062453092797627
0.04158436454156123
0.03411142302903944
0.14097032551066443
0.11021588932624331
0.051595289792986304
0.05533844114360563
0.0018054926384885336
0.0053342041626132965
0.1801652611627986
0.3405741700530317
0.2706009436039696
0.10616623972742051
0.037396336366010516
0.2771141867240488
0.36785378182533357
0.040592548276186455
0.021818026389718925
0.2886835241439796
0.008125814985280706
0.21226965422096003
0.14400687327904854
0.1323809090511329
0.0186248454899992
0.09166637894050446
0.10282410373700895
0.12742495252916158
0.20958433404632976
0.3530089977136042
0.22247920630030213
0.03870667408563709
0.029109641738862407
0.06653535538220028
0.10314462061870736
0.07752224464225042
0.00511567300798898
0.14063737669071105
0.039038381900215746
0.0027242994691143788
0.03479039831042793
0.008410286978234668
0.3076562287134707
0.14959008116511238
0.16345210606502827
0.12658816685882174
0.15216052402865607
0.06840959467637582
0.21518863338248445
0.10156814711394549
0.05056158801998539
0.09579970109813817
0.03249591662947472
0.006448769202085597
0.004351881207395736
0.003662950197859358
0.1587936848558757
0.005173516965145708
0.02120665769344245
0.012215002407468145
0.5420114355018216
0.016122531923410226
0.04195198631968356
0.25166764846958745
0.21535607803731976
0.06151764857380738
0.1257089626513009
0.01879472141578691
0.035314666325873455
0.15689552576317187
0.04162826779286189
0.07938814278026067
0.06724812390851292
0.08328243305151661
0.06096740245711221
0.0012647809699160093
0.163657771215867
0.07481525981365783
0.06385299115033742
0.08092027521605367
0.07827981537617001
0.09366971223182309
0.026391253014678748
0.17595331184027432
0.03300816131505736
0.14265870186459406
0.09971079062404885
0.42487525779568974
0.03204115740159802
0.060105879342956046
0.13370476459827274
0.3834950268393012
0.03524692841463099
0.19721511698344138
0.050933237131925435
0.07603681108957637
0.006252514607884142
0.07626858977465899
0.19224220092730954
0.32663303119341014
0.05659177348552804
0.0870373756816065
0.15792313410275338
0.009927367108412716
0.015779491054025426
0.07959695107585671
0.15355827294423888
0.04787555272148266
0.0795072456728115
0.231147944921707
0.4365059074679769
0.0568549448786168
0.2321363976495355
0.05001919994634673
0.03521635425987529
0.255252752555984
0.2472502008880576
0.10328558731522954
0.1347449057092273
0.12715081967061811
0.5285089627547336
0.012582317359748275
0.1561544327161033
0.3024183120535908
0.032228426078181216
0.15536676211834527
0.07282097732019148
0.2330970817655799
0.16373202288690647
0.13223891496733797
0.1461566256938547
0.047596351464840064
0.04134756123963969
0.004780615946259208
0.3583935635839445
0.2289097449869826
0.2455992840236485
0.4908512528626244
0.02234972894853479
0.07724338836850138
0.300698012576122
0.2296456518345313
0.014419440749060422
0.09636395695188549
0.048677534690678835
0.517994832215772
0.09279295523293683
0.16015793461583192
0.1451908874356901
0.026519158584038763
0.09923774385026293
0.041804322066549826
0.23307275007485045
0.10800717842681598
0.20901992033877292
0.02696347140999355
0.3333116878415717
0.028207392816709028
0.0209686240754061
0.1465724988012073
0.04347473969971368
0.15975780590151872
0.055307519132276696
0.18250685437289274
0.16441777049929587
0.02360418353448109
0.10924895600315529
0.10514350708434676
0.40888670046061576
0.1417674407066382
0.14272738600036164
0.3138131465983824
0.016500603497602257
0.08526979050346231
0.025481728800698
0.16232285068531122
0.12592891836907802
0.07195016916058676
0.19593835968339599
0.0549009835639834
0.20599783756234114
0.12400938719768412
0.01721777622966559
0.0929012250209803
0.005548192265500202
0.392915506768302
0.026706948586453155
0.14407592577144337
0.12032252760295215
0.060803594820982604
0.061123126781908184
0.08999622743281127
0.030470351109839703
0.07607661936569031
0.3230060488095343
0.035733125339522685
0.13787496550499356
0.0004128932693365537
0.15479734502338297
0.04648388922383436
0.17124858295956824
0.024012197200956962
0.05426734557937084
0.09962755603199978
0.01814712936554149
0.06494367718643439
0.023792320272823145
0.08738197268647706
0.0054320576655809225
0.19982292866151566
0.01954830799698938
0.3174361439352152
0.164328708282871
0.0005549210074480411
0.11915286155008116
0.08496310544106017
0.08414863347751446
0.07811618320738618
0.46952149969945783
0.08693073272342573
0.040029440483805856
0.133775753486751
0.054854548814827715
0.008393742516254361
0.17369112648056265
0.06869324377771786
0.09950886154088583
0.11679691500896067
0.08654697985935406
0.09378138747831696
0.20894044628004052
0.010255787848177836
0.4326960610028482
0.1366611389738201
0.04676733625884142
0.11923674113102084
0.012060238440824659
0.14486265408144874
0.17664527573740266
0.036544434503331606
0.09156043245059824
0.06509421554266094
0.16876336837514
0.41305886136252323
0.03182491479485126
0.1502297514648465
0.05192004691102031
0.08694664714881245
0.11271427607267255
0.004664021651729161
0.4993303954341976
0.2607155093518954
0.18566224508752438
0.16772999564990076
0.06061990875073377
0.10889064115346343
0.2215291502611705
0.2248574642618919
0.08433678117137762
0.08219367516180656
0.12416071190399529
0.20206710220489224
0.36164808178307895
0.10022260833159162
0.07037667044071656
0.17647936350745433
0.029035141052376173
0.2619445935478535
0.04670186132361345
0.35070622368437304
0.20797985627436794
0.062270900871694145
0.04504154276148078
0.036192547079242514
0.10624623343072122
0.015431973262650667
0.5769785387753599
0.4281438489048983
0.02450837377819597
0.057971052081023905
0.017119377309110312
0.13146094312458992
0.16985371073732994
0.03468002465532479
0.09888199456406213
0.07435059170892146
0.030274487957510914
0.04971912238883397
0.36190877623098
0.16539513684814589
0.1554210750794081
0.015857246938004735
0.0023460766666384843
0.012468976469758237
0.04198544581819343
0.0015481411025741944
0.4403366728108363
0.38397890279298985
0.07232595822401566
0.03941283936573335
0.20685783926246296
0.0396959180672234
0.5275852553115999
0.12912636177237924
0.2705961790905911
0.12765703154906172

==> anc/HaarRFC_U1_L6p0.16.dat <==
0.003183266245313952
0.18145347489797298
0.16381973681490813
0.5435879685031575
0.2302838054519156
0.0006248999743419404
0.3710912957410415
0.04858740722200636
0.1137324753197353
0.31690058435359536
0.07278155432759777
0.07659740990695404
0.08363093890267236
0.21391767816618937
0.004161096735753645
0.34861554561353436
0.20452078761031378
0.6292426069724782
0.06455541908596016
0.04365399668566971
0.016979941304706755
0.04123608269217544
0.03435515022046167
0.0905678662805421
0.00018325657689879056
0.16472336704246968
0.032482252248303346
0.021994689670424745
0.026006335945106297
0.04438053751841707
0.09893285556158604
0.20095911753144435
0.14182825836421864
0.03295597452781217
0.16180244226314816
0.0772448935118036
0.0935205541973951
0.20410874111554528
0.035392037974772715
0.08310892306191758
0.04546261961425593
0.6217678642622048
0.00009991219535392271
0.07434752202030785
0.13946673240144508
0.05388217887915922
0.469397038476231
0.004073364154377791
0.517423383713811
0.38654711421113763
0.027245306149069434
0.060289814737823
0.12587502374182097
0.12881504472440702
0.07462862211292362
0.0719354891225471
0.02474544287428292
0.15541195899556956
0.14178052661783708
0.11782137402009975
0.07524830865628321
0.20632409158241022
0.06576224642547256
0.15764783963860624
0.0882927133696841
0.0551800112824964
0.09160626598586095
0.02190652996196311
0.16570338022989672
0.2090647376285425
0.023893211027297377
0.19556279295569304
0.06113011311267345
0.04180993551167536
0.009183191491791769
0.15291511034053423
0.14587018259866363
0.19396918205021804
0.0038219738391840753
0.018289354141686146
0.2995273636506043
0.011371789843536893
0.07598214938183287
0.026015539536966125
0.1395277819074521
0.1849496694845929
0.0378654210020823
0.05647644751479305
0.05717168142130904
0.15874775505904237
0.0786117279769482
0.09272007503455135
0.5691948756661684
0.38575874310885117
0.12649788598802847
0.02187883613518945
0.005854284785723633
0.2017328104971845
0.015933066811315063
0.17831542120984759
0.09069706762206664
0.05959501062423309
0.10394809469554267
0.23245334030368198
0.02230486606087363
0.3362889113638023
0.20832505183596742
0.1474407548724068
0.002857398891374619
0.03569845556878823
0.11250931351372384
0.4358972741377372
0.04876698902766316
0.15148267809342783
0.02125475813503414
0.1538937302154019
0.00868704264789552
0.21169890677360367
0.04557616034063976
0.27066905957162074
0.016382819702262363
0.02031108559327043
0.18708134048014202
0.07438837624201344
0.044710122594990874
0.019387613341747684
0.32549179444503085
0.028072170290031274
0.14528962827989098
0.21792305904080791
0.06425633331688535
0.10416120643907062
0.02700642409174757
0.2894190491838296
0.015160701455399639
0.11167026680907965
0.3811409730113394
0.179708106942966
0.0009132183538992233
0.03501715067070143
0.04873792480655248
0.056903878443497986
0.11804701938154506
0.2381784859343861
0.10195917154319942
0.1979113912582083
0.15712411159896728
0.12400419213978942
0.05584294928298642
0.562144383551854
0.01217809496060909
0.09901741124669393
0.4476696429322131
0.35807709897915146
0.024134640652946678
0.053072195526846104
0.6376563125507054
0.02904005107757556
0.09751988188371082
0.04340974875569757
0.21189563996225488
0.05786843246584332
0.09206231023320245
0.07951434267852256
0.020808644265081656
0.006863156299649279
0.16745625948453366
0.016139766010754866
0.023716362938309633
0.024432785652468324
0.3650942136479375
0.04242297106540755
0.25391859856405175
0.1156694161578599
0.23124597101570524
0.3004156526415041
0.11138385884524267
0.06359885925909241
0.00025999773888406617
0.09926627358355511
0.10524577200396841
0.0018418309712802726
0.03184808340834125
0.005649131123995351
0.018587538088026927
0.037728070970703985
0.26781560281648153
0.0706004165215213
0.03922401868604101
0.06180940456123918
0.04429137566423954
0.3153262429014201
0.051757235994318064
0.1969743008148951
0.00110561190748005
0.0017420528107790823
0.004623610585552991
0.017626285022262926
0.20783585567218707
0.17179197053150283
0.028711474650229364
0.10001130090795121
0.09827595552965496
0.1950593366747029
0.024692339809647107
0.02331777189029432
0.057697761221242976
0.0826154703752661
0.32282812033803965
0.0359349444803335
0.29709748146070813
0.00845993377208642
0.012904022532480176
0.3457606141489577
0.1633633115452401
0.017030020521749904
0.09700343881374161
0.0670774920632419
0.10209524262656708
0.41424362161890516
0.3362412819272248
0.06432478214526599
0.10001284131376226
0.16731088095597213
0.09711665960397636
0.012377488611607357
0.03507308023414169
0.07103045797820881
0.05081106799411817
0.18383002887413075
0.26037838641226463
0.05863424719782031
0.06238242435811915
0.05460004813559458
0.045881656721336816
0.1288874000325928
0.028686898984536642
0.030397653313154298
0.0338534659909936
0.22472564334770928
0.050168913418933724
0.1429163026671024
0.08776721433686856
0.03545464188514804
0.04120128828861427
0.10128936950064708
0.577603862869469
0.02023376603868816
0.34733720046771077
0.0628032260399489
0.15897091124309068
0.048967887603679164
0.5575579910768839
0.07775665857312902
0.2783018974580271
0.09075581268716888
0.042820841760098295
0.027676188123706785
0.3677772058205757
0.057160076272307944
0.15387366297298005
0.360023755886341
0.0797444630151068
0.30494634371367213
0.12386334546358684
0.06689393835476064
0.09418357078561024
0.6188179170951961
0.0015000971316460273
0.013089873159565136
0.4537877213212536
0.13001755778773025
0.0392521402837547
0.09029234133491795
0.10236045892256837
0.0927627146453477
0.021545537930948537
0.08166478627219369
0.07229086533133086
0.2526004929748353
0.07206914365053578
0.3037255159432532
0.1521087284345212
0.04080183308523947
0.06068315598312205
0.14421976638250728
0.051421604901188994
0.197240702481048
0.12785247232142502
0.012152689076989168
0.025874918124443733
0.008662873599696561
0.0242139265017517
0.041237969576591454
0.0648520533861369
0.08935895061165204
0.37839366652524065
0.13791630793908227
0.0756030048297797
0.3204510645933709
0.20373769356316623
0.12521749284415
0.0881347802020638
0.05770666943459948
0.10951808731973535
0.018353319433124085
0.023962748898694788
0.17982540506373884
0.01406317104310563
0.4728897605862804
0.08013146214072744
0.09088335297077425
0.1048097337210784
0.0696359641766
0.11265356182722269
0.149221223014499
0.1571377480144299
0.021080966343635064
0.03927517849570903
0.16019744944796246
0.15863873714634044
0.05887634155288275
0.03953592163755427
0.30631692356179696
0.07613436142829393
0.07057128487985972
0.019802660232364197
0.12118076953328966
0.10668309727927454
0.13430988342507968
0.1280945609614309
0.3052739732590179
0.10569855460860395
0.08034879454556942
0.04671667348498137
0.011833499455075813
0.2496190507979163
0.11866058236426671
0.05491733280136163
0.012507537097856547
0.26164589555218637
0.0018372783901439399
0.14823029766787832
0.05726058035457765
0.2263118673471349
0.05483531403620173
0.23844759959225964
0.10078613211648214
0.04217650242433796
0.3720990393511246
0.3185592861491774
0.11925997908576491
0.3353130767852781
0.5676084184213736
0.0001592813872417294
0.2225810796646232
0.12645259494235783
0.025603380286439617
0.020237475072638955
0.007000201830714682
0.328925866877072
0.049161031676523075
0.04252273189541776
0.010274955388189082
0.09750337724981695
0.053312756790482245
0.005688870130202529
0.43996685837746
0.020355724073986472
0.01739756483983495
0.23311791404741036
0.09118729564565276
0.0051448187186719585
0.0219470353088787
0.03519205934628828
0.11685579638044233
0.036146660873498423
0.07320855949519993
0.09640136254207379
0.13072169649590537
0.027917414784894228
0.006682839698966544
0.03354847821697657
0.21507096813081797
0.017761488217442244
0.07638888932037173
0.16736848362754106
0.02546290441397731
0.11158148777260597
0.09458194044994317
0.03234044702158566
0.018825896631131822
0.03366203868439461
0.12554281515149904
0.1406690961334614
0.139200281550694
0.05992377383929999
0.1488229313742407
0.3143371813267495
0.05243360427018237
0.30849801125419524
0.06787497230339645
0.06886260886749206
0.2912569200368449
0.22165006666945294
0.07963589049842881
0.3450968695820707
0.10502978425472283
0.15169009365632152
0.14289269809761712
0.33363945869192935
0.0855365765472722
0.06539675850119779
0.16268462085897117
0.08057281940938743
0.1336803082094288
0.058416205033526465
0.2119570470158292
0.13201413801908107
0.04401487437827075
0.03320202231605533
0.061254894489183184
0.08660097159617569
0.007254270747225158
0.1686757875161697
0.09737754096465026
0.10998297963195411
0.1744660078072923
0.2178001200682249
0.12120947505618054
0.05722490820333695
0.08937397220076972
0.01628007433979467
0.027588815006087834
0.04158124205073786
0.19356407820831223
0.07132195216720405
0.15248609820735587
0.07109315965062911
0.0427296737305666
0.2300817874304193
0.18004748712600388
0.0667156190371824
0.024321433862991012
0.07338941801332936
0.06667194275650691
0.012242250690443764
0.06115870000691806
0.07323020920310011
0.06006882383365924
0.10317837435551089
0.049382800588737404
0.0028793214608607933
0.1553484340398271
0.07621647964827227
0.160674183029532
0.2139777521971592
0.018655024157633964
0.04536601543565054
0.0466770119794635
0.19635117601945018
0.09378629872649488
0.026873705012787855
0.23308086297600294
0.09718670989048109
0.16151398201881711
0.035069714200629196
0.11168481647825296
0.10308746211476937
0.050613687650589545
0.03448267067641906
0.08110238293557895
0.005714550510026246
0.22891722586293725
0.11225530468439053
0.04672631101998355
0.040863887111142395
0.26865702549941034
0.1928618350780285
0.1092613367245436
0.052474896728603344
0.1787049434826677
0.26280857819615855
0.04712333645529413
0.004102273870195717
0.16425530388703827
0.04244145346842333
0.0360661710171009
0.06524074765761151
0.014529510390867466
0.17832578561413384
0.08926926678705882
0.025771074782742993
0.3584158969480767
0.023869267262180305
0.4883212180087684
0.4515497663616216
0.17419135763355567
0.16652218602430208
0.017825522586603335
0.02959644175659013
0.3937599624409282
0.05770418753787645
0.16025326585037955
0.16459208001134662
0.16690412910763933
0.0006840034474261726
0.07359002662362918
0.141773358211183
0.050381807879598096
0.003357581349529323
0.13383839128818073
0.028740594273050785
0.1498381063271477
0.1147765127248725
0.02623987679533782
0.09742708251274364
0.022342998159008864
0.40989356408130284
0.1324150891333693
0.09419092684384732
0.1098829827714924
0.09890289524998332
0.05718233351036382
0.39124013266243884
0.01034648042989429
0.07917986157097834
0.0017372426351796924
0.1865966415081006
0.10122465905582628
0.004490305136389881
0.022586566401934068
0.0073611449446058606
0.010327521200433969
0.10617861330747735
0.007615628343664503
0.17950824015271102
0.2234979225025054
0.16701836443734885
0.24958421715313567
0.23662583252304714
0.011253325430838144
0.043918503331139905
0.07561383779932529
0.04490255575250968
0.05407758510601375
0.027239960305866187
0.28931068660180076
0.07521040300548114
0.05272299254468135
0.15334665687426585
0.03214920782021733
0.16517485984353958
0.021700928795505916
0.01586149061288972
0.03466190113324158
0.11355846978027316
0.07616699291055497
0.0006530803646906817
0.07426262120373327
0.17907571369375788
0.04963179043011411
0.0009027948013661877
0.010478964058634863
0.40401920143752557
0.006173762290370134
0.1515169889035962
0.34011498099247767
0.11706647939710818
0.09380642218933453
0.043082781333440005
0.06952369558342068
0.013899364000557569
0.10418718331435203
0.024446574498978513
0.13113387723995903
0.06252370719452144
0.1452735060611512
0.1745019509026834
0.26697097366315525
0.13723004010043244
0.07554514265584586
0.254731973304563
0.1284536237142869
0.11621540100160535
0.08724654524387226
0.08644890514087658
0.07967711166062351
0.11520758986340748
0.035731897246579186
0.18773196361281
0.08808756380242079
0.10615779958996277
0.3382301850925608
0.19059057160794995
0.07849157432114275
0.33258333443467714
0.1422135998878952
0.20152353827026878
0.11684594002650954
0.3074946365098527
0.0656372699856195
0.06796585646547745
0.04907645712681485
0.1468343020846446
0.1803331810988938
0.008768719222084453
0.11167398345665552
0.0309409186155556
0.05973564507475699
0.028578911791509867
0.06376115622620968
0.3563702295331076
0.0977378803782242
0.020464098121691057
0.382252528352345
0.10242823527423293
0.04913174963084884
0.22402582263132062
0.008401251159753874
0.09608392075053108
0.29771547001591137
0.015955793872313943
0.006075674912774033
0.03878786864214091
0.03870759425779911
0.0928454125562282
0.018251508115623576
0.04662793182266158
0.1467773992841463
0.08339222150777295
0.2215534521830194
0.047229327934346914
0.004742992473627306
0.08247539632788287
0.08574711606997172
0.2882425971666004
0.25553865422171923
0.11258020901789034
0.01650638214751231
0.14458488100808436
0.22588753040152332
0.04140925033983165
0.053757959193180244
0.009277192376804463
0.11138547837096446
0.15393361968650832
0.08722579934973443
0.2025195446488247
0.030885541745899265
0.3749855661155119
0.010383662280831233
0.044874276948898305
0.1065867680458685
0.004524344535105252
0.2175335560231055
0.2670527324708257
0.09507455510190616
0.03491844544278787
0.33267453548583026
0.08172117422399708
0.024885599194767873
0.26941922542826624
0.03906291621933386
0.00014124997219717728
0.05863985419570525
0.02312236373816689
0.0209431153954178
0.15729212521391164
0.042401694638644516
0.045921873554959566
0.0976246012755493
0.1941853012346972
0.09853804174920404
0.2078342344817233
0.1489731345949309
0.012628919426355174
0.4050523870531829
0.24920309773778032
0.12271723587964072
0.124209174728213
0.04192133908069517
0.08721516243392288
0.021358309430479856
0.14298492034470073
0.012405122089951835
0.036264914115146936
0.11893687161499977
0.06016149244737264
0.13171078745046047
0.014530445693016376
0.1467268464715504
0.011007761337493968
0.18142899044760535
0.02409066937363458
0.1859776193798405
0.3737921178242302
0.06112010883471298
0.04219653263606217
0.35761913342301954
0.17209876591416462
0.17807689524759898
0.21080628137199253
0.05993676263417661
0.1025390427691972
0.06574419351441933
0.08019493765898647
0.058278619280253595
0.09101824837471356
0.10700157982932029
0.022863598157858878
0.18021748941418111
0.09862089278526706
0.05929850043730343
0.18493494057276375
0.12658317542029798
0.25580127361610305
0.00718864807149368
0.010115486739140181
0.136700268114276
0.4163004458344621
0.17718235047313038
0.06305716248390479
0.1531540687249719
0.1340353341968278
0.09680305503368321
0.1050628434725983
0.18028113985260666
0.12107155239597243
0.04121153196796178
0.13444121845183754
0.19188129761050995
0.039271732949542455
0.10036417840103624
0.3289311981590139
0.19095329715770237
0.1476583554673393
0.4967757846384903
0.0016609826113151956
0.06877837008137198
0.022742827130746445
0.026252071710303408
0.08653149372445994
0.12359685900905112
0.16489962147649523
0.15912993815581158
0.20795523816075173
0.2878478262667647
0.06987351596726606
0.22818223580060154
0.05825068171464699
0.07169486756564047
0.50638895973406
0.24906098377569827
0.09745888152340618
0.01978824616856557
0.04448446494673601
0.4808152776644241
0.1270197960360022
0.19183089354424715
0.11354061584146628
0.21347709044613478
0.008680931570736133
0.11688324913149507
0.033521967402438194
0.09034182715109525
0.022721421186486176
0.5427781250854636
0.005770024014071328
0.4440545788031742
0.005826780893684658
0.06210078557101844
0.5183799445377079
0.011986046672872785
0.06207550383989038
0.1367993275115669
0.09111057109607947
0.12322189391163303
0.5224635001909649
0.07963877413467674
0.2752582650413991
0.16578756606457018
0.36509084051033175
0.14705146930378984
0.05689904641690343
0.03967594859286561
0.09581624829653455
0.06519362978310664
0.043975082052066926
0.20570153459893264
0.036504106048734754
0.0074344077292878875
0.005194540446994415
0.2632714700923189
0.4385246481719675
0.18091180188412692
0.12545576398027622
0.23407925298158205
0.08036537553725216
0.003961018569573874
0.16331439093977637
0.0681566854347374
0.04935219031631696
0.007603816664671676
0.12684864740748666
0.016588890602868944
0.0510086346177705
0.16037950175919666
0.11041444946662837
0.035678300025240715
0.5237312359388729
0.03412301302134665
0.11564340880905628
0.07771743701741247
0.5363986833225098
0.09989018507531643
0.25570836714451695
0.05154558798278541
0.04869566847518823
0.0914077554403683
0.011801053323962267
0.07240087105150562
0.005200203809218231
0.16057592615778152
0.2510520422195993
0.013353740336941661
0.1362787239348219
0.3486318477695093
0.29680584978934293
0.08016884231042247
0.1897825975289117
0.065290158370043
0.20324273319508046
0.017174939255148753
0.11449685240472904
0.16499513165592788
0.018627661848783023
0.16049617633998686
0.06072667402123061
0.0029062875246413243
0.044905606011134615
0.06812151803413825
0.08087016417657722
0.14271497175717537
0.29953949435219146
0.0441928773189106
0.28440234377785506
0.014008090971028307
0.1509048956842095
0.08689021326144068
0.1697635105585165
0.12450348082503451
0.03561215206913221
0.02035486493302551
0.03326651978105539
0.0009492922440130117
0.5790170760106583
0.33330948836176183
0.07816505891541488
0.1482923818913946
0.027011122103456877
0.023955583084737938
0.04473415399280276
0.02994522135163045
0.2663235951407873
0.3722684534045321
0.18107907838437934
0.16327043508903366
0.1042872531908859
0.001962520771859118
0.16573970129496474
0.10649904856788169
0.08028535961001464
0.10716340430089277
0.171317296645138
0.0482560289415408
0.3639748772214755
0.13785946429822485
0.09965323150173104
0.16057758084477083
0.04722434988414257
0.042799147551246745
0.009355249797178005
0.2258511719437197
0.09450216292921866
0.34147946916181315
0.0941856042144383
0.1866817175370111
0.1870928330256131
0.20526504140163296
0.005136068247084992
0.12564597395556013
0.2279051381505485
0.02109097410789179
0.022395752698639814
0.013161800697594175
0.15265998622222818
0.03335874533141662
0.1536032121658059
0.06577779643097706
0.02607131349449185
0.10043012994179464
0.15110196221230315
0.2147915614394064
0.1928771137200735
0.06932845339921967
0.2561880436617703
0.06775552021986106
0.06448981362756508
0.010236239674817902
0.298504885937321
0.2033730900329451
0.13499908217305673
0.044554985293625685
0.012564018538454187
0.1112221183178645
0.06926748488225314
0.05029414970937115
0.1108985446783962
0.04204891977803721
0.0268079588618545
0.31781604616758674
0.001646310777560911
0.0726298494425712
0.1395927924977016
0.06653760746644115
0.08713972480169244
0.01383326577271364
0.18634341642220312
0.16846680658550134
0.057411808048556986
0.09027937490688469
0.03929174408039191
0.005578487459267758
0.09610322214931609
0.0158326695266277
0.14595160497835688
0.05571567712606836
0.08529305359880957
0.11180059515029145
0.10035426733923342
0.01453741084271307
0.35427035628978093
0.029847086737618482
0.047570574635709385
0.022307233935847673
0.12799812748630873
0.11882384329153294
0.01733896546354916
0.006517359991501487
0.020270215202853364
0.04999808166027642
0.05145227481953294
0.026389217144701382
0.06791781234095016
0.017628756576504676
0.05964180816866467
0.10136914599405714
0.13929817582575402
0.5846081400312847
0.0493672572443613
0.02150743445488186
0.08478821078874521
0.09060149059818384
0.14686785221109225
0.05894906125035607
0.18826404566137386
0.10993892307052942
0.10590277737255484
0.5260348307743556
0.11375212009406208
0.024667661861529126
0.44984215027692154
0.041387374341765114
0.04870908424384147
0.17634846555610426
0.020834680129048884
0.3352388056910648
0.1261337954639662
0.0779688888521699
0.17361630057452043
0.19304698604736356
0.059082022932998114
0.017804410432543934
0.10113589178583947
0.05459675738318721
0.04095157459079527
0.42997332935716676
0.03471225744957771
0.16750965223966313
0.1528078363644771
0.05041395643859576
0.17198495058085778
0.09491720513966839
0.2623958445422432
0.007748656164439065
0.007548914936317069
0.14611659483969155
0.10024048181883666
0.19942021607807162
0.5265245569035446
0.0897900462032417
0.025827655422566344
0.01609914260605571
0.3551837127688079
0.011709635705139027
0.023316494466878175
0.23351846363754605
0.11612429533786015
0.15551410372747201
0.07232783777644208
0.017894735779953857
0.17610954582505228
0.04876695135275719
0.16223432073646665
0.05819392278095854
0.38045960830320086
0.030288848675366003
0.039343770749542
0.05160590738816071
0.12570193842465627
0.028138481687862343
0.1273173793401687
0.044175722130164886
0.147383405671634
0.30685561748318524
0.054641324519776595
0.10022236935842072
0.045997382019143405
0.3223383165401381
0.1035073222427625
0.1981156468453827
0.2286924752059226
0.050518871166629314
0.028176603285156303
0.11565300711521626
0.17669484982556263
0.025373993706233246
0.41519514665852414
0.0004584251087146763
0.3062057097099719
0.14883855819320138
0.3424646558888173
0.05340925328927651
0.010890962805886195
0.023862712622380856
0.06549730674984433
0.06702280256746611
0.05200332728954974
0.1257919010431594
0.15163717358568968
0.19540015637078667
0.025876143747324973
0.08890376352930458
0.04296052572058283
0.2009710017109857
0.11403626434728646
0.05395578605500172
0.22196964517129839
0.0379721522391778
0.049813502230717406
0.2292108369999886
0.12977920863854045
0.021704825155509238
0.022842815039573968
0.03759087189974219
0.04632921288217481
0.07366395634834347
0.1319478197543805
0.006868890179860106
0.11442755805909763
0.03331612431963707
0.05292974046029709
0.06310571673615553
0.15594860731300067
0.009138349204495206
0.1485416653849193
0.10330050902855031
0.2743906155596946
0.5269934345476058
0.18126159581193035
0.02460058677118111
0.030913379604746764
0.06696103724908886
0.14480961713448065
0.11537094508998726
0.14500285448455705
0.051030513090399535
0.12380142357417355
0.3530351307880771
0.1235435606021741
0.00331007541793297
0.0860689364106107
0.38527524411794645
0.17249303218722045
0.10409552752719561
0.14913496297545645
0.11218521420264298
0.1463001280299365
0.15849438217035358
0.026023709617841718
0.03367423296457646
0.1615117976991584
0.057874205990061364
0.03521626824405783
0.050177205203326886
0.33587152610549376
0.21016890275076577
0.13788778446072783
0.1106819469669172
0.018391202859764526
0.17249449580018247
0.09577519851178076
0.09907920213371062
0.01957417342655719
0.09126857012405952
0.024111357951902224
0.12239405132732642
0.04210460196249126
0.0330867065709508
0.12465342803450316
0.22400506302417805
0.05713508178355986
0.380943684637819
0.053967111588121
0.1071691390720579
0.008087150424514186
0.026282277817011705
0.01170268696813028
0.1721215024373218
0.11886295980930997
0.0648709256797041
0.167538400499672
0.1414277325994833
0.03640715561448591
0.3121355018357947
0.01732147765210948
0.14393808726465157
0.033528243857575635
0.45501983454317985
0.03261682552287392
0.06602799989099889
0.4295466101690907
0.1190564449177242
0.14098646273368293
0.13509192053399452
0.03061271729899743
0.15257404287170745
0.33965198617883174
0.09127198708822386
0.05976264413458509
0.2985186870476314
0.08107720356723898
0.33858899439628615
0.0973289022313039
0.2593903484182471
0.048737960436586826
0.11990669509727109
0.02571244637553402
0.051302911433141495
0.07287722070478583
0.07097167208868566
0.14438608756276697
0.46490235610438396
0.23480092859178983
0.08684894670074204
0.1109146263708029
0.1358599195995741
0.037018831071089824
0.0316020825246265
0.008634098961134349
0.06169693741154276
0.13769293514998934
0.10142223218777542
0.12954141039826633
0.3507702874573367
0.16532777376114544
0.029338676868049033
0.09896410131978971
0.3183967788757273
0.07996692813047644
0.09036110802474226
0.012865157941232448
0.27403343469793673
0.2248548868895028
0.09686834552540281
0.27586398842697185
0.07782741446951452
0.02747483160645013
0.03298791546431699
0.2078231762380367
0.07859596412518387
0.15977603794535603
0.038352852254571565
0.3299793279127107
0.03564872597147841
0.16407634253664616
0.04982634519754599
0.09874006206794848
0.5714425861219931
0.08695165082148434
0.08328417807695586
0.13363399667565362
0.03863502540497964
0.018515216609560823
0.13752187643687358
0.08021613102759599
0.09001070808277659
0.156045831530135
0.03532183263350251
0.09867836158784368
0.13940129568172027
0.11791356028799531
0.02746562699475274
0.37425700825054997
0.16562696445131248
0.14418652933027903
0.05837082367626765
0.033640927219934474
0.018652606696924687
0.0018625752264703301
0.18769913983776146
0.0216816475353534
0.19364777834896926
0.03649838688902933
0.14603875843933417
0.2089052571355272
0.06420536331508715
0.21365250453222748
0.33702478080553183
0.4650156207118496
0.23236911653463022
0.016207801102384182
0.07874389286230297
0.1779623906407509
0.09824511122622204
0.04718078839868101
0.13844674527098041
0.4339478619470663
0.003489065620648867
0.30013972552229834
0.010269868634305157
0.20260493312822186
0.08134596447855867
0.03352652689893583
0.04623463551567129
0.11689313933361926
0.03298777698591017
0.04149701474906101
0.32670029816960433
0.05546079432022581
0.0822758449598904
0.004239704993519502
0.15930961117178888
0.15207983294283758
0.04903393966656903
0.080993994470559
0.21272000194593318
0.07868257362465654
0.08371079067683852
0.06023831438356884
0.11148172599353193
0.16049125226604935
0.07997029323699947
0.07188071659345494
0.10876628297356594
0.06073859177394469
0.03759548304738287
0.07761486100711441
0.135110057700882
0.369097395093847
0.12158969105299886
0.0376209689017979
0.026075529428532272
0.33818983406289593
0.14796523893185834
0.009802467886987189
0.08832362118730148
0.02329336834113901
0.06468382857014114
0.001945252110766074
0.3562675433827931
0.024277342433593196
0.12162893683581685
0.18216779838973735
0.37433129748305194
0.032854802593706524
0.10004503986826017
0.042146937788128766
0.014730207358704358
0.03384885422219944
0.0022047370520144206
0.28912812372429186
0.0935769906208826
0.08380304567241502
0.02138428864095664
0.3702872239217352
0.04413689756316851
0.10993043253881449
0.023718117049981936
0.023852936374197834
0.15771639049046324
0.27203337503867275
0.2607196166485908
0.04190284124370385
0.3855257415884222
0.015452263629569283
0.6757446019915635
0.005620376034603317
0.26752403086720183
0.027561783873414666
0.1135897222558679
0.2985926518967279
0.1300486162782234
0.4017988552514679
0.2757524392523653
0.200095713330266
0.08585213417283923
0.017690923391152007
0.0734768509936313
0.34890830842472087
0.0925885223753906
0.009705712819343399
0.06787933534223277
0.007173135467911816
0.049943409691948826
0.4628719559296271
0.09974310316410238
0.04626881136320504
0.20799234843886538
0.032408625976358976
0.08830240515583558
0.061506889287009495
0.04931987549038678
0.11805493447322533
0.14472089253440804
0.06649339009216426
0.03654685352335585
0.038319322910186346
0.032715003336638
0.011205545524748067
0.07567025344556834
0.07422481947048389
0.016384824109975535
0.21269674287859097
0.03738809038210591
0.0445236759986312
0.009503411124848541
0.2667738103263137
0.0397561792147484
0.1794144443495831
0.37545597537372133
0.2075720657769575
0.07321493518238904
0.03892926409503837
0.02394593299847245
0.022518458576616846
0.18804537896665968
0.10547016800679342
0.05748723603961809
0.3981280803799808
0.015141802765323528
0.07370949039310609
0.15589795191746625
0.32663228101957337
0.05946522357889499
0.1632103232250755
0.06512512100268283
0.08627366026007677
0.02876521255878595
0.1634823638641897
0.5292291639403026
0.1223267861201589
0.03693978311596965
0.06273929363137645
0.3288393756171276
0.0859007555797723
0.4604344549396824
0.02098264220784369
0.18693693586014143
0.039139434574665
0.09617124290315912
0.22566049098103413
0.009240679561102479
0.019043537652044844
0.16033427167231992
0.1273220045086602
0.033335036608485774
0.03188603961625035
0.3143164155800806
0.227668872170459
0.28734703403678363
0.03849389059617642
0.2882398720580201
0.12053450091206559
0.05405159990096372
0.08041167408293928
0.19400766834999297
0.07115413543859728
0.33655471354018945
0.01335481582198161
0.0029131165242292016
0.1029739754129826
0.12600810663952844
0.06388126708796216
0.04957927244346498
0.1689962099932126
0.23170071989122829
0.012157196251430852
0.000786920773100691
0.09072066481066934
0.24347408865821712
0.003428517628974873
0.22121388091518918
0.14252454440232712
0.0018053568313620252
0.07698573327829902
0.061470698744650235
0.24134621021826083
0.0395108189281244
0.031565368282352825
0.18962101596614792
0.020017169534912803
0.11958263511745332
0.0065861793690876825
0.13919056954657472
0.008158444506435504
0.178239827566674
0.08818055414547206
0.04846678079958482
0.29373588147695273
0.021545250051388982
0.18284486030178976
0.07328788303975078
0.16827503896375504
0.00922597842009793
0.32547675942412135
0.12334248471025133
0.10619706693848188
0.29369422957138425
0.43922398152433967
0.2273282243656924
0.2966981622981817
0.0524107105403928
0.13510493035095505
0.14094853254994763
0.12235301282824741
0.1393795631353626
0.03749706521700397
0.06722808566168664
0.10360005735521764
0.1595440999930386
0.04489137612676092
0.06042746942949796
0.08806038283326718
0.018686851773139935
0.04961999952150135
0.13781442395651905
0.2708580697837296
0.0020153258413253654
0.06201522239292455
0.0026284059879170523
0.2647788460924654
0.009564793518020443
0.04748925354663208
0.12414128477696768
0.040083429386965554
0.016860159010839745
0.18689001102051248
0.046430774763252365
0.19174571916322752
0.009465500976304756
0.05463041643444974
0.22236018154888632
0.16350059311722456
0.10501178881587658
0.08193449849663095
0.007218222475925636
0.02449609465089381
0.11469926371797441
0.1750408222316167
0.15419847174700216
0.15914296410011813
0.2622391707747954
0.06717949778247057
0.21017119486310698
0.0006061028324361294
0.051583279047110665
0.03062307013743613
0.10868047588205819
0.13072279688650706
0.4841747221034444
0.42925726265572944
0.10495155950199637
0.044722620259119834
0.011266813232788426
0.016067116700962773
0.002453610373651088
0.015120545388632193
0.15722280429852212
0.0070592676814586145
0.053186003748443414
0.04623020461152214
0.028101674252184156
0.03968774187355749
0.13679018954948463
0.048608289891093934
0.12698255618862167
0.10584175381935113
0.3452966426883178
0.06609606175460755
0.059412091734640474
0.02779227113062408
0.14415194471248519
0.07502901603435606
0.005622743456277424
0.14004386316891823
0.22501072126298655
0.03584063532856952
0.015501828738520056
0.002872564442674968
0.10171475940194111
0.24238441237893316
0.3201728072579183
0.11185921057216577
0.05662290079515494
0.43766512628215776
0.1626192561522928
0.3852715472311751
0.040055307605331415
0.11074449222085683
0.029936461278841177
0.029789360794907283
0.1774793571442017
0.05874619378278191
0.03384538881698786
0.12300128971052846
0.03414784936249708
0.026320975956190408
0.10578507149274088
0.15228815404381454
0.11107991688988884
0.018558304248058415
0.08936498751210946
0.04187029049079486
0.028799022467756594
0.011762040487975151
0.19267488287504073
0.024630920048577688
0.14831466295138135
0.2698052947759699
0.3458727086444232
0.003920611609527004
0.3685614890672884
0.013986171159500677
0.1119486391685021
0.05337972952442759
0.00024783497751130785
0.07448922617791763
0.23090338497425592
0.3873414381118464
0.13701864367418015
0.08439337357342921
0.05178441698990172
0.021197593184440405
0.08930802514348807
0.03144250776202479
0.17313549445294307
0.020738796722718233
0.033573815140302804
0.3050688932385876
0.03984267996703874
0.034364249906477906
0.09780617395600752
0.11874966596367155
0.36604770188210556
0.06339608806342753
0.03976347522120665
0.4381979813338635
0.04585603037160149
0.03266457821389583
0.03216637693533449
0.06253146816247321
0.14633502767204828
0.1980007395451191
0.22711362402056157
0.15910633152388845
0.07620175897854475
0.22392063924510747
0.012262181780231597
0.0071445735709758755
0.13515852197646538
0.05426386743596627
0.01336391713882648
0.1262811759412709
0.07341382919686461
0.06186354060473606
0.04005124449603356
0.01848637820776439
0.003975449162342144
0.07639792418947769
0.0404902731172156
0.02538368269656207
0.2003944091589002
0.008530053974474998
0.021640128279277474
0.06211240136778974
0.2687075006726489
0.09606510500765247
0.09440103127907425
0.10111560826713593
0.11032103750498257
0.4654599485641266
0.09821032644105866
0.07512988229292776
0.20004738898880992
0.017412826740325328
0.28635840683538505
0.05974706155577235
0.2977639324789134
0.007031790612157139
0.08011791952266174
0.01470218555795395
0.056919605808805104
0.09951308193511754
0.30276085987676604
0.06253572273878155
0.01110411397105847
0.021293794423104816
0.27028155941952997
0.15423905268181762
0.06461840989671361
0.263333181745974
0.3025790913168756
0.05858712341404861
0.2563364485457477
0.12149144923637846
0.06381884056558361
0.17166087332507973
0.039171598112871714
0.3136165104009759
0.19910870527726923
0.2908173325826379
0.28600290184097577
0.36690019469003177
0.31392061649536396
0.2547033852140957
0.010183087119269147
0.46874499773314493
0.07659928551697731
0.41152389479307655
0.07766388675992374
0.024544636410844905
0.2598360258211126
0.15741701335455693
0.30847977261923815
0.011297998967351756
0.016237929692792714
0.05746844986883227
0.23135821642979426
0.05775785269844109
0.15128126431552028
0.0791495606192542
0.0015497549719521904
0.22565408456293742
0.4885301981237283
0.05362375915048733
0.012301984376323006
0.023731591263537473
0.024781389854020987
0.04859636915272537
0.00944141307896449
0.04242461951743709
0.4965384325366251
0.09235528415634099
0.08872675881506292
0.10049940556697522
0.017281696418509757
0.07380563577626384
0.052771681316640555
0.22732490103872616
0.08126168327708609
0.29815099847249044
0.031866278822794705
0.06946550170488136
0.146274456190123
0.021710906146163965
0.26247001195970276
0.11498069611691104
0.005573072246366906
0.05279335964977822
0.05396595446855195
0.22398538900729706
0.004249963272663786
0.17727746878696066
0.09479925088883628
0.050703431187807894
0.008691061602026345
0.041441084903972365
0.15914630447657457
0.10639670056367981
0.00020090869544560076
0.0317971875871791
0.5279736405896577
0.08033891574132969
0.38281828378744714
0.11828871619159137
0.051658875981514626
0.31699440702037435
0.05419597028161527
0.01658208660595462
0.05887560014946265
0.07966441970424287
0.03924840884460286
0.027121216112753862
0.09499969119995558
0.1291943521054349
0.2660363208805821
0.09543593618569059
0.0080380052027043
0.13648591691992457
0.10837795900579501
0.3472079773032991
0.4192020279094027
0.10527690379545607
0.01600764293215449
0.08492973937558722
0.061644715517234515
0.47170816874135557
0.030211178371494292
0.15229911526619155
0.051451613807551616
0.08158312744766251
0.011077772877416474
0.1327597071337937
0.07682420762052869
0.0892582663563408
0.003995663870509572
0.0058321413896665125
0.22695890089857965
0.08965317077660341
0.33792802405018973
0.3569431594724544
0.09864514085756369
0.20643484068992726
0.11197570542889461
0.019074422841661075
0.014748882537102943
0.0019440469703397962
0.027188996465499955
0.13745065494718542
0.02742233795663633
0.2242358239105264
0.024571380655300838
0.2197032458250993
0.010536019362899983
0.16538839536147798
0.35895574978889444
0.10039625362192915
0.04218780839178682
0.04455428363724588
0.008964863884342353
0.02893045316991375
0.09528869443830906
0.08654991461647402
0.05503205002163441
0.040859334118889645
0.0583225708511713
0.016034529363698435
0.047878727631452414
0.04634160382013188
0.06529078551100617
0.6080158034967026
0.004192759845117697
0.01711716116649563
0.05824752562241177
0.02200619326982095
0.16983454149019778
0.002977197030357794
0.30512536417124214
0.024842524199721952
0.13257838003761044
0.15197575445374403
0.024372004585511003
0.31651659139860333
0.3017697919868161
0.04579457607780893
0.18517173558789757
0.12194695681381408
0.09697201301164418
0.2259027323295077
0.19615802251322426
0.08819045972578206
0.001070033655353269
0.03997780968409467
0.08038608814092359
0.10687796911326446
0.07840175089769133
0.35662908280195826
0.10164212311230128
0.2514971645914957
0.4309614961826779
0.04179823929672571
0.1402852617713947
0.16327364202452918
0.2779929589447582
0.05781581409146317
0.12840589738457056
0.5258385530081172
0.1585857073319266
0.08130990422898553
0.04998363033287425
0.05433871538770196
0.2717487873091826
0.10813339728814579
0.19520169127646023
0.3491233407339022
0.0013203935953801827
0.2001629835395191
0.380335201822283
0.09605052235796195
0.043503369650452796
0.3243863577669597
0.2381662409059543
0.2001301227197969
0.22303897971880227
0.015267018808569665
0.029322963830128765
0.09100683590512224
0.23572687538902035
0.21713883496686878
0.08427393639068345
0.06672182483013879
0.4750440581586388
0.011845281203926562
0.07604178231413974
0.051355020592230155
0.08507891898068291
0.10361295348476719
0.024031374965160713
0.031354699251388035
0.2422291686135468
0.0026776240018076113
0.30878686545769396
0.2470857409820208
0.06619491069374524
0.16431192213298262
0.04887336389210726
0.017235165783923
0.43275119028316333
0.02984501111424291
0.2491029886154504
0.11144781519658038
0.13956588011787585
0.034192349473887336
0.05763842957977639
0.08701405190351083
0.15035156418368523
0.23798992621356205
0.04766558050960532
0.13649663010096755
0.08864701017587326
0.027451410314988364
0.11119359495321632
0.13945192884746194
0.04266662358341008
0.11919271006805478
0.5727427198614913
0.2478814037196354
0.006887272459391044
0.0668199577453686
0.043630693772495205
0.0049850670215586335
0.06675238130950788
0.047570397408960644
0.05300426854394645
0.32286149493538835
0.34272899495217435
0.055446870012078604
0.01589222399011962
0.04400823640669377
0.13530500552618385
0.22367144076707096
0.02579501928292975
0.15108912893683357
0.22658754654643437
0.032322135042256145
0.013358622205576518
0.022470807101612998
0.0718436070552431
0.009056932972265555
0.027826183753727748
0.36074072693567
0.13231812573208207
0.048116721769558314
0.054957433837226594
0.1382922356653643
0.1332744303415077
0.011364705732600183
0.022554419210426425
0.042277582048720806
0.10801123165091417
0.07438329165901644
0.3378488938736788
0.001090950753138889
0.19481148309052645
0.13242743205209673
0.41539898098548206
0.07124044112747897
0.08642208750151718
0.045801154580063064
0.1985425278821359
0.02001512591985021
0.11440775422969597
0.14957906931434864
0.03269991574594733
0.05617965667486877
0.01772134593974732
0.033747008273948643
0.06466254821107933
0.4751767514349749
0.2765721576772105
0.09409811506797451
0.2014853916487627
0.02255172948640791
0.03944560845867711
0.21332150282913176
0.06250012662747247
0.055783201971001665
0.022250650268043747
0.40337769624189057
0.0782603395075448
0.004785042908989655
0.04855280778347939
0.07559923207696223
0.25262247122122106
0.17889283873421152
0.26170108892909305
0.014572265732038554
0.022422844768544066
0.002635690686931707
0.3418321579366735
0.019046903095928915
0.13760952852168928
0.050024696925789924
0.17540383172345922
0.06255448368356839
0.1546921738311499
0.07605012711304417
0.40832476714603694
0.06676295819969977
0.1278547482574368
0.18877997482350023
0.22548750389860164
0.06517891373922734
0.2350963488833834
0.008018549821363722
0.07742781762696596
0.12705036471118383
0.046759444506871806
0.20464123482451355
0.025489230142972195
0.042727595789573504
0.2203059704593063
0.041150410949041774
0.3292094312768669
0.06164085345327544
0.03103566033399139
0.05211343265324366
0.0497630624708283
0.5650022194927201
0.040446972896085044
0.0526985823329097
0.02929287247867623
0.04794206838041051
0.012884499900893708
0.045095744828310344
0.15740449228655096
0.16316134369316138
0.04443009526916571
0.18732726964404486
0.09633436750256845
0.18408849457016868
0.06970540266110505
0.05748642005109243
0.03573673217726955
0.10700673859301513
0.16512351969566078
0.42083946434570635
0.009254411730171531
0.04612502037281796
0.5145051416987855
0.19969857994169757
0.0938119696146118
0.04567281152422208
0.12217599589062794
0.13112249527679135
0.2509754028754092
0.13743076800822562
0.01297446596789566
0.27905167007996073
0.06023840566013705
0.35662756307140525
0.29101972522447844
0.14162063592159854
0.0972902561668144
0.10137170024419817
0.05364832769614764
0.08968763211553028
0.014471281609613447
0.1126728769844948
0.0016815754448637544
0.15280093505588327
0.12570285780337087
0.007138904874404469
0.037783539293960236
0.28678665738452036
0.03958727327740193
0.08262942694773345
0.06416315647361946
0.1895848725446965
0.3122365053614765
0.10668281940364496
0.0436454578558266
0.0828939396593683
0.017518093688036536
0.05669773794928445
0.09488073166249816
0.25013964163955166
0.10628996981502054
0.016837733653328774
0.10399578043429923
0.05943409664417766
0.1628816924177309
0.1286472997532607
0.06777555364263525
0.028136761014189073
0.03311415511019575
0.27435941993246077
0.0018189236629062252
0.24516015861597265
0.043692833840038275
0.13870543690322937
0.23940786577651335
0.31489107982798104
0.05743582480331859
0.003580790026599607
0.11350674360770134
0.009543080303438083
0.058062701850489534
0.030874917064554985
0.15495499445892777
0.15879612803588727
0.005979116386287525
0.045912139757063375
0.24364862217225525
0.13498258104593078
0.024272441973135574
0.08014860071369319
0.01953666374675062
0.07331819224805147
0.06638719490492617
0.035482243063599275
0.08470125172941721
0.15092756872501226
0.05341605369130317
0.17845619734979307
0.1075419292174041
0.038931276154975825
0.27449627898397166
0.056547014513295635
0.05759440858468974
0.08342663346815961
0.27401007953059137
0.031174288200009337
0.012627220420784888
0.03234803127743101
0.009271477108838187
0.024412847309129283
0.023039624010808887
0.1270984850603049
0.14285000733746217
0.1639560349887289
0.4478223509330244
0.12674601040778705
0.571216609495877
0.08025701639725787
0.15431767399406265
0.252700495957
0.009161583061060234
0.1540455142747196
0.3477113257815931
0.3078437500212861
0.007394914193655046
0.0466117788790341
0.0738187241069769
0.015498028194352902
0.09260894228888877
0.05088513439855573
0.14286846326345498
0.08575875245694528
0.0011169361917702137
0.2050891828321985
0.03735761141959322
0.004451391347094582
0.13454094848674789
0.2655220467042795
0.15539051829555964
0.4051569300905211
0.14234463629392188
0.08571612784624488
0.10403741936442616
0.49658388934128034
0.04988809330611671
0.0593728884136641
0.01592246945513983
0.07699332028208487
0.0360697047449942
0.08418020245953459
0.024613868529210024
0.07374482636008549
0.1168087742099644
0.022839086849162162
0.09158570404309108
0.05035518543094966
0.025161680341018035
0.07415378561440479
0.046743656678100404
0.042257840385753115
0.1513735036106959
0.15432466685446217
0.0025140127096620595
0.24653059199901411
0.33174310420591
0.0359404743130879
0.09670387829891239
0.04307333752367518
0.03313152488780495
0.02153791000974809
0.08383158305694641
0.05464708682543921
0.033333567749420104
0.012093081429327048
0.4208398121807547
0.05107882937706212
0.09949031812697649
0.06737035267568663
0.03168410077937297
0.1570707826334426
0.16374388122836914
0.022208727509925672
0.032319010748911164
0.10676572351899574
0.165919681518671
0.05058011087053676
0.3769809956687416
0.3247023914573272
0.1900942966782828
0.13718899834048867
0.040586607531199866
0.050413477085663926
0.0480970795481236
0.060766717292727125
0.020804141702606475
0.150845702749577
0.04142118300646995
0.11480331520994869
0.005204384772026446
0.03398918347209746
0.1277315806991208
0.002138781411534512
0.12915161459937313
0.06384346672494666
0.10691736240843348
0.08230635283926582
0.2636529672797929
0.11347614436012275
0.14579895914790877
0.0840909279984081
0.23951080225269608
0.018938114239899995
0.006726599571947554
0.26108456921179657
0.20470867562977604
0.39230693650530973
0.07246746048247646
0.29677466250076107
0.30134912087944676
0.028912542493096393
0.05856431508813055
0.11100036391416661
0.06811811569264055
0.03161316729576361
0.15751882170232312
0.17037545122852824
0.04960538385728556
0.46630199057719485
0.269816938702348
0.3256741215810945
0.032275590268666554
0.025062745494124856
0.033162468571023056
0.15092806125235467
0.08140654298850246
0.08932795496886375
0.022694566858739152
0.1150966483877132
0.2970298629739405
0.10742793016361134
0.012022210474252233
0.15205538104619515
0.0815732430440381
0.027108663392202918
0.14351783743577573
0.481924837278639
0.4258822609583473
0.21729707866965461
0.37065455583527407
0.07882795645201796
0.604398142073872
0.2285502888006558
0.06866066313827959
0.2647941676105977
0.19810914716036845
0.013447860763948194
0.12547000553920198
0.021702358941822496
0.1363372474524142
0.0546227417073507
0.06139968837725406
0.06871505233191251
0.018403347817559396
0.17547569808021457
0.11306446058104977
0.03912444251818614
0.07489089612148904
0.25071277063681396
0.11767578239837857
0.2181443305247234
0.0035251813862407534
0.2987722209773577
0.038226698002848836
0.06048250104370012
0.15052401682691624
0.017516946152723468
0.10498025983069277
0.016961601078934664
0.0453807055206316
0.13342888654736665
0.08097698226433997
0.0028095950285969406
0.019201653680401234
0.06993007363079602
0.01815044803504718
0.06844699041746563
0.2434775988035037
0.19582116952342873
0.02987751551723625
0.11299251141824053
0.02055667832573089
0.08298951484989954
0.015180444045921573
0.008701340176062632
0.07076848798294856
0.04476053072410171
0.023633110107522153
0.0704504221059422
0.1271054389054014
0.34443485368522586
0.043349854073246256
0.07207061289363194
0.04719732415665943
0.15643559878713972
0.0602290504684485
0.14162029598149503
0.02715286490397171
0.21142757520471736
0.059451268073326645
0.00399641773237078
0.09888674984330609
0.4815873835825747
0.08673394194092306
0.22558120275099844
0.2526673826332614
0.01124037218373839
0.18463592743341983
0.08740350700412311
0.4718093290670109
0.06701400864350138
0.09724019867948056
0.05729393221871502
0.31856009923427536
0.08056338435761437
0.09597687918099869
0.03440588090857679
0.1191831693936423
0.18252169897420262
0.06068759062662805
0.23397233974443346
0.0663107273857823
0.026224632709858763
0.00979647264872171
0.07543034687913394
0.180806197498674
0.0355906100000312
0.015599969426483468
0.1757927633178211
0.03165294980713385
0.0010267098779889812
0.08793711087439646
0.020669394661042357
0.07966433212254488
0.12960500432672475
0.4625467567700195
0.14046976779407136
0.2778482585444637
0.1432032165639379
0.010014954627331795
0.2857398353200885
0.08279234775409888
0.08253570266129277
0.34289098716043864
0.033597178663098005
0.011309645558492919
0.27300725638819356
0.5068622837453436
0.2679453699324299
0.22150056891102143
0.3503398620344474
0.013661281180937073
0.07097858465419508
0.21968727142792158
0.032738798412476976
0.17401614671868695
0.07263896516690775
0.2978784693325847
0.10946928630458787
0.28070644319893295
0.09877880482423955
0.07427121274797636
0.019489631027013305
0.0385506719624022
0.27731696057605765
0.1647921200421076
0.28109774532729587
0.014966363557880058
0.11849354507855164
0.010504161039922522
0.0324964975352744
0.10663070391189756
0.020551680002993036
0.1568509090319379
0.12158326788869955
0.09466183937676723
0.0821120554804249
0.01606332818738538
0.09518100559300124
0.07918337467916192
0.021497029116846755
0.018304336755870797
0.17508432873943597
0.0044058615649220185
0.09236514780170194
0.020344175595980916
0.05943625950978157
0.4105818549035765
0.11736340474128684
0.026197220685918274
0.10978267082848454
0.11454085656547099
0.06921824243393968
0.10934344129559646
0.17294000849501276
0.38012669240886243
0.029100040197652544
0.05644711516436929
0.24935829515834387
0.1808796601504545
0.051844991184063736
0.060470933342506174
0.020453891872989027
0.03581303340560755
0.04115875467904829
0.09042085856245191
0.1890199930791992
0.18095106552737653
0.022527576867939318
0.1022849302136721
0.12952244152869605
0.01879298634661288
0.07249992586779462
0.07739198972667831
0.08897465358423333
0.09815801554953396
0.4189398002652934
0.011106511209899526
0.08764371552848799
0.02701164656732319
0.2160257604131683
0.05825500229205152
0.006147299461921275
0.4904253563300331
0.06273317479634033
0.04794787462962505
0.05561387311634925
0.03409282244199965
0.015299596008115958
0.08371007743441494
0.2963904543551322
0.5567599172170346
0.19648994023922625
0.15620448052469635
0.43801800742255687
0.2581458433791062
0.31771027220669024
0.3796398681508641
0.10018269928782705
0.07489305502415984
0.10696979368337285
0.1360496551064723
0.017225271613239588
0.11490763287058232
0.21050431788769638
0.11779232517803404
0.23188593758295717
0.11451973085074271
0.04932340984712746
0.08843998135085131
0.26634577883445876
0.002139694989754404
0.2690967916124046
0.002055302084170588
0.05300016164801048
0.03537388267766559
0.19790332734882127
0.13865227974348804
0.3991102703965449
0.5619873014770849
0.11936735747872732
0.1422865499409628
0.06587581668326895
0.07583378332903211
0.01639381567834014
0.002433838006841809
0.0771456361216095
0.17867014466305714
0.18314640553981423
0.14720676262634244
0.053531812432473014
0.03781296509224808
0.030333800545025453
0.05549872584866276
0.03981509883391548
0.5017847924890612
0.02039596424211803
0.03450178233386515
0.1147920975190181
0.24474153374588778
0.0403341128369824
0.07275459886141554
0.1648247823181695
0.015585794966428097
0.034551991396699205
0.08162339104092628
0.2744740611152132
0.05763649022221929
0.06380946415919977
0.06753278344546412
0.061809066835480486
0.025621179109744412
0.3007084478984166
0.04029128080865884
0.038069860125412684
0.05491094320596452
0.07323200106612962
0.16453666696062744
0.12048309882121051
0.20348840651081737
0.16437689571805295
0.02184639864176044
0.15816884163671424
0.08650175872471937
0.07097543789008545
0.08794958730034254
0.03340446388645179
0.0763458618453307
0.044850277103074904
0.032742403708897125
0.0775456837667904
0.21616674911970388
0.16881024616424095
0.017213460993777584
0.1426818879829622
0.09484179154031061
0.008326036992415894
0.0424230193203503
0.07374608606637376
0.6142748420073691
0.036997550759725904
0.07788358704257708
0.05263503963582865
0.07543005919567199
0.01328416931076332
0.046537281877728306
0.08025042573384121
0.10419303923091233
0.08324428768635735
0.18093051125785056
0.015742746245404955
0.11942836320078641
0.08962861795085542
0.05485708541514572
0.12921401000440114
0.25529671448725755
0.2635260519312433
0.21006117753383827
0.05574246140851686
0.08916003379845831
0.08271611704431041
0.13423416754706907
0.1133702525945821
0.01886535938779266
0.3516903040249837
0.18663777449078808
0.0940596247673072
0.26697123796987554
0.38639177496187216
0.08928928233122752
0.04857235305562558
0.049615685860478306
0.21656901994793
0.017158694687960694
0.23229504067506573
0.0035551770833918473
0.055560203820225584
0.07306642102553342
0.2605938242216385
0.39560129157890805
0.2763720485798125
0.19688874391890201
0.18952149442727134
0.1360351901659015
0.2899685661333453
0.33748948576939236
0.2015087927742601
0.04259410443318447
0.03158302773373145
0.182519199282461
0.0050977032601285535
0.06012823191469879
0.11874442356233304
0.1505653964274912
0.06000733757517201
0.028680824176246504
0.038545538980756404
0.20739788414291777
0.020675202337217643
0.11278897499485971
0.0383156377400233
0.23872799401409373
0.10215822765273598
0.1240674302816796
0.09937347818584367
0.023046257043199642
0.02200862639065873
0.06486796613144387
0.0022475175743963062
0.08794046135732823
0.0073273189809301914
0.3218049564033462
0.047047991125384096
0.03132438196414674
0.13400058997166084
0.09048737986671296
0.08624352924792501
0.04818676739629452
0.2596878881176931
0.047801029322514094
0.1282484403389071
0.5356957708229652
0.006375631658260302
0.09330956805321683
0.058903260472981736
0.045701035525256756
0.10382894078939404
0.04018417398658571
0.006341578081952762
0.059056749864604026
0.0624101650562867
0.04546830776367305
0.03662273929853119
0.001996716917779301
0.05530042083930129
0.007509724870572658
0.37149852131751687
0.12063414104963821
0.08051296352356554
0.015580944324778334
0.12336115052687227
0.06171752621854275
0.09223789889567349
0.17386814896893465
0.0075562665908652255
0.22711013654210668
0.016199141431165034
0.10793520219326816
0.19857250809908883
0.03879536064341822
0.018026205210829586
0.022828043619260194
0.04996391946846545
0.12201426475138383
0.016503193512800055
0.03347318898082501
0.01463307483276982
0.12757659837772772
0.22451605352971202
0.0980196927546438
0.2547453050434707
0.19504666223697054
0.2294560260849853
0.11393507285011954
0.025049205605327723
0.39529442369733947
0.21846420129919925
0.044721022473125455
0.05811965461462536
0.4132167859231865
0.09831663475396084
0.10572873686272792
0.10837285054555564
0.1611343379245336
0.029215943146588052
0.10575542944280308
0.023202310280384816
0.3106840340371611
0.3010925107204969
0.22673359513123265
0.12338011157474553
0.11343955268734938
0.13381011011679636
0.5949308581046481
0.012171386209576987
0.3022043877425304
0.5309266499044328
0.014778719392350812
0.12202545294714455
0.07404024657798264
0.04389129459814935
0.025894252390605492
0.4689422903868018
0.11168448798778655
0.002531998900602758
0.04972122154040844
0.014405373090650968
0.0900963854751402
0.07888819306637466
0.0002748279092416387
0.08596810416636971
0.018072221922006956
0.18037790530642703
0.05166370271898968
0.04203552579024339
0.0932100069475963
0.10305670135308373
0.10086882545779303
0.02219689777698761
0.06540928183616099
0.005539092489957579
0.022346145022756406
0.037381169512101915
0.1297596764192877
0.019292279078634778
0.36910307609208265
0.016709948423203547
0.011807922636598732
0.04287844935820105
0.05394685132656567
0.040395028538179924
0.23482887172994954
0.06122475394861209
0.062051409469822565
0.2551813785533838
0.4084099322487333
0.14559927820256507
0.10866172080322399
0.10930314937708177
0.08742218533823509
0.009947541658328202
0.11625555870364314
0.0008459260625553826
0.13094176991982678
0.10952946304466034
0.37029828522427904
0.2833618475096783
0.02735071485029935
0.11087423604190337
0.13546232952597703
0.008063953518516822
0.08347438463105096
0.00501132354376827
0.15224355832506267
0.03763185454676313
0.2608755891369251
0.015203799837950267
0.19782302117757009
0.17394342972008286
0.10851834791155844
0.0025131706104609087
0.1316260332410632
0.04897421171780109
0.027770909660032487
0.09813346212822673
0.09098150348676722
0.1145183508136761
0.25959063973574076
0.07167205050811754
0.08244322411457909
0.021119821259425502
0.18416624337273363
0.08136463649367999
0.05884149811116869
0.0292902476568904
0.0788506235325793
0.1766948169778891
0.041704267848633965
0.13171345778475563
0.03174044532132292
0.014020487824596792
0.14452385827159914
0.3122789530099547
0.15192039937346413
0.016034742639774755
0.0880265840470177
0.05782804569145602
0.026716201124479762
0.1587797528528013
0.011277637367617806
0.10012769663036286
0.038614782133186844
0.14843025579762414
0.33408733295582066
0.038146314322144666
0.22133900586744512
0.40065102067940145
0.053797390591183436
0.1921655267962471
0.43377694101674036
0.164528549075217
0.04014392355382616
0.20016077196999016
0.03399674078603816
0.08086593300481702
0.12059758177541434
0.02859972067399051
0.022732012909133226
0.22102213185868858
0.028546333189432428
0.014844508672527793
0.1564675010329675
0.13339938595114584
0.15355640006923135
0.07487738921192931
0.039182070546407745
0.07655641209398438
0.04890043329010402
0.20165625150173092
0.2944608291992794
0.14279277888375838
0.02053742078200363
0.016041519965259855
0.0611570200706431
0.07083187842496637
0.2492945793554109
0.07649182529528854
0.11706984299267975
0.026022782789109133
0.10820222022372808
0.08260757074500343
0.297796894520974
0.2131127009329876
0.14537942765106923
0.4951047048870434
0.0814750791825752
0.09683618416717155
0.03280278750805158
0.005176863769120129
0.009700521416279528
0.07580334123675662
0.0283547852859988
0.017958624147812404
0.032499004042030356
0.1446013212565517
0.379924918563185
0.1962493263863983
0.027627778875642862
0.10684074189945421
0.04579673974340011
0.08777735142741924
0.10128172950684008
0.1328811387692926
0.007989331558669566
0.007172621583000583
0.24727815879091405
0.0020601003707250635
0.08286597670662735
0.09120093502456901
0.0191495238361873
0.03431072966654842
0.12384419596052262
0.027843601922846933
0.08476685978610829
0.14780556764072056
0.14160712917910898
0.007895128320836185
0.04512587435236443
0.010951183450673418
0.15095984801954773
0.11173997377483438
0.07261715888557065
0.08520946852095002
0.12456078712598732
0.018945084408508433
0.050984405184558754
0.34212154612543744
0.12770948703928586
0.042315923261122046
0.1242164114455568
0.0685387902678274
0.006429764234234884
0.31396160835053916
0.030293825483709035
0.046474874632068904
0.036556471617402934
0.022145801018540284
0.04969631519655216
0.18827936137819604
0.0261254081239121
0.006485062533705245
0.6415761186975377
0.30289200409508205
0.31439387775123856
0.05719756479041373
0.4962151971848288
0.04936901132395537
0.0818660620396493
0.1003309016752732
0.07555827185256336
0.003974866345284038
0.14037220599318842
0.13915812526587495
0.04059294310200402
0.021427018955646773
0.08765294122376939
0.23188199823939853
0.12717566535118435
0.4845419360639007
0.013992841898117593
0.025283546699718034
0.07581587073502027
0.05266761810546752
0.01935595481175863
0.06379579971254379
0.12451559423314064
0.00816623602661201
0.003735009282360698
0.02884148701078057
0.08204946203311923
0.03149446076979138
0.13976187108784607
0.1842647917327084
0.07602532644125255
0.07699522119648039
0.13858139412840398
0.06410766759348079
0.18960028318873554
0.10718010990083866
0.21286357090026384
0.019114993085297127
0.04710329101673732
0.11530733962628072
0.371429696015026
0.06854873168643415
0.04790164776048364
0.00784153092721456
0.5258805576538162
0.1928302355197191
0.031264450539068955
0.05809543430494868
0.013359810588026108
0.09128471768815652
0.08379943075460441
0.0486066958215067
0.11851801132656262
0.1130800915977392
0.10421028482047642
0.04625560798779295
0.39106764534616967
0.04816516976881269
0.21916682581192798
0.11562717157356689
0.052753174312791536
0.04710637595238842
0.1143333134692721
0.14315620330881784
0.16667818129485507
0.005285106752747843
0.10265777404110035
0.1159573966787648
0.0493591901018176
0.13983306781084978
0.25770748297588914
0.26618559609119086
0.07712286311418076
0.08287266605289598
0.044733243230459026
0.15176694180520334
0.05543770390659256
0.08400430203616903
0.15749713998357392
0.5727659887285063
0.2810342300948113
0.03321343701275067
0.019686770798857722
0.09774778816023462
0.25128027112408347
0.27457462429215684
0.049191037734555784
0.23063028753459203
0.05699559446995294
0.0671636758057561
0.20536375534052864
0.04996846331909608
0.29981598619945926
0.0400320335233676
0.08830032947400186
0.06479212225405032
0.14320390573616124
0.13184291029712825
0.023407221936474532
0.002779635875474532
0.09002846746587845
0.028213258130988777
0.041866395743479515
0.333045178799277
0.04169842214698194
0.12644824200544375
0.03729040856472962
0.26558969173165203
0.15715036313534347
0.02478555901002817
0.20619647732936391
0.10977227183668781
0.015263642429392855
0.043501280677501475
0.10689897102515215
0.07308754619478537
0.12517429421112772
0.1160920604380716
0.021659312803867955
0.0363643976990975
0.023061044327887522
0.012197368772818967
0.0247836446283223
0.13508263557611794
0.1264386155438223
0.0725391186285928
0.05649242031291165
0.18662431837314114
0.04519774696139565
0.09987735232697906
0.1241663895598815
0.08995012857963232
0.1368260651468226
0.24589419950436758
0.18060867499766317
0.009206217305143998
0.15034361108582056
0.010651354722536619
0.0308966923900921
0.029621285291406927
0.04725546362795318
0.2375922800681292
0.09686036639354385
0.03228087292638082
0.046438812542947724
0.02675865230637122
0.3294010887815079
0.0630187075846562
0.026943759715508928
0.01470776394067731
0.10308075061533836
0.1221947438133276
0.13541327618410448
0.23825162146641576
0.17746213384413143
0.4109703873109411
0.058808057972168246
0.4600271892635743
0.3386599928132804

==> anc/HaarRFC_U1_L6p0.17.dat <==
0.3523047310004827
0.3059053826585666
0.021159539635517876
0.2846169898896241
0.12334232895279504
0.1937246913348195
0.14680020905257027
0.13010521233342645
0.04927770355654028
0.054609306102668106
0.08091963162229186
0.3698665632766467
0.2941396579281973
0.0569813131521335
0.08539682041916086
0.039936310831724844
0.022223561487654954
0.1983643695831605
0.16254236950329218
0.5217236095989564
0.1163056638759898
0.6058627369587882
0.10308765623612084
0.08074642194110827
0.021962972821700583
0.12617065204847283
0.0042342892954725835
0.08946965691400545
0.0253092106381902
0.0021572639189788847
0.19516931877230803
0.41083182238074545
0.07417337108343867
0.0335855229599327
0.12102831350588195
0.04268258078834469
0.05025661654195091
0.016675889419297305
0.16573853283920478
0.1200471272536653
0.337455225862144
0.1343093165450631
0.010396241045727842
0.12813716018653365
0.022033261930098573
0.08202131139301343
0.26503226087336135
0.24842391771362837
0.1076229714421202
0.09856458610031596
0.006766530993097849
0.07388439546966327
0.46098017899589805
0.38646757047029195
0.17357732374194002
0.028427150128158874
0.18538216833686416
0.37034365481681175
0.1626456077430787
0.13709569965811297
0.012457270331690818
0.09488655819716947
0.046708149707168814
0.16120727286857187
0.07089994366993545
0.11232559302992483
0.012911031544421216
0.16644606410792767
0.3578929267645582
0.1316224852124351
0.05383718327804437
0.004102326201316305
0.21215147021274688
0.007619294922673986
0.2564282918027006
0.19180412530308627
0.10524641577809182
0.018504515932146057
0.08308305016463995
0.023680057305051846
0.1503347885697742
0.06323677878009559
0.008148239597476447
0.5816207661761489
0.15882205176858957
0.14101779559389943
0.0875122998270771
0.16308324358882706
0.08011776296683372
0.10845376642773366
0.38350508780291565
0.06284204500352486
0.15791189044048734
0.14345962374994436
0.15919966701020055
0.09812478422852382
0.13604970816151293
0.008864435070557354
0.29011234105077766
0.0404566953496537
0.06936998209815749
0.03368042605308701
0.04968553955198521
0.09765333051504686
0.4502369387859118
0.1389499895578828
0.23415021335590472
0.09747766617940025
0.16962626629189076
0.0945247188209282
0.1388598638672888
0.17033667751027298
0.030182997186678853
0.08992506301673002
0.051806182190203796
0.12051000736717805
0.06373620829611204
0.13490162629094762
0.12001335881836042
0.10176566192458467
0.05105852391908498
0.15237609549610087
0.036481098353890094
0.02507267048002058
0.0406422498107468
0.22672283032401966
0.3547482297868636
0.16509581662215286
0.3097872531309039
0.12821929027977128
0.15336705184622973
0.03894819858984108
0.07893783768597774
0.4200080726789816
0.05573071362691188
0.5545895831569946
0.043792718072293735
0.1942454400021477
0.0649334318013261
0.2692258538422142
0.24589985547308904
0.01949210656987136
0.006022759674338723
0.01594697304858523
0.24933181204930766
0.17006289680531622
0.008896206049782028
0.06596232817179093
0.10065432307986513
0.13442263438445587
0.11187128569442403
0.041089471312170604
0.20222649486562433
0.23454117558898416
0.41335881525582396
0.082747841542543
0.05195491025086119
0.254911830083859
0.08913648252760745
0.3135918638353858
0.0031692600933244425
0.02659388300587101
0.04280369028247874
0.18492502341704523
0.0716481671023816
0.0756523257531125
0.09695315790640492
0.08037735586968114
0.05025070555513638
0.027288894548885632
0.07108472710262605
0.005470621819064937
0.3593085220053398
0.028840003417104507
0.04154777867982983
0.046443157802958906
0.08362294565287995
0.08312462208365615
0.23486195642513158
0.22731195953036845
0.44495513560811495
0.06292394487876231
0.2330311463364109
0.14950049738847893
0.004065449028589691
0.017159528031531337
0.04292374932622181
0.18827833640881522
0.057547785663882724
0.010606451558235626
0.06713897584584129
0.12972972443162795
0.10587346726451381
0.15504584391948692
0.1672820272313694
0.0168365910421605
0.08024094311015394
0.4645101455789445
0.056026654860288
0.09103587083641211
0.0866159164386997
0.006387617518174326
0.01065096407988413
0.0045493752894607345
0.1933581651838808
0.20656989349957114
0.39394966074430116
0.0508949109932268
0.05175274554025214
0.16852518417923076
0.10555737248701487
0.057518927848240815
0.007766709793959546
0.12864312136356934
0.008611810229768951
0.11463737710185805
0.07898241728609355
0.09890180928171577
0.06410059369580162
0.11230398351888075
0.11263210151258905
0.03398398954640629
0.06612031258133524
0.008972616396024294
0.21263263234873578
0.262963784570694
0.249511093124748
0.205207078095675
0.10817958767977875
0.008706867435301078
0.07351976246231655
0.1018760019417719
0.015668106283836334
0.028889169742508127
0.021246549522992826
0.05095760910383446
0.04448054943904001
0.07227269748340118
0.3878512588832975
0.10774984766039818
0.061183523273988946
0.00500616058601739
0.06558722552695322
0.11688087336517175
0.17530928156406522
0.045662892033054014
0.1486127676600173
0.06008716345928874
0.06265419542365425
0.08056910891427253
0.2587290281789217
0.17286676430895423
0.4312415639559336
0.07924927141154199
0.31655528342891165
0.0684977634221853
0.07993751800534578
0.1427372310306674
0.0896006397622229
0.07920319925818066
0.14858744877534824
0.25763341770414516
0.02251993114264723
0.35368733911563094
0.07158767064052284
0.03663362120779899
0.12371459340825515
0.03980783443841322
0.24547283278767618
0.07283228714844328
0.3711153420434716
0.12349547677297708
0.027475155844894593
0.11902799464928306
0.031935036590332505
0.045347718082356915
0.4576244171319318
0.12985221422921897
0.5625764289730865
0.03644275012747607
0.06533822336012719
0.06825384893163765
0.1760718001081892
0.12349147484420353
0.04466878551843436
0.022957983056408032
0.04221219021805138
0.5347735844455528
0.014111294189986717
0.009087145611687698
0.044727609028059834
0.3520572273178328
0.08083702354817453
0.12159001075848824
0.03131840496061517
0.207464817522386
0.016416977456398786
0.08314180308967183
0.216752794827257
0.00885582955272401
0.017581926441274227
0.19087188621621778
0.06081466797343303
0.041603235884432904
0.1675979442133995
0.0022596139313521557
0.21683807159527227
0.14193586076141262
0.39107056708021615
0.05758986434971242
0.07070627134039095
0.013144504255583781
0.0889301090253721
0.005101963716934802
0.053636663567693456
0.2046582526924319
0.23383084247512584
0.010566652499747227
0.08092584258581165
0.01631301828622529
0.2572160138443749
0.07785243439348671
0.007034766844363102
0.05710143209927489
0.03828339096136597
0.05513684692187874
0.03593791157559515
0.05932488133750563
0.0653132045523743
0.4980091519624189
0.05391488464839267
0.09538524536226066
0.07314724265646218
0.07062249649631781
0.2689985430236907
0.01715334576613857
0.09858072559476835
0.052028063089302086
0.11696661343734713
0.14187055000980056
0.5691867740149361
0.02332603786582487
0.19453917968085427
0.010297214549695247
0.09762978802466553
0.09216465293056444
0.0026267368888135472
0.04476140548118697
0.06073403846564412
0.0827409668860948
0.23574549397076103
0.053591229075812506
0.019721702789369536
0.0370183806672028
0.0033465470841324736
0.3158058371707787
0.006336774989541495
0.15198714540123098
0.010648086716918671
0.05709890815783052
0.031252181233163694
0.08469515984808344
0.12707187524911906
0.12304675504881299
0.11671099632637137
0.06381985149621318
0.08180484402860386
0.009854475813618051
0.37908129539524166
0.07922200710092281
0.10656882102637298
0.056647159285678136
0.1926721461515742
0.5502501812446412
0.19454988776511598
0.06810630225355713
0.04900459934360717
0.059975572840619024
0.3727626246081338
0.11911079918788933
0.01763694105899283
0.22617210599350573
0.08678199758420967
0.11842859827346355
0.15433361504286322
0.08480463580213306
0.04173065801785586
0.14869725013624252
0.01652305338600477
0.07746308060021477
0.08477264986226597
0.24201965637768802
0.35348628916819214
0.15505308856215957
0.03225629401398563
0.0144544121388223
0.5315341622359726
0.2508785551833979
0.2998690971069648
0.012885969601279374
0.17234601857264864
0.0751193424245699
0.0771859580525563
0.007963374110692614
0.08974010446844685
0.014869232350163252
0.0334871458682685
0.1507312876817214
0.23155082127224486
0.08748843878417038
0.03708527488617345
0.032985347747535046
0.07212668347750033
0.0009510471707278749
0.10938293183986281
0.001719469386471401
0.008188295253880347
0.03360188597144821
0.07893264669806503
0.29585767307783173
0.0042538376076071424
0.06698065539982757
0.01240452213911963
0.08456782436388925
0.03191323556027097
0.055740792945987855
0.13966863405599303
0.013322346304710775
0.08421887424921722
0.27709867586095116
0.2624362067810814
0.08386728140577689
0.2249576785463977
0.007614224540112365
0.020326676690925985
0.07022397831728215
0.31252047041639025
0.11668936308197768
0.037291079006760014
0.011475584841753775
0.2868700588626025
0.05007001792960857
0.15516632550734075
0.1238493747964877
0.018904107951542837
0.19650686503356476
0.03851572308487534
0.004824181549135197
0.09101976964467239
0.15358387752995423
0.006927974450381509
0.0449405197619661
0.10731554080267892
0.040908544747290033
0.0260339755329802
0.11995672070248048
0.0661199331049768
0.2839895377799783
0.08592506740749375
0.2011137931132303
0.0005043651833272668
0.060098482831355
0.11051889644789138
0.019523411300871235
0.1166828951690855
0.04692274875879133
0.008183245175163414
0.17590079889064084
0.20615720780681548
0.036132627820329076
0.18764796035445125
0.5293164899804759
0.22698216241348318
0.05503833972845749
0.12965662453346388
0.24298120730863532
0.029090595016474183
0.07573558815659258
0.06404565243367336
0.12253253837191132
0.0498397822553441
0.05229236311134575
0.08138021391391664
0.061198185805186
0.010933591574308272
0.03451942855675889
0.014636801418575186
0.00823274741170995
0.09741930893510124
0.044725593141968785
0.014323461349919957
0.03264591559815778
0.05968420949110748
0.44560966541233266
0.008073148619220224
0.04991741418248989
0.027063594750885024
0.3570475397488239
0.14987878698974788
0.01760121362985534
0.2090346756286382
0.04803169764333882
0.1440214362062342
0.06751318847509225
0.022492459414163724
0.05025184096749636
0.01770251291793676
0.1581570202137545
0.23030379491448566
0.17180824889508914
0.2651622923581718
0.022913532730662798
0.08167345142043665
0.027289062627577753
0.12035030300933393
0.13824371282406767
0.21643688698939675
0.29961323529792977
0.0219599379919746
0.07290780253621537
0.07902159897737793
0.030761210180200376
0.006910767485973953
0.23695147200803235
0.16905127573386147
0.14229116557184032
0.22020363898652182
0.13260213696557333
0.04549979889333166
0.030941576588115766
0.04290712380318563
0.17716763935914806
0.2596929517125101
0.07089190509612822
0.2339744937027022
0.1034311254768592
0.0971631673312729
0.04055328645625827
0.08315672593772455
0.07643494334689298
0.056498508199181216
0.2598178986435413
0.03649819534086542
0.2022024833621067
0.04620359126043489
0.3430931370899112
0.38633384921799085
0.061471188039339916
0.3513782427653026
0.20226183869734035
0.04335189031923921
0.6129433085305865
0.046745932355009255
0.05099037245027183
0.11458001998057657
0.07281203564343516
0.11352766655487759
0.028904859374711444
0.012522110853414177
0.19374351354948105
0.00044722543670729
0.05390994847755293
0.1497620264422469
0.05746117999250346
0.01850567470500006
0.2589268054637494
0.10114086724429126
0.06070043964701837
0.10505573626998527
0.11484649351666469
0.1862488353562897
0.11247261197466633
0.007261661283019276
0.2569070348642128
0.04912269657107121
0.025004129074138605
0.06934457256359715
0.2793937875336396
0.08775832202968395
0.11787442697559296
0.16281541001892005
0.17792715742489634
0.18627798416103242
0.19996815522639486
0.10268363131919118
0.16428248290103734
0.17623864222574567
0.5157092390693975
0.20700436283949808
0.056033916830796934
0.011454037782435318
0.011662881323244357
0.11643048501292709
0.0033722615917612772
0.11544587702927528
0.04591404866658804
0.030607706187908652
0.053164359303673844
0.0959396825508001
0.009704602635079685
0.07336138164724128
0.09366092005817088
0.03892156567113516
0.024874901453877725
0.12026158117357462
0.062410852748581526
0.30136605861393795
0.17809942814934124
0.03000981596238223
0.046294767917757815
0.053703232570912765
0.07816107338515849
0.07360802018236028
0.18681174112213633
0.05869865728704283
0.016256421182279605
0.09095693600006423
0.17021014648537625
0.05119081361899742
0.12771020302156685
0.11290968499245982
0.08410988954882662
0.12124295545917209
0.11258382622369013
0.022901513586655656
0.21292131736810696
6.545793383457094e-6
0.45497248982057187
0.31306415979652025
0.10435037470354125
0.03601525246235455
0.23543214665531123
0.29161886316557667
0.11244936993560856
0.10740684654621904
0.050340859658377764
0.5223822443936254
0.1561725850193141
0.011641847182477844
0.08253405118442797
0.040480195855333564
0.06345966887318796
0.14375904145856774
0.10438649549381944
0.09131105624581609
0.003444758933050397
0.1470135577544222
0.2937446116741856
0.03738924260093875
0.04594578142597279
0.1762312689516068
0.2791643357664285
0.12686709777213712
0.128122453022767
0.450405696520331
0.023202086124808324
0.10928005151730705
0.4461157107112166
0.06835377380601869
0.14615816423006495
0.021055431473190184
0.08865343684774708
0.2978958230143156
0.04825080007241092
0.3258119506913102
0.36156658327087204
0.11841153235455171
0.2040919411041235
0.05884379715219559
0.0031394490839765222
0.06470567114792007
0.004668416505480352
0.21767228797742497
0.1966058066429224
0.06894305139441716
0.12171756225833778
0.16786234426577623
0.050021497642680095
0.4301861860327135
0.039034855753952775
0.3158367576753885
0.05401895035700498
0.20875889681785492
0.09562381273955634
0.4515381838709245
0.1303549328732966
0.17832147763604309
0.028680952480318052
0.13199529199351007
0.0028147061947813613
0.6832103392876165
0.24353114329056313
0.028955435503829112
0.11627329399274926
0.01726985915580411
0.21278322784440182
0.02366823124118667
0.11837734660884476
0.20398908439012842
0.2870984238488369
0.17119536376001285
0.06607448877702472
0.0015435213150164296
0.25797489924383715
0.0784631700450153
0.4081688055999468
0.07987404240109586
0.1473660861795033
0.28861435835409655
0.029741657811173532
0.035850448013544284
0.3463628599866324
0.03836192426190817
0.021434794421594676
0.08021790904111593
0.18233939160073617
0.08151757943181652
0.0439784248371422
0.29927589514493386
0.153879001448937
0.014472271736956541
0.30235457744408745
0.132846080600192
0.08526654473606905
0.0003457149298126065
0.19774738685422646
0.23247507582056032
0.0014351984903493362
0.19670921735925231
0.030080535945373306
0.056472455372642075
0.032172410508592604
0.00296806146904872
0.13136214847836483
0.1947236418284113
0.20377775108847487
0.16824816141663185
0.06533168472767935
0.006124364615184176
0.07849803807474456
0.3411614420698764
0.23990414775113655
0.5003974680946366
0.16669660522264806
0.10296228293001532
0.09777328360562372
0.14325475243898347
0.02155809688859731
0.07941995568398402
0.06242745806811758
0.08398621557845491
0.3096595843852934
0.05584971076398918
0.012769297496147792
0.03339010329340166
0.025594359914491275
0.2830901364123681
0.024126132214115498
0.04218876909193872
0.2391001542998439
0.10762808750113685
0.008195038185429706
0.29401072143487345
0.5616890021505502
0.20732867227482227
0.06712342689444326
0.023893610225698907
0.0014068552484785243
0.002110454846454278
0.111906247897977
0.09363342219047659
0.331789391404757
0.129662093906031
0.07364468951094064
0.11870336174040587
0.04596777118577385
0.5789861930404223
0.0771423560156911
0.06544408802165413
0.02047418352029599
0.011795298296712149
0.07547006637945695
0.28031141662481435
0.009269828541048615
0.023442982827863088
0.1995341755724121
0.0619905514359445
0.10980293958336934
0.11950530442854354
0.20144331591435835
0.14627742514851794
0.20527642760199943
0.19829912391321416
0.09905701203518126
0.2496101759070086
0.279642541506107
0.35845381610343374
0.1481767435117424
0.03498125035189916
0.00031402213120000074
0.05096524851868927
0.04181645018553645
0.03242978599439054
0.09282354104627545
0.011486913055520631
0.1032929481470617
0.18078460900193613
0.49946778063947356
0.003885646693924334
0.03199116258287798
0.04518711678058527
0.08178543508672886
0.2263635803470511
0.024392109500254503
0.2277097272229647
0.038769024723110695
0.1243402507598694
0.08191910312851389
0.0767621041635851
0.015073024367795953
0.1030693186753113
0.009823397433733961
0.0023370311922153095
0.2584786621676539
0.005105326653037005
0.04519330696321924
0.23617914552847158
0.21340299249561293
0.07572353434597771
0.0750860444489246
0.12674734779308297
0.2096633480141676
0.030044156557990104
0.20436619751844023
0.018038784270554838
0.006695191870288602
0.007072056346228312
0.01179906412241352
0.014008355032524827
0.19572821608089547
0.08657229627137267
0.21965347179409384
0.11685107302729524
0.09511034104125271
0.1428176490796153
0.19922064242605614
0.05168019876687959
0.0585196155202436
0.19675779540413493
0.007304172890248517
0.11482849641967491
0.24412221870519765
0.010780967375849576
0.2725890818659937
0.08525718865676322
0.08428920038312426
0.17373715631577405
0.08444616052114896
0.026144703163229976
0.05210715899409747
0.3684944619005313
0.1777792090799095
0.031592685907912456
0.01634591009008306
0.008148191859651436
0.12460319612956322
0.2242325521053708
0.08315093232709697
0.13582310847844978
0.06567595532299973
0.08209026848525497
0.47949810981523605
0.1490104130727312
0.40124353154133763
0.03932368157650621
0.06192673748613372
0.07359114884511829
0.21215485927325425
0.1805343705136538
0.20879855424811514
0.08600769696310061
0.054886678208817485
0.011472160989513243
0.4653932081530114
0.1011649124073599
0.05187803815851404
0.3286226563940113
0.16870154906127066
0.09125238550162353
0.016684290643954047
0.07003355577028983
0.030393551937294053
0.22273854607466606
0.05477560855995323
0.11009577532237531
0.3643983250991559
0.007441860347174373
0.027221971650210074
0.45112694373874684
0.12162631905227642
0.0010566559102463235
0.027959958495281656
0.10301380791334444
0.2290963018544036
0.08272114360770143
0.10764814629680061
0.2655117135003486
0.20751722441399253
0.5538874605655797
0.5972971804951895
0.007647370027584348
0.1419864330933883
0.12964043386310808
0.02181483297302431
0.20653659594687235
0.047151807930945644
0.06105702593317059
0.11796280433271285
0.10886612270576766
0.0236788184246973
0.5273078706669143
0.004791553932413577
0.06236341889270817
0.028231515118517722
0.32305526864419293
0.0011815975798700907
0.39949033034865633
0.25379250447123824
0.0007756754727000629
0.07802735297714
0.29745064683211453
0.08447770213937038
0.050032599294693066
0.31590490516353303
0.013703451903937324
0.029882308884853125
0.008700631235398612
0.004808209197879722
0.17038991511204846
0.061311110053313606
0.5198652842522999
0.007491962270392137
0.4040507884232014
0.014591251256308356
0.007150349100130526
0.05101384229109543
0.03355624519343171
0.4482787704790999
0.04903071665874733
0.04624438015508132
0.14841930969612968
0.021956332917105487
0.22223217908845222
0.05980746376894148
0.2650616689565583
0.018115790459244507
0.12294418999971297
0.063408407040286
0.14556515469572273
0.15484843315527425
0.1913514251752283
0.14831913613588607
0.030313312942641658
0.2542239707085099
0.020880734154000796
0.01835435614772681
0.03533680353020061
0.0018463685873578801
0.11487399627478327
0.025433426467471404
0.031909996882416886
0.009436462646778129
0.03653198723315709
0.020916688083979628
0.011765057606627079
0.03942212557670158
0.4594388364935173
0.09276170074396471
0.056168939404919314
0.12453408761983117
0.14745869498100614
0.0018033603562387858
0.25431368612655925
0.2605336477122282
0.053966206689047724
0.5644163231550353
0.033522402894427095
0.03125347900022856
0.20356110710484354
0.06940946768201851
0.012845835614208321
0.18302422142988595
0.06773490688508339
0.16167656418844473
0.04566910983622058
0.047698111646166226
0.053211270179630656
0.23696901699829495
0.03034598824554252
0.21729879492784202
0.0873576394421744
0.09908918191893673
0.19597661297128438
0.08132402938462208
0.330643863405198
0.042740468831018084
0.23153789840382727
0.09230218127546665
0.024382760928559278
0.0038102691491889787
0.08460117720339504
0.00020777721603720985
0.1945174954515819
0.2257316016295838
0.07893301790681971
0.08367953997308993
0.07699164085596573
0.6368270081040491
0.05059268637899954
0.08685983141815767
0.049991173827211625
0.10219747440568068
0.1359568621319691
0.015049136608177463
0.10489116535110879
0.26884157961781907
0.09793525121959282
0.12622339398192897
0.06824787529394515
0.51258042543316
0.02765375183466068
0.10981026258948073
0.05034430084241331
0.08477490871479572
0.10218971696377262
0.04269936139060365
0.10486994622867199
0.0701928365879498
0.018310189527040922
0.018969289388354862
0.039757067702098504
0.07741063387433143
0.052046349186252366
0.03317507639286697
0.11068745410942722
0.0002721294904101904
0.06024703272327773
0.017513821074014124
0.11224208610457954
0.14054109550728
0.2050276227058623
0.09133571303301471
0.013282487997317276
0.43803904010936284
0.05996227730489146
0.03747528259812791
0.2731154178656173
0.04784120480369877
0.14295266915137525
0.340226700619029
0.12939505752667121
0.029616042519350568
0.12078576374351177
0.038290105152577115
0.14391516284423114
0.04983816113635919
0.17563899851386652
0.11417698186652234
0.06413562798069652
0.04593413799232807
0.118691345267718
0.1137336233146514
0.046658532535055836
0.1248144027805384
0.08666070126303699
0.01261871473908817
0.23125068266227145
0.05989755937933638
0.1650897344155646
0.10573965224077829
0.07589489800038389
0.007441054542328866
0.08930844282011421
0.15355600641700926
0.053442296869988165
0.10300583067587873
0.4363878228279989
0.5410063610779442
0.00041755256613804456
0.10837413945593265
0.2870863349436533
0.277259944439453
0.010826811529819456
0.0591156710143288
0.19752879852668717
0.00139911430036584
0.07132289263012331
0.10956383268890071
0.11974137189541939
0.19404438321879375
0.03814489853400497
0.06926182175180157
0.09459540181618767
0.0832126377412122
0.09763554059080602
0.2598494358663733
0.5273820695452828
0.07175061996901971
0.056441013944835146
0.16800376791925087
0.052071386385958936
0.11307882660605716
0.05105212101149234
0.1295894370297631
0.03583690679300579
0.02072377415728438
0.06502093191238403
0.01178901204613097
0.30039381577115304
0.08341039741698734
0.06017966870771246
0.04768948667263456
0.0958974437601375
0.10701918778255226
0.0825761440163272
0.30954230727091037
0.004941308338091186
0.06056468626152699
0.05205656524501785
0.015147155127580091
0.029368249264343636
0.1858158499054141
0.15736118884619948
0.06300712562631125
0.008412180996772356
0.050098523987892135
0.33008974886465153
0.06652422587057442
0.1812330951964298
0.31716649722330226
0.061973527905862004
0.3167055902064129
0.17347145409644746
0.02447586703760098
0.042079954936484365
0.013462991703442095
0.13590254280305167
0.07907003243599947
0.06922956390165771
0.02331198953818759
0.0009480007786769681
0.027909701679370975
0.1982450376476309
0.42281014025849195
0.03777579042865354
0.20673954001636394
0.044167454118785476
0.10864956234221299
0.11496724856902997
0.08527286385216075
0.008494236817845644
0.04628660036033169
0.17029940965227056
0.08116648258316381
0.09106659681536963
0.37307456620497487
0.1301898259143782
0.06979786972259015
0.006369290536435174
0.08787350712361808
0.2893902093039076
0.05021505378363155
0.0157664537585632
0.12826432170982655
0.19454620537546924
0.04122791163229754
0.20787918180826556
0.03320509459985869
0.056309025096154826
0.018662090464442
0.23411601021475129
0.017460735554490604
0.008228079465057912
0.18878651332147856
0.003907129984285081
0.10226816037956604
0.0924841869728782
0.04721950701770068
0.027716377292297787
0.12988926931368053
0.18440126726594397
0.1051678030698744
0.22136820953155512
0.10638696592235833
0.11419660432209273
0.12451260759631216
0.2400988075927885
0.06780836021245164
0.056187781648917155
0.11504832383859384
0.0933775906208157
0.06323490555012415
0.01200586423379159
0.15188261602453418
0.12231074141132701
0.31979773476781503
0.07335947834953564
0.044937737143402046
0.05453572844092406
0.10751117144102917
0.07869968519678887
0.1499487597782348
0.4179117104025042
0.10270074198931818
0.026067369745648966
0.04421088122187173
0.5903199863087041
0.15554360937958148
0.5683549762268689
0.00841179364784423
0.08409674631267827
0.5984493459054957
0.09549512288511483
0.3157779871145391
0.23084703894037964
0.23881824747066158
0.13659279405063673
0.09843863517416392
0.1724263924270512
0.00858335218484235
0.40247579837682385
0.14533894180589396
0.23841616853774988
0.15919189343510223
0.17169348158957884
0.028563916930737114
0.004061596785415234
0.16922231097919327
0.05960064703354768
0.01895323759435135
0.16278106270100254
0.07342684721190829
0.08301725114418451
0.10449030683402916
0.17769286117427552
0.0796011393794382
0.2699966795105976
0.20020690064050925
0.2527908451965698
0.2276116880552618
0.11202039768218974
0.04268881766338679
0.04825287090753849
0.25681641172431957
0.30767756800319973
0.31851184757494927
0.03920339672203036
0.05596008211863223
0.1049614512393016
0.184574732993937
0.15462252223175385
0.46577249515861063
0.0845406873871072
0.19754844817820133
0.06899887672717761
0.17643385231557449
0.0197787532023019
0.13260422032047606
0.17699509402875535
0.08155653555716338
0.048325644393519954
0.0025417620868602086
0.016307562627785675
0.14542543592691495
0.0771061708855502
0.001872496186517553
0.1621012130542419
0.20630876191273279
0.10003753044989247
0.07539089837505328
0.24101727089476924
0.41261021689308286
0.00671707187330119
0.08665532434690537
0.10299505962349088
0.006418618735618881
0.013810201663441636
0.5611238317858412
0.2464098436445546
0.1203335194370502
0.09182933980909899
0.07592746734982513
0.020419593319788387
0.47430216782837853
0.0030292003332574344
0.1948549910529561
0.02993116549059132
0.00139460587885021
0.11887136057375236
0.07719692235450962
0.10695186993626538
0.1946363226955937
0.047606351755195626
0.0707559788905329
0.06691553088402494
0.18688929669336335
0.20993575663591765
0.13823145580993645
0.11463010084085958
0.017290196564377094
0.1933289739153657
0.0044804700609213325
0.36148262330604075
0.04294134971685509
0.025916028395111184
0.24126518887079554
0.06893160827008536
0.13229732286895027
0.05106385050440339
0.05023138297058644
0.08402028101829555
0.20910295643646626
0.06296570822600658
0.1438762601266944
0.020735630209568912
0.4269663751298387
0.14478509018778923
0.0776256528994146
0.5423786318638483
0.08850087814495095
0.05936371184949508
0.3485467166393865
0.32150901419401545
0.018922232843982655
0.10840317024699275
0.16212885293158744
0.24871292511951226
0.06775610257924558
0.2516210580100807
0.036385172862481885
0.17726350516861525
0.0698550813427888
0.03577293641231169
0.026029691970108626
0.010162842714671662
0.06264392083655186
0.09457773483267361
0.2766123031222552
0.029912995188689583
0.2224559282875976
0.07797528157143607
0.07190451472704461
0.3135333727001235
0.18266468250276163
0.3396333612013365
0.05425043796773857
0.20997946895412137
0.17633953262744828
0.09086897502874358
0.2965134373325517
0.018734543694103652
0.02012250636902312
0.12092734082667828
0.0127331694511439
0.26635506355290023
0.1076859500384464
0.15229199946749966
0.08061534694657804
0.09720060323726816
0.05993311465646798
0.2764043115425951
0.1069453829417276
0.20114739125942732
0.17401641804274684
0.017405930089951414
0.05611854398259085
0.2635073707093548
0.42266731609581987
0.203516235852684
0.07689011552097658
0.05515384415019721
0.046271112179298864
0.05265873874754361
0.017156120542107942
0.09362219843772074
0.09095350187188299
0.012759753027961783
0.03577825200645967
0.5262711150855087
0.06232108340578561
0.013600161366428973
0.14659221559648639
0.03210583738736045
0.11920082772733925
0.058936880274150026
0.10975339601854552
0.11994837334051905
0.08004696215420101
0.08334896418059437
0.06409490046666905
0.045121036764336105
0.007517903875024822
0.01226978149049773
0.22656125887959158
0.005992052808247865
0.04153810577690684
0.038345196330390095
0.08525308715355215
0.17143084598722483
0.05611076742624386
0.16788111042887222
0.0745610976324842
0.08186604604880064
0.1830629146728159
0.6019569223219006
0.07367667615839996
0.17801810669185344
0.144418793706165
0.28422053633121847
0.13585897931694252
0.08887669210967022
0.019282660385468397
0.28337877104567577
0.03577088870158744
0.00523181734293575
0.11256877910922548
0.3305805650830706
0.2509887409000439
0.07030126857206075
0.38925593291267424
0.18484886886206506
0.005859964043794634
0.004227560454713626
0.04316142466956335
0.059262283311216524
0.0760741355319183
0.47226684304101546
0.011436347051362292
0.02051854001514266
0.07219845827600023
0.20285776099051997
0.037142910205262815
0.02473250321864842
0.0017526372994403393
0.3717887224642175
0.2578821226359769
0.09714099973983292
0.22107806258466015
0.01080816955352367
0.21645133118920465
0.03364064577336737
0.014996754509031698
0.14953072702749162
0.3793472612308894
0.059422164536941
0.5062853236916843
0.33357844560661093
0.061633972899325526
0.29821949278465526
0.20215303503800935
0.07586242221962301
0.0968912788963566
0.06884205177719037
0.0014239037696423802
0.08648875263646008
0.14339656724500235
0.0885606620898729
0.1185401012704186
0.16942268148929504
0.05480516593361498
0.05142084559089897
0.118421864090314
0.10237245889207755
0.3020314400180124
0.024251927985886636
0.2711355107025598
0.000844259675412982
0.04289707857228052
0.1884788390079789
0.012192872654968573
0.09048733915573456
0.170572604947779
0.3653108980919945
0.070357614124929
0.02132162010633873
0.17621984593228282
0.39391423095246786
0.02295848463931208
0.023326509550901615
0.04436843152087115
0.051976818507598
0.002368702430127796
0.22832844210396813
0.011816796223780878
0.16915015513211223
0.1743367637911359
0.021625491696641286
0.012693577943360703
0.14132293719118766
0.014126899190690097
0.07128455132868917
0.027520990206156656
0.049010005862358014
0.025534697162031814
0.007543645558933357
0.07391466409752445
0.037694021919857976
0.052910520856235245
0.03782317137613312
0.03076293909161475
0.22391172531472972
0.2563398918337418
0.2403041261984606
0.2787426279472382
0.014955336647123715
0.006978088738082907
0.041735503527082315
0.0637876571997068
0.10134327298000853
0.11508235941781073
0.08262783748804811
0.07224135666578964
0.09163458751660167
0.05489804896160877
0.10066305878617783
0.03802758393463408
0.025482572292874973
0.011777919191505466
0.19584092733968123
0.0020806991645624293
0.03577932884067521
0.06944484102130186
0.05718287238097914
0.05405952090122645
0.4538711591499427
0.028247781823355696
0.049682154834074115
0.1003687631244629
0.13095836597837138
0.23965274114764054
0.09666560270511773
0.1382282357790271
0.021459289381250482
0.10883497783283433
0.20880773048490386
0.011700528436165751
0.06497196482289537
0.1137121133850076
0.10828146136583869
0.08386753749761468
0.16099173887119622
0.05209305807285947
0.10818885824820397
0.1770571294016928
0.017726336118922346
0.14612327207816664
0.0245857287000802
0.13909844194396295
0.06869758686214486
0.011437269691361478
0.2888229426658123
0.19182008862222935
0.2607744536654519
0.0007636057041115889
0.034278011032523724
0.01109955253145739
0.06365300289305706
0.0025444005074974126
0.05804181934662069
0.05852277466977166
0.024330850814457065
0.339374065850006
0.04370072861624139
0.10712046236460195
0.03421272448887188
0.022721736286904944
0.11511197811390318
0.04709075374187203
0.09223693801065264
0.16055456415866293
0.17660361886538364
0.014587142989056421
0.08540787337329522
0.08105277075586535
0.24818579451681572
0.04755896666224868
0.11179718820160012
0.5618718581604647
0.06793825860385054
0.07667897321281987
0.07391587502180964
0.05343383505217279
0.0700562752110215
0.05283269048122352
0.1423982755031658
0.01468298575182337
0.2249302705977373
0.19929595129692154
0.2349144164345699
0.00829631138427771
0.03556203511039615
0.03652918112329572
0.018563620470806175
0.1762115033214482
0.2865493003172938
0.09169137479592043
0.1386830578013123
0.09934217573860095
0.5178237837529701
0.12706794084346118
0.07518101634174974
0.06750213506260526
0.4479629188478807
0.011128965346679237
0.06803658256948393
0.13797786589674096
0.000354345177879113
0.03170202982302744
0.11886007314688338
0.12923213554734655
0.14655251327545055
0.18305218046481475
0.03879928803037642
0.34716902550984446
0.08469330037633654
0.01566233305052333
0.043582537423276946
0.06765772283675608
0.13436550455600496
0.2661560207530755
0.06654363164541383
0.054577691466794295
0.10850164059111
0.08806057721595525
0.006938908150849402
0.03464670075551609
0.2695452088841942
0.03335678887839128
0.02886027799027498
0.016304366378943703
0.04744117426189764
0.08091837919234122
0.012680142222552338
0.3930895697014936
0.09322661917182808
0.3567997150766243
0.05945707459155562
0.08352205424205113
0.011457873073978091
0.2854496472888805
0.021843606092404228
0.0298918027626801
0.015531745486479143
0.006323822932164702
0.13198306192697767
0.026413348846999477
0.023126978686699842
0.17601944359494903
0.41605682997935356
0.013638829202683863
0.19965708819417738
0.024030947513373774
0.12393264433370914
0.2652537112176186
0.025825422717030585
0.1473087164722844
0.07509621066816813
0.07163342611048243
0.14232986168918843
0.33308550414740634
0.028999725810958492
0.5172373133440348
0.008536395132124001
0.010975924120615542
0.224844428631282
0.06637114453581751
0.028945065979470677
0.09959239566625373
0.04840566173336003
0.20380803053954716
0.3003156303744219
0.029030645549650982
0.047170256727449386
0.0478114062710613
0.07149434819823276
0.31857979432773975
0.0633775386364752
0.06772842785510494
0.03301690067483732
0.02833476338126962
0.03992396330672426
0.031144873919850373
0.03197893567209614
0.4688117652955279
0.09712832548219572
0.008268092198282711
0.03325899910320213
0.21323809244678502
0.03444077974920361
0.5036646064179274
0.007790268092140476
0.028956772725641403
0.27996198164942776
0.07524469163946337
0.02932781054604433
0.11507803780397496
0.10984853901388657
0.0869715444086995
0.19769548768157208
0.08959394454479255
0.041958253869387584
0.051834315836867005
0.11844433355593531
0.10163767891547787
0.0321806957436552
0.050455472263429293
0.10310632387538372
0.014426932199032048
0.03331806789229742
0.09967885946261577
0.006679351638539718
0.048731420876949615
0.15436697479454822
0.14176728953120388
0.11830382076057759
0.11774917673678703
0.10528918258053105
0.14402148998220804
0.012961031767057145
0.062253237723075824
0.029597831029512228
0.029497818295345066
0.28948806673032806
0.48565791622254456
0.11230308227888634
0.18362420195937018
0.11882187529646672
0.01289644057853205
0.050876994845876676
0.3523413785456887
0.1364866336166426
0.2721649192683406
0.13600979246703865
0.6689220685229129
0.04828057510248332
0.09516378655662375
0.014846877036651045
0.11161056207748876
0.07672770890370184
0.07803958785497649
0.010895874384206942
0.1023194824026084
0.5008572223746102
0.11905414243989132
0.03689609775922921
0.13937261075073956
0.09605936228474239
0.0056202094630646154
0.306687318405364
0.06342146617266119
0.0632366626729258
0.046912806268054615
0.015090890367064472
0.09824428713668279
0.055153642727432256
0.3464982031604944
0.43966467131373554
0.05487948629040749
0.005918411131680335
0.019109996519056628
0.1537562106368801
0.1262669012924708
0.017473199538833164
0.21841885227827706
0.028617440615430593
0.09779770101005804
0.026164537655575363
0.0806270998920758
0.016946304745224416
0.03559586126324919
0.013663795382887261
0.3176704827846673
0.18399482119223404
0.02023428596935284
0.4264698067905928
0.010606285597193553
0.015557825247351055
0.05917112527852625
0.07341852957935
0.20204658476582177
0.09886765519693598
0.1306244133236634
0.11683315912948847
0.05905647596858828
0.019907838053040378
0.03655207580512758
0.02757811901661494
0.21564461181476907
0.2444087761937438
0.05098076254375875
0.40574014622718746
0.060673032240974055
0.20180510337811314
0.11715485822681727
0.013290259045922759
0.03399350055684391
0.03407714568759229
0.14286978373898826
0.12325333845493411
0.0847083555042439
0.05689010334630574
0.048542863265165374
0.0445328199359375
0.01588025074573117
0.0973745204637198
0.04165838341032273
0.05208139473908983
0.43532728294849754
0.11670729783285928
0.38141763983897153
0.03486021499668616
0.017152002190524554
0.21825669218851856
0.057258368371569106
0.18972356148060648
0.01587192801534346
0.032340289426673025
0.0033627515138832257
0.03725522948282363
0.27846003296685096
0.2157720585094137
0.05058344113454263
0.07699700371218392
0.00396529119889262
0.3934249475027376
0.17217252600010857
0.1832942379528015
0.12396412834299911
0.1976042452992354
0.13321009431642997
0.1912175373300255
0.04368861080423672
0.05888383544704289
0.04823160381107917
0.056376317173986376
0.09337550634277347
0.010164785352011315
0.06903152027761124
0.38665614923339886
0.09092421525907006
0.0967052522891084
0.1962621441121439
0.19959829437985463
0.4732892092141148
0.031229385920784693
0.026828017945940044
0.2444752981027878
0.017964644811380086
0.07576866280842755
0.009958122338206756
0.06689643863109986
0.44741182221811504
0.03819967789630503
0.11112397452001675
0.10969183685513531
0.12024682289864964
0.32138231072985984
0.0739108696600065
0.049151830916029905
0.07653160813644728
0.15492205926324562
0.1772344181825316
0.07277153502048891
0.06289522922089087
0.07730034690486302
0.08744780709131897
0.11653333979937469
0.11928943906931683
0.1312782056655944
0.06274741783303174
0.4631713059726803
0.10024073733933346
0.20923270437294314
0.35760093987101166
0.11193986039064244
0.12869919807025706
0.16243959195425337
0.0026740412583108578
0.014631191652592126
0.6707395562033784
0.06639714664141635
0.1757416240698581
0.20876536719323002
0.09630035995764737
0.10355082066015349
0.12084636998732705
0.13776369972248587
0.24843794409583522
0.12115775945814256
0.33695263683972915
0.2514507878253811
0.09735901839141331
0.026003754789016627
0.0875392248683488
0.21391511667482457
0.03548119516062013
0.5437821757410911
0.09889594381032041
0.08425031772838845
0.00805863498095346
0.31148971386216623
0.11757345440134644
0.11157799137653907
0.14374699351244516
0.06499671560986858
0.07409869063250615
0.1909509607855909
0.08539373931367997
0.15123988975968403
0.18651621574485722
0.14476266514287012
0.10052140537318281
0.12441879174698417
0.3639924284597271
0.0026441020154318547
0.005664165763555062
0.0706099152503105
0.038733979013847314
0.010386787069088995
0.5215762657985354
0.008201097132920344
0.2308310819962022
0.36294056657886353
0.058809985499165406
0.02747030629011835
0.09752638462200515
0.03105976835488899
0.0032071414272067493
0.16617483022260648
0.022133662005122193
0.12387483890864862
0.04959774865974357
0.02048654121906746
0.16881886195128423
0.07085326085159392
0.1682392738729399
0.032976415104137784
0.038495154413944535
0.0642168471083588
0.2793426844053322
0.09102062556172344
0.07908599794585564
0.23077937990465608
0.045923281049157307
0.07708697099064128
0.49266436438362393
0.11997701682132472
0.6237411239128137
0.11040058699089557
0.11371926444810951
0.04960659530416127
0.04862844464740247
0.05078106227769975
0.13137888235213424
0.11200232383876223
0.023676418455144878
0.1753999585013012
0.06922146478299204
0.05346822181109547
0.029654141829979427
0.11613099203786356
0.21907663285831336
0.05441248971554728
0.11082492942156896
0.1369526526648898
0.14635848577520374
0.00844592518205187
0.020112712261957343
0.1868712703551755
0.011808723106931148
0.4506582038927741
0.14606191165483715
0.08372382034644463
0.06255594079750086
0.38836936704194297
0.08400278197534641
0.11881084313742525
0.39734952123137285
0.43199908267158615
0.17109036634961264
0.22107580892475706
0.530706332932987
0.18795910197010632
0.0074267407238384955
0.24529861000444142
0.1723015116851666
0.028817808535361623
0.042764576838056546
0.07195577475183636
0.3023839027911183
0.09887409004686942
0.11155596550071613
0.007639852357171544
0.3960842511785564
0.10912490485751421
0.01364797069805059
0.016682514142990334
0.05243873146934382
0.06629860163775542
0.07476244334451952
0.2966419505082633
0.08103729724073794
0.09580062797802741
0.04506165012756943
0.18861328181280512
0.13730627820177219
0.25219403814726016
0.10600387239276989
0.10523163706377615
0.02657317278360408
0.06674519492248128
0.03377112133957395
0.08196442782217801
0.07935794606849039
0.15064197675823152
0.035756994330513485
0.07035643584892172
0.02098362038836846
0.17182437356574984
0.16732540421536846
0.07617845984241571
0.012776791556517732
0.2179608342361633
0.324980042558918
0.49030380021895165
0.10858933161839181
0.031257659887386505
0.10654611207707966
0.2174128687513033
0.15370868457741335
0.1770635428835973
0.37513481560268114
0.2806075392674407
0.006676921346431871
0.003525125259526875
0.12023120338935007
0.011871854322860595
0.07568267052924636
0.4937226216739234
0.295450086412483
0.10397512763637265
0.09424230609588058
0.058433658292109884
0.08314730648000584
0.07803295004968318
0.03330331841958457
0.01788210306878434
0.14705697803649295
0.01571514419810478
0.25196923993119774
0.23938217224428165
0.07218394659604603
0.14698833190780367
0.45733782770511294
0.03201214527561541
0.19187730386558846
0.1625079337308268
0.49197037595364057
0.038910057083308976
0.06158739079425747
0.09265599210141598
0.020849392810107652
0.2965147909183634
0.1063941862954788
0.4272271409134382
0.08817355299210174
0.018877426970541317
0.07238201496909508
0.21190419644467667
0.009721531406854824
0.008535222074945286
0.017714380603451374
0.1294909638039669
0.04941073394915907
0.1697241973296166
0.15554325929555846
0.17970441129386647
0.1052610393914184
0.022223052725410444
0.051444664432345036
0.23911186806027576
0.06958926940122362
0.01429596845622492
0.1182475860240011
0.11558975873711379
0.07095478375393714
0.3730572313073759
0.518354476817703
0.39998700572812
0.1456903390619156
0.45915815042470765
0.04022821909726806
0.10024723000904266
0.01693364670825541
0.15784309943940764
0.24509598321116044
0.07649110484530854
0.02235158647019706
0.3443057643068863
0.08717297975376426
0.0645571323108544
0.15434923337941844
0.5677153029897762
0.14798010247199345
0.039763793480648034
0.12465763306002008
0.07162380927623732
0.159764916013619
0.08445472895436572
0.6262372720036764
0.09536234455052
0.0012842676101968227
0.030390110630054937
0.00019269031348688134
0.014512795900726995
0.01749469679075618
0.013067939030427654
0.0562462240229995
0.005059198570877032
0.03558822266612216
0.10842807158510065
0.025144764604573436
0.026390732370828323
0.057072595291763034
0.016687126365961313
0.02187821834937118
0.04696713571829306
0.026145932047279857
0.07772088068850558
0.28545179210783395
0.21249940350573904
0.22136881698737218
0.007756791493003683
0.0417747378204701
0.18785666669377957
0.050704023231474236
0.31595156164830807
0.33178535878674514
0.2148323767480262
0.260931529521085
0.04366251262181867
0.1180060395337497
0.2509601604473547
0.03228292283454959
0.2563115771824683
0.0431365123891671
0.009186618797294733
0.059610078625636796
0.1080869619712745
0.031051228384087175
0.07995518063111574
0.12338627377549428
0.12431973943316463
0.10599336007038479
0.21291495487270787
0.0032108054650713067
0.14244430569562774
0.12231443676266554
0.10092881816116696
0.1915428316293706
0.2223898000010039
0.005104481372851007
0.22072177334214851
0.04452624674809296
0.026743400053557038
0.019808813759375037
0.018731681959254058
0.11873302371041919
0.08295032692151139
0.09564090865449623
0.007337943879926424
0.12927813416260944
0.01331876864042927
0.36074523698072536
0.31301599247763373
0.06779208243346356
0.01069285921433703
0.24289199736795553
0.024120160842525773
0.096574413171182
0.009466857733252216
0.11806434800925723
0.04834074563951259
0.06241678572473812
0.1895767368411171
0.09325491023236684
0.16704184085917834
0.13741635435861724
0.09774187365446303
0.030344304983302293
0.459495371046294
0.02248475792412985
0.056815736521056606
0.07141467656840199
0.08461856439737112
0.2949064759060896
0.09544990307337214
0.3818685208411162
0.03205577230399427
0.06958911499562412
0.31191730521372696
0.0584525465512197
0.4556984514804744
0.0214639851279289
0.038472557715166104
0.2000392785648213
0.24370913719775164
0.05186100891804317
0.21167043144147216
0.0479985977628734
0.12303449007072026
0.18780877095524134
0.00023678768779356865
0.015131385097116002
0.05586260862556156
0.14378620516796597
0.03939029339996269
0.05776373303869611
0.043991917561812775
0.3608292842066959
0.03847607001089922
0.4542636267453261
0.017518649990310595
0.05665614841003727
0.0421595181953377
0.019806279448776637
0.08440181750730351
0.12672847350218697
0.04605935847391218
0.27320499763662076
0.07818380094759646
0.07169510407103705
0.016793890267756444
0.042838138138844954
0.029203846021316534
0.006426964638931373
0.02376202670742199
0.04417598229670506
0.2611723075955795
0.16492957666944452
0.1260874651508844
0.296530247112974
0.27782364417803945
0.01748054084771483
0.07975525411307861
0.03115112536919142
0.1263303464373575
0.045882824342603684
0.457181460719499
0.12423688107970211
0.17884715232850945
0.08073770757654786
0.08534388987343743
0.2513121206634011
0.45910207398809644
0.17054466583782896
0.15478882199617822
0.18137397505608732
0.045235177842519333
0.10298958894230578
0.019722033795817055
0.1256326841785307
0.08179998863183222
0.06598526006918069
0.05912828685115957
0.02181886486417582
0.01891812265500993
0.03507327056831508
0.005076862828680142
0.08942739915732491
0.007902598352121502
0.05160424187329949
0.06142064096321879
0.13006432007354382
0.09947943049464075
0.14301372916747138
0.012544037272103596
0.07373249625691997
0.09490957690254642
0.4666829463933333
0.036043953271644856
0.03867811783459045
0.11434290443375376
0.3349149034834503
0.07221991837601821
0.04073056669493446
0.23563382503601224
0.26663647176898025
0.06849565298636344
0.05549031501329694
0.1340732695940893
0.20683893863877198
0.006658712560759829
0.13948558636342148
0.5202174440800151
0.03538479268658779
0.1983270171734769
0.10446171549325191
0.1673352309371593
0.13123922692014062
0.042317205591743574
0.3147001067034641
0.010430993760739476
0.22640084690700008
0.0036989510825690313
0.028117976776562508
0.051684639980999904
0.20238919533478225
0.06078456805431374
0.05381997678137781
0.39659984728615977
0.054517726376123926
0.31609512158764586
0.4796310182529231
0.05706924151159126
0.1019694784717607
0.08019519554345234
0.15208205878552783
0.06455173785974674
0.1174733991570323
0.010623305863243985
0.030765609355551768
0.187129296889578
0.13313907442220238
0.12179312168687012
0.06500977819396243
0.047776459575769065
0.0008865659713822605
0.1255751883640868
0.1675807873999956
0.31998356178390613
0.18312040354491554
0.005920366501408997
0.14611305466242555
0.010812793534238297
0.3573574730842022
0.06574785810544789
0.025878759758406963
0.2191236070067843
0.026044396089803808
0.1338112514121915
0.0698712260357521
0.0413308744146351
0.01595785875238718
0.028481310928469596
0.02345068511343242
0.14042273768907074
0.14212371599247403
0.20020012997399644
0.2529218690478812
0.11098146926377078
0.09872426375835319
0.002629459184922746
0.035375865453641936
0.05292736020886379
0.24153460312244263
0.022940439934496175
0.4962990731463725
0.545386214619582
0.20522817123704154
0.13334076560221825
0.2734188760322183
0.04748636066551586
0.006316827212708082
0.2496406711876175
0.1907918691319191
0.027614208087045962
0.06350915347551407
0.1918777733065574
0.08911754924824306
0.0666260918954363
0.4548355649316113
0.08991788695154328
0.02009254326464134
0.12949103896107939
0.04522776823553846
0.3233858531304289
0.49940968662299245
0.1282058619604494
0.10948474977616032
0.2803762499561819
0.0575833788651344
0.05597556019528221
0.44101468413900424
0.06523392514279867
0.5019910219710362
0.1159072033444216
0.0942200967312104
0.10414110998968194
0.030195428120238097
0.06612606714549615
0.04894229883859917
0.2358711481959067
0.2540382221911291
0.05951942335584562
0.014051862674838508
0.12082134440793035
0.11624562169357718
0.10499713510512271
0.16059791112926658
0.14666762945525114
0.19182767140056028
0.1950484724628041
0.30206681765878785
0.019676694597470224
0.07608367806859367
0.014859892372762381
0.24418795397738594
0.0621154444995529
0.04097566148627275
0.055921143365928974
0.1243535909238211
0.1412112067751017
0.11490945111650692
0.0986466591549377
0.09660778017521093
0.015045725887605471
0.06779721232063272
0.16256163512200067
0.00333857880876252
0.046671715408774225
0.34199374310251107
0.40759614360020935
0.007674806426118582
0.020273132459607185
0.13825966660239025
0.016070075022797864
0.28105713173845803
0.1343922710954661
0.05576676274449042
0.030119031642104565
0.2840658973002111
0.054197003613712054
0.08783293883450978
0.09207539248060585
0.007667622317327949
0.2247756055310335
0.08811590758381507
0.039917611132836726
0.06345334744249748
0.050158478823255095
0.1709222040721478
0.04568762988958118
0.0477016101342671
0.04707362684213039
0.03727204151361119
0.08930060572773939
0.06335831917065438
0.027087208211305832
0.18036326080589218
0.0358438927786249
0.08924036426246844
0.14206811089759286
0.20503403520816266
0.055247242285688315
0.026412130198911796
0.0906490697907476
0.07913156736215643
0.05608214800410878
0.16146878160400147
0.33529715957029627
0.06769379722848519
0.03774786566900953
0.03616787280227086
0.055807581004493095
0.04735380847058717
0.002666270786599178
0.1694372585994438
0.045720648334342966
0.01386520653145214
0.04348346002919143
0.37490154014819654
0.058504254231150396
0.004385433838228214
0.019157686554628853
0.051281095530611866
0.040253545863638884
0.336903099282641
0.14197992425645087
0.11935937121188753
0.30376916251399627
0.02655646076590563
0.28503769208370805
0.05302450997153439
0.12892842900864449
0.10460524696581541
0.002837957297852512
0.08747231323028422
0.050515369705919175
0.05444186639754471
0.182668706011546
0.0007672665477889228
0.03696579929021987
0.13789944574176305
0.08498386239194892
0.002441771493691188
0.0282886606856074
0.00968782163044792
0.005141995230102924
0.1682713039219331
0.1681295319475926
0.03773733719261772
0.04005710382804974
0.0071350878732104215
0.17027507034838835
0.006278126955428354
0.1150541077599222
0.14695920672044985
0.03458661982961111
0.028903753302463375
0.24814941351244935
0.036616501825782605
0.06909094060927692
0.08582218381744863
0.044369881771072484
0.04139973984043119
0.02922981551007264
0.09318402632986678
0.4719723708340573
0.006319914788161894
0.009384252760558858
0.025232992163825053
0.08197583574589726
0.0675259926596555
0.002777447472208908
0.020104124373284727
0.12005063487017702
0.021179007545221385
0.01539893085920111
0.02965754778705375
0.07896798390669842
0.015022584704285854
0.033238305144449594
0.128976541241577
0.3156139187497787
0.04063006026247158
0.08289079969153743
0.0011727710479820224
0.332706080857468
0.2678621718402386
0.020310112953198255
0.24565570091926142
0.13815209579988175
0.06540836370731325
0.086984553935718
0.4613517335573492
0.27029648098488185
0.06031397412275069
0.26195900340943096
0.03489670744588676
0.37612869828475004
0.07906777431824068
0.11657186345868577
0.07726844422626518
0.15105115975674707
0.0784530001954547
0.0017523585335913038
0.23691228127729935
0.02622045675547978
0.10742138611926577
0.014396222511285754
0.5858046910890674
0.6348117872978679
0.2705005208490552
0.47666685628314814
0.004858997295759372
0.3471913173326079
0.27713763987147877
0.017358840288569804
0.04987680020624291
0.13649510013941077
0.00045681251304589024
0.09538300610083551
0.03539755431619707
0.12873976845747576
0.28655874924984315
0.6023717548127262
0.0027136834073092364
0.3985307414698396
0.514405696895691
0.059049454560293126
0.406555643097776
0.1903463855421955
0.13220439200701026
0.011628481317171807
0.16141076504831664
0.18612856368187644
0.26188159316450577
0.22793011280306294
0.05509471672611416
0.13623497560444947
0.39483714795636543
0.5294357430538293
0.048848290000287065
0.2174145167752673
0.14825282446022714
0.23330530269849994
0.11113141877781867
0.4718960623680894
0.08926158703421752
0.13626050870990222
0.0026300490590759266
0.007430142462644021
0.18819778022126704
0.004074129944798915
0.251101305322151
0.08124345798682539
0.14430547147081113
0.0738759819263056
0.0747506220065983
0.039441929198614764
0.027468319758895545
0.04317407869698265
0.048489618181534494
0.02438704747037626
0.1166873486510661
0.2743810482117774
0.200837852279491
0.15880724691891074
0.0037593630418696115
0.056646362793605354
0.3266485442566859
0.17919322460417436
0.06490744950235992
0.07615096086945368
0.07045036695795694
0.007922910680567729
0.006507194232907382
0.09618719746436012
0.019198446327056595
0.16548167707592437
0.1738750811806764
0.1541835867445377
0.13246538058063223
0.3059597756593518
0.053201152197744184
0.07865798546593075
0.12323540998547579
0.19409390649549732
0.10991827772475857
0.009077322703103059
0.10377677270285797
0.1886307519064762
0.005419438170705681
0.014554265709852326
0.20512483771482865
0.1384223387971237
0.09573349838005335
0.12956715335164345
0.014912694987244565
0.30391301654329383
0.01041486735359338
0.01247085412418281
0.20424966162857439
0.16302228638201025
0.13882675556783156
0.033087377718268925
0.10351414471319888
0.38622270544867326
0.004372818518822788
0.13808922156085576
0.08437704859658016
0.3057086730017742
0.07216900441985097
0.021426550628497625
0.04447666433140817
0.08774541746061384
0.10852774392000292
0.21057434401395164
0.1570592803531702
0.28034615878825486
0.0356063180470204
0.00405446056103999
0.19418437485042644
0.10568465320928132
0.11073415734024672
0.2394439371047252
0.13410037731288268
0.09724188441529613
0.037677803611262654
0.01232221871586394
0.33057719921968326
0.06260877718239832
0.03171767538098591
0.023753703643555273
0.2528950873700349
0.1990853865320354
0.3253363007402939
0.038856042311973094
0.03475743163261336
0.2159734445385586
0.47817765113274074
0.028635058101978278
0.08850924595848546
0.10101746822210238
0.15415010057666567
0.160701398642202
0.07594673544879794
0.17065409626709177
0.020483456313189725
0.17537969357750688
0.18716268269595196
0.16513701663193242
0.13385869179665377
0.055799422345566375
0.03319564503797146
0.07202186767827146
0.23236529010976942
0.3290021671624886
0.3545816624048135
0.19626746091111924
0.005683874503730703
0.05904864367906676
0.0409628626435391
0.12899930744549132
0.056559640034732225
0.12117334149360086
0.03523573972230294
0.004452990935459223
0.11211893044213718
0.027221263869415306
0.1477673755638434
0.5590943924205805
0.10076234372496169
0.03940686934331029
0.31978839185692054
0.11118583586941723
0.07067880479393705
0.10484429957248671
0.09515772018664574
0.004571712248179255
0.08366728311113787
0.33046948220597033
0.10357862352657737
0.5011135232963749
0.223258952790491
0.1516545163406189
0.09476558511328029
0.10265446505256953
0.07706991649286508
0.05348184340732762
0.17605452979710556
0.028561679048087752
0.06867790447635479
0.16245681069985665
0.27000884697780586
0.11905511768032148
0.0631120774103005
0.06604031717175728
0.36223012372354074
0.0593898320679962
0.10888027652155151
0.2933143083648099
0.014400962780278727
0.024234615838814377
0.0166391022576264
0.10969788691735435
0.00405898969415411
0.24012485946914003
0.05090784476719951
0.07444463785126577
0.010069972982016511
0.028954148028568497
0.061322199354660434
0.009315626602835926
0.1519524674745605
0.017009672757963855
0.04283573546073055
0.0006490597756889491
0.21593568034151317
0.16824748243073256
0.22288389785224458
0.0043934848253515185
0.047704274296114714
0.08314081150912503
0.029476181633738274
0.49886937461172864
0.020127605303739915
0.057263177246728865
0.05308240355122406
0.11968268357228062
0.1248370854764392
0.15149367105866743
0.12335778994567975
0.08791001589258375
0.4407017224886022
0.06571307796082204
0.07976734111283879
0.015490104942771752
0.03134266675513759
0.03323445825959687
0.41766317453918417
0.043136106643066816
0.3926307232875064
0.1265861073776583
0.14029150331654097
0.0362983936087089
0.01409274146379548
0.028905891854692067
0.037218403621639716
0.06858490632227572
0.12436778367071707
0.06997542274904099
0.08263958549726234
0.5379970485321414
0.125072326150801
0.05282732446735268
0.05595899507834498
0.04108505954526902
0.4901010835521552
0.15358687772734364
0.18669780438780856
0.040235729425664696
0.13750169730076814
0.11620530989254799
0.08297722577443412
0.5108089189706012
0.10798095612553953
0.21955848785361864
0.06617130911090452
0.1644225145804785
0.3014839637678668
0.04302784557092118
0.17009788422631886
0.0279100995862905
0.07122942283186327
0.14213188741311553
0.005232563671191814
0.07795943395994175
0.048233078009461146
0.02841804821752122
0.16622891669816117
0.025821224753460697
0.07020458002453735
0.10781020482462847
0.27264250127660594
0.2678526982083094
0.05863442212384051
0.028025115521816246
0.03239371590270181
0.177320835033636
0.03320382014883818
0.17882057030275358
0.043999732823300296
0.16012313978243117
0.09791355935820853
0.13693634196646695
0.0002467791731045068
0.139751964433278
0.1092573976756132
0.12279848331651796
0.009283575319448715
0.008041773182014607
0.024792490948651276
0.4757944173083736
0.059369641320030156
0.5011847075344208
0.3474052505344752
0.016168166573732795
0.07629662487198557
0.03387953757867578
0.20121054973124342
0.04572665426547651
0.11154843376590624
0.016733191578512163
0.17378618300107213
0.058306057847972236
0.3460644481765531
0.2108928502119572
0.01601583751897753
0.08443094118067997
0.056831501517555186
0.10428271558347811
0.12317003329861628
0.06926706459690539
0.084758964172062
0.044054021681669414
0.13737716135610842
0.012201708077633674
0.23949850355180963
0.12241307393561969
0.03366590823511652
0.32660628017847915
0.008726192094275812
0.02842657583053849
0.03743607556203767
0.03341770959201818
0.30309586951473666
0.1430161090344963
0.3193469487584596
0.162410172863989
0.008713877513648329
0.05923434557020439
0.08188445537092556
0.02028127708996674
0.13205861053030168
0.3383816616866609
0.0046680906730326805
0.08931629696668698
0.07413996483442424
0.2043230453696568
0.014990011917519657
0.17349513783428677
0.0183065525036673
0.3607353007954436
0.050392159284475574
0.15117502683326708
0.14025118431938152
0.1521295278154759
0.009752115901521958
0.39874114720232745
0.09184694937863788
0.015174066264147815
0.09820369417451243
0.2120811160609931
0.20081107024357395
0.010048088557853479
0.09041403271974403
0.1861998986738607
0.08158260554792876
0.2720021622234734
0.0082292014488012
0.030918045877365456
0.681498435812775
0.32786691921784705
0.005300889017803961
0.044211149459140696
0.33870154164920263
0.013528472888220615
0.07841012727189788
0.046127812499432826
0.31102067487414786
0.11184745575929718
0.12756334240052375
0.014942926977776732
0.07847873209247007
0.025499497861519307
0.0814651987958058
0.10475203564839111
0.06190593200305235
0.6437183597832917
0.07975514731967302
0.05847717679549231
0.017820527231884625
0.09272261125855369
0.24723662867344093
0.20474243899345956
0.0382913299356595
0.2992371968509462
0.07288841498546653
0.02851020026080361
0.061395081754959745
0.06277395237040759
0.1293074636680405
0.06218017063995526
0.16125140932475157
0.070529079873608
0.11285909327136663
0.13226932854643175
0.031774209431523974
0.3266390168472729
0.018214951661738702
0.0251816997781158
0.015605372828661847
0.08180508501169272
0.06990570018249741
0.19367518578136814
0.04408020157858951
0.06037176856818057
0.07379938107295367
0.10013437156114544
0.040737960407488165
0.0494192984179185
0.15692277531239704
0.1245814035107341
0.09891596423194209
0.1115362598548301
0.023671577662949018
0.4579352435020997
0.24539197109407798
0.03417746665138905
0.11868302150983523
0.16798055576911972
0.005573223940044358
0.06737478800414906
0.5025715423684688
0.08683764565704118
0.04701700738747807
0.08429112066638922
0.054690570913091555

==> anc/HaarRFC_U1_L6p0.18.dat <==
0.2409642669843727
0.09265034172444815
0.0551460111714962
0.11246400342180317
0.02796038013373253
0.18908811656975497
0.008236837631110716
0.4278655970971421
0.25657245113938265
0.11593530102581948
0.16424124225821704
0.08661387315970173
0.05793541224102276
0.04395194557391596
0.11797072068072799
0.02297221876054163
0.012320049817265111
0.24187259260156949
0.049337551444854924
0.015663865493366572
0.11703685347363421
0.031046742580116766
0.13742194088124357
0.0033267555148468212
0.1641820786586652
0.20920176111699584
0.266391942196814
0.026375161961955242
0.14738484225962886
0.07482640549195708
0.26523341771900666
0.018234758094911444
0.14161082954694554
0.0201893526486429
0.10871763174427328
0.13412096051768865
0.036840621626577905
0.046592759069112276
0.10939358943609517
0.04440155360033693
0.37710844128644155
0.07238285611188142
0.040945712561681266
0.021585186851100065
0.11478848113163684
0.26122277643428565
0.03366314386616928
0.07144583415898648
0.10329371741268761
0.1222603683487796
0.06927896848578269
0.18439150541450589
0.21055363492489282
0.06812005922294544
0.020442537980913784
0.2777810836397261
0.020181491567238106
0.03086729103433551
0.05120895246630388
0.049014302405824564
0.007211450917328738
0.0061757962909746575
0.2543083545613102
0.12331126204350341
0.022285357022476436
0.06714263842093814
0.37327131793911417
0.21624121327420612
0.02302409409376006
0.01839766043121114
0.3635631828459075
0.08646848391388942
0.03211184074521093
0.013876165225224814
0.15255337597972066
0.056974218410492654
0.016811797383779328
0.027882370882308414
0.5870006248634693
0.18992186508360007
0.23665468622150765
0.2018269292397707
0.034706575573366524
0.11645203059336248
0.45403615377323586
0.07573244985784798
0.12971510960263227
0.303097802421714
0.04218692408901452
0.12162414360231938
0.18327317276774616
0.12356660473219888
0.03730496748999291
0.15247545090083622
0.04846763286616929
0.1197960285424281
0.44556595706605623
0.23270213322470498
0.15227029109055026
0.013411598852817464
0.08543504585982728
0.09206390784282364
0.33204316277225077
0.1038333796660545
0.015729717219421003
0.016401784722991728
0.32498886997021653
0.07909988339830455
0.07105764788160034
0.15008826281868554
0.014816391454257357
0.22556166819495613
0.1959837824880274
0.1746593055858059
0.13901938379708242
0.0314631726816582
0.5116051626438182
0.04836933428278016
0.15491176404106807
0.2899821923084108
0.00538403938504913
0.18239109729514902
0.03277402391598298
0.10117126904699633
0.07464425467318855
0.019902089893131632
0.004997976581416917
0.12703416982946203
0.0519314457101895
0.04481997201572282
0.08742630278909445
0.14462396612071843
0.04294080637107053
0.050142000040728524
0.07938201779285209
0.06406533448580448
0.243059646854079
0.020787413367278317
0.029033601267973108
0.21144952843781792
0.1546918515592726
0.17854306492695146
0.05487519143654517
0.3554272185715395
0.14086992096982448
0.5446860555214065
0.05514992849844628
0.11671797397746912
0.08507110043301226
0.2612348485830023
0.05174498932977274
0.269110500974734
0.3240919007550756
0.23662280922001724
0.010871360794028171
0.15848215623965745
0.31079311781983754
0.15949778995286143
0.08062405149942674
0.034063631435144896
0.04217049625991885
0.11438438967251793
0.04046394335784775
0.17646655092098867
0.15916529673992627
0.0021932979903713473
0.09551502197974135
0.053864783460634905
0.07708775939641785
0.14862548519405588
0.04257513683372283
0.03110186102563528
0.09659646686979338
0.30290965565571265
0.007047804256578386
0.15588961189897585
0.025350308469738687
0.11603333744634817
0.028735831139183543
0.3033261192215397
0.12507091199239984
0.04125815097687899
0.04469652351207887
0.041888198799905255
0.14041300669625592
0.0842113065310674
0.02827950656409389
0.14503826224662095
0.08328012665872543
0.016502006300891017
0.022304648136313304
0.11241652093767347
0.038696759688467225
0.30451878924433223
0.018110122698477938
0.011574780474697332
0.12246066785816587
0.13118436477702114
0.030490794394635392
0.0029731254905596637
0.08456509218082872
0.23784082752212746
0.024829948738267008
0.2154959896951151
0.12383675653030547
0.153933054198374
0.006254934386947224
0.03693951187934297
0.04910014716353712
0.2594758219362198
0.1878019762024531
0.0013317362143716912
0.05364938168896766
0.08782688909029367
0.01214442126825257
0.06541228373473712
0.4312778090425184
0.034594448920966914
0.0033030334649724632
0.3767915361416603
0.14398856746876945
0.1824451031034529
0.16018266543626675
0.05026408639023039
0.038646350218043454
0.055965022507727814
0.01992013696736701
0.21107429824353538
0.04714708811261681
0.07011218663151031
0.09413230125090462
0.06696668159509322
0.09013177045365355
0.12176475192507233
0.008023085789052503
0.048737166673028076
0.0722634267518441
0.045220218307784575
0.23315248789464108
0.045174861711122415
0.05854622640122422
0.047765955213646655
0.15237642610576374
0.09012822756894973
0.25712520104206876
0.4340288882703865
0.1362078600298185
0.030107133422007423
0.04156677702847492
0.004515401084037367
0.03236312359733697
0.01717546947962363
0.07945540026832645
0.10873710088128945
0.007379430427451242
0.1376099115908553
0.0848348010195755
0.05043105101662837
0.05940465091349029
0.2025398853544795
0.07988003817366868
0.04004830777231161
0.032781649115906565
0.011804775304233583
0.004588853597073392
0.03842446192258351
0.03431090340752405
0.14329349223069568
0.09676887722152365
0.18066053760813264
0.203949460495686
0.1390607865638089
0.009885812120253553
0.011927234645593598
0.04543875461266293
0.031588021985326155
0.12151228619230765
0.06073320409068709
0.2592015565452861
0.42783001493335254
0.03936762691817113
0.04007846342011926
0.12028578185165519
0.2168604246977542
0.006511770423967205
0.01580834264228591
0.00510252312720446
0.04321316842603145
0.11347885665186731
0.09589560288905136
0.056040951864355565
0.07369402638855294
0.003130940084137151
0.2293095461899947
0.0867617768278854
0.12342555493859143
0.4376793267677683
0.17487588308425744
0.020078722161771284
0.0359357212976097
0.05996613337427738
0.021579385834964274
0.005461286805302007
0.06814309182868962
0.13047125118896893
0.03248925545541455
0.060657933320011466
0.13636275661347239
0.04648328456732499
0.21759183464865323
0.0281809990305755
0.2843284127599972
0.18243891030510145
0.07986604258671547
0.1864822986202691
0.04540117417632503
0.02849619933397876
0.18147280022806894
0.0557158553943857
0.05183772955470889
0.11871013992685488
0.14422348354046835
0.022498971756067458
0.08685701596953689
0.26843494356358955
0.018262036825294103
0.1308683731525429
0.011830596862106696
0.06807678037069077
0.02606773139390407
0.17505770843629154
0.0919361440525924
0.4224198195822975
0.22958342690576625
0.09065982152259545
0.16076127355545985
0.04563892523778242
0.002281666966183306
0.26062727190450036
0.108756566072664
0.5314773185866958
0.11474499982451436
0.059275054463271894
0.10574914260342344
0.4533103035943765
0.30705896310267605
0.10746604929584512
0.10667823601457604
0.07285677717707063
0.055517144453675345
0.00030421885160875046
0.07980552736136386
0.05910665729123669
0.24490922542287463
0.04963417170269422
0.022541956640647506
0.2677817632278904
0.17782952649258868
0.41064462239362093
0.12472605041732865
0.18075847050128768
0.25743970417612105
0.0430684042945671
0.16287455178698143
0.01620951304226349
0.061296379795607335
0.01994121578902709
0.4057943745836476
0.03697207460391757
0.031277325477617884
0.07235484269172807
0.09021385215335288
0.024829619278725554
0.07371989222586214
0.11202465733471552
0.27944140685800173
0.011955493009404025
0.007079195906766498
0.010220114535490621
0.01883926369416227
0.10971444167234748
0.09787530686989547
0.09157477990796838
0.0914865937242482
0.15611354292645757
0.05788346583920564
0.005807588442821398
0.1326283590741003
0.051245824939821244
0.09476784008465687
0.09795180290675544
0.10577675338275101
0.054797515118322954
0.07878542235452697
0.028960420701643185
0.029552811643019403
0.20918597530593902
0.04252312255681132
0.08121420868896673
0.435255637285136
0.05130442495261311
0.1415500689694085
0.06222193486165594
0.14937988889359805
0.11502934970035286
0.46103480082897
0.18656725286496986
0.0023499305735322764
0.04682480471610543
0.11205785602044524
0.09261720708578962
0.11267574145036705
0.03321211362307676
0.015180459934117907
0.0755099438805254
0.0953265252013629
0.0552560008079743
0.1890384477178272
0.10450969478677884
0.1129200368594988
0.18930846224807613
0.03601969455728645
0.17519258887562572
0.26448411937467464
0.046822958431743174
0.032542499859296185
0.1292074696351711
0.05862713105639062
0.013894969742394736
0.10154398702448987
0.08771027710875494
0.1789831646759274
0.10723019313984308
0.01827755795377658
0.11218699119970232
0.4973059868105943
0.12169366045800481
0.12286710943082935
0.05470640297956874
0.17262624348702155
0.020261554241148567
0.2722068526833062
0.022034701141980896
0.1538946014339628
0.011944402984401739
0.12898385425938436
0.753018027841276
0.13531806963454995
0.03381092168568111
0.18479862298765187
0.008067463317252218
0.023638370472360903
0.11556462454907178
0.03958908459210393
0.042561795127609006
0.023091307621758733
0.018963878591525436
0.01281052941361217
0.08090032092420628
0.1082375044949521
0.12571018596329372
0.16488921346539412
0.11518288271108022
0.14804512848871496
0.594787034606902
0.478900281091136
0.11923303223885184
0.5859373757496164
0.11882469394148973
0.10862861624863347
0.08120900824691345
0.019641879190528667
0.01801921955811394
0.45239194233430824
0.01802136974303159
0.13487762909185344
0.2469509894110648
0.05033511086588254
0.004727416134413436
0.3215553027012009
0.00477069186868245
0.15472032067501554
0.23841327107604665
0.30008563556177137
0.33357451443511077
0.23054048663906768
0.165759420398309
0.09828254275691943
0.21616740895021055
0.057368089979293366
0.02014165081597475
0.21551413394940117
0.12253110374818409
0.0021231582322662093
0.4438648551826185
0.2603305346352107
0.08703067684245927
0.007042899639145709
0.011696705066121098
0.09307903067728451
0.07408367242165197
0.16017561835825866
0.12520848145675872
0.04504649546543054
0.15496459509066166
0.06842192275213611
0.20173541071560616
0.37007331195750265
0.5449660346731342
0.14454907477574544
0.20418090356582516
0.04251729396747315
0.3299193443821326
0.09664376835365307
0.05108465807776463
0.5478156472260354
0.16080493301576618
0.33246319072083114
0.09084973761424227
0.11457728623868972
0.1791611903422397
0.18324995368450311
0.13826186445060656
0.0984343168737433
0.037885595187170676
0.001758668951066837
0.11885779015701081
0.027475468737716564
0.05620049870832846
0.005205619503099859
0.05548445198809253
0.2954054088611882
0.0576308161691091
0.26127162504027607
0.2922132943197051
0.5860357888207265
0.10001708721298173
0.09367723621540093
0.3044387541724956
0.2580877404933847
0.04876181343909745
0.1655946740631713
0.03084870925818246
0.17378334139902793
0.07392688161086491
0.19975949726910674
0.07521079226798934
0.1869214318691016
0.1200001000059823
0.129231222079139
0.029426955455624175
0.016551668624723067
0.21295530710580246
0.08801540407770798
0.19360265608446642
0.03180142845383682
0.28209121719218494
0.04567950812385696
0.15150636558595332
0.05553123152038419
0.1947130663831085
0.03958456276406302
0.00008043907009356894
0.025606595543968047
0.1384108128392298
0.09235735612091678
0.054250799977626836
0.015643714812106867
0.0018265781781607005
0.1502663607715879
0.07712078911725177
0.056003813813810664
0.055245075693443065
0.05196866820393838
0.058360131170649074
0.06114556089238529
0.3060298751378161
0.004533932951205634
0.05604976897343971
0.00005862181536479293
0.09458206485468608
0.16078675922241
0.2536332445690638
0.004371021273173344
0.41495760827613465
0.27011473571284883
0.00931094746451286
0.24601824445964257
0.16450822498194853
0.1642805949348808
0.037675481206447065
0.40489096128996416
0.2621003135277142
0.0020181051455226097
0.12012789827925167
0.04879697911104769
0.07540515531362109
0.14647775948304123
0.048405337571195
0.04401408758654376
0.03708286442188682
0.02876876118750006
0.031120408788010555
0.11273920730137899
0.027425171632539755
0.016934151457965257
0.11858190473164909
0.039788540775588084
0.13692328112901556
0.023043283639862435
0.012790591914197612
0.0844481280536372
0.08798837222409908
0.08918035286073915
0.07245663642462162
0.13486597194414418
0.0011277725364512944
0.14871186343921253
0.1412245659244097
0.2006903441650235
0.1277504910385529
0.06904523154568518
0.13874572366944748
0.12374919636618785
0.28035802946251326
0.17701476134864275
0.20013088089394857
0.018676420701196364
0.026243657729986904
0.10019547170055429
0.022131747408051756
0.2474049244080877
0.25865601162097157
0.22626427143448616
0.21532688043846845
0.07189866600400316
0.07201180398181338
0.23501453623647545
0.19065117371349702
0.48178847942880987
0.07263655205331308
0.24218515313924632
0.11051611538405014
0.2313090758597694
0.034862161034509793
0.04247767011277881
0.05899787144837383
0.13230444553845605
0.013879506235103105
0.031891070775605164
0.212718057404655
0.2087393211895053
0.5473159678925956
0.07729672964983117
0.010200295277546423
0.17774918308531767
0.05471914657085542
0.4457849364945119
0.22704885527605925
0.01712787198760505
0.2606950932630836
0.054040045097080214
0.02528689972608491
0.26131208232415065
0.09700535743700381
0.2866369208783608
0.040288708853884456
0.001523043056024323
0.01882466333554026
0.16980111755973482
0.05912935958004392
0.06460910950367578
0.00660448504023053
0.0666716360532287
0.02503175406163304
0.11654644148751157
0.031177616206367567
0.015488962717204954
0.18790329345207663
0.09263293252684805
0.04221745956836948
0.09222275650555291
0.1118405128660882
0.24921593581061552
0.07363796460410443
0.02265169937813655
0.14113073895835676
0.5421426816859137
0.0175601380478868
0.4212824665359185
0.02456519290444464
0.1699699672373978
0.013656599580363252
0.07828026960575282
0.04981163270340947
0.6967324543838856
0.029889398552221495
0.04468287380462171
0.07293958336066671
0.15950894541400848
0.04031826253828722
0.48078128916473467
0.014772361896852413
0.005324560225030096
0.006126862695369315
0.04990016360065886
0.25087314964467083
0.06183673758639041
0.28857609790517574
0.11444359934911884
0.1610626002191715
0.0832680541178687
0.09559192674666585
0.07642716796834313
0.01317633748108678
0.2369715758626169
0.05252525655594135
0.11957177333788041
0.05707627179204253
0.15364707641570183
0.0615987223175148
0.5840738051821803
0.482100037643788
0.011464838280668965
0.01445677762134981
0.18473376568503577
0.10555330167789617
0.1751971930252264
0.03191654028114172
0.06880614079643096
0.020032415811089853
0.03387700459405637
0.04327164326515362
0.06357084689356027
0.038380841968573616
0.22071658835319258
0.06928045104404458
0.13801417421561782
0.10847893743468186
0.0001254686358997207
0.30629455209013207
0.020460522862343716
0.23589639475890337
0.2757611967868957
0.042958362339770274
0.021097654507073637
0.5261549055733223
0.08130453112024992
0.0352031720328498
0.05772660017517596
0.030551481419499964
0.2476199467117528
0.06322683844915056
0.055471097047567884
0.03373353271649542
0.3595004699724475
0.03455566389454539
0.11277524284727539
0.017746735326399136
0.17187936358806882
0.08905919672619902
0.24800103823914982
0.027071363507452526
0.10597480586585287
0.02416805887939375
0.11234980819735574
0.34682902304917584
0.14451789395540057
0.6554838917118865
0.10827119004337557
0.005369026725414192
0.03161588946516656
0.015215790908878243
0.1408535411721023
0.35999780791569885
0.0992974407992999
0.0026529298872160602
0.05010085366258885
0.06983213088067813
0.05286288341845776
0.065294820918063
0.13470010845594096
0.1254169417655039
0.05610348059469364
0.027167690814000417
0.19350028473562192
0.08672971554647824
0.37920496056550695
0.18422303867139
0.008769183770538128
0.3815095533096975
0.42093912739612427
0.2541903955247432
0.11966843942709654
0.3036429728753461
0.030794275181143676
0.04361296335251719
0.032082560854691744
0.06549878746221756
0.0650409146271967
0.5278196084330206
0.20363089714064644
0.2766836959189005
0.06487936745849095
0.030706044108053377
0.02846319681757941
0.003294166245432594
0.06599824042032966
0.04602007180362964
0.030491970430775495
0.49721999858487503
0.006066843762990478
0.5708231426523168
0.09085031131152399
0.138011156981243
0.050589733583947964
0.07559905880832646
0.08132105270759256
0.05847393784053321
0.1097459256118553
0.07985474180939833
0.002273978303796206
0.529388003908544
0.036521987702808185
0.25234352813396843
0.13435173135611392
0.02083364723725043
0.19373223638364728
0.46328190587473045
0.038890025818009856
0.009003771911685464
0.40367870747079876
0.06303698889263161
0.008942047994276886
0.0067425746037867275
0.07597725138394558
0.26527129945575184
0.00913036285631929
0.08856396366775265
0.30426742188853384
0.06199685108166313
0.12644135375485693
0.03900856205322956
0.40466895339791625
0.10026338424536714
0.030908925764899297
0.42708240444103
0.10211442070448512
0.14965155294436297
0.5208996485048046
0.003502245824999242
0.06424933972939945
0.043605523334336496
0.1468638744538869
0.09376415588292343
0.3221788313098311
0.09077792244586651
0.002651558149500182
0.13441811949503826
0.030108493441772962
0.16149346999301412
0.27048717053211707
0.13989613311518437
0.13919486435116235
0.12232843741008122
0.12737782501406567
0.14078798387594413
0.21342003156723982
0.04602537266696022
0.5900966131406887
0.4833965293325252
0.3503979101040419
0.08678356652205015
0.06309439508088842
0.24477687384567726
0.201806371065617
0.032241381880216996
0.1506490079126235
0.034112974571561844
0.246665340991137
0.2965127753410895
0.33676668897759626
0.03032980688280116
0.4881645243101578
0.05371636254029527
0.12482285928534587
0.15209076482958955
0.08440253804125464
0.10605394333714953
0.07532617252248695
0.09048564806007238
0.5381960112777712
0.019032293601623777
0.08825010626553727
0.05052035603009528
0.5149941522323964
0.3286654785265258
0.19378774823398473
0.04474037183055646
0.036496144519676296
0.01544257890350521
0.22157036667397664
0.020920160629454128
0.17032433654022663
0.07835219100388614
0.08840596080026773
0.03988304696203367
0.11752723028169747
0.13741290101898948
0.12525305518596894
0.08875256938041802
0.14787246833478468
0.2775120890051956
0.032582881846230975
0.06643959289168182
0.006719309784059633
0.3423554256752153
0.1347579758879191
0.03255475430552157
0.10509408371547019
0.03568737470656295
0.21248786625970606
0.1149249058871042
0.09509941757814629
0.02948812070097242
0.04997013064066345
0.10911585218139466
0.10636413097633175
0.2791195764775186
0.09393344419141982
0.026487769669234565
0.1519106162866326
0.02123173137219219
0.05485279037993781
0.14495909144483132
0.1611778508247988
0.44861886758060815
0.21838343753430767
0.025481245304670042
0.14907702509494705
0.01805750048776796
0.003516344876526682
0.11207256135458867
0.003056329044640752
0.004090351614896784
0.06821721275950457
0.0038492141960879645
0.020020120922576285
0.002682925132430623
0.085239505613435
0.027589240697406852
0.049273689409493886
0.10596250100948815
0.032198403215641186
0.16345532520374928
0.2581956083924502
0.09692995453403212
0.012841254808428135
0.017995771309483113
0.010838130920922786
0.053548301957166276
0.08098355896996315
0.3935914579749648
0.1398336336139089
0.0754415273790698
0.06770827759774178
0.08091717088893663
0.2678104271514668
0.019454206287889873
0.03057511800370021
0.04852178947217211
0.25906055357335417
0.07581439024497622
0.05722863841495555
0.17887209388223746
0.07104828699176674
0.009727794801462887
0.3587501768177613
0.20239687752136626
0.1488796700103578
0.05781934028084004
0.44171923380921263
0.1539035831299922
0.049754107330238606
0.15836871686980533
0.02588181681942263
0.047628575399359684
0.19458279207327078
0.29727419718109127
0.015710354809954856
0.26714272290730345
0.0054901073644903755
0.03752525743210664
0.039549168203222705
0.022031714663189303
0.15126323056978577
0.03360324506420067
0.08273894258446239
0.010669100143172364
0.06804414579591585
0.022933940955989718
0.1371552581738444
0.021396032546727655
0.015735673126980577
0.05639931886491129
0.03723799308007607
0.02174874661920057
0.029089424099340094
0.06443646587849595
0.044864083085371334
0.06024541221735758
0.047699186821119496
0.02626931933952545
0.036527965105942965
0.033036808829167714
0.37845415127843707
0.04864666552923726
0.41896404577259844
0.11081431713102592
0.12222420888351246
0.13078953453533648
0.13092307181999135
0.03934850381904499
0.068412625043121
0.04416280114114802
0.010518870808787316
0.07790731262748718
0.06030068270908247
0.5387096465294495
0.06824791363761569
0.08058964086299605
0.026967047569399723
0.1026575568987451
0.19229153703879454
0.2901701206806257
0.0580368812871328
0.009329325098561343
0.3581060400717749
0.2390201711811439
0.07766438800432528
0.078603425887851
0.041527577527545316
0.017023803484761516
0.10042029780929598
0.037398432199801504
0.13787890041511136
0.6448966026273503
0.07067285217118095
0.08436093987027896
0.07641451931349946
0.4079232182324544
0.06161281349668032
0.03626731896844736
0.04137122644199733
0.020384080373525647
0.09097927409818875
0.02669924705123692
0.10303326218038307
0.09384063003616074
0.2618761277714976
0.1430213225999934
0.1353984288695451
0.302019427399635
0.25438464264685257
0.012983903670771003
0.06455276418781346
0.0066112270287768315
0.55580865925524
0.07131093817944023
0.07588652623820631
0.12651827596412116
0.11755797731736185
0.018097788955925155
0.014727353128970876
0.018080299319307318
0.023869078315175915
0.001791895323815009
0.10326088249845063
0.028785775387250936
0.0760017130904782
0.1890008871626472
0.0778776080691629
0.030653199702954333
0.1372187541020698
0.04609580510370279
0.1066376301256742
0.16219365847466566
0.2504027391605075
0.10543043673481024
0.026479703585329643
0.07228491500043087
0.0005340370178845802
0.2833963106262136
0.1473854939990515
0.44852918234382283
0.2391434958592546
0.11252407306834841
0.04306870186537601
0.41080362894285904
0.042464096080347735
0.06004215686499373
0.024221861849504547
0.2944422220798237
0.01004654458413423
0.1240083108643017
0.1042385922461624
0.06507567941635967
0.0004765203496725897
0.12011779327532798
0.6667849011639746
0.19924822988000326
0.659107802156039
0.24824553380430203
0.18956938287472766
0.2565957688065282
0.029014154147283484
0.11167974588256432
0.05578431833807795
0.06960063011269196
0.028649920267927783
0.15012449730765046
0.034404793271766286
0.059082783634517674
0.1356836438254799
0.04832129287678699
0.05111731863599968
0.16725133621921937
0.2695411039334708
0.03368386515636375
0.0678644851185898
0.030503541948605623
0.023027947769031186
0.10613080435970136
0.030266323846866287
0.3497753980498112
0.22433897866952263
0.1601428330060263
0.5096153800905278
0.13127278066031806
0.14886428485543102
0.09021837406376271
0.14641295933511722
0.019671453135462025
0.1228934379355533
0.03492492259102318
0.153006735765052
0.0477090996222366
0.0006476900890333817
0.027136539904879006
0.0617883197207538
0.18850577493550608
0.05175496808248652
0.19706369126264278
0.5298731438826899
0.002969072132056917
0.00020720848251698105
0.1445034031363465
0.10045705402127014
0.022943490728152074
0.1922767607902299
0.05882585458061656
0.1629341964577347
0.13355545351297246
0.01212777363744776
0.19560191323751025
0.044499568445630334
0.036819739762508394
0.01295618147789042
0.39404158874487816
0.057598132749339656
0.060085001191785434
0.08327470672090267
0.13561150757874768
0.10938936280873679
0.1348784620714093
0.07794841416550975
0.18433182905923085
0.04289445180447737
0.014623664812652213
0.15655135363153147
0.21357685568302226
0.10687015075664096
0.5763940266841336
0.010741948353476942
0.009809810180384163
0.07640059825505964
0.012806580979681514
0.17393505712344445
0.03838361883965788
0.04264097008197475
0.08422883573088659
0.010330205527269855
0.02857156610687888
0.05991559707985583
0.14050253287673753
0.015900528221793865
0.13456757112879938
0.08650080553670203
0.07942204824195898
0.24273670538968486
0.33669039732022016
0.022850509405432807
0.19837909974252305
0.04597922471103183
0.0160098090909506
0.13194902900781066
0.2078733197729807
0.040385350737759534
0.3180991350601239
0.0005810750391723554
0.12363650876142482
0.02593715334102605
0.2826294607675998
0.0038595804932337586
0.027999150116365914
0.22854326127417812
0.1453374207396246
0.08057801925010553
0.12275802893934433
0.15195400951791022
0.02619562154248127
0.40843576650615065
0.003369893813174238
0.036459335656847947
0.046709257989730184
0.34403277161907136
0.026315606747528152
0.010408096948560253
0.05622432451248441
0.03465243230143928
0.18764948217794028
0.1817682466459149
0.11163624828978237
0.6736164446329982
0.0339846140205031
0.2071172734949054
0.47002247518998413
0.4027196062746426
0.26212451123106634
0.3170860874164719
0.04324699676473671
0.05452628300948707
0.04441737589868384
0.25579946564253825
0.0037518835370723693
0.32821431403078705
0.18869127776278555
0.0726932530023008
0.1881086888681343
0.05893514959940202
0.10077693232041249
0.28073641101507035
0.3855950947691133
0.27742926925983796
0.42429269656169577
0.2795560211856328
0.09179097739763946
0.31773621505147553
0.0036294469112241284
0.07638774908379184
0.43904079575104404
0.45030896800108
0.20144195306095763
0.23887297422941742
0.10841460362026013
0.055357778688882024
0.005025517295930565
0.005558944442065109
0.07682062716048345
0.21013626438220692
0.033308111956252356
0.05083901868889488
0.07965562418035578
0.11682195266885065
0.3633621149478341
0.03265797195994581
0.07666294836074078
0.07845405561825262
0.043410028702889514
0.16245547870478333
0.09351528241319697
0.5116907731752245
0.046117919964056855
0.21619014176591012
0.012519555880913883
0.3253621568252297
0.049460579919519854
0.44737460433017784
0.10610003888494932
0.09706104515523031
0.12786733025472372
0.004344533039776502
0.09670844387575861
0.09495806648471862
0.12776568320439968
0.03080885896714202
0.2742251800686335
0.17935807685602717
0.277641535261312
0.11614098122075105
0.020145800519253534
0.18566713188552353
0.0839037813690058
0.21332358270088314
0.011482678378348852
0.4411410667887235
0.0836338298307392
0.028875967440623925
0.007056698149924645
0.12616320099761924
0.38455436623219275
0.11807531212306152
0.00939267941985332
0.43737451425420915
0.5289032115245931
0.5131274833797489
0.21671562608832623
0.000870755218820592
0.33340255925306583
0.062487939475169216
0.0754220710944173
0.026538279982822238
0.10766624094156801
0.2023169551609684
0.051071646228624965
0.04405136689551791
0.04041365597332125
0.03512212887487453
0.030195797769891577
0.018805891092493504
0.1625636678965726
0.09214032541909264
0.4359666946595904
0.010520277402966405
0.11342677160204917
0.17984544376218464
0.22530560991481843
0.014429523721471165
0.028827588341655004
0.14582318073829578
0.02177464779233443
0.31708397266435795
0.055722133201592056
0.14964809982540447
0.1635129765918149
0.021067334253105665
0.11898065711951228
0.3306067546998057
0.0304075486895302
0.017866598773413057
0.0011198548011271572
0.30266583411997233
0.2637931474718228
0.13281694407665615
0.009576104761911298
0.03641367467016165
0.07009080107819268
0.17161201875433296
0.36616950907970286
0.034627607607982766
0.14973227812952106
0.3391862770512972
0.1471429517866932
0.064767766319385
0.015344202261278368
0.24622812603734012
0.16338113091401468
0.06408280348819959
0.05010463431061124
0.03219307731013961
0.14170552500019934
0.01601478846797617
0.007317985724416621
0.005839434557031212
0.31622218510218875
0.031181493884036078
0.13785266763299667
0.1465132005932615
0.02444081765804124
0.38245638536328663
0.01233624367968784
0.0030306751655743685
0.0011735536059250475
0.4796754830637286
0.15352519729269218
0.018045747551880334
0.06714589800760044
0.28482705453383705
0.08577912929938948
0.02843508252114215
0.03300387963939609
0.02863330379840937
0.5499512551529344
0.1547341631859736
0.02181738218117425
0.41658639969985795
0.02168188841825448
0.0069570217176271945
0.0990276905978556
0.02522478183508904
0.20992519312692529
0.06800009274026418
0.03526047566707958
0.00991598218581141
0.14239785929645554
0.002456292857848846
0.109359352912179
0.06813881762114728
0.11112460691953102
0.011248819000569446
0.16449732669759426
0.22118829116860034
0.3305837591497825
0.007510512546084599
0.09114058171671556
0.04546103989374581
0.1816948557682957
0.39972308138355606
0.06830141740713581
0.1917419198267973
0.5841951121182998
0.03799157744781043
0.1034344653536857
0.10875491449083453
0.18438648079888412
0.003451359435267037
0.0677663975860232
0.29786953154659906
0.11722248294018776
0.1635185651080004
0.307032257976308
0.09841648919419987
0.1173132387297958
0.026797830412794686
0.045471200983415255
0.04663231656300969
0.15294472178602733
0.07361644800212705
0.14565853717012264
0.14253458818230882
0.11009776414192383
0.06441911376880276
0.28010859559165374
0.37276537066910953
0.11766094505189557
0.1858307832276645
0.05043590502567476
0.536782043470245
0.00417591069625608
0.5458020529777413
0.04092225468670294
0.2659458772254529
0.07389336154229552
0.20304575886727333
0.05202205568188303
0.2384286795982488
0.22392247963161938
0.13250497189547059
0.18011840375930646
0.17917777649907735
0.05082871720196448
0.2680488530213684
0.13527971725428048
0.07402744334729908
0.10155932180605187
0.007145026319755401
0.03583393972424584
0.08340166022151219
0.4096357560312242
0.18159429950585923
0.33556650652319286
0.2400815232650703
0.05309567838286042
0.28267345389057263
0.2757282710240828
0.1653768524164209
0.06540695309198027
0.13412408555203123
0.4684116304802463
0.3023176164941959
0.23587678588130076
0.09205492364989362
0.5194779582486913
0.009198041137725856
0.31254072394082083
0.03676298938540116
0.001446719090865776
0.17038125662150136
0.13714410519400078
0.3531188988085364
0.11179356361842892
0.041194880916831836
0.16559556210670442
0.10474167589319631
0.026727667878755027
0.07383668586454177
0.058045968781825184
0.019357227396702873
0.2884233751181897
0.04184163572370536
0.37103784342482965
0.11690680206206602
0.002804941821020508
0.1392376781241003
0.030091642307429223
0.18334645040283867
0.11728270625619648
0.1531153812398554
0.04393911371989578
0.19646764611202275
0.057636533437302725
0.015039474688824597
0.11229004867307152
0.014644677498227655
0.050798015737177724
0.011350751973162572
0.40045969556353816
0.030244089828591933
0.03686401625242999
0.0512717355254093
0.051785421079236414
0.03947233648955901
0.06352653982711168
0.050545301718724255
0.07018828837979786
0.14916005029897572
0.2057052380145856
0.09252012007899875
0.1505361149115175
0.2250615374721154
0.011779693577663121
0.0011207062603112855
0.043495089668018884
0.08360717862063373
0.22848431272338923
0.026279540039112047
0.0009366078698027278
0.25110440605189976
0.06901301762316268
0.26655747473861935
0.09094626026068947
0.3556181115508905
0.10484879176481296
0.08291631925890931
0.035386669470261874
0.016786895959247445
0.009985413481824868
0.2953815496904095
0.10378010451387636
0.08694260107674925
0.04394117978336475
0.14834336971899065
0.046429068440246524
0.08887597773270746
0.1863588403048907
0.009018196525639835
0.24751215776968208
0.08944277952051069
0.03589429546991605
0.020870848544373318
0.0012150046503976305
0.08117159426815104
0.154934297137301
0.5678187663413431
0.23490928385019424
0.15766393546228227
0.060601155602665824
0.08167935399108546
0.013839664613904035
0.16482350263066195
0.13982348725564683
0.05262071657010211
0.023843058861142182
0.17814965210219755
0.08064195732692725
0.058867504262288484
0.022006829600981118
0.6142968458301216
0.2996658625080721
0.009795393499137599
0.02524005624966
0.04350128561050244
0.03099762798294391
0.07461883672154102
0.09753523476215382
0.4435330528472396
0.06047148333809199
0.17728725498718217
0.4001509580066235
0.01832348882467324
0.30707799168268446
0.19081330094036864
0.16380769774370052
0.123717185177386
0.19371705559418015
0.3739322771197977
0.04659553755177603
0.17147412866641912
0.16509763122492652
0.11298806715105698
0.06517311838579856
0.05562986375357014
0.04917064389345705
0.053485577379164116
0.011934788825457891
0.01709701778878137
0.16853207400665357
0.40733900796681666
0.5325158140034014
0.0936806291115349
0.16310247444490913
0.16853218329140326
0.008044518791561144
0.11204824658959911
0.3140856051868833
0.12223287707061874
0.464267417917359
0.033585950098557533
0.20215705313604038
0.15847215619845842
0.09080320679251457
0.5730375299991586
0.18529075502001688
0.12338349944565984
0.10581875994881897
0.28918167777648585
0.032550669987641216
0.02161932674336284
0.1882206632816263
0.26649030052428263
0.16814137205688867
0.14047969014574524
0.11690062416805608
0.17904741367111346
0.09695377299225283
0.3001646531464107
0.08674457768391744
0.06874188668715812
0.5173298924883831
0.040159491301897055
0.3616680167731405
0.1198095243550357
0.03511150817355538
0.0307792163458724
0.02303696389053426
0.13577481020233828
0.17528494567175099
0.462053277047168
0.07100062908383566
0.2201462905032789
0.002235369262012081
0.10025410230211725
0.33174155792062293
0.019253733856880662
0.2547340893817727
0.11518822218068644
0.030502548019408944
0.007718600712658845
0.06285281051381567
0.07797662263298277
0.009942205305389334
0.18779333680861285
0.008860135838480753
0.011301653269112697
0.11771689485791817
0.10013338734749194
0.1385233833108659
0.2213905071626858
0.12859175004259574
0.020219332527106778
0.008463407133228195
0.37597640861717463
0.1192135183608539
0.1873615858028899
0.0445072173974729
0.03869578609002639
0.15156076156404075
0.17459382093884765
0.1640258407087893
0.05659644665104401
0.024175337141513435
0.03132115366718284
0.001782318878203101
0.21450241479018
0.05243367181401013
0.00020457721592428906
0.004926180481594067
0.002783071557884511
0.011888666822019759
0.2535422358127881
0.19453827953823166
0.043079819941454066
0.12396990059558939
0.029630140418530466
0.15427044343182433
0.10965730698600752
0.02337245598478541
0.07480863164619125
0.07763995249127394
0.1592987313528477
0.154310138015836
0.3295944843986656
0.306567144115773
0.03940616716255129
0.06507901137700343
0.23573190459347432
0.15677374805086064
0.021827187712637523
0.09502672563148783
0.05654883257102267
0.4307832087395906
0.25791333246665715
0.018574656203123353
0.03475450391249439
0.05439263810995849
0.010800390725051472
0.3178114667722174
0.017347278521292017
0.04255330535495742
0.03747259786900772
0.12100921112860613
0.2974221212481205
0.040976194921298704
0.021973401670156826
0.05077372449068604
0.19188803782531458
0.38826569442058656
0.0033125406894040357
0.09654888549982459
0.17057552945969787
0.05470235935963754
0.23596055382595574
0.193081423328727
0.06726742390782761
0.06157321224694394
0.038722354615529364
0.0831350062111478
0.09784277574116032
0.27128929411867453
0.04607399312668158
0.050716427364314004
0.10389437465899147
0.180308646099249
0.04287505202606571
0.048715179048439944
0.03828475862528812
0.11639159561121745
0.6401820964728003
0.03524055134361678
0.0021624521433501248
0.17793126298642575
0.06012287996728207
0.14710523493022
0.5208768601987643
0.2400194727990984
0.25585046041754983
0.22283758540193682
0.03627213858877167
0.0021864078306746836
0.08177071838822486
0.0418682923395882
0.09657532872319816
0.21007609762417398
0.32596984412707253
0.19238453908588168
0.10744560296124292
0.04206696819073241
0.004659482202121996
0.30180642414788883
0.04697325918086856
0.057802775143881976
0.15387122292151964
0.17740692346957748
0.021235568358533196
0.013595481717052355
0.07203696666287893
0.0593753710000262
0.05613719143082046
0.010947107497931726
0.1940141699894671
0.11993384944389067
0.06483590139407758
0.1287397974106025
0.0409872506156708
0.028844453272974205
0.03458173029877896
0.05834372453472288
0.1385472221097867
0.032723963140074024
0.0875250962413808
0.024486632305821862
0.11919910884186946
0.18245266830455537
0.12829687780808705
0.11085920866609826
0.3962678776950554
0.38451903071443455
0.006717699635546072
0.12742885404751111
0.1633667859870199
0.4314722769638393
0.013514513825092223
0.01269827957307279
0.01514897823402496
0.050284410743376445
0.13241536172152363
0.07925280466145487
0.23493245654932984
0.22139343811835305
0.5747750768899562
0.36529046526833164
0.546131098970267
0.0524962402902307
0.03629632114821416
0.28408082679453983
0.11632826059817539
0.1151307229095742
0.3031304419382185
0.03902030189828119
0.08230465050902042
0.054169564441967806
0.2665245664155735
0.011701172122811684
0.04911697450906709
0.09593439359833755
0.0014727075423314716
0.020611504553696987
0.05252975264701216
0.1356939130000499
0.15295397089311089
0.35857851813610825
0.15098888860020784
0.16804922450750404
0.018193914120023535
0.20375751287207916
0.0015064256639094082
0.029782742607641608
0.5524920112411476
0.09874999860000051
0.2311263148888713
0.06888989350158169
0.10685493098109318
0.0027773927963845794
0.08584148493469314
0.05239325059979348
0.007846378394076418
0.07338478736247875
0.008698925654799338
0.4448547134980837
0.21173309443755253
0.053058988528514046
0.35256887867230685
0.011431584616011192
0.37807837025543145
0.10711710600189575
0.1321507419557465
0.3810189472986406
0.18053215370687592
0.055109577722579364
0.023397755341247512
0.07053969399279274
0.2164530459776271
0.07314540291552729
0.45734497092652276
0.05871246476570768
0.11975107463442436
0.02512838569018032
0.15106802061299532
0.1911376321215969
0.0956798111493583
0.04697056589003621
0.08628241706629382
0.011178403994611294
0.2300884598654583
0.39158184972251736
0.044060657657684354
0.1652967278233317
0.02585878853427547
0.0763133002558969
0.0235404514857125
0.028960380062948238
0.07364588037689916
0.3056764923260854
0.05367602569072584
0.4107920598444256
0.10737602024540578
0.5716088493068024
0.12347377211403225
0.29015282099835976
0.020833757987208153
0.032834225931428034
0.027662380614316497
0.380009276592416
0.060393567519803085
0.11946207629285345
0.0036174134127995336
0.010527820393909261
0.1500410368864308
0.18122930075682273
0.05562641460492797
0.015888702715806315
0.011745369184892114
0.0021715051591234694
0.05017510117170846
0.08765341358855072
0.03433985678392728
0.0058070171822420065
0.15109001177846038
0.10659532775984318
0.3512112045875586
0.06622299256038348
0.053848339176498734
0.06700887841015037
0.04383803366233543
0.07133603569077597
0.007991681668777062
0.2863946303982978
0.024458516445823274
0.2844627422054818
0.34436580610110545
0.06958390083539208
0.12493788649005666
0.14137452785053856
0.008052396551683732
0.01980912191171022
0.11567278040590086
0.0023980301088341646
0.050553856542010916
0.313966882011255
0.03127948809365644
0.05223761264283407
0.21187966264466737
0.09399933169121653
0.09694098415088227
0.03182106664705714
0.06831412331722118
0.10869875092856576
0.0538717839675449
0.05608593061042392
0.3913108928049063
0.020571082748201464
0.0577060653526399
0.26828056841763254
0.13279874046186566
0.219650548073638
0.07845713065291138
0.30114892531951765
0.21383752284761828
0.10980557488195371
0.08589118550976892
0.07536171559807281
0.05862241237729435
0.049395388322255984
0.011541638201731208
0.03497826126157871
0.058361982784716514
0.06160336425048085
0.050483250851970154
0.019925520248485915
0.5847722422223621
0.19318851947269283
0.0154285837064675
0.1951552336865139
0.012208927017898961
0.0012672023261536918
0.5747201384900903
0.08298396195050008
0.5240582477300068
0.283852611094918
0.005273408265829954
0.1631664027880068
0.009023600570990662
0.28669919397849103
0.10441878001006367
0.23784908858149245
0.5013857326571883
0.043093121762412485
0.01599537617050061
0.005467271578104671
0.02461057554348463
0.14170832912419454
0.2183217465525636
0.0075252971114282965
0.025758709267438215
0.042367130711070976
0.12870465354497404
0.011390964654132425
0.04976516050470463
0.0076207979400640434
0.08021344001457736
0.2263716072074879
0.01003935195053868
0.025442938280989993
0.08649385563023747
0.1528309762679515
0.014621145665335811
0.003124872994453479
0.21441889977084191
0.31731552954182307
0.03747695159025067
0.07379566411962163
0.03433307963285163
0.05094669128662072
0.2912786686674171
0.22850319635272803
0.09054870703569345
0.034947909613303664
0.0955870847067183
0.09750077075990025
0.155386043287165
0.3423601244006316
0.08964473947089119
0.054893823614145895
0.08154566012109876
0.03789234983960674
0.05290912780364791
0.2846773145886853
0.2113545488966518
0.07379591760767629
0.23083410618758665
0.06322804886974764
0.26768676859697293
0.19149016508855568
0.1528132450118067
0.21273618470375158
0.39317833218179676
0.00273533853729032
0.019734318292934587
0.05960183678028362
0.03231502063103697
0.5061532517165636
0.04691042145540034
0.07400007459601136
0.07279702997275803
0.02568299907560327
0.01311346653877982
0.3606626914546993
0.043743760567534366
0.014034307243002973
0.11400370531339607
0.06884173373312065
0.05201561787092428
0.4306949969477599
0.011081264690449314
0.09571624013448074
0.09854614322669052
0.1187399358208635
0.3196417894451224
0.07846386184084096
0.0667395507199006
0.08282818990233067
0.03718799028341998
0.020319781614334998
0.026445117009114415
0.07747391336401319
0.010968532610200431
0.010093037886535261
0.020604029868757423
0.07959906788393463
0.11633347425852346
0.22509515436338762
0.04034342155802003
0.1290868764826579
0.11310565142423792
0.03506291375230186
0.19469876832757124
0.33115296029892527
0.3431582662223132
0.08069923609484975
0.3320726191449304
0.021136147569564594
0.030254785572531848
0.12146685533299813
0.10479582022519739
0.035766889892465153
0.06262094376958181
0.16926307150388104
0.09491380195780907
0.03198773232847493
0.044063462530401096
0.18849595547561188
0.23292831617358045
0.1782228056443524
0.3436168345951864
0.1321746424580332
0.02118320311381241
0.23917060414328872
0.3337348551307911
0.03983532054433935
0.02984123407396284
0.22666004581915591
0.062019632471872886
0.2021475332919626
0.06535985401895393
0.12214724173348082
0.6773937098325651
0.06961568657040287
0.2699207500833628
0.04634577198368875
0.11738249962637655
0.11097080195470005
0.2517105827592224
0.16540374055048174
0.060354739129291325
0.22397396028548064
0.308154259199454
0.057898023626482276
0.3133990568871034
0.31127270783285543
0.08573531292768707
0.049810201945812024
0.4790375482223597
0.02835580649968299
0.05379974264724118
0.0955257579031655
0.08595492563843947
0.04551429874797576
0.07282513549395342
0.10340192330846462
0.05124809912172875
0.1636910576605567
0.008307240365806899
0.3333982337013828
0.09967322420787651
0.37738339056787606
0.19321707446223352
0.26930267497072763
0.24677049933147352
0.026450678538075416
0.10823956766271718
0.18347087954286478
0.08578041179592283
0.09204794497151983
0.17833695428907695
0.10424336855287618
0.2529441760725802
0.09207799657650283
0.15751168559378123
0.01973551671512653
0.16331188818747575
0.1847647300251552
0.14141887029723496
0.044052747038625245
0.23817305220654472
0.017701685522246526
0.5269261854483175
0.11524231777781474
0.11952372470886816
0.06786239217403112
0.08894665336651708
0.021921718786080156
0.47589074177596985
0.18001911688030017
0.21230675444062988
0.03377138625484247
0.17695858535604236
0.28201674795577564
0.018547019054214582
0.032511368517637224
0.0850019176605542
0.13625311950566613
0.027350589554515223
0.0829145666556417
0.07077082118006565
0.08540909204007682
0.3554260928077095
0.06976981661621995
0.08189002743559502
0.016977485087864473
0.18878958877686536
0.25333104150983404
0.16301333007125993
0.2980092925855839
0.07816600026020983
0.5228305168003798
0.21102107925691996
0.1976871820905783
0.16626003272222256
0.04044283253199373
0.0326240324489596
0.1519731751787821
0.22592967163422623
0.09461445590683702
0.14919989783263748
0.021603983225453663
0.11081709965338694
0.1944372993113419
0.031304819405098674
0.08549598958692778
0.20123899291179356
0.008283486828253174
0.10205888193568416
0.055928265789769435
0.11472596068640888
0.05436481982695222
0.45445395032166236
0.027735201217550784
0.059508665644833425
0.25681510069002816
0.09942736887212181
0.4162689591432738
0.05751249728729751
0.011133157181351465
0.05813083066622357
0.05538364412885873
0.09774489035567943
0.09524436511958595
0.020823527689239268
0.033692809673398445
0.17651741511588648
0.09351961796375276
0.08469214249085513
0.050172582824297304
0.07591190352254339
0.29832006407107503
0.0801870792884027
0.11704291668308613
0.028639001073861147
0.16740991485963552
0.13531987699299464
0.32288783626110545
0.03968748491391651
0.10477925643249054
0.0973203999429644
0.022690297819094346
0.0036706173472532432
0.5940400106482511
0.1431331967657917
0.09120094109844279
0.033594870163254714
0.0684002132612514
0.39055432623729625
0.24535904998931143
0.27350998876976446
0.1790082196009961
0.3985745668267494
0.011178453851096119
0.08401387002087124
0.025549183861458206
0.06636755370135787
0.012432760659758416
0.11843904218392058
0.05025067076673832
0.4422665944667102
0.03885568657682719
0.39689682796502607
0.15905949251667945
0.08514669140212815
0.16608799871085922
0.06468341974259174
0.050635107453419884
0.27178158941166525
0.042470955319429494
0.03631273039426315
0.08434060020583375
0.014259925946744753
0.048431621523360446
0.01494684023230914
0.003525144278732295
0.022628139265935196
0.2111559004468074
0.0285379561791553
0.12182226403856805
0.1312060269503198
0.4763741119622954
0.12830604533078666
0.2589137002560232
0.13213744511147632
0.061419396078504204
0.42800480102755445
0.04747345746317105
0.052654536625893374
0.6090803444606965
0.13454957954954197
0.10496574770540998
0.09207781789052562
0.016288428963116757
0.03967331932991989
0.07102604766092607
0.06148443360726435
0.04405977117162187
0.500101691408384
0.39816180258133615
0.07710630874166974
0.004253875322612237
0.058712778594290305
0.19288906952889093
0.1342885605519709
0.14587941980970945
0.10611814051798246
0.03583510854142006
0.21863207927825978
0.1264483207132659
0.1988265589937631
0.2504366131501613
0.6030855153240302
0.016388705834590827
0.117678531944119
0.4735727111622878
0.07198020683918095
0.3073014644231939
0.0005777571808906484
0.023268374938548397
0.0010858325442460602
0.49485128131706835
0.1380346284597003
0.06984804312725923
0.07296860879003811
0.14597433810489913
0.025897311227233866
0.05348038779788119
0.20546465807415706
0.09458671838114241
0.20316343913612733
0.021988822705913458
0.13771538849044845
0.4631047490326643
0.043385828065057024
0.30223153048820045
0.3214171588111827
0.07086009458888
0.05671150698986932
0.10173728392637009
0.04882502119107467
0.17107771926806242
0.1200044937855161
0.09843923454927082
0.06541467794931678
0.016624016161761363
0.15380131891527737
0.006145925524934929
0.43293206008500323
0.003287793301076759
0.005745588342890419
0.004226138421876168
0.11225749897196972
0.016086504292591532
0.09660159323630925
0.03739181607631653
0.1555579156430025
0.08736379191021465
0.02907506475635827
0.09932852397564373
0.03910022887964125
0.061626260981736555
0.1752215173935913
0.002098149084322461
0.10342520678464921
0.15005800370363465
0.03704102724166107
0.2608265107820607
0.054480211507747116
0.18107816101580496
0.2755230322152487
0.008755003072077933
0.14952496787846617
0.3660272095768193
0.3621523753453043
0.1674958630253398
0.03688820941594161
0.1177398263247283
0.04338365081404506
0.16935276398139246
0.23283435224534585
0.13320027800378842
0.004128570288681016
0.06201652054379864
0.16616473731799203
0.2433152854090217
0.026468312804008392
0.161928532604549
0.24899748610734934
0.026702604789608536
0.24272742302648254
0.04858161158698481
0.011744885453806121
0.09948782248738264
0.11709801730334975
0.3253683096491552
0.10292078882034
0.009199897138737125
0.13321639143601863
0.3620683687656087
0.10852542855254603
0.04049511363984663
0.1538704925439236
0.05424596828671345
0.08063632151443781
0.0029354725546802828
0.06546848882386738
0.1832178903769144
0.19662648597513113
0.048632837564498856
0.4936313425234987
0.22538011833415916
0.03206834296904877
0.05010834002243336
0.03633309622902107
0.14519711752531642
0.04307026523872524
0.06285368532836004
0.24624118895227307
0.057590463295949995
0.10505717634531986
0.04613845806914327
0.01546529192474702
0.18608332706071107
0.33109465024736656
0.4324085364153517
0.03683571614125531
0.009778098649975876
0.013104909680174604
0.019082835239018273
0.407486603230177
0.16227420579131738
0.06459988073581012
0.04143274444992141
0.10260772069208417
0.011510674174239292
0.09611246329171953
0.1717683686832975
0.01373407457256194
0.08409628725328815
0.06459912375987525
0.02803397764526736
0.11904749574130594
0.1222863277236214
0.035108567946442217
0.04989008942094089
0.1490726690774034
0.16326471734528866
0.06686034487457981
0.39553284481978546
0.17550278787524926
0.26126686106343444
0.04893430687523018
0.017032189819376865
0.08355986999243104
0.20946759582397115
0.008302622843817943
0.062141022128796776
0.029592161231064538
0.039709755910382054
0.009379388358159503
0.027916277308175315
0.04538347551680265
0.04875841186033132
0.11164033241722565
0.04933205652087127
0.10148567647869687
0.10750060691450612
0.14695626235250323
0.02664011311945956
0.10497326729368806
0.0391057655481201
0.048325274071863634
0.1790458018072483
0.43565462700008456
0.07957030894318035
0.021806045111433758
0.2136094973438121
0.07383461450166079
0.42812919664768123
0.15671748738552332
0.13299228295884008
0.06603325597956092
0.4694634129837188
0.09371763865790596
0.26934740083078074
0.12042782828195524
0.05278945803418974
0.07838162180083064
0.06590275619841567
0.06460807403701216
0.02766465831535134
0.11925900624601982
0.3026638368524104
0.5222950963453985
0.4232177350819225
0.0061090802737995
0.13727821748061259
0.25093101395741896
0.11482605393351443
0.061435636891406915
0.3382049697384279
0.1527472129503704
0.057263066638775506
0.24353266171098018
0.2106304659325052
0.14889095186276394
0.03283236532958382
0.11928166132317289
0.13188465724943713
0.0994334182029897
0.03627550016830619
0.13871954738003198
0.09336402157656119
0.04501905685922116
0.05062140736863208
0.40646422112498354
0.07358201531518631
0.12343569690121743
0.4649023283840737
0.23187174388900283
0.09987102361256936
0.012844590683567546
0.06698713314568376
0.040767658585071656
0.013342335613191942
0.044181329071918705
0.050261077571488275
0.052084398254725654
0.09239603391044914
0.09552564210909406
0.015267836135783454
0.3583660956075772
0.016077177608677013
0.09982023774066501
0.5064856539942406
0.3506557425832554
0.09420554422758351
0.18333079889467638
0.37234587979893424
0.05104466280459952
0.13711246951394584
0.04258276803937487
0.6118593838580131
0.24382284534881837
0.02941062676991006
0.1425712713776865
0.33150954235247143
0.06760615600139798
0.14058663289053325
0.18796238657291583
0.145349246463545
0.34893420751068904
0.036447878409062
0.026607511123531706
0.07656244125443255
0.15460527197862087
0.24451223755698817
0.3552288901471796
0.146436107055176
0.0009079314700243928
0.18317393963645168
0.2740750249430416
0.01074434266497145
0.08450538460433982
0.07513900350004094
0.025332567633429892
0.010619103973232999
0.2695847342715437
0.007635894443446669
0.16050919923448986
0.4623851529330861
0.006586535664763539
0.12664211630462716
0.48269056937262006
0.009407596217531915
0.4861397586058606
0.0032932516906555897
0.17506638357469556
0.07645370583208512
0.01949283580935645
0.03657681943062301
0.029273455872411692
0.401861116243462
0.012855512708451321
0.4406207524092393
0.06448071781960382
0.09622312627925401
0.03855108321864602
0.1808393984002052
0.5381418606941474
0.13484910182833187
0.14233876478427027
0.05609357999804612
0.0017074474173444701
0.05101041056233206
0.06452788977364071
0.18239373294205044
0.018392580003703456
0.03666191900243564
0.1314829166033305
0.022079454141951407
0.07190697391956945
0.11112850975723665
0.021585754448712243
0.5700506276771901
0.0009215641584835538
0.11271366663629306
0.08706072046836327
0.10759006750375721
0.17181728268155977
0.0012066781407338025
0.16803373348569173
0.2347821195888857
0.11302984965314362
0.054565545551192196
0.06861791111645812
0.028919460728805284
0.03482790842817569
0.16189329995417764
0.02562107491895047
0.14886646790232605
0.0025561161386209483
0.20037256322686461
0.21037166954115458
0.026234085987036585
0.02800563176330061
0.007573597493111625
0.09525617625665889
0.07599240683466187
0.47043702211510213
0.17543326345110144
0.018147778727819707
0.09051307558911827
0.17075055503123765
0.03912356096945708
0.32809183975251915
0.28727506158823735
0.008836534587586299
0.4311951845292603
0.17133560511361487
0.20370558618286044
0.11192529778706353
0.008381660336251118
0.05237195155660506
0.04397584536749848
0.049315961533993966
0.16624309766632872
0.22762037823794637
0.15118817746551488
0.07316641443118731
0.04297848962636158
0.14679204419028982
0.12905588689866343
0.11511335173825367
0.023701501955229104
0.03198319858495723
0.09494095652004111
0.5386944726052502
0.046282878759742664
0.2750528938953087
0.023633290630834577
0.11349060905475133
0.16223431877582598
0.15994648341115944
0.2891522853360203
0.6467049050776212
0.0651468036034788
0.030679959487158036
0.055122423380631114
0.07070599286911962
0.03250152145158041
0.07216650871071358
0.04894172783854605
0.11323784080078227
0.21633040261474223
0.10490378517418322
0.1784792467993328
0.1113442956990815
0.13085019308630721
0.025636902274095572
0.10106761401236726
0.08065111761572413
0.0006007845285118247
0.01869310473772484
0.11327228504002781
0.002958567125762384
0.13844520311356834
0.5825669371176238
0.10447467327483514
0.07883096591595735
0.04960405619571921
0.37750843358281644
0.05336318808602889
0.03296808057875776
0.07030564703147521
0.1851872056459678
0.17979454203712153
0.29950536356284657
0.4784613694463252
0.002324949653437817
0.11630821388076472
0.059499026474731834
0.09311712372372936
0.188399710653975
0.06474666995662068
0.14019160820346604
0.015379253652427718
0.08486849225680324
0.04599469733662623
0.05686647758621264
0.4102836175615194
0.09633927430075422
0.08474319577212215
0.0791174675868119
0.03855385861256797
0.011942917652828159
0.026046502920398073
0.02911583003903111
0.16365319156110952
0.2291850688563067
0.0070212023931188194
0.2528656868243138
0.1254423148977873
0.027179683631735903
0.01533653615142929
0.014443345155984678
0.29217401316936054
0.10337459117934096
0.0031250696121791323
0.0540213333088722
0.2087298685271811
0.1522642247221665
0.0940324404197913
0.035752937179009854
0.02066034085424154
0.2035595606509792
0.07046206918307155
0.013225336746363319
0.075682546919103
0.08081884990606271
0.19149960262005997
0.22549288604297527
0.09884512565949481
0.045972330257605346
0.15206772887154457
0.07394987919463293
0.11143861912079811
0.19913459318237584
0.30168261777026767
0.0759641655097808
0.019507551822614985
0.38255340665556026
0.024319693465873787
0.023050560131407206
0.021530086556851066
0.24353113190789039
0.06715032653985208
0.0995316145079614
0.09808895176565749
0.06612542021328158
0.21882323828619818
0.11194780279652997
0.09559346925448245
0.12027188463096017
0.06556692764337377
0.13464248565472467
0.5298958481687309
0.24099009285257192
0.1557493588406338
0.045755946927031825
0.08833720454312025
0.04941337981443451
0.0039175874335500025
0.048404817161753926
0.1521649801320249
0.44158912877732626
0.07570313485536984
0.04879786129742142
0.06077254193178812
0.004567304719528139
0.006348367782478509
0.30512082443131894
0.0734330575820055
0.09350282369619839
0.24698464957130598
0.09144129934032179
0.5455246643423004
0.18985470245098338
0.31182256884657944
0.017880761721007207
0.05578147784332
0.09086668678458446
0.26754493129023527
0.17977288299403524
0.21048031248172858
0.036071346545516025
0.3119789719016386
0.04231742077422191
0.10932250059528882
0.17686683568898656
0.08133913338936331
0.05106245195559929
0.09556166527595657
0.1605793376353321
0.07257185652078689
0.015636225322846888
0.0005013561484445881
0.35118394873950787
0.08807445657040067
0.11721010597532122
0.05752321370567533
0.04498802100673011
0.30959539853729234
0.08546123495385734
0.19190991572637903
0.04679502779297375
0.359584852732382
0.14460529719958984
0.025031910353766212
0.03978540506870128
0.023652467816322773
0.0517532576083542
0.01695922263313933
0.009167359261028326
0.08091797918439186
0.2107938441222728
0.014052652388678265
0.21132328737590303
0.235346880996905
0.1797322788083695
0.03381737132002644
0.048494670781541405
0.18165684710601201
0.1454151140550994
0.11017236663552886
0.024429426878727185
0.028762992490255098
0.013730864074167983
0.13637575181267614
0.1902730829551699
0.2078040393120341
0.24280344036208848
0.07440204978863277
0.028677931357149144
0.1186434671984759
0.035915074635071625
0.07615583713698924
0.03854294676132274
0.10570728715102139
0.0001537233339233276
0.039525023454445356
0.1145093664354957
0.42007108883463834
0.18984400300776175
0.09010270414836402
0.03324036126054156
0.21881311907016163
0.05857892769107366
0.06553006326080382
0.12272951385809175
0.43390101487785104
0.018108891260140897
0.09245305734186082
0.07774717277876053
0.10396436940773246
0.010087951441305535
0.17851338782274379
0.01215149041670718
0.4123846169848831
0.042057067644485815
0.3609475008557432
0.03561452565862499
0.010537375072346632
0.22203088626861564
0.38651944483049816
0.06090559680084098
0.2973465824368686
0.06548364655760561
0.42062730908588364
0.08416110876227105
0.03745900935179338
0.3437867884874739
0.04362611818530869
0.1383784758491673
0.015316200055313874
0.054072446080046854
0.04699853112587483
0.07843714975653948
0.03195549808880525
0.03138613832947672
0.037505149657096996
0.061739568245932894
0.09495245992578699
0.08125144082804373
0.03191953426886899
0.07279168251650758
0.033155808460763006
0.1135554873780634
0.07386495630621408
0.08021538116114293
0.323290788238116
0.5250252346380591
0.09496608057540641
0.0030317380970373386
0.11687454433279332
0.06802795635224991
0.2816444710758995
0.04203607637460578
0.040767641365100964
0.1305108744770977
0.03008464916857409
0.03147032378431156
0.23743080269967134
0.1853709152794634
0.0801456617390555
0.18613886502783572
0.19527911766595002
0.21116003907851433
0.035800044938270506
0.06577959364436037
0.198761754366961
0.4429744825902855
0.012776817715163109
0.17553681699131277
0.06523932403574847
0.04064176167628131
0.10457384927484555
0.29807651287165693
0.08110760408659307
0.1499217114702952
0.08417739110460772
0.12101993820579492
0.19692770133401444
0.08495687509149265
0.09254712847677937
0.07866666219054332
0.3712881592369451
0.03675400634982071
0.05142077101622301
0.03211976475306734
0.07780707213853275
0.15940215936933
0.009526181411194944
0.1640978895836654
0.07032891932985241
0.03265704923551388
0.010868695349617674
0.05176686850443006
0.38134722363369095
0.13439845121164318
0.04153072340400768
0.12433362632290776
0.07603392437695872
0.051098686892398174
0.07829114160073435
0.20932156690242942
0.21362058635937828
0.10345701609336672
0.02534587262761133
0.029142489439420587
0.23274788501733654
0.5796143256071348
0.03541758496873785
0.049803246508384004
0.2212806966148315
0.029608526336987108
0.012205893223158694
0.010249764898849378
0.015762183664295576
0.03521149047046209
0.11682815788825528
0.25198462233632696
0.024561080049185845
0.2309309521726505
0.27750586325839127
0.006926363884000553
0.19038596957666915
0.225699394211693
0.2526582636484105
0.08676945188174053
0.04918847436119693
0.018601563598227396
0.08578694178753904
0.03744452718565543
0.026694174712686113
0.22870835112201207
0.12298984579638896
0.015370087513656707
0.002311895552474267
0.05331323754624226
0.04453264566924006
0.07910435065720425
0.10417812189377892
0.0985288546018952
0.006287765956889488
0.1884661634222625
0.040725200780397666
0.1053458486048735
0.31124213645372517
0.27461522371990876
0.04855587521519597
0.26916169827655717
0.0036451270435961594
0.02667334613772759
0.41351339021594075
0.15074396560069486
0.14548817593023594
0.05645705997122936
0.08023636765907388
0.016868742304661937
0.2594293931410521
0.03076811936699598
0.0980228310633378
0.31920450505167375
0.06661852127384972
0.06059001919606856

==> anc/HaarRFC_U1_L6p0.19.dat <==
0.32328471026424943
0.09675509782505073
0.04792701146669214
0.05094329580974675
0.0650607472441664
0.07636653931837345
0.11265429715699075
0.1842333118832109
0.10573323121324125
0.10719826084143286
0.45809780517380594
0.07615390625732518
0.09254698259039361
0.1323605018748212
0.07564066133075953
0.17744627497220322
0.04242814389505648
0.1565353524211818
0.2743380563319769
0.6253325861650578
0.14526046409857657
0.10809617040756536
0.08697460898364572
0.16240997654832484
0.1106254207859588
0.3917205684297205
0.1663149339808018
0.35188530280682123
0.24276721546406896
0.08801510686883386
0.016390191138017263
0.2975188267054839
0.09835761135646197
0.17890568943650706
0.08808604188553147
0.39198693318115646
0.017738851800680643
0.04465568015375878
0.05972772053946377
0.09540102316784696
0.4308911305024144
0.03351526874443683
0.14362638818649967
0.44726067919996654
0.2764395544536431
0.085125292104884
0.06968605048697843
0.03258896407388573
0.0051575073460921935
0.47200308930678125
0.23529070168166788
0.11542594965649741
0.03823545025626182
0.17217143921903733
0.12547401042988468
0.01772174208354508
0.006278136505221615
0.09340828175764583
0.13327750562078858
0.08254542667298845
0.20362021819407713
0.15274597516576127
0.04600310890618454
0.14659411210978282
0.5531946651057539
0.42953425022612857
0.18244991629063081
0.05408383255311445
0.014579898814361262
0.12597149387071216
0.08004998470806092
0.03270177364841512
0.6248146464564857
0.22763247206792675
0.021624707936554785
0.04209085480175347
0.08927470939972097
0.10206267553802106
0.01687856870586725
0.307973659527732
0.3435847300592526
0.480888245230783
0.07458823809622954
0.049356242429728366
0.002277468504911891
0.03621590921176122
0.00530004871766777
0.007813041248551233
0.16311418624184762
0.17715021620229496
0.027852751520936286
0.025926931233373134
0.06005613808014837
0.14584362595033248
0.10437735787306329
0.026003096884475135
0.0023706066735312186
0.338357625448486
0.027612012149702096
0.07158290823140012
0.10405539392072828
0.14586907364296395
0.19151286557678146
0.06954850874686636
0.12274410115155364
0.014991668678682027
0.08983776528087904
0.2237390215430172
0.08214251169617647
0.00039626467346403374
0.08276821096444363
0.03416651195722653
0.33969254462989606
0.004339919763512353
0.05283237773521332
0.5175709799683138
0.6661259170339355
0.012411283533699248
0.06836292600193125
0.16022188980125587
0.23837467079883587
0.004421738709162846
0.06328253852110567
0.21979169935589568
0.1879450465084899
0.1366092134691369
0.31464330857754264
0.03714671929828065
0.04268677217002207
0.08392425679503104
0.08811003624402756
0.0957161848102108
0.12478012552880578
0.20696836197626992
0.3434492613741979
0.0026185188025829443
0.0947243538933493
0.13042637924936068
0.3810995911833107
0.32054647048502805
0.06025339748413098
0.17113669182405788
0.25042581600519437
0.03772114259843328
0.17032999744592672
0.0367003217464862
0.022096960012091167
0.0760394780882028
0.12162660382663532
0.068921612335769
0.1873101639715863
0.01725607240254852
0.07061245519847313
0.034934365517248635
0.12601585900124437
0.2374871205622125
0.09236523377337734
0.33666573038160064
0.02839722078064378
0.02412465143986705
0.011641470934824575
0.02870408521124087
0.5576439973328605
0.08851409837854707
0.06641121059217886
0.12594236212751053
0.023517697176392436
0.03211887650446497
0.060700414814603205
0.010243307303885679
0.17102828741023512
0.21467934287824597
0.06605481643575228
0.0034501945003668714
0.34770728376489013
0.002579400490622389
0.10446046904542734
0.09004515760038986
0.06026926265056957
0.07552058442919714
0.030154227458302662
0.05083255468868926
0.161939192969643
0.26858113546148477
0.053425074033274025
0.022258047802687767
0.6239288379927035
0.03310012159688707
0.37968467842751297
0.062431602962023096
0.006330837092095635
0.02729360104371274
0.1902906460888506
0.6471108530552238
0.002672688299525723
0.25288482491368375
0.03834733973755052
0.08732837746932867
0.04012063674973754
0.18707168411096173
0.03963303867280113
0.005204987282018565
0.2001011254896312
0.016251684975729794
0.08162486339045927
0.006471357481728979
0.7259332654330974
0.043943792006400646
0.043976492221429526
0.14527335499597493
0.04833422737802831
0.022092574984089987
0.09957006044392279
0.09697579750370941
0.08107643539599675
0.16129955503437354
0.06570442137315617
0.015462895926535476
0.018472375425962615
0.14755897932060796
0.2640541839401679
0.05661061161722986
0.02774084921831011
0.017647865923455585
0.08980446733162954
0.23204316458242885
0.15928383357632658
0.05922440379015877
0.262358783924293
0.615015870469705
0.11598330854482747
0.2957340646504291
0.020398684635380752
0.01633608147494146
0.05525969426215826
0.27002332407365925
0.11992252777741531
0.08171695582235738
0.029451803026663777
0.17752830487383195
0.24430721227290808
0.15973932806006458
0.17294908006765916
0.15316905683039755
0.015121967481796726
0.04859712958042388
0.18749360702156892
0.08359037285271052
0.7832433443745201
0.03793639064724309
0.41451406725933865
0.03911035658310187
0.14058550479194473
0.08639750227100891
0.0066297008606871505
0.07900756776278954
0.025613343648096594
0.331475554620353
0.016016625080405713
0.03796218262101685
0.03342474432626082
0.00811738470574765
0.09928693935644038
0.2994064084563269
0.549756358927665
0.04408902968558611
0.11850888275941707
0.050816175080853614
0.1641304807853954
0.0030377371703939576
0.05206586664551312
0.016273680013778068
0.08293212245000547
0.008150356811077574
0.1421350008605594
0.14003499001990563
0.004812812553479415
0.4063690789644485
0.1322975932849837
0.22540714187040276
0.0690669784993367
0.10797976132358639
0.3693076285161763
0.11668051369564697
0.15236514384310232
0.19427796494402388
0.07264932961121934
0.018330394651869968
0.09797787482132347
0.5142060399265862
0.03523169718172662
0.04756010000067052
0.14761970171815728
0.03810232520786755
0.3305140580838877
0.42306185952356024
0.00940775476905873
0.011304636013170964
0.42887332740085454
0.07024200604077616
0.09602667507108552
0.014356591198562507
0.007537948380033621
0.17633905811112593
0.05803403315384425
0.04543045230098093
0.02558707139741015
0.11895905160043141
0.37712387810372466
0.03819856667160347
0.061046386939961415
0.0993887057848231
0.09393684693356483
0.05398705700031686
0.11172146027728731
0.10606422323450708
0.4056410367646516
0.32989908691560466
0.08101011321124665
0.018322585843227657
0.130910342587967
0.024517444797969943
0.039037903565930177
0.1672952586771107
0.1876023772991687
0.0486337140592848
0.06369083284568267
0.06325981057217242
0.0707500088054182
0.020172292520914126
0.05841741283306474
0.18994392402508317
0.0658171788599184
0.013578268960908331
0.05602631717584518
0.049906504831548
0.0528732034799474
0.15016647744634354
0.057230928754322036
0.08055707072713808
0.0031946607162759446
0.17140843608784712
0.05642598736814358
0.027788874550025766
0.20400256168774333
0.21010547993344714
0.0691853371420724
0.3544449999089101
0.0544910675887576
0.29245487772439127
0.05444585203659435
0.0527944649371209
0.0839112193584038
0.17521681549128745
0.14940787090419308
0.07975469870419775
0.17268511919133073
0.12829791796440662
0.10287243924133863
0.03839041326179348
0.04689923898554879
0.12405173586323394
0.006891455006404353
0.5005570517308141
0.48667249552506076
0.21420901384344498
0.08957510585761971
0.53373286097464
0.1967984468988068
0.16969446349473158
0.14256002927341477
0.18539046648126772
0.02986162562244836
0.09913106658773735
0.013463130223316792
0.3813962008296753
0.051899672723445124
0.07169252175159183
0.18936493547340982
0.015220393387813407
0.2605526835670207
0.025529337788187983
0.053918921052925395
0.11269989088601358
0.07242780417121934
0.05137900218191617
0.5149317695661578
0.07304489806968766
0.4570607850408404
0.1845849794133946
0.05543250912049991
0.458354643097061
0.1018691817094545
0.14869596900466345
0.21534106922960689
0.12804032528609363
0.7270778623327787
0.09057986195578699
0.009005941511234112
0.06508917167350686
0.14611109007940598
0.534437158818234
0.2007072307297765
0.14162288568645348
0.18733776278449296
0.08447351475188676
0.23810731031242
0.3191382566205173
0.06818101021869226
0.18713824730584422
0.008730944770788788
0.40516542991396076
0.35294917321114955
0.052084562097985114
0.032294237605661615
0.0780367025613617
0.10056717543099268
0.0503983256749685
0.13701158440903102
0.10429234584460066
0.0033053329090414175
0.021668140168122785
0.09130642461390782
0.0648761354898404
0.1176530782483388
0.03049716918715718
0.2935737495145965
0.08996733070190936
0.34290399263073434
0.1606668028714309
0.5650661570376028
0.02261919046940704
0.10696140377114029
0.08626567234949843
0.018423352756344505
0.5257864289684815
0.04404356617868469
0.15382514075193698
0.06331550765434234
0.10402980282613009
0.0063429270220051815
0.1475628680092652
0.03438731486699023
0.3051964129736622
0.06158992023518606
0.036421027438927396
0.023045076845468967
0.008254085204125211
0.12423087908871787
0.023882801999630474
0.13922667765948454
0.08058227736823739
0.01886568980349249
0.0028848993690941973
0.3396669171866056
0.015453159880196545
0.5889458066894477
0.07844228822160176
0.03918569789296053
0.01025092058223608
0.12811307704607403
0.16509936801405062
0.39066842724325385
0.0463654180740142
0.014517378055192343
0.5569247995964527
0.09962595311419759
0.08954455388732846
0.4275996404020693
0.0855580544762281
0.07086129787103196
0.7310417057921472
0.10800055909140387
0.03752241106345161
0.15366013195839287
0.40040529334034924
0.014706079415144976
0.08424728376541171
0.0894615186161747
0.11617215273555646
0.059759668162083016
0.019811070099823015
0.4276046259697518
0.15413243404440266
0.3044678296479903
0.0656779599718466
0.0021518067332192557
0.6110536287145407
0.06584795328312655
0.06837200431495108
0.10554287202848704
0.29103484032142357
0.07606775953979848
0.18488513189086297
0.042829625186754906
0.12918050662308478
0.04739077494106753
0.03445211382693805
0.4144697351847582
0.030143228423779873
0.029301540814678947
0.10262526848252128
0.026073645230016446
0.133835598747997
0.19210120747914913
0.00002191298580899518
0.2343202889794386
0.3020148364091501
0.23421522670940348
0.40054343392362257
0.05042505752030156
0.02286464720084812
0.18411759149187254
0.2201504946219357
0.01811929335631642
0.21823922685624775
0.0656662529465016
0.05720031696854395
0.13358753516865873
0.1640455980815157
0.04250897873738768
0.17876604694787518
0.044028632615793005
0.15213432885892827
0.12723599870472427
0.02113971418417618
0.0771112039590737
0.249452195907203
0.22278924562319322
0.11327904455780721
0.029418031502893904
0.08882568197365764
0.006206269836730971
0.0346649439508062
0.1260012496913991
0.0743792435215119
0.01565624762820258
0.08092156659889577
0.3099769551553332
0.016444812092903265
0.02623566056961353
0.05875942939866603
0.199805895137484
0.14988743351981484
0.02828022663304182
0.27028890186628063
0.7093148547832344
0.08425427580832394
0.2671758527868063
0.19186114281200364
0.09264855944335948
0.1567533427308543
0.05620387309618659
0.10664714452733895
0.25620747257411713
0.26533816885727163
0.04113044553877972
0.1501862171031857
0.11457827026490806
0.12196827545809875
0.01168534493742669
0.4287204168573651
0.05620681987181806
0.09112474858086227
0.40610485826279363
0.009317918715282505
0.04059020437674699
0.03436229031479086
0.007204768978448653
0.007037518292383178
0.11276517810404847
0.2794055604190111
0.0007441811002090458
0.0322141877862178
0.06604540381116514
0.10927479050477261
0.017495663706461915
0.03958787770153449
0.048964266333735414
0.014771399288321716
0.4961246254784999
0.04274871309915911
0.07687287024512635
0.14131659739487126
0.1294096791299557
0.20216608253463303
0.5761689974053255
0.11597004146841193
0.1626779515571845
0.6490347955316644
0.04929134932474079
0.3952528585266241
0.06480670086707771
0.00857425108743566
0.12201867418439197
0.011953949193701161
0.24195455191666412
0.1386667762531851
0.07348746380611128
0.04242449503736465
0.009227275837488674
0.18248747671451457
0.08203972067417264
0.010380150048126585
0.20452026529180767
0.11397345344113437
0.0008977526164571098
0.0971430379810649
0.03208213402248555
0.024768567200676314
0.2750261908247151
0.15721050538202283
0.09856359161477693
0.06685859833260571
0.09382433666318281
0.0596177938075248
0.23157354219357731
0.18891587744990304
0.4014213971650442
0.03960891689150145
0.07195596580430502
0.5854621930115805
0.07952895503561593
0.059752354265064186
0.036093391357507616
0.09910427995473443
0.07925566453390405
0.26576273048585664
0.08471610677751193
0.34974578827414327
0.010095903617542099
0.17808645583261243
0.1385319259761079
0.21123589634013246
0.5059437720428414
0.09861878004197268
0.1318823068192568
0.05088539590745692
0.029889204147259013
0.13578237537760765
0.03850565150129724
0.0038080933085509767
0.0015282022883868224
0.2475151517216499
0.10731256451754123
0.38076647428026844
0.056354564407207354
0.4018468841467599
0.02095381873440054
0.034208425017103014
0.06750262431047781
0.033182740875093486
0.1925449815171671
0.190566604109478
0.17281275052254602
0.010866379821142762
0.033274043021678634
0.057549512991221075
0.5210767658774408
0.13086747415499445
0.27305517719450995
0.11556186042958334
0.2776743880742307
0.0654495144581829
0.2993495860864744
0.03831192271863538
0.1377262004832782
0.02411120347744232
0.09095993765795635
0.005214583115489766
0.25042324492442913
0.03702629209072885
0.07060904280898417
0.03972795184892791
0.030385149002500934
0.6088030354492391
0.07002110990055313
0.013408122040956996
0.02498378870704342
0.09669351377019825
0.05100884496403962
0.08063671473875832
0.031147020426132786
0.06865134671765084
0.13162342758132178
0.02121642896129952
0.011799501052158623
0.08709905162329373
0.05366806365952949
0.1532738719952406
0.11804279735107846
0.053686340148997744
0.3041414519287269
0.07378232497192495
0.17341047143204152
0.049106576771140685
0.03176864621500792
0.4464045811894121
0.036274080840172584
0.05757390972351872
0.026068740896561384
0.007330738728404242
0.1538151645793569
0.5498390450789937
0.09670716924595707
0.12446264346898177
0.26622467697974245
0.06681780892374925
0.0301448802831421
0.12376664115331382
0.2141601661968117
0.11490401297007442
0.19585339934490062
0.189169324920076
0.06842523382997735
0.054895840560352724
0.12067864451661209
0.10484468476542914
0.04542961718571508
0.07561716508006656
0.08370438548858485
0.08619026307490796
0.12186299087309219
0.14389390981628378
0.05007104002254126
0.041263795024839074
0.06499605688906314
0.02618752163060924
0.015885720419025424
0.002519239191494061
0.045084494906187274
0.021660466691034042
0.24847237727999427
0.004296996195301684
0.09314706900645803
0.2056481754033526
0.22686577039142888
0.03147358712871064
0.08644244891709135
0.2102948749828795
0.252906583478688
0.19882096974064428
0.011437201770190104
0.04646831732203278
0.14970858996888464
0.16079450944946908
0.0017785659716037811
0.1425329024862586
0.06775185735968106
0.3173493684606019
0.26083884436106225
0.031659188439488825
0.07833818106262805
0.2932329953856466
0.07087952525978332
0.03328122631786769
0.07979616494019655
0.06802288623893556
0.37036999178842844
0.24791112563969941
0.03577331560447891
0.0763771253487645
0.004928922182602587
0.054110096125440134
0.11879074887886971
0.028413856257955058
0.2790151038321822
0.19849173139182766
0.5508356289861602
0.06859755785917432
0.37316780760367935
0.024919009066130562
0.018207743428127213
0.08848660654331833
0.18768673067537345
0.048258226183711624
0.006001544163977829
0.08560792022088047
0.004202166819973365
0.09273760755935477
0.5049114087014083
0.0434685121875235
0.18803279051437624
0.08283952133984006
0.04046825439547521
0.015586800506549543
0.02411069181705142
0.28826413010842716
0.005705251475229438
0.017471759065419548
0.002552569846367804
0.046095885114454095
0.0615495490489394
0.00002039886968381223
0.10132155524988973
0.017471142420926008
0.023752804381174778
0.007375256006261638
0.011547807481337194
0.017466654896641298
0.7349851930294993
0.044683268675922205
0.33401564888419255
0.10815755609221026
0.012377306605560877
0.013902602988454523
0.02445480535126998
0.028313749332005537
0.32036612237142614
0.4950585171184872
0.16643712899751917
0.1927677533083919
0.001847725318842617
0.00783797924450743
0.08847050093246256
0.524322438182557
0.06253866975576099
0.08110445992456652
0.41436047706501505
0.23716873707854735
0.024785928227642022
0.022778463113614672
0.06140612318476858
0.07425993862668234
0.08616193107494588
0.17867686777911448
0.04110003976310283
0.012329697978826435
0.1817449455706675
0.5195659085746902
0.5623891362564242
0.06364368308487761
0.04766310019433184
0.12644163370193662
0.021230300803572043
0.08594728819081965
0.14675938916349868
0.18166107951560662
0.027932344329273964
0.06365802610384394
0.10238546831485452
0.03000785858028968
0.208086097120651
0.0284425455561311
0.54516384431731
0.0035895622455533543
0.07185812298607412
0.09223870177435813
0.08454308684358575
0.09857120499980225
0.15548467383439235
0.07923921272324821
0.5438038478964816
0.10581377754440066
0.03991566110121757
0.43261037580386336
0.010445124376013982
0.016187956267695394
0.036708475065040796
0.10318515390434896
0.030588135427376078
0.20672215902161487
0.499108158067713
0.008128798146691863
0.04276042848233135
0.04804592408626722
0.0029837737706165874
0.12281564662163409
0.1896316556600415
0.043418605752901705
0.0477822704754909
0.04386338521669676
0.46335088240833505
0.09562526239060397
0.009293561262858617
0.15071673089231233
0.02686135407158195
0.053811591204594916
0.09425400994814541
0.07706170667555065
0.0010935990688412842
0.015189706812977797
0.1145967047048937
0.03651372511424678
0.0479362580151524
0.017527891307707055
0.04772487531700334
0.23848319693690545
0.17391441745108857
0.12173478011330888
0.15043991647901742
0.17116661656350549
0.13930944794676997
0.08958666285719966
0.2825908798498891
0.06340709910156275
0.22465032381918026
0.05630888487221747
0.12973476174837745
0.07748547403279327
0.12357268539442698
0.05235518928287898
0.17184318291861894
0.2816940507876546
0.061375383158937175
0.019066637277219325
0.07117222434011493
0.007585923592182418
0.11271118757418053
0.33119366921294247
0.019988703060451314
0.17117259927484055
0.0050053806292642295
0.044041089515651506
0.096572563167565
0.4092889318141403
0.09940348626867153
0.09212151455711964
0.11048629454066013
0.032099884674434566
0.122683644600379
0.09807601868490778
0.05427190484808247
0.14163815775182537
0.003314478920714824
0.28517262250261183
0.1520103080265062
0.19067635110042688
0.11209967657080115
0.09386840341076495
0.18117640544364794
0.06106443825670622
0.6243959669208814
0.043837789603012246
0.34818638016962766
0.00014318333223572
0.02461701405914339
0.19536929242391918
0.024751192714924663
0.009141309942001106
0.0973044401792282
0.06870369126755926
0.009101506037167695
0.18998070843868184
0.09882826680945528
0.021181553263314515
0.044193681222143566
0.04083334926691928
0.0009440102785504245
0.0107340955941376
0.07796887025424813
0.3252088853453219
0.10860361614920311
0.11690852234320932
0.12488717398051837
0.04026365377204539
0.27734308804320534
0.00671402616387824
0.01733698479485936
0.1627618908336252
0.08567569469982197
0.047482065758633736
0.07358711840121548
0.00491926175988538
0.03700172212156484
0.1899792287922154
0.24861843325705926
0.020166331594631846
0.18162202834116867
0.07247782127873974
0.036903678623320356
0.2603439830957789
0.0537929888346294
0.015869159816848014
0.41642883685854687
0.12164853955399198
0.03736938823628568
0.04790217967786287
0.2570446429303672
0.08124382628950662
0.03256150893925189
0.045047125607023966
0.14730418194455247
0.09474890126446073
0.19091650799875123
0.007258974482175413
0.4100389773162952
0.21354481520310575
0.06876169295615922
0.11383759191485737
0.1329334248732642
0.3130498369613301
0.013176627683518034
0.032047074995028374
0.027707352832189565
0.15629397849770493
0.26406196060324594
0.2150032787760788
0.1518449753205653
0.3592430401290328
0.055411199488599135
0.009483881282674234
0.394661107770405
0.021164251651402594
0.04269041979672707
0.010578374368882986
0.14841369015358102
0.030880283586004875
0.06033338355178925
0.014764862189420814
0.1308466539198876
0.040775935222197704
0.03436314034275399
0.12126388244078366
0.02845039897297639
0.5679512344938056
0.04575617898129563
0.2405063269445347
0.43093591324016045
0.12444372655990739
0.10155510617779621
0.09096137438114762
0.15430728080221057
0.5784355380384052
0.2140090685622147
0.014141836269364634
0.21449660232921017
0.012344155277928074
0.004138064452415706
0.10094286390377406
0.1349392139020365
0.0933911877302168
0.0012655665287236836
0.05165131772870455
0.133741291778632
0.0006828041671829851
0.15608956936290355
0.3623780402802664
0.22372439071309785
0.15065254388044005
0.0689365422108496
0.001190339349936729
0.013257724209966444
0.13050362132629192
0.07758662501536873
0.030177544872508295
0.12787047989362607
0.03476383119096137
0.11400768925279722
0.09978175263766181
0.19367780582574848
0.049943986758407125
0.0224821156569498
0.48360079744422624
0.42675530496780356
0.053354060090902995
0.10831340091589818
0.12154509104233611
0.013620579242379909
0.10563143467634906
0.18302063787074463
0.08265655047688662
0.15225339750263422
0.0404418321386004
0.03959366106263614
0.005498781129949819
0.2037943442433233
0.26265666466316623
0.0029554472488290563
0.3823221563633166
0.04640493204796424
0.06228245468672865
0.23727989657925885
0.10201148481599605
0.215392004400238
0.03709194467393391
0.007287608173424155
0.22225399395641193
0.03733981697488564
0.21631592891289306
0.04668254762441494
0.3593302759905568
0.02680744866595343
0.07432105504505418
0.017673748624546296
0.06510027947623982
0.07526954228191174
0.3418518833771706
0.015384570749580165
0.010035442551077236
0.12764443165255598
0.02467507443957233
0.2753514514838709
0.13503843071339494
0.012108805504838406
0.1865520689653763
0.01285704003801959
0.05022955065248444
0.031949049121024545
0.1337362724205213
0.027373875263683033
0.06766911837747101
0.09159376170465708
0.04811540005657664
0.031203327659637237
0.04280838642331232
0.2310564451952294
0.0551148406264972
0.10292628186429902
0.35732170976372246
0.22867207431175327
0.02757831458015894
0.009337380663901022
0.12982361788753502
0.027461451954383195
0.27815235760831
0.20498271769228965
0.11825770944010977
0.15741558365639305
0.047391482037579195
0.15361670050694684
0.027916129682303274
0.21941027120803908
0.07413054978553829
0.024738142660684463
0.18475221820506718
0.04605694509882668
0.11693365136269385
0.01720343609391676
0.07229655470043554
0.03831542770442654
0.0397754504884705
0.04951694692662541
0.01519868784866063
0.0037956153328242903
0.16302625522653008
0.05253464364410425
0.0005249710096865643
0.459214158499465
0.07147079367489205
0.14729207526231639
0.039975251821825514
0.4952435645873053
0.09023388171455977
0.0005446941123587413
0.17696020122035228
0.059357559628475144
0.21629154399937806
0.0806368248666961
0.027791734348259316
0.07149692770565134
0.011150063783565053
0.07484635939730179
0.013430561739646534
0.4826437042757109
0.1475329716857471
0.01643738749908505
0.21304636617109887
0.10322963470699885
0.04233383809974914
0.014610669550306883
0.07941044322576547
0.07833001763833174
0.479915381850122
0.1167027720943928
0.011046011562559943
0.08377042855691015
0.4246819946610141
0.45522215980934166
0.2747762504362642
0.1591896611850495
0.19284190286355438
0.17800466010781232
0.07845886316171415
0.026760569798548895
0.391644878511004
0.16230324199405166
0.11766889134641768
0.009621732597334018
0.03856233956659978
0.09917741160338656
0.14191361266062608
0.002649091221668741
0.15660288016378493
0.07526577626573239
0.3601182662328819
0.014331690282308891
0.23659723744479555
0.002609115406111101
0.31153960278442133
0.06307308653916949
0.16517823935420606
0.020535471286009552
0.030647588576740492
0.12160431906272245
0.011794861148933399
0.3089009725283308
0.37192035786966576
0.1982489408250097
0.09399069080494347
0.18282945021459998
0.15665252923915562
0.005368846734891229
0.05395953682229531
0.049532741737821524
0.026385307140093916
0.013855344635150693
0.018189573970193502
0.08693826930169223
0.04614075177185666
0.008898831061998437
0.013664968749722594
0.028550727502739178
0.10598090324085084
0.15653887496474805
0.07147793485765497
0.040126989290885276
0.08324919186870904
0.04672787847055625
0.028038192162211987
0.048017233704936414
0.09501787611807824
0.13188481170847827
0.18336099172432824
0.07800959809383551
0.12937569410286226
0.19717602670740736
0.06275005119976179
0.03517108253334195
0.0002586724070523107
0.07295847770988491
0.3231267130389262
0.10423705344070065
0.04401519991779126
0.004858615208974257
0.03318581258806658
0.14393342323848465
0.0024369125947141866
0.13256580043899296
0.005978239350777431
0.3897207666789287
0.0693262516016102
0.49791517246334016
0.566215905633258
0.12452410503855971
0.0007700371912244807
0.12369019371170503
0.10096210833395157
0.2014778454120194
0.20897050012316642
0.0011306742523084464
0.03330036025702679
0.06768681052293309
0.022846657721106785
0.09262519591538837
0.5937406587212503
0.10372700848657992
0.014828818220199455
0.013843518740459467
0.13205138124647947
0.02013878175739526
0.07936561426326477
0.033310191220449585
0.2713033041595416
0.045334815969723864
0.33182353051512087
0.05134141548089318
0.19755312526743113
0.08784270836296325
0.23023538554290215
0.13211081055026372
0.1466813975012648
0.06573237554171518
0.04026716058071348
0.08478163208033729
0.01588241477382926
0.05051428858974901
0.06644036597955273
0.218741104165144
0.42346085294912744
0.057608258696661654
0.12117538476013692
0.007627046042265626
0.06076494349075852
0.011854652243982999
0.03599306081602397
0.022956269105654795
0.1870674932346112
0.023093273188258122
0.04695186531897521
0.051424800647243585
0.14563394904601099
0.1104114478178394
0.15576633045764482
0.4639444334651007
0.20931362132003523
0.13154149386240924
0.06555534675073267
0.018139543610064424
0.08346739660242763
0.2404780565279351
0.5079668305204048
0.02417466704515866
0.11116710582391634
0.5975637239322266
0.07659267209623517
0.07292221577740143
0.0839364086549442
0.4327836520039422
0.061120850371341566
0.0725403791976129
0.2627200078199847
0.048139839888051865
0.04089301564629096
0.05653407328559789
0.035567790062084485
0.08639814708993748
0.30899224574583933
0.0021643967211348223
0.08522183421601631
0.05616860485959649
0.14185568987254668
0.2607269068698208
0.09012171753157103
0.13624342089425712
0.022200166167330893
0.17277463177569435
0.022383981830635617
0.15561240708959362
0.017280440406662087
0.321912636049024
0.08714994254781597
0.048114791643366024
0.05438332697608512
0.14937678820337105
0.0845869187340006
0.16591026896609745
0.3361965578528171
0.0319043455770636
0.07685745946739739
0.13285547151027005
0.010926192041283273
0.12590882723502703
0.07969718275915431
0.24331281218128736
0.023797832650462925
0.23596109000628349
0.14803506203886696
0.051366579271958895
0.16689657928335588
0.02694764175864005
0.008195429787501231
0.03029667384771479
0.024012429124350906
0.004994679843111425
0.0020151362766200327
0.06026982632168534
0.16077938483703352
0.011913673217586497
0.01325969547401916
0.1815267761598371
0.1527125676140766
0.10348914911357257
0.24472770292484494
0.14195366821564845
0.058601846758090465
0.31412780336817
0.17879436420058317
0.17642838271538153
0.002810135354199146
0.045728602080294424
0.11096278491023183
0.11596983865232606
0.28148378389434897
0.6910777858653085
0.36699508473094483
0.025641230274243636
0.17805166033292133
0.09712087775940029
0.01327111547944494
0.028634367372892763
0.06743692631822525
0.26754608289789594
0.28766014468024637
0.005414807249788562
0.03672424496962661
0.23962931802443602
0.012295861725934852
0.03594831269969959
0.40019708985241886
0.016879252454609348
0.3916166437167869
0.06619389181182
0.06100333298844952
0.07763728466140993
0.017763165310915596
0.13426087689559085
0.14860667495077126
0.14056470887529138
0.08150398241642742
0.05060028874043183
0.07118807031543811
0.07253983294522737
0.23371917651164018
0.07613351209793717
0.016302930178661627
0.01345025217393233
0.08213802253195532
0.10493003689605668
0.018611040611551766
0.18925273548304733
0.07481454925651553
0.013237290525259819
0.08848841684759785
0.12774469012462192
0.04112421895971957
0.09076571191506971
0.025459506926293
0.01808402709738732
0.03248024429917526
0.01808711197498241
0.05334948451536893
0.08978545577546539
0.3372443774546149
0.08519281537757738
0.12288553176107213
0.024881947684185418
0.03427236573621653
0.0719707299919594
0.07140348376796035
0.20659778979908894
0.0044508211815507065
0.07995295811043024
0.054221587715733204
0.6750281024678305
0.0734819843396635
0.000580612681720984
0.003840797306947995
0.0625640113141711
0.08407275375230117
0.05556324008703828
0.04266458898574497
0.15752704635580375
0.003718408943806225
0.33528152818406587
0.5101037866527944
0.06376901352721843
0.08333657177585559
0.22101595226716667
0.2047772751283308
0.09449568346194058
0.030096048015594547
0.2261152963500695
0.2547426971378585
0.12963917184195398
0.019907278224696717
0.41202716667614503
0.3923310166974647
0.07059879799889383
0.08705711055165091
0.06584475142751564
0.24295205857946325
0.09553642655987954
0.20767536702488051
0.2255304681104571
0.038920405364136414
0.041029627051413775
0.011934107464493386
0.35768621597195094
0.03435241069483171
0.21356465350610862
0.07945205432182294
0.11549057575426393
0.009889850017230665
0.02305998650449684
0.017287599958860644
0.15559933753847652
0.1927793686634629
0.06661790974743684
0.10364452177793729
0.1839425614320837
0.1688835352775399
0.280592430092106
0.08480410720273977
0.0402198366177388
0.15324545683942212
0.14691225177987477
0.11709850432080174
0.4082302574849187
0.18517565937493652
0.05129419545630794
0.24890900234973473
0.01793141133348739
0.009083765136981985
0.16150503806097333
0.16414683237142258
0.23346733063939332
0.1048166241676422
0.03722305728570392
0.020436265947949412
0.1492048328092563
0.018320859170485333
0.07404039467742868
0.3063527898861638
0.24295501100611913
0.06670048004252967
0.4673831234345523
0.1366259022195288
0.08566903500946933
0.7263718906697662
0.059126413309500046
0.23822745549337215
0.11881564195498025
0.09099925104256648
0.05339733847035271
0.08455408714032771
0.07778417895863907
0.4315331053233239
0.016247992913054458
0.2608174450789258
0.033159534395061974
0.012411747317268408
0.052175354608909444
0.13419141200447576
0.48817111489608783
0.17988485198558726
0.23405837861776915
0.05602818697976608
0.26670223253529773
0.028911325570094053
0.4668875409969576
0.039148512045117476
0.05000115432023975
0.11905911962428958
0.16009533094093256
0.030047230809761842
0.21575932785812668
0.19966963988066058
0.14973585378875606
0.10713340758210996
0.043971119740847504
0.10076446796692769
0.07705102827143094
0.08253590467539695
0.15211985756187646
0.08975835689448415
0.1118427696671837
0.06053696337970816
0.003166318791596802
0.41201338564630463
0.07762866730041697
0.017898176756360976
0.3026299546465789
0.045980649868034774
0.06947837968368771
0.3473831590181104
0.2961781611440444
0.10469001853531007
0.06455562095459463
0.13131632826735726
0.06125203025696839
0.0032507893822153154
0.07674224525037682
0.23886826896619281
0.5591313831253342
0.10769478268433905
0.011994958828027164
0.1599131504660538
0.012012398580512795
0.028465125599812492
0.010901301291369514
0.39449711046876396
0.04117964615476256
0.4732175961773463
0.002948238038223633
0.2308560871835613
0.19093385992622036
0.051239234025540835
0.002221111062498247
0.25771243918224446
0.006475744899194136
0.14870698613252203
0.16733733025964262
0.24105318678915696
0.2625667616798559
0.009381410743701418
0.12162100438659489
0.15715381167890335
0.1738155173239323
0.10065408438739577
0.17260695026305992
0.18071558413193847
0.010633895269609525
0.02291095200524412
0.06661061048662287
0.06390038445791295
0.06875622538292779
0.29315065008522406
0.26741283993485776
0.29757183843113644
0.07774959516710968
0.06590504400557642
0.011647231846815568
0.16433020918712649
0.04451890929021696
0.2972306299909718
0.006702458339385996
0.4067232449607708
0.2837231083273448
0.05984609199752675
0.05333474194762888
0.1370756001201587
0.1822118994150716
0.07397990818331278
0.022691212957310625
0.4340258963401992
0.20133639800096534
0.25245237983212887
0.08579828368422679
0.07309086273740638
0.018671491615516053
0.004267584389884258
0.21131972217344286
0.15642875029454154
0.14158102140791087
0.08651997264958396
0.2114510528707045
0.05002387293274165
0.4729849702377615
0.06055588092537197
0.08850269819520111
0.5315138730153101
0.00763726461997561
0.014199251338607534
0.028622094680788666
0.13541955199446806
0.04974575941169719
0.25347221730507563
0.09828245769880113
0.024537271255731755
0.2726693976307086
0.03566716017206087
0.1649040135964095
0.030269737312536668
0.02633995118152762
0.06465110891704852
0.5377433839679923
0.16819050546669626
0.04228307659677571
0.11216016394361303
0.12882971664703263
0.026402014208870523
0.01988916102600625
0.0592303084490858
0.07081637127066119
0.06690968060865483
0.021788386739383502
0.007637866904577821
0.14325642697979032
0.11821562497567897
0.1842966012317259
0.20400673503607997
0.011344698731008476
0.21266524042434054
0.07185413880378842
0.11265007789899428
0.0654632981976654
0.018808682146180485
0.04651465448797084
0.167149284066101
0.35247134097687827
0.08134172676135223
0.03436615228919139
0.07890907153210962
0.035172838594752565
0.05059921759750352
0.05348789029298996
0.0746909969565798
0.007636615866104425
0.20456256895312908
0.01912725282484785
0.0071091173279400595
0.1349717055523516
0.29456250347157664
0.039556763961519685
0.010350031678429985
0.11076859608443587
0.06450645917583404
0.03489286930686956
0.1841878456401867
0.00007007173334938843
0.07737956325298313
0.07619828994295408
0.37189096661940135
0.19712183730136393
0.2786519802553268
0.39448695138408174
0.14791781457738482
0.47492760509799103
0.2624906291759288
0.02591092595047521
0.49040173343869853
0.06559047017933042
0.12384191910955657
0.23077403084185608
0.10191575675707629
0.2680878330728423
0.043091651482965745
0.06988833419434694
0.05524628045431013
0.2671032662081026
0.04352415707500097
0.5135644307358652
0.08005547052664826
0.05089349360211375
0.05915503829548913
0.12282565655557168
0.26481628753512254
0.2949567408866957
0.0265873512017295
0.13808377881896425
0.008880241416842629
0.18305121229965668
0.05559536953656614
0.1592387849270721
0.5047870720971078
0.12863402385078013
0.13009677907622336
0.03870561169036923
0.02995135341346011
0.13648479975970948
0.10965717424027994
0.3242452505942722
0.09781999880117134
0.020743867695409552
0.00773895204407401
0.21020097141972668
0.00912171321550604
0.17907595160803613
0.2081184578125274
0.11759911645112166
0.27049001458917665
0.028460152100818422
0.05229514156171419
0.16177073081759885
0.08439276958751225
0.19102268700836725
0.38854737835320396
0.11073270643713871
0.08609541612321531
0.08821974952741943
0.23343958832921904
0.002030929645315275
0.1683496183824544
0.0379475561954878
0.03892147439570659
0.22872498498565316
0.10213056456967472
0.17078492950160856
0.023077885546697496
0.05126979387571764
0.10764685512318904
0.22001721884070882
0.09115517547415473
0.06554508016097986
0.07932980138170703
0.019238034977915406
0.1592444257400212
0.11238331619098592
0.04052212744779326
0.18499600187731158
0.04853062495104615
0.035732335719553324
0.028785588382828745
0.11363604632078683
0.002145858855346863
0.013352344090885126
0.2900833487605168
0.04270516924140549
0.05671092678957153
0.05154622435417611
0.4792416833163625
0.1940512960317981
0.00038984758863819073
0.14415471494454885
0.011103511418283848
0.26936013708321477
0.22905530161115684
0.13255564165578868
0.016222130911973043
0.06573567117916647
0.07371965434819622
0.06811691279763084
0.10765203715888386
0.31566462296737857
0.31012365505365824
0.14903869326023653
0.031589411744277485
0.2723505974172278
0.08726784109641593
0.09662359082537637
0.06746198243222494
0.05447218139114044
0.10041230071798622
0.0002026379653145434
0.02120003548133673
0.14663764223283957
0.22525835719315856
0.14536881113488234
0.010592823735634384
0.16839806112538655
0.04260403287457609
0.028089137862962885
0.27298929126143345
0.5621020371689891
0.09981394702644825
0.2715146769640604
0.07758747261864836
0.21978209308191068
0.12929339772031348
0.028607219056400318
0.3536279919695519
0.09498850914323383
0.1114364172413663
0.06510298948612254
0.21574286228335746
0.45271090261409624
0.23202536241582608
0.09380312998707956
0.5010473492173256
0.11887219277588261
0.02128193838213455
0.03636484074591103
0.01650964098240211
0.16437948330735408
0.018045695034540725
0.18598376387075866
0.015141319739033841
0.023071588823082505
0.37834125201153523
0.11991366109129341
0.02258555767522656
0.06314093316366652
0.08667860012908568
0.10747945003944111
0.36253816808777706
0.086134725714476
0.28520228989187985
0.03414882627383327
0.3589121946222568
0.030295235315517702
0.038901581804266054
0.04094292650940341
0.26239038632920786
0.07300417611934615
0.15708545223413337
0.0023940812921117312
0.008385728034977998
0.036875114264489604
0.16413312714254238
0.07192033964522822
0.04416901027021806
0.09379027422998878
0.21217790080440407
0.20228777774207868
0.33853835960691936
0.5091415866333487
0.07012110671370217
0.5907789418290358
0.0299968685551234
0.08870174307087353
0.19334975281585112
0.5387777905847836
0.14702155426620558
0.05027423080978492
0.03889172014205813
0.02011684897663049
0.29502419680084496
0.12683923857729457
0.1694464839095574
0.10534233413108003
0.0667243601929886
0.14963365867232484
0.48075410210956454
0.09785241428449395
0.22279022143676952
0.07703042691396804
0.3799873626408185
0.024098221493824113
0.056157265095210344
0.0023472325713649843
0.03992375204377259
0.3298947415439938
0.18014017718323766
0.08574458825739688
0.2315597390664606
0.25980671977752856
0.03439150380695956
0.036132038327364925
0.21090765052383836
0.013834477003890107
0.08793340112699681
0.17886897227912654
0.015232981271276145
0.0030170183156266388
0.07448409152595296
0.03479818091933375
0.11358508614333233
0.42744328828086214
0.27115066002779675
0.0054859435641294845
0.2911893975921462
0.02082129388332724
0.07810047651061568
0.007772322954465141
0.33324147988774966
0.08632957101287533
0.10751978729796158
0.04873403878988694
0.0920007944348273
0.13668588933248604
0.13658206006641244
0.09968698169310679
0.3172151594583153
0.13193231095883537
0.1036042875975334
0.09532239803266547
0.27544028751812016
0.015936098604302704
0.22397118607936337
0.1048420498556401
0.26578837448223913
0.03222742559268466
0.003478595345480123
0.27132361898049956
0.16593502440651967
0.05691688447808345
0.1712449269484148
0.03277839340581944
0.06977277127017241
0.07122931933774676
0.022134579790231118
0.19547393381290673
0.15477229567009881
0.07427760324080676
0.13978828137613733
0.08925173305041498
0.7587085445151417
0.03834593282964315
0.070566627911654
0.03542644669504664
0.021432393115428792
0.024783609275606393
0.07285862461989948
0.10764941443340874
0.3058636544459648
0.060964071938744833
0.012124425175788225
0.02368446217331513
0.0699894245450016
0.05010560654655903
0.0707062068820264
0.11722370267584611
0.02392563513663306
0.052281544142337294
0.02872622458603028
0.023653667014597167
0.12267163134678745
0.14315592942550925
0.012782019446450457
0.4657397440499632
0.23155454475215054
0.06128964072572104
0.075627808597659
0.23378490067168753
0.1641451333770026
0.4574252657445766
0.11756877355438568
0.2756509953513949
0.14441812134831214
0.18606355211362732
0.5153693815013016
0.17943230510172709
0.11484959999904805
0.1719139936342264
0.2195746830258926
0.1468231917579713
0.012445548653942652
0.31147914598068416
0.016150467816878268
0.02704916191930952
0.5190295380027153
0.0907520365515313
0.3801059059593109
0.13733669358034442
0.07981121577969097
0.21263453481851308
0.05392545748698858
0.2998889311546895
0.07955234543030301
0.04744916010639743
0.043650640881236415
0.4683546773308033
0.005634958623660589
0.035062744326187445
0.06495270804822784
0.20377635565966382
0.08136220347699133
0.057963150275537445
0.04061952119763034
0.18521744779386515
0.013821198447153005
0.037563531366982525
0.06919117723904261
0.09005606698949549
0.10638951078423163
0.09586777847956635
0.003763604102524151
0.03792723656087354
0.11503835014779121
0.2230570954037316
0.035833840213341316
0.309882802539901
0.3260343941157652
0.045937423421538455
0.4193841887907904
0.003978245001148628
0.04388626918057346
0.3524822313455123
0.08212038950135915
0.19100315954310668
0.1288088687317878
0.20319052023141834
0.12205653021737578
0.02107400157957932
0.47874889074747157
0.10391039508551857
0.23042439373187093
0.00043736324003230026
0.011543330159530709
0.01364716149189296
0.007305670022147804
0.010284930319073193
0.04573017703628859
0.654125439303655
0.04266593735151686
0.10363293577596344
0.19396008494618303
0.3690424548550634
0.05320733773055986
0.04944509965769237
0.11754084885712782
0.4710394301571136
0.2625927538639375
0.17683409937715622
0.006349694066816138
0.0666620236580435
0.3921997468327569
0.10427836029688986
0.006988306983775172
0.03838886131754368
0.0344635814223926
0.1370538046726064
0.03408787059960675
0.008696604798738706
0.03597271303109536
0.4761780480687197
0.14518278812199825
0.021566488312332387
0.30902803731087125
0.3779074069421539
0.017923499907504983
0.072060656202424
0.0006616444811334129
0.0873140577332546
0.0953699043216959
0.3383091069588397
0.021493851008326983
0.23576791741961917
0.08704769553333117
0.11599222045836975
0.035975849100485145
0.6171327229784365
0.015901385643063527
0.2136617990270763
0.07805940404455239
0.14281097783231606
0.1767147020429092
0.08798791521816125
0.3132324139077859
0.05050015505557458
0.07150351821493746
0.20670799351793476
0.08896126855058349
0.28615054122929345
0.2816295092253511
0.6786878765342615
0.10187479428812679
0.08827050760478727
0.11649302534065267
0.0754979252599514
0.07445144247957643
0.11135371932374337
0.48644034033775435
0.05256926653385015
0.01669177406766936
0.403550805615534
0.08181851625471258
0.4363633289674206
0.336678500625227
0.032298220128440254
0.035482008754047625
0.2181746377250761
0.05663997208161362
0.0198659887126679
0.14301662063316076
0.07896358349098824
0.0693487145471721
0.14143917214058893
0.1761274375847186
0.2126322256786805
0.20234964385248527
0.17715965170339382
0.15752376458780354
0.40116336788471985
0.04297783600759054
0.11642966093640814
0.1685964461416664
0.05997671403115419
0.26528502057077913
0.008479804096427675
0.18309499728865675
0.08437902611192452
0.24775735678619468
0.13177375655053278
0.007039497811726238
0.00968999166340759
0.013469390228732689
0.3828653047144489
0.10009310876433118
0.03695060283691017
0.11354243668438774
0.011548161172178075
0.14593044742766384
0.19029601311165378
0.12210824760496634
0.043889921672284206
0.026607044155130315
0.04197645192596491
0.03431316782666404
0.29156451312297577
0.02008172473568354
0.037517906126324135
0.237088387451486
0.16302134827641987
0.22538903478853964
0.43627780231517316
0.07244064746478159
0.26441985479926305
0.04557541844500811
0.023730609620013825
0.046834110427189095
0.022647117489844194
0.15803321621287322
0.034491089952968575
0.12948900601907734
0.012336845602725655
0.07325911901168126
0.6000825598604808
0.0308758642410458
0.09932485954219565
0.2781206052525607
0.16259061946541079
0.014877350200518287
0.19091728826525947
0.00776421393488216
0.05820374831711373
0.21010554017652305
0.09636529799716037
0.05599819198109933
0.02251292927901741
0.026274116421989183
0.2072222979412543
0.23448129666247935
0.06536697636017301
0.033395113156084996
0.057092220740768286
0.3246183537610648
0.3581079775457166
0.04945304539141277
0.13442614354619753
0.08824557169276888
0.009923489603562617
0.10462564697631876
0.3127524070354645
0.08199933567460785
0.0383600423177853
0.058055046133902194
0.12569445358585668
0.0708008217715329
0.20488315441420357
0.021654633367925755
0.07427075627024746
0.07656451542942033
0.03330970167153405
0.11840847727215784
0.1636775686516722
0.12777783818880967
0.034644510293935206
0.1562138558357737
0.21642166873857288
0.004579024684924745
0.03799692705936651
0.5508550897753508
0.2215693797736616
0.01476486648991461
0.0339560395553102
0.11417440656542846
0.178728356211092
0.12554719698852987
0.1766373094215498
0.13128660818690943
0.18135266242510295
0.027879152003944356
0.2580141893867112
0.04336714760497509
0.012444614847868482
0.3000157117390119
0.24756625255196732
0.014097552546373349
0.11123185556433027
0.09254139114947195
0.19879483528390093
0.2556337781914802
0.06383438081841188
0.02069461868763658
0.3915413806998473
0.327807814875524
0.23468369201875405
0.47056760976912115
0.325048287098261
0.10951587475961433
0.19569265585575454
0.043142623119027224
0.013887006580237442
0.04452347563134234
0.07344159077273768
0.4709464964150476
0.036196738398356305
0.03691903009232611
0.06793036053337922
0.017444052872725352
0.00832986856360353
0.010155267842571874
0.01838664300122616
0.013914941121135987
0.07722808194667548
0.08631000824557601
0.0880469928323538
0.2033834372641031
0.06588016278553847
0.06367941848221248
0.0006555049502585626
0.6170459710762201
0.1369975021705633
0.2897884792831687
0.08915974735989453
0.4402362362213678
0.160358198675457
0.04392484137331487
0.03922438016452635
0.00818687657695644
0.1856898539073647
0.29000635561075594
0.07940569134334698
0.22821858176796414
0.05094473976234853
0.04581288512533935
0.05905163795416871
0.04447354867061141
0.027682738978970674
0.19324666611823307
0.1414195352564195
0.4516670805668394
0.08788908120605995
0.06745175820880217
0.053717699323468766
0.02845168230271444
0.18152278422142742
0.04287298107326289
0.05890927017083135
0.1302990749668817
0.10468490682557723
0.08605340100566024
0.008490679599594767
0.21236071156338507
0.026590550020395225
0.22583093497527276
0.16644249470677952
0.04703437828714955
0.10892140819107977
0.24562535657775297
0.04967568500180371
0.2612100685047903
0.1712983778947884
0.00861994267095477
0.010583495314406562
0.0509486322419086
0.26327740876388167
0.0299029883081075
0.07094114026599903
0.013998990013908355
0.011221896786283162
0.0035083390067131067
0.03508976858878497
0.09179106408773964
0.009648943576791795
0.06783893683627273
0.07179692331198312
0.04746025596322387
0.04831583781635218
0.1360985282459147
0.035391553630964884
0.10523000158452743
0.0541677524288732
0.027501951526579145
0.13645045517377383
0.023960729976337924
0.029744739875822372
0.14689723702563848
0.03505921923643672
0.02339565635943029
0.3644735342042232
0.2952181659458886
0.22075151545295435
0.07487002008734366
0.005726333798081511
0.013121191377495253
0.16739183106824157
0.1880656962387878
0.053789646070382065
0.08069212531466258
0.0035871992406624575
0.03528900595667664
0.060976009712694686
0.007662138413563208
0.06502071297006727
0.07353767732476409
0.005039472444324554
0.05262207682483671
0.4685738184649067
0.6577870153161398
0.2876332002973063
0.0607905257230629
0.11583465575735183
0.12286499374041095
0.14733626786856535
0.05736115638372592
0.013089974351254514
0.19194439063771757
0.08120575262084094
0.0664767550023103
0.09054340353498834
0.043757074493071264
0.06902586725761373
0.17483581700442774
0.0255523195087451
0.07998525164277834
0.06698096781930393
0.4296556622793503
0.021459645753850103
0.07314744791074733
0.05554092533103612
0.04790535899406182
0.3203497381670265
0.16294164332214228
0.25615623913482716
0.01602419577525156
0.4108786031342897
0.10818188822719776
0.2463395638228984
0.4198890768398976
0.2527362956093593
0.010576366832043252
0.08216323031137956
0.12611701517922122
0.12648060306657072
0.1316144047036971
0.7295199039997036
0.36603437213299345
0.10534448232093187
0.06503094072831216
0.08001833425132925
0.018416132847175276
0.21661115858029756
0.08234568840198607
0.7419297841676631
0.0011950054001298345
0.06736913055297057
0.1456863363220892
0.2020655286868154
0.002892707731434082
0.11140954538188903
0.14232677953455264
0.2632530492161579
0.21780491803174287
0.007690423448186775
0.15614708322142332
0.10797424553493243
0.05348355190339838
0.10244221797870467
0.007282046713567444
0.620568146301188
0.25492986073967694
0.18166098300309608
0.02632668625708903
0.4315505159892507
0.07933203046374283
0.01343266105035491
0.61232676346434
0.15378902285745819
0.13160723630320675
0.06624379371506071
0.10138232260343791
0.015508855126725828
0.0666342432271462
0.06899287595926491
0.02057363913277387
0.010033126471572895
0.11411013312097242
0.0635053088253702
0.05218258196769088
0.07654371515310278
0.16990470967225949
0.0018392398536136848
0.011377085208106371
0.18182781798080297
0.1875337608535233
0.06668395844568696
0.2556386793682855
0.02889945450639869
0.18600895762149336
0.02518850226514037
0.03438805905749203
0.36059844132375324
0.059831671480741325
0.011488961122170908
0.17464064785201336
0.2323198874399422
0.13357969907834938
0.1001438404965568
0.0009424112021850419
0.043579550178511936
0.055278252424347724
0.2024910218295268
0.07144292744656373
0.31571436953758764
0.08002560782883043
0.01949975524010802
0.3456848398566711
0.19349407225818196
0.02553242333980325
0.09873592395710372
0.018685310336808463
0.012070819800275244
0.1313275396549366
0.11894863777577772
0.008782789284043756
0.06210312886288602
0.2763467993127865
0.1157043378818633
0.006274962679798332
0.11295963435324308
0.06177557424963305
0.025594801699997
0.1864477033419374
0.029883088186950246
0.37650057179285157
0.0040417479859449195
0.16917513398706996
0.051831641961529736
0.02210650804638179
0.035196507824792736
0.15515641305014624
0.0675653109032414
0.025210272767931734
0.14761940695507822
0.010604449599681678
0.08919020220382375
0.013750437149457662
0.021904304601146545
0.0025513630322966403
0.2532732224521819
0.03159222682144034
0.19130681865808488
0.4137023597580443
0.021440365971197122
0.3040357686281908
0.04322688071500871
0.06778638262964773
0.03680227640887151
0.21687795642148328
0.12153259344531862
0.2989742638072506
0.3889224956753395
0.22160031679032846
0.29569059777587375
0.07498907737944695
0.2379877931454632
0.005541217177166791
0.08532117792828213
0.0638502330123905
0.11086373175329911
0.07645770167261352
0.121532573177653
0.05965282131837315
0.009538677365494136
0.09114763446886637
0.003112961562011702
0.10860602224570941
0.10415340724091805
0.13731108803625325
0.13252630481142874
0.05819733288683498
0.057936082513720184
0.043925294972873286
0.05454753389446361
0.24063029978743458
0.31936974816531294
0.140953215225358
0.07075788643948876
0.021894629201687745
0.09072859650854895
0.055350615030911016
0.2094856556763014
0.04947854662934139
0.206275531859887
0.02582106697957773
0.21787728547974475
0.017271125660754956
0.07571490615104844
0.13366484046475333
0.014963034107050263
0.024774719472319136
0.008844750066249886
0.24539090508960587
0.01569929431280918
0.3051233928127254
0.031089081167433214
0.012537774017083968
0.030746751371611977
0.09133938858840299
0.20309538096256977
0.044844484821743955
0.3976106379579638
0.1484464983854409
0.06947299534625717
0.12098248599122456
0.08408411005448632
0.12292870381857979
0.3321456978085631
0.07092122997167141
0.1560381681233292
0.33471272187848866
0.15918380884202274
0.11970092030276826
0.15390757884026343
0.06933186257802883
0.046049823128250615
0.20024621972462614
0.3648251685621342
0.0679945105769353
0.6506848600434142
0.2057270020618101
0.25320604224054966
0.09623889194980974
0.06779811262104793
0.0688501188050457
0.15250226702691713
0.00168244190604016
0.04034288445414582
0.2251585135681895
0.20147579996831766
0.03515493835272368
0.047616216038396234
0.1464766130003267
0.07789116018021787
0.0008097746253071194
0.23780514474755468
0.19402293103461948
0.12057694232782086
0.03083987229929075
0.0030474607931823753
0.08781497839131089
0.02142556101432449
0.32147701123799566
0.04588926142721209
0.006840531365858143
0.12056603891562201
0.13077960145183257
0.052112743284548575
0.20450305759001197
0.6450515568927098
0.1387050858087583
0.0984772121610414
0.46439157943380444
0.18386002930495238
0.004834163287712003
0.16710057441043416
0.01603928020861961
0.30512740049333775
0.06311199496589087
0.05428061464168965
0.11495992064682317
0.20533131856618864
0.06542480033775103
0.03545163764452304
0.004256725906467415
0.04068995265082939
0.000588258725854245
0.1289801270141739
0.1677296904491067
0.5415710028136324
0.013202651495679951
0.5399153923027018
0.05476634602308014
0.06411288156786477
0.07854963361928317
0.12456911887286966
0.5279182340896911
0.010422494076677396
0.11668010131946337
0.013871057357244533
0.03179014527322824
0.005972722150458474
0.07292346431437563
0.021065844681849463
0.02244390137889375
0.008155831384146627
0.0005311491518588634
0.049899677638510054
0.05799011125009068
0.18199510296059582
0.05232745062841466
0.0673340913296198
0.2932156973045341
0.3342853761453707
0.0026552629312604735
0.007693935136726623
0.006036287316066795
0.037398885540683685
0.04031813504950292
0.12770803190182817
0.026898322829871042
0.034087849238161626
0.0721038145004743
0.018108539328700893
0.06374320011215474
0.08805058957727757
0.4692440624845643
0.019172308029487266
0.3829894581433359
0.013901861388874179
0.18770605852907618
0.04192618753355049
0.026110759655154695
0.07672247049523243
0.05650673346928583
0.17376106138760966
0.020953252685008826
0.2041108884235278
0.03565109392432531
0.03626856518619246
0.17471039087882373
0.16495185402157048
0.025765989440164512
0.15454736040814782
0.32293766504848165
0.04016726335182742
0.028751493796079965
0.11461760842536947
0.3807039884899453
0.0960393253691216
0.10763837657102154
0.020886772144852035
0.32974065488510473
0.048946661806741294
0.047462364553641924
0.18880087819871558
0.14116978104650427
0.09384381122433125
0.2905236488141806
0.06228808771018692
0.12918406043168892
0.07416893205841488
0.23075900491197862
0.2239220228767352
0.08789380899436038
0.02332271606947785
0.2264560168208384
0.05170710861024411
0.09675438987801684
0.02900341660930317
0.0779668323591286
0.02808104449906084
0.06603859750784849
0.017161493820947737
0.42013146062263923
0.09051659292653232
0.06178176384165854
0.10691106583559622
0.003459666397228107
0.20824715529280466
0.042573979580922384
0.09593488242905869
0.11339978840020402
0.6180581917591891
0.4751796671591295
0.3903434993346648
0.1883380203455845
0.01728423903945275
0.10680466212412423
0.011224712391570097
0.1447422607145327
0.02980235240597316
0.056350398958330106
0.19634315506377537
0.0608999238982532
0.13866019090497098
0.02581825992411376
0.05490570936747339
0.008326940876304168
0.2492964612368972
0.050118374166554826
0.2116323694081812
0.5442386022124537
0.33923853519193964
0.356608740679191
0.04650538460341167
0.008491739954752517
0.1546024370125581
0.00529158186274343
0.3610040316469444
0.15035095257956826
0.3897041516698852
0.17396391001000716
0.16864523779918206
0.05569440562058012
0.001557318843699703
0.1903075103773722
0.07852662027575567
0.0060954360235951285
0.09848748815650145
0.0979402226715281
0.6538238935798142
0.16147582481581524
0.04201030763235981
0.29117294945222516
0.08138893087268058
0.19086397272213562
0.02634397299647184
0.01755592327452659
0.03536294361583961
0.10187507736950985
0.0693845453674472
0.06452477012318557
0.08742199361160193
0.07209194102255952
0.05555143072883243
0.5140954304819979
0.16783502581257168
0.20927039009537393
0.08304379714484224
0.07174076201733356
0.35979319548711375
0.23456438589830858
0.37040458986571384
0.026883214733569888
0.021191282152823312
0.03581004430840889
0.1455901041594574
0.006288156543090765
0.05752389230720241
0.20699319647924083
0.001530523609730128
0.12355366010794404
0.0212657360610211
0.12994218551361525
0.17890384952473792
0.0998949772401113
0.13248580821209033
0.13188046675688786
0.02521157934717847
0.025597662577483936
0.6146148097286324
0.2208389639346136
0.13350822522958075
0.04785030696346693
0.04175182861291813
0.17235381622050686
0.15242656316569173
0.27451062144624
0.14801845252138982
0.027540545772629887
0.22689238963156236
0.0767369796120257
0.13969839970958184
0.25685629794395803
0.21874419738490428
0.15689935331120974
0.09275313886774574
0.1116683889270914
0.24598380953879825
0.0004240380512289362
0.08872816866308954
0.3703863255622921
0.16412706435578922
0.10588585495495607
0.15907668180319742
0.37386098369387316
0.3977313303250218
0.21528369737510022
0.05673923836145374
0.07072160181035493
0.14482571576061765
0.4636850728307025
0.09498222054301124
0.12223022217309147
0.003130007784682876
0.04606281055973106
0.004890576620858581
0.02842090960488315
0.0241308214166321
0.07297258185870095
0.02855481277919977
0.19083545965483353
0.1040387135932605
0.5486227870463731
0.1201181650484876
0.042479327168583415
0.0001763960928858233
0.18399988594995742
0.14916914661753486
0.03497533747069433
0.048073650803996386
0.06326003052307358
0.09921250122451913
0.024790602125104408
0.022331448938609246
0.05835190291614334
0.10055293961163443
0.04439829553065096
0.07105326865268749
0.32278088318549447
0.0030789685303784435
0.05106157500348922
0.1400400271897699
0.24436172684098836
0.15284833731039557
0.28894640054436155
0.04340587781663422
0.21721811052247517
0.17456411129794874
0.3254636411412071
0.0715872356467344
0.05029360472260899
0.016808653768249287
0.13488173360781278
0.26855596198446247
0.01781033479412963
0.00023364928573286394
0.03152931183281119
0.0830871564774138
0.04128211336425013
0.02623729076340768
0.15282255531494196
0.3208882590787156
0.3852362822802908
0.1953252011156659
0.05410951388996553
0.028992910386546583
0.14538862188126858
0.02522708158842423
0.08942366067552393
0.06995321501710541
0.07426231782455382
0.11285120503794217
0.06580264608388842
0.16168508917356758
0.08589161689089869
0.20756834091770943
0.1732020986429521
0.042366270480034295
0.033870613771484454
0.44598452320723725
0.08556678304981162
0.5055786826420433
0.02455707351238738
0.31507643127970786
0.0626064621304859
0.18567084477557796
0.14035240854377495
0.3683951437276437
0.05719490747619673
0.2179019103708825
0.08108546375127405
0.015494679665446315
0.2412643590104642
0.08260739801667713
0.11615605096164656
0.08048737540173469
0.33064171811100207
0.1218653549022516
0.14497215072841496
0.17645486051952025
0.030591501941211727
0.00928810888255818
0.10039474970975262
0.043554527897746595
0.17524471069639794
0.08312248554082699
0.0709186227020802
0.014213750662385087
0.006283586235507204
0.04945209194482559
0.05930203095713046
0.3332795782682901
0.07540654526985299
0.12453309608997985
0.017127920761804184
0.01852980585948536
0.07843416011405253
0.32939648755903633
0.2844489431271961
0.06349934676005586
0.0021244026471146735
0.003679695490021233
0.04580673945922841
0.3938642836750934
0.2309500003403671
0.0955196226460637
0.1361641160713692
0.04586586563817443
0.0059290651598283076
0.06611664286987189
0.006755342440936169
0.266410886068233
0.027901027617606163
0.03630161310206794
0.024296968218239262
0.14605404378823705
0.03676512017255031
0.2244981929155409
0.036440511107299775
0.016920428195567848
0.34589499537866386
0.029212239903207964
0.14306597735279616
0.19628128532195943
0.5334223702252796
0.5716567611020018
0.45104775238305506
0.10143563307536317
0.031073296169566708
0.05433142785327816
0.02212868211780431
0.1307932302729395
0.08365442459976377
0.04579925340473912
0.43881354350486584
0.2611104469556781
0.29055299667582085
0.2541332791411666
0.13643491123613644
0.14581410009313656
0.013743658270895421
0.12278411384640267
0.13962646485542232
0.34043408472133224
0.058065823123743816
0.06650505593447878
0.13565702867736298
0.027991071757151445
0.2945186550980513
0.38026566753517027
0.05350089950979232
0.005910958153685516
0.10570013801913584
0.005142532842686449
0.019146336311032557
0.623132724468808
0.14702053174570648
0.06887840660896623
0.19711005041442153
0.20306134005508547
0.012721645915814896
0.12685487086023162
0.10043741464283132
0.07113952747451531
0.12771805973748654

==> anc/HaarRFC_U1_L6p0.2.dat <==
0.09701825843463262
0.09172181535481475
0.11872803101769824
0.012137161890524212
0.7546127146341444
0.10932193356760708
0.010261595498443214
0.21210870366623394
0.011243692209000448
0.06583756579586257
0.02101859402582251
0.31942594998715634
0.5116135766070472
0.12504979355923737
0.0008280344435221202
0.06294988186218678
0.007474547203852872
0.06556983412567635
0.08715867886064176
0.026752233529039486
0.09439011097910051
0.49937331159961673
0.04938396738180963
0.15801123890789168
0.21686994543372579
0.011447767483598433
0.22537662467382358
0.01929727488863419
0.1236869811167289
0.6139016455573333
0.19858163204088286
0.02201199285194241
0.023738306438891174
0.03593928027884583
0.024563791686669428
0.05237574023065101
0.22626440178214668
0.03684851245729065
0.18439757345959595
0.03378549051747559
0.12314220614513041
0.06281710555542507
0.03667666595137614
0.11270933670495313
0.07504686998496835
0.35887276881675834
0.07670070127106575
0.0008646409051425995
0.21219302750443633
0.04860371141756115
0.19455147245404555
0.051430734813093446
0.019070139767669827
0.03534619217518947
0.07822679794290498
0.09390596313468055
0.05841057625545257
0.1106476947732566
0.08967837949686237
0.24974461873521198
0.03985853985728953
0.11859544918796071
0.320373967294128
0.3770390264263426
0.17251752158883893
0.016690047388458314
0.3443517500788807
0.03753046934625381
0.28468653503433333
0.23606211432410387
0.16446233453745243
0.022809332113584813
0.024552264855113026
0.2766780604932372
0.013373705734367984
0.06581320869359324
0.6239913536168495
0.04798641839020145
0.003814255688581903
0.37895007811862275
0.08463312784459509
0.12907553807497454
0.08481018311128438
0.09837925580457439
0.37693978029842573
0.09705459224005822
0.05334559709744389
0.06640685267141426
0.012722655850928254
0.11498711167416938
0.020302358673311885
0.04865533233321277
0.2730340658322554
0.11583961621449601
0.192929172789065
0.11790029622030064
0.02992530177254439
0.3420604718614649
0.24968664776318406
0.028018456399072876
0.08456154290387377
0.0635115026235624
0.5215126327669717
0.019509926568866565
0.10335059735793155
0.07501729902026721
0.2647562283799073
0.0904748833146135
0.0865732290046358
0.09437934297953184
0.04186445267267766
0.010003946874232911
0.1396590190551813
0.23473479413627796
0.06356925678552562
0.1307124466290245
0.31243256087820415
0.2878458662653632
0.2989425374925825
0.11812221296126776
0.22856655683355664
0.013573373125808816
0.012512427781452779
0.07446603016866739
0.08080132193068527
0.014715120206475855
0.09087717117789793
0.10517118245324959
0.08717741359141166
0.2637752542946759
0.02296337377864328
0.0675557293581331
0.08867146221555533
0.26193022535612265
0.17838589577700092
0.07492893730632633
0.06862932160351916
0.2438281649761521
0.14685257433069798
0.09638291536225359
0.03451288436821762
0.3057437590540264
0.021831641589349346
0.08866622689008034
0.05045576987018442
0.07820972367002967
0.23281519666714137
0.019644355177784432
0.24460285379039445
0.2252516749252677
0.2207572871946308
0.20377112517918136
0.05313059024107623
0.0969307262257147
0.08677710602388773
0.2993432443054733
0.03060446155300859
0.15867387690634446
0.061437477708521204
0.07701649080762134
0.03539736766193204
0.07647965840115423
0.018624789117213037
0.0638904457390296
0.12349716702150829
0.13422629694558263
0.13779810391771008
0.13057105204445224
0.1955879570464168
0.5558380544378005
0.47454838674129984
0.03992694474408501
0.09665284201561115
0.04202046473939606
0.012675515731129544
0.3698757080977764
0.023373895499166696
0.17706117117548653
0.00809843337239237
0.08060124928313912
0.25858715168156327
0.1967769158780305
0.046948294517646615
0.08324039311359376
0.1700824161258642
0.30670389926890573
0.09025569041281999
0.35481856052284066
0.05858988177114905
0.0027143259055553534
0.29018784940012593
0.28274801464941274
0.05040142051537032
0.00030324782420732547
0.05141712298179084
0.04557863932688464
0.19066714425699352
0.08987785829403344
0.08675038020255685
0.014499752340024687
0.17571351823836162
0.40169388291951635
0.07676097739476549
0.10387565753027331
0.1395032481689747
0.21305018880674875
0.2525539780937227
0.00032853407276449046
0.030451708862661676
0.04805997560411437
0.05691348617123586
0.09072356625782875
0.16297655532065666
0.02822540878877342
0.07746608516386377
0.08818217322117292
0.09589565673476307
0.6387876750112282
0.281486730458055
0.05926422913298848
0.25353013798237484
0.13758425551256062
0.23061093881950542
0.038824156061675726
0.16264381096176928
0.06185619425158942
0.09358384701367907
0.02926093902029015
0.01370079053722128
0.04966079838702208
0.10946069586313668
0.3883850456489767
0.16515920341417292
0.006226141050413042
0.2748053012716498
0.09092879735285599
0.14296907088417066
0.07630855295597307
0.15159186076290507
0.03585599348616188
0.39499578156933285
0.12322180741594067
0.0009680598042897171
0.3523734399921544
0.09138747629899718
0.07582900922607992
0.06112297046705713
0.09305495499167876
0.04306850291170032
0.04219406462744468
0.28540480050663647
0.24583746031474596
0.3318910152594887
0.11153192581896422
0.2535760262570928
0.06173470456665122
0.061585721277984715
0.040922056782871086
0.0023344856608179636
0.2188926821187946
0.13263800912853935
0.38766924956830184
0.09031845859188671
0.10183594681840252
0.05447916721915115
0.040714710190372996
0.010243427357327995
0.021876474044237593
0.02709172822966352
0.11013422847071494
0.1410704576533629
0.10775513538320403
0.041706695929616636
0.10420648496820303
0.15296389835517527
0.140357993587764
0.010529437211147179
0.20131498578358473
0.04864108980927099
0.15186829808634236
0.026470652677325766
0.31998603851289453
0.06957324237026125
0.09039212121735878
0.2534018918235627
0.014201711785242554
0.2169820784337445
0.04994240561281964
0.12257740040804417
0.026469190907574415
0.02895281206828035
0.14878767543138577
0.10759278634000878
0.08542602270047335
0.09592663471856823
0.015596941350610554
0.155718715254413
0.1370324655187395
0.648070891496463
0.18127890020420212
0.04248112772415978
0.11152341889416657
0.07662094552633816
0.10861545172930878
0.07550134631246735
0.16636282640064334
0.5795255958722586
0.0277558532310636
0.16607615843693208
0.00491382681470768
0.08665109923166586
0.152756946122253
0.15412941902293753
0.31883536320408884
0.040224139611177136
0.03124863878033618
0.24118598455811172
0.16445875053934753
0.04739318558443887
0.21021733951713872
0.11263027347525177
0.09298734990108454
0.07348822967576556
0.19917230915510786
0.027302844240108776
0.0409831755484224
0.0637123474487495
0.1211870491781468
0.049474312597898175
0.11801006256620705
0.12908873971255772
0.019370561633069227
0.11996623556564566
0.007483541068647811
0.0681739823572289
0.08103956612177393
0.09655456368916039
0.1929929313395643
0.11054011940791565
0.047253012541575906
0.20645170911276042
0.10514323386398332
0.00826287307938432
0.053050528930348555
0.13901563951892532
0.07593073296372571
0.022296500699573396
0.1020550171476365
0.270323017127777
0.045904836631056836
0.026424846716635548
0.028375880588580697
0.29655017037190995
0.04780943323245298
0.6838472803993642
0.4473242258505965
0.00398946278411115
0.03664823244157991
0.09057074512322534
0.01804521431543963
0.0808232491779244
0.025385321533340794
0.086899400540791
0.03481902699384474
0.03143732775607587
0.09935063204171456
0.0740440587775095
0.45619599501921215
0.08850471527002773
0.12826544256435904
0.21216527291715534
0.22395221282779448
0.0764420097916344
0.4120898916333435
0.04375166997924874
0.4268232130093344
0.4351460232450695
0.19386934682671067
0.11363321688263327
0.048077900025741
0.0368407376521877
0.6321301899121575
0.13077761462312923
0.49553105650342916
0.026675267418121817
0.06611850912152949
0.11932704874007927
0.06263813148188074
0.16041122736280666
0.07245818603531988
0.6410980680809896
0.4839325035027501
0.0011973651946551598
0.20458552251478473
0.16854628247800535
0.040580771405309045
0.04717600998392504
0.42844088094626565
0.09991517828022264
0.046634378332852965
0.1369086725722721
0.0884412087354511
0.2597748727461956
0.04776889764362955
0.10250500614806946
0.10684156743022259
0.18996312456863124
0.235128465447215
0.6411222678271112
0.019072378091718398
0.02906738761027267
0.03292700289954446
0.05232544786936277
0.03745642208795566
0.003830530388436926
0.03452712344243472
0.05228933440706959
0.0027062329666107353
0.03562987457799819
0.08892939916303652
0.03995290078385112
0.08236810811786222
0.06442040180261714
0.19889589248959777
0.0951482863789001
0.19411426544653873
0.052160652788047414
0.02227253171319558
0.3225218724126918
0.1370149237499235
0.014352973213269012
0.020310898036802454
0.08650938853844303
0.14611839921401143
0.06932651914011488
0.0915488044931237
0.048242512421805744
0.0071797021827311935
0.02086001443792599
0.0747124603013971
0.027230443785543897
0.06199296206722063
0.05006951822699856
0.32458230574417
0.01562756196753453
0.04801937154399827
0.12295810440120743
0.020969939735137808
0.04448597850549769
0.2816696692203793
0.033782130173055244
0.18383242686340148
0.18989415029551468
0.07432896306364327
0.07194129419594597
0.007114670523875704
0.10642069591316719
0.12618359349908476
0.0008144410168166873
0.27158210078201817
0.11129014896320334
0.4194191153248978
0.09872315828845649
0.033312008757580266
0.012684901705729017
0.21561034255313513
0.0784423195202685
0.19599342382181995
0.3109294469419865
0.13464131545882232
0.019097685655684944
0.1614956715336173
0.05128965449094391
0.3141729457544218
0.2284133282952676
0.293544897062596
0.053818229470088325
0.039947420641090005
0.015491977117195514
0.07662413988402762
0.14666243724002417
0.03933292836603591
0.1988810082471267
0.010716158083379008
0.04003210992199071
0.029009393858697278
0.004946779977148311
0.07275100879926343
0.08028135946770325
0.08396792795449783
0.0347805597213847
0.25086686983231726
0.28908943514495905
0.009021797381271365
0.009828992010973168
0.1308899888542208
0.19423587906976933
0.42781227122634097
0.0311876732552187
0.02015762557900156
0.2118385081823785
0.3681504152808776
0.02735089511417432
0.007249024103766789
0.16198720290790586
0.19119544974396543
0.09561749386782073
0.0325131175416891
0.05883015114247277
0.1817042979307106
0.02403299423684197
0.2511520837450779
0.6889571497809313
0.09415647722342962
0.025575151602887494
0.010864252474599588
0.039271990906340294
0.17282865529824515
0.04926312618453312
0.18015116400012865
0.08643232672904003
0.024178072423272783
0.6402633422491159
0.07802817698543091
0.05346628397557452
0.12319380085136228
0.022028570175560452
0.004915629963204606
0.11291252466707422
0.05788067056068314
0.06735050697149969
0.03746810692025947
0.22715456522870622
0.06247591708998833
0.05939126218550174
0.01949958923221774
0.08809685786091448
0.05494385373372195
0.18635747703247513
0.019225664349616495
0.013846819642997499
0.22106817744280727
0.021389542234814183
0.18294782667691886
0.2911345759548792
0.030955558540014538
0.04485869592304638
0.45375856001787257
0.2126601675121286
0.5378990145511011
0.3373635000873494
0.014390577239136532
0.006388089206793998
0.10115096440915806
0.05161295530368436
0.008234817878290265
0.06145671684573442
0.00943090352848858
0.019564947161725098
0.01895244143068002
0.6017178827233258
0.061069510515398266
0.5835728788671917
0.14551468355211417
0.17785850457619928
0.0474434880758635
0.038070442097131674
0.109719115807741
0.07049474599809166
0.4721214880043272
0.07854510392307831
0.18498544393278216
0.0841784236114529
0.027875354970412557
0.008405271796490367
0.23833491527334041
0.0033764576436773604
0.18607000345480007
0.17223358205756154
0.22703533056029115
0.03245657715401279
0.11846719379487153
0.06552165672414952
0.1644252127839871
0.06874822321659461
0.07533867806354651
0.1370338016115011
0.047589038152875185
0.33763976900928505
0.03046169099448579
0.1362638806861784
0.08703022412207946
0.06903767773515221
0.11264878006583133
0.10527243271425824
0.10849340941366628
0.07296779143083107
0.017502068868169053
0.02324587687383361
0.016144562075880154
0.005179964381631628
0.43432984027450083
0.11057870044868094
0.5173749050463914
0.10522395178109671
0.49382315755012746
0.43147501151038314
0.053065811070821506
0.006175772964138618
0.014209607849356706
0.039180241819030716
0.0509590611662703
0.02950173325360098
0.24514413055645282
0.22645829309480695
0.0076832407168736655
0.14337103673946427
0.36763210292140974
0.0617380917001438
0.037568781510047625
0.02250130996771891
0.044584920146920226
0.2659047038026972
0.043784814020530166
0.07078898142570955
0.02360739765792095
0.07558236183495401
0.06107048786281787
0.08337071506854644
0.082358059175767
0.20505212614280738
0.06802657407691429
0.2640750137942151
0.03981436523696022
0.12314607908007798
0.06682280606227281
0.03844623369151959
0.20514003401028105
0.5982860850154627
0.34655771128327995
0.20738838150481825
0.03999081846392177
0.054307778198189556
0.02349329116471423
0.30419931152707397
0.02337177056888038
0.3179409590350277
0.12075191712697154
0.0006175718143292923
0.004124377679679848
0.005070720843590708
0.011837785908322422
0.03662891970793055
0.38907045340649565
0.12500685352371418
0.026876414712139012
0.012692614346220599
0.1100313684866784
0.22068463500663027
0.565116260890327
0.09694851007066034
0.37373161931204074
0.07488563402916164
0.08435130837864198
0.05376104289864695
0.16254263172240285
0.21063190359562103
0.23313516856903935
0.07379401963386072
0.07189426189886175
0.046814841439184615
0.5643805210488568
0.06565099262782349
0.06248695941522674
0.1409923102165602
0.331794216115687
0.02294684695655097
0.08480404487137344
0.09489841131383385
0.025160495299223533
0.04729841330885177
0.3766126794427302
0.2022950444357637
0.0609875322834323
0.027902660392663464
0.018781377198227416
0.11952461918061522
0.0072038411247561055
0.2281534659860531
0.052088651284106904
0.6081534644684933
0.2558044386612012
0.4855334144593041
0.031790491539433315
0.11648934315875431
0.07906067896171573
0.026803266581443958
0.03885020557712353
0.11582879563110514
0.0515271463623138
0.06809189687854922
0.057926239254887074
0.07519779431630541
0.020646458372628074
0.013237984130763998
0.055418852464262994
0.06719945807284752
0.26219728239336054
0.036754976203744114
0.3439187485709109
0.2269766250765324
0.1123187426836419
0.12820465836808614
0.16005069670980543
0.15974221038606237
0.06820074048193127
0.12862517086763997
0.14868004029572032
0.03849343276635575
0.05967783998102619
0.11014980258861133
0.08387742241001404
0.4259893472688483
0.1808308838051034
0.18970125514791847
0.24102677444856788
0.09650795529978796
0.02990422177943095
0.04676762118485997
0.441343734299974
0.10668040904494107
0.04020360193854549
0.10714322068357704
0.04020187155616609
0.0024749221885381942
0.03707888502212401
0.03153522225897149
0.034788324122644064
0.043491890105788966
0.0669396585084339
0.04931061192511589
0.035685760169835254
0.3616658734092405
0.062450269264121804
0.03324010674364134
0.25410496250022085
0.03951288561004124
0.005908618584734527
0.21913544627412274
0.013446874282583322
0.1554605577042932
0.21689692891861342
0.13238089939483408
0.05462826731415162
0.12920312050206542
0.5243735348121896
0.03313869282724802
0.06402459263470398
0.23131949495384477
0.01070967998998075
0.13158598729474577
0.05177206519529386
0.09238404856526437
0.08025744178746048
0.08027510923985093
0.27210540129079114
0.01779501113988825
0.0058919263276316775
0.046886765259151995
0.06790980124615136
0.07702177059623382
0.235052262213537
0.1313734884551323
0.14794529604854764
0.2914824541010967
0.23868016205409134
0.11822827265283486
0.16149499920633864
0.23032144420650513
0.2172453870746711
0.11768942229820228
0.40516104722029417
0.061191758782370854
0.014792848753127422
0.020559682435774985
0.2284792245620775
0.19314321838520446
0.11013103100333886
0.1071767789725676
0.11278078448107325
0.43594675927439835
0.018720260735567932
0.08365279196859782
0.090464299276538
0.08998952773931856
0.10913915603707283
0.008496632828630963
0.0419804400074966
0.10448582240153415
0.06786918843286681
0.12748913990858862
0.0331091349939563
0.4179398379293893
0.06783672040760427
0.014897854098169789
0.34508135791460465
0.022557774691151646
0.1465520339868183
0.07274039712819308
0.017684909985894958
0.29780849172103563
0.22170449851088322
0.048409904829010024
0.19125360142232636
0.17708540924662694
0.3719566224444268
0.026020516020396654
0.12333672719852537
0.07218650874439263
0.12915294788125012
0.06610998624790441
0.040768288377214704
0.038484129272038335
0.1620863248486041
0.016271183537745763
0.024417951394160902
0.17755253598884968
0.29066802835690264
0.056463807205364286
0.052133861509753895
0.4497964199471536
0.2561068705389951
0.09768022025295046
0.059866249365159455
0.11778450539431368
0.21811293253462366
0.07721511544891341
0.08191378310705015
0.4692523148716061
0.11254008287185323
0.16228412297216063
0.054016179892692286
0.09916397700998346
0.061437985861680325
0.10404313451799536
0.01682277135673544
0.11523232221016658
0.04228450807917577
0.024648723192302647
0.14334285909680433
0.35034419565105845
0.26635729983712814
0.02761954389694183
0.03303982097287906
0.0018417878067694712
0.4004768934727985
0.015091417075227806
0.19280883982876554
0.025940236992897638
0.1398686988602641
0.04899342268504467
0.1426047949492857
0.06806329929760882
0.16856430569035605
0.008967635560721877
0.21489635275951938
0.16174994697488293
0.09228512159208842
0.16916921640272034
0.036296066178385614
0.0854242735541999
0.02048270777079575
0.06386919754984538
0.06600001185807675
0.2424818836351071
0.04308063791612156
0.021364821616241272
0.052851788436547344
0.26137389262885247
0.05769991589006841
0.13766035030465087
0.7455265848553699
0.28708674274677537
0.07120583790505076
0.013544654543945394
0.20011450377045167
0.27994623125104245
0.03530456861994786
0.09045516793567493
0.10029914058674139
0.28089605752080093
0.33985009811998296
0.054313596352148545
0.40260912331973664
0.02479707582737586
0.10849246493308683
0.3294338193422961
0.0599147029959812
0.0022571021868445563
0.09902038263781301
0.017018941819150393
0.165942034075592
0.016939324195871776
0.3716284796192105
0.0349645209251756
0.2434683143661076
0.40132847969630303
0.606127698386869
0.0028178271403713254
0.1907813211743899
0.08038688530004293
0.5557904817137163
0.039608389300651275
0.17536838564286072
0.04147072502199575
0.03080360841010279
0.010672983659737678
0.17083846118785992
0.3363112784021028
0.0801908286049034
0.08253652930382348
0.0007985717703714119
0.06474214867502276
0.1225241443266276
0.06450513959018482
0.023101819605565812
0.14809542511143028
0.03429805177407423
0.23247379873504032
0.09547257122165474
0.020423987843210475
0.019145164082093196
0.29152388264813656
0.16124944138785868
0.0836495259923855
0.02026497994395668
0.0711225979326407
0.1170293062947814
0.06740077850561473
0.05147472518735917
0.04975473370793706
0.07025956886393483
0.04756376402546463
0.06917242733248051
0.22064117808726183
0.10744367515778673
0.4799041334247211
0.17112340444466434
0.13657975304740053
0.1167186057921948
0.36039355683182484
0.14636318736186898
0.1410447108773555
0.2172109462906778
0.17701655901804286
0.08339318742501785
0.018796639912497262
0.03952099635927375
0.5090112278588498
0.10032058279203383
0.33062885227682043
0.022335189663270655
0.27880940052853714
0.07669427313470421
0.2802150332482907
0.11997329579769686
0.12472880833275835
0.14401011997359078
0.5882973149773544
0.32536395906119747
0.33280295527678116
0.40987174840160506
0.0874126513656015
0.1945801529538423
0.01581340169674141
0.46209884770798626
0.10834408332003645
0.055462647731079194
0.20059250828973418
0.04930764049933407
0.2586136209047268
0.01425681786613
0.030399992498901615
0.15346643494442527
0.14880115213753609
0.15849834580825534
0.17359273633217856
0.10578611575394373
0.17353823758773537
0.032743734767971724
0.02572366620648519
0.09823993929137824
0.1872633069904749
0.06448545745597593
0.03807232749650908
0.16781908651274666
0.09297876863455179
0.06362330806922621
0.3471090456756779
0.056168070650801025
0.013918774837136601
0.16780965022952657
0.1013565023844203
0.05301983585945498
0.18369801521780438
0.19330065239074837
0.22265289502996058
0.0800801403658001
0.38409696633911095
0.43771207315436694
0.15924395021555038
0.12244640219908688
0.07302531966252812
0.06342264970294842
0.1844482321995044
0.06173528276795955
0.1645225188208209
0.3825948884257842
0.24301329889278922
0.0807093877730815
0.07498588904847067
0.03372928586515985
0.06048009428890781
0.308434314252288
0.15442557575988478
0.12757270997500084
0.08403435375174799
0.32522045874953576
0.12157390331627138
0.13916687754883483
0.003009875960804191
0.19251467846256648
0.09131003231975206
0.022594619055704576
0.01019342619168822
0.019227316857316316
0.08196888821632103
0.06692082119464292
0.023531536959335773
0.08588004509855966
0.046726409439826026
0.03709346000922197
0.0444225402714798
0.07994038972189915
0.026933895002896693
0.09012095471115159
0.22420383955030057
0.14901330304474608
0.0627815740043556
0.13079180925217906
0.057344254001924715
0.0932402793549419
0.060478050111651076
0.0783650053205631
0.07715980025541995
0.06739926956142385
0.07719439290298356
0.23332176989607878
0.06819154455308
0.12381729270630688
0.19096338290933176
0.012323737882197988
0.3079299506330042
0.02435485511431651
0.05657680787096077
0.1698684904107201
0.15400424099345628
0.23675758466773567
0.14441059719519495
0.09401964387528045
0.4798771770088422
0.06875667554267137
0.05767473833941181
0.015087135195627734
0.010767107108440598
0.08725741820730044
0.06791359892760021
0.04701349351846109
0.055846976195085364
0.18150310868340602
0.08521154948495063
0.02378747919816389
0.1650046361256527
0.3869577649058859
0.0050034345784573065
0.056659233612965404
0.0281900714697884
0.0576942881765489
0.34798423949005436
0.028436346680891553
0.22322699462995232
0.083367279843186
0.0069815454649481325
0.11372793712806249
0.08989603809106987
0.2752618105335209
0.014023032305495379
0.08357657268722836
0.0045355374709614964
0.0028150604710303496
0.05117439264499858
0.1052322965979472
0.010598968115417589
0.10798358635074876
0.025147065569394337
0.03650354694014519
0.14844226893539772
0.2220551089360648
0.032112987186314
0.023097284862442488
0.07449909322125044
0.045835066849109235
0.0485310654548092
0.05747540076565928
0.00258753238314326
0.019496888320518345
0.45297579944742533
0.11431717815919158
0.07421826480527402
0.14836594830811634
0.15598747823499626
0.1815247473069644
0.05171458851691506
0.029012784773453808
0.15098294930263376
0.038294821480062906
0.1275325332418654
0.13664237104976232
0.15179113746009432
0.4585620682537898
0.22152322591498302
0.032713830846051194
0.2029589686886972
0.058694045770784097
0.027498453656134764
0.011304853031998598
0.22367358704471876
0.004866130810595972
0.044177067227377194
0.07464519662987609
0.016213551732367534
0.15004925813513806
0.08151022552310391
0.24159159925855941
0.5877565191383562
0.06460954560274534
0.6492358024080143
0.00966241389916347
0.0477724487461624
0.05988955395494555
0.09627199609375128
0.02536272524740319
0.037058516924550006
0.11616533533557316
0.06774633853243699
0.08338372684606683
0.08046072456671426
0.012303206237114154
0.0443553386435135
0.053824913497004453
0.09805876170486806
0.08944820943883745
0.029812041293698525
0.039621277358337904
0.06696433050216603
0.05435273725947305
0.06548722318656744
0.35395882288217156
0.029585356999522847
0.18931332550133226
0.4705678693017493
0.08014462925964028
0.03681060620697525
0.06096158994967183
0.32297543178192534
0.3342982085105761
0.03283559868305354
0.3489351172761973
0.07664248452223106
0.22748703715750718
0.10655798155208958
0.03766975056097161
0.5718265126742383
0.6333501533715368
0.0781281319281249
0.22346093106744183
0.09055391892350444
0.04837074357666654
0.21147590448385264
0.12470873349859223
0.37254375710400295
0.06200255685562315
0.08309085406895092
0.07003237492669162
0.06419103088288458
0.11043506315699804
0.01964284098772591
0.16445223672325784
0.12287201509892844
0.19996647157021855
0.10687968333579928
0.20888013318630014
0.12051814263424541
0.25534293943177516
0.05636314106256728
0.06806838561799695
0.15258978357973926
0.09658359425189247
0.2977237556086231
0.1736733909590152
0.350064304531767
0.15980993743144326
0.001594717076204569
0.0852691255870965
0.14285415720001904
0.6700193587404228
0.013459638298588409
0.10825644648342544
0.06451614456748342
0.38415077611323745
0.01764523001060929
0.027894960725720164
0.11335786414039557
0.06362943969772014
0.2574906471122236
0.07240566034340158
0.15704170259961248
0.12180320571957332
0.002737882728794672
0.03291162025298296
0.0027751239218980154
0.21685812054308426
0.0055495021859984575
0.36445279950306697
0.5396086147288663
0.06253830775279053
0.27874244237857315
0.02263606054470735
0.702679597807967
0.4964997686033535
0.10321931658411229
0.07710448686347514
0.007663518927596119
0.031951534317209866
0.03104006450498076
0.05972597504824924
0.029858360417834767
0.17422784388293655
0.10933721728383967
0.21604031380123587
0.09392183203373286
0.02136146939401648
0.04904260351464152
0.010677381658892055
0.10562029729566463
0.16149244693194925
0.0491289967807812
0.01534211292744619
0.06810708827954284
0.045485324410293446
0.13448395701454133
0.0404499950834287
0.22538559914637177
0.16466894314204247
0.254804656716902
0.0970500234873683
0.005725892345391962
0.04866383162981568
0.10190701128829867
0.244066952676568
0.25775257775267935
0.08702771323021538
0.3721147809036387
0.03709738907692393
0.08963045061959429
0.2908271158255701
0.14696240746603098
0.22055059887248024
0.005675427832815761
0.1504625038550227
0.07405795635120176
0.2559349970624083
0.035823706078303576
0.026378178830355408
0.03829957553773437
0.010423442582932874
0.0008276334668990936
0.05569333354214993
0.06228489672713794
0.3217741679526632
0.0903907047535767
0.055528658262389
0.0387444561894809
0.008100604826412446
0.06863571543560754
0.35674536246240424
0.09043950172102437
0.20941621732474505
0.07566697034531203
0.0081000562215482
0.1591531019258202
0.37022328960664574
0.025615168944861075
0.03721276554334964
0.03231141034832796
0.22929235891829441
0.04978380680594577
0.3425275805331333
0.02746672847638966
0.045076833193339536
0.11698982954519802
0.07493005799118861
0.08372425150088862
0.09915615049905405
0.04083691628334323
0.05329641838916302
0.04306448046954228
0.09620997215214926
0.03805223592212755
0.19851489605069614
0.012296399139299453
0.28246662092870656
0.11163950673038542
0.001168655970520512
0.041568861981299526
0.0695459971669923
0.10364306987376054
0.280316497949326
0.09063646303215854
0.2933464198342002
0.4105274238874702
0.18879411493854156
0.27731243317353266
0.03067204027865987
0.02793998539850591
0.3638971681128118
0.016167236172770834
0.11946787343860889
0.06368269160946984
0.13507317342992764
0.13533976757175017
0.08537758169105412
0.04234088946142458
0.5284778270130365
0.1088536112426831
0.047379717700951125
0.1184008153023677
0.1348395735494026
0.05422229742683515
0.04914566886427953
0.010480102000655708
0.045492920802537085
0.05986975400312351
0.10453581160847944
0.32538748839759996
0.05562312864928047
0.10322910007868699
0.008251518615528359
0.09711187966715346
0.26276733050720014
0.1186099993415315
0.008048614838412823
0.015771009231163407
0.10880915296718403
0.10155549722369588
0.29751447201634174
0.12670241558778153
0.0611341713905049
0.1249260518877468
0.2137475838465992
0.060757597163517064
0.1830457352187778
0.01551009403361436
0.22011276295587595
0.03742601682222683
0.05727538203980304
0.3377797336617184
0.09266892677243083
0.20380007886701945
0.27124785708921983
0.07075817408342758
0.05484095428183985
0.023743058334284143
0.1974596514555712
0.03607405718645721
0.2523465506691891
0.06232592820010123
0.027859617733842688
0.10364777770363243
0.13380138744233144
0.016509563578532026
0.011344571122190185
0.00047931124054894454
0.18912537038627164
0.12194927877917325
0.21983722372013748
0.004312699047663648
0.08575840904996565
0.2732788059070119
0.12584017583085663
0.10553160182239643
0.1503403943113034
0.08191810176158541
0.07808631858162159
0.059364852383443016
0.04941532139509513
0.14992467014673833
0.14659610543752358
0.37936332792047894
0.233257942951183
0.09327414340007886
0.6859546546536256
0.08817150032499543
0.315880379711308
0.3306792453249758
0.262750132076598
0.05518157678414768
0.08464249588721767
0.061183749489432164
0.10933642764647951
0.1566005131036994
0.05142376594867173
0.021595372158494084
0.145767672997941
0.22271105841488575
0.1162240977369552
0.130019627000759
0.16219471859800738
0.0378898258644489
0.6179747398807083
0.0892326962523581
0.36359679371111
0.1828716612763226
0.09537578021876503
0.15848564146488614
0.05710727329323922
0.030476396815977306
0.21799092253920818
0.05587074505947287
0.012244158118948668
0.323471546779183
0.06953054345241594
0.06930694561597533
0.061559111832558
0.09841477031934955
0.03093408736113978
0.25456550694320645
0.07998488398788503
0.0927208346973456
0.35272303659777876
0.04239789488466741
0.0817065762522697
0.029204259750217933
0.09245136769547399
0.009644119244485641
0.05373239651876666
0.19429432771592697
0.059770379830840645
0.0008183077590252001
0.00896833395571196
0.17481827827797894
0.011076761711839973
0.04223181083068981
0.023996575488201274
0.057802454296983406
0.02113085020445074
0.10976832837947967
0.029051179765789126
0.4674135098839666
0.08839645662160207
0.002953625122609704
0.003290439160804299
0.07151994072625482
0.14892401294569008
0.26570643585579856
0.06891663020306811
0.2706952702439646
0.24646501868388757
0.10455904217882898
0.15661195255198826
0.0037014982995182914
0.13132273020518995
0.3413065570309687
0.07242792308273387
0.06054820670004822
0.08541107977378296
0.040273356341680444
0.28969766468264246
0.14382585426201847
0.08387452531066884
0.16453687389254598
0.013927981541101095
0.10014388196232192
0.19899796834490488
0.14027298349310569
0.2689501885025274
0.025411181876912915
0.10102195359583771
0.6966511937811279
0.1488465329944759
0.6042151603148905
0.06806428268173063
0.0017417443780402217
0.16421671047417913
0.005442570100430938
0.035092729907437975
0.17830264890538142
0.031945651549925735
0.011183985611915795
0.025078317138870272
0.027832785539013975
0.2992495544179302
0.1233530741515042
0.15455918274983405
0.015631782457026823
0.28317568082787686
0.06574166212566329
0.1573614651090858
0.22323816656460266
0.11091080342678829
0.17733661594320166
0.08842165934945294
0.053332838294776905
0.06493059824560327
0.2789164919252211
0.08596202081592834
0.15251659229186657
0.02232478275593113
0.040186632864753595
0.29054644050070394
0.022985221913908498
0.021643788645356103
0.5687981963998483
0.10250977493393088
0.46033070853300934
0.1227426938122942
0.1919065504093588
0.18946718608676666
0.22319209189289815
0.03217100950475901
0.311879659281145
0.4345040660993168
0.441601274485363
0.2551392019570331
0.18153714658398978
0.20998570823594873
0.028504316013888597
0.005742227593393437
0.061287499117692976
0.18576242783102737
0.072240325098252
0.1429084723920262
0.46055374998153237
0.18472250369627444
0.5148882755363591
0.11011958033869221
0.04934317896425441
0.3136690325759729
0.15802266195819434
0.06088180761279877
0.10243279789017558
0.043530645207712576
0.003077967091991217
0.12028068924730743
0.2954973584679493
0.10198748350009572
0.08589529614768311
0.09576906278915978
0.1479887145029822
0.21371751855347665
0.041678762247382796
0.06264477350547866
0.03779743700322365
0.10387394383304034
0.0433859543474115
0.01566398327563608
0.07956921212010025
0.11629248516218338
0.017762928017345223
0.11129776640585556
0.006295129817697585
0.44486879834202375
0.1263398013208475
0.03909122494426936
0.046338111699537894
0.041710727300665225
0.5602430539052035
0.05764002726518591
0.29615480080104595
0.10940753365082795
0.006024587555444035
0.006924588029781532
0.15103507087546167
0.009361416950464944
0.015018443090896139
0.08059535676179065
0.02004749119010662
0.20668754039364007
0.027668725330227996
0.08824212472592811
0.08989223882607905
0.07162116072651634
0.08076533353275656
0.08169122006441429
0.4323451980915467
0.553311057073368
0.011622673777527808
0.14751541285251998
0.2366932499059583
0.05482973766846594
0.09699033802599305
0.1267175327719051
0.02670149898609382
0.19387733407468627
0.027969262419346965
0.011634254519882169
0.5543130726923234
0.22414000818785462
0.06548120089432109
0.3404757765292469
0.1787260590082134
0.11834761087684359
0.2573477717465307
0.04407075120530417
0.36232076471167174
0.16760866126324242
0.007598528626848705
0.2785688621130665
0.036653482114557934
0.6136466121338816
0.13796602299859567
0.46048921913419305
0.10043807498269343
0.2505889243641762
0.25573946633554834
0.1931411770754697
0.052124051247686175
0.4227897572063117
0.014453964741847618
0.011219507374950885
0.192970911158654
0.046780964059955986
0.08722583031928481
0.0761808714291645
0.01062568449871839
0.06444517245652583
0.18638215774978992
0.21795084773239912
0.09232065029470896
0.12280661125293697
0.09573979009419537
0.5031055055656698
0.057914418047519116
0.4534234874841219
0.11562318512704292
0.29510992514063866
0.03382059972702886
0.10716622813238295
0.11315633311230226
0.07738461742343868
0.0020507185740212376
0.03825515778349316
0.029241948001757525
0.3068449886766892
0.12541535618552244
0.010981088374125366
0.0890372681151512
0.025772942667856326
0.1476805962530995
0.00272537373628632
0.09379583324772882
0.10474381346823192
0.14426754656866417
0.07305631131052445
0.32123039307674817
0.3654403630123824
0.11443185063300679
0.0025372979557144125
0.1526682294851921
0.20838048329861697
0.14393237376047582
0.0919334305206914
0.35306935046592863
0.09501403648297498
0.10472225663626118
0.032855220360209936
0.1260808315820223
0.0791073885856836
0.03326591286710422
0.185351083209424
0.23617900390981367
0.07492095494627285
0.12201246397696784
0.1585892732053302
0.08744335923748682
0.20387215270148146
0.2889417510553411
0.08546039815802182
0.04974540228569019
0.17587473772358347
0.10424433271035481
0.14284630354473188
0.06855206073501358
0.07101678557790239
0.1245935909230286
0.14911841421519653
0.44574905971870665
0.011333176613274789
0.3988418517058012
0.0396375616296082
0.07027402981260963
0.4336429418311823
0.014218933103802607
0.05077984719094167
0.07997786791184529
0.03824309951352824
0.09453648137838372
0.4374586386169598
0.029680185544214165
0.28190367181116405
0.026474226222259478
0.18036529213734753
0.06127433767230928
0.020099563209869623
0.01339528387263567
0.6181891234192659
0.2605555373652951
0.235449198629184
0.03545901850776874
0.2395371494523293
0.14492909922496888
0.35486014538951205
0.07117287453492961
0.0065812813934066705
0.2771773667403816
0.015908440086587268
0.0923170582924094
0.008702786453044611
0.21902626842748094
0.11869322065542925
0.15646988789775576
0.03983417517190631
0.48703275544076197
0.006647391943651679
0.031641609638058094
0.170149992841849
0.10796589895552602
0.027591923159964924
0.11390725386271527
0.09524845542483236
0.10566693815907247
0.1241063858247229
0.002559581677813391
0.1493631342176861
0.024448474687854008
0.07994224816155178
0.02227889330643245
0.3351933369765998
0.07751964801365571
0.06884989324760268
0.1993671327976672
0.11426925802877136
0.030646008182526118
0.05377375800500106
0.12496131746770636
0.19993399225499117
0.08350283597880913
0.16986531090527196
0.08568299447762659
0.08548642411927986
0.07759515814192619
0.2970744589639671
0.04791104349466727
0.04457662931541039
0.0032978908268112782
0.019829800435154084
0.1660119056804639
0.4967173264008241
0.012898013500892582
0.13350421084197575
0.1666223051742375
0.07724913410736235
0.06372394661890016
0.05630797601734039
0.04430273782390814
0.07866458997266378
0.10247505059590685
0.08497534010714437
0.05448924080819701
0.075902019550065
0.1154027413621128
0.5677130634331153
0.11313343971167834
0.0298804159408877
0.26773443045726175
0.18239501644423944
0.2333505326640221
0.265162958165012
0.03628096482456105
0.3290841683720574
0.054651414586330424
0.4908541065024006
0.07708217446826296
0.6484841991025688
0.23338932891222688
0.038795171820163246
0.7309891314747975
0.08202423274309978
0.05919652834004918
0.16295768632302896
0.17290429485581693
0.0917259958410926
0.007134673575742593
0.2837852514701002
0.006874795858140674
0.17633462438412803
0.10694161342669516
0.07123341313472195
0.22341929577344113
0.015515076850279667
0.2951237556066821
0.2195480473775619
0.43122684497573144
0.04618761544530421
0.1473013898199463
0.05878688533129242
0.22421021627799737
0.02501966637067626
0.0468149141238334
0.11967468444300292
0.0059061353370840515
0.03857812085477073
0.02343303630885046
0.2942623898320661
0.03897249296018882
0.12318805479539705
0.04909352839677853
0.20583278495493443
0.0885280873187351
0.11496566011266157
0.1393252064662739
0.11952690420280118
0.010908491545927154
0.21656729589160248
0.02465844382746036
0.0781552459844387
0.3592131320400158
0.15897857319971304
0.07667948869801637
0.12314350616052241
0.23286120198587157
0.030638375204378367
0.12269052408072892
0.24449675625903738
0.11459166738902915
0.09771113437035828
0.1285657217133743
0.13688394032320253
0.26362602699406407
0.05903180011739831
0.01692828868349675
0.07591812410353208
0.26464269096359877
0.058310675389266216
0.06543259141977366
0.041052233636706334
0.30231765895614926
0.07327584610342959
0.09099277022284523
0.12409895394048667
0.13056122985547833
0.4898733540377259
0.3143997518667175
0.09684862837563984
0.04968234864142818
0.030238974863193855
0.05133160418029788
0.42688727304354396
0.18319272997120273
0.010322212613553965
0.030949645792867252
0.003823558993816782
0.045204152809475415
0.1258813574304533
0.06513596717531019
0.04846267438879055
0.08042977589529972
0.029271174011860225
0.5337173374566692
0.21656599775817903
0.12613958556726615
0.040515518804524565
0.0006874330648553759
0.0531553841494045
0.0776637032321602
0.059705569917643364
0.027051476286938887
0.13077724539984112
0.04493426641820871
0.01799422497899647
0.09207490799967681
0.00025023531907802693
0.1814675786378206
0.015910990740125013
0.013324357588345697
0.2555292715348304
0.1330136999698544
0.05836678151638185
0.2176570324519096
0.2658869797259517
0.21835744577816965
0.12617461900819665
0.19869578128441442
0.06139649322289597
0.033373222464994495
0.0707660334860791
0.4007757738138231
0.12147037998455713
0.03411857608891701
0.26045959716619643
0.07571970197593886
0.12557752713945522
0.32676419274736435
0.20820466645721528
0.07607341145473517
0.07012093124861626
0.02132810650890347
0.05004960515310824
0.1612678541369062
0.2299055947638013
0.016747695243153744
0.357705583172051
0.40590823093947226
0.013593074244080187
0.0005510091010567969
0.12228335369564826
0.15361423422946863
0.16037115188896026
0.0303199846735852
0.3288498689954963
0.009830951469108019
0.07221742242868812
0.04366668244784484
0.3666120780239152
0.316632390444518
0.5105998627634947
0.1345779661610564
0.32175915897086843
0.07642052056420068
0.05274226125009309
0.029503405554685058
0.3886071631168436
0.022641088868637853
0.029638456002576693
0.11140762988134692
0.29568358894722496
0.09597940844019619
0.5716293215338948
0.1661486505016033
0.09829568663469394
0.23717002584703487
0.08025614330026007
0.007196760202036923
0.14023210032207284
0.023705298639999754
0.6129998648191475
0.013491439868691541
0.02367754250881809
0.03644388472727492
0.03352407031728694
0.1257459949478722
0.2045114301307037
0.144002913628442
0.03472915446884842
0.010654435497789466
0.04545262976647161
0.05447419323574991
0.003064169296807207
0.12253849539388736
0.03317432083713241
0.08624398226045457
0.0017627651823017667
0.6069926488070198
0.08481497185173861
0.11472150243157946
0.05395890945674721
0.3744840043080855
0.01226454203389744
0.014814040589355773
0.16049093121058292
0.22961545806669392
0.08358045785672254
0.08675421969814608
0.04308779355169462
0.2887427341418896
0.24368005683299523
0.2909359930265496
0.40203320990444225
0.40839551969419147
0.025052948904118615
0.5181477241387578
0.3383662098366245
0.23567950841622726
0.5138622332524357
0.056811728044354276
0.06244661252425436
0.06036988003698302
0.16781877594381014
0.08596513921470327
0.15362563346028016
0.02739934213450024
0.008983401862527262
0.047511414430813276
0.10107916553610971
0.057049705928751374
0.03368814022055183
0.6322144329608224
0.0740949031164738
0.017212176133305054
0.08845961805919626
0.013239140546905826
0.5925691558600444
0.07516626257688866
0.3824138274632044
0.6162396505990813
0.02822710165626462
0.1249317073042624
0.13539980200048493
0.12186217966388266
0.3060486474910193
0.0036086540475657814
0.001845783139380876
0.00024918650381799604
0.028992468548999926
0.008570339647412831
0.106945989837342
0.1912701682260722
0.10136780938240388
0.6605987119344011
0.35451694722972205
0.20007639717462194
0.019668588151195127
0.11953828817950936
0.49935486152303404
0.015042467241041442
0.2864399122691271
0.01792094000943681
0.25847482574949104
0.11642349117521703
0.01095088909373083
0.127962771370853
0.10885692679221393
0.09700558198205673
0.038090723601086854
0.36399377285843676
0.01698273570896891
0.0553018726719038
0.12012282219815161
0.07005975650426267
0.39386090772163185
0.42218824809640326
0.04879893597384711
0.029472698814948777
0.4105169966977447
0.07343342371442785
0.09223420401212391
0.0054027013504397686
0.25760496950206707
0.039805795159318445
0.07767821760480736
0.5102521500053402
0.008691247243238503
0.312771381656871
0.17265852992483754
0.07991317778789403
0.013891376346863138
0.00911333847995181
0.1804048686243521
0.10855313810787161
0.020292237270049578
0.02746442170520554
0.2081790112494745
0.1482791253044164
0.015221440161843224
0.048740185380135685
0.2334326940569015
0.11862792444251594
0.03568851268672542
0.1562558647596761
0.010268742683850009
0.22652026094492184
0.011488641630453895
0.01360864200542273
0.004789848317698065
0.13763281914670727
0.017484145746627346
0.17437651126606116
0.0602480740366122
0.040718636506475274
0.22986262447407763
0.15615829041038912
0.017559771871006078
0.10460950041282333
0.4317619481206531
0.06834871726817535
0.18168879999872883
0.19532729083101633
0.0676552183375322
0.010914624214702039
0.157796721453408
0.20430529617145343
0.03347095264732725
0.37897339180065764
0.258042816043003
0.07646751410954716
0.05173424083773354
0.11229019497934425
0.023887546115490852
0.18701216440798132
0.31150894832686804
0.1739388458869549
0.005470553857958501
0.07208692763555663
0.08935837422552399
0.04871346449167222
0.17398502164499519
0.305701311240408
0.011514762872335953
0.01780613936214849
0.02422126853282618
0.08002962840667537
0.029011642611350103
0.044862481969175874
0.024851732464912627
0.10268053274968636
0.03722540178891387
0.05295460376949925
0.1891733947121411
0.1297333612124312
0.10219994754937421
0.022018080982570864
0.1595450581404038
0.06297506040700666
0.2006359480423008
0.25286744966208763
0.05577302515320426
0.06606516264939566
0.08801442660648884
0.037923985228791514
0.02884920679191352
0.03958742031380884
0.024204965087454556
0.02322968522100499
0.04577071834232453
0.1707890599690967
0.008731306402501499
0.08642124112192066
0.027314283592022193
0.06492230786295693
0.45415330837881507
0.037346943904934156
0.12938455354114425
0.09713808846832032
0.40371159148935115
0.09150614913606363
0.15926493513901815
0.03726577168093798
0.08344538920517024
0.1915215200662731
0.11471543592386846
0.2913049904487384
0.06951377514420974
0.10867883634188542
0.5955094249747155
0.27502325146120565
0.048670221964832276
0.3557892489113796
0.1950438710608286
0.22214540310574546
0.227985727144976
0.16220466955677015
0.24359756614644204
0.4042986140424862
0.2477336501618556
0.21510737817782444
0.19327697233702293
0.1284414653425846
0.08534049040631037
0.124205479129142
0.08443917398866746
0.060286431417952084
0.04242745739496985
0.10602470138273544
0.08165430852664378
0.40058807568684135
0.09487962313044353
0.09329491945320927
0.021232322287669872
0.12637412839368642
0.054959771476007536
0.11173859053704117
0.15935462346063942
0.05028654421148266
0.12060898892708917
0.014305418566535163
0.050600152499825406
0.0088685167737408
0.0365912475915114
0.06284494295724238
0.7072761072825646
0.10224104525088709
0.3886588162222195
0.10460198223168136
0.145490893587717
0.07993400448550499
0.014375814833468874
0.004608790803143354
0.03933240560262873
0.13419680418585797
0.13526833198406824
0.427530553517361
0.3499917301552969
0.17505786194161918
0.3152452736606572
0.023001601505373264
0.2838327588341995
0.15796380169589458
0.02565063213249805
0.1621503394151109
0.21171800888364395
0.19522481304773118
0.4437048929330505
0.018942698293370964
0.372320654500483
0.1732402370326827
0.17101553060773125
0.09594003514266275
0.10109906475633589
0.39585220555581263
0.017225624084232158
0.00946352307221803
0.013036002598933812
0.10991835782397844
0.07753614365222646
0.06342376649808605
0.05474377994676341
0.01490470348666924
0.016875942721893272
0.07607324236613598
0.5647256447146226
0.16266034922819644
0.31676806271317015
0.05372858344622193
0.00933953474633741
0.07412249787680752
0.2141205617426771
0.1562164711725528
0.14666999362993638
0.004760958520509077
0.05885524315468121
0.150762269823718
0.2919089215789642
0.6689526635653272
0.18862877067231112
0.27718241127233545
0.25133773374127627
0.015526833279739504
0.03274290760884603
0.034658813776122205
0.04265336897072182
0.4195222884047987
0.21501620588041215
0.0027643215168169553
0.026680875532050043
0.11453833071024543
0.15701616628892165
0.25992562947739406
0.007734578171364005
0.14759610528886052
0.02509537809008438
0.03977131978676056
0.2339569789679312
0.09383424047697998
0.14740374456049288
0.021713487618273714
0.10569591607835248
0.32920295074088773
0.10917457949083528
0.01605608527570585
0.0009920531373201257
0.051368598616960595
0.009334875692763409
0.056407942787716665
0.32813910752546765
0.048307316275463905
0.045109932180302875
0.20760294952391833
0.009637726712525958
0.04257807446685657
0.16617564431632442
0.13935082110229285
0.34269673860374544
0.09417253330031414
0.03006411147935892
0.03811736657977516
0.13297581777139209
0.5282466559074047
0.017302004808950992
0.278304366994118
0.03776422415880023
0.14131682805107826
0.020755874098839746
0.21527263905702892
0.17518700106587612
0.05039348165452557
0.1429317292565304
0.0890067627436394
0.09634691885990221
0.030179962454138003
0.014780630838618997
0.08641107685762424
0.048068957830308776
0.14875267657243169
0.015182854515718559
0.06515238552003139
0.018215572249293693
0.019193911833812128
0.040996678756943836
0.04723959013198278
0.02420432579113784
0.026637142793261428
0.022552280847829873
0.12951973520020196
0.2508592199099995
0.04416392313709239
0.054673698857907224
0.0036274153728503874
0.018829509196940087
0.17140101983659198
0.5806220492133997
0.20054696859209617
0.2561235445710147
0.18208708737742893
0.23557330184160552
0.0353980195211614
0.04072995778287488
0.06707915939464058
0.03018948237146208
0.05875232169288161
0.09242206431433499
0.008799190208509333
0.09629213197479876
0.12510354430721243
0.37523374468757076
0.10470480977938655
0.2343158443997801
0.08812433256996753
0.3423723309427254
0.5186157743301533
0.15517643807311168
0.1376542608596728
0.06500091583963717
0.11339407380079039
0.18107170448080653
0.17958562300022188
0.016196704193594945
0.26422942026916035
0.0029163268244031706
0.27740112760027963
0.10742770356560406
0.5633326084070428
0.012942498288299726
0.0035160226777700846
0.045776889782002415
0.23832357752092542
0.07038018035155805
0.26367302512395174
0.16753011485612979
0.28835096366607277
0.04431785509091601
0.17126903973662133
0.1887244642630322
0.13676203382447275
0.1104494003488232
0.018256536854158352
0.10496091529560349
0.2864782402322747
0.22947170287845903
0.14198126271475617
0.052049569492593234
0.24271331279812305
0.026447613764146102
0.29467081765628733
0.33361320408230405
0.003949971161475256
0.17331935953773683
0.213342980187767
0.021240119714292523
0.15530936951853141
0.15915795054456278
0.0827747644744655
0.1636988362196421
0.25582571131576104
0.08810095062244978
0.405816771904729
0.08601522524741352
0.23167393519048934
0.12894579612907736
0.0754866694231117
0.016980606217931557
0.26709625285371114
0.18079154991440116
0.004556315996864835
0.11868986029456105
0.009203927579749326
0.15394608151390146
0.020576236389897785
0.025997060735958866
0.16904867117273512
0.14442624355930925
0.02114393398942229
0.03751715398169221
0.2706869433578345
0.05980689123974667
0.07087458610757556
0.023009303843038013
0.18346254940320245
0.013943806203027685
0.044070455946308665
0.5626719431088085
0.08454690806003662
0.15932049829743122
0.04136839141657798
0.17708388204402595
0.3051436213261859
0.06112443739789515
0.27256234978365446
0.1611272922767555
0.37422422589700016
0.0614616349204837
0.4594317943493624
0.002294104731275846
0.149684440590867
0.0461034933826295
0.08273031528752527
0.32625197629767266
0.3981044999539742
0.06044298255373124
0.11912377335616624
0.2939666901882599
0.007185362897712179
0.19675270433976924
0.04123887805319874
0.05112678612934763
0.1954919217836692
0.20264623290496678
0.14332594779662716
0.1876511676016719
0.0036754763142961638
0.5093919061799024
0.07272525583838352
0.05014176381972802
0.07413386681319757
0.2581719662310015
0.060219087594733926
0.15023661820602996
0.221782473187819
0.007335316041123319
0.22653521937262053
0.16845878071170867
0.4796213579899371
0.06136293451274831
0.5614565844093303
0.044966146497177145
0.010477113225008617
0.17079468906278034
0.025985998053877912
0.02037209350981895
0.010828999060733927
0.10504167316926903
0.1861814748664114
0.20915216136984438
0.03466941799002931
0.0877057549407617
0.008426581692234198
0.09010454181401623
0.08026126070278344
0.011106714227655174
0.033406409604249246
0.004025838766538843
0.0865072579436963
0.31972166303547256
0.011797023942095584
0.08280291991148966
0.05494287611057718
0.34862599071948025
0.0946542391986217
0.15588259460166423
0.04948100779350017
0.2716400856609982
0.0014000082242097381
0.3085731038720591
0.193140156016023
0.1474987803423361
0.03217639823477994
0.11522347053078509
0.12843630894654773
0.04391843254793733
0.13707415173677845
0.03681602597427474
0.3354347480468034
0.0032954264281895317
0.06478595648232714
0.19013495350227705
0.07941492789146753
0.013429918916973687
0.2119245560826847
0.1496853265514326
0.35414364580726804
0.0454809986846447
0.27355886269555285
0.0320835832108963
0.028209053439336253
0.003570734093059796
0.08651094851521882
0.007718880720149723
0.07275545037216838
0.12006171570246317
0.02829064600932363
0.11105284663796451
0.2612088314317878
0.005776360153867009
0.014657770805026844
0.0032861637895982274
0.0791750974941487
0.3807476211390205
0.10934787702902383
0.0029030302832680414
0.0007402312612388583
0.2977878274845119
0.013786119788586137
0.547438427585066
0.12315977318755482
0.14335584099781318
0.1313420779099947
0.0718388555260951
0.09522771705297177
0.0023479360632303924
0.36056283840857456
0.20121808099250796
0.13367953790268625
0.2298050892539776
0.2623555704343557
0.12166907308891767
0.28985477410691923
0.35662564699801413
0.04728497127734908
0.024612732160448465
0.02931236301902647
0.23254941270551252
0.16474374334952296
0.519115291424199
0.3182275756594664
0.014560030198984242
0.05982369497431037
0.05726830230844991
0.25789818766368944
0.00638440338508648
0.08698312157445644
0.13938917360208128
0.02317961836990406
0.18802224216406427
0.05396103609510515
0.005612805269361903
0.1218717567188592
0.07464402326115072
0.1315855055966961
0.03794479968161098
0.05703694536016734
0.012911515036181638
0.06351468226029137
0.02640029859244501
0.01350675000859115
0.1892656080640514
0.04158576097500064
0.1554313349096253
0.026663532483680204
0.033463878742312006
0.3885316707535637
0.03505630800649059
0.6972903039501036
0.09728356482011231
0.28656770689410654
0.11134303203939432
0.21487621670205637
0.10781058364713407
0.171697526738853
0.06493091755593963
0.0085508682383491
0.27904986695635947
0.05014639190133716
0.06182561800724318
0.1792769910750305
0.07004082850363115
0.07286369014967993
0.011313561358702921
0.023112327804944918
0.30038956146938817
0.06171484722182925
0.035100335517803526
0.1524678707759252
0.3782409925167366
0.15457394067494828
0.619067540112996
0.0141649013590585
0.15773306622582203
0.02199070047137923
0.06236464539567294
0.3393543799611022
0.1846625290580566
0.026969748635400713
0.19510583244669114
0.0334344654964177
0.04800531740267055
0.004474159410532498
0.055242591918119165
0.052265027426458624
0.05968890542451883
0.1982102619308618
0.1419454040538648
0.24105202411743315
0.16370756695814417
0.01621161317289696
0.4013136993554637
0.02058485233956114
0.08626387899662007
0.023236674627079408
0.09576907482165198
0.23996090549855173
0.46201697313997986
0.001215502376769857
0.09103068885026618
0.06196363305145294
0.2610830363742179
0.14434522969818714
0.06549124057735937
0.17240722767893363
0.26916790818001013
0.06463957043263173
0.06291926658463516
0.013946182674573402
0.09450916965569839
0.028231527144416547
0.056589856231215374
0.1339584996839497
0.02160640190284568
0.19490984232928166
0.1883775072689173
0.04359415676492817
0.03440391715581361
0.001864723546189056
0.03050246948516264
0.12970164253905475
0.20449350270250916
0.03900744849032251
0.09067665304116895
0.032286158804901786
0.082694898203553
0.04468560203020628
0.02441371483807336
0.32852266153791937
0.3224646758510288
0.09230999671746419
0.09833094624320948
0.09656922263379823
0.36634720343953414
0.35759302506524937
0.11753892173927688
0.17747696261004314
0.08078567881657875
0.29692004594027616
0.013201793505423288
0.09590073494275321
0.13489398702871452
0.29527371700259436
0.209919583586134
0.2569572312463219
0.027683795576117644
0.2300459106096122
0.31976413476755694
0.034098904677048
0.14791191917598331
0.5365480592659995
0.1873363254650084
0.10835894692849364
0.4148395361960813
0.22743797761115325
0.1429650794329555
0.010728872591275451
0.042647771308492066
0.16394522326552122
0.008658870033790707
0.09894559900405349
0.05477914077771184
0.3529202126815153
0.1907912228149167
0.14079128417800302
0.09095837399706666
0.31408753086013336
0.2596547484708748
0.2066026551494188
0.03824352242984732
0.12963736588403602
0.042152262286727145
0.08393499160624027
0.024731025476121604
0.42243597182028475
0.3047338897810793
0.03892999489134646
0.5073771217057903
0.09445857275057135
0.23689407165509177
0.06855039414972594
0.15226887614891857
0.08205248790590228
0.0014792280407926526
0.14592105835132996
0.15319212440269625
0.2548264927567066
0.16738190380840753
0.055125036810693466
0.012100275456728246
0.544911249555669
0.20148957219221464
0.06183918565527201
0.0692637106865484
0.03951843518688969
0.1999935349435523
0.06891481201041925
0.11264904758289535
0.35312631059406063
0.11901268044836891
0.05669904149097562
0.07940759813452546
0.10087341031361027
0.041495531232363096
0.05811553425309196
0.008206111642743319
0.140704211627418
0.11580804409510777
0.3620091725194429
0.14135321566881554
0.02086098744061147
0.07074782234034765
0.5648256708766956
0.09570052681439715
0.20360556119873802
0.0014790433158684197
0.17267222534815152
0.3520164748590095
0.013567608892935212
0.1660078478866839
0.1833085187748266
0.09201971013731819
0.0919892950107424
0.05134506820389664
0.1427453865152322
0.15207594614799244
0.05292838005502377
0.6040689302819965
0.060185712231226464
0.3488409457448205
0.14181249639649987
0.10604173866019322
0.14240742459945138
0.47052953090414884
0.01669416473820841
0.049047337256324694
0.03567035772112038
0.13343258268229552
0.21194605331954777
0.05288880647095272
0.07581041230887373
0.11681027209742488
0.29758001780044113
0.12816407746323386
0.07221398299890301
0.05715054679133662
0.008135292895127271
0.1154445624716373
0.37192332879831846
0.1533432899331066
0.03093005417028026
0.1281714667569859
0.016253350188997658
0.3578188315439496
0.061497915692568204
0.08177798584030203
0.1396256354181287
0.4346349355987803
0.19334287607375772
0.1157679074283173
0.0170003779516652
0.21486452813500947
0.09942042967503624
0.07804471903165305
0.18242339121339973
0.17516004746631694
0.04739580687851264
0.13196083482879334
0.2715193576073007
0.08010775511585434
0.01682887276183665
0.0397788352219279
0.18246647598357835
0.08643677367056894
0.3548821591694724
0.00986975226458262
0.029847304514845758
0.38280374672368395
0.0021278671321251557
0.10194843175850662
0.29010214520652344
0.059149565108533114
0.10698476091459475
0.17980398824878074
0.04262601747971725
0.03520095960070665
0.046239405790824334
0.14114144307569243
0.4360849764336344
0.013588295139209389
0.0554063375343139
0.15160779196467772
0.0533821392665752
0.0030606635772547513
0.15195923881617698
0.24506702131164163
0.016013574185941716
0.15580277186753597
0.22811986954166033
0.11640943325301915
0.05223640976960699
0.07304276584162561
0.009244160727577562
0.029895704832832968
0.01186506799995981
0.13859501791469309
0.04335300240060329
0.10594116331621875
0.009580011331878122
0.10864850834421348
0.15176729783393614
0.05513659120713119
0.3414658134151524
0.020355708863291716
0.08900252441444441
0.016123676067904647
0.1585614927691953
0.14480112831378064
0.42038842684067734
0.054265324539725504
0.03699895993378833
0.056198805926015824
0.08374278795889081
0.1495549725742573
0.01532858892784573
0.16043110714507824
0.0057215566559424644
0.09669926196973118
0.0402138953330085
0.3960146192120471
0.15654112150935143
0.02519863248606731
0.11539357536787839
0.00676834224654199
0.1654026126753562
0.05139819229282654
0.4431665582186895
0.07353931057884505
0.6179776728723192
0.2797088086521409
0.31119009085470445
0.11030996955805031
0.10821769431409818
0.1588899738498436
0.24774766884156332
0.3679812018434385
0.10628589081758957
0.1615362243600935
0.009413488926046779
0.2729713240284457
0.19778960927851535
0.02541727047231475
0.12757815302237233
0.17618471401886993
0.40397684737778744
0.04103353232916636
0.13274267406208828
0.22754846509515742
0.02027308862992896
0.0726722141729326
0.10668170433520556
0.06811778078557916
0.0380071880629158
0.056904524453474915
0.010302830754499937
0.08158615203642328
0.13065007277293553
0.07522923692015247
0.2639779668705384
0.18239838213000928
0.30222923842261273
0.3753596367800878
0.031408121483024215
0.07828321567870047
0.002021134721033575
0.07887667594934415
0.18452378682671255
0.23587699932906409
0.17146473010017999
0.23239016958050351
0.14567967585405062
0.049647546135709854
0.19649601670330238
0.08952829176676451
0.05374408916061429
0.08132466143829867
0.08185645393531027
0.06174383789073071
0.08279997925987141
0.11527243574526486
0.053807009309474886
0.05683750120544763
0.007197758526911715
0.3962037610751692
0.06559459548144847
0.21582013853077217
0.030654288696450975
0.14984107150376103
0.13964845500816495
0.29612051110162113
0.11260848149213037
0.05610075653004556
0.0674348271522731
0.048360263500620705
0.4310362535490047
0.05875024249454049
0.16646657989076574
0.03766620388975465
0.22014718400177335
0.29584332346804193
0.07377989208599173
0.14146904705112998
0.018130707771869637
0.267564663300226
0.22701407019247993
0.17364951643188395
0.017363219745420332
0.07144849621876126
0.09096675453640764
0.14790226885358013
0.1047665940209793
0.38717432083968767
0.22302436796895891
0.11747030423731629
0.27605647501338615
0.6166437981632523
0.03176478948035507
0.05978626269538591
0.13412002369769097
0.2436005940149978
0.3265400161845317
0.554635892406125
0.09537312473488875
0.04494717357248133
0.25148289061875256
0.04709679214357903
0.07834142376607584
0.21113063803392162
0.09594663730072306
0.177418905545097
0.010808978154909093
0.044889746903135415
0.28443029618204835
0.14930198826491947
0.052048066736162295
0.2587428508335158
0.0065376607586183685
0.6299539766173983
0.016640088683915574
0.25017194670706483
0.08383329539102985
0.03429999795760112
0.07035399596547842
0.026819397198726835
0.2212665927342365
0.27131936301886017
0.5112753800724559
0.323871943764323

==> anc/HaarRFC_U1_L6p0.21.dat <==
0.007246940719942381
0.03554750906840728
0.1250639283185366
0.21877259065295862
0.11855415100631664
0.3268498031296483
0.0538443390652977
0.06206468176112158
0.12732399028421082
0.06858520689040332
0.0708332439354673
0.11782407542738507
0.49128090689215836
0.23828676940025395
0.05093768625691253
0.023405802721790877
0.03379797780659439
0.029268914529940432
0.09020450529450805
0.06835047123472764
0.04020804849467026
0.04708704761477631
0.11399982989924946
0.11727842950975875
0.19212294392638257
0.2158234144210475
0.404606098315945
0.11456604585766976
0.08306036357160546
0.020215986130381797
0.008369084169166383
0.12252497152190987
0.11740325216656498
0.06004143586442599
0.2778654220359661
0.025781278167186436
0.08486708140389351
0.14528252220728513
0.2065009588561523
0.028776548826831994
0.03335408362386415
0.040422095917099415
0.2998086622765617
0.08127646020992926
0.10529755047934819
0.06343086821839379
0.3138712870960607
0.10617560793097455
0.0066814362144543196
0.09831520459601956
0.022940825174808336
0.03075299559120922
0.04462145064267915
0.005729066182069981
0.2675712810562426
0.06362966556481585
0.03891650182202404
0.1363282412237777
0.24491157826050705
0.07411939664623676
0.29384972991635394
0.23079397415281122
0.20795759381764542
0.09444244724871832
0.011111089290127895
0.13114805733386775
0.04671615486739772
0.05113512629852636
0.0479617148894604
0.10902510653042922
0.05947363194414034
0.14970320323118042
0.011572449524659372
0.08514333111164295
0.008143162442250992
0.18689895200554518
0.03975222142638524
0.27524218328550115
0.023748602210825084
0.019416039575037125
0.4449171171051242
0.2289808335413215
0.06579938601692133
0.044733501475897705
0.09897802227552045
0.1753802096344687
0.26298283087980645
0.17049610930265635
0.4498089231700764
0.10959737494744093
0.01851441585362042
0.16890929913971062
0.12317033480435928
0.021436447107815088
0.0626831268285814
0.25936806520994693
0.03712433740911534
0.20160629082267423
0.4975107760712813
0.020903460210790013
0.005243704697609231
0.049085381667922826
0.10101292460560156
0.018200559365085
0.0501428814543943
0.07917100307531406
0.024790485901890428
0.3316307432121399
0.15272168062433697
0.09043758933128863
0.05400245012723721
0.1169179930185296
0.041741148134061185
0.46649006763656053
0.20770627685499082
0.09000711492449208
0.0442617319616342
0.19120924573088668
0.07713011238111264
0.032632605207010876
0.05436899413926556
0.07523305000459699
0.04321582925039603
0.0044751169761112096
0.023309793900933257
0.2530226658297465
0.03584725221872925
0.14408231266877822
0.39025104956581697
0.05172734950749727
0.13542232018240732
0.03241149013141506
0.6004836601121616
0.0991023726773261
0.21147968315643995
0.13734265303619062
0.043407317584208634
0.19657524349794084
0.1637080854869777
0.0742076938639938
0.03190968609109811
0.06381477547609186
0.05796735575628376
0.44732783286031347
0.19126730620609542
0.009392393219008977
0.11916234397890457
0.003651110734966287
0.013874577751091926
0.04193614875722846
0.021476793485283655
0.0076387507590503605
0.1409140515272798
0.0233170545653637
0.04358815650288205
0.10101759742703165
0.038294559657240705
0.006359401595712114
0.17719547876617442
0.09441947548434712
0.13389403769829802
0.005877010718254018
0.09210835508232329
0.23113934040060402
0.20699500098238777
0.4547242331601098
0.4904244564845424
0.0382143325590185
0.00804496861455401
0.005415629327304509
0.04602498539048035
0.15696400576006986
0.26126326679246814
0.16270748015358807
0.032327258509839245
0.08356319657441096
0.023232382955623656
0.060750205822452434
0.0896706891015112
0.4521010492779562
0.10014902767324681
0.1475967976936036
0.0163393997432693
0.13736797407107368
0.02775333822000964
0.00012222035098738762
0.10423745559203855
0.06441115616288667
0.10055861090265801
0.02926520829130346
0.14535073799395837
0.3485385769037753
0.5394917916909305
0.33768381153370197
0.23292216387513182
0.059078751867344605
0.012230853218440339
0.010469851723757617
0.1466938964276942
0.1672399663202167
0.02271293749807962
0.07702780187502901
0.059339445201166796
0.47542595013797406
0.14130337075400065
0.050334773762024075
0.02166460314142661
0.2635035927209618
0.029366130579404043
0.12645382759638155
0.006061170216699842
0.16799750351818643
0.19590632764704105
0.4323119595658853
0.14016030337668187
0.19935382301297191
0.23098935254020064
0.03697064434359451
0.5410898988809645
0.12875901105814533
0.08138630550500198
0.034473025840933876
0.1075701047115526
0.185733783589061
0.08279366894126358
0.051792225284689686
0.15590826193962512
0.08609521607371812
0.14571816169904836
0.014703368282133408
0.15822947889371425
0.11347921061104871
0.03662504814623137
0.20631218629043596
0.2188965532323835
0.021190938063349787
0.07777078347149866
0.4109846459382338
0.14557131012726188
0.09397573032277572
0.07541002375496268
0.2887570819530541
0.010992169184105916
0.0849367235398375
0.17131608492843056
0.1227557641464216
0.21944321112706608
0.5563272095728532
0.20748213797315201
0.02520843731835328
0.5378931807661776
0.09714114207206202
0.2689042635701841
0.18128688425081782
0.12360360435737341
0.32373982741363067
0.2146123383986118
0.06279674860626576
0.022435547986874742
0.06697485848554496
0.08661040849013678
0.1605775935304492
0.03733134595182807
0.09478376550826136
0.014792654262385001
0.008578866028391747
0.03576504273358714
0.019880112632074738
0.0170503485276148
0.40135223600706854
0.09014134023119201
0.1606902714881617
0.020704052336005335
0.04798560285781244
0.28026647054276954
0.2040367920352795
0.17830774106812056
0.22642137011529223
0.030988000030539364
0.06998057714553253
0.44363516854366686
0.019500153785754357
0.03740201241875372
0.12433979998916025
0.6352842824692405
0.06946684598275807
0.09224434804305874
0.04051899187170222
0.028215713982300203
0.06068632267639495
0.24214452445469065
0.0719322126949968
0.14107406961831018
0.10967692754654518
0.21133028441804402
0.09202371637357902
0.0715401449592788
0.09841789518622628
0.374092098896324
0.10685952846922016
0.03225233235577424
0.0019203665511035055
0.021370988319562988
0.018519871969106275
0.04718430302190288
0.03091796039921676
0.03593668288828504
0.014382078413739622
0.4000525717577066
0.07847053190651565
0.2558967963373459
0.055382654414630784
0.08450365729607605
0.10243446273630441
0.06107865838894382
0.03215916874277718
0.1701582177950405
0.15078638919910167
0.04356775246880996
0.17756044631892232
0.2782490579675462
0.09213803203258501
0.03198598098122404
0.5499197712743289
0.06530677206537286
0.029346574546075574
0.02116048619104993
0.10332221892029851
0.013225287902426856
0.10158127376324048
0.03168439187927551
0.12911990929209607
0.1716739067294293
0.2091894269169425
0.07172842823549835
0.06104682684157557
0.17944765548069386
0.05954131453776572
0.5040044939802314
0.05073236202565733
0.09960404438144514
0.08824163839562145
0.12444716157877789
0.4303252632986309
0.0754476621829786
0.02783152495577384
0.15188035569775898
0.03338082320122906
0.07144415788048827
0.04779089783481695
0.0009654454601232343
0.1970474575077362
0.023751916381035697
0.3366514854794368
0.039330335001988646
0.18088472362057492
0.032946734161307674
0.13914841786299625
0.5077837175159928
0.2708789262036558
0.10680609860272862
0.0468608265158368
0.07010060132704708
0.05409058014381396
0.114390734727052
0.05429422514233311
0.057888020706556124
0.07467450938964014
0.02332302214381368
0.4694887598814444
0.17934402875600086
0.1514496439231384
0.06375821387037399
0.11978473167129526
0.0029884059243779192
0.10234350653499154
0.08419928785643081
0.1983630416617569
0.01993960581629046
0.05515256242273827
0.03800129657999443
0.00588951534444189
0.07605469543852719
0.09762606446993133
0.11498979080243414
0.07004282311326916
0.13405971197065886
0.24662334881190726
0.30787023313170153
0.036484645856744734
0.1957643350045365
0.06848347631499896
0.07563316331915709
0.004071500082973808
0.07542154308265799
0.10759101945865578
0.0909219750945642
0.01894068167013747
0.06965172239579526
0.07128496965803452
0.11803930449901005
0.6766113996241475
0.028034976163858926
0.02921765016427455
0.09826742988204407
0.029621426299304823
0.2895193898836325
0.2411220538080799
0.45281491218284986
0.002724974386923184
0.1182819675278994
0.22749963823100972
0.036533222590755345
0.10697493921070987
0.04186489613071107
0.10110025318274367
0.0898075610415218
0.12732294347453924
0.13012252702724994
0.06336630402601755
0.04070225040437764
0.5956202099683472
0.4402999182719334
0.09027752595633264
0.01604919998415263
0.19466836925590122
0.2270551650682853
0.02202882594003108
0.12507859781319927
0.04771477383810938
0.6349185920594694
0.1425639160987028
0.13240970669593327
0.1526022508877614
0.19742816726850373
0.013803930836733999
0.29960875905378853
0.04228490234809968
0.06263789622955293
0.011880988369712712
0.11224115484160602
0.09296613921955596
0.08256274775368973
0.2195195689556398
0.0005581394043419359
0.20714978496563835
0.3726643888789965
0.5017443126786201
0.00976945066128619
0.10622788595915122
0.20581052593331625
0.009086202179396263
0.14490705258075817
0.08436792354927042
0.24721199149468454
0.07578434028382404
0.13068764545242548
0.09742430774853099
0.013435456504697692
0.18503151982505223
0.009752696199600818
0.0016804494549508134
0.3483687954063397
0.1984488516049213
0.011177934209182883
0.0007977900251983356
0.0003434825709671564
0.36825206902353275
0.058348348966404694
0.016645667792469426
0.36419469099897367
0.1370096294227787
0.05860512976905497
0.04384822825778066
0.46504316260695894
0.09393083577610689
0.13686593274074993
0.02432807553453037
0.07035261706124427
0.19133568556260483
0.09798599491763624
0.08532532214216648
0.07829644394831099
0.24098112030147217
0.11931485222367241
0.12653002180630835
0.07376083911852088
0.17298326910503523
0.0080380548537077
0.035385903983821736
0.10123529044269777
0.1846383575465905
0.02535241456114638
0.1475058230416069
0.02558105685374679
0.0026463748000157107
0.10018105996133483
0.151211629859561
0.04303950998581436
0.10681362692539156
0.38799140360557877
0.32103955510732596
0.013012447316363243
0.16691518190606794
0.01441422473222896
0.4712922345513611
0.032258153314259914
0.07972983275989856
0.21762672821493473
0.014492081312979802
0.20149994001602556
0.05380887457167056
0.2662962887789709
0.43838098434862854
0.22130735066071144
0.38890701284695156
0.1311016713695141
0.08175354805944544
0.1837920592720062
0.028706402705609528
0.13409240312589146
0.06538451108741276
0.030819201549706278
0.005069626811762174
0.21639122756204518
0.377930166464692
0.06149268043805187
0.4495510833414551
0.04461219015401472
0.03670650567306001
0.05581174211967712
0.21270860581822237
0.12578769036924356
0.08620445683246225
0.09831047219009746
0.2261139743954028
0.0036737722742984803
0.017561379179631492
0.23755364419740024
0.034949903423142956
0.051542098609658075
0.02574006347388746
0.029067921945965892
0.22021039432008757
0.06222374464324418
0.14591932657029208
0.009042759990070632
0.06802101037144595
0.443015546943055
0.1359451340836282
0.488856169700308
0.010629934683848286
0.054604948249884364
0.14149094821757266
0.08351455924051765
0.1255844864095227
0.15855635286286235
0.4317660420621958
0.013986530601091049
0.056143836543338106
0.17507039874222152
0.11125803495271205
0.0068823859054065566
0.2384548862014849
0.019904469649152778
0.0484870083614303
0.0023457591593615463
0.024826101611899416
0.046515239728138716
0.3707682615983845
0.03772562971087086
0.02446188344471536
0.08683153927946602
0.12132378355109884
0.03419795914556383
0.1766587679219383
0.012550844460337924
0.12069041185687736
0.0527496359011236
0.004965992016751401
0.08596846296655558
0.18364849269304423
0.09864392258189035
0.012107479349354085
0.04223523902321299
0.029364732796499357
0.4276624396233007
0.03945394428851502
0.02068449356223954
0.10240033915911506
0.06990047266907345
0.12985373085405857
0.09406051115436323
0.10178859763884411
0.13148131531355509
0.06882099909480277
0.07219072785378777
0.19925596816711072
0.23645408032813664
0.09107930776564216
0.04781718765391891
0.09088998533188115
0.008921341896706982
0.06644583553521718
0.022645987222200518
0.061532418375589024
0.2768724128235834
0.17002590132871526
0.41233237327006533
0.09678448247914344
0.03416340945377045
0.04003624329621503
0.13400062371343333
0.17732001280060283
0.4885073356030607
0.08534339134412346
0.033583983687220195
0.14343370837993452
0.007418313552395752
0.007590143850975998
0.29576602504493993
0.03226419058843475
0.06821222411173575
0.04871563738830144
0.02406156200438996
0.11705454501135502
0.17860763425880255
0.5650264804518478
0.10695535926602942
0.08597442310409109
0.08175005065513358
0.09789248289696252
0.15068205343712593
0.09089493439703013
0.17846399495696322
0.3175937410812182
0.23078710362457472
0.041127897928670165
0.038652212054739093
0.1125687053321522
0.02117813773404051
0.2999214722632554
0.24671339463419828
0.18333084816697579
0.3104589037086387
0.10885559475016994
0.04489912647114353
0.06604587293870913
0.030050030651495713
0.12616602450305628
0.12621203021619354
0.2860935756417184
0.025771818658589067
0.04063432712428482
0.09103367394545975
0.005848858529403983
0.021804763115288228
0.08049865122091554
0.06933518519590334
0.11191918856116449
0.22314960901428002
0.03168248444497094
0.0923756829579355
0.06867298409451252
0.13932830583034214
0.03740049793068348
0.1415246575979111
0.23869023373884513
0.08288292813610534
0.015871438567698196
0.0415516307552715
0.01718366075134143
0.21922890959815225
0.23978484018316423
0.032329297610010514
0.0074290842516612065
0.016899081670602622
0.28500602320841706
0.02185520307461706
0.2737758166952102
0.020402156018038412
0.04528953966256191
0.03723965621972818
0.13860699918276734
0.0019848902256110116
0.0743424576404607
0.03292662203946201
0.7277630362497562
0.12500336079836197
0.1351807323781717
0.14107279823318997
0.020732662813106848
0.09375822148280198
0.03554107151360369
0.1810085113396884
0.6147129867464081
0.06946408626455823
0.21858694543149612
0.05063556435338607
0.5140766463032084
0.36544007818365254
0.03485586608972112
0.10369504010206514
0.10121604141834585
0.10122555963690899
0.1078721761571446
0.2508785688970511
0.04185800859986771
0.10842080664913335
0.10614591811109543
0.010112547719430123
0.057822563810424
0.26215092798139444
0.1901775722761203
0.08378458330578911
0.07039777133895897
0.12466759954791436
0.0074094689874989565
0.03742274820227531
0.0174679051588176
0.03513971190384083
0.35430515184713973
0.09497578482769066
0.10573322284327911
0.03591415756429085
0.1765262342788341
0.5935151180653773
0.011514594484245461
0.3416194819191519
0.08865816706557317
0.27184943558054414
0.12359240814306556
0.01313742718149173
0.055843087196437644
0.14947933359693027
0.33027942454171333
0.02154168726823189
0.049097735743502326
0.04114283241204587
0.30610779052819204
0.08163977616340196
0.2605613420344274
0.09690925894705532
0.0859541920950905
0.3352541164374394
0.21513927888593437
0.019744446858272292
0.024366488755500768
0.14473731041760687
0.5356347645061541
0.23697335940873163
0.052358598812903584
0.0637664618385342
0.02155736218714012
0.045514648161292456
0.013637857938969024
0.15767996948287435
0.053717571983510244
0.16482994947399113
0.01604401128100253
0.060559298137839605
0.24748898824479348
0.205660560396262
0.032582859884686344
0.14125996868468046
0.008743535835968723
0.03358113272210273
0.035677703075181824
0.0017470532977350375
0.02971564543297501
0.00987623295596928
0.11494503853171077
0.03573027518489205
0.10955848351690382
0.0029743002643616524
0.09859458226325443
0.17055694552941564
0.19584623610477744
0.16026322722051475
0.33094612327012113
0.0913778968845845
0.19207434942451143
0.23258306092987371
0.04622027957218314
0.11514470762540158
0.15334978360920246
0.2999182416605874
0.06875080942601337
0.1794645178838178
0.08853458263563524
0.16243176496233278
0.19986696451073607
0.4146400218460995
0.013951400643395019
0.053033324189126284
0.11089226949746016
0.024503670382373912
0.2924947494399313
0.007549244721627877
0.10358329173412596
0.11522399985765448
0.41318313067095297
0.03392661410387997
0.08527187359111472
0.13499309310841837
0.06387778726601563
0.0077544314598813014
0.4787374982755634
0.00908388175628173
0.0653528090308892
0.1368245157899343
0.06780480791719766
0.059201148331557034
0.1461114071896851
0.11958205315162737
0.1194523893250377
0.09025948830130014
0.12495575240536827
0.1635338067187458
0.250765324376241
0.03530398076108859
0.39608176344103896
0.20898121000696823
0.02522671869897179
0.3844891868804876
0.009060582047038912
0.018815629824179687
0.11709439012619634
0.19225945621358564
0.05090460032688757
0.15498931930572074
0.1001763050627757
0.15593308821951699
0.14859335464421974
0.038996493696200625
0.04005956587791214
0.6518593568479234
0.04556680348804288
0.02232904465925347
0.08420965829938262
0.05279127996889041
0.19893601429966976
0.04498660754913164
0.01936978826286332
0.07931001611460883
0.0011599931751197102
0.07352247907133028
0.3605641757302479
0.13237267771602998
0.02143548811601138
0.025181658409559462
0.1649060992418368
0.12374583369608544
0.20356413566918696
0.14981050076388824
0.10508609782531524
0.11895299655052877
0.28219655949336664
0.1958386742139716
0.04342123414588062
0.19570885149202946
0.6411747165731375
0.13699204162891862
0.06365857735794409
0.06989582233313184
0.019248933746592294
0.2107192190493358
0.35130965780513623
0.032159969621405854
0.1312131348019456
0.1452737173381643
0.008741163058884489
0.1102988573601938
0.26890572019430964
0.40688339540078694
0.3103802214976479
0.29720911495838104
0.6862921960440367
0.033952446800157084
0.03201655592848939
0.061100489095323875
0.3295054531636986
0.36483020331545185
0.09160572920752422
0.5357135613034816
0.06078630440852419
0.12027769899092275
0.18428556242808886
0.09766388150595166
0.23377082507556743
0.1649304175236884
0.015950109994182164
0.13485082841593882
0.09279421851881092
0.12368670373690059
0.013167538834855212
0.20674418263753483
0.11254202435280349
0.12723347763813242
0.0691210699658451
0.1578164993318699
0.0061168296094979485
0.14561995439843659
0.10478839218650476
0.017350114529977714
0.003424377465730231
0.026048926083102445
0.07945960407552616
0.18568346754186257
0.12098086552432218
0.0075127757245528415
0.012839432382158676
0.15075119797373354
0.14282039971321825
0.2977680099017486
0.05787521895176347
0.09312999997528318
0.30967716040759624
0.00785373207452266
0.0016153967550261157
0.048711177450772296
0.0427099695123522
0.019048489166750025
0.11106986230711435
0.003139788880288184
0.0918213230662361
0.025084098700559453
0.5516857200433947
0.12019376428957841
0.05469379503844112
0.08727242446343833
0.17630780579594937
0.002574686427356667
0.0307028218272529
0.1244048972431375
0.09116499227234486
0.02259070971843485
0.3911191220688286
0.22123354340941712
0.22482564482781972
0.011236189058648857
0.12265095423429051
0.2606277741200287
0.08947758141864169
0.02900861688322732
0.47095693081134055
0.01526680194290574
0.07791114617126993
0.07539599183489706
0.22880762904885382
0.014411901561621919
0.07206696700491434
0.20272736214673429
0.11523640894658362
0.05286262599987971
0.11839426102022911
0.3530794770754059
0.14302821330156984
0.06708597393902772
0.3644391607778269
0.20545801304530759
0.047292456155308873
0.05578951558600479
0.028661792432311817
0.0337843799616059
0.11736789469775823
0.1282131728134933
0.007086220341541515
0.021183366956110703
0.11751074944268552
0.10435130686317082
0.005142658821936428
0.027664764121768576
0.004958522125381758
0.06797824642631786
0.09454313736973739
0.05995474551829132
0.06353138024211052
0.10042760573818309
0.14044590040335622
0.13374667011233596
0.09511903440425157
0.1838140033511622
0.2583304480482606
0.37152623421239944
0.10731254963906871
0.11484132577245193
0.5744204885486415
0.035704431177939644
0.013689141911614735
0.2476649521570629
0.0509568519519295
0.3343106251549153
0.13018807392749435
0.04921950753007667
0.3143611057732932
0.0296288918473137
0.1887281960374035
0.22256812986920918
0.11622185206466194
0.012639970783040074
0.11810337594329179
0.0004454288013393489
0.380502300689024
0.2482781744343185
0.07756670120067016
0.03453606867855361
0.024317320056223213
0.15174418873954648
0.3704299275099888
0.0719723875816018
0.00963235634682042
0.5083362885405032
0.03224767307565686
0.1719356354030606
0.08819959870860741
0.013733681903284453
0.12067441866761891
0.02992537344016656
0.2481494843561692
0.04776039376048875
0.11421682279350787
0.05523934035819973
0.053681026908290436
0.5065189703732865
0.24192369403692124
0.02880903951480614
0.3237745287708067
0.0313173393921074
0.4772525246162543
0.005841834772081074
0.06034699715751365
0.03513358313964278
0.263615729205567
0.09348678632958826
0.09207351028754499
0.5184840951603639
0.07304176592449883
0.00387287074460216
0.04071503910317939
0.0200107450048693
0.08777228540474497
0.036338700218876155
0.05086415433313368
0.008814299203833196
0.16952385462948497
0.0671189410747769
0.22438125319285632
0.42233409061416655
0.09792015032514391
0.007653776530653272
0.06852859170708882
0.09146962466614209
0.06005780990659749
0.0964515734691803
0.07828144141534706
0.4043901523785169
0.19679607878390007
0.24990080963568048
0.25520605766661336
0.04584837472616205
0.18196443683460228
0.2157136790800526
0.5349904157975117
0.001242772558025195
0.052374251690602475
0.2928865370224745
0.035019103461146936
0.040830299362652936
0.1657655226705901
0.05751147563280874
0.16740320843132478
0.06561603416870623
0.1933515780439699
0.005657629766878705
0.17741764406053367
0.30136760250356714
0.05036710988606593
0.27347761126060793
0.10419794046827206
0.17677254980000634
0.06394807955169367
0.20158715794470358
0.026840286141388264
0.0463625533788904
0.037292843739799825
0.1450092616775885
0.27488876043019117
0.00638774999442472
0.09305367593576937
0.6432749448204814
0.10906963082856277
0.06934390267233069
0.1042684302230804
0.08788049310794446
0.2593196419182802
0.046967078005997066
0.0568541482693691
0.11143161597692335
0.26142908175017193
0.09019059902513253
0.18472509671032064
0.009702326560528883
0.2657738758078232
0.03239899867790711
0.12320681630717757
0.03711658977816804
0.21344719072425924
0.10374872638246226
0.0809268857319085
0.7182557167310478
0.3023499268431635
0.1473745536520102
0.13789651825608898
0.15783402690176074
0.020842588654590065
0.052655872258377194
0.29927948843935287
0.10920693749747053
0.030751299901762747
0.35360113177765323
0.102772215680136
0.13330979323084266
0.0719360181102942
0.045725208534883946
0.257015591331293
0.06406742820277776
0.0643418543023159
0.09554196396576238
0.048504912624757694
0.041971054168680105
0.041917149684383655
0.23714282332422873
0.06858423550438665
0.15257029732253793
0.11279905445279492
0.03405763418135234
0.25309963850675743
0.12947933413073073
0.04817533034098003
0.13774721031112078
0.09768076968689068
0.12170156519742675
0.1326175082999904
0.5111081876220908
0.0931660884533411
0.1962053975052711
0.05404771355510446
0.2847007328743616
0.20340471912453625
0.07374197356497313
0.012312046986418825
0.019205083224919556
0.11582433754675733
0.029172085135443372
0.03077320858106581
0.27733633280000364
0.0928715965934587
0.23287083351160556
0.04529607790679296
0.008271357862604179
0.3711252276283622
0.1898488906555086
0.02511928093408554
0.0448529152414219
0.015259611121693026
0.14715226442180093
0.36276875074986864
0.13298294655136988
0.06539006887213548
0.03406752356583821
0.1472023820694399
0.03050663881856872
0.026447927550831144
0.0025925865281188976
0.19689681350412291
0.017336665422158108
0.08404063549439766
0.1954799195681831
0.1615865390829061
0.3695605868936174
0.0485190720488076
0.1068195265177397
0.08347005634104789
0.6118056382215334
0.006499920526877342
0.1883004962794862
0.0437620526304289
0.5642073893132761
0.2148650667024782
0.3045054825179905
0.08094045419968603
0.1843854651514851
0.07089466054539868
0.16291629537990704
0.036986136685432845
0.12155735823954421
0.10763901586799321
0.19136504693631676
0.13749506249977003
0.02913434563414368
0.06725037093805784
0.12386778605047886
0.1939666464792927
0.012039985115603336
0.3370984391330503
0.2769721485081108
0.23049987205715447
0.08556327686665395
0.0017105797970421105
0.45601936370891255
0.26659165634817455
0.2018181212606556
0.10120574283816107
0.08581295622423192
0.09196330411311784
0.19740288573858208
0.149090009410837
0.09008264526130769
0.15742777163896743
0.12219441580746217
0.06591115136250188
0.012014609419990548
0.029129533574523005
0.31374362405452216
0.02432395196840584
0.06453781406360058
0.0869169927104567
0.018657759011265065
0.06146375233701452
0.11604642406364071
0.023587166598831814
0.16583465164336061
0.14043647828167516
0.18522403155517367
0.3562263070427957
0.07611220603131343
0.033022884332335224
0.0026020657690764273
0.17206262887318544
0.11887144205615875
0.08866245731606741
0.06345164819547036
0.01841009459223651
0.09608309659273218
0.20324588051997408
0.12926232037309376
0.02935142950795347
0.21205771735236822
0.2558073546064196
0.004156449103013301
0.07557486089927773
0.13486156341974845
0.5979950144004719
0.20990475134050987
0.03930198893415313
0.03455314969064164
0.11955735576173264
0.0017854228448015617
0.05662955858141915
0.12346780897065661
0.23072080848562226
0.05284031434160129
0.06815888248966304
0.06366359666489349
0.004371493479118524
0.029920772168076336
0.4094807688426639
0.09663617712277668
0.18282410527148396
0.0656731538819764
0.18007884473744526
0.010832459936504257
0.0723703225647295
0.04045466804283035
0.020846529644926785
0.03733058755431215
0.10762099031463306
0.012295760996955507
0.13009385879221852
0.001580971368701595
0.14382459578403758
0.061064627314789094
0.1617171964368005
0.07233269213933761
0.04586910865908941
0.30301681447736156
0.321325466624631
0.34141501584868844
0.08851969020472879
0.05972926716356774
0.2205754769566346
0.03165428518833459
0.031179432538660463
0.06216897243228263
0.00495183246792466
0.07136086533340441
0.07863465199618722
0.04057107466322945
0.04517819890863645
0.1786505191366395
0.29686280699012446
0.09549105981693132
0.029399550333543478
0.20912395660845423
0.16673137015314385
0.17425579740539301
0.00407771869660279
0.38570723601336093
0.04610464262877972
0.14644462325042434
0.09239033385141945
0.061081461248916585
0.11176867298837674
0.11563798491740512
0.009423269523418472
0.08806393025784724
0.33418685054079483
0.1867839036078873
0.03382185062564572
0.0275193301216758
0.1282044591370323
0.00552058810321787
0.1874707156311136
0.2754717609028932
0.6751963777347277
0.06532843527356245
0.26656688680855944
0.03154512648287501
0.028772886492307918
0.07194282702274779
0.06772641613511704
0.13951047226995772
0.03346624895634265
0.2915359859489022
0.20327919719257623
0.042193534796892626
0.13373122145097527
0.1595186724709586
0.36104166972900503
0.6326486823250008
0.008115903255934316
0.09626218321459903
0.011291375475827373
0.0017311004754820437
0.07479094867354491
0.08136700432361674
0.01583121699192546
0.3762580157479921
0.13766750325279795
0.31969354135131195
0.03473078752903585
0.0049464981586992505
0.012398560427114218
0.00041980160431390195
0.017284305009791383
0.055816907406403736
0.3152765065269443
0.035168795590755766
0.053363530020834465
0.1976975072053259
0.09894258029785147
0.0896531358089034
0.057105438091230164
0.0350609887744158
0.2366265732822215
0.011035328772538195
0.10186613595747189
0.032769952258741214
0.12766734009666866
0.17445140542550241
0.16102376808067445
0.02224193786887044
0.13387229250538285
0.10891996997281408
0.09778133105118544
0.15970685730521778
0.07596867387625476
0.06617969960388183
0.3789886772665378
0.5866641874762651
0.21629003461002005
0.08828892156134262
0.08808412796437966
0.395387186917455
0.1685409036750504
0.13402878586627384
0.0006345220985275078
0.06909046400263963
0.01032690429597724
0.021555858310265363
0.03911825664256607
0.28311896635814865
0.05894280526744571
0.10951037688568534
0.2528183446941464
0.18341366269351225
0.08551646723212607
0.18371357027761423
0.10672324516704054
0.10236107881561267
0.13818500511675363
0.04379496010513298
0.16540362091554098
0.052052349639348065
0.0541039572424534
0.17043677286785733
0.011981819120834476
0.20682130820473116
0.14735221716955674
0.059329777484573326
0.13891010093976974
0.07314056781332941
0.1419333413071754
0.1090664985161674
0.08785555195021495
0.183791809983595
0.3689764282684639
0.1634276578211191
0.0867760736033541
0.30305199779172487
0.12684914496135338
0.051039751412804556
0.0006016921584638748
0.10719843557726547
0.11158298861589737
0.03874730208912719
0.2333237624861287
0.15785218908594645
0.04403369168271295
0.07901282078186243
0.4431256336417439
0.17681275146850878
0.324678488277204
0.23253555995689998
0.0847351702054398
0.1737872003025224
0.061811895058653504
0.08291851349217509
0.05603798781037048
0.04613464446644937
0.04993015849451383
0.0961245040824254
0.3110187898318608
0.016344162058487138
0.012199835617350867
0.08466780055787582
0.06590160478831122
0.06931585461982535
0.2343346157734043
0.34025914650690875
0.03590602079816824
0.0709251276398931
0.057065592831381046
0.330358246382939
0.008797751889516404
0.6384301164213978
0.1492005944683037
0.05866065530510396
0.13705055398593713
0.017950630323797918
0.06120744866943908
0.04489249867308982
0.012164196713882528
0.4798140112401301
0.5248037894762957
0.0238478628017736
0.19797056288219325
0.08384401350428372
0.2437644695429354
0.09186988674435889
0.31469544921825693
0.0017744745927098613
0.04154939643407351
0.01091835295420852
0.14189978007615361
0.10371560332800753
0.21500728031232053
0.4121270775861752
0.04809584323907154
0.04107438799397553
0.11761763584632369
0.19690379598497645
0.03063197981947225
0.19139497125670873
0.14422343909282062
0.05575311114282526
0.03898471837818255
0.025450365924403553
0.1647547435560772
0.2360543631863746
0.05480406638213239
0.07167633525506228
0.019882481521485282
0.05266214018040736
0.026825840485817914
0.12961125290639466
0.3606561616993427
0.19279593307945664
0.04858105553027887
0.24033588846950651
0.02396532093826518
0.06911670594200622
0.17767674266249192
0.015908249595078354
0.11851241375828307
0.32204512095996624
0.30857138027060577
0.2733774658805814
0.11901852517073297
0.051343759370011496
0.28459448733905013
0.18052060415855178
0.1528185496717943
0.0590045681064059
0.00528330080117767
0.1481111520872303
0.003993872001771505
0.11145649519642599
0.07957822368153812
0.07714215071791578
0.22219579773732634
0.10000767767318539
0.032181246923548616
0.2619541796300087
0.09610156246912124
0.1554580096556224
0.04925786929696281
0.028436031769825166
0.0413757095169307
0.006408638888709003
0.041688289573302305
0.30797511763029006
0.035129087572417145
0.165046801702848
0.1389494340340713
0.1453268016139933
0.005818202803090927
0.04502061509300857
0.0011006067663182966
0.22844176305401853
0.268184743296896
0.006854096052356596
0.1521029292406399
0.14163606158982203
0.2167823026224899
0.10890184359208231
0.0006741100994013155
0.03864474079191658
0.09751998976550418
0.04290367250993153
0.25107994140801143
0.1223925608230405
0.1742008991673796
0.0594327399451225
0.153192888598953
0.2790514744906684
0.14641561689409185
0.12589878007404764
0.003877418969370586
0.08151520740087462
0.03636093660262862
0.21811823069751285
0.07140690698747583
0.006122353790668937
0.013710034792779347
0.03308215352024292
0.07860384003677916
0.18312765722139662
0.0791943650515381
0.23674307642540388
0.6648194841182092
0.3594260292570333
0.022380930843377403
0.03347419035619924
0.049489728935484374
0.38446453978914985
0.14305221685467626
0.22756969190961543
0.03910732800951795
0.28206444552947163
0.1804089671559926
0.12570572038313185
0.1214085213180184
0.579590944021572
0.35691948155060227
0.0539553504656127
0.21963805009580903
0.002606343359715314
0.03596565246594762
0.015003518863332352
0.04100631685261637
0.2043461560331634
0.21832423439157744
0.015936668278820232
0.038072090456148226
0.11177360459597806
0.3287542588406857
0.1533866572959944
0.04800564030305739
0.042529432401005
0.15563141576549266
0.09598583009264752
0.0744984708472197
0.6600034397669191
0.33285705797658866
0.14452170768313008
0.49229693876556546
0.24762036713919627
0.11301767758541527
0.37205744757127646
0.5599406084449541
0.06236781751759639
0.16721583159481634
0.14988363778439623
0.016043405026781032
0.03950123291263351
0.23083390566824868
0.08261463408509906
0.03355428161446587
0.32848118209882665
0.015003283686048814
0.13382015039639555
0.24398646909460842
0.016176017116137406
0.11311950992951425
0.057492205762048276
0.03385402217633936
0.2966816056036278
0.01709271825473626
0.07753723566411636
0.061501285915239186
0.04811642736753238
0.07566149855493856
0.14997560747273098
0.01626235031826098
0.22987177589355656
0.026227999914666428
0.06264833348745953
0.5130281926475521
0.3291283983500665
0.21097198487574348
0.7558219259702775
0.6507899193940005
0.2129453860773619
0.12004805224059512
0.0019311142611002413
0.5687597331443542
0.35796473683743796
0.004056604724416983
0.02485625091784586
0.046298426388768125
0.1487387940515833
0.4439379262807561
0.01016584669572799
0.036935916023814575
0.1472510668981988
0.19095906597815632
0.5554072215787954
0.23180381007112455
0.19239898691969057
0.31200383761038314
0.09845804533633773
0.10459771190275617
0.008490189729602532
0.3105615838172577
0.0007584117638628444
0.05102207310266745
0.3061563025093975
0.04250580532556263
0.012300782880177124
0.15095329752120157
0.28041831743565515
0.013220334845899573
0.09388439264241194
0.025801533161660263
0.15667858807186838
0.014446262079761775
0.13244480683018084
0.10491888888198303
0.31245445527636323
0.1809703178705782
0.20344808206616685
0.08978979163022792
0.44518313197640075
0.15033839515214745
0.01658378289935794
0.01740571377424447
0.006001094326944114
0.04879760602622031
0.44084778310255196
0.0015621748029622544
0.06981223363985524
0.09221686142625596
0.24528788340336574
0.04687860615049635
0.4376929251356378
0.32014431586398084
0.01956669563877377
0.0855546046680055
0.20784173957021856
0.09044764623152096
0.09264066495529472
0.0511542154347079
0.18270338037914532
0.043309305561152936
0.14376132748601753
0.0434145718016874
0.2473130126371794
0.31604330699970007
0.024719049287957096
0.12456335812028058
0.23716574296102383
0.027570296322313635
0.09836049472823706
0.1143495417135931
0.08316055867695939
0.07649756964436769
0.18848552240285948
0.04463190614146495
0.09331076521330615
0.07279420491272273
0.07266625553557556
0.09188141923830935
0.06797567230313613
0.6609839275484335
0.4794093120981612
0.07991725514683469
0.09486114883219317
0.13980914987733603
0.003632733395036883
0.09659494165902487
0.0389228345311234
0.013282501151231422
0.16288207344664554
0.08351399458930489
0.20325828550789451
0.44312252258598395
0.12425990763642927
0.13611949194050615
0.02120697949827489
0.04443506328693935
0.020771075256850607
0.06895402161736434
0.2668856479550834
0.10369222184818276
0.2141972523634931
0.12354078003254099
0.09274339329564436
0.0919033255918934
0.3006386050811822
0.24641138640187416
0.02311132273762121
0.3260839531629552
0.19854795811944706
0.27567401982558076
0.09508127928121428
0.512902677005808
0.09276356744138611
0.1090483651727929
0.19300242048907731
0.23400678621212698
0.011250857359539486
0.22616989046583402
0.14679574274760326
0.29812649392199164
0.13575910600051141
0.21748310938342685
0.473135251027572
0.001070606264823683
0.1016794255622176
0.02681978113809258
0.012482357744460024
0.0007323042534602515
0.22495642379218772
0.039929971151975344
0.038479066679563884
0.1784994233456498
0.030854582225780705
0.03830353006070788
0.011747107774466602
0.01773442221484585
0.009091046066049617
0.03446782361417393
0.41510159733729646
0.3338863872858425
0.09002797907582329
0.1393593167124946
0.0867856234918103
0.025082306907185027
0.4526003417530344
0.11550065560812361
0.5922978491275379
0.01934855129185385
0.26186967370720465
0.7716894696716468
0.06788055021032562
0.19565313622796873
0.5166631375574806
0.2713540155670656
0.13684097924715832
0.2907472661623578
0.004970907677842754
0.37528906903739595
0.16115565024834427
0.24357965688304165
0.11591629157799162
0.09903801277764829
0.00745005421586011
0.15569297475140687
0.09618078599729578
0.05901714090473913
0.07843812198641145
0.08574650516634952
0.0782039259231398
0.03891264244046341
0.1888114274324284
0.2609174088836305
0.031803934578800645
0.21226203929140425
0.06151989672796517
0.009698190876194824
0.28750832855022385
0.03000364924489627
0.4111756837401005
0.1713503345272361
0.169472926171165
0.5090799862229466
0.1748540988781878
0.4546565248087993
0.057099238753971715
0.07505289527446417
0.11583227308552821
0.06563499690538628
0.009192240326098049
0.043953739147154
0.019862207717259543
0.04039982659272398
0.039990973723267216
0.13004930067804804
0.09332322474488045
0.06029549221327414
0.16653306358671854
0.13980038487840024
0.03602916448682468
0.03056234446528679
0.2035863337032652
0.27859206230498446
0.07275242489522202
0.1299937361977571
0.20230034964941604
0.05428714255543935
0.2975393148581098
0.0014566198888327938
0.07724545406096324
0.2834119220517561
0.1710703203958034
0.3032394855918839
0.12838742486329677
0.1428884188443781
0.045334247162531566
0.05449719851876442
0.10620139153833028
0.2101351297523457
0.06158637879755071
0.20325057883092243
0.049191746542481554
0.03667853813755787
0.14482836284311912
0.1391417088928286
0.08242430138024183
0.24167516246887677
0.05747556918928237
0.015359615816887565
0.014489496576565512
0.0795668842822343
0.3468207451899585
0.09544394239947555
0.09075378032307677
0.29117928776092356
0.017908042413663942
0.012697819167399009
0.07927990301094644
0.014779541706932822
0.07043623990247123
0.018228944718514287
0.01857950076691716
0.0649927395242803
0.03912023751488994
0.1557704646937316
0.10074158497949409
0.04958187648292563
0.10120066943665912
0.22688969899917713
0.020697975176307556
0.2747693063631114
0.17166398000976238
0.017896737579537324
0.22970083220245618
0.0879496056015798
0.10683340931391808
0.020794985348169728
0.09382798081009508
0.02734084400763114
0.1301981870952334
0.15590162278775058
0.3491561751085045
0.19787818936061663
0.09668383159960968
0.2518271168765224
0.48956456557556355
0.05181701535267868
0.10350820985424908
0.012601758814896924
0.054172662086131494
0.1085090948607225
0.10316118440927172
0.12454168486191192
0.07904681226993134
0.0020339280494756857
0.07528116136746103
0.024083989697021416
0.13386901635954085
0.04923266803122705
0.018773632054602824
0.07860875042348058
0.0008129923605263237
0.049777602728856556
0.41242157814982117
0.6433506417569944
0.06762731530161803
0.0374638115961016
0.06898753263132221
0.14805163018314763
0.040571726043415794
0.08965952251926917
0.09278416125678086
0.07158616674304755
0.007168794716914732
0.20258783357458093
0.07578257190275381
0.41458382372397246
0.12143557972126125
0.07405757022222634
0.05710238194813354
0.1544436418952757
0.11783294182840162
0.09616320889473985
0.05845274421020699
0.14131541597457306
0.05203943235885314
0.15820869669198656
0.08559586582004351
0.08116946012123777
0.15973939786360097
0.19161430291551806
0.45424163693567277
0.03604016223705944
0.05831954610501202
0.058740516059205855
0.018049756187013592
0.23468488311649394
0.12718196784359703
0.11476860560634507
0.7523708095497422
0.1464835483013642
0.22662736009446757
0.04120502800509116
0.014490751641485243
0.09632397218570121
0.07181262763945692
0.006983167351162171
0.21669290118505752
0.023695618038662637
0.157104936029878
0.01909373711480533
0.061472334604255316
0.05888205091238388
0.039887310801178646
0.17270897793059609
0.07111587722642097
0.5136808587555705
0.34547479500034045
0.14579627691806413
0.19914526665763116
0.6235066357600033
0.22856244348745816
0.5571988386278802
0.0842800022020222
0.1306187749044617
0.030115520199823883
0.05670904393158227
0.073670010270757
0.06962181327358402
0.26005518092650326
0.3473313307583081
0.03088912794954429
0.024172985887220718
0.023358592508132287
0.029695388272255253
0.025216382278146217
0.005567855178482838
0.04491291078085497
0.10478905981054186
0.1557490686369981
0.15425321743701642
0.3955363858434007
0.22810439457025258
0.3140092165643097
0.008581542394623757
0.155801080000715
0.309904668140683
0.36640996819878796
0.029671759569281492
0.5468868142316817
0.18660550580604482
0.41774013764051054
0.04348387493678476
0.10427668465511337
0.17092068684593553
0.46014290733993823
0.06924399786549196
0.19249795920910326
0.07148130712776765
0.37879653205800135
0.17886718684804714
0.2368006006353516
0.5598963727628015
0.0073836603146443395
0.13944862568247074
0.0032274400498075984
0.2337144464595678
0.22927496754642998
0.03591337000123706
0.16798026060992852
0.03452119648777498
0.17281189953780288
0.12078303103555597
0.4632079166547956
0.006429192613758009
0.11041676219778634
0.00161229493461385
0.24352175314429902
0.06223268228760162
0.21712792423769134
0.14850909899060813
0.06607201322508188
0.04017510880096156
0.04032733473513564
0.009341791671056655
0.21941069345608197
0.1261067886077854
0.0731521010068957
0.4210327424132189
0.09700810974704512
0.2782112658261994
0.17692273788887933
0.11492466661183393
0.1587306239688227
0.06580763473135504
0.0835034830038088
0.0028217402432822313
0.14954579841984153
0.15265553386423295
0.2654128673033832
0.5655558469041626
0.05530285609713702
0.10957474921215621
0.024592303445860896
0.03726418176623275
0.04873639525093767
0.26564825775810785
0.3937675518277319
0.12510325521251536
0.011812810408819882
0.05253216931380938
0.025198292349780133
0.21873469094216447
0.053795838432226184
0.5646852609586422
0.12959562282638437
0.3044415925018343
0.08879978020764173
0.05601055981208379
0.04452910643132004
0.2463559309701302
0.2246132017722708
0.2836202468863611
0.025615901337870808
0.07150924855895666
0.18904371488071678
0.1128811982471067
0.2396800300011517
0.0372887385468617
0.022473584248226933
0.677521084720366
0.0313987987890759
0.016897605905234172
0.12421551136674491
0.32959621458663707
0.15070046080684332
0.28988074427212057
0.07493966218254765
0.21340894378326478
0.38782002754733974
0.08449768596086965
0.048418876037238864
0.20044146332984025
0.03188515950938689
0.02021510239382556
0.18941109308220228
0.1287073582718499
0.37519215316179366
0.34833068173647147
0.09544013808172377
0.10578348303077315
0.07746082658914515
0.11005314189514073
0.00789350174803934
0.09212061027690155
0.03757529476990832
0.07663869548955775
0.036549492158469
0.1421705829430626
0.015295116619474056
0.1030231140569138
0.38211815610096833
0.521203654464703
0.05843900975252224
0.07392756695839561
0.39855080557427774
0.034112381481984304
0.1408154430167319
0.13801316694430493
0.1060375043628205
0.05714753864871832
0.031427384352627145
0.1058180007514454
0.049608090878804405
0.30234042455185633
0.06593448838895166
0.05600011871938671
0.05159512393433887
0.04893833784643004
0.2450819956722711
0.032957311382097725
0.0748815309139868
0.04579223426861737
0.17351103097938564
0.3163750343882852
0.02902705231868654
0.12647033984462985
0.31667690011316696
0.02946750269279821
0.046211733289407496
0.7364109875099688
0.045961072112086776
0.3045651975777734
0.33781686563172497
0.10246421667606716
0.05867152163396233
0.02045413081189901
0.09803900184317739
0.07046269289629634
0.012856149878821051
0.5388474920009316
0.006097302547457845
0.04083259288257807
0.023092785331375015
0.009020767256779263
0.2585167021409345
0.3201900951461543
0.05653753398905542
0.043268003006055634
0.0991968137170016
0.018005282764193477
0.11101073324129898
0.026801091936805386
0.03926707224082845
0.47998915781526147
0.06271952220553723
0.11186422106857784
0.03722493186881948
0.16551180470241478
0.027906815845692566
0.40951516381029673
0.25501853110909856
0.4611793088836705
0.4489911933013259
0.2648729486294849
0.21433200198624908
0.02588015279299597
0.25902910972073606
0.08533501106687581
0.09764466591261649
0.07366249708356816
0.04635016507394449
0.13723875525976895
0.18979683189969088
0.256107835376405
0.26231333964795384
0.045527842472971765
0.09603131710929816
0.01418723509783202
0.03215941526483271
0.0040629118633395515
0.19198963063193267
0.08011761331177107
0.11557361533922382
0.07713591604229718
0.07898259837922555
0.3574279699024899
0.034594460469705005
0.11735096360956664
0.008030147547279933
0.2511294090835078
0.388323696689151
0.5493533807713943
0.390720264670927
0.005881458117967419
0.04067052661759804
0.10609165212181812
0.07083937425131351
0.23819984757315818
0.39473648246960824
0.07889691909160398
0.0432774335453765
0.0034521748792989615
0.017640079525915908
0.19942350114243967
0.13872690263924883
0.08293675938119945
0.10623027613602844
0.003597889962999357
0.05006208374268507
0.04009616956848182
0.16643108934303694
0.29408389063598306
0.008617404125281962
0.13277402235024965
0.04622891171233733
0.3411245508918678
0.023755136721847994
0.022919311977419286
0.02174649408882048
0.6030336622066788
0.24810455759980937
0.021468052472258133
0.1101175161868336
0.1146078392750364
0.0628040818433763
0.040307089277187985
0.06406623190910019
0.6663180517886368
0.12015574235306392
0.04906058126733959
0.17375240854014196
0.09313413924244206
0.09160914849888561
0.22265239581391752
0.30984283818141334
0.2692332163101178
0.01592198943401951
0.025562227459422153
0.0504550610985656
0.017582034904166047
0.018738263786435422
0.13670373927777402
0.1548403657173871
0.26871748447784927
0.041975216726962895
0.03774785905375357
0.08209794788950184
0.10941291637467321
0.055851743719902314
0.06070024889591417
0.04246433669136772
0.19053385841928006
0.0032688096614258747
0.06652848498031354
0.12044299516781656
0.09591635008370031
0.06745761534755135
0.6266684214902077
0.0318527577047492
0.19940413072989926
0.031190400573056144
0.12749697247916356
0.12928553346622507
0.09485572883724491
0.21252112079983315
0.003177235916588125
0.14725079254666235
0.07610060933742602
0.09591232482838376
0.04394983705940208
0.09722707325318782
0.051893458101820056
0.06542665728791988
0.19419787879461192
0.17851117596976182
0.17784041665822203
0.1750443850305648
0.36180992979265714
0.19188448754413714
0.062451124622668254
0.14345905724783106
0.08158249664226089
0.07474140457786937
0.01858926875979456
0.011165694136712078
0.0326257854604868
0.0013170846911284403
0.18380724931826384
0.06206224788400894
0.02348049002549263
0.012785370247277897
0.20337683893043296
0.04980014799439759
0.5825316567136114
0.3446511165287471
0.011292806051861004
0.05205884831687852
0.05504144839948134
0.08124270719640286
0.20894775190923037
0.3289095295305442
0.1783377085482368
0.1364375242933489
0.09616228792639282
0.05296006478237024
0.06430466875031757
0.04055037435803765
0.008528563050816397
0.08070671622862245
0.016259295638078142
0.1966651812018409
0.11754293466499599
0.020446992444426586
0.2748094379580381
0.07195308416117865
0.15643588695688623
0.017819690560842108
0.007618164839397802
0.06648778987569734
0.0691517714061122
0.007680296230609713
0.22938518783043554
0.06555707388121008
0.007287976799915401
0.4742099035218499
0.06812660644188753
0.06120828419205961
0.21536405519882162
0.020579911854114234
0.09188973436220589
0.29412843204563266
0.012063410688116156
0.38340019453814095
0.0495433765285842
0.1696640818081835
0.011255642630908027
0.10220021995851626
0.12304217327474114
0.11508567015758342
0.3145211816235772
0.1640701824062383
0.15288437871805394
0.21967089456019234
0.18322583948289187
0.5513311867726252
0.04455169012481256
0.3852448666788814
0.006878979940104643
0.18262947607298444
0.36217736002065243
0.05439937904817144
0.05705044136678253
0.3812626839829624
0.057745124043699206
0.5175956322552716
0.2835404986158422
0.04963183649074446
0.04585644200493587
0.3358583977633978
0.19381259409071713
0.1453613218570076
0.061598239594598016
0.6159151827445036
0.04569078766005092
0.13014961603378225
0.013558564928710761
0.02140867694447953
0.016458668397759137
0.13217372692779877
0.19343290985335443
0.25655638580232204
0.7094134561541309
0.19981385415712238
0.05651351177375169
0.123750818361643
0.21857448927756082
0.07608371185203794
0.31310261737466
0.14385959571160428
0.11046882439418892
0.46269300143295095
0.477167041684064
0.06895377517641997
0.015375327301982716
0.060957913057873736
0.11918008942290723
0.1894304025245123
0.13855235290049722
0.2704381656175883
0.10985741641928569
0.08404508767326026
0.07918865560630725
0.04151926751781711
0.40618524243099746
0.08797012701898643
0.020507380294951395
0.22296223251933653
0.15954161276050513
0.3187447078194951
0.039493604587066654
0.007360948666651133
0.08478188193408254
0.029424837070769844
0.1619360738256773
0.16041861776927155
0.40645976040815696
0.07907944719215503
0.2824754622734398
0.02081435062416391
0.00874969810348582
0.15445229637136906
0.027343884448607393
0.03494415430062412
0.2674969174413082
0.1533390011529981
0.3135626141689131
0.030131122759288413
0.09832939715483453
0.008809870064285444
0.11253619373168222
0.05531110021992608
0.16626067099052821
0.1506264115273078
0.0433318603907008
0.12695375808996354
0.20988912671762416
0.14019576235383993
0.2958738787214866
0.016832387651864445
0.03161783651567452
0.40824545591121075
0.21042762641259669
0.10601201563000323
0.19051339959996078
0.2018962297422367
0.10892040587032094
0.1392319455421744
0.06116514781802579
0.12817677560891597
0.12154884263515559
0.2192207791672759
0.21503148235288722
0.13431918008144228
0.1534059769764891
0.16742344201287898
0.2955635352436103
0.17692715880984755
0.06969679900057979
0.22871286134445476
0.049884315830277054
0.10029583636480925
0.03949982692188845
0.027930404052737733
0.05939735726601347
0.025503589411984554
0.06956080198946576
0.03947692126341234
0.2308672980087862
0.020432076943008533
0.023348393235733015
0.09955264012461001
0.04120052076499114
0.14413003713514017
0.061908516883792064
0.06099065688361457
0.05496910384429451
0.193835131373154
0.33685232996853554
0.16975813159908015
0.03520601899398763
0.06663292077001749
0.010017879266028235
0.08947053986632708
0.04622564021562624
0.03944950775203704
0.09748395582353282
0.059685545308025986
0.15594162563238392
0.16773375070721688
0.09041030700460778
0.026972270174797964
0.04551683669025261
0.10228150326090157
0.05016160351309389
0.002259913028557045
0.2578157487707186
0.0429082319609259
0.05147609614299977
0.11794373466400691
0.22482886152818854
0.1993703267253309
0.03876412368602233
0.19030964311703125
0.3000737207525514
0.3829333364830756
0.30148800986790947
0.023055320460461864
0.19220037125749032
0.0440916585046932
0.00640801293107697
0.4390898891902014
0.10943478396648694
0.006604220225912771
0.052895240722503005
0.5145277864658861
0.5009910261441789
0.07659861654050899
0.08041072817084936
0.14920979784094646
0.1937851268671017
0.2918039143706236
0.12296283728017247
0.034133789327289034
0.004866303919419764
0.1547960888959572
0.34452019304514764
0.002741787292137323
0.057610681724001946
0.35461860232436354
0.02574687540290866
0.040884057452644736
0.022799214996968856
0.029157410823677173
0.11895460117203133
0.059439065396433614
0.08946427430896188
0.15058608553805508
0.02037601069198539
0.024861124380282793
0.05381333684830389
0.14149849795847502
0.09602228214500078
0.003282157251898258
0.6788265033368526
0.02183101168922507
0.39873080706745767
0.18022347267617653
0.16719426204837937
0.013468057821508153
0.041793066792660885
0.34554742144841066
0.08593797249142118
0.038840679947066685
0.04745961315881097
0.021417017894232847
0.33888729400843454
0.05904093573648403
0.23249982358812737
0.05848091867957548
0.07493021324605191
0.1784876966837076
0.10125444889259533
0.259438101995858
0.03354627394343151
0.09112166946276533
0.04142099862469253
0.11708805376308991
0.07897371361749896
0.49413959431217874
0.09043116720866634
0.24245058837105085
0.018215030644525006
0.06915071659692154
0.23543863318249342
0.09361873326892886
0.07834435798591542
0.19538397210017058
0.26661917812290076
0.026992109149972757
0.06229041687857539
0.12988495015781218
0.35184162674609176
0.00039841025553587005
0.32767410957682375
0.07448617053618896
0.17840414420993284
0.05492975918785144
0.045672661128368125
0.1215416767930221
0.09442266614214456
0.10990706039964163
0.11815589178942662
0.09507965745592224
0.40554925741829123
0.002511546400754737
0.03700424999203275
0.08934392826112561
0.09145886869505603
0.025200072743555627
0.08138532873079266
0.25361695587855787
0.436995258960681
0.06377942651029928
0.23136165504391842
0.014487489814098968
0.2855176012955612
0.0029193780181457924
0.027032863680140493
0.3320244767653011
0.09369010858552355
0.3157818397311224
0.13159478386588971
0.12512128269759468
0.16651767769691175
0.09517890843034993
0.044007768354518174
0.14081806864244364
0.0160265384320924
0.4409196232670182
0.14431899252293381
0.08487544033350242
0.27508173337444675
0.17685681203343107
0.48004355604131144
0.09932920033939993
0.0981348666101212
0.06148565347108987
0.09220007363627443
0.27757447175980127
0.15838499135171302
0.13669815636999363
0.06697548520968424
0.08919327544110014
0.013780191389122991
0.02880926773598521
0.024585633670249008
0.05000879090471827
0.11611393959476979
0.3782774617075618
0.13724028022479767
0.651238562058696
0.12534165320767193
0.047553408927596255
0.2933801719657112
0.15996310792591337
0.010158977801108466
0.12411164442235169
0.00789625422999272
0.5320383049594037
0.01589992316964236
0.14155504981672412
0.1350677883432595
0.03920427526709461
0.029727985877009488
0.14045650435767668
0.15415065452798682
0.03002804800087745
0.1470503221591949
0.1751369255770057
0.009394915356101811
0.04130974126197036
0.3198289875570816
0.04412608598855303
0.03298043159449477
0.0018230313844643576
0.1770541159590439
0.046531004695815184
0.0726251276510079
0.01365597642579535
0.21780494683340845
0.10625934658914592
0.08097526516086323
0.21137665411671563
0.14228084225971005
0.1416401020663763
0.3571845310142898
0.05152181117833643
0.029772412437030094
0.17718781968180528
0.009256176993950753
0.0012308207298604781
0.047589119386809826
0.0716382208094653
0.016887355660909608
0.04519360507406481
0.07156017529829471
0.0016416599547972564
0.09060533334161848
0.009145619842822821
0.3102734483578134
0.1679507587084014
0.27083920739280737
0.003265188884965858
0.0912047606561596
0.019064038390634586
0.010649047673253642
0.16161385907574963
0.12754160506955867
0.20951763187720496
0.2611448678289477
0.012965314854627201
0.10168029935404745
0.019424679135750973
0.21655475919498957
0.1637400883079364
0.02253813602499998
0.05464484334751626
0.06046071334429092
0.02815430099241265
0.13369505894754363
0.24915146085110987
0.013438825668958808
0.017543489181912123
0.1763337725198718
0.05924640215493326
0.15519761304279625
0.15032134472346562
0.0952886956821411
0.1676146794955711
0.3532388902556562
0.11386646838921645
0.03543557596961483
0.027510240187088798
0.25980281005875405
0.018724670826355268
0.045765966025711806
0.006580314303090702
0.027487056772228183
0.10207324339326766
0.0017753961719995856
0.09034281594270319
0.14229522246393303
0.152537627537369
0.2460116207643134
0.009040626642506442
0.04577562142811426
0.11934785565231747
0.07069286976821781
0.14924777825583488
0.288506165736958
0.10354232045918126
0.20532192764209023
0.07269179887434754
0.031049520097562292
0.2207575204398509
0.006691466939025063
0.07169019711308672
0.03926522387500694
0.20396400999966047
0.05043731376478352
0.04629518331038342
0.004082304853632967
0.10885931283407752
0.20849293240785297
0.3730036832031933
0.027151702798563365
0.2050753827837504
0.06255551052135369
0.4107139991942605
0.04914979708354569
0.12090623890345614
0.2496983373278432
0.0924195263245038
0.0387233735550763
0.2971952741833331
0.41856996465511487
0.15421747583971637
0.42828776939331487
0.2554696610252403
0.062301537421021146
0.16917358378445171
0.03663932552367661
0.20458653414808367
0.04532897181301834
0.25900337308706656
0.0783787987629738
0.3136810409371068
0.020661675064851687
0.09809639562058299
0.1412923087010775
0.09231511217659734
0.002771617758824703
0.20606451025057432
0.05751818691906058
0.13121970356600843
0.10115252868139578
0.006233470076868216
0.40030667170538003
0.10797819860464304
0.01587391037679516
0.007527005139724333
0.11864921117967739
0.075048869439104
0.4584249800380765
0.005486004289755729
0.34003037716176443
0.1571156871635185
0.1598555212289118
0.26552303251554843
0.16087762102850134
0.059426976465302504
0.35226773625549945
0.24255396963384748
0.043748801733724633
0.24651150719828716
0.03637790194429832
0.023116807715113503
0.17801647349810734
0.16416741266335294
0.08840894959274638
0.07454252369968185
0.03873869768276395
0.10409701492465884
0.4211971758840906
0.10672794859188572
0.16032951202373988
0.05303220592296646
0.3281796680505863
0.07444990006410128
0.4765410935238302
0.1889690382942159
0.04158580429334398
0.04754199682676231
0.041394135489585246
0.03309915798183048
0.06364520198917004
0.03320192331131876
0.001375463622476517
0.023551796612014196
0.0033833738952682734
0.08084325652381472
0.0011617065736663343
0.21752456357260214
0.025266477921581206
0.144352066318421
0.07025613644835312
0.12431993082083317
0.22699417456308502
0.11876669569416345
0.11177595658163256
0.10916690152480216
0.05336534357127433
0.19764031393973994
0.004352905427317787
0.04514886664800028
0.13019898740799823
0.11265542859792452
0.0658799788610853
0.014769124733470475
0.1511604146969572
0.4021340879468819
0.034622563581715206
0.19753260121122393
0.06160827872155782
0.20454168168178322
0.1598964870577112
0.5823453997699134
0.010465398884587841
0.14915690211164406
0.005363667686099124
0.1050461813685502
0.1606944135658374
0.14648047458626942
0.032097873320006624
0.280465561161897
0.0027493765677323256
0.1168141759520721
0.0862490477659126
0.7168115566019164
0.01298259065116351
0.06919260351134335
0.102829271382615
0.01983746630382167
0.05540893382585845
0.07028200314477556
0.0620844114283935
0.014726121041251762
0.052977759910492375
0.35970733415185535
0.1474565137563346
0.12218377528502737
0.14661255340783597
0.0287611159279571
0.11393547533573858
0.01236628698810503
0.08517621837749906
0.0062113728101792194
0.1543659152086918
0.02070562571135957
0.2168363996637884
0.09595042466811868
0.06267792631041853
0.21226374835885634
0.053956462373058005
0.07636619208554239
0.008949162666841827
0.1718943208042602
0.27538124770248534
0.0773845681304458
0.013525503491345589
0.25842436941216884
0.05658552218237519
0.002548401750784104
0.07801439850020972
0.12891328432936114
0.2875368680271808
0.00841323214802768
0.24737584757165548
0.23339997995140513
0.07579553373483962
0.12737234760886038
0.11721509682194642
0.16712590595662133
0.038291643197758705
0.052980805441018186
0.4188609469759858
0.21985201882795646
0.14098839637973262
0.24595501083496144
0.20754785799261105
0.09932325948017032
0.06310055192606571
0.022196410396548457
0.06926474722075734
0.13170050938562713
0.08888187667113072
0.10156593041031137
0.033418417470725936
0.2962321410503878
0.102764098577877
0.03799820656519768
0.40617453845662166
0.1393947648542622
0.222544808291997
0.2374304498806129
0.420445223624406
0.09840750146116975
0.06506847621712425
0.02575296466478648
0.12176528044039071
0.0022514917090918243
0.05270469722999671
0.04586466083816802
0.03619142329470152
0.08707050485396359
0.19112007638371373
0.31162736289511916
0.1009644572695238
0.17147017326999195
0.1270823241712464
0.5313932690162263
0.0810175465352812
0.018822157152319816
0.10882408216079337
0.017855878865372307
0.0026686797469684166
0.5518183830289176
0.0716643514934922
0.014525378319011946
0.2006608248963863
0.3288956157568195
0.10519162686243012
4.772630688970131e-6
0.040430403394739085
0.023585196776013805
0.4184903816169573
0.11474719932816856
0.038519527290049524
0.14369148834251472
0.3374595824786299
0.002273675366158555
0.0777964886871879
0.011954694917000408
0.005615944420063101
0.07797513654298595
0.05932579145707766
0.5639672797398911
0.27431761950185657
0.20264552262904725
0.06749743984317412
0.052412964421170105
0.05157852668633524
0.192128812641003
0.03533326776779114

==> anc/HaarRFC_U1_L6p0.22.dat <==
0.04575276652142639
0.015592739637703124
0.18214328458797738
0.21017136167413095
0.07225573746715579
0.05188667435582426
0.12267413858448033
0.1689768202586947
0.04366705256257847
0.1294017136933123
0.0725018517363626
0.026953089549706415
0.036098475029519676
0.03082447118434687
0.16994659527826408
0.5634074010148254
0.0004889439279460082
0.06690145322703618
0.03181914821179655
0.09252208128264588
0.11709739752276575
0.11784998116268049
0.12009508017405977
0.043182703476262914
0.45137239773791477
0.027830116416272286
0.3450521346082681
0.14090805198334216
0.25120936714531245
0.061762141144788174
0.14745678360280678
0.0005648577685180636
0.18757065374525395
0.023647282052722842
0.14132045529444892
0.10255203035299607
0.19204792240949808
0.06074082157796501
0.008624557342358511
0.07708421638206221
0.2992286535061245
0.08840537282814247
0.10495344129815326
0.0531428476088655
0.02012292752234434
0.3486492912869359
0.010435037255269789
0.011194597562216678
0.08084190774082912
0.016078185917849357
0.07944289429814909
0.10494184299705629
0.01998904708115195
0.13893697307809552
0.03882102118658048
0.1426085168562334
0.14088512827338037
0.06035654703745899
0.0417882412536508
0.001315504628070675
0.35920653869490277
0.1962415875665445
0.19165120896494045
0.21202006445794536
0.047246592202641345
0.1880193655901598
0.05020632418984983
0.27289089494036917
0.17099130959400807
0.03600736932393828
0.012361534740661335
0.07870399538264708
0.02641555028293783
0.022816278261766108
0.06041867397177343
0.09419141643259106
0.0009564986785343248
0.09362200126821567
0.18597997551719547
0.165041672285982
0.3981039256711509
0.4907856608839249
0.09242123968986457
0.0956298975581284
0.02426409533304531
0.15032199098248028
0.1927640039865708
0.13374251690878206
0.024216284912009316
0.012252267102977847
0.08062200488430533
0.10207956274555782
0.020745956216253598
0.010260786726514839
0.055573823325244465
0.047536457071298166
0.17010468052695332
0.0013318385601527082
0.026374078345850933
0.0023910250176008008
0.002004076229756162
0.23654380044255313
0.3207284306192589
0.12184441827352425
0.11727924217755258
0.5849884966971655
0.015616866416111309
0.00024739375598390297
0.10286412820148112
0.1742620256296801
0.37591923219521794
0.026319589681940342
0.005471023267183079
0.1137703976307959
0.022684529252971986
0.06960832710362896
0.06745543811516559
0.06542193790795707
0.10982312807016266
0.3912536346334486
0.5383906492342113
0.19787699094706093
0.19633496086149127
0.02093633009165076
0.11019582991539834
0.08246876218517607
0.05369643244532953
0.11820265226421771
0.026349113694057038
0.3556940672542136
0.1059787071058557
0.0972558314700388
0.08200758936740091
0.04769887682231293
0.11582873203580428
0.01170958833902892
0.8166356229208623
0.2037758693839513
0.019037414057277446
0.0028155225344265195
0.09378481858814679
0.19372690452237643
0.0242581512792672
0.07138067490934645
0.07776932793242296
0.0293642293886662
0.07301151319283442
0.0009495610230931727
0.03973799300259743
0.08827679144426687
0.06921169957149999
0.010677576204278918
0.06688526674731855
0.2716047706186935
0.004368817770817748
0.10147132987865716
0.005091644470684402
0.055013142484434424
0.07970501153344527
0.1758321077308436
0.03326044624723557
0.5650365848287999
0.007041194572391845
0.28309972208526685
0.204106595227555
0.054863679667908
0.061439086856834677
0.028368429559617266
0.09724092871631783
0.7241762758704487
0.38978721048939
0.01605715147322739
0.5483032560979141
0.011768508781091128
0.013421149416802228
0.0800769660372755
0.0976706312067588
0.2545826392090183
0.23724536745619573
0.062276827817953184
0.016666310862857726
0.32793827605599546
0.08461333754624444
0.12497001956936353
0.15305040059972375
0.11954402628552187
0.04369372592267331
0.20916742753684298
0.04511600539775332
0.10242274924094692
0.07481604074018196
0.07601580581894724
0.6454611545395347
0.4498464630120001
0.020495624459582137
0.40500895963066713
0.5065692732316165
0.15954045962103766
0.5627220389225189
0.15030709385629437
0.20754771162064325
0.015922823279652668
0.12366021298690197
0.05217205948084754
0.14635875878774554
0.02586873892269605
0.43262703725776314
0.013073135889254218
0.43198274673629206
0.07042031040692057
0.20454352439542017
0.3851387930548396
0.20545650079647346
0.23489152752946837
0.06344762871374154
0.008456865030401307
0.11975807623694693
0.11886124315817038
0.03683376543455415
0.22931442622461293
0.04875848485588401
0.4048318350482823
0.15821942804675626
0.0329588854278853
0.0073825878799634965
0.06872221058132984
0.26444267359363427
0.07971435435184789
0.03538947550575311
0.18165455558128024
0.021449691311559143
0.23573101377806763
0.4002239067689178
0.10749601170737995
0.027872682772021318
0.034318927204942215
0.05831907778980339
0.07238349258131203
0.1730190572725473
0.35357413271237276
0.2546348299978263
0.617980000580699
0.03860213766269912
0.15673261559627444
0.04721441021394104
0.01694958817690265
0.15917725287092716
0.056330935713394564
0.044581859110900374
0.13359363116756914
0.24092667919843105
0.38753699334471303
0.27993134748756165
0.09945887648781837
0.03280521658727388
0.028322204745701948
0.10474186503633053
0.10505392952842764
0.07445170758423117
0.07731867972926809
0.012978165735743586
0.07003698502618383
0.02949879581574674
0.14654306831721767
0.3010175396742174
0.2233593208875501
0.11482367981460151
0.14115907474929404
0.15087274280949933
0.07522123761078037
0.114815881120523
0.03638510970335617
0.03357055785600294
0.10081639100538752
0.0915498655676867
0.009517015543509937
0.04584659891308101
0.3758353366184241
0.01919464137639363
0.01019519890306745
0.049172310472760807
0.5999524524808139
0.20828485805329647
0.4008983376959978
0.01743255296677905
0.10586840020015562
0.1368451809594843
0.016433532950456447
0.09124676005298173
0.19435316253211563
0.07335384203220953
0.29212217024078346
0.2471002233324521
0.020843273064175556
0.11711542506481343
0.014195268108845329
0.06650017084359576
0.07009725227431536
0.06417173191702781
0.3869752947507263
0.2341013146364293
0.08141895594659113
0.1245406548779258
0.3127636536153669
0.009121495622176214
0.1603224462318401
0.17930494963690474
0.2116699063208344
0.02291374727165951
0.059944249117313685
0.018002314215809726
0.04162048433402999
0.008715671526089345
0.29296022212531
0.2780479271949461
0.01809257333906093
0.033489031800883064
0.1657969628503099
0.2277993567831524
0.10148980269520788
0.0670938668424258
0.16080978510027455
0.13333021394334113
0.006560768678066037
0.1652777974877501
0.20158222343949297
0.17687844163185218
0.026069820346259133
0.09903730394140597
0.0016317203202071684
0.03004684737943595
0.016080237852535224
0.052467940151175306
0.046805426098695084
0.14817023540921304
0.01652685638762492
0.10701579468016734
0.0057865078717917575
0.08120014483790787
0.21389767457705386
0.005814169643087369
0.026934320841846826
0.033594598990613206
0.015793411511505425
0.016383693096445245
0.30325339386679734
0.002257327522987737
0.1201355950826977
0.09184970913887608
0.012293157076854765
0.1507231519508805
0.11711078375422077
0.1411724390435614
0.011767820427833912
0.02989700698544111
0.2724997975055987
0.08510595066361577
0.07418822896294172
0.007419253628421934
0.009875087863125616
0.0038068099407156013
0.0687706566640027
0.005933948463174987
0.1357818909959646
0.3256305448418193
0.06393976183642745
0.1148996828135242
0.0406604338949643
0.26978475970772997
0.09164383134363557
0.015325204729687117
0.4425093708541454
0.15387877416356338
0.055232034963324295
0.044710827748481355
0.039020864844524265
0.024426641961629837
0.06023492447414425
0.07535295414789818
0.06627001600241487
0.15798052264869744
0.18095507839412042
0.285088515672454
0.029529688576631474
0.13237379891484008
0.09086465585258925
0.003552889637448367
0.0409158748683474
0.40650305283046084
0.0776790256634734
0.43969103436135126
0.24632516530612128
0.010729334105581412
0.07905750053054877
0.03087284166925463
0.08768249432262479
0.10391600529547541
0.2304443893211262
0.10102148855864025
0.4871746520738085
0.11411456064535799
0.1410516453879859
0.09801532039337632
0.11132839907963392
0.26169792665287206
0.009334934304634166
0.09273235788119942
0.22022753636684292
0.12181125642492764
0.04336992508050796
0.009089870082663926
0.25891747147961913
0.1034686535413448
0.034291505575493604
0.27440980144751254
0.05640785827459037
0.0859200949272199
0.12473288360729184
0.11761683368664921
0.038381519329577306
0.047412738691005936
0.006898553896253207
0.08074835812954152
0.02886760775217694
0.035771263796406494
0.17010077395355488
0.05978545947383735
0.017276564647977968
0.1341263998886906
0.40115851800197044
0.06116543887313104
0.10222688415006244
0.17851170010232426
0.04647941531432616
0.10373051400868559
0.22315367830353536
0.06462000818795244
0.16547483484530032
0.17677869779365998
0.005051741686412017
0.03476264695222592
0.3632837281280587
0.13589392681583085
0.01749136370875199
0.02447060154404783
0.11344174234268119
0.10370462454677824
0.06631707984589996
0.13703048780326807
0.19961360938795375
0.02934145061099756
0.24394049049628708
0.634093219955998
0.5861586541058597
0.3837530718516185
0.21730937742987017
0.04794467597913974
0.06217575580924844
0.0005686940249917423
0.10801453141401084
0.24188543077888494
0.012352784470230088
0.01174526188310389
0.03043375719672132
0.17312233711479508
0.1412403423001216
0.04280066393281825
0.36240164154080684
0.03607544916871229
0.14853351456813393
0.006151796910013911
0.1143898831145554
0.18701724326782188
0.1143599234123948
0.14488774880103006
0.03653097312266232
0.10570323388525577
0.10733241071047747
0.2871100157609743
0.2739449604827547
0.04610571416847418
0.1442857464625952
0.03187628767148415
0.10364384800928138
0.17354796135040307
0.47187293332635466
0.06439678439298055
0.11527229431081605
0.2914619887699257
0.45840925502469004
0.41018750462573794
0.17437894698684067
0.5621409084890594
0.089550910295344
0.34316269358369517
0.056980847941119205
0.5157247236510919
0.02963498292626944
0.24004344607549136
0.4840350032105661
0.13716621576283228
0.14116980878157945
0.030539887693249813
0.09062554010474495
0.19649423926072387
0.1580148614670511
0.06473718214611
0.13632623965995205
0.18272967048314412
0.017586830023820513
0.12728126429835607
0.051786930916809644
0.07264949058052966
0.023395551031283976
0.004187631340585971
0.005413282034771951
0.15643216379218194
0.36986426745069495
0.031960083331999393
0.13140462860468122
0.0030857575724609477
0.08642276859316374
0.13879870233869848
0.06802658431631714
0.0023481825554688683
0.07046151309956335
0.09341379788172173
0.4063664017232054
0.06902742045053956
0.054755934792010894
0.21205316562595827
0.06845264873826977
0.4214815650137901
0.10244600899621763
0.11941940974826099
0.17265165220343742
0.023870632788839226
0.12234944915524465
0.11838204009770922
0.3769915802511257
0.12307248586933987
0.12440129571682765
0.19855946864862792
0.19455720349479733
0.1433020664494199
0.058648629257222494
0.5636082894276685
0.146283305984347
0.045452706236171925
0.13360412690678233
0.021518354902116822
0.22374399982109328
0.06767665152981495
0.20221958647444677
0.4310318502006235
0.37268283912790495
0.031504657708455897
0.02773271744252282
0.17461884090547536
0.08959472606140481
0.28514841668616364
0.08498789885855425
0.14849741465420843
0.34862922205460406
0.65290422660371
0.20895764847219714
0.031528320721635694
0.1434816363775065
0.04784569041298015
0.07618191430736079
0.06197480040570727
0.2217984526358391
0.12097738267575182
0.2126562079469716
0.19914461723257293
0.04943099985949879
0.03475042232565717
0.1757256075647913
0.21906545540619227
0.1618289843903793
0.22201576197228104
0.04514092858430524
0.04533593695516607
0.037301502773018594
0.08195676701996027
0.34068162156071
0.1362376362610016
0.017456210047098162
0.18688790431500332
0.13645671794762193
0.07473758993110795
0.00597663561761307
0.025957113911345284
0.128980049040454
0.10073501255408962
0.06912065664945169
0.3246574011972162
0.13162862640607947
0.01974214636055131
0.04898164452151232
0.06732893739221323
0.21240504218747497
0.07893375968826445
0.015802990633330252
0.030835578919881694
0.28426752500262886
0.12217918939645807
0.17229935866480886
0.22728043244052484
0.1469595847839045
0.17344194630783574
0.14681691041564973
0.12574098916880752
0.06077571823983861
0.013833733587894562
0.19421593622635477
0.03344349009570705
0.0777618792106716
0.14120831367201497
0.1343038831197163
0.011406077111218297
0.16195801042637067
0.06000178050340251
0.08512561466942158
0.06466688753723787
0.27260459463427145
0.08382517243992157
0.1060316089304608
0.044840226245243524
0.042878365045402926
0.06713884111278824
0.03444856447764494
0.15161566238252366
0.05774156516906131
0.16889604109034198
0.08941628123752035
0.05430926984324102
0.07809919574972658
0.07135980380136132
0.4938850210245654
0.40190709959452176
0.12247286593291624
0.07550441414358629
0.4639949472122106
0.18463520834345795
0.2040674065606724
0.42239129791205954
0.009178442868729772
0.04353029154611972
0.013609398106051591
0.7652545799412883
0.04811734440880202
0.037203108151236196
0.12760175275433813
0.0778728535131735
0.037506276023379706
0.05165761385833647
0.21102095667091977
0.04593206275852503
0.007134787392910457
0.00782788295914702
0.6015685790601967
0.2937648880386928
0.05923447151767861
0.21511788501560128
0.31176222441914797
0.05498191960596983
0.2891461886955941
0.2563945696032832
0.022803468144318016
0.3418159663132684
0.14742311772536984
0.03417474429589
0.06517337162045858
0.0731739722155492
0.005846510202591101
0.06869476972625897
0.013746963293670717
0.622284148931743
0.08912039520595094
0.5776661580533556
0.10596389926923967
0.48617809450338856
0.25871514679571284
0.15806926488309161
0.47252991756923296
0.006813075801770748
0.04856872940093035
0.17600275451025083
0.04304338646482226
0.2681143572500602
0.15029752015596995
0.4505196703086543
0.15206610286118724
0.14900752986403074
0.11678718026059445
0.12969789260303266
0.2945390169368269
0.16004325759664934
0.0972260828813898
0.331445861400387
0.149694271274111
0.0035701890190214425
0.09801660703550048
0.20744521030458762
0.0023610682694909556
0.01865168315900813
0.023308435636792506
0.3431832711170786
0.05709347798917537
0.30278987972281396
0.09789225963040472
0.020660470258426957
0.17168167795761877
0.04560013816742048
0.24206693979550953
0.0066187468681354585
0.025807476956163755
0.0484705188355783
0.06128788820180551
0.03086118406434115
0.037069920202660124
0.10596904673455863
0.09091286177137971
0.2765997684430842
0.22475345417798037
0.12507969696457538
0.08350377898403118
0.0513900731904952
0.5269195934049716
0.41452188948256
0.005017214213548988
0.08823835237466843
0.09008765385149808
0.015291830774579612
0.057836528231754496
0.15060356748029416
0.03657160502524276
0.0428111028863461
0.22505386733403432
0.04379534125286604
0.0499404086789927
0.016789510156200494
0.113629403821202
0.057521734792484236
0.05841352981447167
0.11517434698237843
0.0746837371497401
0.05070239871030022
0.16092311693089975
0.008973603801577981
0.017533561424518625
0.4063528319266231
0.40127702652898456
0.07670968875201158
0.24936139034820715
0.2157509098926381
0.030267986595262652
0.05908863375239376
0.02640527557574204
0.010594522380757834
0.03836382689879153
0.15447644961046697
0.0818228828949866
0.13959922660927257
0.014789378077148387
0.48119580772338655
0.19657457169670478
0.3102081075669892
0.0009709457703017041
0.06390083523081239
0.16234892414557484
0.03849353270650946
0.04944020390863922
0.08370820596438949
0.24583729691053788
0.11471259833344044
0.03599440579329426
0.22764972255195512
0.06481663313988738
0.12914994941174282
0.013150248733868731
0.21413248690383532
0.0612485565789368
0.006732620995705617
0.2523907589468253
0.008677820670251045
0.05723919246749
0.39171049192193214
0.364817830226778
0.39610383458387183
0.10874049677143788
0.5701890523782156
0.07650914395583173
0.042199014731536574
0.1075782919507626
0.0732122035498129
0.12135163840262643
0.0436505544535967
0.1982856137248668
0.5191073166072792
0.04818774245169306
0.06555232198238502
0.043994927011264263
0.013642196671465245
0.04559185159956788
0.014372095521932927
0.7459155722321614
0.18005719490854966
0.08442445308683598
0.5261831178725157
0.06387058539681824
0.33145440742465765
0.04187489673606249
0.11797932409018907
0.043318312393276215
0.03042258016667676
0.11287812824698609
0.10764495986270553
0.04841829468402077
0.2849408342096239
0.23452390716908275
0.040455575367719654
0.048936977964955254
0.0029729076670816004
0.3347992007613549
0.1676193367129083
0.058506759391024746
0.04903819450204848
0.15228162699721523
0.33864905560565245
0.051937521394606556
0.04780776803296756
0.1704155268467247
0.09045153516577298
0.08134072503231639
0.07954058438294014
0.1769241598458218
0.23745588857531116
0.19426305972436358
0.11657129409480707
0.0420582477910962
0.0763744375878716
0.10289918929497201
0.0237240938983981
0.19420121936555232
0.06018825446082428
0.0911055711758461
0.3596248413660481
0.05258245544769101
0.08397358055175311
0.20096869225088734
0.006820250104210822
0.2484798249806836
0.13560694467930146
0.43119119726682853
0.021777878523218278
0.07267127797626759
0.10473755027706654
0.12090179438672405
0.038737118468472616
0.09403532905187896
0.13634514184234386
0.17102320562365642
0.061246516668330434
0.014252614965003194
0.03631064413880866
0.09710792111410024
0.23944675205912075
0.05173594416509069
0.01819522526680798
0.30134476032477625
0.036857842852097665
0.07865508018292044
0.2081177894853284
0.04146793970976806
0.12078057403551741
0.10660888305418778
0.3688817270046622
0.22454828537094323
0.5318333922999997
0.3455049997134759
0.2170591401072202
0.03208002950546879
0.40061927809168
0.033703568839660004
0.0669524786809688
0.16780902566605435
0.015486245826533799
0.06836442234737504
0.06785101133086105
0.030532962629768456
0.006210932519598973
0.10755821842586506
0.6269706309729756
0.08653849117055164
0.15412067323558998
0.2371298077275439
0.16690376512016716
0.10341903130769937
0.07122693878119982
0.19602216002645537
0.0460454587460965
0.07165632498001259
0.09407143626930964
0.5266877453789581
0.014289529354977026
0.11082892348955989
0.1017259181320651
0.19355601207125797
0.12563432465406563
0.16518714447434701
0.028131595065850497
0.09768676083772271
0.4185366004523251
0.0023040317577490465
0.416197333903973
0.6968974305687748
0.08318428342556525
0.1446981990053937
0.22392502288355925
0.08568512578482122
0.12060716374709961
0.43480982172595906
0.07990271643701201
0.48530390419595687
0.10439817776780286
0.05404807773512979
0.5490793902901183
0.11633223771419816
0.10996103574466745
0.001332952745035984
0.0013487346558564148
0.062000473912171915
0.12540269984313446
0.03443016258321437
0.45077427521703617
0.05499529997375948
0.24353333863651294
0.10037704980140245
0.06779016237441537
0.0908293280273813
0.10769353144275341
0.3369603270685291
0.012056087665515587
0.355898990520782
0.1089271971958472
0.15787804315314274
0.016451131982878817
0.07431207107188546
0.07163542427136767
0.036407278349487614
0.0963647929355342
0.0642831516069174
0.2763318410161693
0.13715470688002337
0.05124780566141966
0.03229906094514718
0.30699959596774623
0.057052555720992985
0.008126646266909369
0.019791102230897136
0.08044440257932302
0.7311118353010687
0.1719137541909614
0.23314727377790065
0.08246405358673482
0.22627719410681518
0.16569262728223755
0.015125854373576416
0.06330921951766691
0.019206424101036835
0.30380801772605487
0.08174560777530378
0.03881010007190959
0.04120287702929651
0.022681660188971203
0.022001758070001428
0.2782149092701073
0.486483390865309
0.022852324342091706
0.1619713163804402
0.01229179437316295
0.1385485323934725
0.07956467970312085
0.13391822690573216
0.011975349044572689
0.20415226471588405
0.07219921900165152
0.2560199616200002
0.3769076306308515
0.042111956535870736
0.16190846941931655
0.2219505684498083
0.02434882396310599
0.018148470619558977
0.13423506358650578
0.26281090959950365
0.029454547142612166
0.06633142746337548
0.0738189723279289
0.10278465716491678
0.26407097662714263
0.33491445506993145
0.0037735964064410225
0.02743103799947078
0.031555820707932905
0.23305012181508483
0.587988996378723
0.33443173828330414
0.020836629573769954
0.011887040805102004
0.11038614211300536
0.24039618232044566
0.14926895289178385
0.06667904558756424
0.06671234286505813
0.23144815687792547
0.07482379545131382
0.12892039826852067
0.16872051058836032
0.07584361852204821
0.05024910944713809
0.1179332034820668
0.02180284069753978
0.011825662362917705
0.19753525064629376
0.21784401752830107
0.09665199552906516
0.0667760504277105
0.14289648166381586
0.046601269739039136
0.16526659453925432
0.11845100042040752
0.31440081850735624
0.11347692479674988
0.0822224836062404
0.151092971280818
0.04590479505540301
0.11823801107172782
0.5628686909821491
0.2505730067845901
0.09484667733658521
0.26106848054915693
0.011854841526294948
0.3526681226663744
0.05826477268034655
0.09761804629518493
0.1135846625251873
0.1273120856328916
0.009524543738755822
0.1761661189341807
0.0678481165780493
0.06796120780973718
0.3058443907824067
0.11849255192946573
0.02400945138758605
0.09693794616063695
0.1443144903035002
0.09309431121348974
0.38689984251748705
0.024009482286620212
0.02980671339622789
0.0559741154168577
0.098558718871078
0.08479136154634384
0.0015383687290804976
0.21455984716934112
0.35239465774789164
0.186526419293553
0.054722428619074635
0.02618892326780033
0.06898684377652947
0.14714717128933733
0.10109056317160316
0.06494192637683537
0.6656089842458377
0.08422751485541945
0.0661967518709013
0.3242923152782667
0.023734305078380365
0.010227236993158174
0.09322435339743175
0.023400890242692058
0.07269209794376381
0.5800705091022654
0.27007098730095713
0.04982460178313668
0.07939883288101822
0.1119392565258144
0.05086794153967716
0.010362524554063206
0.055694316942467695
0.03598520688366578
0.6827444013934604
0.015848305079272967
0.022654560728598016
0.2145118408423021
0.020535014672380104
0.0017046061793059416
0.07886331023752467
0.15822643480289425
0.05091112911063324
0.3609293005618108
0.32387711196123187
0.030210076935938673
0.0037500281206906327
0.0031944189848604923
0.151144407911994
0.020900425884875087
0.005223175523011173
0.03818321277520761
0.026425369548076057
0.30542855469503144
0.08111160706371388
0.0710464333688522
0.14141947464621982
0.013195293151795868
0.2678986134431802
0.46672062976454387
0.033936053302790904
0.04568144547454576
0.3687586009195103
0.34083556071793947
0.04240521254834629
0.10193356246219136
0.017378643920353643
0.028317771742761684
0.0506688321524891
0.1869029116373276
0.024579923730027896
0.2141765647664688
0.020026321575299617
0.09727523856519296
0.1767390494991683
0.4777528241077475
0.14023079547630984
0.6052654494408581
0.2437569457129953
0.15832278748883635
0.4276196850255134
0.5633027274727975
0.035711176534327996
0.36112053468580296
0.45752143300744397
0.37124755316647134
0.15995529931486482
0.03200583294739068
0.08705763785213405
0.1055426150917972
0.062428723964134875
0.0653137162625005
0.48995759408796624
0.2542193200578018
0.0006521398456307787
0.07425391883764249
0.033052418143966374
0.2407318177525705
0.004240233482497918
0.19718934921471803
0.022747662976528055
0.0747163469448632
0.174453934883954
0.3380869627967594
0.044217941651474066
0.10776271133196141
0.0748243272507924
0.09735005510196706
0.06338841825833454
0.0598128189471984
0.1082898689903211
0.16854387701781393
0.06487286552348806
0.1040309578013912
0.3323591518619506
0.3890050964588418
0.014751140321470157
0.04379785856511387
0.08868441042874657
0.07828198663263612
0.030313753408649346
0.17066079822934307
0.08165715953689731
0.010461334366580085
0.05990753172673109
0.2100071927377561
0.013698812202555154
0.08143325278978375
0.09180994697339753
0.052416613170240864
0.02362613179800203
0.03713924452022486
0.3969818702220173
0.04273929849031233
0.11409510543405159
0.6930171024333882
0.11178526476087672
0.1501511793092105
0.2951385790902184
0.04677957846507753
0.2784759512282244
0.025043489684039674
0.04902049053660674
0.07360746452166672
0.29096965922968204
0.23296893072156974
0.10654426441233103
0.09624525755573896
0.14682973298577903
0.09136558107482251
0.06797950197200303
0.11998710589455237
0.09968929918208502
0.059347516908369626
0.04215359714448323
0.1487374502483662
0.06781920891871629
0.13835705829382067
0.41796591399374644
0.07175597524160988
0.06896062313714142
0.1647939960489535
0.028102261649104315
0.04284567795076862
0.15172147091402066
0.08321134443328852
0.006422875863675387
0.006942131516154455
0.1744431134038674
0.08989826427236193
0.49354455798727
0.043196045654524166
0.07295248895299722
0.46464402151488543
0.44173310809221694
0.0445038181699457
0.4877246359606041
0.10369184414672758
0.03768334028982102
0.21450780172933717
0.40908605921066427
0.13477589097961157
0.19341294832912714
0.2536186723060073
0.08087319062525175
7.979990102663531e-6
0.022349168937404185
0.010768747013589245
0.1564782880961123
0.47600645692050825
0.03162803841053652
0.1270758319230249
0.06919447855867135
0.03531062590967859
0.09001900839595274
0.49255668417250936
0.04672626435620544
0.4687275460328179
0.23517045064060593
0.10204673286627729
0.18885235339153833
0.12322988051101322
0.04676713294352057
0.18395406675585732
0.19534135270244687
0.12121523459399892
0.08141533720841505
0.0580979878486992
0.1235273763694284
0.08890177850228088
0.03592879178738623
0.16380747060612505
0.02475664465115676
0.014441098165414503
0.12854199982552442
0.4827406048705711
0.07482730198859767
0.161293703610707
0.03244819688212541
0.0575322494483338
0.06899603120391457
0.09838181537154952
0.023508949806479128
0.012617734071223845
0.16961312068518072
0.06720412130692142
0.05388144727476794
0.014018533631664437
0.5573439020842362
0.1331751977576427
0.08173872118016424
0.13029280097789556
0.12108549919743186
0.06948358784113438
0.13446000936774388
0.07171735386022564
0.03794576948476473
0.08668227274866694
0.1167327148420882
0.10443055858061066
0.15629688901494118
0.13600583128731175
0.10535332666288158
0.10308709336405528
0.13256115167261243
0.15646524015627192
0.34670005434240214
0.19575629030736405
0.16088222271590663
0.09769945604315601
0.04510019933217084
0.01314473361641395
0.009120014942451975
0.0679317643012175
0.021428796638956676
0.016553742981436574
0.044449109424021326
0.01743729449067549
0.08098847170770711
0.4632757768636781
0.226583401083004
0.010938838223851536
0.001459905671199411
0.48651816718969093
0.13118235701099124
0.3190771037340763
0.08700310821712993
0.17487648948940823
0.009275632011122777
0.1302642091785832
0.11551355606918753
0.12441984027573694
0.5218692901109115
0.010374143232345255
0.1037819701685561
0.0036160854935064794
0.00434543315385585
0.09443448924350883
0.15548361737851074
0.3456474368012326
0.1978311145038913
0.3361216776641104
0.2029540893147753
0.3412506763796174
0.0033653866775311507
0.3489639626853106
0.024210964710828713
0.07825896237395805
0.25435449373348656
0.10996284453030587
0.10092411137855724
0.33225727974584846
0.054657348347826956
0.08855388068179278
0.20722052419021353
0.2570496771321425
0.0889737511587583
0.17172533731598477
0.036289875387475794
0.08449805461589442
0.17577730577210865
0.33778186334117405
0.048971153220831884
0.1187854418868097
0.07147077630933421
0.07668142423875028
0.021736139173671343
0.037003176281601456
0.04966459615020341
0.10283024869414649
0.33799034583151755
0.2691621502384196
0.11124772987596974
0.14422163737700497
0.15396168082347175
0.09482476424149902
0.3397525996373457
0.09080761752074235
0.20347115542697605
0.012452534373191554
0.10235200567340395
0.1606487677058745
0.2420458002527173
0.05612695667024392
0.24448749318867552
0.019499133960668335
0.0359101599463913
0.08285646557181561
0.0590215856395801
0.24870844804384074
0.02460369325626297
0.14564374149223264
0.031720483333789136
0.03774532191651751
0.0731083353900338
0.42518315796491946
0.11578377150439019
0.1186266865412364
0.10706322558477699
0.16404448047410544
0.1187809112452363
0.08886984336972562
0.02066285289589059
0.03479476001089572
0.14133328207149012
0.13863491564763378
0.00517640163162481
0.025035136617374304
0.232443657957134
0.046236774116881686
0.02174983077183088
0.15026019057690548
0.2648630124569632
0.08737260441396855
0.08410238815315338
0.10943115244845114
0.10370371261202879
0.47484593274191256
0.09670994080734736
0.07974828382914735
0.015273161944558527
0.11022925165717277
0.08976001441238422
0.030086657482637
0.13239519818551093
0.16234365044942087
0.13665695288811905
0.28342951876683203
0.2929589995029127
0.031077250648145302
0.00013230788757568197
0.056936166413894304
0.10991473931766645
0.07447039388625722
0.028307130354689024
0.041355065365405265
0.21320754915695145
0.021153143070691927
0.1746381180053181
0.047081381420018796
0.0827371272019911
0.14977163846515648
0.022053423274271813
0.12246161578095717
0.051256225949224944
0.09050418327387148
0.538077379569955
0.05533108212302889
0.14465220103373858
0.12549498776783696
0.08448107068671969
0.06796553276756057
0.20138423364178246
0.15774079180549952
0.0875912463381848
0.020120338618130805
0.048943222934591316
0.17062584327401212
0.006285379847809169
0.027271233280429356
0.3772697732873407
0.22409888145134602
0.03829665114125133
0.16807451188439151
0.01959784408542736
0.002244104761045711
0.08987425479187353
0.0012498755327920762
0.022372522584989788
0.05484634400150575
0.03370082878428914
0.052666434371506955
0.14160115450251584
0.06577622284046165
0.08111267474593013
0.07919149258419649
0.10662666183609577
0.0268560031395845
0.06805557180114309
0.028521235190570537
0.11603325040513096
0.15523127313256577
0.007154492144133405
0.05517915851830924
0.06685397815378194
0.07848762313410663
0.057254483766424856
0.1364595362561604
0.26889652475939196
0.28676636923627374
0.033584839240511054
0.04749853047655381
0.018399201035925787
0.04866232357477227
0.014378464401237943
0.13493191230510218
0.1560922211547661
0.009097685976692395
0.05022781191578438
0.11165347845702715
0.056656125181161344
0.08730395281971376
0.07186891420175044
0.09339273075966258
0.047828914586659214
0.1563341518987078
0.19039421495861047
0.03617176040083867
0.21602318482826044
0.2379789480998355
0.010381621274023832
0.03913323005798603
0.1601386850920022
0.01673198667950963
0.05560327831232728
0.06720431088233215
0.12090995264568737
0.03913128794847385
0.10756000955844065
0.14158365532149483
0.31098393062803975
0.2773549575128089
0.02777998952596089
0.03835127490717288
0.06561423417402008
0.21740749393118036
0.006000215741485489
0.09045730360724957
0.505551836068922
0.037094190705585686
0.015611733022902962
0.06235185355049268
0.1402455112287369
0.07218828541899952
0.04061268089306285
0.031680522941192495
0.5237780918124214
0.02848987119532527
0.033644898724141004
0.0975250372151064
0.013047952312765267
0.009551887092584645
0.07530983879440104
0.009545245606907683
0.2638118680676224
0.07500972653230177
0.02793270545658277
0.01383505440538545
0.10279494648580173
0.04192006214444234
0.12769335138149604
0.22812414959147828
0.27778105685320453
0.10294528810908532
0.025234618663646475
0.048941370997100955
0.06337501848358737
0.03595277375889012
0.05688118334573721
0.3755542883861112
0.31829246331580996
0.0901584917375161
0.2770266041117527
0.06009404568515696
0.6721123654315891
0.04413550644155316
0.15611286239525612
0.019256351851693505
0.17171987596733868
0.056707075960344286
0.186569342082713
0.053048317885025974
0.3539368109444628
0.015437892441012041
0.24562067919629535
0.45845644088537113
0.07931950072251982
0.03874439307473985
0.05842142090331208
0.0494940844412875
0.1624509912777054
0.03787375202112226
0.10626206239163893
0.41016131783486226
0.47997669455558567
0.03377930179189229
0.03360187893808171
0.13696257999498254
0.004455408559487768
0.01620375218446471
0.08711214238576882
0.5150786409239453
0.24553362983882632
0.3409011636128624
0.2366792057546837
0.18269361502818338
0.0002861164530998711
0.3313994429826645
0.04332759112976223
0.033409156007441584
0.05359152976043182
0.06330542625978043
0.4818617740294185
0.07315190822151162
0.3380714254841093
0.03352971153276362
0.18454666276688775
0.2706496373227249
0.2648043708023444
0.06029204377522562
0.3703155677445579
0.2651756438341875
0.08226492296180347
0.1561638910650852
0.349138861549212
0.09272426081531558
0.10753556672824896
0.02738535931299451
0.031434854975046604
0.04999011675542511
0.001838166117962815
0.09985284880632457
0.05902503209893169
0.11680035971885443
0.2453685471654141
0.1967979782565061
0.04532496121580332
0.0701169825998525
0.16874908475859013
0.3332943688896923
0.001031460637300543
0.19698439054092032
0.013159708715249796
0.07444756784723727
0.2050984929508303
0.07474179843362493
0.29366482914618425
0.32894684154438614
0.19978764533597843
0.0021311319096332043
0.1444776814588858
0.011359893770268357
0.03166767612327196
0.09157144270923082
0.014795280622863676
0.09777786443041758
0.29794629674774625
0.13434888611008952
0.3390891764950797
0.26972287742547146
0.29643088835261666
0.06181075605343037
0.030872917956232513
0.14347809154927393
0.04396284235314971
0.28201934883361085
0.08577267107546827
0.04685864971460259
0.029435398486240848
0.0682856693809843
0.12887893122425825
0.08741689368149451
0.06476986080877224
0.008313157433449181
0.1921168079205858
0.24341208928327246
0.010265780145535919
0.23345606015398684
0.1624886032857049
0.10112959640582206
0.1845106065995658
0.00794824837077051
0.1780853349244239
0.05080099105941554
0.09592699053709612
0.011752421264123347
0.11940049094736471
0.06944361400695287
0.05663541121964603
0.024841837456610283
0.020978706464249496
0.1610506697973539
0.07518275204762366
0.113634115275167
0.013157236358523556
0.3066096967776597
0.06118681963368626
0.22140136040926212
0.006339617173713202
0.1951272827888502
0.4263829172058049
0.05647086695624407
0.08485257957938577
0.0790554386811534
0.1542508627616831
0.3364149687441493
0.0825597822272837
0.10014578597358363
0.09304232850724282
0.25951520126342026
0.12579834517976005
0.6493140284978124
0.17754756834184782
0.005237054214031931
0.7926186421579652
0.004307800864148641
0.3062857665283683
0.09805714623594977
0.04354106672784346
0.26555078493467416
0.26623901125785615
0.07989497694602646
0.203249428931441
0.20235429393042173
0.11370191883263381
0.06804209141872601
0.04355929678258961
0.02493828981850881
0.01793355086410616
0.0033491381052565307
0.157018606465261
0.014704930095656665
0.07750369518978635
0.11072295664395393
0.1572182744327929
0.013907988517173486
0.06372031476403367
0.441037577553975
0.038939282963870656
0.06847843063459144
0.05045671671114017
0.09083161456608016
0.24074975220897848
0.2501887033413958
0.15796039089929675
0.3227362874893711
0.16810881514186135
0.08095123636602526
0.024058965921701085
0.11851629837896357
0.11016294577894341
0.11278620844991359
0.0074712382447061415
0.08417685949266736
0.15307582311817958
0.09993309519443272
0.025712676915520566
0.2778482488410992
0.11514947474818071
0.2108693508221573
0.008810818852585103
0.17069570985041027
0.03718470464378555
0.372928332532117
0.07237015386979896
0.006214262906410745
0.01767239997585229
0.05206289922726894
0.29771758403900245
0.02712188857534232
0.10590830372876907
0.1763586527543272
0.2729028092829783
0.024089061501712427
0.08748262191421183
0.053498288802301966
0.0719674732459522
0.006991197989704555
0.5456288075886564
0.08498512350360303
0.5674800330048008
0.07335289983447933
0.08307849528787097
0.07193510712418733
0.13325728165465336
0.09270901024011782
0.12795396504235146
0.045978984967890366
0.0890944170440384
0.09628072834120852
0.048711548908850245
0.07009168098627327
0.07414151514855338
0.11953990789423584
0.19056395963923967
0.18561500026221978
0.436322184386563
0.0038977592381494465
0.08873717738825898
0.12884261545473352
0.009409974742601584
0.10935471312590422
0.08645036209540301
0.7587428359144706
0.004779891418084737
0.02904865826077834
0.2640407855320379
0.0963465984489067
0.04658548732850589
0.040013372793704254
0.23230192783830433
0.055364158437787546
0.07529367560455454
0.42155849041950844
0.17498629509094446
0.16817863709009628
0.3279092104687897
0.03892158040611208
0.23060547751895097
0.308544204129669
0.15984188120409956
0.07402143558683806
0.23512873594534756
0.1909060434006335
0.052296052847755715
0.012726769250867385
0.18558079351732223
0.12025969751712198
0.14018270052892703
0.0760202922139079
0.15167417259695373
0.022489815561357592
0.34690235255404167
0.2187166793143854
0.2635772175191989
0.2821475778984709
0.44842979301796293
0.1971403415924052
0.21622055009675326
0.09028492775202421
0.11133049133497161
0.31984495120083684
0.03792026259900989
0.014239651437505272
0.08151312156323337
0.11303146087604239
0.10201524716081493
0.0797088288158281
0.009813346869967965
0.06468547778374632
0.2181236183408803
0.022421411204800727
0.05465456912757918
0.19437643490310322
0.03785802787355621
0.017283887450821496
0.07617203096935357
0.24539247639832096
0.0960048506322671
0.09891210412302238
0.06713904898316948
0.09667032362656311
0.3807809296141165
0.31315298511333367
0.027691166463395138
0.006301320785681648
0.19320085287502214
0.002256078768867422
0.3412182971010591
0.33505069101593743
0.3203373575009507
0.00836937333866379
0.10249930999526453
0.1034929350736507
0.12162976493262802
0.02977248750981947
0.061078864042431597
0.06406922949003528
0.04813325746017413
0.5385738879673483
0.1441592647747782
0.029551013222004045
0.46635740320093244
0.013507822943415543
0.039969021182272454
0.12351006150853715
0.011607445271769788
0.00413589933468672
0.24493524223861085
0.027460021891636426
0.3135896314737756
0.31911568717768923
0.0002697654482599353
0.27564862326412737
0.023956327020063724
0.017246861004461073
0.1869781179600002
0.03184443331007356
0.14936311401588415
0.6855414759593423
0.0328437393655798
0.38051481294189676
0.04924418250116238
0.01924500525827704
0.09717905593830432
0.13239548333874926
0.1536537636779828
0.3613872145357719
0.041343164467102775
0.05771114431710631
0.03787965131755094
0.20247541268396058
0.1966503009174366
0.21793419522975027
0.4327917748893066
0.03916878761609471
0.012772177775316163
0.452293075603582
0.07743263689804399
0.22658495940585455
0.06270266525788691
0.03217305869425372
0.07520859573157575
0.43503906701600564
0.3520239220989509
0.015676145709296933
0.0382659946384135
0.20671718019634755
0.0922758569824898
0.02459791318778866
0.27472524853787944
0.039433281707825535
0.22089037687168095
0.07187760349009499
0.21788685283549938
0.0019957116381582084
0.2407942803734413
0.01787317093440347
0.05178275960976294
0.05766011805201038
0.10716882119941616
0.11745600728099652
0.3225263483462447
0.11569624288366935
0.05530877782871092
0.11985116438973126
0.03182523120862779
0.268612545884839
0.15701045501462035
0.011303242392780329
0.10792562689777176
0.5398437869445305
0.08342197364608576
0.04847047438020117
0.0479516991132904
0.0003203689126824436
0.015378581907124562
0.23549064095222821
0.14339533244856348
0.04913668884818789
0.048059197804368695
0.40015744671979847
0.15253554242287962
0.045072442017459864
0.11084121648884442
0.15372691863039356
0.020577187357594395
0.0954250600021249
0.01412097773922694
0.08175738303143718
0.44565613621140504
0.4184671058253298
0.06785757713294226
0.10528755895013438
0.2769915645367775
0.10733256986415728
0.013679700250128424
0.14309709144940186
0.07484721082320395
0.0014860502639010265
0.1310663004907004
0.24100754375325456
0.24450261871081605
0.6921918882886664
0.06626221036414025
0.06866685312124374
0.2736885870236104
0.2437959560191778
0.00019559502909881693
0.04600991872594647
0.03170684228672922
0.06661286052027611
0.01837093428269025
0.10420167756685599
0.046822219808615714
0.030265904490641454
0.11389591140840447
0.13706857927705393
0.07297542960871048
0.18439017376861283
0.274128580114472
0.3847754631990787
0.07838137461041451
0.1367073626590403
0.0433226601338645
0.3421928380723228
0.1761160927464954
0.2527229959642104
0.0341027689016959
0.5336657324092505
0.11346730709303733
0.01854002038995267
0.0940055793073418
0.35347275198709116
0.5475829740158689
0.021051335088341762
0.15319570949582065
0.3661283665323356
0.35700305932616916
0.16594437208476628
0.033889694931393224
0.12648731640994018
0.417331063707442
0.04716565617536133
0.37708308519297873
0.20151998804047172
0.22712373951147355
0.10780173214075593
0.22195885848827288
0.02443985268034046
0.05964142529066917
0.02974208040146455
0.15007002076873685
0.10177104911201457
0.07074780315775793
0.12733819134798657
0.23255800733968507
0.17591589856666673
0.03505683313379515
0.07656114495798905
0.051323164023596934
0.13184990992808596
0.4025251299420535
0.06623652869463023
0.33496185281972013
0.45930519663155095
0.07966578667424927
0.042095998569053064
0.009964330456766146
0.07932840170530062
0.035568131527125575
0.020314680523382443
0.6811345366909266
0.06295270048767976
0.05638618289933583
0.0025399710186228687
0.09269331284181402
0.10855700399532495
0.005054106694408126
0.21563209027731856
0.0483842331373699
0.029493229655940208
0.12491855412018416
0.21856879454127864
0.13973787665649332
0.141944191819465
0.1353339542264426
0.071096388083876
0.028149935709728315
0.015443945046274858
0.13118601537563393
0.5165308094407515
0.0474127965080065
0.054053149863408326
0.08796866963631307
0.06102645828938465
0.12655025138933215
0.016561592727465456
0.47847960256245425
0.06101994481481915
0.00370227731147411
0.02444234741097427
0.029671017352719684
0.014333843234624475
0.046821959965542656
0.24447091996160902
0.3285479901681448
0.2604283556693979
0.12745464080883281
0.07069695920994999
0.04658940936741659
0.05036221135694437
0.04956269505746493
0.08513361716495897
0.10818131885659357
0.1363050330722592
0.18103343718724693
0.17715031625332908
0.0010553984705404778
0.09466022747284805
0.06332777230512182
0.06472859363891977
0.030276291189221077
0.038289046891783265
0.1770246926544247
0.20705564701336546
0.016653576567181968
0.7130648672148641
0.06020332518151059
0.1418294212527848
0.11411686502096038
0.14748757618001532
0.4063509135305388
0.05145445728033469
0.04763234861644311
0.014281525543435066
0.30174541381469333
0.11254836830159232
0.03673048789056471
0.3105341129144922
0.20676302058431625
0.34088085777125904
0.07023190193482468
0.009482406083513951
0.0037079252664228546
0.20520164459416365
0.10543750336140759
0.09325302246180515
0.07188261360716472
0.24571830194974315
0.05876371368959731
0.3311344200726251
0.12731183793490236
0.01715667064003152
0.10241726156186562
0.0292564552584052
0.24728864763163708
0.1991265316253835
0.3701511848717702
0.018278471179235655
0.5011177881357647
0.48972454464048515
0.04108385161913103
0.03209611364013924
0.009952434540920327
0.007526379468720882
0.25667753271385557
0.09666924573454128
0.12643463876108227
0.4174216653721547
0.5035194063502686
0.23935126378517127
0.1422922470751877
0.04734511798807197
0.1826553874886351
0.13100586814475165
0.06054910071390381
0.023053259491658117
0.04108631412396527
0.1487217480411639
0.059531229051206384
0.1435693603273686
0.38798442145611395
0.07480112768021614
0.02298860341708106
0.03169975156453389
0.060556242524119036
0.036059802909168326
0.20973985776725526
0.07960382411816251
0.027463923481880936
0.04686232705249297
0.06893384662687414
0.13574829220077375
0.02727982663275607
0.27160019669063196
0.3134740863813819
0.07921509368382117
0.15346234126095556
0.15590448757781242
0.08354676888691683
0.1592343330657776
0.4362326176154085
0.3318387178214879
0.007799111129774265
0.42150930267641656
0.047944025363848015
0.1323817456963191
0.19127317163471455
0.3375579088514265
0.05671046705068081
0.10594440280823299
0.41900920710604955
0.2175989794119323
0.006440036380390268
0.1961085072406857
0.0006862288637693113
0.0991312867689314
0.05929731879894756
0.4313255702975829
0.27660648436827107
0.14153333705619447
0.04180683129608487
0.0503848934263741
0.0021439139510111083
0.08424771273082342
0.18194455229024617
0.15140236671232818
0.5564719659242217
0.09906437488931893
0.4668783806368666
0.26379033309638983
0.20116854197622133
0.2032884358647206
0.15958096678945288
0.18975389515216948
0.07796523817414273
0.06142017086133194
0.02080485499630776
0.6222106253558561
0.09237973376727192
0.17452551039788086
0.13667266674675307
0.07168842338260548
0.054478119113161375
0.025526881641257177
0.3805057784128956
0.20044325183934894
0.1933949311763836
0.07600231574583757
0.22897055867636443
0.20253329586689578
0.15993094599923538
0.0917411634260475
0.2810648165544533
0.002664362111720607
0.10509498429793898
0.15663703120407835
0.2602081136633314
0.013017723950139467
0.018831627220897037
0.13070666695096372
0.001068903878110023
0.040508654790867224
0.11851541309039103
0.01886913703767476
0.22045575205331824
0.44101364501266876
0.48262541097057554
0.2771835517835672
0.09400780609012553
0.16986217123212327
0.09906780527295768
0.00009796854711176146
0.08803808226648656
0.18572173262097322
0.08024376891874181
0.037734038528767055
0.15102817885647551
0.20377737395028478
0.36184956615469893
0.21962995108856312
0.06744447391294983
0.4190951410569443
0.3771179207865755
0.29106673051453424
0.12691841172982407
0.026827114077114637
0.02490299243347032
0.011708869295520516
0.07688943762739843
0.09924287056292198
0.224478334263287
0.030095686046945572
0.2215498675995125
0.17807177547257305
0.12449735062469071
0.03422955239004973
0.28200707716083484
0.12998500391206574
0.02325202850327859
0.20783049183894173
0.019338579705226278
0.18175086659907724
0.0010780563766849681
0.0031701586760562468
0.12207862585042094
0.06408968154617425
0.06536441527487062
0.06117942461279271
0.08946698592610645
0.08558101167973645
0.03286074140302743
0.054968812622173596
0.045037366858483155
0.15571743746117742
0.02508718442247619
0.03272182495671535
0.008399217331347622
0.11106621928571407
0.03372639121715139
0.07221344578554817
0.3063224819867432
0.19954145667545992
0.3921110710463824
0.04364750108972716
0.07930962309045793
0.46049839104394114
0.012530906677294439
0.011661157616422611
0.0773908870163805
0.047299954188882255
0.03115220526597738
0.24754219630786317
0.020165786532472578
0.029149521829364124
0.3958159646145095
0.10376841301473971
0.11795834612020897
0.00039144358710719944
0.021437235368592558
0.17781619471786447
0.06255728827490702
0.10641410799957976
0.4409927655475263
0.11943963247350145
0.1372087981575546
0.08173198723338874
0.2372255780316958
0.05614154454792133
0.2872593737216029
0.10307529912862667
0.07456208491385553
0.34398163092877154
0.3035101358689528
0.018942692831464148
0.0005043561095701246
0.10864107151346723
0.014952123941015893
0.047805073914477816
0.09201381742221756
0.06263886658758257
0.33915036417842376
0.06818351686396831
0.12357348753644828
0.02684789408158548
0.12065485287123677
0.14765929076236042
0.11063551269252639
0.10022712526691176
0.48748525363261475
0.027316619485812602
0.04684180079392939
0.021741430043419985
0.1550601987153556
0.0031757547950654864
0.016977844819869907
0.43215986249856697
0.008237964977131348
0.1426508856477237
0.22547098408054508
0.044001630023537464
0.016228285270704655
0.30349676649133683
0.3899860823880141
0.18336595317784093
0.1595146765055417
0.48417300748645803
0.054147524905428526
0.10027019695432554
0.14274950134611084
0.17405030248187506
0.03078794409852982
0.050352668195480565
0.06879692078532187
0.2084914522001527
0.011227578138291868
0.28877307611235775
0.3551719149375943
0.22720688180237736
0.2200119417021338
0.24492239050545075
0.011674339141721375
0.23686173066242575
0.6547582572237431
0.02229509410497823
0.05612798920721265
0.0008932608552857433
0.09534207365469985
0.11666541508412001
0.1205987131190954
0.1356520470449046
0.33989888191332934
0.21808347221015054
0.06523425792783216
0.02313509940159027
0.1972078877297642
0.05098449109831516
0.14928760060274995
0.34529969458879584
0.23891557119622392
0.002083182245590631
0.17310373488308695
0.04248264667835526
0.39238857289553986
0.6657970881697919
0.007849444023408522
0.04449968540788359
0.6388426705498856
0.18109393312920474
0.19641055549938993
0.19421017590272516
0.07937193209616251
0.7463117861376752
0.003360227093852912
0.021895300596809338
0.09129602833591025
0.06619725683780081
0.08878496226449137
0.4378969602789205
0.150291071133012
0.2719325781602356
0.03619953041528707
0.11662224119968738
0.001145164234349247
0.28602890693175337
0.2698405464180663
0.033776545854681865
0.09470396456494819
0.2776408961966158
0.1137537099661819
0.049833532519807336
0.1029463612297096
0.0398087362001753
0.029048864238653355
0.17723925650120642
0.019264077818870812
0.33432856639514275
0.22651920684318785
0.05459498999410012
0.18362302241605866
0.09529675597540403
0.01460285072359816
0.08010499149143382
0.05162773635963763
0.01410309832768844
0.04996341154500198
0.3378867237976059
0.09050482302851397
0.0016079192783726493
0.14251181151306566
0.23927325110043593
0.27245393583839794
0.07356424276764624
0.009664608914207172
0.10609452285603528
0.002390622473105202
0.10332480946748863
0.03169113164067396
0.2722635477158377
0.10099635314349079
0.17534362604101902
0.03614099900148843
0.28332660427673445
0.12074137113796335
0.3507558262453655
0.3613544968643652
0.3844363304358792
0.0030985649668253423
0.006286874287097886
0.030174625262580038
0.20186580725910422
0.19785941248899688
0.2973421282143504
0.07158247367726649
0.027464730069216188
0.13960742468314005
0.24621997707765758
0.070598738246026
0.05901389914902163
0.405266855951758
0.1451120898927462
0.22188264953153372
0.011619348382958234
0.08485084094473319
0.13467050828808835
0.011846292828072853
0.08300516641891148
0.013031567220543366
0.01819157428827567
0.08832840329508292
0.05422115719398691
0.02165939602912961
0.016736254674678503
0.17091696897650996
0.20990151425643672
0.060377692636001866
0.012531755681025823
0.29330304209174324
0.40525748772141545
0.0021747059592799123
0.044230570683893654
0.2918086766142571
0.016316189785889994
0.10597013445484568
0.14020100015248146
0.05223969465713404
0.050445246497533944
0.10668616326313717
0.009075155910987476
0.28339649984250165
0.04844929579304866
0.0555141747435258
0.011052372775324672
0.10755561169327724
0.3777999331724993
0.10819203066348503
0.046547952204216286
0.03393433810991026
0.21636624332099189
0.14820727942585138
0.07750595713557033
0.1204554608829554
0.002790626803764721
0.7309598046913498
0.10177866057378687
0.18018304580964475
0.026141727839834875
0.0010440301317607788
0.21493877569536288
0.4320046614337989
0.2884848630496914
0.11266726364349632
0.4986964657905302
0.19939417646569182
0.10925217567773084
0.10333635858742764
0.01570509384035135
0.039817256774356345
0.019898988796784183
0.24870206447799245
0.14902463539119304
0.16854094453006516
0.017357175886950713
0.12452728138061105
0.2984498414680489
0.0451138289785905
0.28861181740020014
0.13528142005996371
0.06781822128095823
0.029421231445310697
0.5264225398891634
0.440284987117752
0.054740913590910906
0.024602039799914266
0.08777116802712506
0.05137459790123006
0.1499938875807134
0.13290593312927348
0.034553034270029793
0.02268995564221867
0.16655567439504892
0.10876237811294065
0.025517993588856307
0.01931499816005079
0.7153586321151814
0.4055394099457862
0.0985589387083373
0.05271466734640999
0.28617673528927023
0.1197580688287882
0.04845925751048974
0.09309913357359598
0.0647986363696863
0.06898576409390214
0.014751174651192418
0.11618178575646129
0.2573078200062765
0.03038344464679877
0.060675377340500346
0.044916660131982304
0.17376162510109497
0.03496277116458264
0.3744930099451034
0.10951208534228772
0.31055447649759205
0.10156853827063517
0.19079455885670976
0.01562436262501867
0.10787029777837255
0.19935514677049262
0.16069326091097175
0.29463614269643557
0.04070239082884364
0.1728127817520616
0.1466357293705814
0.035454398621856294
0.005541448052251676
0.01580762889270255
0.019678403353223857
0.02064629967274844
0.0538649871718303
0.09351020128941825
0.18731495021087152
0.3469288719029123
0.39465757460661965
0.029418473670045017
0.2252509362444491
0.07609196368018863
0.18053350035396093
0.4581303329804717
0.34360321266996025
0.028504924060144692
0.031147795188165715
0.20272209185692516
0.13101716677881214
0.052044309344309966
0.03632757942165126
0.27873988014106826
0.35012963053469853
0.5005112986683664
0.04745864260445026
0.00227164441548477
0.13067701208565596
0.48016471623443074
0.2100553098946832
0.16177320932443964
0.07973422502925195
0.07579983549070425
0.05479609677215305
0.015519214873087417
0.29559563323387056
0.04873527706322354
0.1649880609550065
0.007327896312960385
0.08022198167780879
0.09282770052164119
0.11009624068035652
0.6195520398554357
0.12011253575997922
0.12428845624411274
0.05767769411703002
0.07040251467731194
0.2536270409817925
0.28485807775228716
0.009502167721823763
0.04559667387355861
0.002058947161078898
0.008252173133994192
0.026502873033754645
0.0037405443236503836
0.060053845871905834
0.21406880134690562
0.4148836715024384
0.03843015368079708
0.018285662887718514
0.08414402068273412
0.04058865044219742
0.17099012986175713
0.06053705716685891
0.23313937424299258
0.11912610230247596
0.034392184608893456
0.06523504599165984
0.08203441691552682
0.066192329784089
0.03943593121301529
0.24370788931238518
0.17356959223113125
0.10646885377084994
0.0357199373403744
0.19495206641160068
0.00919775030712452
0.33863344995558875
0.05778131177889837
0.04193287957034646
0.30023752021323263
0.16056982037724252
0.08290018689817373
0.15426784689186948
0.2841365574449453
0.04472141309131398
0.006543470289798333
0.16646246124469263
0.09078266093262313
0.013983255995767899
0.0050179954047354
0.0690835020205684
0.00238681986985472
0.05418929189021493
0.04215533830786784
0.03947326385299263
0.29442067741275
0.0736812654667162
0.059808727926952326
0.010744390021793757
0.019713513280261746
0.10171551048970064
0.09565955849224433
0.0715202297211827
0.2949838490649675
0.013258121795017962
0.06523778595913926
0.5127390237175717
0.0038065929498432506
0.15478789396431933
0.17402084041254617
0.25646122983017783
0.6387471806917546
0.004244536675753665
0.2026564117537508
0.040437639769986246
0.048657604285072695
0.07584035827042651
0.04739986490308931
0.20068588231668247
0.05293714385192428
0.3919721647743367
0.08122440661623714
0.028331238142796634
0.03705730042600208
0.03072382931750588
0.10676160131257309
0.28090775715080574
0.13888263996051378
0.07420644408102714
0.41820654025008136
0.005322743674300848
0.06885561096916623
0.13711383478540007
0.030489734167634654
0.020702116444859683
0.3680536411331697
0.3311827017794172
0.4820698540355625
0.0729199668070031
0.1231595474471485
0.10438768974014827
0.006835889717266072
0.29873374166472216
0.06075732507014415
0.08291245815156187
0.06302245041987252
0.08579934142255244
0.3538593590021103
0.13626107918469826
0.010856207654606712
0.6098948024325054
0.22079065422777264
0.16767062106931294
0.09784759308037033
0.17996311863254588
0.1020463480406643
0.045336474208201735
0.10933743585151356
0.024752052267682526
0.5062569096424809
0.009218341899968065
0.12303593912805921
0.2658166855589179
0.25245591301588205
0.25640200474617464
0.17060707728015853
0.09861482489158375
0.520805114839862
0.10649054417821002
0.007423743843709216
0.28288629598999737
0.10546575021220353
0.18938252502199276
0.28467512498624475
0.13922228084927543
0.05062492239263375
0.04213104150898293
0.10817752955069468
0.1328898345911556
0.02519729944634668
0.12046841235046048
0.011387003155718736
0.0807951045565801
0.06413173181824654
0.025005491565615774
0.31236722368488196
0.06969611552040048
0.22091421001881484
0.3298003823105629
0.267809882385079
0.0073438584158731085
0.0760011001099582
0.38848178568128006
0.21236195720690978
0.010810814367122352
0.30802374429742163
0.4108327515446862
0.017923396919686814
0.04961128352170841
0.0475850237260967
0.10905877728440032
0.016347204293897542
0.0251386400778878
0.036113566902922764
0.40354837961884876
0.05786276666626266
0.1877076562494545
0.20505025897390178
0.00017387155153768705
0.12537358741413357
0.0667508861311245
0.007310257802291818
0.6209292240399361
0.27297387517324895
0.016539481837256377
0.19425707195913597
0.036466917479222406
0.03642970873698348
0.057862254166616445
0.07438869706797568
0.02846202843276307
0.16302328737366856
0.032927577139834754
0.510862639524516
0.16607580455759996
0.057160534222493994
0.02331660181783272
0.026746405551092485
0.013420552367718086
0.1895547916509468
0.08534684757054968
0.016339130852285152
0.08774142779543234
0.006618293821823972
0.041107395312411574
0.16777449897986282
0.23692300203729558
0.4325980760675174
0.04487294613334858
0.19174115788695173
0.1054985146414563
0.007199694343300752
0.6601327645041418
0.029818908070998625
0.1989411254745406
0.210859751856662
0.030002882773728833
0.02389861058358684
0.02274819306066612
0.003937103305070399
0.16904520869517858
0.02069501413401389
0.3248517439934449
0.007028261038246605
0.006530463877277383
0.06684394432996753
0.15658323192689858
0.037417503551854386
0.13362362602645814
0.36749308232462913
0.0008305050003180028
0.07262089406317129
0.4512309501049119
0.20896770531038414
0.22068630398293795
0.03413157485424501
0.007408693156347689
0.07029614949058173
0.08367296287387208
0.07200269099481109
0.03676383417004382
0.13891079615045343
0.0016158736776285612
0.015738741898674746
0.10918754501451727
0.08980969999740629
0.14772774886535914
0.011602944557457499
0.05160752105982154
0.005059762321583155
0.2549539789607785
0.2821375827021879
0.04997453512227134
0.029251779990797377
0.4120907415590935
0.0016128297145003396
0.09973103939551725
0.07538803580581227
0.06152157243991161
0.7048679407170213
0.004972299649957733
0.07127886298712231
0.1311319407255098
0.04722685541912956
0.37276141329903034
0.11781681702161008
0.2981363769190402
0.14490693483351927
0.04306176076593205
0.09602299128328987
0.04534118050748649
0.08945341576085881
0.08466906104523411
0.0033106155298849157
0.01799708549401835
0.03634826790417356
0.16670346188175816
0.04392985154984462
0.09850762407559419
0.08980940167721034
0.01430186106025025
0.11540686895773611
0.018560752886164097
0.11061951325253086
0.011989654993822405
0.032813398884023265
0.08841114003852207
0.091729357005539
0.021737771113451234
0.0774196618694446
0.11421146942910333
0.1613495319474832
0.017405246053674498
0.19080824364824167
0.06853564966521605
0.1969830987519283
0.0443693062191603
0.34956121546594554
0.19548695818854267
0.02773185745134509
0.07312028427383548
0.6454497687412761
0.043144283803023285
0.14244749980696914
0.06203685754452584
0.11228363665741596
0.06150051915844375
0.016037944938386235
0.12496277713858804
0.24575252317526522
0.004751896701853066
0.11707926957997504
0.0007960564910409996
0.30294123738864526
0.1872366443365229
0.32688586693868954
0.1561974539435077
0.005209560499723994
0.06414428382221597
0.014650442581795644
0.3091159245063286
0.0005976399482341753
0.07201138353903189
0.006022285456383794
0.030651088585147646
0.04635718262230639
0.29973174683295084
0.37472050640474225
0.2635870742061674
0.06293148669984158
0.14615641761785597
0.09122024406040541
0.2099636591493482
0.18657877939795633
0.0718909355982008
0.05129374600183849
0.10512564227184437
0.0052677970453900635
0.26233933290114936
0.03635794840132227
0.04444669006334513
0.14507572125943505
0.0742608379623343
0.004627157522877805
0.37847000973523365
0.004331860602977857
0.039139895042430206
0.002535402620113698
0.08251031101950003
0.059391446442560954
0.07750247334733076
0.17728092708297097
0.07420804873493082
0.08965230145712146
0.002466049296646161
0.001782267111929378
0.06201993186261138
0.15163221766302967
0.0189481182954561
0.6579637917541198
0.07375788524998035
0.029125755546141815
0.19727983231780571
0.022801618955332295
0.023932201621966548
0.06118823309450845
0.17020332050170087
0.10840597715831757
0.03355777857302906
0.24258288642965842
0.290612485986912
0.06824536119775468
0.15230803710938812
0.15112498462051943
0.2796018625672116
0.07862819853418919
0.003568535506919237
0.6479756996948266
0.05280305358805246
0.04801856615344464
0.020300902431376364
0.12611041574242204
0.24509605716731547

==> anc/HaarRFC_U1_L6p0.23.dat <==
0.11189693267090176
0.018222736348344346
0.03257637259159315
0.03786942921837686
0.04786096509870045
0.047078015356950734
0.034898521475831876
0.012099457134850448
0.1179580937979084
0.020650104126508646
0.07939849864959428
0.06382047364901558
0.21688927275478362
0.06780410544598808
0.036016100140122444
0.13538686695924007
0.021525162186569215
0.13364953795053383
0.1342338382177603
0.006183535221755401
0.18688899413243784
0.03477963535166464
0.07916105598534864
0.0682514818011018
0.07870002350146116
0.15927801824706256
0.19268206102659333
0.1762079210807095
0.27379479061933243
0.06080867783123208
0.0274965699519585
0.6417040992107641
0.1935396498281947
0.08618204704949774
0.005234492180043909
0.01388632377843629
0.475240104891866
0.5170478316327081
0.06994340880169495
0.2573766440035907
0.09745834219764284
0.10102486621991262
0.031055498282162284
0.04166671020570858
0.01574239901889657
0.13599979247628993
0.09971532834117766
0.15207062548410827
0.05847781400061888
0.010627033293811917
0.045078990007555005
0.2126410273942957
0.18606492236853964
0.2006112839242874
0.014536336092544198
0.573604672233123
0.0020915989999206437
0.16325542344190833
0.1946696751989124
0.10610623966555219
0.04202460677728912
0.1261538516115929
0.40330875920989034
0.050689618146813255
0.3007537971910144
0.00579847390494964
0.02579478725416977
0.17512330096922651
0.06640614346827663
0.02378660809997194
0.038614120626794236
0.10874298933411822
0.2802738002980972
0.3839484851547633
0.03371895392788438
0.05742563839569904
0.1405362920429732
0.07576757320201016
0.2882063425212098
0.4707213835638894
0.27078652422018323
0.014092315212955106
0.3746294624952799
0.03441956832339719
0.06595984829962642
0.0612079413313563
0.04563028755056475
0.026080090076676384
0.0946994038397922
0.380208466590132
0.03673113165550928
0.3419020382604066
0.014728595924503485
0.056890617715442356
0.003926217093163505
0.2041673129771381
0.09886983389920245
0.046053118858170684
0.42480429118410196
0.24637990776688182
0.08582639686753926
0.2290089853803551
0.10152008257254078
0.7265489265381064
0.20573769653417448
0.22173643453960273
0.1777107798297589
0.1536883888125157
0.049320190621343116
0.0358925816606151
0.19435336069080072
0.001913694303237488
0.12410201493586089
0.08299168039047676
0.07839021010348943
0.23145339385191066
0.11420062843921003
0.012167555106109347
0.05990066860307182
0.6000629022187489
0.026333230564487584
0.3868962663637349
0.04114240927603378
0.044870643567595986
0.2338636950943813
0.06610148010457091
0.17682553508223703
0.09362054005227353
0.03631261941433879
0.11153000850335831
0.08897868807936078
0.04965275070162696
0.031096124127503698
0.08329568583266912
0.0802203921323626
0.1843796927418951
0.07924617690807288
0.07245988846152486
0.25853786472446927
0.11831416566543186
0.13929757865901668
0.14344053059375708
0.20770885871786493
0.029604671277718767
0.12099447028223466
0.006603351826672123
0.08223915178769346
0.035514746970310866
0.010024464535010155
0.1539398354776298
0.2007349111157635
0.09172535986867511
0.6355852753600665
0.5727503066276811
0.24938467531919498
0.07762474680265545
0.588341454759412
0.07692753237808572
0.1369818986709774
0.022775301254963538
0.11552606341675953
0.061990410080572066
0.05780455497620546
0.10273229101450464
0.1425637262888503
0.11691349365953062
0.13470105851090322
0.0845299459584907
0.778621805080763
0.010920516967347475
0.019133641398155283
0.10941127135375414
0.09552027835607875
0.128587005311571
0.1119445362274048
0.16984291753210395
0.34322561460898937
0.2967478614149706
0.4308987115382769
0.5078744634018376
0.08141366550300347
0.17687437732601163
0.12446143955955322
0.13868771289860538
0.13926837538884693
0.024180225689440744
0.011053066395675423
0.06363444360164584
0.14664007389411943
0.02420203556761105
0.049367756787469345
0.08312001341119664
0.032797511239881325
0.4073935888374562
0.2193603945703972
0.04680684543945671
0.15256490683569685
0.25111855775618713
0.5161243977956892
0.22220051574633862
0.04031209471839509
0.07959922760021976
0.005482418314704534
0.1037459391688037
0.12426001224834268
0.19414842948887068
0.27792543792513563
0.07065262832413079
0.14961188151324742
0.14701534558033916
0.14656445761940415
0.07525073378360529
0.045728583723570096
0.3548403741384994
0.15518968264350855
0.09445487397702386
0.7314291199478473
0.03736561569017432
0.043387347699330586
0.07368840845756584
0.2690916886594704
0.04168912682318273
0.03653762118304372
0.03507430033482961
0.4412611251592789
0.01910608990866606
0.1954043767549895
0.1701714814824437
0.022903785789092322
0.08095218072873472
0.27783127640653354
0.12730193108772858
0.08991057162153492
0.022396127594965797
0.1868275732515172
0.006739970149004156
0.3165507643593764
0.06791430828780774
0.009293099646484644
0.09684961124122553
0.001083938975444809
0.0007988030893805782
0.11825038544349398
0.12748471088280194
0.02651890897830736
0.018477126288922806
0.15862872332872419
0.2324761129723369
0.3119079973019362
0.16883264382574922
0.07041030736487819
0.059256098197340186
0.13944979658722878
0.21443907826702152
0.042977990656717084
0.02434192624441642
0.33182554058586616
0.016726726271272505
0.0048798945253622
0.035270174849832234
0.09722452135538598
0.018779764629241313
0.06867197322020126
0.15575708040048017
0.005485168820437101
0.09069687409372777
0.3024283142654464
0.12666657447995497
0.12471785767998803
0.0990386044879234
0.2211040343763169
0.07242443249284096
0.0840656877459564
0.10784952531038638
0.14877978116216456
0.26034305747141717
0.408173231363889
0.129182256998037
0.13263468265283046
0.01936232553023427
0.07345801209518361
0.0880030659542489
0.4432066611136733
0.2634023767042966
0.19601991775024244
0.3893533290167103
0.04208849307610256
0.027794309195510795
0.048780148761166736
0.05544368361326844
0.6453147714965298
0.11100752549207991
0.09475822499774054
0.09623828057043474
0.05345044069715887
0.07684346339951469
0.27492104555815744
0.012741909423117011
0.060443566184250425
0.053109383699533066
0.1254471234140588
0.23625707194524434
0.2743972077372697
0.006098720224812395
0.09258843855390085
0.3769991018787321
0.041322836115107266
0.018983026822537063
0.1717700821466626
0.15887163490357195
0.09915051058139591
0.09429663945256599
0.20716448512258223
0.1596928466615687
0.16033491066179714
0.015319523309166352
0.09349277977022293
0.01489826198738529
0.19016005109477294
0.06603073499518144
0.17839372934758016
0.198865927637703
0.13868824000941418
0.11086059290348714
0.01740832770238033
0.013073314157015238
0.23466105964879078
0.08330516840389186
0.12435274246988964
0.06637244027417007
0.018354018811055802
0.12162722595096545
0.08510174654069556
0.1669273454204735
0.1149919708347675
0.026592145303279722
0.04304904447939762
0.1645492933376385
0.036051156270035974
0.06688684036951195
0.24424795311958444
0.0978247907123589
0.18584645770473623
0.014362856841608087
0.002317320928339504
0.03958214663338036
0.28504625927841737
0.3335293113020619
0.08959151806033044
0.01826504119167215
0.22045342571734963
0.10061117261261246
0.25479269400251986
0.06928224576878009
0.01387786538775756
0.06646705890749613
0.27839912416085133
0.0793408493255927
0.03388067160348515
0.10489805294206425
0.2882837780448009
0.176307252164586
0.12954830937598355
0.017710302821943098
0.16209305062051568
0.008692472088456414
0.5096008604224863
0.12123323884027096
0.0239478141473505
0.09059896055790839
0.010515150382087779
0.14742894942118473
0.00783469502587012
0.04216546429511012
0.20861925597906905
0.00028695794844330443
0.07329627747981166
0.09151416000565128
0.011759022463547174
0.01397471912713048
0.22067927811626875
0.09416187162245694
0.005362929569347879
0.5770239277216866
0.14718537151873734
0.1633715067073635
0.03050109586675348
0.24922400903622235
0.012828532032988785
0.1359954168492302
0.05121431746615221
0.419503999632645
0.04713360233031017
0.1593306475064872
0.004018284030623596
0.09078800026568586
0.03246807581968135
0.18978843852058117
0.16668065397870463
0.2162316303334576
0.06659354259171364
0.11233819177044195
0.0020478430566447077
0.13739129992976046
0.17577415646193367
0.06882378492934552
0.36492727430715194
0.1124244534235693
0.10684649580417786
0.09444235192705441
0.03464977836931009
0.14184434539379676
0.12026201653286825
0.03932236293709268
0.08057204296058804
0.050637336109198974
0.016463007777768865
0.06543027659722761
0.15327504239143774
0.023358356593710182
0.026748684277544434
0.025719185197492323
0.036925840592478394
0.06933941228747116
0.26526804697574424
0.04975578945412124
0.05567742318652178
0.0710836518939789
0.12887303403466474
0.19484150037961412
0.037846265316314284
0.10221038011699043
0.5986747824218774
0.12264091340863485
0.08150723641407644
0.2568688469903451
0.5377375907032056
0.21870900371698337
0.3761252759755592
0.3119088193041286
0.0368001423147736
0.04193121086769617
0.11528473288595922
0.028188473453368407
0.008592661696672166
0.11576057679205012
0.007398079618903327
0.11558243720401902
0.037078887263445805
0.11414850309539425
0.06813862455843489
0.0006091746659335336
0.19882958498371542
0.13260256226362022
0.027693272203376716
0.04126989750960327
0.06849078364031397
0.07491532644819424
0.11018442634018365
0.15182609401011912
0.10314300777302453
0.09233844941363034
0.27436570262935733
0.08818528555361992
0.017205106503056393
0.09151008491192135
0.07098222500826375
0.14953720093389627
0.05276706216059139
0.23528250080492133
0.11144509178900877
0.008829788838258034
0.17890798028190438
0.17546584472642768
0.025947028415715348
0.02638914741393964
0.07545440618332833
0.09175487003040295
0.00772509006585828
0.12250183284453177
0.01240553320197064
0.030260565880048527
0.1195335320768187
0.07866498201583592
0.002514792629655907
0.09017306374403614
0.11392658359439335
0.30822318484686584
0.03775132190939216
0.021524803555934433
0.028364400280818977
0.5397648063409366
0.06301989456635933
0.028820756946225944
0.07112073212561533
0.1967884835501126
0.2584810279064818
0.2165390313768759
0.07165615822333693
0.4359156064712526
0.07500604086939017
0.02369811531296453
0.07032539768758955
0.2966198262775556
0.254366467987533
0.27759599947284763
0.5382075430729919
0.06944822740712321
0.05703224612097133
0.031945140946835
0.24815973993970666
0.4560084738049152
0.18411553453229854
0.1632149205861023
0.18321211833694898
0.03465591107736809
0.19346430634666406
0.15232370266061335
0.007236151339000576
0.1406918903132522
0.004736376280513757
0.008135556437620707
0.22396771202182383
0.2811166236996779
0.18370343985847337
0.09236192574648958
0.04104678617538209
0.08415767394204843
0.03359383927517543
0.27472743122900123
0.17381598783118912
0.07784729423275645
0.30684688722181613
0.027181014137808556
0.016657068248198143
0.023062676234547642
0.12062826911318872
0.06991250467868293
0.08672899292190883
0.014370649377253127
0.13793012538958752
0.028577627546534576
0.017130075853440042
0.05892423867793651
0.1781821816119247
0.10417570844396304
0.06356382420831987
0.04977387934959552
0.14539155614978597
0.01847711772408517
0.11069439071624278
0.07908793396376843
0.3915362563670736
0.25810620161897363
0.0810017388297532
0.6094956608416107
0.20878421466572944
0.4238411079969786
0.0026532200491862093
0.013366322476266361
0.0010175889494083482
0.648014563623749
0.15844058879504505
0.20994568905969227
0.02191916236036946
0.5142810488194605
0.005706340211711003
0.027290988134414915
0.21954159466935405
0.032744223561925904
0.0456427839154384
0.11977980204644956
0.09855975925887049
0.20308254501108816
0.005194613277796036
0.20133779825601641
0.44395125484133213
0.794487881811617
0.04685087995006062
0.02653000170657352
0.04783912972585827
0.11108614229104245
0.06344309693259088
0.11308393274317016
0.14775622826006896
0.03399664505284245
0.05430603036177182
0.2896322006046467
0.1173281562854627
0.14176302859779075
0.02749397409972555
0.11370476429271752
0.29535469982166357
0.34359770524637195
0.09853539211256358
0.0850946556224124
0.08941362476148315
0.5670811316634189
0.1111569826767271
0.13165711654706538
0.26776814435803026
0.2839477216335151
0.23780929836690162
0.4878085794559028
0.050858021166131064
0.0233207350065362
0.002855907595502919
0.24761387723114509
0.09758312051363358
0.11191291268610776
0.02072342511974236
0.10497886932012929
0.0025710685895474475
0.05701075747396818
0.012167843411929464
0.31211724744243413
0.017936539112444028
0.039054422564510534
0.005899689857900367
0.2065592097223989
0.2226956295519114
0.00917856843497445
0.12511529364867355
0.047979971226860055
0.31451428238878604
0.07189003043158397
0.04002819612146792
0.017516036848846957
0.3024926182543296
0.5786463482724062
0.02715878649476092
0.11017150015701929
0.2003858232174911
0.19089213180776324
0.028315533127351165
0.546504087772508
0.15605120431721656
0.09714510025145548
0.4268990047894712
0.6385707892667752
0.017089134141727684
0.059193362588661855
0.07714699741228326
0.05868317694480523
0.3464215256270933
0.0699579981424118
0.3327764760154136
0.01606440447063984
0.24931290706481496
0.2260540813640842
0.4127969169915244
0.10633557114005389
0.24938680053695325
0.024724683135391542
0.04304185753176027
0.10665049470048882
0.13210305833638503
0.06254891531013193
0.09948788903545523
0.034426981814458385
0.008259020602498895
0.12228532168954274
0.03265430141760315
0.2882254679907904
0.09858346638863888
0.05467599567854792
0.053085687897908365
0.04844349057658059
0.09768211262571964
0.010057402994314086
0.6289207909941091
0.02892832233633738
0.013487977427886938
0.04202991759421325
0.3677119772403554
0.10346715033905526
0.14509355577062782
0.1905444378588846
0.030114706181603765
0.12341905329334323
0.7479526422327905
0.12598393324716595
0.1405958599043398
0.37862769609597047
0.04350746012307144
0.3398217781572915
0.004784249302419405
0.07915694893802282
0.010082387895418708
0.015483805939033247
0.34645921424300663
0.2409827474703554
0.06268251328824816
0.026123528501212974
0.4377149140808459
0.12519659498194913
0.14019124370142313
0.09314701512038032
0.17656649301888513
0.14754308009801595
0.005737172559146571
0.37284511589848335
0.24646252667879842
0.06695857973173129
0.30130025653205045
0.22549389874862633
0.03857211212514837
0.11610635943202995
0.011439965909971416
0.13452140916040836
0.19739358905707896
0.03832664523098913
0.48278468831485427
0.1258898894304896
0.21101095083189061
0.02700390379501838
0.07160906282333644
0.21931701665710168
0.04667048375329735
0.0748274637601217
0.1130035367328457
0.07515093257825695
0.12018994187731513
0.1403055689215506
0.12729006226270886
0.14935047796231504
0.09121879011113661
0.5098479793157109
0.1672985475046361
0.24752190827149625
0.055176940247738206
0.09331643369933733
0.022707714236665733
0.0749890877635891
0.008943415845460231
0.5752325576144122
0.005094074989132308
0.46963209935666417
0.16835010303723003
0.07908413121837289
0.20978922290054552
0.16496587527800852
0.011126057217025795
0.03523861451508913
0.05739968127943035
0.30285317165622183
0.024410619705422392
0.4559984969502956
0.10777157785956624
0.016616670970942757
0.21826537064016366
0.04562416172280361
0.1543910345419597
0.09558933460889532
0.5462003156704945
0.017119350314586414
0.11862116992539827
0.2926541416918592
0.09708443530914143
0.2193883537513363
0.05620067689498349
0.12488190959726071
0.2178923556386796
0.09192589802741997
0.03267015171469129
0.028842311304183632
0.09076175817648738
0.26886344992776656
0.24845712590889693
0.21369649481854647
0.01726609197580816
0.038537916195511765
0.08902865892626197
0.024538700398510405
0.05119178700076918
0.34642910735494237
0.06247473974427081
0.14848605169882842
0.4087819219389179
0.2690183021181033
0.26559710298354
0.15162324264071692
0.4523733639372822
0.03524563718664047
0.04615234840477987
0.2338991522931955
0.06413785427976396
0.0882393162423615
0.015412931382941635
0.001061050836029817
0.115496664478512
0.08608265139745187
0.0909215919886281
0.17336927976698382
0.16750552927666482
0.007832443012137279
0.05648733278878249
0.07690429868505835
0.098763247536343
0.12171711269868488
0.14266086959220722
0.25590109556826485
0.15289400868960532
0.01541220170180966
0.23952755662253167
0.1316904244655325
0.19165815587759624
0.39625649600008755
0.031906264721168774
0.04904628819355747
0.2004239034469168
0.08746846555750072
0.012956583961776283
0.0812186834384256
0.46501008469201766
0.03882456890560295
0.04979763555005608
0.3261970635165569
0.25271462902014913
0.051353473012585825
0.08295395675495437
0.03564992259840642
0.25807179231256544
0.043927287291527
0.2562364315487698
0.25831659498557435
0.3509900400867065
0.11792271730122028
0.0889692669611597
0.044484585672672265
0.035179128444314985
0.09146769852619628
0.07131195274668613
0.19068953624669827
0.0714918858703443
0.19694775851525886
0.012424604058536863
0.14418513284093434
0.023567216869492598
0.14248512219923964
0.04391375554736915
0.08115989219815366
0.12285310342646906
0.07688881956701939
0.05141117492015901
0.18280884887643778
0.12903924575615985
0.014099249759153665
0.0607848536719274
0.523555312790808
0.2584182179765586
0.09397397950599493
0.15093061825054782
0.011385537970765034
0.04187962362886982
0.07886602358744645
0.40557504057249444
0.0031947158939213947
0.01789241934208639
0.12336089138266819
0.025419832094407964
0.07609521111532964
0.057493020397438914
0.011637318307990849
0.33392371688038697
0.0660983618705172
0.1403938003239124
0.06742661115513716
0.3399672544328412
0.06091839850248093
0.053331995070660956
0.25752643168258355
0.26193675243008974
0.12255432229654456
0.12452839981733548
0.029002056124879744
0.10755578345312901
0.027904464000297925
0.025571654138719868
0.0539542932578174
0.23788721187131723
0.200230297002855
0.10569518658510364
0.03597786557108085
0.21702480157778825
0.10337745894093224
0.1678019539119562
0.12512199596520596
0.05415465647637091
0.3534340613509052
0.03477930430337691
0.2657259961957876
0.019651103155159683
0.2918185694239405
0.018857490167347453
0.36924582830443103
0.3692347452545911
0.21435039029028227
0.08201451651966857
0.13446518071976638
0.035006189653167506
0.024728869764006744
0.06769947881492112
0.24313245718439774
0.1936360520272539
0.0383940995387221
0.06790478940485725
0.36621249530247363
0.7087922115377916
0.010043460020450643
0.1849218771446244
0.04284255489780275
0.04229560682916404
0.06882741309041292
0.24794834982837466
0.20596654262845354
0.1058782094255352
0.3906230346926149
0.1860589924027909
0.042574800123927205
0.006970881873430419
0.11283171294117796
0.15232102066694325
0.0041803127526986355
0.14145995375242418
0.16088416927893906
0.14379353479457532
0.30480491384658615
0.0012867704106493626
0.03178358953109215
0.47155936118855113
0.0942336460533681
0.3093927040016844
0.09650033950827643
0.20871379272684723
0.1522905348137883
0.11499728218695127
0.08382420162970688
0.19410490647270442
0.3967247686009634
0.0641194623417281
0.31461222561561175
0.011272371140605045
0.021285945513862137
0.38909655994515996
0.30272996069389224
0.03141973286583712
0.007846897360900353
0.1876332886316299
0.15364222754252269
0.16535452784963714
0.027237562347105584
0.016842708543008015
0.008047092397153508
0.13212462627119476
0.018934746482475905
0.05912701323715256
0.217998294821045
0.03698130741016278
0.15168656245563256
0.09223819729333738
0.0884388047933438
0.24515296040960202
0.0606470549429308
0.12584483266260862
0.2454216750740753
0.0471276930989092
0.20158062112279515
0.006307906523645109
0.01128895704379164
0.10311991589949701
0.08694676062157138
0.3156386639197321
0.19209454086934027
0.12852435665838027
0.13354515827714586
0.043224857506226025
0.2161472920811831
0.27136943361589777
0.0742645428360903
0.016647609486338543
0.21812444031505518
0.10530591286128288
0.14389146526044894
0.1279858066264216
0.15722048406558775
0.1171894857126569
0.08250958847995815
0.0566899081414456
0.061853534443450306
0.06746715806448958
0.37861680483958154
0.10809512098837448
0.034614190851743346
0.04794303756273503
0.24557364390512215
0.051647891099680536
0.3045983974615502
0.6800614925742404
0.06912237802708156
0.12514077435246165
0.007708631855836125
0.08571076196481951
0.12187863730376233
0.16187463494536147
0.10025110984664844
0.2918939962475273
0.17211854897202614
0.18422053313724907
0.2495859581241291
0.1296438360817877
0.0816208104721159
0.036802229919018055
0.0408015094935902
0.07111689120534101
0.1961135696598626
0.032043635486636426
0.18477455222450054
0.5408296788568746
0.5899527144284689
0.04819015373532899
0.1642244630272239
0.03730364535946366
0.008625259663137468
0.081722185611812
0.08545008605630108
0.029924227854149024
0.028702569048632418
0.08498190568166078
0.5694693559846775
0.003215786715067508
0.09477755607885084
0.0651767537590189
0.12248035039896081
0.05714013357793507
0.12932642402994388
0.05205602979043292
0.012057887976757246
0.08578555412929055
0.15658125437387185
0.27130020503473173
0.20344173697909676
0.02262793047722312
0.2702141083742377
0.06681715477212609
0.19189746402592364
0.1140240336249048
0.11962917072156462
0.11674227493680164
0.05366509079331391
0.17380782816166926
0.10977794915535373
0.16488547973915946
0.05009360431849701
0.3207650257028113
0.21192196518228362
0.48057846885475575
0.10916469481319212
0.1534731846099282
0.001557038129426422
0.03206164442362713
0.07676111601311449
0.004813637353488988
0.14932540477121223
0.34994412260222096
0.11921396977678395
0.11048773291243626
0.13365791664447266
0.004202265849293335
0.023250847083380266
0.18316960980434643
0.13492899563205002
0.022244398808960772
0.09603502428958263
0.054421538257015054
0.0018982835389110408
0.02660427215864801
0.12774559561542564
0.10608645844005854
0.033343967512361836
0.4180666542847071
0.03825870087688737
0.0055013537426983885
0.14987410851437036
0.3334554919936355
0.2503664453305916
0.11314048163918417
0.032843143935077694
0.280285541429698
0.07536368233449035
0.14909928910463305
0.11969610207767718
0.40100309335775636
0.0164945543087612
0.5289647574673025
0.17388500445335753
0.005790768018067209
0.059030159475492186
0.02698941296463728
0.0038711323996987144
0.012113244484678765
0.30817387089055
0.017609373328852863
0.20417755880597968
0.19721083755528146
0.1258266631576896
0.01061845907048001
0.30323013710015234
0.020347937126728742
0.007128757137718951
0.09446201448449844
0.11660599321363471
0.26460892653894713
0.04248966326873318
0.37616593111329233
0.007842237448113857
0.06472837427618452
0.13533938623634398
0.08928195270284446
0.0064779475938304834
0.021384538866856366
0.016147977222224
0.06393639483793288
0.15249625028198677
0.19263598998973347
0.3247107053678822
0.24886194147121127
0.2178030425578526
0.3779600206541438
0.16410507799329924
0.5015820206259675
0.15983853021320332
0.07596687872271475
0.030616561900802437
0.23357873711997892
0.35808762708383224
0.023071965422325317
0.045270103251248854
0.03406784013028102
0.3912252458378
0.28631655162022723
0.01468561282451436
0.15165523900322195
0.010724359450144404
0.26508083177772424
0.1284136614696206
0.12756125748153904
0.06124265260546787
0.09455742205869247
0.08497042886265475
0.07103724814309907
0.09449334490765157
0.6441711057511219
0.07905177508032457
0.13855156953489056
0.33758399817684587
0.047981530095363406
0.023965937240148387
0.17803270124533185
0.061121273075348516
0.014579511840525134
0.15483848227471467
0.28032011805811863
0.053669600745918616
0.050057329744924293
0.038853218462978095
0.3797026879517189
0.03802883695291806
0.04816903824070213
0.07634245199503148
0.29945649883551423
0.14530005375787622
0.00033566927506796046
0.04432070709638564
0.03255265419673577
0.0799498285587638
0.036202611181105265
0.039723828197664825
0.1037263359017038
0.1374637109911086
0.14462788539446883
0.03382880727663997
0.15946678976736528
0.31619482907256274
0.0916107868592484
0.04103469615101993
0.13502011461210445
0.01633461955398843
0.031144590381731934
0.2878538220008212
0.49251796233980677
0.037429935846992106
0.07443038831045355
0.0038757549981627273
0.13715045895925715
0.03573082909462445
0.044589074463524773
0.02526950303884962
0.004478534270361926
0.019603968211104897
0.0028015185674015474
0.0062030204564184
0.3437490686785697
0.03022541735656763
0.042181553650415045
0.1525160282680712
0.14861440869132084
0.17059214558882246
0.16511595964790232
0.1070559603823689
0.09676011204594262
0.594611252210833
0.041195849452922866
0.2555344675521499
0.14048551601537754
0.13780104822208425
0.3789427581428921
0.21719161738318257
0.3292015968529469
0.20647021105631194
0.2253357007148075
0.2133800118370656
0.048265575352319706
0.058970728603429445
0.05838580171739314
0.05806422845471268
0.40819995152860455
0.1083234219004327
0.05659227061686433
0.5685981651937938
0.23173231964956822
0.0033567751651859493
0.36063562447855635
0.19531903816226276
0.034071921035013546
0.1459913253353925
0.061453461749930945
0.02452326464386882
0.08163348787347785
0.17120333478691285
0.038915054781233346
0.04403319690665729
0.14655911724335344
0.05106263903376396
0.023923595502234357
0.08147085647493307
0.06470932062694632
0.14140528811164296
0.035840540943763544
0.10469790771982918
0.015230470178119418
0.17207046077952348
0.0633862044056441
0.04483431894412441
0.034934190165401544
0.026585134150647963
0.03361588548236535
0.15157480124019554
0.32548463674602
0.18168417653653815
0.19030165831750423
0.08211338314917487
0.1661908269341066
0.040518866037259973
0.025054545331493507
0.16850659611044572
0.03566672124862533
0.4019467242143009
0.18190306953341065
0.24315005801594158
0.009511729132665247
0.13479416575284225
0.17683635749448204
0.06669651277780436
0.04229645111687719
0.3928412755851625
0.013515380871460245
0.008103363639952421
0.08269840145762387
0.03752402623259645
0.051765698847390205
0.06336058068260286
0.004084390217214223
0.03159671406514906
0.13830801358782374
0.11288531022343733
0.029395369810521984
0.09813357960471568
0.027601413210102666
0.0637525486111405
0.024368868126873104
0.027284860649104126
0.03948118071476068
0.011098345508446053
0.1770207495791321
0.19125977120613707
0.003696046808182143
0.03699736491331247
0.08935550536770039
0.12235739688208426
0.0905928198065688
0.11563648086786221
0.22685731852830365
0.3250538841029859
0.020018847793313845
0.01628611577338029
0.3511360969494235
0.02318998198999189
0.1351850093860843
0.20198181449696578
0.04675223064693065
0.017069867423753993
0.20693621875297188
0.16510596506069222
0.026478120978763463
0.27028830422594186
0.10847580978393177
0.07960377390864472
0.1624568871450904
0.07605271885317466
0.5388018967619909
0.06391431563601147
0.06196620213457452
0.25097602789173584
0.002540077635951152
0.18927180240582828
0.04882757485941477
0.10560842727015118
0.14294941074379144
0.13297359751228355
0.07691305467685645
0.25167648149261573
0.15587620412826078
0.12902616649344584
0.014823736742953378
0.03717600402389938
0.36204041579283874
0.033513487756294855
0.17991859728913395
0.13384219244006684
0.24396846720568846
0.004504815778298096
0.070822449774379
0.013817003965831002
0.2247810473408293
0.07469722702099511
0.4244533383270606
0.027286952666852177
0.12262696104268775
0.18260269456058958
0.011618923709290008
0.021352844330289642
0.36262888125232184
0.16208002068610347
0.0036108750972715918
0.1867008019927326
0.015801174489419416
0.12089190601505305
0.002257070395328749
0.43648455653249985
0.06560909863379938
0.007155620547976486
0.05642995540363777
0.004692313718291436
0.05508547774305871
0.1252235761115835
0.5058389251139279
0.02713671862043275
0.06921907261195215
0.05771803965898448
0.09086597731661702
0.08797084937545868
0.11756123433896651
0.06543023825058973
0.054071667663988014
0.028147502050818535
0.011408847245784911
0.06389109836331487
0.1172469399584438
0.11378923806816664
0.19881757310775316
0.05273901981512664
0.03194149565730727
0.23862406848894205
0.35865393171558063
0.029324293291910837
0.02635715287260868
0.05645480095258388
0.29890130360287215
0.06914029938649514
0.40133416886680867
0.06250723003950004
0.03813982002614381
0.1778226060321418
0.28461061987371417
0.1546875420069139
0.027873549841135357
0.1250493845902597
0.6258895450279177
0.3928664076173099
0.13139532025757572
0.11126217497563343
0.07145970811931052
0.14290936212287003
0.6506335677764481
0.0950517386659295
0.05932512492336108
0.05024570681566239
0.0958161349547302
0.0331426629960147
0.10625442037384905
0.38736380608620086
0.4749921352928152
0.12459013446978344
0.0439967925455065
0.03406866669291004
0.06221255272357697
0.5681553855395879
0.1383453259137688
0.03979308280402294
0.20352459893154798
0.10431042625888608
0.046783339828266414
0.4311858010611893
0.08820955116879658
0.022991820147506174
0.05883442369524193
0.07268198737860301
0.03889251589233995
0.14972191764616016
0.17949502167678325
0.11335277935735263
0.04863575434104376
0.002171996579068402
0.018786268195400743
0.4604220139193921
0.07008622887078561
0.10293873403662303
0.14610998344182932
0.14067822714719241
0.16692721702775232
0.0740536743630314
0.09211975304611805
0.3659246971029403
0.14599684565616278
0.022254501997065256
0.31989949549869834
0.0709364071634707
0.2112195908751478
0.07039572328890292
0.04470844506130668
0.09391118746004609
0.11110035854544488
0.21734780683775215
0.034057551639898584
0.0980109964782228
0.24786851358092918
0.0011665774031636626
0.03539162360099702
0.3969389815647675
0.08688335958063227
0.01201816081998747
0.22363557883206683
0.24338374123078785
0.307611997767816
0.17340328559028942
0.5180139026110601
0.02417235318569563
0.31331738106776014
0.049991767868743174
0.8022914298260977
0.1394507520989561
0.029433420960279653
0.5032272268780338
0.16782772977024094
0.20597504825284588
0.1120787581823979
0.0054458079590282
0.010389606587913085
0.04217466749189444
0.06671360471885195
0.07494069703617902
0.0772504043863253
0.17242970592411352
0.031308192176555394
0.13066371759042306
0.2846023988386663
0.02573753012586248
0.03487144007055153
0.30601446078303934
0.3422550517656211
0.03433223508578507
0.014404226088603356
0.28055746945104354
0.14425578442597672
0.06638800183230019
0.07904564814130241
0.18307135115471776
0.061902812251166124
0.10807462082821265
0.143758427980215
0.12032193439884895
0.5310992922895925
0.028640754043160375
0.23383969132373575
0.2964489402568673
0.01582354420970696
0.15324328134371845
0.3882021696272343
0.2620304832144993
0.47379215361830646
0.05039795665312718
0.14155806323823977
0.09602732133189588
0.022535442399794384
0.25294907536277456
0.1316272944933746
0.41373799585238336
0.15182773910543554
0.04480605114516434
0.03366156036958016
0.06715125547691637
0.46283933727863724
0.17503729826713302
0.09575862010881066
0.15193016349495594
0.01973093349870729
0.03836563987863303
0.17908384420811635
0.05497795562265301
0.1287518463702023
0.219120652382993
0.019253487011121295
0.1443965428194138
0.01157284051719492
0.07350822173203497
0.05664641521134632
0.1969377096965882
0.3203788221747364
0.21072286111527805
0.1860308715931104
0.2689071910803026
0.021822475071867617
0.34506444529726527
0.14251361986385291
0.14074890036254942
0.05775866176090757
0.08794087028295858
0.13829699653065056
0.512217181427486
0.45444853176291883
0.09466494103231904
0.04542715670743466
0.03286889133046823
0.019081357785540418
0.12464990116357025
0.39947353607799846
0.04923857491865637
0.1309676195837611
0.017286262007681057
0.020926073117150494
0.005839167486434599
0.2441571475223157
0.30734306038279063
0.23503716527601198
0.031165005928034256
0.033067685188862446
0.3165656232584297
0.6379298548217759
0.0603018142283223
0.22909147809671013
0.09841168053319206
0.07398638511016828
0.13952263698248044
0.15184427052491162
0.01677068713754248
0.05126479137900292
0.05503114178578634
0.06561905582856778
0.5363404926298044
0.38015909810047144
0.0025105316067983953
0.012147488611274359
0.017334457922183858
0.1667473189982217
0.31437173078365654
0.007762686210089122
0.09423381491558824
0.04100866850345252
0.013980835948131102
0.20292382066811848
0.2249940277874265
0.17524253014315763
0.14799791438943835
0.2883940658442402
0.06611638912310598
0.006945767495752361
0.055245595892969804
0.028466860127530646
0.17400422272773258
0.010326749203629183
0.03232414035531493
0.21637141546122923
0.051611114276735814
0.044250159255757406
0.22883874020590164
0.025732590335696442
0.041143537226812084
0.08469472742003549
0.06636433763469
0.23113239505717562
0.1055020465164875
0.05388991933710705
0.03847606524780662
0.0504574444301108
0.006567801861416846
0.39047991862176396
0.4671737559721687
0.09127901767994093
0.6272447561227568
0.1834538370263163
0.02501437522849239
0.09894387428086925
0.05880491568607276
0.29791627587032543
0.013442259583402462
0.05352325659500192
0.14196540027661383
0.06242887296384422
0.052451208976228514
0.17127494530440235
0.07162109595444922
0.0211226070870181
0.036953621903505006
0.07881411012776456
0.19248238488933803
0.07347058441812489
0.33578046070059286
0.09879569192384378
0.0733194578714871
0.23035093078054641
0.036205835238529493
0.22364876033466577
0.2594121094000812
0.041514110153490255
0.01730590054498448
0.42877195419592135
0.06436971760388521
0.15444220435433983
0.1147125956646601
0.2570266897787961
0.0038763268073868655
0.01545927364231751
0.07594496882839023
0.12426848585568999
0.10268489571702452
0.03975573924430494
0.050373306207059654
0.05648709674628981
0.03208693074654671
0.04375834711834486
0.12697105012215334
0.5028325261040943
0.017513433290158
0.1655095185112525
0.39350569446325023
0.0156707562749997
0.033638358931620656
0.23986092713694296
0.21918373672192554
0.03642113214107616
0.09905216812854535
0.06269782225739298
0.010429603296889503
0.24890562749638717
0.06953479507578608
0.051390008476118784
0.18820506653368502
0.05602266054275303
0.33936542370337436
0.1988363876861328
0.04083925268752895
0.08687596179516857
0.021799627024743768
0.2943767808860505
0.20147051672940977
0.011295066090966128
0.14937988378852607
0.0008620793473024178
0.13427831307403024
0.41108303895834764
0.09160689742919265
0.05100456826286774
0.32753503061532
0.19693439831616144
0.10972780385445141
0.05499064065324538
0.05121020285498815
0.03447451481522837
0.31975173248942057
0.008621378398158845
0.10500273273842584
0.015341684324912501
0.20154761641792984
0.14123423894903075
0.022893292122005995
0.08365720474247335
0.18657678560667595
0.39121081817776654
0.13559180155985068
0.08974830505952142
0.16458749150556265
0.31372317044333825
0.1613679502627193
0.13878598821097352
0.2514598541356267
0.036330364673718335
0.11336196815235984
0.2250632740611841
0.015598130629663727
0.20169338202683465
0.0787612178600853
0.2913141738424394
0.056416917972272385
0.6005930470813424
0.17924562868694147
0.005125847819232446
0.09323841502630638
0.14009346981527368
0.20889721253583265
0.0206340471070686
0.07421114463739213
0.05136902714138751
0.2321966753668439
0.17200504346952172
0.28698090394795683
0.11853459747704295
0.01352265350533961
0.011931488866940109
0.16265479535514865
0.01243018436084758
0.014921699571784191
0.29392947852108403
0.10823395459104566
0.053067860953941365
0.05004186658351312
0.18818304332201286
0.5298710413755309
0.23073913319241277
0.03156474644685159
0.037390895265931194
0.05876393408562991
0.45800342710641667
0.029428710313519475
0.023161593925576367
0.19012437331901622
0.0566231271881667
0.01113913476561313
0.10367078081251155
0.052287195606112245
0.20498205032330014
0.0257708341937226
0.02326764939200314
0.31910506017823187
0.23146984409368956
0.0017318084642323798
0.1769215423201856
0.33566040800517516
0.051605576881062154
0.3230324384571213
0.1051114714652802
0.16711668310435496
0.16584323187801547
0.012615289373986314
0.17272432344258223
0.00447419627903071
0.0923896870095488
0.6539692363403244
0.13857121132894062
0.04662572940518644
0.09798073306189917
0.061578455811889726
0.02030427948922032
0.05741993044701579
0.00760441757944496
0.19110379907834
0.27123714127185955
0.06165539350480592
0.10935167888967538
0.3048447418883989
0.010043160490614362
0.04355919013377177
0.2695200034813294
0.28775957111471895
0.07080076586617985
0.1314113852438738
0.02931895520106966
0.17547964292212637
0.1537525468493989
0.06606440872201279
0.1960967728321516
0.15108778207514426
0.15444687008964297
0.00846771150987563
0.0861144894286957
0.25823042680170366
0.778000245646337
0.2961884326298927
0.05174169695845465
0.057576341481415313
0.1027968971501231
0.14030893138627223
0.5682896937153095
0.02763525557847947
0.029243186372136368
0.012395821294364548
0.37971794848018486
0.21867904213912198
0.0385758703588058
0.03056574411703042
0.046560956476716014
0.09020021747174681
0.16684391107198926
0.35669838050995506
0.27763304748409584
0.0670618709873724
0.08980329413531883
0.14514004964410757
0.054156073586878524
0.01835551648651664
0.29038625792427075
0.02613785990146318
0.16379735660309216
0.5927405717205557
0.07538611976714517
0.24503367583508895
0.06083554731542772
0.18006684745499688
0.4295075692607672
0.17158719345097337
0.011375343898188053
0.07684972804278943
0.10702858153499654
0.2131373004534445
0.16721741601544754
0.010593609438574453
0.24797021077004786
0.16187453520660455
0.562495312464954
0.006423487437140742
0.05145066888091651
0.3516827377286086
0.11840057047013633
0.39839847664586825
0.02390471726921814
0.042419823293990244
0.00504121027436767
0.00937535943101611
0.19917872018682456
0.0017267726248220202
0.06416716158919879
0.357633807180295
0.05610625312149681
0.044523592789286255
0.565687139472735
0.08165874904958408
0.05146687272711349
0.00862557605481054
0.24987396207557802
0.07889766936690369
0.1902875137183412
0.006196360167076921
0.18768272927147675
0.10151285697999055
0.1801627724382511
0.03222246372038853
0.058135578973581875
0.12396092291932453
0.16180377486586528
0.05382368415172749
0.2895777281394155
0.11592394178627856
0.17761443088591664
0.055359613919464756
0.021158132795256735
0.004604227762285225
0.1511009638110823
0.020639984070385645
0.04223258840521841
0.05383802851016962
0.01147871787762774
0.36398603600936014
0.0333125379775944
0.029561978849995934
0.06482053923413028
0.16791154550448337
0.04108164970690014
0.23642227691490672
0.061823659447868246
0.10758060521839899
0.20282424443352998
0.12113673961803773
0.5486667089109505
0.16856676437922702
0.15842326296617684
0.051825677898041086
0.005024487100765416
0.048443289803563855
0.02050889303509495
0.0182614371073067
0.11035754859934273
0.03413408564948396
0.05992115169057847
0.03394881099313304
0.08057285515202518
0.01690424366604169
0.31786021118107943
0.10611937755099903
0.07918754183751844
0.01846357750686847
0.6213633851286142
0.005227645156909338
0.027802828023601792
0.08576126728300314
0.14590618725442017
0.06206096368818488
0.11717533491309388
0.1629897057602397
0.006243352500348432
0.10955987602944173
0.03436057646606306
0.03911731928762684
0.017049386936247433
0.0930478280910538
0.10290629933323046
0.2628237685735848
0.2588379876393517
0.10333610778291842
0.3656721648424663
0.19860936229298443
0.02246033756275367
0.04140074528471053
0.2784353571848664
0.2813970896265145
0.07599269273716762
0.043338631783427686
0.016671397755471405
0.09009844254828431
0.004097427907957839
0.04323798818605278
0.014540331592546231
0.018773189919478312
0.014749892339107314
0.050267513295557474
0.03987451144216995
0.11785085542738201
0.23413385267544137
0.005171549613989079
0.03814140027414415
0.27217584395891287
0.004167347607055067
0.2496528397378868
0.11004514831331633
0.13555035719903222
0.026085817718300767
0.12105754410773557
0.12728290127804323
0.0634313674301714
0.06331508583764413
0.04717752150605323
0.053737715374944824
0.043187235280846385
0.1069041890779278
0.20083341547499248
0.2417493077544839
0.13981930986918464
0.1049941096421808
0.6931211763829893
0.1440844019426913
0.048532327800443725
0.07116448470576137
0.010279407094925207
0.08589507157125702
0.22005462031837958
0.16431960228391396
0.008124930830525056
0.12247449247009717
0.039466657335018245
0.010148544205232726
0.12171217002533415
0.32948966915586286
0.05243611596799937
0.018005443143033956
0.07620158326855929
0.0001538305440442498
0.2157925260487547
0.3547214883324746
0.18409625857454784
0.08138770861586518
0.10257948520651602
0.09141945284766541
0.09743587600707079
0.045372664721954115
0.174181904379896
0.07752400877728843
0.009974185263364887
0.04413942486644349
0.0024681939917457958
0.33390319676715274
0.2883769780683188
0.04632459637552698
0.09497467135348932
0.27586438896911003
0.0023304931386936424
0.23405376422168545
0.03229493221351249
0.08169246712977402
0.3461306287802717
0.15497736108994356
0.46700857688798625
0.1266208899283787
0.17792806702784397
0.10179713593774437
0.043404734435131744
0.09804025120682361
0.4278028424233525
0.08578737347947589
0.06343605212550292
0.06210920141450149
0.021169048078847157
0.05661270863789519
0.18301311220725602
0.16872762534443173
0.41352648245589324
0.5039975670691464
0.3378960344632755
0.13606852040167625
0.19584635621604335
0.35167824089441596
0.1127859453117186
0.2365390390971107
0.0031228092883198986
0.5782499694524492
0.055011535403844056
0.19490007529108952
0.31441518630188714
0.17225723145077598
0.05121915505404869
0.10018017012566291
0.012038779703054444
0.13895462503656095
0.014448516419669431
0.049293151869290605
0.12906772996201635
0.018452599415786978
0.14926897109310042
0.2836747335244892
0.09608841469838088
0.19782718578259975
0.1408024747546144
0.23363160797918361
0.08244256988637155
0.06433721243268109
0.09245391233138733
0.03189864110749047
0.06895428016718495
0.10639649566140749
0.035118436436477225
0.2922383328677709
0.09878661543674686
0.154986625489599
0.05826631259796765
0.5582446029476545
0.08612621593508703
0.3109639207730795
0.14367208914963267
0.03398646638107332
0.02710537949935598
0.013021477432003624
0.20610260653466048
0.3036465615960018
0.14178916414132253
0.018676185594516538
0.23500585277038857
0.03499960636954317
0.060653755731047664
0.030784594383124825
0.07248402082541613
0.028825960884726616
0.021540640330136324
0.009831052358551496
0.5542124070548119
0.08439736138684309
0.03956974368303842
0.23424063206113319
0.12776868250067247
0.14240628749702935
0.030059347687819035
0.3522423449395459
0.10661414530405323
0.1590856385429028
0.08765256534895101
0.09258519380558168
0.20641116783971822
0.3838073680621624
0.08492334457815778
0.1691451048110236
0.08381539903284593
0.0011390219718675919
0.37835466255192074
0.03193635969869464
0.2528895130241399
0.10571033339686192
0.053383641168532524
0.1929565636024853
0.10281838139847298
0.1728711977611892
0.11869015345335318
0.0859172510113507
0.2304678002464659
0.04706898115901814
0.15329715127605079
0.06937087699380005
0.5503706831180409
0.0279135296158662
0.0737726591568004
0.05954250889661633
0.04278539845444903
0.17831790405662204
0.01720020824419056
0.7646220124000052
0.04277820719331399
0.4856141651083743
0.188629922053024
0.007902812437974993
0.11804608313307328
0.09002579828159063
0.3565192549538816
0.2008359813370713
0.197191709308217
0.1802343984988917
0.22659429984931076
0.5915659683319721
0.38094756648058387
0.09313507236519501
0.06394337819514335
0.042445775625517525
0.041629750502497245
0.16232141900902194
0.11822642824636888
0.1761080715337314
0.11476723054638127
0.09013253900453426
0.37432005838616994
0.14915263067526777
0.2078052105476922
0.15088907286319833
0.3349296610890064
0.029490804759490064
0.11547452011311847
0.029560850008800686
0.24386041937170502
0.15713560314677918
0.0036688985434955063
0.006960355879355603
0.36864457468834444
0.03363832763963759
0.28636290590372354
0.09454789459216097
0.08944121517094518
0.005852144021055969
0.24771242303851126
0.3993251048777142
0.389955561405443
0.054914811977430644
0.011056246347901817
0.1003146949228582
0.14210074351260232
0.01626538569703486
0.13555392638714506
0.012278227690399723
0.11505019288724914
0.1830733396695138
0.021682882156382744
0.011210928660086756
0.3928936447090417
0.013109106299984645
0.26718842329977327
0.12547684780477353
0.08029973847545033
0.008805905684577755
0.036565163759105436
0.13556503952414128
0.008715694006998845
0.025823114231129936
0.18652813202540527
0.027732145499053604
0.3004885220901711
0.05496501767550718
0.057886978319187515
0.23838112162946434
0.035714471668160025
0.04880483250754775
0.10144690577374631
0.34075860169659417
0.04801445419881085
0.2899977504816249
0.09146386673088377
0.45871496633430947
0.10156759778330506
0.17296146642470067
0.04856271658164235
0.20802733745394755
0.1096241682276702
0.4978042946734101
0.3745485691182893
0.02538628136915204
0.09831930650431524
0.05779642906909919
0.46479387401008393
0.014667280679940938
0.06614927198902945
0.03284127554264253
0.04729959159942207
0.04488540805093026
0.08446066084365779
0.20636541015819407
0.06377251168330744
0.29833564851090416
0.01987427976507195
0.09194705938133046
0.07562819378079469
0.03002836677709943
0.16817197729612696
0.15013994723808996
0.08007836146192582
0.020747319696453468
0.09142106328046966
0.1407088514122625
0.3820205091254766
0.04852556158859367
0.20580512253682282
0.06070037537713174
0.021004366799630893
0.08535638153133175
0.10580960072823961
0.017608751150924227
0.03681251512837288
0.07761485106062646
0.20130844239267226
0.0330828233350577
0.13674798947418315
0.05893028693829182
0.04576025455974879
0.09342801036306113
0.26429175363476004
0.533856282070901
0.24112689356681358
0.11185470983567915
0.6661647325198535
0.06765791433398212
0.022656507914000326
0.07485756446193301
0.04792580239574454
0.02469959444069817
0.09798414212910518
0.04295459598655892
0.37858418143342853
0.5843770499409372
0.026949693431052614
0.052497359752844565
0.0613695262562882
0.07028895968533551
0.0810116096714094
0.07992807165916105
0.08029969144656274
0.028846134342608774
0.1655075903901323
0.004335152893891788
0.2641585844609632
0.12507125780273445
0.20933802694142867
0.4578161643300481
0.016674062998599623
0.037516950009469564
0.26205148316866467
0.13234262362874938
0.6171800860533279
0.269839279054363
0.08726545376697727
0.08496924440187452
0.16010830946680796
0.2872462051974324
0.08703778096048706
0.052251213068594565
0.00708592251567173
0.39177207179398443
0.06663265397591092
0.25887742405268915
0.39356438191191245
0.1763183665610798
0.05768593047200195
0.033928552333854174
0.029780522542916472
0.08782396986629763
0.24153596665889152
0.14980713325517295
0.004272623969078877
0.3392720357216832
0.07611756472594064
0.054798271504975044
0.37486920404332535
0.0028522064083010942
0.19958730241682368
0.07217865043688472
0.023279158566802995
0.10290710586983702
0.13410235402565635
0.11539637562298152
0.0410892120919896
0.032964847423299276
0.2590642998321476
0.32186488524640694
0.3118702793773811
0.12799512399922097
0.4202080912928979
0.07635699813579246
0.146266721717852
0.30329313165775146
0.12034264460624475
0.00792311930108464
0.08563743674738944
0.06708024491422238
0.22562998952844932
0.007757423711996509
0.5046042406535836
0.01977878070042815
0.020129064068288315
0.013350045464143666
0.16066455908034935
0.038586321430628595
0.032272846452449815
0.046924155286612916
0.016727992624448462
0.4578179453322273
0.2742222988954661
0.08824216270332327
0.1756017834351257
0.01875670966710602
0.04202704091859297
0.06732945145505458
0.03220831359233617
0.15981684662009762
0.02992502754110953
0.14654876919679252
0.1464657502116268
0.02881136258195592
0.12084604824812605
0.07685243537362656
0.04617509335062134
0.1028543598975722
0.09839499560083337
0.03752602007876142
0.10896753735069492
0.05244800688193722
0.04911583459499339
0.23259334456261307
0.10968189061156583
0.23033058999725223
0.030593118508323896
0.22119165170593888
0.5221901668833666
0.05459604032823926
0.09017403102672274
0.02116547928992678
0.025444448641650116
0.06049629759313978
0.03106854201757418
0.018687655125007512
0.07423163224105658
0.079888614821804
0.09513516857355382
0.13746504636767162
0.04213420387192583
0.04677825327402498
0.24013189179036273
0.07277501024404248
0.2280880900988167
0.007770098723056724
0.09799601789369235
0.0643842525465257
0.04656619811774622
0.5336582764623664
0.08656475142261012
0.03714561994384401
0.4523404953352006
0.8115740540577353
0.21049957258832827
0.1473964276714097
0.10371441942680713
0.06820135557942189
0.2630905879778517
0.09443424488001832
0.3088876330710553
0.07203454053394436
0.15817276335272096
0.18450437605028902
0.33681468332461434
0.25045451082553155
0.038254532952844186
0.059656444589515994
0.4773106252814293
0.06708589284461491
0.016875108987436216
0.03114677997679428
0.0940173934266776
0.06106913356676427
0.13294754191526423
0.12562846127780447
0.05297428612327441
0.03616591188234021
0.00676085029747776
0.09590230689762294
0.026390868013839424
0.5812029311322865
0.014782948649175391
0.13182791682036432
0.011018751897316976
0.4052536536951336
0.08827942529488507
0.18751602789845306
0.1523697564774584
0.6048770232176617
0.0378454729422935
0.46473059985595144
0.003775644920557528
0.2944904232120665
0.17156358596790267
0.04867681218079925
0.27568909234226946
0.041696135161023114
0.06385493398639781
0.26957401651038465
0.08134843152720658
0.00287883793354871
0.31299422395562526
0.20458402543820642
0.06817995717822325
0.11949748097667638
0.2101717231722615
0.03727337295011392
0.1868850301098851
0.09670006538558465
0.12868199618971504
0.04308505838016429
0.28520710401579863
0.06549210275443808
0.5652503621483217
0.06972440745276746
0.2679182217332476
0.053961978448233534
0.16981162326911992
0.05768068509564623
0.028036965345977518
0.6587393836674037
0.1334570680528846
0.0005239829243868922
0.04890317525047212
0.06673446944909653
0.0854283921765729
0.06382013400871278
0.39953930249240227
0.012503774383473875
0.09108403323160157
0.12452304786969273
0.1059688951765457
0.12899707213831768
0.04382955797814211
0.08570356304990095
0.23522620824354482
0.6409395977347477
0.010571638413142848
0.1967457314740231
0.0013800277562349649
0.030850042633055835
0.2874015618902678
0.1397802955008759
0.045648696481273635
0.09481700114320286
0.4540634364456541
0.014307997215789318
0.2155979816610269
0.02907626290685813
0.12462970101205231
0.07839516104088504
0.13747463163158333
0.17098536960507693
0.1514021239905152
0.02292070970984372
0.008620342000801627
0.0565970782366137
0.1602223399272103
0.121625056855654
0.14292861230928655
0.03682641890106934
0.26664206950283076
0.029878163489424944
0.08239173667159148
0.23308395536471102
0.07580730275195725
0.23927171529365718
0.04452927095301788
0.04767300610407773
0.2800006731744404
0.031123567730413804
0.11027374886706902
0.01429686603214273
0.18447004183198423
0.2697341571967488
0.09560533233089925
0.15657958856175813
0.25164981691896904
0.06107660932982842
0.05383853714422835
0.13703897521226666
0.3969216186784377
0.11142183215466953
0.07750442903150057
0.07959064945943105
0.10776350066275157
0.3304474394691294
0.08762299062302621
0.2623145559189262
0.1329195929413519
0.044368784276038395
0.10728732917402486
0.08846265998749242
0.00492549451487114
0.3155619403193807
0.10629001256288972
0.24530862046095034
0.3269043011529975
0.06909645531467226
0.0512852177788027
0.16310562281759428
0.042845497287763205
0.019923208363329344
0.051210800657273306
0.0962706146214024
0.0803724668484856
0.031621143256852904
0.11646807284826428
0.2250490125308378
0.07218784534612795
0.11559426448746288
0.22679049941058155
0.049681575977562814
0.5112464142666104
0.04287958849362782
0.1814668823398681
0.022046334145264166
0.01099424017598947
0.18643034039663026
0.09038959958359488
0.02720004032945377
0.08833943713783063
0.11231561087211923
0.026860076757671277
0.1755084662147449
0.00812813017759716
0.18127767526971522
0.03092198420887247
0.0033259039231067385
0.34543013046157883
0.28203429308632255
0.1307884010218813
0.044128196356457365
0.005127990956349553
0.153687566655377
0.012576039135425324
0.05321817868825548
0.13232852253471616
0.09396831107562077
0.3132058859894617
0.25964486256398545
0.07725200769623987
0.1769151157680856
0.4011779556253635
0.07934107480439931
0.01416720428725007
0.0055557816558085265
0.019934412356826966
0.08597827474121997
0.25421125177595644
0.21049273729033097
0.038889131733091865
0.05748541622698255
0.28849899669488144
0.1001665689462248
0.01275511720171856
0.029954325280025056
0.1376796111548009
0.09096435835684369
0.07773174953714511
0.48295065279620564
0.11821478337127783
0.23333386445125193
0.061786634847383025
0.3855294280893656
0.11254082422543944
0.15567490241982868
0.03500456104365505
0.00679816541071566
0.03845383534852581
0.13171753737590414
0.06309636883597484
0.09776321006424171
0.07683603035783729
0.0823036931377012
0.22796624352099226
0.012604254104200449
0.1692436920120119
0.4065419611766887
0.10751229455615444
0.18892193849310643
0.36311902810050906
0.02511561207325342
0.4506706856628421
0.0018048331226755451
0.22899939188689872
0.012405568718658546
0.2261914170285448
0.08385408453559251
0.01313558259958724
0.11127961191901413
0.3526892488365675
0.05536139208732468
0.2271696325892151
0.03575524190753697
0.05292896923667636
0.017307983575875173
0.1501597256818267
0.09155251695190161
0.041516489782138004
0.026765045561367686
0.45434221585919604
0.054708541733623696
0.25753782757701565
0.03486351135478782
0.10462601342538871
0.06958303291372546
0.3777994613789321
0.17403063120749535
0.0954035295835366
0.049244279830875724
0.13964549270562743
0.02544337950945275
0.05288230055988206
0.051507004256534164
0.026318568140694887
0.4283664576799298
0.24613702012154318
0.037778704873683004
0.006700444696273763
0.07756193310143468
0.28614236742039817
0.22662663300799024
0.0012417470992703954
0.14752501146820837
0.020736045688868797
0.0229483052835388
0.3689991746988907
0.07879350374698853
0.04597731472173933
0.10302619294292249
0.027409933785632404
0.055923886851226914
0.14858658219486148
0.3257397681794402
0.20537361546877886
0.008342236984920452
0.07579573790489855
0.013043173620513934
0.19549441500649792
0.07709542660232664
0.14773464934890548
0.08624485280683544
0.13391700945347565
0.15065172696998128
0.19134889768993604
0.11823236766993536
0.10611426842409177
0.02958828381256286
0.01214890990962439
0.06784541924072897
0.014599366385374436
0.03525725728493953
0.027839253384291374
0.0264717596791238
0.08788258369343906
0.10666671284142731
0.0405507071931623
0.16755157218873806
0.47538951452267125
0.007676888179829074
0.1924910022786977
0.19704483411503054
0.021914556811653
0.07185954931904559
0.17254222005908593
0.10241922041370058
0.0653676888724481
0.13181951514612716
0.14576802324560656
0.14834600978595372
0.4767529479239278
0.103108301366188
0.09300791406918033
0.007432826404088877
0.01794971605704961
0.013548151099636436
0.012747577249866205
0.029448548287281676
0.20775317931787
0.28039151076081653
0.6517191442538821
0.020455947282656685
0.019777899586451615
0.1951474892966501
0.03622679985052589
0.01943577527984959
0.033162225673239155
0.1319983440540206
0.10905124590016373
0.025898294010795443
0.24023438562047167
0.36880000474863817
0.026266380116681257
0.06859390004322388
0.024595649482996366
0.04693140535681576
0.13169787253965815
0.1133612472055857
0.09522490488543059
0.2851745085869146
0.25165556340059325
0.1606216549309444
0.032464263961948514
0.1978536376902939
0.010284471085200425
0.15361354447691816
0.1298183501117429
0.030851750463460184
0.1565855795441692
0.08430256462129461
0.025509160739855753
0.10664220943928943
0.27776561971415015
0.13198816740846908
0.4310515438304144
0.03787634482492504
0.5716472244928552
0.02736739768881328
0.05922063516588427
0.08342664218547761
0.3903454486100331
0.3808285614026382
0.08243981553354184
0.09682778931359662
0.036244380543450375
0.03180536283662714
0.15333604510537743
0.03170902261852272
0.008740156626603145
0.3596950558434991
0.34260443325299705
0.07470136565988383
0.23793148124135816
0.6755790808890632
0.018657352724907532
0.07010045614355674
0.08879275640163264
0.01909763794232657
0.03847359528797667
0.20150594483073558
0.3808636807178286
0.04457825763684814
0.09079043052982644
0.04506571604320219
0.14489633375984862
0.1009341646739884
0.12886566658999427
0.025922371528062232
0.1795194177488133
0.1498723922767877
0.04582452186308122
0.0339131102271225
0.12458291490119221
0.32811040062806224
0.13107365174663624
0.09710326346768539
0.16489947975915142
0.4720404744615069
0.2039983188611462
0.03976136813036535
0.03272199921488536
0.060824480816353235
0.08085122739629781
0.1890766993003824
0.07986181896871863
0.061838599746438086
0.2545109482158148
0.06116451472517712
0.17517587755638003
0.0923416568275438
0.02418281556948221
0.14185387151638182
0.08826359352669387
0.13602614694322981
0.016088201054393274
0.35890337379235737
0.11579372643663693
0.05749443218513667
0.0801594415524932
0.3083760969911295
0.009721117064150072
0.127774384451375
0.04597234580171516
0.033838716348832544
0.14616961220520688
0.5359279648856178
0.2872375442133757
0.29191141798732984
0.0036561473909908124
0.5014437813398305
0.23870766320864348
0.22622057256807604
0.3234223124061323
0.00927478127516426
0.04281094024713543
0.031501200680955445
0.20154285566463084
0.07541310820682974
0.05618677499964411
0.1588444957069617
0.0182220890357999
0.20711954669197213
0.22576182497422181
0.06987341815149158
0.1736959422613135
0.3048505478216026
0.22539331887603511
0.14860858283102485
0.2908690965960159
0.15587239071569226
0.05825493981432232
0.14379877301166136
0.180614695443361
0.46644276712280436
0.16910630996779835
0.14662735282224582
0.04569254801561596
0.06337490102535485
0.008903406136479244
0.17510719862475416
0.017672334800463842
0.05414131054651526
0.07664043453645683
0.16761434324256044
0.14250215539993277
0.042456239272060506
0.01443786844743367
0.0391299517833908
0.005960210320115751
0.161135937951024
0.08691836065999628
0.054714054826958375
0.03267779772671661
0.044690662334138695
0.15521741648470058
0.10485968842298038
0.19784176316057872
0.04957546947948386
0.16536485463223383
0.07424437892959604
0.4025319049343201
0.026750621826181823
0.10741677215964919
0.18438573225425361
0.11699105387986783
0.02613636948341559
0.4563632026559825
0.27374147698590523
0.008530400379414693
0.05058579393895072
0.011251255090806336
0.05365196673358013
0.11510735145750152
0.1599492712241184
0.41253096906973324
0.1345892723824088
0.07654567887342846
0.1170562373750602
0.03610692765526361
0.0031456095321265856
0.14185124080390285
0.013619173335005872
0.3195111645668356
0.0070521127541491166
0.02164447282791948
0.05539265617310001
0.3497312825133498
0.1906772810479979
0.06483172236644849
0.08525625807112332
0.047273626360918385
0.28810221015333914
0.021520896600130585
0.05444093145374765
0.010016432282960796
0.5424848028776434
0.11205722921082222
0.030834958092784387
0.1067595037092075
0.2777630863424753
0.010448683889860802
0.05056294531506033
0.32421438786825924
0.004670840371344844
0.3764349478301723
0.0355127135267616
0.07120564766257119
0.07426287611052107
0.025240668807854392
0.04018563952567988
0.1643730307702903
0.2467896688789936
0.0898750608814626
0.15008058267635419
0.1987600035642616
0.042731705772262506
0.03587977969616905
0.07882298396429152
0.5057722104455211
0.09000568465779335
0.040759610554967594
0.15051415443283953
0.06963390120018555
0.04506856561191614
0.0660319521377613
0.007025028939716823
0.01664960624188313
0.055989919772232125
0.010399279746035058
0.36786821277139664
0.043631822245695465
0.02146759221921083
0.2473960416797384
0.04689697891527799
0.16502809924420403
0.07099211207294696
0.00108271260557481
0.0859484390819602
0.04873189162315338
0.07867049867279421
0.08497915535740704
0.008465025051505246
0.08253727428803871
0.13202991758789126
0.1987853421082731
0.15217410358165162
0.14417669686117515
0.03278225552033354
0.03529020303374944
0.02383799638471172
0.18905484514528875
0.024773052951561902
0.03608158117000352
0.2440504466224722
0.016383859312617946
0.014562121443510784
0.10931806628490318
0.027898296750136335
0.21747284854577018
0.18111930899127418
0.34119475946608835
0.5204507619052336
0.0660352555499278
0.7495830812066621
0.11904625188452973
0.00490409873630318
0.10634988152227369
0.06980150629294957
0.013585951715739916
0.027571988572396774
0.516616876934239
0.04218276742238977
0.24380562576665202
0.05088428592853951
0.008007179154321427

==> anc/HaarRFC_U1_L6p0.24.dat <==
0.14119150415359846
0.010274593361064805
0.0670733249055661
0.12759416387033637
0.07595483060885694
0.23273579618119816
0.3246559076035444
0.0021407712385240574
0.024880560413280208
0.02424649665351736
0.07169221682571636
0.17595902607791308
0.015418442031135866
0.033722048283663826
0.0829217122553275
0.07012414289572473
0.01651687096172205
0.030469377380139114
0.051766708362619956
0.15328821063446763
0.15640050840773365
0.2998984672908321
0.01899612516638907
0.1929178120854533
0.29928314816509577
0.0263518811912724
0.17767313478305286
0.0171276928134801
0.039639205833724454
0.16816054987210124
0.1591005848288798
0.023418194242191888
0.09076809537336172
0.07814188818620296
0.4654528746901788
0.010143791675279628
0.11192582604424062
0.14704297481320525
0.0283468543985026
0.023917115003125208
0.5415461299613068
0.012352559426205183
0.27971964189355253
0.0864093712131209
0.07136611101100034
0.8461657072526256
0.028533900618828174
0.12229385970866512
0.6559310097217366
0.031819674598818314
0.017201098663930697
0.04860540392824906
0.23688152615754263
0.04410058654599059
0.05158911050860538
0.0017447582433652322
0.03767613515259109
0.023554380481873253
0.0035317038399958435
0.006182027058232775
0.018896761249615875
0.22336207597993923
0.23247133242628784
0.016621453527763695
0.13300052515330107
0.09870116537663134
0.17606896650783987
0.12717792031151576
0.06092241887322975
0.03093854798703406
0.03534814220633884
0.11643719289338672
0.0873734145878448
0.006574825877653622
0.12975327191553054
0.201885032143142
0.18800780638827877
0.09875787186068603
0.06946282195785883
0.22204525115260462
0.012113050526071674
0.285603876436331
0.16013417487984344
0.0286899915948899
0.20762224374026142
0.04022323986438656
0.03669060464431176
0.4955317400705189
0.07794064993522565
0.027734266418490184
0.2900439806157886
0.046738344549379945
0.28864955268645837
0.23380106620812766
0.022225703064300353
0.07633102465164457
0.2259488677205409
0.03156241012170604
0.13328731883297004
0.1529058222071182
0.052373952914801715
0.2703732408231329
0.11753854622250444
0.08391299102764586
0.054362808860688346
0.11370871084425423
0.4241099481998507
0.09431766823149466
0.08165514460113577
0.04981784902133988
0.016054741541643165
0.22200702372573503
0.1208595261472288
0.011958977808952621
0.5237185973218925
0.19754528117970133
0.07272303741295111
0.3074613600897933
0.02388858810692858
0.1342399099799834
0.005582488656453934
0.30395205476485093
0.11245449538558368
0.017733353278818923
0.055967045503427404
0.18466141026498636
0.00899517587684778
0.1665987929323453
0.017677779518926014
0.1069499646354013
0.040429500012363465
0.08238998999716243
0.17966208631172179
0.16032030510977838
0.6568314647442346
0.0781092505229847
0.15628002621153372
0.10091555826379461
0.10578619059810496
0.07659959498306305
0.05195086716766585
0.11688314033583878
0.05344742409359455
0.09248259885180364
0.5253568971176888
0.11503579249512723
0.03745366523573908
0.004909806783419789
0.39023111547772893
0.03387608039362028
0.07151442198654552
0.07799044478925166
0.22256696014103372
0.1338605178840199
0.010694255704570478
0.00776402688864032
0.014026452859843146
0.1212651800145448
0.3599226392612605
0.0577445202584489
0.09964961849389885
0.2428633123475572
0.16500719525417515
0.7975235698463311
0.02768451745942214
0.1613374457773423
0.15881379224401684
0.1357901979117807
0.027859971456154375
0.05075651174352657
0.19224439880087854
0.19862548689682144
0.022186867522904382
0.1745998520111689
0.01332854099880438
0.48897855774465987
0.02022259811903363
0.09186349918345836
0.1071417570954187
0.08220017238147594
0.11996644122459951
0.14316357713691558
0.1736196029165077
0.2860133388623739
0.08286147905364352
0.22148749052701858
0.12455991994692261
0.6789613582280262
0.24219591859233167
0.04720687307244637
0.07753242969026877
0.06084617641274601
0.0453926271469465
0.5393079235047031
0.2282078401395392
0.23004227226764937
0.0541741003954539
0.018612447231602748
0.4318407974818252
0.2810475655406753
0.18358279854018889
0.2765546791932494
0.06456929423435026
0.06347843086407297
0.08450732589481048
0.13777321294043393
0.44942507231048817
0.18422016531923974
0.11204514897073174
0.1607990192593139
0.06345338092970834
0.06784761320298649
0.07712312876856066
0.09180345620401059
0.024530463994012895
0.48185606039248763
0.0402485605631693
0.20573690456801613
0.1070931722753133
0.17469505310286862
0.1032826822371739
0.5581241902390082
0.07260290353819158
0.2730059815854259
0.2784499052060412
0.01193225667413312
0.3006606116145896
0.10565147338300378
0.12208320665103663
0.06596679894694842
0.02988317737584582
0.05047028264068809
0.42881116627725535
0.03358470904484216
0.011527707989453642
0.017181516268730306
0.30680680079808703
0.029784741655643654
0.07913961728264092
0.012362927262938738
0.29711737698353596
0.026435630173677473
0.16378690983179595
0.021284121448020117
0.14366436052107437
0.01978076818953493
0.008572275420535227
0.08419766801966745
0.08983391607189477
0.3091160717668623
0.28814570735795386
0.08100053019504129
0.09364048824724581
0.5383203068634272
0.22429835016518265
0.07672764300350336
0.5029055965495546
0.2525755692943973
0.05190540350435211
0.21269632397201096
0.030550891849028823
0.061633259083844746
0.3503616237167879
0.002777167691446229
0.30004963814732355
0.10774675627355262
0.012207416222907125
0.06980739297911373
0.1951787954515517
0.14234354467852078
0.03954463225190685
0.003121464196097479
0.11413272694671218
0.14332529361072258
0.07228942744027397
0.061666225269305604
0.13612205671573946
0.006024679220239236
0.16770012595030456
0.4737764252168918
0.025551094971880874
0.009410189509026182
0.2557614990777254
0.21131032960917095
0.12809007668427375
0.42162058811050396
0.14279623103554287
0.1343793519027681
0.03408023910692787
0.019543193830736685
0.4300486638304225
0.07750481227124548
0.5082178892949396
0.07759987928620625
0.033796214367337256
0.08600206976859705
0.026835920286393977
0.20146770824709392
0.052035762517938684
0.04188621390855178
0.19714909539318665
0.15975359625021263
0.41177208146579714
0.33120255912381547
0.06842630926359368
0.07081291205088888
0.0007719099901786832
0.0515481798193591
0.027054531736327346
0.019041957412047613
0.1240094488865638
0.05090076803932424
0.022519649366543725
0.019623015215496357
0.02298764835380839
0.0005260420523682775
0.08976514641245355
0.05196382382174576
0.24539433812748573
0.6030545691412792
0.043399436548371986
0.10006254688844707
0.015912516220402125
0.10412443480672115
0.05371283584960597
0.18097916533309133
0.04039779520261556
0.019567008124088632
0.20350172475298617
0.020448384827006106
0.09650365748537564
0.2206230166205183
0.03565232765706258
0.1089389047132594
0.04500014910691362
0.05349568080838934
0.10775653009164182
0.02907439644896785
0.12233674913581956
0.28458323497265164
0.12349856097936618
0.39272110211861333
0.35100036733076523
0.04662650759128491
0.08336044098674797
0.25135816098353264
0.039936126195540364
0.21253385708639772
0.17463700925794917
0.48230454471503853
0.025304718926639068
0.08670236525799513
0.010696046923107083
0.011912495214542716
0.3868026200646551
0.019494298124542366
0.6232351199017009
0.15940005911260907
0.7754546253113591
0.20369285353545896
0.011475515985892309
0.2448965846945257
0.21351779000115365
0.01794705343216332
0.10890889939355226
0.03261067870405705
0.2792533263343915
0.16675510465350551
0.03524181350939078
0.1598805560652654
0.03174296052653436
0.380013558160735
0.15872518651948556
0.019782980979203644
0.04572705813654155
0.02526268021488841
0.05144748364909121
0.168410584850894
0.10263329863317698
0.07878645196839683
0.01602307436954304
0.19354076238351436
0.20200811806567798
0.016631099768326104
0.07895799428985724
0.049304926922274825
0.02819079340032551
0.02010010323183737
0.010197148424176449
0.015525229684432795
0.1589385278391337
0.023138602779199078
0.027129780932704385
0.4400638648188191
0.10901669150994753
0.00856343648584507
0.1433125075275054
0.007169735740318087
0.06432163044488952
0.011964383564765414
0.10824307767131144
0.027759821357836036
0.18346019221115237
0.13199329930892065
0.11918440159064177
0.618812151575556
0.07304541087105043
0.02976869765561196
0.03658972415033587
0.0511906524112766
0.37774577689338806
0.18630637603614747
0.024299331572576945
0.35352919965293217
0.06947423960485348
0.0782683651898865
0.20897191972388138
0.059154047789941364
0.051461773565208854
0.04892439888791676
0.12337576100319943
0.04532729158174189
0.14528692986951122
0.0930541475772715
0.3680136035988234
0.04519352842000126
0.03205334318040547
0.028964608915507048
0.014819665926641684
0.03449571609491748
0.008034896587701637
0.06669170812032038
0.7582059608134478
0.19436363680645835
0.06572728291226973
0.10864725720358466
0.10398268601930172
0.02917524306086754
0.06417690428388488
0.22565357475003006
0.33225002822197014
0.19934100171300553
0.006474369472155427
0.027777885252384366
0.19519485088871788
0.1461791031900752
0.24905595076143652
0.02562189983964861
0.030268948778760074
0.5322229619726888
0.15102738874866417
0.12822966404235103
0.0771420006096681
0.1395024143242906
0.027856665791974492
0.06132223766183022
0.028549345867134854
0.4308580110952154
0.09914261032744678
0.08035463009395812
0.2766760201915947
0.01149661057038023
0.05353829816056901
0.01299992405916957
0.04680859140067911
0.09514918848776145
0.0466039113640195
0.09786936203332701
0.19468393056916583
0.5106374604239639
0.1091136112135388
0.1654093079215745
0.2386963346453458
0.41989211802845267
0.10109149696926663
0.09345145891893075
0.0058237926444448815
0.01866165733588933
0.04552022566850505
0.024348967034840675
0.0772187241055645
0.09323715461920944
0.05024679862723866
0.17091973409331793
0.037787437536705396
0.048119201514561644
0.03370894245223239
0.18848053328625564
0.38561272018749587
0.09418318445049759
0.07854398407742477
0.061209706734011916
0.5327966971199615
0.29681317268435387
0.22362681659934297
0.48388283093869444
0.08421312930595397
0.001173514579033079
0.06042176379126516
0.1820611225083103
0.006120825406531853
0.3978631908844119
0.10508423278968734
0.002581501869330208
0.4097362472984776
0.05829976794873936
0.13204863663681873
0.1578713095627961
0.05164110227767796
0.051396763411341646
0.10852977815716888
0.005171182157817367
0.053192855309891915
0.66024091202076
0.07079500568506789
0.15926946956392535
0.13628556201584152
0.09997640889058032
0.246712280821449
0.12842124907634742
0.03418785386538025
0.1571122653087386
0.1891271614410678
0.24886728482273388
0.14641967294483113
0.09300527219201424
0.07755851230004938
0.006514333938995873
0.007180278831861825
0.1334565428785633
0.15499186877368157
0.005511388284560998
0.10982658156009106
0.34737525745065684
0.21417839800508778
0.01602051008755809
0.2241541893942923
0.11464361605926955
0.1748500330836176
0.151563273303438
0.6926474366174553
0.11300245375504074
0.2490149833334648
0.38370100576109323
0.24086823804138544
0.10233673813532741
0.006982988588563845
0.06730043306696887
0.06665887401774731
0.11076811241110941
0.039631667804497915
0.09758469260047678
0.17135801702277673
0.034786344331800376
0.09364480696125564
0.051784455048964464
0.08327895051899797
0.6627508103556283
0.09641730319668122
0.006267457731117945
0.0381917853962812
0.0585811808315416
0.5454023389091288
0.02375190834269882
0.16007708860724076
0.07240865982931179
0.07787559682518452
0.08116930834390836
0.13468115305001338
0.12534124740120214
0.027925711035189916
0.12604106393714948
0.758480447937451
0.07619600372146859
0.03585215263235008
0.0763301102814238
0.25433497619103274
0.20212080261801837
0.016081672697013456
0.31355308960567546
0.03566340228419855
0.14840768287083114
0.0755753327913565
0.09265850304638906
0.000517524555922969
0.05116577575352834
0.07312893070784333
0.4062574232934839
0.027111513142655638
0.21958916377943868
0.07889032899042984
0.13421691888823872
0.29453438571962515
0.08884569443230782
0.004320577359467631
0.12392188685151885
0.18498360570770106
0.08012678394991452
0.016972799583882283
0.35097902773791506
0.14172550495976377
0.004633637997817295
0.03224937254801784
0.07594252008376742
0.008573091506714528
0.21231669114553056
0.053605924534770984
0.12639811333365067
0.08692552846206764
0.07034192238655305
0.01971153857564009
0.28051724578374804
0.10448595507030452
0.02531632341826953
0.012831883826659691
0.06888412175407332
0.32762030383825597
0.01951651173176847
0.07924597679985645
0.4930358200987575
0.3376033475142626
0.23366743910280646
0.005488055944411497
0.08800721774890059
0.02888799634967844
0.018583970892710168
0.2804986637241535
0.02247272866954243
0.08647282285461884
0.15458523626495063
0.04000879031971849
0.16525673192529272
0.0024934571608561207
0.08533285072451367
0.0931441426882639
0.14757229356747725
0.1979691179860246
0.14969900132593633
0.0010535806971354565
0.1004924655029541
0.0014566408898668557
0.0651751379501648
0.034943197624498344
0.013738585637334318
0.1371545166524778
0.13383998982856382
0.05960947109754986
0.056214283355556074
0.10087729127648315
0.31820980912182867
0.08601109578947384
0.1497833311396746
0.04927347866027588
0.04823463801864174
0.009228103354942693
0.07437344706346291
0.05731415044632055
0.12008400855916375
0.08887169296660638
0.2957441496893484
0.12984248090749848
0.2764384914523607
0.0416696458887975
0.18802544439491586
0.045061352967054165
0.10800245432941165
0.3324463391614944
0.048739183806175417
0.11301891255678412
0.05533122469480606
0.04592298751789673
0.16595348976812427
0.20002047264253675
0.09096722357001927
0.21629848486657158
0.2142078270052644
0.022531774025933114
0.04478563992571484
0.38533929843909603
0.012595949850978717
0.4418216662922258
0.008289100294466016
0.1241596489372576
0.038155776002124046
0.37261831594834083
0.5292982805035892
0.022401740720362186
0.23541669482537858
0.09858118057216238
0.02011834648709713
0.042223979067254364
0.14030555787694338
0.2841005253127148
0.26179914168527807
0.16296476996139103
0.30733259808356556
0.18159511209678791
0.016610276614019905
0.35328710586176126
0.16190148597541834
0.037849810726423884
0.11432708584488244
0.08544147632202276
0.12936688635122784
0.0868649790415899
0.0003919094540310193
0.26235749524788127
0.21480297334050477
0.1681355084207567
0.05771711578636456
0.35932577396807025
0.12715033686754001
0.31916650230875004
0.36737267001572455
0.04904219420983653
0.1765087004862432
0.0730598075251116
0.043932612680161444
0.4499512518880209
0.1775728280903711
0.01331799132920882
0.34340583106533595
0.25012623360047476
0.16861915258753798
0.16540874315595705
0.1447596498825726
0.02500151681992805
0.3756134109567278
0.026356347580822097
0.06817313283021047
0.025666029234818
0.0934572614397417
0.2693718451699107
0.22344527635668426
0.03672237085936271
0.046615477139257365
0.24838836315563864
0.5896932357600575
0.06031682510780375
0.01866948632903974
0.039438588934494784
0.02667765384510834
0.04235950272240065
0.21073644275281994
0.026070099858316258
0.1939248451920103
0.3516789384055675
0.0708164513052006
0.11566338050707857
0.054730714189261655
0.020357933399486956
0.006421915315145747
0.34276920827075025
0.06411088048815546
0.05832923125401772
0.022519932735559443
0.11690139769863483
0.11632437628425728
0.04849804249643289
0.20707134122546697
0.40737280790973235
0.16293912638682925
0.1487852257691002
0.03708201669798524
0.0061581333056824235
0.003925339945752689
0.3716301727202573
0.095578859890791
0.1671837332096441
0.024018597812603952
0.11839496807511982
0.1233059018142887
0.06821923711302004
0.38732720221340594
0.08017174358458472
0.013135688687450827
0.32987671120894907
0.10395209652497989
0.004789785671961209
0.050511479974983835
0.012007326441860878
0.18270149971037702
0.023114291630641076
0.07785593323674024
0.16207561722189628
0.17668689515853003
0.2657860962942407
0.42310971987952
0.07225357172617718
0.05836058744922294
0.45803019011190277
0.14378589015259577
0.11913926726071589
0.09055246789288854
0.06845304087623884
0.014897921931931958
0.35969063998455103
0.005231064471225036
0.21129809814500938
0.1472994112445458
0.06083339661536565
0.6967081855768927
0.1581219953308639
0.04101618827529747
0.11335339170846741
0.0690697380923842
0.007657964476737663
0.038746359193388966
0.00491179250660722
0.02748635002702966
0.00597978700499981
0.06998996860682291
0.004604833181631145
0.0785742182380864
0.15527759183548787
0.19543830363994746
0.021194512213791306
0.0008665969505359381
0.02665780822841655
0.00008107005934604706
0.1430776825687974
0.3167092038275507
0.009523969385982885
0.02156999386478916
0.021901998184793124
0.05171202023093074
0.10270448481072503
0.13293391344069327
0.013887564139943772
0.008289182394496351
0.04029879310659838
0.030195932248022205
0.054532245548465266
0.12066771264051143
0.05936003981898707
0.06368235327588803
0.047174691861056425
0.04473742271882512
0.34329112953862184
0.022603835044595556
0.2705222045516707
0.02247969920959724
0.06393147092824046
0.0033766937522646434
0.0004172034241797266
0.07027500215029636
0.0449703475318759
0.11647104281967019
0.749013288944021
0.023494925505369177
0.03350254107734231
0.05500828657159877
0.07099620822526925
0.2528094594075293
0.06539550302407846
0.031223030101090232
0.12856938006543198
0.0031900623078863735
0.0721236538371522
0.14132537260307526
0.13143865121406312
0.10245668394115333
0.05241627993328516
0.2200162694682332
0.21507013918565437
0.0715881834335038
0.09322132541723901
0.07165034812107601
0.12801220510781328
0.03196220144323647
0.0010330401844542622
0.05101582595216461
0.2887426595418315
0.016511752551615137
0.01907339508551622
0.19388202743923888
0.019875117833310193
0.09295624291372681
0.07606264842544973
0.6600192620436715
0.42228111545485464
0.05006412240371905
0.007962403447455494
0.0710359489815865
0.23608535843237957
0.02967118931788903
0.0255839138131025
0.2141606211732894
0.11302636431554251
0.009154682178427917
0.011725847339248507
0.2527837657787695
0.021444988702560085
0.10964864680639183
0.2674763140398191
0.024579084735929395
0.06718821993441806
0.039886696126686313
0.016485513505492294
0.04996772342965802
0.08123742795078212
0.03937447502643851
0.41507364796375934
0.13154202892153552
0.10336593214634186
0.07959891917315769
0.058176640495182785
0.040541241845117156
0.16328281301726907
0.09858806605224335
0.04386078872218081
0.059128473982240956
0.10436485523489061
0.02924271784960621
0.039956204204984205
0.00868091807384603
0.0451986729891947
0.03306156965544722
0.07995617605982185
0.12160203185217848
0.5983902335773245
0.018361561901155468
0.0017695857228562568
0.011168142867863495
0.04435841980223863
0.018496737736303212
0.05837898264968341
0.029706979585349767
0.05070059730540126
0.05263391612792419
0.06412042488331995
0.040769865765985944
0.1659365512440266
0.21495497775904138
0.009207260400150664
0.004364323455195078
0.14354248915154655
0.4667384025087114
0.25308023132262564
0.030156167543391708
0.034160063987217715
0.038508577763627094
0.015342433645734397
0.2678833417516769
0.09911040574510582
0.358147846920742
0.2645204208371016
0.32104475139741917
0.10908033958745278
0.5447120078159121
0.3348612398832935
0.1738804672560862
0.17955754145530034
0.20652053502447837
0.1430527786734608
0.18151288784245373
0.1473161764706563
0.10536253781361825
0.1811597131271701
0.0023137273281811054
0.2720331914263648
0.19130301806364267
0.16857485254605933
0.10626229397595663
0.023014297386121107
0.08239368412129111
0.08538591717954552
0.19169632829782346
0.05833622463302697
0.28607584946792575
0.1343812257993262
0.007437035458366721
0.0464636023596453
0.005743078979383649
0.1561999600350782
0.10291566345778094
0.005846578177588809
0.1686824032964396
0.16992561032581463
0.027571161240268927
0.03448285683286078
0.011625277492758674
0.03453364368562447
0.05024772262695669
0.002947126231948384
0.11371358908173063
0.31486327305639256
0.062441021027173506
0.26552497482806225
0.14778070156182269
0.5800807346140847
0.0825024130886381
0.006303262050022595
0.16616719829639778
0.09500403295726244
0.11254391700082783
0.003984745217027009
0.17144080180838603
0.14685921413029449
0.1482203315093586
0.02127839259861334
0.16077945514557573
0.0033003885810526886
0.17132571708946004
0.11377091487634786
0.5414810176766195
0.30845534149372056
0.1931847481757009
0.7321315484712593
0.16694270862139704
0.07795277654729009
0.009482080316274583
0.1271720880602097
0.12760979812780232
0.022861309607454864
0.21951348605708398
0.19532710629939143
0.227489973791944
0.6234581668054969
0.02490654589360499
0.02553614861232537
0.08544200175872632
0.2145713100698478
0.11648868902750185
0.15182954121822861
0.05723243101196715
0.16203670096930725
0.5343459960682161
0.005431695731680666
0.0008847742492326812
0.3711834617731528
0.0026821672752702815
0.0904746920729833
0.1963209789990002
0.1649881332529696
0.12035117921095702
0.060574630832828415
0.0886163359823798
0.5281376262234746
0.16187598443199655
0.03338284119959864
0.021485908115466922
0.33319300825581094
0.08563185693269534
0.0033052956808339545
0.031182748810254693
0.020187962690489298
0.2636335380945111
0.040952856877250414
0.007176228350323482
0.18527321487121545
0.08441412783549959
0.0638967886212571
0.030048847321585078
0.17037226037338393
0.6138523459095258
0.14129136727783848
0.0593015385819039
0.09250550158034652
0.10507588722808549
0.11333111214799599
0.01646045609047497
0.020690426894852638
0.26463238342653234
0.046805490865108594
0.06913953093463518
0.02346182133868946
0.04836680835318148
0.28211444431913274
0.07088306846736435
0.1170348771139152
0.20425180330677822
0.05372970677797439
0.269265251243688
0.1593793176866032
0.306661192188172
0.04233992466806271
0.08232904328548403
0.062296517194390805
0.1071594902008166
0.13846082669118798
0.2885352356517511
0.044095170760605235
0.13633715778329505
0.09154780539163207
0.20228520195747862
0.1798732950792552
0.07550538323768763
0.2527552979547325
0.06586821658536049
0.07387074015507575
0.038076842301642634
0.056693431368075066
0.17288295294612077
0.08157247226467493
0.17371966704624792
0.0618243221819428
0.06639275994337743
0.1474173123230384
0.05152860520003805
0.16879284453116442
0.08897375558648718
0.04578911842787657
0.02370973129043337
0.35365281091770323
0.15920488280776343
0.16566391024070923
0.20112141699287733
0.004728930116837762
0.36210156674364
0.324034656476236
0.10263278576739639
0.3821466102801308
0.08583056315004926
0.07021429379136415
0.6681447468529381
0.45181920507576867
0.3964996539959833
0.08902709151751345
0.15931260256916602
0.029922649652342887
0.02908079192194806
0.044169882413796324
0.11607783409889945
0.2679136419328592
0.08866617680819634
0.035035376196396566
0.06596731765894055
0.06307612474200537
0.165710480840079
0.16270158571397814
0.1633962932735839
0.07070206713209798
0.02304039202459799
0.05920461544601681
0.4625866289111751
0.01546544812622017
0.17922106111185465
0.09774994569283633
0.1689112280461261
0.11300529583741623
0.09534329625866002
0.07477822552050645
0.28844466492429893
0.04713731980898669
0.10520526206974606
0.001114408612018537
0.03757568264076129
0.0008661258170747
0.045774863061565044
0.05742757294797957
0.03468246619219218
0.006317624334690778
0.022996422660480093
0.35986225327410903
0.12710632203846436
0.12454803857384883
0.007284554501106296
0.2513112595109522
0.0012909695723067405
0.24676205676581944
0.09177677340901297
0.09684216681384537
0.042208914643517254
0.14587723287160703
0.07388815666448005
0.2169985924669719
0.057250187850796164
0.016954586871671454
0.04876253911615863
0.08659708611738144
0.08277423922224958
0.17259072011918375
0.3174984274970201
0.43292699943772084
0.024793510118354373
0.09718419665869836
0.13852647286288217
0.15786857010689956
0.1462894756131796
0.05916354163530188
0.08129940470635791
0.01596580292211721
0.08306645456645516
0.17270230447246598
0.12774985421710103
0.08051272903607601
0.12150932401836204
0.0517059124277169
0.07606761500880398
0.01154438292357918
0.06818265391299996
0.05625547374014247
0.09778859729905749
0.025443202069465005
0.4040620967465564
0.07446226690312942
0.3409097248253011
0.07250630917604808
0.4910121302434755
0.1767204656372525
0.49493983513508816
0.06753443644727711
0.5655023977346527
0.14787893511573358
0.023978166558486252
0.34817270257066996
0.1427610537475441
0.08105927654475445
0.3477651340581325
0.04849266795762689
0.09695536139840093
0.14924464184232605
0.19214248538424153
0.08882526956201084
0.21445482356350035
0.01580927761745664
0.3949740848968211
0.002815636656472445
0.23246019830791606
0.2971819520400315
0.2093616267732957
0.15391807075631408
0.027142872948792158
0.08416390306577269
0.37124442432974203
0.020977710944977204
0.1518928553480469
0.007335592032105704
0.1780767346996873
0.23164254887528835
0.27835237552359166
0.018699309282610058
0.015739469957281836
0.12449784710918074
0.30247833296116783
0.048786542666008445
0.2924645733841761
0.0012263111282525274
0.03184230373315272
0.15928584012121866
0.14217306651497316
0.0472179648574236
0.11861835475963382
0.03724297657549288
0.01092040774270585
0.1285272787326298
0.07803244281600888
0.07821515305930087
0.09211918981218872
0.06318147941960853
0.0067719211202951915
0.06955733666580313
0.21899054311171265
0.0659418627669066
0.017751424195510616
0.13557968425653974
0.14928520136888365
0.055047937709902954
0.1468340540292415
0.06412608317772743
0.04661214178238714
0.326908403594908
0.00039816802977391674
0.30520187009774324
0.25410237583479
0.05387142917040303
0.12950270998779623
0.009334997209603249
0.027909392399826396
0.042367039266481325
0.08705001288423501
0.16009678740192212
0.136180680146151
0.5289301785306
0.30662600330080947
0.07716297882589195
0.2496373564063065
0.016540130253668264
0.007965737662276214
0.13621374386424476
0.10938491885153136
0.14880586689350622
0.1332124788187522
0.6058971520683549
0.18156235422732533
0.09618562577254985
0.1332215703636264
0.42559241244299323
0.005416787154798288
0.02137618450695331
0.22705109767661935
0.17442942576099654
0.15298485440211335
0.273279963981219
0.30029631705377025
0.05532573244939857
0.13677909921231868
0.0773327161160492
0.10477096169443324
0.13749423388212575
0.32851763356357455
0.13949690367537432
0.017405703756787176
0.19833188940167867
0.1319221757672813
0.05965112669431019
0.03740555495166946
0.020879344325935478
0.5210684884929435
0.02982520513049635
0.09062036220669618
0.03808869710068439
0.0075899055226957115
0.12410956813024966
0.051829807176826705
0.06057772931088228
0.0747838013822689
0.04617806478521862
0.2851284097961521
0.1067451287675648
0.09189679394996841
0.22549106694213383
0.3700931763513879
0.11017132826604611
0.008070064302393907
0.048334843966793904
0.07521693180005472
0.10573918115417319
0.013960040821907016
0.02532070254807913
0.12190791471521743
0.14371685603017406
0.1466657345770088
0.03011332218149887
0.07004400420739955
0.04775190557357334
0.1325510288028911
0.07878353313981101
0.041692673822050275
0.054827564661944855
0.4030831371316515
0.027457300603219124
0.06775821479643579
0.5013951707548452
0.029604752418093745
0.04202661757903215
0.049429469908414465
0.05943061945172503
0.05568265992743397
0.22854145565063294
0.06342671012403724
0.038587928748302025
0.44564647534655616
0.10474220833098849
0.24752411147162123
0.04011937954923719
0.03227062956143615
0.03175100675940454
0.13032580219398998
0.003174028412558801
0.12071269882553334
0.02138762465460691
0.0864843790391769
0.1184096962661483
0.17495578271636053
0.08100651550523334
0.016563631797659992
0.2850934553796956
0.020445220578352918
0.09946003653933772
0.12565154485759944
0.005821083357032208
0.4746415906556268
0.369757141610251
0.25381964000829804
0.2565758798085292
0.06003824875465731
0.02578621786211468
0.16312376912621354
0.08902160673951047
0.16917972639104173
0.06126407921334305
0.15754532156059242
0.032055568668006955
0.009432467427084234
0.15375220558681452
0.13999044782359854
0.12657656555184105
0.007838165978904034
0.3594046085541589
0.5692974224214807
0.480088646244161
0.08523152753709312
0.019372288896259308
0.09733260315170818
0.2308273945162723
0.06485720982784596
0.10000184170277236
0.038203412030144684
0.03545276869381466
0.14144822562583123
0.2004705847988555
0.16214960529528252
0.09146804492935251
0.09862291150711879
0.2296089607888229
0.3177875875335866
0.08654316850663715
0.17822665633135268
0.016549070298984107
0.18264228863303625
0.09037173505032396
0.1988566848667405
0.09892136088827166
0.10353946255261433
0.03458456694395485
0.3244587198512887
0.1284284294600094
0.06259986640718648
0.1669454867216713
0.02440472618901701
0.02375080370932522
0.16386850230605704
0.08064333881500117
0.04185645000403589
0.39368853748846744
0.05030040319657551
0.1338126825300847
0.11163362786154891
0.01959372812487819
0.06586042320820701
0.23659768086055977
0.6325373703613829
0.2563199056065862
0.06890672789525808
0.10439884546970282
0.05294131453017667
0.06967402284793535
0.10946782187968088
0.004703938928507719
0.17474563378738497
0.5923573821315566
0.07468882157842684
0.1077436872150482
0.022970329146138887
0.1335117115716739
0.30013498694840923
0.1557983344131958
0.10314364986669118
0.17838743783620917
0.2774333033783124
0.18504417267767476
0.5256441055382343
0.20826133267054123
0.034207259858079896
0.3606591717853112
0.10388528843809135
0.026304595262992673
0.11752828294353737
0.09018914102468793
0.036732271318888246
0.016761654960751667
0.1404034697864434
0.12485117796739725
0.010089957949254671
0.3125524397074052
0.11560393359586649
0.10611218222524707
0.43838894989875044
0.3282161261586525
0.12154861493853236
0.255445952394502
0.06205759952371374
0.0063860460180351864
0.34920228310054335
0.10092844234296236
0.09543422679848053
0.16724383938082538
0.055463970829512176
0.1730921390695989
0.26211172362087803
0.21342154487343185
0.06002044898499143
0.1225650314976442
0.2574806775455252
0.09274789878315871
0.08176437033063137
0.02706384324250097
0.35391221270305506
0.030322612063884542
0.034362670572537085
0.05027811194088383
0.09204024124503168
0.04224284946422816
0.4183758694488852
0.13890582511603636
0.17940579248857852
0.04187713163883871
0.10896101063441854
0.027172826006124823
0.22411966420513732
0.039946748554694426
0.02514424849029349
0.23064971167577303
0.26552257139503377
0.16891461075083838
0.21053891190715332
0.3683489149659805
0.1435262075144788
0.25948354713253635
0.11584034333283039
0.314206806108803
0.007191911606805728
0.11840493432418328
0.3306885408333797
0.05254892048833554
0.35234493604684297
0.19464426131184956
0.4022818707033829
0.025612016114572336
0.05672693630429347
0.031572246522100986
0.08204587089467284
0.29303363883412936
0.6786728561065356
0.1540575535578361
0.11510500766176825
0.03144657943750503
0.22547340615257325
0.3491943304590051
0.052631528587700434
0.31556408623181237
0.0505355428393809
0.030585894544792446
0.4252172336394129
0.2440837052818556
0.18126121916513216
0.3354613734112287
0.05229753895056047
0.08795138749530078
0.18144089912294462
0.07239680089977858
0.1752769891893973
0.031889046347392765
0.205712733856697
0.2453159855961479
0.020752773780322486
0.28212397903378755
0.04800362797197587
0.24249169164346304
0.043006309980288475
0.04317535552101192
0.060586377987608755
0.01910863255481592
0.2562196721809904
0.12406861620431575
0.037347929461959986
0.2499401616333684
0.16419963993702927
0.4100031547781569
0.13378903735958578
0.38545656616898577
0.11330893113522832
0.19223360272722384
0.008189631233480944
0.1592453047182711
0.3147798275067161
0.013223700343701081
0.212339445920385
0.1276934265143246
0.14803677234073392
0.05228329499332714
0.024074117177779544
0.1663549986778484
0.3411593074727558
0.014747975932892697
0.12247388644046629
0.05887016437783419
0.578454172592842
0.0002773704590093954
0.1258825643049672
0.012027011772228485
0.10258005179535024
0.06173989009004744
0.15829568608691033
0.1275649935517601
0.08124369585270168
0.38306984934411303
0.2222598880363395
0.11474210290334477
0.08080367163144507
0.03576319121531375
0.11978076276187775
0.29434882441628635
0.15378847403178264
0.23157497799434104
0.19147640760868095
0.0019076362993094697
0.3482885945855649
0.30221383482412073
0.029934287543000388
0.07562719141116221
0.018101386363536795
0.07892727369429897
0.2274257313593501
0.01874743596927466
0.05923332813625135
0.10183952313789695
0.08621268357383569
0.0950231235490757
0.02533407753889201
0.07870537159140258
0.3151975884122206
0.03694358606467957
0.12301733261654674
0.10157668448259759
0.10238869670923322
0.13924071372315586
0.14995040041597835
0.13234535323381547
0.09488439927934625
0.38318517441542904
0.011617511598567248
0.05817305009575584
0.025404363591165022
0.11721382724091049
0.07369647880219693
0.4900677390598094
0.010921293858453167
0.14731570198656402
0.023736423355601447
0.050164972096934254
0.02155161384423072
0.039524151683953
0.25518014041579345
0.1196991450706204
0.03486134734343794
0.18542587910139027
0.12537067369785349
0.032029203280349534
0.049000351685898974
0.2345105210095805
0.0983295004111594
0.22525551938010482
0.06115489427587531
0.1806514129141953
0.17154739395276727
0.29252390758988195
0.1681863862082022
0.04468699706996951
0.27714360974789837
0.14840091467956745
0.13938494155212677
0.3575597199460834
0.20511048712011318
0.025533550761871984
0.039706969839712766
0.08155351813700902
0.13149738953273246
0.07060151595952856
0.7523491903194076
0.05372161533644084
0.019192301827656983
0.1434587724249705
0.003677554057355364
0.024770092397863267
0.022000098086525983
0.030780932438702092
0.17920046513864785
0.06497024150319435
0.14923622579438733
0.055358400334632504
0.14827778922668777
0.17703950289275
0.46274370690768135
0.04520159038535586
0.03384426003622858
0.13887328068133772
0.26275498868121
0.08095641280748532
0.0561941881475828
0.00319687869351373
0.15219444479389588
0.09893541525230073
0.00776070494175099
0.19447299927663816
0.17175074168458737
0.07915829545718539
0.006732765853920166
0.01837839378260793
0.3445940712021721
0.04569161968557057
0.06740283532600042
0.03688871798466732
0.003326812565204694
0.06266468863832855
0.22099432778800446
0.02016562755070786
0.021384661028087188
0.04666183477010194
0.020725853582544904
0.06775661704274842
0.0950774512971145
0.10573826713477016
0.0013409651570764902
0.040393377154565854
0.05539851350611
0.015534512539263379
0.09562094952157042
0.05690653116017911
0.05237800762563265
0.026486959569296153
0.0728042573913179
0.22338117475202593
0.04386937412195445
0.06613511421093886
0.14616544272848525
0.07549220061228606
0.004479865077937736
0.0377628342224748
0.03251346230046511
0.04744244144442321
0.016241826999604535
0.5254920015660861
0.0317247413083997
0.015022986839630399
0.1035987462260779
0.09988637178981692
0.036925685015353385
0.016723219656074574
0.1399037905880644
0.2612067407402927
0.07448977980409839
0.052846015604598694
0.028773724203715042
0.12069963568101723
0.1472678863922045
0.030848943240429336
0.09951910684205065
0.019262217880204557
0.3385331667569369
0.02441606149867245
0.04673418656468364
0.02902736979432528
0.2609518035346627
0.23629270115900539
0.15594869510960757
0.20401864321952246
0.10660676681429998
0.41599963504755855
0.02969481192466294
0.09620729361322528
0.11391314943560797
0.15218952370207836
0.12783880983116705
0.40046554041607957
0.09889455425156285
0.16351897613801936
0.4811198376760453
0.17087219116052588
0.04564303190370431
0.426767982114913
0.0505727710696212
0.13793080882730724
0.02529407410402451
0.40840860373805915
0.16832415693829195
0.6662135629503813
0.07177096724740109
0.08650719755574394
0.06903633482391656
0.0413562703904514
0.1823529807834467
0.0939353508593108
0.18221074064755152
0.13446650231709673
0.2195773837634481
0.26790842062199594
0.03999645723709935
0.02857320060425664
0.03661433989208306
0.10845425367794521
0.035893639702434484
0.22542622023001238
0.1241464665286767
0.2642214633252075
0.4813633016446865
0.06621741049263985
0.1078416744044112
0.07480051350663361
0.08454065683928479
0.14285774555746963
0.11122448168922718
0.028534198558919463
0.16310281673659632
0.4288126935228482
0.3064061972161841
0.3998132956207657
0.043422254120646875
0.132811215906842
0.05854176408032486
0.0891762988278596
0.18320596212943066
0.021797960956162658
0.12687052541368948
0.28771745604341753
0.18511323711908506
0.019607278378380767
0.06925545307696607
0.17242981485313816
0.026665150970538804
0.10562661511549432
0.04263032226119407
0.04600769608942018
0.03403900943372122
0.25761750958365476
0.07084125861898305
0.14244436212499045
0.04829515239460437
0.09891991774702798
0.11906453277264259
0.019832827694266607
0.6176283842598298
0.2317700135738
0.019711613174651026
0.15228679966997666
0.0976335320283362
0.016925696922965215
0.0020743496532085012
0.1169657025079677
0.08538062821455782
0.10300019621914801
0.037829548912005136
0.5112636331049423
0.11354157096811554
0.024664185559312043
0.10223169704538924
0.19868565994147078
0.06373035658302181
0.34221192046165166
0.07948576327180946
0.07751481083442215
0.07001273050622361
0.021736923765837062
0.10086275587127715
0.15330062855912543
0.2934813274929706
0.1713470233901191
0.051405488237061196
0.18512491728942645
0.2570630546877872
0.13661330832880275
0.018562925463933472
0.2997469551503652
0.18138098522004542
0.08727252571142725
0.014307524128121332
0.05349922587816578
0.013325081104121658
0.1783063581967983
0.09804686232215482
0.16932511189927038
0.017386604943295022
0.07632895133632847
0.13129645499958065
0.20363661217938417
0.0065671590796001645
0.3013662412159
0.11794166100522147
0.1039521909241638
0.07872714479590774
0.10498837480628231
0.16225734803294142
0.0850417588704521
0.46856662778908553
0.11846175265807447
0.2057855327743374
0.023354447995215293
0.10183083797245007
0.09183147329038356
0.015388973430583219
0.03449395228901104
0.18460396549125
0.1503001934760514
0.014764781665682816
0.058411799597402746
0.20990128700036825
0.12023277618127373
0.08912336155009762
0.35947419200188824
0.034553964614175
0.0837633143076976
0.16165287760645983
0.10402035194763692
0.10292246056691612
0.10595002521023542
0.14307852858973977
0.0813458971866189
0.07621341336306922
0.21159586850682294
0.042932281352190585
0.11330260608460359
0.0491508096451089
0.3242853096608095
0.09370335179036132
0.18536038762700796
0.05503947959928841
0.05215676568370274
0.5161783927894638
0.05414365671917
0.2297349820271945
0.22525501021748318
0.01287621735723801
0.11862412499647622
0.03837964355616853
0.5711993744164352
0.0952669639529863
0.3231591219761708
0.011133654881483122
0.14129751939277663
0.31339879177242047
0.01892126456324646
0.18136610583806542
0.1103323455483615
0.2262075942124984
0.10031631499374978
0.24971544491797304
0.03642652574110873
0.14367901957024917
0.03379641985512762
0.2874442847401208
0.3083835357204796
0.33484146518388774
0.06572144257548372
0.15441893802552634
0.15432898135849973
0.08124950430036343
0.07009413635204123
0.10390080450973471
0.2028064390341456
0.20891155317848525
0.05847345586745484
0.1399243140427329
0.12110410635011658
0.013563885624560146
0.04844175327075563
0.06409449592476708
0.06833698239225355
0.3011565457638578
0.15830229761498998
0.02032710814298652
0.14935433575657547
0.22299598544146296
0.25013409689657773
0.21260082404278294
0.24576392147305787
0.20452523161039568
0.10164340789588426
0.007377200385907554
0.06290660676276523
0.018428922898135757
0.20681160759958583
0.06303366588838734
0.21543640729389082
0.02698277091210667
0.05679093212822868
0.2439310246612977
0.08229669111798545
0.04077088532854069
0.7161116093306684
0.02526423753591489
0.271319836042377
0.2978657397860928
0.08270393012962272
0.03650977043150563
0.052878940566825586
0.09134559388650455
0.22918760898729876
0.1559939307277132
0.6678955938170503
0.019050251831588805
0.021870778170949238
0.06981075496368694
0.038282235812614064
0.09044015396142971
0.18584531137123844
0.18392006540998013
0.2050467717189888
0.053203504531665884
0.032827254064967844
0.1151528628996397
0.14970791207141698
0.012967909997193475
0.18864842179541333
0.26346081805276017
0.6170230484621751
0.056704662760471085
0.06389960727922804
0.035551775087347554
0.027438637864225516
0.08058215820879659
0.015123086496001355
0.055013409307027666
0.19014716602169562
0.003955004446101492
0.359849846900219
0.5012825855836243
0.32348100161683785
0.5949501377091779
0.06344302160618333
0.013434596571151283
0.01007855433632381
0.35014852347631387
0.07497384091962042
0.25283251445890875
0.03989403821067401
0.06689620417223441
0.08656605152957561
0.041614592795373925
0.052399740211130946
0.04637450445775037
0.0028144796505042637
0.054269886345529164
0.13943808183828713
0.10633550466600802
0.46012581242892037
0.052604783385952196
0.05249672445792041
0.6862105645202459
0.2585311032917625
0.09605756927644335
0.011236795162806684
0.38123966701416484
0.02255950940848604
0.3055203122421041
0.4935196843451473
0.031197351426926298
0.1401498581272166
0.050795178623203714
0.049569020449421755
0.09812878381603407
0.015817958860983413
0.3600361881392366
0.21633154800584498
0.10892375908375933
0.1135845086797051
0.15091662969266453
0.21852666957761108
0.052234238346294176
0.223276316482542
0.07329851259162129
0.00076328275400948
0.24561728669395066
0.1039634589647642
0.12108032408203319
0.032758009606670524
0.05842438167946277
0.23005206747780427
0.06771611908759191
0.060561003894708344
0.21414900117471608
0.04797715815306122
0.3082768271847311
0.2590820928596448
0.1538070688869457
0.005102074775029265
0.22781463537186997
0.6334724977003995
0.06315664285599253
0.18513415938649408
0.06374423475897645
0.013198372839530525
0.10391892514372976
0.009494585431541658
0.3613483618090077
0.13330456732994467
0.05748304431635687
0.09520907794812505
0.14570925934090304
0.1621617115087103
0.010266781443524747
0.03875226690245522
0.002739530888514205
0.07889299038293758
0.021857149151658754
0.056913460047507934
0.10257292782804746
0.13080807793818194
0.14935009806759628
0.12606402134543573
0.2753295492794626
0.02518299333647749
0.020057606488229924
0.0005038864376778082
0.07315990810635237
0.12876659187792322
0.02084161922365193
0.28790515228417274
0.01428487422003139
0.2937950763786122
0.39652034956385473
0.08401913836393399
0.1617590223841352
0.1272312118225196
0.004138727682339167
0.05659665771891815
0.19655880060437866
0.05359202616858711
0.8580790201313978
0.05955010437232269
0.007700377349788557
0.04542841090231584
0.0012661933280992447
0.08605660875817425
0.12693191483137342
0.011545881078817346
0.130003911786724
0.017284987637274738
0.1720749264623482
0.04651845614840571
0.07347381032806993
0.014413121893532232
0.6959813471624112
0.17376732026471595
0.07045160767165161
0.11298284831200964
0.05617963761370298
0.6787006973882252
0.10459622475029647
0.13414742683707342
0.06575759416406018
0.3219696846061621
0.11055723134034642
0.011141544675262885
0.13779480686355208
0.06905452391745642
0.04305644427813316
0.10181421739695293
0.20212953379518545
0.0049720658978222605
0.11802837497642256
0.0317029520635784
0.035088522476879144
0.051835312582847806
0.01591072418075342
0.1698396465117678
0.03784312873456888
0.07923354665386273
0.06264873659346096
0.023115358255750094
0.05065481986447631
0.08044423165959412
0.0258572483595703
0.22631441806740768
0.16576502248015085
0.02507672838029377
0.011396418596065263
0.15301480952457944
0.014510317949403242
0.05066589853361807
0.057347040052327415
0.1713802499580511
0.45479688071544866
0.0799893678772645
0.053501916184699475
0.08048632540194742
0.2196183090266029
0.5403352235573315
0.3174770916939982
0.04020309349339468
0.08356948099056324
0.18072472852096955
0.18971981406612606
0.03827099543890857
0.15833565286975704
0.027379386396841964
0.21734548181976193
0.09203261654298647
0.28567612671242354
0.08753416110588465
0.296384717862901
0.1301464048269918
0.13362077298977126
0.20828427640628216
0.5491701721652206
0.19351869003916308
0.01405418619831836
0.57614838825551
0.17048719612868324
0.00863377165454719
0.11214536925813783
0.1490433708324069
0.04260720507133175
0.2235338285812931
0.04084470815314084
0.30894506278703754
0.12146812337191201
0.1397276155807753
0.12566106874581964
0.2596367127247107
0.03977703809488905
0.15970092412809134
0.06572518742608734
0.019790374901411768
0.480335092800497
0.11229916870892012
0.04973872845965305
0.40416550219609987
0.2398856649807188
0.04612914801837351
0.08942390270807173
0.04656105861436045
0.22793804646568303
0.25692465233262757
0.05498983101068071
0.07870561277863078
0.04980338333064913
0.19716207725792465
0.26508973458590634
0.09020438533875082
0.15716766305492358
0.05588881222864416
0.03552874093055736
0.06245604034291104
0.015316891952114426
0.04028505674647344
0.05150315621558295
0.37741600738453185
0.1440112154292965
0.07697754479616396
0.003634720624873943
0.055716330727839755
0.021850779360232126
0.1706104598774344
0.031566710371003545
0.2394363653553797
0.008381346850774884
0.1339693883693251
0.17602108894401552
0.04686652304120386
0.09229388232719088
0.4108789689839452
0.5406893890367146
0.30830016396571186
0.07901834535237379
0.010194381350980164
0.01743566426141303
0.05987957556478396
0.06499641521368654
0.20803541626448552
0.09671127870007333
0.2363843485835008
0.1880029089453108
0.013719378168910246
0.03394401495110282
0.03205355528332465
0.0002241483249803137
0.002652581762156357
0.06731560860806264
0.12388029103642213
0.04682502074313125
0.04384722157409782
0.4448737454858256
0.3040350390725942
0.06881199527516771
0.021521919422955147
0.14890331485192843
0.11850119195769022
0.15505395309660208
0.14374538588563807
0.132600370252157
0.08738855722638506
0.07257102637796756
0.04498008035692572
0.26206073378211925
0.22106593802491364
0.043064370119434606
0.13900785362662124
0.16991592187828786
0.002379804483792338
0.09662439932240358
0.34439009374901647
0.42162256593186503
0.10343808360058823
0.11306989985267611
0.052365362917562025
0.010716958882624257
0.49645779881797647
0.06296881956896093
0.05929712411549789
0.3602710375985721
0.036978541402880274
0.03916763647143018
0.05446089669613651
0.1312548426680565
0.14531901956711762
0.048537455034863224
0.2653083270900976
0.10713311410649262
0.2913453087716779
0.07412709915943276
0.24680616530525215
0.02702601085043169
0.111172276380158
0.006928711696377452
0.03223941040255816
0.02779823009491969
0.06551011789215741
0.18164828934585323
0.011606082159855344
0.028628280458241426
0.136724040131413
0.02212313861886593
0.08531912184785197
0.0326581354851334
0.03219574165842943
0.13577312192262214
0.2670320133302928
0.2303005816721438
0.05095715493489446
0.5023277561277922
0.08494873976278737
0.047812254685663746
0.008985576206798969
0.27997023499728474
0.5644854162241971
0.0384778000553592
0.12020643834333111
0.1841119561695954
0.015975816207850588
0.03403432309225702
0.03330730227558884
0.1789488958363514
0.019869605852841497
0.11695972279700773
0.2819007336576249
0.1263681050652197
0.25856620329687224
0.08859920535394711
0.04749121783129335
0.023589189031809777
0.6696431819332375
0.008632589438183434
0.07227756032115891
0.12706959747370616
0.5136937489825069
0.5998986982521345
0.08497331461424666
0.37784214557401946
0.23441577416907436
0.29413509666725035
0.18449412137309512
0.04015595314065271
0.04247159651019025
0.2997858503375748
0.34431306361529523
0.014733559811498069
0.13441615270221133
0.4717561249952396
0.5753397099927248
0.11935978636978364
0.49417327773944364
0.023318328730189894
0.2635447210449677
0.10029684543065344
0.0313955941550627
0.23142657004096687
0.29846863680336416
0.43553841656010156
0.6429908226855161
0.031149670005231393
0.2988328967746733
0.20695893879642407
0.01009442562149124
0.14118219805719137
0.1073559842199832
0.1732889355781784
0.3287774796970857
0.05448822246235999
0.016315984563014842
0.161329395527937
0.3535953516919535
0.17330810822648327
0.10781946369743489
0.20853218628149345
0.5289935765911798
0.01684378155571829
0.21371211113922056
0.03879492862824671
0.27411995031738307
0.03567949846521405
0.0030460694285449085
0.023400728845700252
0.4276254144330453
0.1715758449226616
0.33296209787638653
0.01558661152893988
0.23414447019568843
0.11158960787467849
0.07369146770826718
0.10060904045966489
0.14952407007114096
0.013415251020842886
0.13760900160005848
0.2422638267206409
0.05105237407278965
0.009235356626776808
0.05966521842971532
0.254582256997265
0.023510734811369182
0.16587491914646987
0.15187310286208414
0.04289098462970894
0.05274111537483178
0.1567882270735252
0.024059490780955994
0.23091728078113224
0.06396754912962498
0.2668852270071929
0.24180317013522026
0.0761379538980685
0.18411330582684085
0.008429321822913487
0.4670771335668543
0.07026849386167854
0.0019062977604974594
0.032721089576584886
0.08286075320129814
0.03721663029578365
0.10438443190367776
0.11591114974787158
0.1720552819766035
0.029022470016113744
0.37707753634752156
0.08666972461931775
0.14217089255702337
0.31284997223529964
0.04537045201169793
0.09769946477008579
0.13023033637509018
0.1460797063333071
0.04134575285306422
0.1261749381100575
0.12994128279103462
0.11042427338657454
0.20528954965580526
0.10709069988977238
0.1609910367207975
0.2885260487247558
0.06329236734174491
0.09533327666160764
0.0009685526615820673
0.24779866259009045
0.02825552053419599
0.012982845917133565
0.0714595329705267
0.025433142034078503
0.16145103193665342
0.013071515221671959
0.10047108826603175
0.5314109306088117
0.07548853383934402
0.20097949078326435
0.08032037685477399
0.2033459569881915
0.057838590734040386
0.027612804329376094
0.042105068442910204
0.002510859468663742
0.23059722709756
0.01021198409345055
0.469564245197443
0.0162548758265785
0.027009493759928584
0.11621710307003615
0.04889359209253482
0.015141597471724316
0.07789945985227337
0.12707264654782505
0.28158984458953373
0.10338163700960616
0.04937208134779882
0.031047627641862897
0.5565644069328542
0.13450464610689566
0.3044045722768181
0.1423939171827165
0.07558330544926459
0.14594056183635387
0.08252488518984111
0.05519345776206843
0.02846679454696488
0.06693310697839774
0.12860708161715775
0.017926905808578482
0.3280604751445078
0.3350712225521161
0.3830503920648808
0.1555111692384803
0.01497952497096617
0.029555845335372814
0.0002682884654971936
0.047085010019501515
0.04178431815181486
0.08355898218567608
0.13579860709350355
0.23098147764560878
0.0024877262663503003
0.14093553366371298
0.10867736945064842
0.09575738451473387
0.08794047461662731
0.024375930692233753
0.2448670571689654
0.23834315674439005
0.014497005969775404
0.014966230395909155
0.07476813847346184
0.49956320859249864
0.08032298347151366
0.04649092547622487
0.06732819981488294
0.02549961508292218
0.6539241284789514
0.7024046281059438
0.04282283453349954
0.09091036580913213
0.009081147085133995
0.003693111404024059
0.28763352227670275
0.02984692609041599
0.15505963649935178
0.10870621588497684
0.03779621766233192
0.15287492473107017
0.10868181897919992
0.010491949106554491
0.11906959349548495
0.11314834533648425
0.09476376913585326
0.07358595933587744
0.036621775453091816
0.07974993432422924
0.05641420095362788
0.2501053411047185
0.27913003483865423
0.008249116911090202
0.29269734991290025
0.12292181288470716
0.072921580044456
0.005589226419991096
0.1718671870482452
0.2606006685267255
0.7436830056810346
0.0383917113358804
0.0070200029551992895
0.0775161331240846
0.04694527811490358
0.10255973968896707
0.10100671821935746
0.1466208965002408
0.1012988025811363
0.04735203740071953
0.3122310721015774
0.023714644767298638
0.3736620124181389
0.04665139362981883
0.16896855878569383
0.520789887663009
0.03153212975735485
0.15589414531688547
0.52100803760833
0.037199675238430555
0.10413491097059205
0.25776952723158175
0.12650389901139222
0.11585065054690187
0.031654244595543356
0.09417218117369623
0.7686100978488329
0.2779816523253636
0.4393403095145317
0.15782225019069632
0.07841433865298156
0.009615289175257094
0.051801613654500075
0.45434306426329313
0.26827036378056807
0.004210910140790578
0.34456258353686664
0.5617434681388463
0.023544839960521518
0.00918584556694249
0.20187387142111607
0.27199269920555336
0.09499539739354682
0.24611087989447517
0.028394320827855833
0.040907443179708666
0.034543120253788945
0.184616440842336
0.030184306608169245
0.11516061163157472
0.17247761388983474
0.20776554597278502
0.5019076643442462
0.07366794078718945
0.09245617383875583
0.17881405525999078
0.050579621024796365
0.09833203259597292
0.06149072133029403
0.12449558570318985
0.1527252567597098
0.008980700975217559
0.1318834116890928
0.18445791007037843
0.32825748046009434
0.0769714889834548
0.0635394413090689
0.16667589370092453
0.14542649655870293
0.03092912722193608
0.36155376784757026
0.13497446178935452
0.02493105606076436
0.14021902571314002
0.03585660472585143
0.01518656697887793
0.04982103236388823
0.15945039145311307
0.018379244076228506
0.026583001521252574
0.05159822640409561
0.06428294003136917
0.004410322345019602
0.163854703635383
0.047421575259069405
0.5416271385237879
0.1682672411869179
0.019524535873440784
0.0752481825141614
0.12299564292121025
0.18914795206652593
0.10102054931942099
0.31240178997669293
0.0075640281927968475
0.21034362133753867
0.11176169844804747
0.007036082553545356
0.05058505938706905
0.3227714191240217
0.06423436578365022
0.19354095452047637
0.07709380753081238
0.2783571128843476
0.03813646725582192
0.22122342319444352
0.16579969388121354
0.15340429850251025
0.4698585824046144
0.12403415747496391
0.16013989832641234
0.3291463629794485
0.01934576698729492
0.03670501014719498
0.04555512636575242
0.0981310419873014
0.094240581447981
0.07405947589952103
0.12325552240469652
0.1166316713949081
0.04013273548097071
0.0892062427188922
0.08587267523078707
0.18221047928007617
0.12094275493162507
0.25217349210685164
0.22141628671595218
0.1608097418657916
0.06090492535178422
0.2833189202074818
0.3825944519357059
0.07004729132658565
0.03313814177981908
0.005164613884697266
0.08301579246954084
0.03854613930383158
0.047444827290554964
0.2280380488717792
0.19931486661260733
0.03361782411730288
0.23021573838553855
0.2006555315333123
0.058614181924563684
0.3730932507354181
0.018227164306226624
0.0929743626422512
0.030398741803193137
0.04817917228834692
0.0008321526110219048
0.04334241667849566
0.01102661139235431
0.39830631424591534
0.16924254017153492
0.13212284970942936
0.175630729301116
0.07542058148340264
0.06905437163491158
0.231234708763619
0.06418537854113084
0.07959934668942442
0.4754657743503274
0.34076730232289193
0.2468685821483968
0.021372983473661476
0.169280625009171
0.04393383417079012
0.06660727348644777
0.2259016962825541
0.025537278171001425
0.21804371976577488
0.1260238700744318
0.02436572605538831
0.16767851174634402
0.17024787933521987
0.14011506202177595
0.38699110028411515
0.11941714377177602
0.09673844144456556
0.01294061010376278
0.523547826431823
0.1530212226152173
0.16416309825646705
0.08117833354161166
0.018309698175669617
0.11822498059752823
0.10137710733569545
0.37991322064213995
0.06821726860960133
0.07318859503604855
0.014949645532912186
0.007345319022259166
0.03105729480134375
0.3341742554034613
0.04618878093580324
0.11692221726856261
0.17981725980702273
0.07388788622210175
0.1965268069226711
0.5556471162766456
0.08250612968881645
0.03536654932386744
0.05131246495949995
0.10864968220720747
0.4781206520895089
0.17712063666195388
0.06219494363871725
0.007700529934076516
0.05805500465113303
0.12738200657530266
0.20255944756343428
0.026721877411657022
0.03009139169069529
0.12037010600140963
0.02276299584210897
0.33413865817261873
0.038056095465349146
0.05498856340903923
0.14637041068481357
0.15265819319343454
0.06180054634929029
0.017947018156802032
0.14553701272845732
0.14803168699560726
0.3360938590565088
0.04310767889683736
0.24080281151892488
0.03211606408933902
0.04791128845135275
0.071016961560357
0.20159959370921032
0.02252544651325914
0.028932973068940323
0.09024690019241684
0.06883419215746732
0.07252703957980902
0.07857219353885844
0.03891693762121184
0.1377669929896805
0.13838882749836862
0.11528239118625234
0.019150144522292835
0.2040508597437318
0.024742398383925397
0.04643166643111461
0.0023763345576012064
0.043242101976753294
0.15082339534027547
0.04303505008809558
0.09516901158107194
0.027823632903736777
0.07295599479241903
0.3465930091813959
0.3126222343287195
0.09127749051816392
0.016763276144574752
0.04433488643167274
0.17180901935466858
0.0001348546065571111
0.0381058742087822
0.009660927095490096
0.014497397724670048
0.05269479797728088
0.024918868008778256
0.05159210074598521
0.39090228796671284
0.2177866387365681
0.022039723183607442
0.07328640276701709
0.0011929519253756045
0.08817561763371666
0.01326647697508495
0.06176729604764325
0.02283233580955676
0.04763552456375356
0.11166544598575266
0.016766325483435006
0.1931570647854639
0.27896775288326925
0.49693534579024695
0.657455989649782
0.015468606255888669
0.15695748372580381
0.1086159867412157
0.19365342879205175
0.0019376877070414055
0.18404186556492497
0.380396492506426
0.1862994278140921
0.2852999357925745
0.14759200129486144
0.1384838006015171
0.07532990216313475
0.010035024780152295
0.05828656855626652
0.10621189187026675
0.12353793500244155
0.29193942182921306
0.01986516525785336
0.04990925779901429
0.28429906055843307
0.019935318080172657
0.11915674533599033
0.2353006776360671
0.1497130710300054
0.025152579017319435
0.11120682803690843
0.04334654668327496
0.16555148608238435
0.0520414835706948
0.17270557008943466
0.057128601789866416
0.17150671670463555
0.2111166512745757
0.10834172456646797
0.18807506372880708
0.19589070945328982
0.18915495249465655
0.012292480594208505
0.00973843579112011
0.08238525707273239
0.06871900254571951
0.01923935561948134
0.0522283796892507
0.1690399573640375
0.4765275485754769
0.06543477690544248
0.20936048493506287
0.07315576111906413
0.08784915209378198
0.06795523374721722
0.10496967026456389
0.00009696028769823732
0.13484303281387477
0.08721831246742569
0.0551082048733681
0.15706838259462294
0.1394557554066887
0.017498845854851078
0.18859179882312088
0.3823693558447413
0.048601399709372786
0.010865689154587833
0.25862527032496657
0.017613721986484455
0.03850910449896404
0.6241952478253776
0.13272066444975428
0.010055669105783597
0.025466249999834892
0.041802305754342385
0.006658563633035696
0.05632716185243893
0.024770974506626187
0.021021791465619947
0.2798698176490273
0.025667756800670887
0.180139672868904
0.03477426889642909
0.022059750255641143
0.16596847521660127
0.1778585555368987
0.04361460330266754
0.2752758203901384
0.10149980880187906
0.6227688519717148
0.13367301173091306
0.35682057191586786
0.011574043865481257
0.11517391882414843
0.03278481874925902
0.1956295871127638
0.21136228611810987
0.008562581798229845
0.14530997848036548
0.023425678371166218
0.04184111421651724
0.43526489261964535
0.05230935957226296
0.0618168084492623
0.030163102195185313
0.21701628512668855
0.012992778812246088
0.2423114012230377
0.13288010079807838
0.12285159232293154
0.012277870670784318
0.057119538243545105
0.23577404933848517
0.12158408721687147
0.156323886517855
0.09962288168121583
0.1422852178805475
0.11402257230849887
0.05030795447122398
0.3018539930325569
0.0743087419861084
0.06928593924948116
0.07392958439995434
0.05361369905527794
0.0024014718435704
0.18156611481622512
0.2038885994599423
0.09137378773385213
0.005559537718393788
0.0031316152340890658
0.35653076616464224
0.06680333313961873
0.015507775549005919
0.014818196426373671
0.13161491762723831
0.030014189995923455
0.05695097911756333
0.1828618351432588
0.297479904600466
0.02795292196159579
0.6404055803624716
0.09245266293621725
0.032133228152859884
0.262659936202855
0.014681168618014879
0.019234950024743378
0.016338104707438232
0.12891167600471173
0.018560160595025008
0.0715952758543282
0.09090431632722132
0.3008663750745721
0.02982299307713454
0.008483240630681548
0.686354031778748
0.15757174456780426
0.04400206568100429
0.02010141924219581
0.024232665710313194
0.17788371371195982
0.09975210686863932
0.20222069819474342
0.0060233307600628646
0.037207407129282645
0.019732388454081862
0.07536818521384553
0.016900410258575135
0.104746053515467
0.0719294170497223
0.05293308831882346
0.03321803065059051
0.22176017508247844

==> anc/HaarRFC_U1_L6p0.25.dat <==
0.08384088437555932
0.12387018855379132
0.01931383530465905
0.13463421478481202
0.3278664953599825
0.25095578584011397
0.061911030545864415
0.1033404277746016
0.13109069703823978
0.025762726163938193
0.11446908788005566
0.0037877836691245894
0.16596368590486607
0.5751306908370483
0.513901157714834
0.06345277120647588
0.36608299598137
0.07887231558713649
0.14723364392157517
0.1029373974741583
0.01695973469947356
0.026241779574223356
0.018789407821315957
0.0231829671899698
0.2997054519778903
0.08228964040457279
0.026006488033983925
0.16556696537494547
0.3243875891761199
0.17265671032231553
0.15149569365848678
0.00009732689284790528
0.25250381751276857
0.17432836740643246
0.012549371155575256
0.2999540865311518
0.2964504645667364
0.010389279757473497
0.04747094435867975
0.03262104432587724
0.12768711206357453
0.5114277735470216
0.041135491233377015
0.089815101046419
0.11153835830029961
0.015457985324954446
0.08494343883584608
0.15309725979675698
0.04635589021349437
0.052563973124059
0.12326237621789932
0.23779712737928124
0.11411029286599242
0.019994851674918736
0.178935590137306
0.05300546043182621
0.27951010151257727
0.11702800459107388
0.055462789606485305
0.13520699783758572
0.022175680417610377
0.29432322026379193
0.08904068183366608
0.2717068021073127
0.016497539289066332
0.16959688123177444
0.18363082852395957
0.20959036850304683
0.07798521247979462
0.03919218222316268
0.4283190261054685
0.018634634553664087
0.21092125898972963
0.22828080962154262
0.14691472162484315
0.09633949907880034
0.3385919276854249
0.05778450438142089
0.2393006640582116
0.39471386877957215
0.2556691594600987
0.000240310634754812
0.18539002632596946
0.27750617106203007
0.03907633235075157
0.041263363598038484
0.0268710588441423
0.015084607729071985
0.18022169296439614
0.19568174937970237
0.031222414601663806
0.5445409163970761
0.4115096617095124
0.04578661731696592
0.08260021192143743
0.11281285716345917
0.12206405116233243
0.19204485979651825
0.3470083050693882
0.08216283053382477
0.07441595298711769
0.0399401716444952
0.41610140808324236
0.11477125858424232
0.019377537403177457
0.07930806511631183
0.0026288304602413064
0.21252833779872776
0.22128392210628914
0.42694474256941156
0.133495726609521
0.390457201783531
0.28758516996551026
0.11099164453543016
0.041596357191108976
0.1178817620770361
0.15020828416550522
0.04959341316684932
0.02918975463053007
0.007512838799002628
0.08761570862989618
0.37854538448191105
0.04879815233982452
0.01744803626881214
0.05283008272886316
0.05129292331410436
0.24083460506202273
0.16570655868720335
0.026904264992392415
0.04703333649544412
0.25344349339456496
0.06520357614019381
0.06497833643688611
0.07809420179105106
0.20431658968108105
0.015342800755294999
0.09569145990608822
0.2742131890877178
0.02166151544991209
0.08593174361195109
0.17938167660505064
0.23279167069990267
0.4161402301098184
0.15819794705326823
0.003199691152285517
0.2610008929728852
0.04339746001289169
0.05317600712869811
0.10220489674043413
0.32513943196139755
0.11499129355205058
0.48647827087900747
0.0508235977998052
0.37132725083944124
0.4433123596187739
0.004508784965759002
0.215770286193684
0.009417420618613923
0.19720576648661642
0.48251576272601926
0.035567026423165754
0.1819985770660018
0.0041409967100082355
0.025663096392314445
0.4507768229301368
0.008599766741145865
0.03702442413073196
0.11008148298784357
0.01828073943334462
0.0010536444250724831
0.020646894424211866
0.06617448505181911
0.2420208648203107
0.3537818460304122
0.21528494138002854
0.017523488674829297
0.055960736632328846
0.10787555676823539
0.23479251744729268
0.2917526717949759
0.1761326645322354
0.05896563558900821
0.0404079089664352
0.35365384081430606
0.24888358838871366
0.13124081241232954
0.1087500268705754
0.07689765457591526
0.15322447996285105
0.09843255066748861
0.07575294256834046
0.023395339075405044
0.0009653057032300708
0.21574387422010366
0.03030130242251824
0.04640466872592717
0.8587415142952938
0.003851996599969993
0.24692053935335234
0.018401778422842692
0.5342175752830344
0.13848070938694287
0.09265993668922252
0.06227324294745882
0.07043165118065141
0.18743143824392833
0.00010264752339353005
0.7265831506014545
0.13471190725718865
0.06386116962914543
0.22348384197768037
0.0064273898526758634
0.2795194615368211
0.22552229922071412
0.028322186079741823
0.0494351596598312
0.21490861344202972
0.11191775877875497
0.04637966803492476
0.19045426978724544
0.05637169873618327
0.1432677873215899
0.3531934260692688
0.004659392681845714
0.04958956061889222
0.07283309653721952
0.086275410935082
0.22618200475552996
0.032111535228855036
0.4939804760157279
0.3268719570647427
0.3181374306797293
0.10001451186668306
0.31498078233955085
0.048610872516505116
0.065789458407636
0.06577786946958164
0.03229979891121752
0.019025548935989546
0.2568051484611338
0.23524785797347345
0.15710471377580748
0.2896807719690594
0.18878704228775503
0.05993078525163959
0.04562626119508596
0.023621487119912018
0.13284228491350533
0.00950964774913859
0.012229318792022697
0.26437126133906447
0.013011823172514179
0.06578280037905583
0.11583278632353913
0.07368697938244655
0.05285969298789297
0.04611550070920571
0.09355041126786026
0.2243214048529264
0.2167477240809505
0.040383434083527764
0.018290163710596788
0.024352468886693616
0.830923664547611
0.26256227812185806
0.019515843512060167
0.27076079340647935
0.0739161035820295
0.02936191347102752
0.08456531530812554
0.221722206007558
0.11499067540231978
0.1726067210213885
0.1170855385625105
0.10317743594268557
0.23201423562689216
0.32879279995506483
0.07438634322103614
0.05497117453450878
0.591563925830782
0.029299673298940423
0.07794164956586579
0.043778964973453384
0.007063410281996994
0.21524836765771563
0.03464154549322642
0.13345894864275112
0.49171545797413746
0.10645847188758903
0.06970376285838817
0.42291010318343236
0.4584339704237703
0.3358041488511552
0.2170157583709724
0.0008246725612670052
0.10267092226737701
0.010316476432238122
0.06192623890196588
0.17086842118993117
0.17882375573873655
0.1551790723426429
0.021475060194804836
0.6448330840988542
0.016545666625782735
0.3893507492472504
0.16457430914263652
0.104481621620228
0.1776431200082413
0.1809738890071514
0.2198900887414254
0.005979698044694036
0.038243557495323655
0.08125849377311901
0.25728254391641037
0.10917602857765976
0.10707869532307494
0.021364422461174693
0.03755027283019605
0.4475594808877842
0.24739833390230262
0.007553797088285833
0.07047638742785735
0.07788489333459024
0.2622198298552934
0.12869182243752852
0.03372120040406128
0.11117929840071858
0.10389916278371505
0.6742553011378003
0.3471748987773814
0.08467410514860131
0.02369505594395697
0.20977724219837693
0.22928872276126985
0.13760485471831213
0.09681588347616402
0.0519771831310702
0.0060444008797749995
0.003608305061956994
0.12094389346368502
0.14376837729799827
0.4019401465457353
0.017751364600607885
0.04815693448301255
0.035103491102036616
0.24636506223189897
0.1989223910336277
0.03556341624342692
0.30336630227779704
0.05170639843009043
0.288491450591594
0.20282751989446893
0.035982787319335484
0.07748632717602363
0.019173701429779717
0.0608031867220243
0.19230113738109522
0.27536903443391014
0.07256902358418768
0.13237029365011274
0.4782423528022714
0.14062040020190988
0.32869127334620135
0.14908744849405278
0.26963342590157774
0.11589954068016488
0.09572088408049423
0.027724785214586014
0.029195525805423058
0.1259571741674924
0.023185903088556538
0.43534052386040867
0.001937896012540576
0.038264113818819896
0.008772012947523332
0.25586947882842137
0.2882829498840927
0.07429906571854845
0.5047169998901617
0.0968208288517938
0.07991955888856674
0.13292012075576612
0.008608467564306619
0.1538630970238463
0.11550710437602729
0.15523174623606004
0.07030984849625263
0.0615963798797284
0.11146924981278311
0.20298612391647952
0.30657396127359415
0.12670841243576958
0.016687561518805575
0.5156851871678957
0.01728159521519405
0.06582620723249133
0.07688593265409459
0.13290808940077703
0.09324949049303836
0.06443450754092447
0.09354536580014612
0.04590433366624696
0.04856098994014174
0.032780990133496314
0.04101339511340477
0.17949221059923215
0.1100393369949604
0.18148234943296448
0.058043477634701295
0.008511901819242437
0.04861572470741514
0.23385873583069125
0.1665798169862579
0.3121187003893297
0.07800053306470539
0.19672565683437385
0.04906701783220553
0.0916972461938277
0.1299805308677259
0.1445364067305913
0.07634118862330568
0.1442707966150039
0.04322937190115508
0.051750293243526785
0.48363011521275956
0.015027101290762889
0.06971970852772026
0.09196598780553315
0.060422249747186275
0.026761864110780246
0.007859267552924758
0.16868536971002399
0.27240134188048143
0.04839754946526462
0.8993229924126265
0.021059201790280962
0.05756804572612685
0.06066219675048468
0.16395102407044143
0.09633038980969488
0.0642150713016469
0.15996772179875562
0.025926333710159656
0.03859465942284025
0.07267949177955951
0.011753928811386406
0.15958322630862715
0.05517912721958993
0.09682988414537434
0.0054816247712544675
0.24929700048713507
0.18126445490369478
0.09107548660406355
0.08468983813591553
0.1335514719428363
0.057256861357630445
0.12361112396802247
0.026489981912171674
0.6262302785656512
0.1883074033511544
0.0076008353850505715
0.00042174993078381316
0.028220736067923396
0.0038929920907532097
0.11567252477845935
0.14902437286726622
0.12529093194799198
0.035249942764164696
0.04588245494493016
0.031596745338979854
0.01642836986961656
0.17186731042106856
0.49350123674144347
0.1841696749498018
0.1969316258047339
0.14116392195831137
0.017331532124873643
0.06775930373663547
0.1644702751213817
0.08337482816652352
0.19619921567663415
0.296685901430638
0.10255446996763516
0.05561296895540454
0.08818088242846492
0.25252685960806875
0.15220481669431307
0.2755168968420498
0.37685538811995634
0.138590502499228
0.011468523373404222
0.509767322331875
0.22584549080848165
0.09774708753718028
0.15847813415693643
0.11854951223936677
0.279832579792227
0.10326430166839526
0.27863414579273516
0.07912083079194024
0.1268321986368886
0.17581054071087154
0.2354169905026964
0.05529000722648707
0.03140679886418541
0.1414087905369493
0.04843000016296384
0.24226725758677498
0.12252783124148818
0.31227438028629506
0.01305746331790835
0.119247868697103
0.14028330516040546
0.05621310356199148
0.18093717586145755
0.027795093854738263
0.003461106886435805
0.18680781563124377
0.19871919410056005
0.4859921170182677
0.33177214893885554
0.031572970197721525
0.4182104146142326
0.14915115088483039
0.009840354142191837
0.09588685737817576
0.0873683208201764
0.03584120848975976
0.4183885009406679
0.044365301259215055
0.017850792495956606
0.1149849938481326
0.585740680822309
0.2518946317629874
0.01673283379479137
0.03212171256047086
0.18096934868210113
0.3575049528989263
0.17181137949643746
0.01062705539894734
0.10233284342967681
0.10551036150809814
0.15928024345302888
0.0028792340441188263
0.5592853656765056
0.46125731320241753
0.24176055325270857
0.21823128460269373
0.053989502118743274
0.3134874862607687
0.23843470238916245
0.36869272708719153
0.02702954200197479
0.21892154243398892
0.12238136928693158
0.21550236257917482
0.04588999110333623
0.05686623793838177
0.03202788672296294
0.01479446711201233
0.4874137074813177
0.04402063008175216
0.5049235402491905
0.060685234811933934
0.14863370938795578
0.23423737777099335
0.0447502035388569
0.13037249050306346
0.04829143685001733
0.15183827308460154
0.1272399658936026
0.025042615329881928
0.05762444695728109
0.16503226899757262
0.4779430408084528
0.05662885618408902
0.27342870529645286
0.06429147072460997
0.2092844720309436
0.08743088552511279
0.0003165441653694444
0.17921083629623827
0.14694462295045738
0.07433623542137918
0.0535982891587071
0.22675931243708194
0.06122758312982229
0.044448941139806186
0.34994772099187665
0.0987742613518019
0.1253051446546813
0.0695370812069945
0.29450767107326575
0.00792865689240907
0.03621337225281272
0.2152987580266244
0.08684037964916347
0.38656300375193836
0.10978267457890795
0.22733953057004
0.025766891848702785
0.06696422926352759
0.07716750532969231
0.5955925030154168
0.06761967246458074
0.03171856258072728
0.21609248681653945
0.13979742285856345
0.09994273915840714
0.009547892352527837
0.2630601221543829
0.10943150236148809
0.03446811248056434
0.005268321407750906
0.014315561179239851
0.1897492182477465
0.005160459858251124
0.017740186824782685
0.16427611594484504
0.34209066335243127
0.03546612786926167
0.22320267067961513
0.10405754039708126
0.10735686300257925
0.1775825363713151
0.07484455953642759
0.0592334620287811
0.4976717071700142
0.14274328178760626
0.014576974722374968
0.3095626009233138
0.012234186127652832
0.4072897515670423
0.021664404227416008
0.0811782955185325
0.030518449184843633
0.1349029065819061
0.09037724847272736
0.03734256828080291
0.0827214409621834
0.132849660823514
0.2624325995467411
0.10316696512077679
0.5325447330847807
0.19560964153992796
0.02250046079492825
0.37376620989413756
0.18903723855542834
0.00517891697155282
0.030510381859418588
0.10619781013278871
0.1045648800941187
0.10136042118200682
0.08113203821507377
0.15733019391133218
0.100532662751796
0.19137724824395486
0.18093941107331482
0.11637755072666056
0.16442687162513747
0.06334163622284107
0.08880811282597091
0.07614417766192744
0.000981032753076224
0.12467193526145989
0.2590342852118378
0.18226257442585006
0.13242579284619455
0.022426478603949144
0.04152921388560511
0.19008630775908197
0.04734479641782683
0.2648675647805838
0.03544096162722093
0.2696035971663312
0.03141553230697679
0.20478841693835428
0.0452678573011182
0.4274416714165014
0.06693750107082025
0.26411975840080865
0.6246684902699529
0.14574112686536592
0.004269195113813941
0.019732297210840775
0.11156697750089228
0.012914347954976474
0.10845397580172124
0.015772039389949352
0.0007390398248375531
0.11033348168957313
0.14513293804688993
0.23325959166639018
0.3353444659608837
0.1697153757967616
0.30257192739959243
0.30105538111763996
0.10143175179327742
0.009766641307103106
0.07117053774305827
0.17302168069409404
0.6215583691381371
0.11398157369734054
0.2130519498689771
0.057600902869182014
0.545170458303759
0.10180600580625548
0.30977181992800673
0.2608689671821019
0.5130486053021859
0.09061626795338765
0.012628802919221355
0.1108669100172537
0.2715073936677816
0.010803589928332951
0.021229053503445734
0.18263673388611396
0.1811607955207527
0.09455029635939864
0.08329085817251419
0.0908191081211641
0.058822796041563444
0.32732042345067236
0.015154272713773056
0.022881409493535447
0.046380401796496204
0.209599498837928
0.1795927613279286
0.008516074815900184
0.29295526760960244
0.029058128686196682
0.09992528738458867
0.15550992930024551
0.011179393875206462
0.03285919367620573
0.16356893363283842
0.06879399006552152
0.21536793838380555
0.13771829532936306
0.14716940004955772
0.3420543498231916
0.06434842744125038
0.33385782163409783
0.04298630106906021
0.08025495293173103
0.2653591215911189
0.013852389914618629
0.24085718050080698
0.5734902453400343
0.14786834250564118
0.08633439258816795
0.2151165495622179
0.05207480396136747
0.4131253879230647
0.8078310646782216
0.28371808196265236
0.5154283756064952
0.13290914564734274
0.025366408609611583
0.1955524372463191
0.4027580759920726
0.07898822793589223
0.025162234653882003
0.12166071532168951
0.0037191018179565777
0.095843751754603
0.6474934497185146
0.10225243666021096
0.07246925618529551
0.08514981138441946
0.063730351222399
0.12942495324682568
0.00800001024902844
0.1490827724894089
0.12585647923131182
0.046524825127001276
0.15153821624278954
0.19945453577017638
0.01363835623852664
0.29367548936428356
0.1478336141412627
0.057213763253104954
0.05631300450969619
0.0971371461145109
0.027772090029923414
0.3781955041873803
0.039686222728212144
0.011518305350279466
0.10315633463038758
0.05561358636782084
0.05442331101844616
0.057978553418329616
0.20583823498683415
0.32222707210236584
0.10405823375539971
0.007551756921131599
0.033757614352331114
0.007402178072349017
0.035208157218344756
0.08979262491505598
0.02494114610404532
0.2323177495631181
0.45889761272942436
0.08980207610888606
0.21703530466790502
0.14119609534825558
0.05772161509776971
0.05932521085146057
0.06821945218774415
0.14455416221781434
0.016714327185001557
0.009718935364101873
0.07548464624498505
0.3463133174372641
0.1208394017283747
0.5159355659071553
0.15754388668038347
0.07055084821274939
0.2316205453702118
0.0628423264611399
0.17089873431038674
0.5277132320663576
0.05877085482700556
0.2673243849905341
0.2192994662947682
0.15116099073597686
0.0880942287394424
0.12257148565883687
0.2695239587238224
0.6193724380444691
0.013066985554887348
0.00033191552232461917
0.010017284559760538
0.05487040842953542
0.11670059006723393
0.11387337082343035
0.030948851538341062
0.3138474088959338
0.410674907720039
0.16504793327019168
0.12641732198294178
0.0329789734096171
0.033785414148344566
0.10985937768986814
0.08875244882744748
0.017680848941582734
0.025754818515056538
0.08862180449472848
0.02673012418223632
0.02365985974073389
0.2876119073751081
0.18487195120495142
0.23597009790020854
0.07986338237412526
0.000988932844869777
0.16662715386707763
0.041773594917439434
0.670120533687373
0.04214419809538616
0.03632140753522384
0.09433494780199672
0.1884926370937873
0.06369061674273152
0.07369976318429572
0.06428038906816914
0.41961477487653115
0.23550927222966195
0.08904318531267272
0.14262895662634784
0.23166205059262587
0.28290183114897854
0.5094056892192069
0.056544972698339566
0.15465924757275337
0.5105932208643325
0.1277963775071144
0.2606330368032487
0.23874497522440816
0.49290088179922287
0.006198066474620402
0.02802166678772136
0.0033966603598431645
0.008011441727930835
0.12456456616407424
0.029866805879633317
0.028286309789972302
0.06479737436276563
0.011411167962192076
0.2203644457643429
0.00591699346824184
0.15863254366342877
0.12908747898914688
0.04674620128739433
0.5278228510672076
0.05300798114507716
0.15329275323400277
0.062064394257699586
0.15160768070585778
0.336522982750965
0.10427740631969261
0.13873577694824862
0.023608138124165522
0.019087841378259664
0.252979311678943
0.020293089872675682
0.08339354917667435
0.04506311521878838
0.23299912851020826
0.24982514999857391
0.051334627522313415
0.034919751595293515
0.019618463510710695
0.05986245555136992
0.11884892237357876
0.12702834360439189
0.005778240563149795
0.020724879381442383
0.005200808318104121
0.008510001132730979
0.12993810334943326
0.011136197126111202
0.055919769532124665
0.020044839041099074
0.10605584500190703
0.0032534901144048653
0.3624597307783665
0.16087683503612663
0.12256595833662272
0.025777473365087678
0.025912935976056352
0.065467503288044
0.4150492914487349
0.01310201432593559
0.04126267217893452
0.32688690167543094
0.12173798167561452
0.012906142139053736
0.13642137440876742
0.40136358878419365
0.10412434282581703
0.28409386472435827
0.15052851041512438
0.015000190738577444
0.2452514252485063
0.005722980450129864
0.04694226631197362
0.12476408792871989
0.024858503809081358
0.23856135152776975
0.07757396614790234
0.06295190804233063
0.11902345879662744
0.18881326712501068
0.1474418410259603
0.07803360855370704
0.023987986970458362
0.9415700027654599
0.012561982537821096
0.04085063720155692
0.026884449743688657
0.016044928396821447
0.06433392426428897
0.11513283979896366
0.04706284179688079
0.8248558576659847
0.05264100688515483
0.17221994856999837
0.03044505280792632
0.07213248463802804
0.09745401002939634
0.02948044883933852
0.06664741655496881
0.021429815913953005
0.12040811918259392
0.18298149653900883
0.03723629287922098
0.05855299351849936
0.14936865509702046
0.013975714154898072
0.21391621999893093
0.2882608122713351
0.08494780410471163
0.19784942105650757
0.26756226505800873
0.11517793744854096
0.22335701786372134
0.504482792706472
0.12492694342414999
0.15980189015058996
0.0090872339215425
0.2284615012968336
0.646542164710796
0.3470330961787351
0.18821177155602598
0.03740072160092229
0.051930024591079954
0.22799657117361552
0.28166600279891674
0.01737802095700116
0.09054486090023754
0.3092843033580849
0.5107861593699863
0.1566186073934361
0.019708198285028566
0.021616125609830915
0.025489697210805
0.004020921686139493
0.07871342951429153
0.33982523833538886
0.18420796662448843
0.13299148583435652
0.1280300256753709
0.11640223432446882
0.013611132814915664
0.2774603237975873
0.4990997309024337
0.12566533915372516
0.29009833341657876
0.059968639803416705
0.005245890253924586
0.046028707142360466
0.1928483848882767
0.012015042132308328
0.16538335603933396
0.4358268738101824
0.0921607989642385
0.00458415378443587
0.029348147196819607
0.05343295911652532
0.7399464797152635
0.07453079278688002
0.08304074323998199
0.02269851603567489
0.0964650028121454
0.174041972901849
0.15244939693618487
0.05794607638180278
0.09503066864165846
0.19102212751369332
0.2096822931138148
0.056486068974576996
0.13386249287130608
0.23712207492385579
0.11558893329647539
0.4590150249734716
0.11677275962671808
0.02945501654188875
0.19065680071598579
0.04865331187858618
0.08846658421247096
0.38670118785570756
0.13472000060320055
0.007702853285701719
0.03503915381456475
0.4080314871067001
0.1345237988718944
0.15641909577363203
0.051246299509198075
0.037240287987470075
0.0395855093030725
0.4444339718451077
0.09315617289325158
0.0649783621003759
0.0864499501874913
0.13375731519356363
0.05991104403458355
0.22139493519351103
0.038105201062147424
0.03108141295711161
0.0994221982118268
0.24566300552456402
0.0379882614592675
0.09895306517381179
0.11343598864558643
0.16619048764561595
0.09905282184866047
0.01009757267832056
0.05436966136546345
0.011040378341601573
0.052862820379958264
0.01762540267830168
0.08588817689204456
0.11896227462250188
0.06855299720396325
0.02246864055666589
0.03551274314562657
0.204751289620881
0.010093094039377732
0.18413907742276434
0.21862455874930642
0.05035273239619778
0.02080656053419625
0.051079088509697466
0.032171668415166596
0.17514861461445747
0.13875335970379102
0.08337650428118826
0.051197137853982506
0.03417361018917041
0.04709558767931036
0.3161781237398904
0.005462020592470328
0.07325352209219753
0.7233437033714293
0.022000089638305294
0.031208468833044973
0.012605614329413978
0.08393775601527775
0.044869187739209775
0.018423742958305213
0.0800516359861757
0.36264184996097054
0.0032754030235665156
0.16526401571511884
0.17867560634790927
0.04125693545094373
0.29903895391433366
0.06276503642276617
0.026553372757603833
0.26261533640692225
0.061727401954717064
0.16533628157482064
0.12671506090104848
0.38978193907700215
0.13589418813801524
0.06347139705494945
0.0984871076294264
0.11010307934525283
0.04579551941836099
0.008090654351861943
0.09456009217865562
0.04322066527532795
0.053563008439498926
0.013744816842827206
0.03169490033760199
0.03189277879896787
0.015007380894066807
0.39269460578829857
0.23805921324065882
0.05027669533407436
0.007351238115109317
0.1039330825943384
0.11000553897444343
0.04766217461313003
0.09449080673432231
0.04351497206770297
0.1877078445979548
0.08011214624107832
0.15655177433554376
0.3316780296440958
0.13405840268879515
0.45010501743617387
0.06368328071035709
0.07964813880192188
0.14980306879385857
0.04646893260742945
0.0390467866284035
0.11572601413091078
0.061359325548943466
0.21544326900653554
0.1093890079961096
0.015182403473174708
0.028276438556938635
0.7621525657390227
0.01642019662044574
0.12030192730606538
0.31874929802057034
0.03035402996826216
0.8802235848475947
0.23654550751391226
0.04624399170594831
0.21023563423105393
0.33227981897611586
0.07879951830040736
0.11333221622118743
0.10815357667656529
0.01448855830758036
0.05348190339023874
0.26625118635841494
0.23871764036789475
0.25414295496793304
0.1960676665831858
0.13570823802111534
0.028543242938902102
0.015177816666471845
0.17832266691515664
0.06139162061928152
0.11187859181474616
0.019959727763218953
0.04583782304816492
0.008050825664153022
0.1235256226239054
0.2539734667475426
0.005935746285253577
0.06115108483358794
0.25535824288284953
0.24095600288502586
0.007893111094276798
0.07415178372136653
0.21341168962924983
0.08084985837014502
0.31486988580307107
0.4686702677214502
0.19463899682536687
0.11259938250346846
0.07834509395545813
0.16370686891416916
0.021726926738798898
0.2489367977658583
0.005699734869736447
0.23503728448070743
0.203459284135246
0.0497850289055751
0.025516356012237368
0.4037784135455834
0.030364753622832592
0.15758077638493376
0.07559255911402056
0.06723188930498565
0.1141905027664816
0.25761263975503285
0.6820465488238244
0.17040268744752332
0.24674492170145448
0.15333328813586627
0.16192371531928776
0.1593692071928529
0.014597367530431962
0.19332296539767643
0.007848713783659636
0.0034850410949936036
0.15721643251025744
0.06914258405006536
0.009202983600247948
0.10483575484441027
0.3005538077903614
0.003066793538149443
0.10194345675946882
0.06537373100942415
0.17875857541273504
0.11184540640589206
0.2104848604381053
0.09822569527011897
0.07271204032393823
0.10286869462989053
0.03808063853336705
0.21044373006808725
0.17335197568408206
0.06282053912548889
0.32716673032294846
0.5419426488789465
0.018295154758549193
0.1847133380908973
0.21997571274611005
0.2434561079820148
0.08666667100446732
0.26728932948924394
0.7563218785651904
0.4561529799776975
0.08817775545558751
0.14233834440695467
0.19982133730815435
0.07691442682276063
0.20199239232706453
0.10548159787731694
0.20052745712199058
0.006257151952260759
0.02934163143191475
0.0176232694243219
0.14540078133038453
0.45249283513035254
0.005133461785073851
0.6163756934987297
0.07497525978248
0.029296544712679073
0.06763955900465285
0.16059954332751017
0.029252486144575363
0.16320640328881425
0.015344508965653059
0.360803112006236
0.06146553845033038
0.07158137930153809
0.02819129922413865
0.360938363831337
0.1100546648229087
0.15663957428196668
0.051289049834877976
0.056711885604859735
0.12681415624885153
0.4806664819181549
0.04582043549574053
0.2047245656497859
0.1221064739908494
0.05079463010882444
0.03718713049600806
0.033325656317106246
0.4806625850916339
0.05709426387598972
0.0158135029894828
0.05741402494207168
0.05413912721732293
0.14531833649787804
0.008863435735553779
0.12791477836380138
0.09970234772757237
0.08446324819383838
0.049195577446772214
0.17633374574414792
0.10675982251798845
0.08218561571152135
0.05722966980813146
0.0995654185764929
0.23462901762043933
0.1317171416023438
0.05412659331610668
0.1399956641561227
0.3003210764959122
0.13051915085702562
0.08428392818281522
0.0412785049339835
0.1689784671362643
0.22384905289703905
0.16200306030575856
0.01738519632900376
0.08864435692312352
0.0408944118324282
0.02687601018182925
0.1209589604079488
0.029375658814892305
0.22479293636615988
0.06422326131956053
0.016808007597672512
0.17615212796366422
0.11818008496093198
0.013187379901977792
0.03293229618445043
0.02555996197321873
0.31946529778582333
0.02456681310570446
0.05941264113148929
0.40086510199740855
0.569699466907803
0.1180707206874123
0.019376423929402788
0.11791700770055545
0.026674552678489165
0.07411947304456173
0.23053448188036238
0.05933574453684762
0.16178136151777944
0.07788501574249891
0.12553004781998256
0.07927363246188728
0.7482189227264993
0.19640256242707418
0.08194979117280925
0.0148645981025681
0.11888169893728336
0.36684069680865145
0.2780821593470751
0.10565907290492778
0.08223800306314069
0.04357134460666048
0.21438662654879517
0.02913616062562315
0.1454012324515774
0.01689405951812708
0.045128995467346146
0.13793382965693354
0.05455698523438966
0.17231827958472937
0.3535704269502828
0.03307632926553372
0.006299609444086881
0.21970116866377323
0.15376349957182242
0.1823782641712646
0.13614005420111674
0.10590407349513606
0.10614316105768323
0.13679017849569858
0.03781213009188804
0.22632742851728815
0.09989681334465479
0.020770691508316
0.05267680711330396
0.19561618736923103
0.39692704214972657
0.22060520408327705
0.011746053604423143
0.0905731427467656
0.0031837425563757352
0.03725060832564186
0.6989389022406987
0.005371405291410373
0.34058038471617974
0.32222626081091726
0.03740248128024777
0.41482542347326756
0.1326304109409349
0.08560494078109862
0.6460014844621245
0.1017779578657892
0.05375654854060714
0.03279673324260857
0.006354708645549864
0.11732234336862148
0.04174364940406989
0.02958551913430388
0.18157038180096885
0.03314670170290363
0.16123406367403412
0.03437946827367863
0.09719943941220421
0.03813005553802662
0.04251079740241366
0.14193840161524837
0.17029245807447693
0.015308343115381678
0.24061301980676864
0.024764077519040244
0.6096384609708607
0.3206546183777587
0.07899105708516452
0.04719636731307961
0.30513643811243085
0.13807676021963738
0.13377106562777338
0.0337284732295469
0.0515401080643644
0.03302932864301646
0.28523211727798875
0.22731882512875326
0.011986535323182165
0.3106007964753053
0.14206288153848548
0.14762618682260262
0.04449884180211749
0.7982342902312418
0.07148114071230607
0.1073803595778351
0.06136822798092176
0.10580702874534109
0.017441780705710695
0.060073024256695966
0.040169565246827715
0.01346930429443288
0.08614633029119666
0.34522193822951375
0.14303297617845978
0.012825067664446348
0.49945937227749976
0.017037742658051105
0.024626743410456606
0.09644690724457955
0.05379500798447694
0.34584150630049854
0.003225630043115344
0.03271608558095908
0.536180271234532
0.05667077889421202
0.034584808583077574
0.1325381067725996
0.05501315137448502
0.08966560850826095
0.10956352561583173
0.12209948614077679
0.09247717063191765
0.278467869162508
0.018969414982925738
0.21378036769418782
0.15766492547239577
0.023047370049612378
0.0971649188558889
0.04842131133701761
0.1839614812516357
0.5735517788404713
0.16671701210370227
0.018800268044801335
0.01177578391150141
0.04603542192207806
0.05257566860721003
0.0183695456660009
0.010508259836946239
0.0321206797873273
0.15033563910105774
0.025041905826331964
0.09431597340554944
0.4624180521705031
0.1463656198079775
0.0005759072753459126
0.12871185261517223
0.043639937022534527
0.3043770226386911
0.04366050936932566
0.32182135604592205
0.01832071114743416
0.0500024496398736
0.1509192191300024
0.01388685445286087
0.28020410083464725
0.02866941979709296
0.1054985225748935
0.011182029047699106
0.07744627876748575
0.16038446146496171
0.027040330175329034
0.13592781196952336
0.4497184206816967
0.022095316938038678
0.11127049797528207
0.14870021594610663
0.017235881380574684
0.05495679510996019
0.04993128901997615
0.016779827173554987
0.09255036539944071
0.2100569547620183
0.3312534685759052
0.08757560230659892
0.16159583029091942
0.1306086540019949
0.05209188474707473
0.23744201121403136
0.0740875761063341
0.166412196216023
0.02993653711955621
0.4263406046016434
0.2238717311714257
0.20349351771583374
0.13615314784256516
0.13100115864974615
0.006095917920606267
0.23514424408719997
0.10220060601483369
0.05755197185314867
0.36112062487918367
0.148815187177118
0.15145031588263866
0.07634201103550804
0.031206403446198273
0.010215067398187424
0.033849578627253754
0.17704985736017873
0.35235664670212363
0.22619495136119147
0.13488628201982428
0.049967682281165646
0.1272631370119202
0.20240466210913555
0.21961330283203137
0.2891415931603866
0.26441647608526736
0.10175342472753825
0.33070749982981384
0.2200054017549272
0.04529550045256295
0.13400001127782235
0.5262130175985793
0.22145296091578107
0.06790817532169581
0.03325273146168858
0.001759286800033585
0.01212834906836537
0.0007427593491409777
0.09205676226782593
0.063828104868047
0.11100827736648053
0.36986184847629144
0.06894528315131719
0.00925311470309306
0.029563170681820603
0.17109206003352503
0.3548222405443094
0.046064648186817166
0.07623391593876136
0.35988933129066936
0.049751803844418074
0.040857581220827235
0.0062036955306498985
0.3273100995971438
0.20202747741006466
0.5138812714080224
0.16777984725106468
0.05658641065286164
0.044605588851831655
0.14588900219503567
0.0817816014887817
0.2808131669549127
0.11020567091255552
0.05655119856634814
0.08411825610761484
0.3175252154939794
0.16549748901655853
0.06823637780866264
0.060378968494623514
0.3012930074051027
0.010080294589989486
0.07386294632541952
0.01265033421712764
0.17856104249934374
0.04618854363748283
0.1447461657276882
0.3218265109564349
0.7438535564212233
0.10506181341503798
0.2701780287972236
0.10052088715430713
0.011424985394670368
0.05117126600559302
0.22974048925384596
0.11521819979981025
0.11419572018034449
0.15127706688840636
0.11053460188524317
0.0978074803624056
0.11905836119740669
0.06847936705796322
0.043553065475745945
0.23670955764746016
0.190204940847318
0.006244005715613782
0.1407766473807769
0.048372377930139786
0.16412065645916957
0.1604369919550597
0.5280976397337288
0.07315444230836146
0.21110297135386955
0.15296006404032106
0.06902770632888502
0.48259779083801724
0.021529297057621022
0.030486678257019884
0.758706408194376
0.06587258636083773
0.19805542711131932
0.0743645976551454
0.08219864791410395
0.0774079896681097
0.1390927565349567
0.22188527574614764
0.14626153012213652
0.5020382787433755
0.017067535358158716
0.07195213011081313
0.05059561840551637
0.27401106618504606
0.13186789127552973
0.21630186062333676
0.130845888505868
0.061658047619312005
0.034724549210015075
0.07082923265671458
0.016960948520534348
0.08064883898794005
0.5946297192861941
0.14992415960039537
0.05869543755546302
0.013584696314269841
0.5474387280163372
0.03772953990569155
0.23109684417349627
0.03482965459508711
0.004631895585150125
0.007914697805815394
0.010989619855494147
0.1088968785635048
0.16006859270167792
0.3229384355239437
0.2402823023625311
0.07496166280596266
0.019273094051240766
0.15294827657920476
0.2655083995464905
0.11398532229454159
0.03508444992213494
0.05758876110515667
0.08861415475495159
0.12431959343476137
0.003612980205826713
0.2215504195284125
0.08817319819162128
0.07532555690343956
0.14895133793432364
0.40487123138320774
0.17508301575078483
0.08697440415308733
0.06770869297642393
0.0756533066058053
0.11419690003657278
0.0004160837681344133
0.06611467299325266
0.0811602476478666
0.11801220954494977
0.23840208591231526
0.0347329235326102
0.09166789803301896
0.11748548768348302
0.011678332799314938
0.08360620765375824
0.07162499452638342
0.1983497019361042
0.22007132412883504
0.01922337827609968
0.04950219980359771
0.12160182100295279
0.04241231021232587
0.2702480494129827
0.0032117343421371436
0.1336740241672472
0.08038152422165143
0.0224897162382112
0.07588314528636858
0.19590464872323324
0.08613581536878806
0.03100410298734216
0.35563477053615117
0.03697107349141776
0.16452451837194676
0.3476922442288153
0.09379404573269745
0.10640879839690356
0.34860583430730663
0.07531421740116444
0.11923182919255453
0.1541656414070856
0.06415991106665278
0.04188630704299156
0.008326755241507007
0.16332487366762422
0.397066090598641
0.03403182144702493
0.0397730306961752
0.1542606949671004
0.26133237786650265
0.011013787217327212
0.23143075939403787
0.20617204596395455
0.019876073341440485
0.048656589176606174
0.14843600664353557
0.38403546354221146
0.10346582904936581
0.15151928996000155
0.024315265496077036
0.16305151324275471
0.002457094372371979
0.010689558286735214
0.16673347972526475
0.05148734796825452
0.2097885201203493
0.19017258743429527
0.061973315318221756
0.07841683507549949
0.017083615002662155
0.2624385090598388
0.3405425427893749
0.13769649129154118
0.11788414653317057
0.4660331486689462
0.14057521416038965
0.5722374163475364
0.1999849448782203
0.00792079295175852
0.04537168200472462
0.17891347443792954
0.1490394683465338
0.13890124389388764
0.08770164528277032
0.05730290386141392
0.5260075085385496
0.012914216851820131
0.19173661964683603
0.06034061358263811
0.010913483033356701
0.041935321219536956
0.12999316045940332
0.2514060429431865
0.07581885004092757
0.059343998974547306
0.00776393390831909
0.026370796744912342
0.3092048425987903
0.13755438701578715
0.6303050549230309
0.1176871043617595
0.09343780634377527
0.07211497928929501
0.2453454599593019
0.1892910666930144
0.38973583111980165
0.05629072388736392
0.03807918957448524
0.09922602171632687
0.1432642174367572
0.014564082470862275
0.49766329818077587
0.02406834350666211
0.13376622459491186
0.2584279075281535
0.1644225728462991
0.21495312304792485
0.03119931002363819
0.030206274264109267
0.10716642879180158
0.1143037713366896
0.04319769992075683
0.06672677813566867
0.255201156855517
0.13303562255961668
0.07647698629153918
0.2622968016290082
0.03804164880374323
0.11510144405860026
0.021566581899634306
0.4253707555223196
0.41750389905538676
0.6395792179781058
0.0037949706055010355
0.10064254172288692
0.07148114303206675
0.00847907847265952
0.17288281722695115
0.37121271927951494
0.10633710355655882
0.12351108478007936
0.10025027483246242
0.2928587179003762
0.3897435880070102
0.13601449830386053
0.03761763420308166
0.20527980801793902
0.01023641820224862
0.2333762287117774
0.11251486786466439
0.043138093737544195
0.03931189175229184
0.06796128680914743
0.12438462282762754
0.08946648598888304
0.05600801977238799
0.2596547479549908
0.013113919921890729
0.00864349251732472
0.48347142242546426
0.09481696666173998
0.07499138113311232
0.019561883515725485
0.19195948461883433
0.12922931641549912
0.07106083190792216
0.011948292867845697
0.08321330830077105
0.08880314429988634
0.018578607182547096
0.01860700184631173
0.13883764722993483
0.08205798806836322
0.1060197946963472
0.08410297993925052
0.07372994075680675
0.10887407086804331
0.1012022488063978
0.016496433739499636
0.14323811418689986
0.24752011795794532
0.13785597773701655
0.36301123306504124
0.03675670997695135
0.22829621451961327
0.39370820032678666
0.47805034240821803
0.17010739617465281
0.12021633718201846
0.22066008698641357
0.04305306580344335
0.018548146639131225
0.19262718523922667
0.02798694434052009
0.18619784770338083
0.4229092429967853
0.03823451851674775
0.28171056569241854
0.036881059494473546
0.10812648909224463
0.32282415690666666
0.2410241373565502
0.056799567277480235
0.010343647340326396
0.14333390503826293
0.34910006956787887
0.09052747643157724
0.05160586014303461
0.042333060055252905
0.21100769291746807
0.2416086922634367
0.11198703427541065
0.01490499623565857
0.2028306209594538
0.04752497756891799
0.06998902190727356
0.008185506924535147
0.31438722722591134
0.17287969981641688
0.1455683021845773
0.03325799794213122
0.01727738316634128
0.044130906333907635
0.0965102037657962
0.20589970038902902
0.15302914553788516
0.039559169589720666
0.28473681430584585
0.1066048686588897
0.05799752723314275
0.19154366029330808
0.04195940169867781
0.15597741701842746
0.07841932989102521
0.0007585112178105176
0.04903234757815539
0.00246816406691374
0.07583141089650362
0.07607476212529746
0.07070462457145998
0.04434266266131115
0.02998171542232815
0.19765516577093212
0.04221894733820231
0.13654793710368243
0.16057145473835374
0.07246345109713233
0.26163183277356356
0.08922314772096618
0.007004637988159158
0.07335054531290554
0.42743605738284424
0.10362137333758831
0.044257900480610894
0.10901137470179022
0.19479471968127787
0.11735576274369897
0.045831173650831426
0.11592854002105499
0.28272862576451435
0.3692883052894041
0.26253163195462065
0.011823740211096348
0.0025723587058748606
0.3347439206024758
0.08009664187727111
0.08463412993394391
0.19342990464483603
0.012009195509556125
0.09358314070272745
0.0493014163439451
0.10428901766054198
0.05474579035761506
0.16230935172383373
0.022087591490074894
0.1169513009806417
0.020555899162549643
0.0434233437198135
0.33844052569000144
0.5160885963657245
0.09714512459454479
0.0005844179539754418
0.06559557697485835
0.07064234613196406
0.2117509996999902
0.014273899413532692
0.10625053917220521
0.10025339226508168
0.030046476247474675
0.3035496009061879
0.08135659734965482
0.029846952538688645
0.04960329493937117
0.016480189940711844
0.0025488856344897163
0.03469373593724548
0.027656274266342065
0.024046558497220358
0.1136497864324875
0.11101087526233834
0.05474317593520345
0.007164009974680631
0.1256693057520975
0.04382993771565479
0.012192948861138787
0.01156182164113506
0.16744901929117317
0.01377388642413544
0.0747493251619462
0.048300321586656085
0.014750163516961044
0.027179403433803966
0.17441940395488703
0.030421287765852442
0.0423449674932502
0.24475794353123564
0.20078468697519483
0.36327841689194584
0.055111099491783104
0.17377607823344202
0.14075756809382167
0.26954763575253804
0.04586931867420056
0.020927753534594185
0.12756550113564208
0.3255748933107033
0.44971424819618655
0.05195267275058919
0.2763990376065275
0.21398139796205926
0.17422999807750522
0.09173433803999634
0.06942419030296686
0.02047982566748584
0.11138700377969486
0.06381109274229396
0.06921731621032921
0.17220894683820956
0.08622442355808693
0.13605780614692684
0.1346421380275058
0.5265201501929265
0.14252223658276642
0.01813981644929597
0.1928826745869628
0.008203505367583259
0.035861554954414364
0.5661416253574935
0.009584252929999567
0.23415011905480276
0.0748132989900848
0.04979558973634104
0.0003725761162307892
0.0724809204307002
0.18750786502620242
0.011435916819276705
0.23815800684470517
0.018700092513072964
0.010504812691703166
0.012525979555608292
0.09934156610231795
0.1260834218615219
0.2867790098673662
0.17794943250635137
0.6722077508197933
0.1373677930078128
0.07162789842369853
0.20510842469309504
0.01745201997774162
0.01140902504980812
0.3995001167861588
0.12103113489118514
0.15784550892380408
0.2885501303948808
0.20325162300542188
0.018999837511560282
0.055661048476936856
0.2852038574381222
0.3768987741520185
0.020225304993651817
0.0012715711862977405
0.237498966765247
0.03331276189041672
0.25301850241441187
0.0034987885310175104
0.020703036348798203
0.05195302498261123
0.04514864796656871
0.03265174375361315
0.05383902140761238
0.20583343785257396
0.11266362283264918
0.2121095458282447
0.3638529603481176
0.006856792385708558
0.08258744606551885
0.013909555257263609
0.4558676436080371
0.012374118388154345
0.19941154726152419
0.19185610537688508
0.06917536502570047
0.013999765288332789
0.23975113306125959
0.09571368077930412
0.027545910653031698
0.11474162067258907
0.18881861041294004
0.1714510135577509
0.10993293048134578
0.165235923349384
0.022674906571964547
0.18510218077253615
0.12257668766372291
0.6264509389775617
0.14024422163177697
0.5416061231616249
0.06031870199524798
0.41509185386399816
0.043558528101539803
0.3212084779752228
0.03380889279511842
0.10430440820041798
0.24477033170866683
0.028504479549608372
0.08077579594484391
0.10255772266234561
0.02803606521591947
0.015541795301146641
0.01808234003772644
0.0947222498073022
0.031555579802855435
0.03782714385096357
0.006193294382703078
0.012155011080697881
0.1604572345843206
0.0402235148698757
0.0915432791015073
0.0604829249359256
0.14647553217850126
0.45807751199468233
0.15675311104150627
0.07530181640375516
0.44835021855727075
0.18129749782138213
0.21389355261492038
0.0981835874384375
0.08522714529654056
0.1714107380772602
0.35986470693758765
0.00033109621073856756
0.3515397152181628
0.15437976601203898
0.08947781325503305
0.6013765831648441
0.021124284961839948
0.07720272058048862
0.1451810897857539
0.14797181772549606
0.1105103389397066
0.009109019519261342
0.0519612295038961
0.12523967019187945
0.06782105915330992
0.036422853115883905
0.02171138884515585
0.1898844841141415
0.15089199435909853
0.1426362099316446
0.1814543073269704
0.09760342734908631
0.18469464891427118
0.17007769624599953
0.2853012613399909
0.058628260735607216
0.035696069492043944
0.43064317102327404
0.23836770962665535
0.15205788250414914
0.25219194292742314
0.08953933492868937
0.29687486115143585
0.025058890013719897
0.32521726423950603
0.06343243836263586
0.11956201374600307
0.027782868964783852
0.0518908416446118
0.10690525555244962
0.05272195636795071
0.014701541261093916
0.006489605211110359
0.12494507439436814
0.0021971173082397373
0.21959196850973314
0.32314922936176854
0.12416853620900212
0.04874143051784892
0.21912420423922815
0.03883454851938768
0.14510791004336862
0.6094917037551415
0.22236943875630305
0.002727606656019206
0.18459111466835454
0.14906066988319508
0.02971500059209918
0.24264673462997546
0.006100970509776526
0.06455347854403515
0.06237432247073208
0.3663759841449458
0.18234819038205105
0.39709930667262067
0.024598616536880502
0.036254749154819584
0.09689947473835156
0.18781604607903377
0.02020685097168728
0.5538842265513889
0.025927649995716884
0.10907028365610806
0.29394593829186505
0.019421711287408907
0.27501798703247726
0.0011013005375876412
0.32228451878279013
0.06408824970466144
0.026089553761885514
0.206415786662465
0.2749170090181683
0.013238660354777993
0.14124747205034746
0.15705830639386015
0.05797114572658585
0.07942481810058491
0.1093633650909432
0.01929366087073599
0.03203579704776857
0.16279865894185525
0.04615162931467375
0.04338346352392502
0.015936700720101307
0.09767698050226101
0.23671783489443385
0.0742106516752355
0.004328501141009207
0.00948140807190234
0.09338967250155765
0.19515286716894728
0.3619981777430612
0.009681265051241499
0.14370443856122894
0.09079149265686635
0.1057020683421621
0.3126115391854534
0.0971743221472276
0.22838169707864348
0.017696689730735397
0.2713241684438421
0.029272380321962166
0.024374461783108158
0.14032186353740891
0.1856373007707237
0.08913873954439809
0.07789828928299486
0.01909490258604852
0.022029675179777598
0.07274266894451427
0.058181747963027296
0.05798677760574055
0.06039375741403675
0.00032230632254933166
0.03655961120782197
0.006488522390565895
0.35817896585051096
0.23564388544401652
0.22321202634968007
0.007237641678708308
0.04286662157577794
0.04630363598991928
0.39270777607717117
0.014002162356531204
0.03995292916473142
0.015206624731356162
0.013149618956901504
0.12180249786224552
0.18322983912859844
0.053116896869172814
0.009288254889670949
0.31809365603822976
0.04704778994614387
0.14887423342008482
0.1128589904308027
0.18026284535151288
0.2530614563522599
0.06616129826697775
0.0007702923411938491
0.11809532819764709
0.05036169820797613
0.5102583312662212
0.04677715612938777
0.5386951217192334
0.2080707545002905
0.1910275545274768
0.5685184346949209
0.09348074799563688
0.05377252940506676
0.03164438654156431
0.11362242933634242
0.10299651535855597
0.12147786917080006
0.21512095354022132
0.08994933591006617
0.072420954014512
0.2084705457233723
0.3320233538381187
0.25476339403146664
0.09795860522149524
0.014631278097697726
0.09992070050859492
0.2780726271273068
0.06405297800529094
0.10967155840989519
0.08375607756093977
0.07853175247156659
0.016371984704862706
0.37180314011835924
0.14509759340465958
0.0026242490172364904
0.06797063386409971
0.06623168114475264
0.162002017881467
0.11347566680073197
0.5866019859914369
0.31525752687701014
0.16341007591684867
0.3178574422853902
0.1279786783144796
0.32711681428545003
0.043706109911371395
0.013632115883766028
0.15643732315458125
0.05686373705292513
0.15371333654409688
0.10206864950936148
0.06745749279655003
0.024748187273209744
0.14341149304152603
0.18738947305543255
0.04592400141179768
0.05686328004544254
0.19652628785748205
0.0026981332760768017
0.10657612785606921
0.05503794660458033
0.01182609445672014
0.1716674261695245
0.3964796127876927
0.22276250494534794
0.03093445120879751
0.050637094991278934
0.3251196398223053
0.017867948516411183
0.2160372462271126
0.4666599426424893
0.04922796427175782
0.09567987149976309
0.01618146275823844
0.01889941030360902
0.03081453378675565
0.04134362099694021
0.1515717824454342
0.1446508510207647
0.2113749526205415
0.180911215052989
0.5767093751272385
0.09841658548086878
0.06096317886137344
0.13794198508274572
0.20252561977848912
0.007115232818015098
0.11581902076537777
0.21460563821264436
0.13292824213726842
0.29295732718716827
0.07124715103965754
0.14368684517537364
0.12480878873738639
0.11183654453020853
0.09513077796313091
0.1482025392461381
0.03032232881787879
0.022159084030739025
0.17410702190702507
0.094721177242214
0.09325875943845027
0.25266616702241623
0.10343102250334485
0.15626948831283258
0.10444349218568488
0.02242415065418536
0.0873854583418721
0.019263425383911473
0.1255110030200252
0.09749767925472165
0.06042675697136534
0.03106037479442954
0.040931481311833745
0.15306259108668155
0.11336744489646272
0.09436978384487164
0.060763834939971055
0.0035878610626069837
0.16124951746408558
0.028130162527740244
0.037821210363266786
0.2825566712155015
0.3803641855991665
0.37189871835566235
0.10755916525904803
0.025688685082543447
0.008161459752332624
0.1759388186128614
0.07276000860796793
0.0819704362466528
0.056199932333210814
0.15735532098285313
0.022345381105274374
0.7313703133382917
0.46784128515671436
0.0960197626998798
0.2311154398588964
0.20278274306329175
0.029471673485813553
0.0650243290976432
0.08061184646852967
0.20454395929594343
0.6167568318858864
0.18519320096905215
0.24319472839092893
0.08073339573647183
0.03125714862443801
0.015020965834250366
0.08071379377548683
0.2677005755579221
0.17397355964764613
0.021091234669483643
0.06372786351861227
0.5953848846810176
0.35665152213541157
0.32149018832382226
0.0995962835593014
0.03964213336502753
0.14837659286233473
0.21746362178789155
0.1473375646094042
0.04290929575943797
0.4119479943731262
0.3910332135616184
0.04303593250541405
0.04261337513052116
0.12102196967143315
0.04787589434489319
0.15141995247659945
0.3066368997196356
0.24042739884920228
0.2292171441721269
0.3546519516314084
0.002939935994175883
0.0683046214881462
0.08816294616865089
0.02126313881198906
0.09170066046831032
0.6715429773016167
0.23985362555912326
0.09794698018492948
0.005087239374539493
0.0906105051425261
0.11566220298159204
0.04231118327875997
0.13290202763951253
0.8723307451914852
0.13709940186156386
0.1268416839523013
0.10710222793231387
0.27562710271156726
0.33346606827746067
0.03163602703495225
0.27122583836535774
0.08559490446349063
0.17614527568940463
0.07533163900755348
0.14355286187220984
0.041049005520605385
0.7452644693560259
0.5436458962838804
0.015226605060872254
0.11103967035243087
0.31582615817772236
0.03531015801367656
0.914976965753579
0.07129943504376342
0.03089058233528047
0.057730266214225265
0.14138889974818777
0.04082784863301595
0.07994960425019827
0.43712107676080675
0.09316532035685544
0.02737751725637362
0.04619998716094266
0.022868900406035134
0.102370186100855
0.01841326975561761
0.19318111730827284
0.001395721659742018
0.021809703663077693
0.07514202611203898
0.3473581312348065
0.009167725743324986
0.009631728863275044
0.004279384175149313
0.05172327960999262
0.10320226456739895
0.12851503322178223
0.2913813079576082
0.1734696130301516
0.425203273048723
0.2172555630394681
0.029872275867914543
0.028390470943221432
0.044547535903095306
0.5854652941474724
0.1539500380863532
0.018383558769529636
0.14832860147774982
0.013095072271110385
0.20368012900382226
0.13457608730224485
0.17873545559903567
0.003471452223364315
0.06585890420375312
0.038056430791227704
0.5265066056303478
0.04955025919508522
0.03607352261972673
0.03527813685657158
0.03522929882757025
0.11584545855190545
0.17120742653872398
0.10064373532269284
0.11805612731290432
0.027880153610733583
0.060693637562722176
0.010408632459821767
0.17856624938167184
0.08209123611988103
0.043155799585731146
0.1414828562565811
0.014211676185241199
0.00715227135033394
0.038176908390795336
0.05661148309144756
0.04166715842973142
0.05765459921542014
0.4014134520904632
0.03917937169119867
0.07910221968875783
0.16346645625701092
0.1741441512282304
0.11126596095648848
0.07856128782085957
0.11877648192058882
0.003913110492718616
0.05479765026331205
0.2033105028710063
0.12158161663356666
0.07470797000169657
0.11261154472875401
0.13576521585158804
0.13318996395890453
0.20112162177218992
0.18556984114241354
0.025452655603534134
0.014718872262475419
0.2831767350991159
0.2827449862583456
0.5173290592196611
0.12558318947786593
0.22813573527840392
0.3836851036656789
0.08923899048651414
0.09220066453078316
0.0981835706657029
0.03953951722038699
0.03850982668170987
0.42277098322189216
0.29183733656343536
0.1115505117412278
0.37566868136216786
0.0022127411382053606
0.10164105058758481
0.21808292458002734
0.43170833467613184
0.1976304685772227
0.05690262721420877
0.3758191223609176
0.052088824337052246
0.009328135223739539
0.042095956449749124
0.05383363118096714
0.0711768130122774
0.12245878796868823
0.3858859515598583
0.13054690437742272
0.06689432070615225
0.05949235186071285
0.2242938450452353
0.0069243722847761755
0.11633347662347757
0.44659496332682386
0.5177881603303303
0.07094880414953618
0.06875664429901049
0.07932503833809196
0.5915004491328865
0.0488945979933338
0.1931450535751948
0.16758084916349464
0.020950168535602765
0.004436581871246056
0.18747133222546547
0.1245450706976969
0.13167583131579622
0.17684686927216337
0.057839840706094096
0.4650681229063679
0.12092150966529645
0.07914286718398054
0.03318548217270356
0.16627388172047314
0.03800691889552639
0.36397765574567453
0.002930789997251041
0.09283446484475778
0.13475087377274847
0.3440389254822299
0.046827178205672865
0.049105764303793084
0.006842900429536572
0.20747395540843133
0.026264066166071364
0.698264527381838
0.7810641347307561
0.032257594293469805
0.17739757270397158
0.29221224762572834
0.057585286921518576
0.0004593438174002726
0.04962600976139789
0.2643168392980024
0.08649398475772638
0.09281359247703279
0.040517090272854384
0.7312950624953665
0.10292774925478616
0.11745896547364724
0.05610976417838435
0.09645912966925457
0.0307560534233224
0.058738967444655246
0.12155133003104657
0.07207680529282418
0.5452335444258863
0.14094716792746242
0.11705479906295349
0.21629225981533895
0.48993453094793205
0.06830870644206365
0.22494503200068497
0.0835425390784236
0.11143350343241454
0.2644268824918358
0.5772572136260852
0.04092168526525982
0.13607993389269585
0.06278297727057003
0.18418310855765563
0.07205113088939061
0.1082945354305418
0.055182005679841675
0.13773606234142277
0.00877910541137656
0.2649263959052554
0.02157388309696665
0.1350945574379636
0.04706882173445058
0.08992353119876624
0.08289311272064101
0.2426752557108939
0.35657801059196853
0.0543268079780578
0.28163807458488216
0.4091166097418375
0.024475944181691304
0.030106335609569282
0.15457484659252285
0.22639320212456712
0.08500379137982703
0.2869037444147576
0.11205043341990935
0.0566046279917048
0.25432166116337046
0.002484918171077501
0.28992004337421945
0.0632256700063207
0.05103282583319832
0.057460753415226204
0.03538307396770488
0.008044939057933681
0.04814677346264021
0.2494911863113763
0.005959991958463881
0.3372308067488041
0.01974815220517729
0.02052579958349868
0.16830479081778285
0.1429716048896017
0.4161844661591442
0.05659693831394264
0.02471896489183273
0.08391810648370404
0.46407976576130755
0.0825637455490097
0.2164620381027474
0.03211040104127338
0.06790016239344977
0.04369841800287072
0.23271089057168134
0.015140525256621606
0.15421268660271406
0.12750376429967616
0.16565272822311672
0.26797857690590887
0.08603853800229844
0.07064411905219019
0.04206662480703293
0.012245634588045671
0.12967300330207937
0.050035282917880924
0.1456096613187527
0.2707000362122213
0.056272139601612536
0.15352429072940185
0.3928351180259214
0.09303049056836828
0.21511586509201402
0.14136878390986707
0.3694422898803434
0.4030402677145037
0.03256513784566073
0.17557297986433906
0.08186179402236171
0.10927169660303254
0.03200814030649939
0.06154209400632852
0.07924852545661279
0.079392598490773
0.0005594281639105628
0.10414475602228263
0.574761763669858
0.009310619433159363
0.00546034987918779
0.21725513773480049
0.07779012474306855
0.1796917553187677
0.05811740717577015
0.47262991263912174
0.55698118498079
0.17882330453152165
0.03352240156707229
0.040252476579665436
0.22617845910614484
0.04255988770218709
0.233537623253619
0.19060292883923627
0.013555608866754332
0.14032474495611252
0.05747919427449034
0.08484897004544996
0.2680444331063791
0.0008504417423026643
0.007258623520297564
0.09231418470687823
0.05197726075980628
0.35623817735516095
0.1072262885380365
0.07650142666452117
0.3968550201979819
0.03193206644996286
0.20432169712378326
0.032051032089396275
0.012854554571792482
0.12846895772456915
0.24632513854484547
0.00791073282575737
0.07610333712716412
0.3459663904225709
0.17554056286972736
0.058943352005660386
0.5588545522628706
0.1710092564717779
0.12485879227052324
0.15708088220903882
0.19570748519514702
0.033582248338029336
0.3705088192343929
0.10884393878199732
0.5586186431290706
0.09172419390227109
0.001721711675743656
0.004671837298298796
0.03062837240406356
0.0337151428317475
0.09857554213870033
0.22912478375627396
0.37224268615509953
0.004748521886279359
0.01650340409119785
0.23605567049081097
0.18729179193639278
0.22818317899459126
0.01851832578844511
0.18917155121976137
0.02576631816535772
0.2684973300159613
0.032891261619629054
0.0036421163668409625
0.10064161326486931
0.030469115139189575
0.04921875184140152
0.2731568087383633
0.27933328806429336
0.11742502883724001
0.0033144728586818125
0.16991984692908327
0.009459655688714345
0.0771426195735011
0.022047346050233983
0.011747472333177498
0.020046634207863685
0.005119408779277329
0.2803527004961302
0.035614161486937794
0.32685598288789414
0.019610169052844524
0.030971517781637033
0.18396264809560067
0.06132437354909747
0.015068118132956335
0.015901273757379687
0.05327025059938986
0.023990659778145136
0.5319563201715234
0.09010142021372218
0.12986352674933374
0.05409020675666946
0.12443510434160251
0.009202086717621965
0.14590188609910346
0.029443789192335222
0.3091778370266589
0.014742977007703445
0.012997201264494692
0.03557543124921025
0.2795352205994155
0.17554286377808118
0.07140616211137739
0.18705880483335774
0.33147790580834446
0.30786388865713055
0.23909149482722594
0.0986945805125285
0.17146891477437312
0.2944358048194527
0.015845755145630233
0.0482778006427692
0.24237424890512888
0.04329750782158795
0.08174816576064657
0.043291727961661024
0.02323760185064207
0.03148447170845064
0.3086731524027474
0.45843494116047845
0.26172868507310143
0.41502964105455725
0.2815011942602807
0.2956149156225227
0.12184749223566073
0.6180225683755132
0.010138521547478331
0.0542671097768889
0.35902137872933226
0.3038121798577931
0.1759893744972354
0.35754243989560064
0.03849453343889603
0.05170295639058723
0.1418555989070574
0.10219739650114494
0.13792361334904554
0.14105461419456075
0.05252841272170777
0.39495590036237027
0.017298604558608113
0.17875992299537402
0.10572143607295677
0.039827440162558965
0.05805155165994687
0.5566756088430637
0.09034749621483003
0.021098642764916485
0.16769695152143504
0.10874326664798024
0.2959826311766624
0.034814058659192855
0.27754487840628067
0.07911563611351476
0.4327447326740428
0.12127564568651007
0.08515429703639218
0.05759216867278897
0.15281192840928695
0.12223145322106556
0.30457076898621455
0.04665980017682128
0.07957176671473185
0.01696782024221045
0.07785559558168073
0.07679197142323221
0.1795300385157875
0.02698244755724248
0.14937346195298273
0.12381891753946478
0.05691763228723001
0.044111398011731126
0.22430378734319006
0.23939613389415326
0.02055031421976295
0.0013755620753499427
0.08271028871754799
0.054817816496218565
0.08083242116480079
0.01907172565611054
0.13886838553387829
0.6756598156376503
0.480835773458985
0.08358962354462998
0.011498143552231086
0.10914164825333937
0.019076909205572923
0.22829786833770646
0.016267597669560457
0.12209006930461373
0.030880852098065886
0.12710779146756204
0.059934767052245146
0.22006817244596458
0.27557884285601275
0.08066902575259323
0.002832124610380886
0.13599703982633488
0.4220336000681362
0.056051572089806496
0.020036521084783723
0.17751242715984758
0.07093895924744034
0.13770936431487013
0.056120740914925936
0.10016823295769221
0.04123401214418857
0.2173128107497498
0.04171018346601293
0.027090210706438623
0.04464135738156223
0.17416795769601326
0.00914279937290802
0.14038257197324935
0.20481076985703786
0.030834301797042784
0.03155028810921284
0.08501979839412749
0.26187415670203756
0.07292776592392652
0.3366542759206548
0.08569093947563221
0.4100235132811245
0.10730561643996454
0.007762024000615906
0.08091007694389432
0.010225217129598839
0.07562278682312301
0.0014240394353844605
0.040611449665267085
0.0230022190643694
0.11751947154793409
0.029124499920318108
0.0034560536709914986
0.31354138660197334
0.12066300431729016
0.05370111215858336

==> anc/HaarRFC_U1_L6p0.26.dat <==
0.14217977962816872
0.7098052740836919
0.6399666377093164
0.39105691076749827
0.07743094053886918
0.09009080607709173
0.784533823133433
0.06166452711253539
0.1912212474585239
0.3029782818139191
0.11529866602879853
0.01957803468261417
0.0725360190637221
0.03366752969585016
0.053248291191737324
0.027445142595486863
0.15525616809045786
0.09320214793492385
0.12646018407489412
0.05841147375634731
0.03474786521052017
0.023672022143829154
0.009141087304297614
0.19776621876631134
0.041482298828838284
0.1679474812741028
0.10712184565794622
0.20779881460045826
0.3381132075380428
0.018353605160994244
0.11809488806701807
0.03461329207460114
0.12536733268267453
0.014410909846378774
0.044204349731534726
0.07106116293565977
0.20121288939211182
0.1321583897433091
0.0645562055247519
0.3122994614190803
0.0660616156642815
0.023548063411466282
0.6726770288174824
0.03343041987465421
0.12525184543489026
0.022601123744454377
0.03321367714219238
0.1076367239146769
0.09829363340986237
0.0037339211369072063
0.029927120808139127
0.03545062868055731
0.8252047443259349
0.051177299017176596
0.07441557051216141
0.4029748061438432
0.008663180460104239
0.268769870745334
0.21226939657150962
0.09841448675879662
0.10544246810205947
0.03823100891525137
0.3342242748972427
0.35166484366548734
0.07839280828223219
0.02810560419305763
0.06736448130986625
0.13340492273138427
0.009599486348918928
0.11490400451274206
0.18450925801190754
0.2479529441417041
0.025827393315241635
0.14684926601454756
0.1488490376455098
0.29960450073139794
0.006205650587781818
0.02696325393531632
0.1620233557127877
0.025928692632095345
0.10205249031216884
0.011057553080967146
0.04234266081356833
0.04857270716382522
0.18362353274111354
0.05864923128084957
0.08787352584415807
0.04112069575068314
0.029741542782660887
0.019625396298102695
0.06513818942088498
0.017347352892170587
0.12413357191343209
0.16660959351269025
0.04948387314066886
0.17522119752181423
0.7536332317837477
0.3307684963880996
0.11319098651639894
0.24104222529108285
0.07373372246692474
0.024329523161272446
0.00574258034692085
0.13856580255646464
0.00820581389354123
0.02620338879402588
0.27733681437548063
0.17949461083903767
0.05280903479000007
0.028541188987629237
0.17939979139596066
0.0038290726070039395
0.06849144729844119
0.09651847908515783
0.14959461456137535
0.22054249045374175
0.053416279544127594
0.020541779912278093
0.03377550027876216
0.23168000538266792
0.0807895417060471
0.24655616135238367
0.021286780547038902
0.04815353845748156
0.14146666497065893
0.05281843823136641
0.030723891269359295
0.04199265790138103
0.08358540177376755
0.34592149856439447
0.23726766796933638
0.1976188417598565
0.09724657764392078
0.005359063238255703
0.08451852417062075
0.04407456526981974
0.24486116100443184
0.045536593219745916
0.08485892251178721
0.06874394480054662
0.2556392009418991
0.12156717829612741
0.003965016021845505
0.18913870815693018
0.04286889119880587
0.29293073040385686
0.13893108148924185
0.14634452321058705
0.07589565915660786
0.16850745390278246
0.0547122529064158
0.14434410151764682
0.07194828226105866
0.010581874857526258
0.09463721132126193
0.3003771939112148
0.09392510682921201
0.07342119565704462
0.06021744281479912
0.12788999711772
0.21958200480201837
0.16452435403112753
0.09346975059047465
0.407918545158623
0.036959562102875335
0.052332119844957344
0.05355637823186532
0.053354972422165296
0.43410814657634234
0.1066976932065074
0.0921455904470133
0.05145489594068282
0.03364795527248864
0.056033428277924006
0.011807372810408893
0.08039542867571191
0.06936102010087812
0.25711613421529317
0.30177039638644804
0.03490299635893744
0.03236144109080762
0.388023497546315
0.02956240965579905
0.04748384406350644
0.19568668753472074
0.17023907337009703
0.09281391367325062
0.028166704513051234
0.07427295204123623
0.07380885291012915
0.0057207426134715305
0.22625976253085603
0.018653458354807792
0.0959657570592461
0.1362508475004015
0.035912053963815194
0.11511861558743577
0.08770672239416083
0.11051864746941395
0.01640886196484847
0.09289448858299491
0.01683474139493929
0.07006221620942953
0.18177982560105269
0.32063786610401596
0.511809703951403
0.33725897721143777
0.21997060966071522
0.02509528301933937
0.23058503518858842
0.12018377363819399
0.3914621749181081
0.018530273483136458
0.03131292922794613
0.04557083326042256
0.2079218496707643
0.3302712099151102
0.4184431784098956
0.1857067865917712
0.08156808744463495
0.08043245784361071
0.07025740415244028
0.6536566768170988
0.06503601865620738
0.21806456437012278
0.06920159932703679
0.11405944048150182
0.3265673103687516
0.044388404779730314
0.05884388571739764
0.0019505902106256232
0.12030694904606488
0.02637775910017033
0.02102874499258735
0.17643007776107747
0.19975578832714075
0.2213466379257288
0.06706879954643859
0.02338306740697333
0.14198458553113202
0.0936230404844728
0.018760070884770406
0.3744456011617697
0.030476327843413604
0.04314025846584873
0.21709369330560963
0.23071602502915356
0.4683666920180649
0.0046390385658008
0.08832192497117095
0.08380895558118477
0.08807926159835748
0.00924116161650302
0.032792515573911926
0.12534524960112906
0.1223049165712175
0.12716340538150425
0.6378216821481947
0.0969247854186891
0.3607416638851531
0.1393741712681505
0.531587554980537
0.21403830111447192
0.1588186966387672
0.07807671818171835
0.07951679643468261
0.01473294674758512
0.12616581738464666
0.004978606836128809
0.0389407058110891
0.3593357162250964
0.13930194692184905
0.01003199022190803
0.04864544034848137
0.010614900589009067
0.003269163907983141
0.034786761376463846
0.07728858748764632
0.06376775882925266
0.1034800977385622
0.11928399237331062
0.43840608599110087
0.05856667655694979
0.046003130669313635
0.5625126155133624
0.05018474527772224
0.28596154299890614
0.00682161192279089
0.3502909046599573
0.01904819302964427
0.13337035686594242
0.006712332038410227
0.04949400655061268
0.31612995699818924
0.6123153510068806
0.4031702649349402
0.03439617213171332
0.01333154559471175
0.01892336387430059
0.27341046506237504
0.006412217829203049
0.0016072316971596035
0.15230688358395
0.3003572114150309
0.14292344965142853
0.0013910425792772836
0.16631952423172927
0.03766567852728174
0.2229537849651161
0.10977224049762206
0.15973539054704516
0.1879585158320645
0.12556076272005953
0.159661805674476
0.034924292530237766
0.0673019759216093
0.09109188858878223
0.4131176334472377
0.12421393974628557
0.05902927474273518
0.11004374504854213
0.1393926786503386
0.18359812646471022
0.014413104353516032
0.37261573425351796
0.08041830674555764
0.18364995237915832
0.675879095441538
0.1363030855850423
0.16469574868339537
0.2869322907928704
0.033813663039217054
0.11287699922729752
0.037769652395961174
0.017103108401169617
0.0985270040822894
0.06087005356564588
0.035330616550840056
0.06493496152671768
0.13217704824420934
0.04713593764801047
0.23029772807982005
0.03862280061196187
0.007330319029804275
0.02554631483374963
0.09063178285135805
0.18536891022868116
0.16683727837034348
0.1466836848191209
0.2794557642135949
0.2086114057958285
0.23471468954705613
0.13308265392878185
0.02467429079863546
0.4138022777792643
0.049767825321594454
0.06972846323695606
0.036341210995783135
0.25270561450555584
0.06454302167134286
0.09241289622695095
0.08180941128656259
0.023545458742736513
0.09341206914868794
0.3301224863419756
0.15581756236603217
0.1180133219538325
0.1569042420173144
0.2523554520363015
0.40113092310918935
0.03396754520507436
0.013611446005993642
0.01608921551333924
0.06034998331307435
0.020280810668457154
0.054139060682643875
0.025502524641948986
0.2702674464223824
0.018460436576998748
0.15565739867896047
0.18095512089541876
0.5976345237718105
0.07286498868134798
0.0728987971290181
0.5327628161522978
0.0774839610274
0.15797858266288695
0.13341102823758538
0.08719665879781224
0.23928138354537185
0.6983000074088476
0.05746208238598612
0.04682215423054338
0.24735253798623974
0.1408705618288867
0.2520977304116938
0.027958479773740663
0.1029120365732736
0.2003763290536459
0.005985787892630348
0.019485439322720892
0.1320924157721471
0.20170008669931383
0.028646134006025274
0.28060517382348
0.11028927061160221
0.19431798475427925
0.17164843595377463
0.30329749913484233
0.006978593076396629
0.06065515614624997
0.03467441708723676
0.037867657265348055
0.12330601132685605
0.3081450139653139
0.26040162953389995
0.019707734340160418
0.0585554272383179
0.06446087202943686
0.18793447349507095
0.07464368936017035
0.03577048118806817
0.09183367097660076
0.045797752765322206
0.10266016681462546
0.11297426813293492
0.14294610342607705
0.20418370605550473
0.18149631571435595
0.03822258949155027
0.506808913748794
0.05279077292424735
0.010725355157798402
0.08596319733069259
0.5071332035748587
0.13864499105958453
0.06964147421237314
0.2435036771266547
0.07824392047217191
0.010949318026376581
0.02842825264686088
0.23104794591871633
0.3563656963017969
0.019678237564344114
0.12956255604333994
0.5515367993074374
0.1635394869816293
0.0878772749722111
0.08825272354579891
0.12603273186500652
0.21206410577719997
0.36859242759493543
0.022173137293564977
0.23313109109969998
0.06368823421669427
0.5596788461878617
0.11973150421691904
0.09886569074227124
0.09520506381648396
0.8710923466472377
0.011230918756964997
0.09244836281826152
0.4456857676660232
0.09973608940659845
0.388814876127101
0.03288906089880551
0.4629011766710683
0.07244594062112887
0.0552186446280336
0.13418633799053534
0.13731693069958792
0.18019997513409136
0.04217000144017012
0.07012979934599779
0.6341121650588214
0.44227886146274376
0.13333544686998489
0.026293690328242563
0.02201954797929972
0.04747446809829339
0.022721185810901975
0.11405606638068956
0.051953378076773665
0.05830625285600002
0.04629277856838627
0.04937662993864526
0.032354906652136514
0.010307607003830157
0.020006567643865606
0.21927543214882017
0.2791817795201933
0.05155139849829159
0.026647547204449635
0.4590880798576645
0.7169765817505098
0.011290232302616462
0.17026072579621745
0.03497443862608889
0.22453294494899517
0.1745256674214482
0.2398036215325239
0.08002220979730686
0.5141177618529134
0.19321175414170172
0.21465342282840486
0.19913393473498414
0.24675937296782896
0.3972885365440725
0.03686826252078537
0.04862456198488797
0.029234177037190254
0.15584123437905048
0.5850490101749657
0.05732870182300365
0.04750468801322001
0.03903004384288548
0.24472785699618513
0.11133566684198622
0.12100945926924814
0.20087634333039792
0.009322557049265073
0.07834468987060048
0.040672105562776645
0.05714279012567116
0.08993119003156784
0.08189346134535862
0.004093350995202997
0.06052280510979615
0.09873224721170258
0.2752493565547456
0.08254935413655311
0.0027596646225115273
0.005871757318105625
0.03388039976389468
0.05381904892182775
0.060983667736281263
0.0512231815943598
0.22482468522488983
0.016395039931758615
0.1113271702768748
0.16759679980940181
0.008561807950357124
0.12379660229765543
0.5498573241164685
0.3359572011782138
0.3143739634691302
0.12376707527204615
0.09749722855578691
0.2541287800481409
0.17421486024713292
0.04929832962844547
0.14758167436741476
0.22227451354273448
0.03304228733328422
0.13612622615208936
0.08605927714491465
0.028019718352768234
0.09694958354491029
0.008579184024294499
0.1765290316451902
0.0028562500153641933
0.22407755148728845
0.030997196953506202
0.10585877465788444
0.11311787124807579
0.031407708678414734
0.06594972511862655
0.34213216338066
0.0032082539441590915
0.0012832074559115103
0.2314943796726983
0.09775291735680293
0.11505892577926007
0.02790411735484333
0.07544091374695706
0.12859995667474286
0.16456583791559315
0.03912778148132473
0.04073906175530026
0.005307625786473284
0.11569833579435886
0.3743272071800413
0.08896775908351869
0.004605431616951767
0.06972442866046302
0.08877588606777569
0.09374544144106206
0.06494764828917902
0.01493673415414133
0.10004267622225921
0.0379129441121647
0.1660891652635125
0.03178427269970888
0.2467824034024964
0.24016064470858003
0.0065831707100130745
0.03635512393690086
0.4081654498780408
0.2193129326372371
0.05060516960243042
0.002425941961957324
0.007710825742550909
0.022720523764792826
0.10522029961928975
0.08461736011299112
0.0748589441655753
0.029104633892755007
0.03599682856467755
0.31467302541441294
0.011702088511663617
0.21302486577325824
0.08403081221320838
0.04128794566194913
0.1746299004845401
0.15183824378085903
0.3674009471143795
0.1173719011654526
0.025034100718769773
0.03550914258787394
0.06025202495378064
0.012614955238571061
0.06612278059934182
0.19721421078630208
0.014802276946762324
0.14107779992241562
0.05792393024945501
0.728016481804016
0.06373903810037736
0.26565490584660345
0.16957570177202788
0.05115883668971489
0.0030220819893566585
0.10752649770037542
0.14730920817706267
0.10941443628196589
0.3178047441571975
0.02280762269014758
0.06738000685149
0.06886986359774051
0.0009700573718607054
0.12488017250917954
0.04833739026117162
0.15265878166938007
0.010590597837223919
0.05202176845397358
0.03624946243443714
0.028810279444788353
0.3288510700107695
0.025596983769816353
0.11313442197489937
0.07411718624347301
0.12496226372770582
0.011559299154478397
0.1388999884193137
0.03778958327256173
0.11352216526510701
0.037961129338937825
0.032736057753923055
0.04319837054090296
0.06817525746472547
0.23003690577705815
0.18526037229173
0.03998764906173643
0.3622533770135295
0.015532095149557276
0.03420399299845096
0.2862506523480311
0.10503008371082137
0.059854496557387595
0.045459779052194726
0.11416842252619001
0.08268631133588548
0.07291030055149392
0.0322646632953704
0.0025310215225430805
0.0884850012069104
0.06275756800794811
0.09111927285952776
0.38048474922223524
0.0731921163369108
0.03802418774928321
0.12021052876054786
0.15633086461935297
0.19039713154350082
0.2156003801573645
0.02733512672165503
0.0455637469262455
0.005805989236951593
0.15676703348535478
0.1277247908518188
0.039265818005521286
0.049550393336536366
0.20329931535616397
0.03891844876955641
0.1348055255412746
0.060845990617251315
0.516254276193405
0.0049354066874180945
0.005008357353641033
0.018246717366795895
0.021233037961041184
0.07271287372631831
0.11996217032942627
0.013850748214234022
0.1250045755910912
0.0755838400136254
0.19961428197471956
0.1697818941180702
0.1629255698158831
0.030831686634570754
0.05475062264351117
0.17040325594784972
0.024945270963572238
0.13596424778649463
0.027195103212101817
0.02702605512733124
0.43037302442212283
0.30324242386484734
0.10320896657265446
0.20114214852647758
0.20565827425129765
0.1211110735012443
0.2870730708826326
0.03252085228774196
0.010648098140707937
0.017659359094704105
0.015919912013733287
0.18195937899360373
0.05260589304047059
0.27278887572039084
0.31366928268189953
0.08800506122268333
0.03612662542442094
0.06043337670645111
0.2004463399570278
0.06319522035980873
0.008214979208575177
0.24376901766608003
0.032919790425257014
0.08368800129363281
0.09356293486404434
0.14245312334887847
0.2110846329331792
0.050005517936488
0.05866330408452239
0.2977420763306206
0.13933828307740623
0.0589432714330144
0.21276593471387273
0.18642930807031938
0.03918851479732102
0.26687406556882504
0.015667757101779145
0.2706265114776113
0.06890019088833481
0.046111542524417355
0.15695452523500233
0.04458184012734455
0.01111021581985185
0.4197720039582467
0.036213168646458904
0.03251381283068806
0.17112591681145126
0.1923115353160986
0.423612434570916
0.3846554536239699
0.41390759319866566
0.2337243658836019
0.08059488108683868
0.026263410415116817
0.008393705833395507
0.05042997672927583
0.2968538306152696
0.11422445148054135
0.14891329137120823
0.15241673014001803
0.1964257321987522
0.16901188472332285
0.05947963795531468
0.16320164919110544
0.08275348156084501
0.014295206679368504
0.08678285185114538
0.056319662073192577
0.13543785023573401
0.10470016107177017
0.17053603752853078
0.08930791128690364
0.043224097940621715
0.06793075878859554
0.2495993430781242
0.27702774487715776
0.1527667682568606
0.09665177115925952
0.046035986260292726
0.018420727053166233
0.09394990130470232
0.1135473441342176
0.10641655870992102
0.044964868851982955
0.2554991255418344
0.22693968754641053
0.2834609148362984
0.024158109189729646
0.2595850086046247
0.006259558286970649
0.00827242532096215
0.5390566176487599
0.09585743270838631
0.00969097059835589
0.0030277583771600946
0.021761645062284247
0.02142079592716021
0.06533014622666321
0.0045046343249280476
0.00039500794200546013
0.05713159813725981
0.08164809711228212
0.22660641733060383
0.033979079645516795
0.06177205334916209
0.015510648687998427
0.0424749213116697
0.10540440373279257
0.14836801238056957
0.012609735713595692
0.07425701849570802
0.08161372818059116
0.03978425394283935
0.21874213869648107
0.03812006449913806
0.36277299410927205
0.11854558988329764
0.08425079943015319
0.028020981077970575
0.13649384718460664
0.14839758745289933
0.05954607318522288
0.057650528661273716
0.028534887772991
0.08306368361388787
0.11990303606852801
0.18354069173730056
0.00664666301942898
0.12337500621683185
0.023975961331117283
0.18110621469197058
0.07686134317065117
0.10515845277430155
0.0059343652353995215
0.2716728576382052
0.28937147684517933
0.5646036154776851
0.07326697148169076
0.02672765477852206
0.09012660944323048
0.36028970994587245
0.12439107505275689
0.19416142331674274
0.08528780713946184
0.08173984372781755
0.043702700302078984
0.12283155617670237
0.277854073055493
0.07356622420478709
0.13972362575425865
0.009984568876701242
0.08414049811621668
0.024015455280270295
0.035515365799103374
0.017687811550353573
0.12917012622791052
0.04674626792742434
0.30605816367839134
0.1318068163088936
0.1277015651401861
0.035399531537285145
0.07015120109807048
0.04378274495915461
0.08652673832733465
0.15765712816780292
0.16470857210893364
0.26772521474109845
0.084557768204744
0.08423913654011715
0.1047110179034697
0.017614855120235823
0.0002393373609566965
0.0036573605384908284
0.06678355654196436
0.12256228324827172
0.018798492541253535
0.3013003765636964
0.20080375324158423
0.05284781753370396
0.18080756119089678
0.06744337410690786
0.5718897094048804
0.043846832031325396
0.17340146395531816
0.0689364143422289
0.07002124317117608
0.15613785049006793
0.06322786607650352
0.07253854641098692
0.22116824764028936
0.16967328624235747
0.1449947789484572
0.09092506034272202
0.12016252569396724
0.15670728183214155
0.11927375690780764
0.20764695744668457
0.5984086605288552
0.01670478262436378
0.17843412120784827
0.03199082635448173
0.35436357094189974
0.04755606890295136
0.005042624580933618
0.01976658680349227
0.1828123514924352
0.12283732055088233
0.004712759407356955
0.19986922536537735
0.06589509272467003
0.04237877709528797
0.5542498288368939
0.36950873310118815
0.08709263789362189
0.06989949803732873
0.03844741734038395
0.008246509343709485
0.1808753910159637
0.1015032997521749
0.5485135014793064
0.28610779770129263
0.011089817550846325
0.09853386911108188
0.03779339777860182
0.054375202025858736
0.4138633951593301
0.18197894277405874
0.019918503848980758
0.10760793383071313
0.15361762274095414
0.005875420760771582
0.025592411946852
0.2654796958199705
0.17254859923680183
0.1307927221472395
0.11839065353153819
0.2813788958172488
0.1635076984925721
0.1222156168760493
0.027361933750334508
0.12740505683292877
0.2068395058849126
0.12639242507792744
0.11895949982402335
0.033837618623143224
0.0576069114729318
0.027518453455234983
0.1644510141588243
0.17964086162318482
0.38566490656480823
0.13188572749019298
0.023253723779659716
0.03871090643476913
0.17273943691310806
0.061312285398009134
0.08081225238291072
0.0009625446209352915
0.14646535236819216
0.19311426132382561
0.11993142654929871
0.0037073223641290866
0.031980556458852706
0.15459772159139049
0.07535099688639911
0.23453934731148673
0.11860973823361239
0.2162664239325656
0.11270819468854518
0.42574022927752075
0.022851957358812555
0.000883017045378995
0.12229726897196262
0.05925843734318446
0.4795567032960262
0.006637106341120943
0.017933654403230734
0.016228959832774642
0.045215300272465966
0.03345328643429214
0.055093269035687245
0.1768021097619113
0.1252369945989525
0.12846490552080442
0.030075987093272
0.1080062733962437
0.17404611210708026
0.25746670118734877
0.047028761120043484
0.0090262383674705
0.2203619739426366
0.05030393693795574
0.037583898551410505
0.1988915286377221
0.09493704411981203
0.04819259384494286
0.23043229821350888
0.017940927617183283
0.08673828306063273
0.06755364550692813
0.22382031032625407
0.35243608124587983
0.13748471229511358
0.3192574368127769
0.027647282992631445
0.9162834431370079
0.18861986971220115
0.05858451698972228
0.0586390814202979
0.0982831584507858
0.07940523015989608
0.23140485017875712
0.16601944880801361
0.03318763375686932
0.05058040550515207
0.00438633147159585
0.07179930399602552
0.08821215198715508
0.7117996885900878
0.546800002815417
0.22973810074479684
0.0989248079394943
0.5851221153411486
0.05239539406123834
0.29088473314679936
0.18012784848593363
0.44331263500791923
0.03999323580090325
0.27205329548913043
0.006961540321406379
0.008389717583462228
0.005159551561133783
0.04059559871822031
0.014445066416624788
0.13916843521565964
0.011976299276336895
0.000011788369513456452
0.06978945109599564
0.08691255348912581
0.3471084696808971
0.034526360736565044
0.15917336664324705
0.16761020423564144
0.08543819407160663
0.21723626620723951
0.20988661113979118
0.0335629189886517
0.037830433167175916
0.0627374056835267
0.01682797287404275
0.22710761172601068
0.018017863814978927
0.06029780749101294
0.06445458183867848
0.48145519461897235
0.021596922103192792
0.23394688238102151
0.023142750177423545
0.09678042462779168
0.052243099990033716
0.12569169552702092
0.06600661823805085
0.008533921286762235
0.14196459504144626
0.003251954802340368
0.20955285851909966
0.005931953795388211
0.059742976606371706
0.0053186115407564145
0.3569589826481006
0.11312347836262084
0.08701142955521955
0.0687747354307305
0.06538039930008908
0.3225045198003583
0.038731821886040046
0.30222599355806784
0.010820815960618409
0.10483013272477569
0.13767930805847228
0.02915510491077681
0.23694102762071168
0.1374553965547636
0.6324972156305545
0.07836200523919443
0.4995057031784816
0.13295718377367555
0.110302042845427
0.09842031307089469
0.06655607965862191
0.005534614576598148
0.05962138680406342
0.38161507648741716
0.0252102352929817
0.07885488485207287
0.5898132685231122
0.06375685144446722
0.2602810993855449
0.2604966842386153
0.0038466886649663546
0.07018922178104048
0.6015190996469602
0.19927051696289597
0.04403662644549996
0.261391653418992
0.09049037264295572
0.07734218797155469
0.09191647924827846
0.000016544517629144737
0.17361916906566932
0.10328337521942968
0.08961488790442838
0.236381527121829
0.04069309829411847
0.028740882682319606
0.06336693747560107
0.04857337586470466
0.1776864023261633
0.31444975878410747
0.04143505389264799
0.029841710190301858
0.07855662190618667
0.05426512525528026
0.04005156893429898
0.13370438804180557
0.12316006109490232
0.08483984202659352
0.06757143756160237
0.07957315759599663
0.1270566208038963
0.17552798262522906
0.024339624393102853
0.07338525619159147
0.006819550585394505
0.009901906317516982
0.5727112099609131
0.1071781093794429
0.010592518025826598
0.13222896125695988
0.06046923364756243
0.15469103095997458
0.12614661813560374
0.12369601070955155
0.18711810515018176
0.7317257010496193
0.3392232768599765
0.07128381210002747
0.01591313881320231
0.014683046772311997
0.27642032863639787
0.1311158293390851
0.1345797337597549
0.006195912135485298
0.1792899702341833
0.05325271035628698
0.005558991967006185
0.3459712987326981
0.03678105708220777
0.03123977392615391
0.40310047842596003
0.42205186944063927
0.45930155549732377
0.026854863906528727
0.6649927516080982
0.28437754335776466
0.1591872927520356
0.08568296419124993
0.10405307159169876
0.016806046843706093
0.4937073131705657
0.12129221966191164
0.03190866805157754
0.05570504797198232
0.022380684054073733
0.06475324104279322
0.46168189889817135
0.0965298345083579
0.011479977166499207
0.029215849807332033
0.03752057235903301
0.2170198868618749
0.06404641253389565
0.18186114439297904
0.005803948049759951
0.08941094987421593
0.18513529210734295
0.11469072845287832
0.2634655185232302
0.00045272336528699866
0.06948394237499296
0.015303056976471288
0.07616543381823603
0.022095832495756085
0.00195494634949458
0.03305118388694212
0.012190833160172256
0.2100941378506124
0.06719750695179187
0.024683781628347033
0.02622744721991781
0.06814116571407632
0.7361166421751923
0.01640532907469398
0.1834472066897084
0.07418272691144272
0.16622860890633914
0.1455141122943261
0.09891060519064257
0.13846089413260065
0.012766499070076502
0.11114413534096326
0.05383568605761794
0.19697175602240025
0.010264653920475828
0.06137392682875527
0.055840719069632984
0.09032424060192475
0.015082758254163997
0.15089469290923113
0.041171288658158146
0.013228454977546305
0.4464490754845643
0.1511118914976244
0.1257890479151369
0.13132632224035426
0.07403028616935267
0.02263349526190171
0.25591467206898505
0.0975467262642599
0.06248663973463414
0.7113247547100804

==> anc/HaarRFC_U1_L6p0.27.dat <==
0.03911083460662666
0.0061741514320517435
0.12532868337665576
0.11882972487834456
0.3914813985818676
0.0006428042614199941
0.3101203955352955
0.3807644028850429
0.38880766995469307
0.19315602001531082
0.1578345934349759
0.01675403752862626
0.1287582463948503
0.23800898487242403
0.07707512132421632
0.03999216515573339
0.0021470742474798744
0.061354013537134
0.14540558601671955
0.3971476087385349
0.06168614350527601
0.07304225521108294
0.09844843280328487
0.787769604344944
0.10363096039662587
0.03268956928080634
0.2680381192820321
0.12162373241664282
0.19478264376915527
0.2740300515654527
0.06640682558759461
0.13045319038315786
0.2916457711975776
0.010915825755940049
0.298083592168109
0.04016706108215268
0.126795883223327
0.038935317770984954
0.11438027684561188
0.08309517070384875
0.11744766305380169
0.02655481598330879
0.09735433238372526
0.042235259934674745
0.04541497965209574
0.17679858481562263
0.22116985395892316
0.0948483236287531
0.13954415975963208
0.5189933588181166
0.051640419250524754
0.0543911087054418
0.013168212679479674
0.3534530212484179
0.11661073402867789
0.06511051644798517
0.21117900652651223
0.27342182860825154
0.1805123344982222
0.08981216605134577
0.08804393599584111
0.3636008059270458
0.06281691583128729
0.3721998931965687
0.03213241929287588
0.12299423172501035
0.026791588347443208
0.04808931894869627
0.07300457191131278
0.1038864198921166
0.006971996049106
0.14431305089054278
0.05751777330471277
0.057529774866370204
0.3439976973524099
0.026198585627024082
0.08247495889999668
0.32691536945758776
0.3904306354620538
0.10395538887271705
0.060682393233288626
0.049453605933094856
0.22113659825805357
0.01573185729528198
0.1075215321676929
0.010541211550791888
0.2341072383638898
0.009047280445249831
0.10126523622687368
0.00003942253539775668
0.20305275650741406
0.06844073220810047
0.06526562761278513
0.051900241898028485
0.1256781400488939
0.11567464976227858
0.030144905322077194
0.159492420367152
0.48598575741495076
0.07344926308829945
0.030167553731389782
0.007126906829828153
0.012460240491504048
0.016410257307936427
0.12481316108904737
0.538486743649934
0.020681839408491675
0.030917954605275452
0.08665026110207376
0.09905846156880703
0.009186549771718823
0.1753483863758626
0.41247709317064174
0.6430492988801596
0.281285005139016
0.16293912210677053
0.056330181378349525
0.18717471800082447
0.13787826054962543
0.036062022488514395
0.03801863679268108
0.02997986597787997
0.024797525074942036
0.04369981095323062
0.12894916878572182
0.02792798502302534
0.05141508874060363
0.0718774635320181
0.6620766642762939
0.16672865670511453
0.6455682166787994
0.06795722864499604
0.43101505780994503
0.034208427197647544
0.1631310773865209
0.08534155263810841
0.1577065597191088
0.7078922130530277
0.4672566388457102
0.05971524031842802
0.5249727468901043
0.1523906537946194
0.007367957154824612
0.07393706389333658
0.12464643600072148
0.021521933118744643
0.07276494765098933
0.2189331836205429
0.13950038005633297
0.009014170064112722
0.01281901264271738
0.02924854415577961
0.2708895458117766
0.4268004363456218
0.1594884835929401
0.042802607034352305
0.10056979858999966
0.026733407083941337
0.012432693030159998
0.05634599551226492
0.3436038029346954
0.03665385382257758
0.1786277942687175
0.0726168659580613
0.002196775412316692
0.022105441516473243
0.16868534873997357
0.2498889999912829
0.03752480941623098
0.13760206202485295
0.2585068009857408
0.021350237374548168
0.04613061750901054
0.04766862679135459
0.3426706374580297
0.0773535828759467
0.024949315190627652
0.17012967121958428
0.10094831292990135
0.1892160490787466
0.04831564024486033
0.05055588309005718
0.18471707017841904
0.022789448003399177
0.03085433752576365
0.009121655412072731
0.2050423003728806
0.19448902771606263
0.21885584801494795
0.1890716048291405
0.08206990256367597
0.07846647978661045
0.03696352259869656
0.4847347513493031
0.1712791298661135
0.11288089244848243
0.034060328137401084
0.3760837215095082
0.18639035709431032
0.2719190317507401
0.05627837514216575
0.06154342200493153
0.09928790556132222
0.9467703512991744
0.10129234674235449
0.4756273633897413
0.2698642531188483
0.11636581493451398
0.5162565024395667
0.24395677970662086
0.05250814092727778
0.2443591609062521
0.12146051336254239
0.02648195731733292
0.014555610158338872
0.12538838741825917
0.06159388048360326
0.41730604832958257
0.5377468537038108
0.43448509111103456
0.20470421328149105
0.27883405572932685
0.02973035407983869
0.1055664509695376
0.5804435107481415
0.11508592901785615
0.13183144498961938
0.04668171515659825
0.2355417132866678
0.1325757635918408
0.06995398564159877
0.3249670073126249
0.018047683120894324
0.1515338715443217
0.046884982275115124
0.0034983251702818186
0.34993937351188126
0.08580510336922006
0.1110047572860503
0.05568621076525916
0.0627868106266122
0.46929456524332847
0.15336072159535985
0.5934918586845994
0.0695713123533561
0.24961183215637034
0.2503853678303194
0.0536380236250531
0.06372503693173566
0.034070091442876704
0.042914033428918134
0.04703968675035814
0.13267221458005218
0.409981719282936
0.019284381543816814
0.09714102598010547
0.20993463386681346
0.25427008647226346
0.0026143202030564725
0.020534086947503062
0.013160781930560524
0.3231473958835961
0.0497872550520366
0.43200555682484953
0.3686886999010701
0.3968702745493089
0.3588303196530442
0.1779201278109414
0.045536256489256854
0.29987918246317835
0.17217244460111875
0.04990407660867289
0.14557101866958086
0.030021810239453335
0.00015262713684041957
0.13248717287083986
0.024998986731008803
0.032738075146985034
0.03401795163667392
0.5249508754850923
0.16124584113324555
0.16578132264307324
0.018316908672169997
0.09423099977186554
0.0041017992133208815
0.07898195407112867
0.02422540316006159
0.18150374398531918
0.07541254022707453
0.36758424732605105
0.06560173752508561
0.055094235422714334
0.09075256904506813
0.12030414573916365
0.027530018237233393
0.17275189972487962
0.32849122638760375
0.5117409468887019
0.10294193301112803
0.06563051693259321
0.7346587028680427
0.050658753205299514
0.008835443330518574
0.21962634456866842
0.1990297449163979
0.10559888495522557
0.2253555188079697
0.13429668888653143
0.18785963762001195
0.17982237381438984
0.03099389308520486
0.24380899534167438
0.09137148058795556
0.13783196163275685
0.47580437884408205
0.07756362860638505
0.07858061714679666
0.1887552956471887
0.032862442150078504
0.18239775760854257
0.04550390940419798
0.00008107887345440976
0.11024873276798752
0.0063846596624410985
0.000943402772175205
0.4004061098704475
0.048673231254002684
0.15898910631188604
0.0474733985318739
0.2801626992445074
0.0016202331695801251
0.47465332966906737
0.3242822101458956
0.04544706812124981
0.04940633645765034
0.047041993233108585
0.038521068866086736
0.08719017570394742
0.46631580838558573
0.2621124337601443
0.18542034444333058
0.07097939077758104
0.04884360416340848
0.0023128413205038604
0.03829118803442219
0.1564580036933322
0.03919974330918664
0.03688914910278028
0.029686275275370794
0.06310242667323697
0.16176135389731613
0.02543524928282895
0.27603419824585496
0.018795826152613902
0.12357978507603452
0.269933666311772
0.06985082287754625
0.2613457171163998
0.05871039685895108
0.11093715249257761
0.06845674336888465
0.06062536150890245
0.07156085194714411
0.009556943079156128
0.027652887594076428
0.04929982285555267
0.08938623828100306
0.049679014275077
0.06065251492795564
0.23720687314311556
0.3194456099822734
0.4096738825970705
0.022849067698787195
0.3317235208287268
0.13003447402797452
0.03545270559928437
0.12100513349406691
0.014555087009075393
0.03717804518751206
0.08356969672021665
0.1512085506512041
0.07287183161638248
0.33813054869862197
0.06364390532304931
0.005007573116269894
0.2679191725503908
0.07054501004696906
0.03618704083212234
0.022385617001242194
0.06028365095439717
0.035733307791218354
0.09639914868157193
0.20782656575953237
0.0188168412531944
0.011225231688882455
0.0827806942738389
0.016882550692640257
0.03144445472386505
0.18153341886901797
0.16206989086200266
0.2914387205761504
0.25228723362029215
0.1447219034362284
0.02697277999580526
0.27509076633814783
0.07386429720800136
0.17636093836900557
0.020078468117930303
0.0012371819684915632
0.24949992742813815
0.010999555780785883
0.20482578190433634
0.5166376776038892
0.061030789477227954
0.16301498851633067
0.03757293622504412
0.18455572516665253
0.235439164576181
0.09657779359885725
0.0005430688309145098
0.048582007781108945
0.07611880856205883
0.09522970235294365
0.09248061110856422
0.6356017689557035
0.08274977842166696
0.16225370072805959
0.0625898765159909
0.13905735483782225
0.2164881139231423
0.3034894368439712
0.12494180751793826
0.0079247858397013
0.006752584530738207
0.05942465672531181
0.35537464169709987
0.11176877270751488
0.20731880654460294
0.25250038280093257
0.21268796198738238
0.011134372571809015
0.06597984717598374
0.12939302734915573
0.04316891338236824
0.31022309648369706
0.13998727215976345
0.15854571144638535
0.15382159815223173
0.16972192504249858
0.03536759682972368
0.028144602928244652
0.3250744875149055
0.40547828498511995
0.09487678629233014
0.017143403150978346
0.03438514606774413
0.05782591851083228
0.30041503365549427
0.07493382150277093
0.09194828483316415
0.061510696673079894
0.13444217812173115
0.021600125527583808
0.08419572873371628
0.334354366896083
0.2950557001812039
0.0968239783916077
0.15789622191307479
0.18533443671006006
0.118775055923404
0.35365804614141577
0.427344076316079
0.018450334927020546
0.05676354418716677
0.0781283593411693
0.23425181155549624
0.01818721952086404
0.04365691364285572
0.170703852058809
0.06380498004021505
0.1721243386056466
0.19268745677585772
0.09051923428804313
0.35025682991016144
0.17901228776821845
0.08612065130947932
0.1781704933578109
0.05606384288083165
0.0905421602078581
0.005213962326289968
0.015822661429457024
0.334294870516923
0.04068092209457186
0.06142945456666204
0.038120472318948585
0.028398238813040558
0.48626115728304914
0.23202385861646835
0.31715509541401493
0.27229000818344434
0.1290966136622617
0.30126629249165593
0.0870351677646809
0.4261700795092584
0.2903605002292363
0.012756579203765885
0.05214860243823567
0.02502139555477245
0.03115641786338967
0.16277926302305315
0.16265520833097294
0.17648752165471324
0.13728339306788342
0.14706620273983012
0.09096638169360466
0.31309166217658757
0.05823825898360098
0.006007405298907718
0.037389679550992296
0.31696060442972146
0.06677352384672804
0.010664120431704205
0.06582870332629367
0.1398384078179008
0.09813574249915143
0.10704470480482689
0.09487120093645714
0.2162474498235638
0.21659071749014722
0.4146468977842585
0.0180536541385393
0.43315307347454685
0.07446774825191312
0.2749706507970763
0.04442788107668822
0.42732957988918074
0.2406674227439787
0.29155423489563426
0.3126419591396864
0.0069628547877390165
0.04020054971634898
0.17914338981128758
0.03222326961786719
0.11542481354373298
0.057333782334132256
0.012911665858792038
0.19854545071523114
0.0018677748967163466
0.3261342627647447
0.02616378694270163
0.011831936428142488
0.03830317664819641
0.6194759923957364
0.05351791955708945
0.22269435338246843
0.03108805252466938
0.31677170106628105
0.058502214959787135
0.09484675856206723
0.1569269091023493
0.009557535194007366
0.011344263098868709
0.005642210930731572
0.005030018548622836
0.12546580172829758
0.019445393744116087
0.5388465530943476
0.08105324953400403
0.026956887826168254
0.17132460719222598
0.044132083404732056
0.3207542034360911
0.009126469303783746
0.11488011401166807
0.024556347425611236
0.03759296600932163
0.020595209765023187
0.23732854049956714
0.11170872872963687
0.13093002157742076
0.20157119747955698
0.08526767056814644
0.14941583348480933
0.009572314200415294
0.10921621055337591
0.009970349884895518
0.11472709976400272
0.2657879097964241
0.05726250816703092
0.41879523741692976
0.04972283643849802
0.12020649045423
0.1269218511244829
0.17732944979019674
0.2679188405110174
0.19086607189651011
0.04465357570380528
0.1495073661762917
0.15748202294710237
0.02270890591510002
0.17950012402248822
0.13655167417022185
0.23071197164320487
0.27212194568243664
0.19848890116705536
0.00318505273683221
0.12237432599070312
0.018648038889170607
0.11960464099906318
0.002563041639113694
0.16905252683870278
0.06683635084605306
0.00651124577888762
0.1980976866429587
0.33652032645793645
0.08874780218307698
0.1058088335257272
0.18744659465586258
0.0563008837090254
0.020349840415703785
0.20266950073089246
0.050720315419605
0.14575552599162464
0.16862391585767894
0.27044503176435725
0.022292773000009213
0.12577944952703696
0.08670296930625107
0.3760846015069671
0.0007745487528946039
0.13651169937284424
0.21953620377017719
0.1046020036480726
0.0325904893903326
0.14738893500514427
0.03255398222108634
0.06885270368772162
0.10681025479775652
0.0340648504783426
0.0028095870987811804
0.08770483297977126
0.09201358008790492
0.22151744970081122
0.24593746319683638
0.05223392745807924
0.04983047091800402
0.0567389710164127
0.13418531919603743
0.0764607365086093
0.09407812217627042
0.021385008145964352
0.05390299805428331
0.011078884954771093
0.07398553134537005
0.07885765237059485
0.11935005533834432
0.2632324895457092
0.08974942752719767
0.027669212417699898
0.22070650485444446
0.09048681849468242
0.11062039666602351
0.3105102514637321
0.01686137337240233
0.05429126525113277
0.030410137527430832
0.041658988781935344
0.058456490870457456
0.4060915115348718
0.01584783103749713
0.04920013275292716
0.05308614142555212
0.2234277774443132
0.020120493945318042
0.22465915433748498
0.2469707914428175
0.029556835277056152
0.035004831664353
0.006315886111983701
0.17343912439661607
0.05238167759489092
0.056058150403359715
0.10875274457858967
0.07302420591476343
0.1952385114505936
0.12685821054419857
0.14013106744029094
0.24219988554278493
0.10733534382545083
0.02694481844109311
0.01751264687258399
0.38994650308088863
0.05663831391048285
0.03387665154073253
0.12223411536297721
0.1332913591672367
0.8571630068426925
0.028176554620847158
0.05484060197815803
0.21397801491884808
0.19370831939549832
0.12285894459984777
0.025140860429067238
0.052547613950592736
0.24471919909207243
0.0002523339792185351
0.36072301078842034
0.08582333437343444
0.17193657334101722
0.2891747986569961
0.0055911596794141925
0.1779443771174249
0.11318763236337827
0.01104915350572654
0.15201605195409001
0.07787462664725558
0.07796613891521995
0.36891399218536586
0.09232975959109403
0.07278974534366357
0.008402934488683437
0.08523554159459268
0.05678471525938918
0.04703438519959522
0.03631667785775649
0.006631993752742177
0.18949685985418496
0.11611754760569755
0.04082912886806996
0.11679625193344628
0.11831622536212066
0.2178273932284608
0.08989846874908361
0.01640242659263291
0.08553228680744325
0.012146713720599528
0.3846335923844832
0.027382951884462742
0.2453816915985353
0.0022953422344972386
0.052673281036633345
0.10351272481413087
0.004927585586804956
0.15173726120293254
0.03336872893908325
0.16088409975009607
0.04150524754801417
0.09433999620265736
0.008918773946895999
0.31290139497545744
0.10162796931093154
0.4664261124292178
0.08775768851412524
0.09510003897134685
0.14470007568474286
0.04471810276308513
0.009656280143069929
0.005312432815215601
0.15017782932790943
0.07132475888385888
0.41061335026659423
0.2011864195305847
0.013166082507674074
0.04743064151450664
0.20111086597632763
0.15077062112519762
0.42625923813866606
0.19837425200487102
0.21498396752612764
0.4226072365548871
0.17205967200721778
0.005312144561563621
0.6283088726339302
0.009221839588512986
0.11329235778828997
0.08326971750376554
0.06733468122929073
0.1347899877217919
0.04557374392872288
0.07144386349011714
0.0084896195283901
0.15618388616166623
0.03469504018739575
0.1647724013576987
0.08115110213781981
0.20959294643450352
0.09079652077361981
0.0636777359722365
0.03474052404984253
0.08659735268173174
0.015518242798462551
0.02342645841311722
0.08123642031037902
0.05345943229991834
0.10823866736367037
0.014568882298069975
0.022672874799960746
0.00459022505588177
0.00874273769200144
0.016153047856943967
0.1087545396497356
0.007284288566561033
0.10137081521965169
0.12468872693051773
0.17091530095224652
0.08659180647125558
0.28387548644383515
0.03701779617067366
0.08297436260102051
0.2520078409127905
0.14180086718451426
0.061278859491895515
0.01598950535684755
0.0887533389474165
0.08824984234309556
0.26245704466671693
0.8715871656427722
0.2489790914615714
0.069851600375402
0.123866124163994
0.05753407048165587
0.019686373430507956
0.8875007258778221
0.15777363568706831
0.02968708179197269
0.12602923790704534
0.21099596183552205
0.15831882941572156
0.012027772876612865
0.546945188644404
0.08881859201843002
0.0308145667577926
0.20157971261262375
0.058975081257027225
0.37394265347013267
0.0020447081634705827
0.0180544535777091
0.07164660087994884
0.03331995031748378
0.03796195212320847
0.1050495193895966
0.03401454780798664
0.19510417636746977
0.028231485154949925
0.19705346543464866
0.039238324360986135
0.6082239553778259
0.036123794380180034
0.4445841828384872
0.15555598132148862
0.019490340033548718
0.019089313861172796
0.06729047142817639
0.03154112982923787
0.18127664607343166
0.09327513894878244
0.3538658421952015
0.16705694703854454
0.228571999414087
0.006408479889289958
0.3036667952232695
0.10792385892715492
0.12653283478029229
0.21025306747608036
0.019463388164326065
0.4289714694086372
0.02179235823676237
0.5578571365343188
0.13302316349632864
0.0519842246576211
0.1199304448860482
0.14463192818898526
0.3631695964767705
0.010623787449136892
0.0634686055979528
0.03439929474783926
0.06361538925745792
0.09852634745222505
0.06832183759295929
0.2775813817679725
0.2913892119150806
0.00291518457756517
0.09500362050260654
0.12306030076372672
0.10002702874033324
0.037576680703950836
0.15955096095547558
0.06188117279463264
0.3333631184601535
0.19378715699403842
0.024488313523153688
0.3706077413948721
0.025476308956635264
0.11832682397528055
0.11501770439204086
0.015581858524998838
0.6672505693369369
0.36524016262099007
0.13686917961441172
0.06330670108735707
0.05757326006449091
0.07042520479463565
0.17281611825234464
0.1427752438233797
0.03378382920531307
0.040931263126705024
0.050199999020529566
0.09847693106998885
0.25494462937888446
0.23112532318602458
0.0819662935957441
0.11209551312924343
0.20976877510892528
0.08014503176401255
0.051174866860415905
0.521770716212068
0.06523794744169607
0.03655988736894782
0.013506722861240385
0.07568990066147598
0.25020246797928153
0.2953777695602625
0.14113091119028964
0.11355831477151297
0.374227959871126
0.19055378206820145
0.281370767725323
0.22491882460975376
0.017357209393728843
0.047629081413586474
0.1730678177916383
0.3668509537337883
0.18123520117734832
0.07493005369647465
0.00784284802153965
0.29457281359085086
0.1505777174343679
0.2528227189232895
0.046104085981319556
0.1242632036627772
0.013661974020587164
0.28540079067564766
0.024822497359036095
0.1776741296552532
0.021649368080589666
0.054316455283920054
0.030648070739113093
0.01095567082598625
0.015646989458847023
0.10126679461815445
0.08224025396484298
0.1433241468056196
0.11725878713882315
0.3167078130763896
0.053343536559910476
0.01564697318954293
0.11916508688270967
0.22877525086117848
0.012018571685380501
0.07913434627360466
0.09974214360232563
0.27731900365386786
0.03411095728371722
0.14283617793611308
0.2618184502011178
0.06368401886512857
0.05346506403740147
0.24136112285637465
0.27987693916282835
0.790065889876503
0.06173035135243614
0.2067790540333601
0.09250433824086261
0.020359325511817267
0.014593399853674747
0.22030619707619747
0.004501208202367815
0.1240489574656143
0.08447468968965095
0.04947289148261744
0.0834546193575528
0.2647370825069027
0.11239449422946429
0.012901502360014937
0.07303856626159093
0.05728383462600267
0.03755084237915123
0.5464875765079757
0.17286461361106803
0.30310066362115756
0.07983912883316939
0.022748919191309357
0.2639179435394396
0.2432157414706557
0.055875417904964655
0.3864239294991953
0.037858296719984516
0.10073649646400734
0.11807021768016045
0.503802180461446
0.013067190893441882
0.21929449843624743
0.06903623483489849
0.2774788111163969
0.044272611050932574
0.0605841855922687
0.11926648590124223
0.20952353237120996
0.1842355710555733
0.03777933515256194
0.24803062908034473
0.1243651844607212
0.2231447493227408
0.09184661678284077
0.027716280334501492
0.02545203533639995
0.045608715447484356
0.26862654713314815
0.014230112944435823
0.050185168420578206
0.21080414963736108
0.3098867285198564
0.23305415024275714
0.08798677524722792
0.02271181266187743
0.06731666261892665
0.2102323246989428
0.10038802502279558
0.007010295516749654
0.029060621426298783
0.09852486538797686
0.405062192289596
0.07731588579096106
0.027565581804951448
0.19650849752175112
0.2420824920282882
0.09230353476945134
0.7331842262502738
0.1972443340664398
0.03771087055702065
0.12332217472064541
0.02635423239841786
0.3741451983565374
0.014409105298831857
0.07417080049323042
0.024500551210522005
0.007438382253052529
0.015702747777817067
0.013397319339244982
0.21133195659950565
0.1854020035885728
0.13423444595463563
0.0787455514380837
0.002211247494212678
0.17516200760823725
0.08726266124838374
0.047239178032511146
0.3593022496798376
0.05928699626901108
0.016746054759250725
0.015000202159820786
0.27008576911380644
0.024479815441709612
0.08417735971443907
0.050295904238076325
0.003467484561437095
0.14403722462532484
0.03203707285884773
0.28601380947865157
0.16675325979304992
0.08720832019238185
0.4027333555102441
0.04488065922653716
0.045422846726888906
0.06032184169629574
0.28850881953778995
0.0490501188990762
0.1669309393357931
0.0902325760601512
0.029019111832517746
0.07696730378411487
0.43559916464200715
0.054970505160786755
0.04189323286252761
0.23811040241871917
0.017638439454661925
0.049574867101938425
0.1375795393019851
0.020657385279871848
0.1764056273935149
0.175736244246684
0.3503576591433299
0.045297947511602606
0.06491457783023859
0.2917285760246478
0.038461477866033794
0.11726217493129738
0.38516189180532884
0.04837789755215253
0.3746126862094278
0.02838726308504301
0.2016060074752291
0.01891033669126938
0.05228955003720083
0.18643280414102043
0.034517384216385366
0.09804181320771398
0.293661895129063
0.03753212554197805
0.09646080130481792
0.04124411974116702
0.030038019125602115
0.2066951756604411
0.10477820467819925
0.23505410605901447
0.059670466087837215
0.2433266093067262
0.12637060294552796
0.34767152249787686
0.4961656758886498
0.016420788041142338
0.25245559345584784
0.01844884513338662
0.12944612679639322
0.028317298389991537
0.0017800506329955178
0.017938659829628806
0.05783037220368219
0.17707367272411237
0.27855902155300066
0.09400111004600743
0.08069533460435999
0.11378064434249643
0.11901818481239682
0.06382050688785834
0.43856590539911255
0.08800572361661368
0.40641675946218075
0.016053681449945702
0.3443937624041339
0.1125668013546608
0.005931354359968829
0.22383695636942996
0.22712361588801225
0.8484201675075066
0.13429288184255814
0.07110106673444601
0.06887740388512384
0.045956471170702284
0.23129413622865536
0.10566151602506388
0.02538633761292567
0.006241294370738356
0.001494524895168712
0.024532344026964418
0.09034856740359785
0.6034502452392925
0.13467585063658546
0.06574469611637587
0.08670081821958703
0.03332731919295906
0.3967776764377093
0.4637841762543903
0.3455947654465502
0.24593111981491148
0.04839105479334538
0.2524657316307633
0.1442762658495628
0.5489783338929886
0.24806695210030358
0.2504194902981195
0.056685992407402644
0.5002068704386389
0.3810294494298625
0.23469366005201842
0.044591878091066704
0.6769732830298588
0.057929786258756395
0.07585499720070459
0.10765272342666664
0.5363047696158263
0.12934118042501386
0.17394261470211642
0.03762901143300278
0.15350841805989407
0.18459797864087382
0.04863973819399376
0.16508487729399388
0.05366510554249275
0.566297261201447
0.19277962208847726
0.5586432328787694
0.014641163339837587
0.015979566554392807
0.042143715536058876
0.18462421820694827
0.04040440535399033
0.11200297609432651
0.010743519896410267
0.07612453497762565

==> anc/HaarRFC_U1_L6p0.28.dat <==
0.1436719339521402
0.7703045522279325
0.04436500920611371
0.24216520323122764
0.06251587996233224
0.15466279749665665
0.18079016171365445
0.21695852348813716
0.023649780568912423
0.10439283927493255
0.333588991817341
0.020808523659598274
0.251246439201382
0.11589631756985193
0.2132788490687675
0.3032142763700022
0.03782006628532227
0.3335728295275376
0.39539058075453143
0.012799920460098268
0.07476390222447056
0.07262251297279186
0.26994979066844793
0.35989936142446705
0.1007331164562677
0.10597309972728361
0.08163753238677392
0.007007962306073287
0.05635235047655518
0.020081875210002226
0.013963900208302217
0.015621492116547436
0.020598735428795516
0.020106735086332952
0.08819356656172475
0.18289752503254125
0.15505516017697232
0.7640199917406688
0.08008815739537778
0.017759865123825776
0.07421057072257213
0.17198661465307963
0.0054217905621132805
0.38737694315676346
0.013337029114068482
0.03612251341367794
0.004355340262546159
0.008797630509529758
0.03782164000542499
0.09260825926053957
0.10334761259771061
0.35053542243856445
0.036364440449158694
0.036762916147424045
0.14577601855729955
0.052712580851124506
0.026222679233643933
0.16164530368456895
0.05039382344660275
0.028428538806610986
0.09181384436127742
0.06517442794927847
0.033025749159413254
0.047489540709752344
0.7255552123339516
0.08523882882989794
0.0847545307948537
0.04107667474358696
0.1836183491775161
0.1298052607989066
0.03906046762768198
0.24263423632114262
0.07191123516553986
0.1927295745569518
0.5750448608236736
0.30209656709899446
0.01468117062453431
0.05471294689513406
0.053691562783086004
0.060211388088750234
0.2688926325353969
0.0452601201477495
0.05493973095538053
0.06505817775813239
0.09751049640487013
0.1830642073910796
0.03490063290426356
0.32950192916557086
0.13757443457447588
0.021876173298414958
0.052441079668527936
0.007066552843214337
0.1810493522516646
0.10528677560622945
0.08231787597266475
0.08558688011916887
0.012740008697041064
0.31339822019378755
0.059391969949474724
0.21925150880122915
0.0972751998172204
0.006261357931670917
0.04579003681547514
0.03700938071563243
0.08553011742195706
0.035835760661967794
0.026233523920058562
0.07220847787609395
0.06585814291779675
0.21478008088178474
0.097559347526898
0.4509201077295526
0.020258675721762924
0.4867786702349709
0.004873327075858427
0.09846062814347825
0.4791741358374178
0.32009660474749363
0.0600895205134832
0.09063136814759687
0.24707542519210143
0.012532109760143689
0.36222517265214094
0.02781937050808605
0.15133063213809692
0.011540385899744966
0.20341690358692524
0.0408354561995849
0.31126366280930606
0.3620840129488145
0.018381228708007107
0.11121108432117503
0.17673147024793728
0.18542505187592012
0.011417433794982924
0.8589051362907031
0.06385674645495253
0.0014936383830334364
0.11559623285312454
0.11602328801907341
0.06366574339629627
0.2657284946674478
0.05750102892417117
0.10806959389305547
0.08974268667197419
0.5316661629124602
0.2769714270971446
0.36695302591027384
0.33357186391341914
0.05345753069709406
0.69657991665364
0.13018451252072052
0.01266139986964914
0.08781109937084972
0.13646429539905963
0.20206690401009247
0.16603922372209312
0.040462044839275464
0.38094566526543516
0.14387847636869155
0.013294392942748572
0.09723281328548102
0.2205582689848477
0.07069311963443249
0.16525882335978198
0.21248806028730957
0.0015307989643994103
0.02772163325919956
0.15423216291876168
0.13497062128553922
0.22390595422785944
0.09022043387691722
0.13988683597786344
0.47813428926170415
0.009606224109250366
0.0616806930190927
0.03960227741351346
0.0860696411899072
0.28999387590238496
0.36437318759338244
0.17947383443893913
0.09935058320480951
0.021537189888664973
0.14346733721924118
0.012582003976312373
0.060455719180854656
0.12294989474020766
0.03464306947822187
0.024142615443581424
0.01477144929155426
0.20114080948528554
0.12520085948573637
0.03864965565996836
0.07426906921214921
0.05782063235908364
0.05820370834828474
0.15203379807659587
0.13214903693803717
0.17871019870313998
0.1228408918322345
0.11099745154338134
0.08268233204353012
0.3334772172731401
0.09013462360383005
0.0495426689636188
0.04369335203845074
0.16662303785265264
0.15266669896830498
0.3929775486783149
0.0881480105735611
0.22034517192781244
0.7197086830428716
0.17165383273520782
0.0308298194457979
0.09244815641997434
0.15670294235498025
0.017423814464170233
0.015213855821297893
0.021249082434241662
0.31667673508270566
0.020997035957764216
0.04749543799341021
0.02618609333583057
0.379658456763079
0.009295931247290517
0.16524281583118236
0.2834909768959916
0.46385202563151035
0.12348229926208648
0.036687423508713846
0.6594492970669018
0.14139052174877265
0.4801393469506582
0.11320289487393383
0.011217771225586627
0.09972863304312676
0.23803670275056818
0.31753087805035474
0.11069365074249782
0.026187278894189335
0.0010310648903248622
0.01143923141021706
0.2707412693495742
0.018292951903864266
0.46298825145208045
0.06844278348934182
0.10440569509846376
0.1421840224853097
0.09045809218473433
0.11090103468302837
0.06804269848656114
0.1925504161640901
0.04346992947139328
0.06940694352770016
0.13417800794646462
0.2249464437528287
0.1072040629339875
0.03494992930792523
0.38501126057604373
0.3105965243752761
0.07422391378332145
0.12707762168995423
0.09635359919254655
0.17465876365815225
0.04129327170994728
0.45883171398187395
0.07291963321763542
0.033050670044482346
0.07390661379220748
0.0251413577068155
0.011198374275816934
0.08247536006535164
0.2719698820385003
0.3434481876239954
0.029525013856245792
0.017103832933771462
0.0979983491237694
0.18229844570718376
0.1405806544579864
0.001260672600066533
0.1561723804043092
0.0070199578117326475
0.025150511436035868
0.11813884396812095
0.13746784944940524
0.058940638377579374
0.04253623173840521
0.2521096259745237
0.08052254708478084
0.02533637994714388
0.12664033673311798
0.40265676362980685
0.018043064755483704
0.024890293244496865
0.04214043756217576
0.05548454576187458
0.19223606025971549
0.2327517248127712
0.09653190346867153
0.08757573720481276
0.1790452482949592
0.06884801922566829
0.049441548289940504
0.3990129699777077
0.3041700550127365
0.12536262232922088
0.07472316706057859
0.09538204124412547
0.19517504951182532
0.22901800136420328
0.1267034683807496
0.10175564073116539
0.29070671950916016
0.08428847325002842
0.16456786437023446
0.02286613243922707
0.04316759214119853
0.0945840881670465
0.14300830144274213
0.15663448190163287
0.06582502009039377
0.11253905503843191
0.04972109038643575
0.5907066517325288
0.025073877511117545
0.04684681023507054
0.054850469437436974
0.025281712363192276
0.010948633469130544
0.0038573377150567328
0.26238425453746
0.012458335217239543
0.024414359372442296
0.16968001540327773
0.1368169722161653
0.5092751813022746
0.04429094916513296
0.12036776470183069
0.0070260308186361085
0.06750392376507318
0.0731513803778104
0.1513059894950179
0.16975726657046333
0.024635912729876173
0.10034414338099505
0.5027146563860673
0.03975545711740584
0.1373353718908601
0.043417259452478395
0.08668342464541223
0.07546989041007715
0.04065975975696208
0.13454209047438775
0.021435432760912098
0.767988139431364
0.3159372053234894
0.02137311865804647
0.15091987931884782
0.008647003839257187
0.06254406669850629
0.07612361915241225
0.06686278226077182
0.09762102476776043
0.12766267313512533
0.0006985374902109626
0.06272177554112975
0.01872322785645902
0.5901775960662967
0.2776487004805756
0.004286845397906443
0.028872394141152787
0.10040310936054365
0.034393021117178464
0.046349508875528675
0.14795932806494688
0.2303056607861454
0.0788235251268661
0.00023106061430703628
0.054039602130569304
0.1159005098942512
0.012892908204864504
0.21461689225637637
0.06296763201315683
0.02883047006738301
0.19479957273782111
0.33278766037164303
0.2344516190375956
0.14716160239073497
0.05707386458200434
0.5893672336063297
0.43857207589625363
0.22878260254601773
0.03942164817943678
0.14965005398990072
0.1433639130888021
0.10492536650969496
0.24050568150017615
0.0027709253509253916
0.08950890469176268
0.00895400870830876
0.12440194582012333
0.37319256575336496
0.2747980150744734
0.10672549849677956
0.19808496409089998
0.01558633538235967
0.45394467724403437
0.45538918043155757
0.09996940453072417
0.03433392794322776
0.0007144330469951238
0.24163620573977876
0.07603860515504332
0.3054667756425749
0.02740334636416902
0.22135922884537895
0.1988489307107338
0.0010801511526257386
0.0022727302072336757
0.1047920990570619
0.050646213108655455
0.03548734040412017
0.10346987630325688
0.0968273453484126
0.09848184723418814
0.48827052182503705
0.001126020864868944
0.4396930535967381
0.035369358590444926
0.001410045604935507
0.036222753984373135
0.0018460329938656736
0.08602310535712596
0.09649019840096874
0.1113946472981273
0.32154178722399196
0.04065383047979851
0.5806979670085386
0.004891338097991022
0.017430885928925624
0.1250561509138968
0.035674210122601885
0.35151735452724525
0.12485256252068844
0.020403673299089018
0.2613420029342812
0.05074255264731114
0.0977608855463414
0.06750050023989365
0.028634720560605075
0.39413634159683536
0.1051162634742906
0.6584388435135974
0.28189946752939415
0.013783543847608302
0.011727416721418594
0.06250053731682079
0.0951031640888547
0.27277530717515
0.0253656271156749
0.06056540962201753
0.051985360789264454
0.0020318063856457104
0.050766292379949875
0.05409419960508048
0.3972220059595979
0.004204345903482718
0.699354469565831
0.1295518645637366
0.008103800380250036
0.01775668043665281
0.04327583239211401
0.03555946803107453
0.1451171532766597
0.40399788437890727
0.25957733363362256
0.28730369550516766
0.03731132940602844
0.03106984121316551
0.03797623650467024
0.08004275909999566
0.029938872248999732
0.018105115520292592
0.07802174186797711
0.14804202080591564
0.11321692439823104
0.08166713254380177
0.05099674314556833
0.16107079187106574
0.5662855433402004
0.01617001950012646
0.30649040858492826
0.12285756342814634
0.11896633644578872
0.10996766845421088
0.23810900126041837
0.691803115054698
0.006925360271627164
0.055437168648181524
0.09837221601839861
0.09180914271423651
0.27914301197879615
0.038661968931483486
0.06774425933258615
0.11278727144642259
0.14788805038225866
0.019410544560749688
0.12658314837015558
0.1931525528053509
0.706575596922083
0.7217553122265152
0.09682125714957485
0.04487799222375519
0.1441781140437541
0.07230959999405107
0.08961544190696112
0.06151944052144094
0.10204753239880845
0.05785254480025915
0.06328302389379012
0.18683520953173574
0.09759673777440855
0.02247334367522037
0.1426953125325534
0.04732504900672034
0.4152058638921583
0.04840310114111054
0.18926138115351857
0.022597385231018088
0.03338244603459927
0.028583475483992184
0.21088538100976967
0.2159630489341656
0.00413696154585267
0.02360966468391172
0.03769356839702142
0.8758504783334726
0.059469223187437706
0.12436896999391674
0.3155538434348287
0.5391657719673622
0.9565488609501037
0.021523784820345362
0.4989505222812883
0.06567684130916973
0.4464929543896341
0.042323385355474835
0.007235174822368755
0.03638649400544157
0.07073649880284107
0.1677824329261353
0.0742584348529306
0.14272729735039083
0.1016685150750143
0.2607712140850947
0.8276494586948246
0.042681262409854245
0.05011136890100037
0.05663606354801697
0.2581051548308425
0.17410654794678046
0.11967197517075423
0.11434776940525691
0.1663724273197409
0.10387275574116381
0.24855129802945167
0.04439170461669487
0.005683957884537839
0.12058153562785855
0.10581584117215889
0.024141771070902724
0.20294374669071583
0.035272307551502666
0.08792392185119297
0.04977150302207197
0.030266105190071266
0.043007796065782714
0.3241012510941141
0.05316249438522404
0.028619515760613296
0.13248446291482385
0.20902211622124597
0.04884329799137721
0.14985028585630059
0.06265528842710992
0.09110036037156573
0.08856520544416875
0.7829175525187639
0.16902578533101964
0.059012744929600285
0.07708762873369081
0.07597120052145778
0.01719344754706529
0.18816666959170092
0.6364309924830324
0.27135931509669614
0.013966692603289529
0.08025262654726335
0.06463185554770082
0.14142415696960017
0.08407616216700484
0.04235722362425511
0.11535324069250903
0.22208907462983452
0.259439457089807
0.001476196305093434
0.4091749575092641
0.15543900742572098
0.03492091162753914
0.2768642318263005
0.11592650937471695
0.11730480536246454
0.02496339154382601
0.02572491196365482
0.006868901828518064
0.019173325068204482
0.045438648656884045
0.25287863802020805
0.1112546601803054
0.11636421676850338
0.17967286627786697
0.05197319028720604
0.009275274285359684
0.2045198836848224
0.15192829600429
0.3129933116453119
0.12266055964677988
0.2597648878339785
0.06633661629846699
0.028158339491639532
0.2022825113715787
0.11468570472269345
0.1833036800028979
0.45310631731061124
0.21730101677730743
0.09511002879875127
0.03512684253083758
0.13039297550606968
0.3849660624323971
0.10811739494535488
0.20605913916535326
0.07877152650806815
0.01941422609892245
0.15192706346857773
0.07102942954225504
0.16017405518491387
0.25947885775649254
0.057963244119434584
0.11442476921641183
0.5598638859138948
0.49957854750712327
0.031258935761359796
0.024560927215435166
0.3112383766731032
0.12523992514517793
0.10194743879628985
0.4441633896449774
0.03912067493181498
0.2379945444955252
0.02176777793324915
0.0814592491935519
0.10044683580980665
0.17107550969905025
0.04895649577835389
0.21874689140842177
0.024402096125577085
0.21181570759398666
0.15606081219386442
0.0013958940055576493
0.0263675341590108
0.047845996626205686
0.09726688299336896
0.0910133964522892
0.03894533534247424
0.11201380121790865
0.16185721205218087
0.08430232713107454
0.23312933405325412
0.0027419598898064256
0.05801197365172743
0.09115956991420174
0.36151400096558
0.24216283451528617
0.14544024179131793
0.20246431474656149
0.23291547591950604
0.0013119419662362874
0.004553040623520779
0.014293857942336737
0.24721643332464785
0.0020382994872096675
0.12595709949927283
0.07034469589534173
0.405161418258315
0.13226019700902536
0.21129371247278786
0.1433447560621361
0.06923948590324805
0.5076877747291475
0.09777989523606136
0.01947283830496365
0.13068388673278777
0.14068872184624603
0.4696634015208562
0.24455617752310982
0.034738802777560085
0.13251713149108033
0.01962802508107977
0.15518660667641468
0.00925889321081049
0.032290712023981774
0.46680772336799375
0.15724630534402456
0.106250656192596
0.033217871413566254
0.16279803524438913
0.5567353709850886
0.2825520985351702
0.24875547414894694
0.24107864807062632
0.12777272133710188
0.580318417903803
0.11421469629006618
0.0663449572164087
0.03435198570905665
0.288577118410583
0.026694151821502293
0.2055120046344547
0.24040218761357984
0.188434140346333
0.004991645591700828
0.3125887908647586
0.4063746930179949
0.015290532677052418
0.13480144234123273
0.1659812344415791
0.2222674009213886
0.31548457947487146
0.06859550890960105
0.10058793884871085
0.1584421424191067
0.1932472031147671
0.010009730636835546
0.06541174582564822
0.581075076952055
0.02699328054434713
0.033471411525046464
0.23651577233098373
0.004102293073281531
0.12954831955174184
0.02947566685160816
0.13472425733951077
0.0499164340047542
0.13391180248648285
0.09789873140626705
0.1390025403849938
0.020203261831789013
0.04719780648628161
0.04362750196719279
0.1445133028157699
0.04975128445620686
0.029503343048643785
0.22362059723607677
0.08336212059135552
0.23183893757230542
0.043745596728675326
0.1502046748418969
0.06572407600248716
0.11959582747280058
0.011940731413841839
0.1358792534991105
0.005757627119463753
0.09626911330589447
0.10273199714191138
0.20555947515733355
0.11275938999479654
0.1809967292427497
0.03130276347727081
0.010526589633276632
0.14933184499297347
0.7382921588497701
0.029298610313746382
0.35128350338716113
0.23558017459113179
0.1715707495063446
0.35017120692790227
0.04980255380643634
0.0062400008330857955
0.20804353965981487
0.44000080777761813
0.09683832708843183
0.023899801624256964
0.0102198655930954
0.12131978397556079
0.010501206254216968
0.20857131194484946
0.11112545394657318
0.1214454804203523
0.002458119474632592
0.04367743706367633
0.14185312204770928
0.07741626200529314
0.09973878812821937
0.3266163631507158
0.013554872343053543
0.15306918077501283
0.05837902490642826
0.04420281694657648
0.0687146604661177
0.027025907002776718
0.0046376502953327245
0.025346303897837225
0.013573436677623814
0.026463560730026512
0.038694830367798465
0.09700344198180955
0.05099150232657432
0.06804149105997433
0.09822927653699898
0.1461689892514619
0.11068500072479957
0.04598659629391285
0.3664170550415766
0.10409656190136783
0.007532260559567263
0.05304355181835975
0.09682525928059235
0.11732738007447016
0.261273966798824
0.01581149613381863
0.024868112244172347
0.002585854952036129
0.06590559858035633
0.1326410114569967
0.2875593479702628
0.19410948411775497
0.20629250692206105
0.044306637429197326
0.07914151015792369
0.0832251472078928
0.06552059662284279
0.3852032100797045
0.040895412953982434
0.08194167991010641
0.07216244327507353
0.021405130404960136
0.05780630408741526
0.3647399699482788
0.10284186417157648
0.12133886572077714
0.15375923417563794
0.04832685746156028
0.002137185324388133
0.008624763671827119
0.6897754657666137
0.016623399536673834
0.045546526932400376
0.24222109453838836
0.03320340029761572
0.01565319943800254
0.022264957213823516
0.14656899703375695
0.185553967180354
0.12065795718111615
0.13442063633293827
0.2164861116712283
0.06433859320835329
0.8389714003966244
0.0401312157608305
0.0900028561501998
0.10008994418356673
0.0519461897545095
0.029819377687324074
0.21205213113774993
0.18502952396098896
0.22068529125103867
0.06302939461495102
0.1955633492106432
0.06721379449799399
0.09068942204008928
0.14701161007453598
0.02806908191415373
0.08483195133120865
0.004273675216740409
0.21770394187894096
0.04595453600849458
0.03740562856740589
0.11067264747682054
0.05672965031259263
0.006147266436028132
0.5447724944975121
0.5058310576026932
0.0022233246830144237
0.1268714078938661
0.007318916054602365
0.11893741915578594
0.03999494537988755
0.11521129374881252
0.0500861064620364
0.07217512697223802
0.007556430345818964
0.03220319574644604
0.09193488127822419
0.04644117441798909
0.2560943865290127
0.1549019887717275
0.18645390188068767
0.041485952858658796
0.28010141727661064
0.25731725025355645
0.01204134830290723
0.13370678590913376
0.11860033077512425
0.11893723363709761
0.203098671841799
0.06746451145939779
0.05439501097774949
0.0019059657896746142
0.005162407354643758
0.34266948527658714
0.7852810745561095
0.16545588466194205
0.006953136175009474
0.37458737970871975
0.16095368248289652
0.15824942710811946
0.1010945285346815
0.08261936200820184
0.12680218029665577
0.3721558173609902
0.02901510499959161
0.1485892655492606
0.1166471637434523
0.2582753270489126
0.124433539113452
0.11246404163397106
0.07506445656227646
0.43797755970751806
0.30145714058696693
0.009599634233487803
0.17639378523827687
0.049328691225656744
0.03058039100935784
0.5266825642010804
0.008383434253032025
0.06778225794317876
0.009307759813232062
0.08304077738793895
0.01938913154534909
0.024106487783521445
0.009329058562866116
0.11939604330658639
0.2645264038370057
0.04125752240455122
0.4375574766603117
0.16718230393007244
0.059733844381112976
0.002444054386900567
0.04574941761147901
0.09658954885911923
0.12159233735669668
0.25396283648963736
0.3402927754180733
0.03252072509605387
0.06087987878979951
0.024370709903793957
0.37584945342692005
0.14949600728975798
0.17005193992661236
0.15519382048839225
0.3519659893391151
0.10416368834268791
0.03462429375224335
0.1260286299424569
0.12301458902937862
0.01726503768761152
0.008943828117712273
0.11128315054177174
0.034077749759607666
0.15886927140735832
0.027011783396627128
0.14495579593356875
0.10328085565297104
0.012549750369648144
0.03131485849994619
0.21610719615847876
0.14055772910373887
0.88399482445562
0.1355691186797578
0.07611154415600602
0.05505354699706876
0.24432257162396775
0.042111667216274566
0.10575065633945796
0.08585842031247394
0.053692213754024415
0.06019679609891321
0.2364530111101061
0.07457774629191896
0.22873299598672606
0.021000086306301437
0.2127103668102026
0.10611545970681531
0.15164326331739153
0.08953098481972345
0.021707466886606942
0.02689282951303602
0.012551492043388677
0.04081352644244568
0.07285776362615133
0.8118006183047697
0.29410636413502134
0.019807028982065322
0.0651090797300775
0.0008232679130500916
0.20388655392513524
0.046844429353552514
0.24307431632906393
0.05567693236566044
0.15395674304420115
0.06956182255716939
0.5868998372686176
0.45365736888714087
0.029233974322035495
0.2327772992406092
0.053876398639438265
0.055085799680075494
0.20581415317598478
0.3039149471935004
0.11291150503868176
0.11200681101379596
0.03304598494574406
0.12473000047876852
0.3125221997002658
0.3067498013287422
0.18107582020306107
0.04397670953293415
0.023861560432301112
0.2119185474506802
0.014733941755248824
0.005545525319563214
0.3522726046474821
0.09012141316537663
0.05832450799228728
0.37559554131505307
0.06848532384263743
0.33351170052615103
0.4684941179772082
0.16022287764814455
0.1149019256084718
0.07656754871454655
0.14083737349723988
0.018856544954579852
0.1271364849016929
0.11841225956401008
0.3544842192666386
0.4326060022943289
0.1516248927917792
0.11030002505867476
0.04536087167020974
0.11633734570885046
0.1134641582962037
0.021619925867161514
0.16350601262390363
0.19544146537776416
0.4859831050381596
0.1218955312944922
0.0026707651512677304
0.10661891548364959
0.20315572832587758
0.49517616026246514
0.08595573434632857
0.11938156091284027
0.007155628496007289
0.018618103278164457
0.009122777874147782
0.17598334064058074
0.8766363156655289
0.010040786464936743
0.0187586759834627
0.10675561378661486
0.04738298459517516
0.05649443162035837
0.013314951518890903
0.1505102914955745
0.009439464126055504
0.0043538264105893254
0.07451997004300547
0.023892370912162775
0.0635736846704918
0.03960532758413879
0.16994618685807136
0.0858024386567008
0.2546959564465767
0.03512687235221699
0.1344723851711452
0.09770620084890799
0.03763321219489739
0.02830359642040957
0.05975841977573646
0.12493629590885527
0.05285981002334049
0.10735610690271144
0.364239356594313
0.13904429899227286
0.1368386050726031
0.452232979219385
0.18381537572360082
0.27001194351296964
0.17294277855422355
0.08209797901394617
0.11595012149741712
0.010677038059781832
0.02644320375559344
0.10545985619102632
0.4020880028568572
0.044763377341877575
0.046783469682242666
0.2714922688927467
0.05420741707056591
0.1148231407480097
0.07416319202887524
0.03543789424057764
0.3103697832645352
0.06295864100228796
0.1333743784928515
0.1640975053070683
0.06418489623683117
0.07631123892874199
0.3498445707417047
0.22115452832534413
0.35705635146208553
0.015608425267635584
0.22878917605141486
0.018077639861469957
0.22036585428563057
0.11092302027529094
0.0753283528768918
0.02845022521847678
0.18174700000367694
0.1084869903284713
0.1935666318367086
0.05357999926852736
0.030235885543445355
0.5569351467488205
0.04187074727001568
0.14222148239433946
0.07946333307774452
0.07990026593024639
0.03438802391250711
0.301451668788215
0.0753299233118775
0.39860118736081296
0.15833308375759592
0.06123861001731877
0.3060719046084279
0.20064438264752588
0.14576381840320818
0.263254524200516
0.00506554018440539
0.14842249148441053
0.04844186545517966
0.38917138780890015
0.263141142973125
0.06321268884248721
0.05462912505100344
0.22645994534515984
0.026687530684487353
0.1034695630438944
0.011961800524860403
0.18961386647838663
0.32440260970149054
0.015956833408516193
0.2121152731002452
0.08433812381228485
0.24614082410140709
0.07056612851127053
0.19032615435741515
0.140647981993054
0.43937915339214356
0.03705226878508233
0.08664436517081858
0.015591637947633737
0.2914704760714229
0.08204572779568274
0.256224876952567
0.03225070181190486
0.2785904222534982
0.015261862558997493
0.018955683331666758
0.057789408452800395
0.09390439608824912
0.0693666742953418
0.004926971679761669
0.018405787279634295
0.3269406894297959
0.3049382880632029
0.6032655305733927
0.07256593915351933
0.12985284785904597

==> anc/HaarRFC_U1_L6p0.29.dat <==
0.09437273561490744
0.042365109303723995
0.44635847422095637
0.15595884606340482
0.0642133730034906
0.03528802601090382
0.08748030823587728
0.25955100211590415
0.26626231871072126
0.08025053233207423
0.3325189204483461
0.41405732475690993
0.1177140295959204
0.18123594400648985
0.028184208069980024
0.44721959543629425
0.02993515309535615
0.036893554841903764
0.4082432487759208
0.14065550759140658
0.029579032215300224
0.27359291520152085
0.0013829984444731222
0.056948271354200185
0.013571347033121399
0.8908225221898862
0.09995519219114787
0.018716169897539207
0.020271459402843042
0.35363505199810236
0.3121065105842768
0.2631747524869423
0.0481298927589481
0.23984153770896652
0.15321111909397675
0.08321792617763296
0.1839483632043075
0.010489904105448275
0.0438499236085862
0.05316893711225379
0.10284032341859323
0.323693516053758
0.1932332854155408
0.03961503869385768
0.1812179366010179
0.01532810549391102
0.045478264823365026
0.001636334219180546
0.07825693461406731
0.20069654357677624
0.40866742727200933
0.14931169425950938
0.14560394108792232
0.046558245260758385
0.03237127885524856
0.24232038415502574
0.0361667238183882
0.49068113912558997
0.10100193221399316
0.27313375769663223
0.08479370977239051
0.2580375151823069
0.1224174757220416
0.35211637401270574
0.14955077287978724
0.0023046447382847023
0.05136453375674884
0.5108086441039736
0.1938979340862055
0.19163861335600335
0.05960004325147647
0.41166660857947757
0.0770374388626629
0.002756769021639589
0.07711720357784775
0.33359805663987924
0.20154876650547554
0.14353173273835293
0.23641088811915392
0.13186718925160199
0.13863374037458984
0.038958667935235745
0.17145191634054147
0.04590590264257677
0.2933656551576203
0.2052107058923339
0.15502951028442918
0.0022852028603275436
0.008458554821066807
0.16832960139371408
0.1867926740369607
0.15004035280196404
0.035716338551229763
0.38463026542704826
0.6381437638783802
0.11002627273661199
0.18528163275671036
0.007530861317663934
0.14453669012233475
0.3581529423152701
0.012077554589747066
0.156638843333998
0.29682349192666213
0.35468662203061196
0.2119881878352831
0.0907618627353427
0.14816110003176364
0.08566786645653995
0.0218709833035575
0.40855337378833845
0.16625700841275728
0.10540133167072878
0.06744817764880459
0.16636284246962502
0.13214825075339268
0.4601733360953384
0.009938916547810143
0.08557533583890771
0.03978637851541078
0.18571292011125062
0.2553328811385323
0.09377099590878998
0.19241360275580524
0.15088092099584208
0.6668544821790452
0.005169981876789684
0.4336021778381702
0.06332374362210763
0.2918292075239798
0.0764218552125929
0.25362354773782625
0.2970719420730922
0.08023915646661171
0.34885964077065407
0.02395819473244234
0.4719483634362205
0.0038880542292391183
0.06593750650927374
0.16055879723889271
0.7534062892606025
0.051457846748845286
0.040238229590825375
0.02903044077977119
0.06343135520629496
0.10106462031453263
0.06060428889148186
0.06997019240168567
0.05819676210098573
0.05604794123452778
0.09582846647155187
0.24672531826335592
0.22342913020497673
0.1766777619983636
0.2464390465273819
0.03994961617590941
0.06089716764883012
0.3825355401161806
0.021943979718759887
0.29293768348919935
0.09890295620956754
0.012008000552996598
0.048759324424183244
0.0011782834371499755
0.15176368373486826
0.011537113267002299
0.012125603869475924
0.14343632454898336
0.18484916030508095
0.06747042103833215
0.08848230362298809
0.008574664966109176
0.016654275107408256
0.0953782342574079
0.4307235909826911
0.03353901111218596
0.029055286767711838
0.0504651083254006
0.205605599244615
0.056842634721824346
0.10215182323937261
0.008550574425443568
0.2441857977116532
0.014399076881405161
0.06371609745940793
0.06490451577619366
0.22430660820084578
0.004773498535413332
0.0029009906186735074
0.20272131806060334
0.09240340830009486
0.1493432583695474
0.12560433410586605
0.16370993450749255
0.13775162424675458
0.02020367557269593
0.055398744688894844
0.01991877612268238
0.014835781049263691
0.2669969615016193
0.3496264762462508
0.06233223292312487
0.008363588748432316
0.029633787361664225
0.08382824283547886
0.22674743273977677
0.1849473006606704
0.16922334056853683
0.2150838076181146
0.0034989946954493384
0.0049807423413223695
0.13059131124010473
0.06372190984795797
0.5270276887300617
0.03706263860796553
0.04814710788134891
0.01904216471221008
0.2351312327582827
0.3166815315364382
0.08379490728540684
0.018107121360411014
0.006736317302082322
0.4751366682669295
0.0935142609319144
0.014984614665143899
0.10809472674539984
0.053287387758610784
0.0714379867330017
0.19350663587182793
0.029605536766698835
0.7036479325897361
0.0038648217720866733
0.11828781299765898
0.03405012664381455
0.15611419454647352
0.3802896427324144
0.0005412361327199189
0.016692768760351303
0.20111432004823973
0.009784298626791896
0.004165730527075391
0.062095216825008126
0.3344279286873184
0.5703190237398245
0.023485928647113026
0.17185208008610778
0.22529920228239442
0.001927997436686186
0.1589438884469092
0.06263181550213762
0.033554872633651776
0.17824776972634157
0.07600525764579857
0.016610515876434896
0.520496256968734
0.061922550085051445
0.6933680966612181
0.01701640748853423
0.14559268815510373
0.17894174612503905
0.35643442248323887
0.03849797349582835
0.09265078593962803
0.014201555711683854
0.24833092809143067
0.01944985605026194
0.011665128608592121
0.22074300472548555
0.16965863893927413
0.015605978673938191
0.42622010397862864
0.1257216378784462
0.18841024559641778
0.11388035047522596
0.1125640731920943
0.1989671283016282
0.033161063095602586
0.19632731448967508
0.027607446311592017
0.24631203989101194
0.3478665281647598
0.0009798907958657808
0.1332507593060191
0.22112882593702066
0.05785624214088288
0.3498857484221682
0.22825180906781586
0.06729764308107271
0.05834329578952205
0.011526678268172027
0.399496179790187
0.14594869284564113
0.005871659478087044
0.03656210777618844
0.1293045672456369
0.5846301033621055
0.7667257209290655
0.008792982322168904
0.20275630132709696
0.23085806916338344
0.14655956470991113
0.12565398860269733
0.08292108755435862
0.04596268672881118
0.02184951604302242
0.05039130429851924
0.03606362153305113
0.1403689382862009
0.026059510848625535
0.0067536370031831515
0.26626007701398485
0.12640041747925362
0.581166185457837
0.0649338738761856
0.03581035575695466
0.0605921785937223
0.041743981617444276
0.18655367447820162
0.41833342700031023
0.17822624213096525
0.0068353707708122685
0.15299080520725739
0.007693218910713078
0.07312732055254655
0.03886125505858389
0.5968410326644492
0.0937510009153309
0.07758242983726518
0.07839039533257995
0.05955429864990368
0.008802275582622554
0.06775332332322813
0.5360973755731757
0.09085814612040949
0.06230527216859137
0.3648305909304758
0.056796650415728143
0.22841631052938535
0.03146788745393116
0.016869559871662502
0.0415916180423647
0.20951913302704375
0.175817231374023
0.35145936621819435
0.154775802247763
0.4630923766762304
0.02277275647769222
0.2233224596221839
0.12928399378812142
0.053336173374382664
0.03833020988228883
0.2695968081019046
0.0010728441114848022
0.18879722228168624
0.05320628366278992
0.1348657672850721
0.41148150146590334
0.09799936067666698
0.02787609273904363
0.02202329112807044
0.021402383796099753
0.057234871994614515
0.11486537368622882
0.014281006680111338
0.0010118940520081829
0.08749299982212679
0.06781373220676841
0.11366451794425242
0.07956461780311372
0.08636006957850932
0.0370078915307501
0.09069723533930545
0.22272612693284488
0.47333548513153073
0.0693189382404058
0.05117788617729694
0.14354203502282106
0.061548014741487314
0.020748235834867467
0.40616107481929226
0.2669102244498393
0.12453043217726474
0.10255289754387874
0.4021804297039773
0.18997012645621425
0.21415362481789674
0.0792991293071225
0.027151365772169776
0.046785010549508114
0.0652763016025873
0.41433981549210025
0.0020838835432187325
0.33137068386966023
0.07400741552874392
0.43634388221335996
0.27394273483229237
0.06501964936197818
0.08972858296245549
0.13862394880420684
0.06667488993768553
0.42580030998057244
0.5037815240265813
0.017139295258117998
0.0006573101846952281
0.02341726562875595
0.20554906756855593
0.33287794269644877
0.17185667085879125
0.2659590257771724
0.1253435772658263
0.025864363508289537
0.7684038165681182
0.06860740336374309
0.03289857565844074
0.03990951955476785
0.0674517924837527
0.1084567836209867
0.2067465570480256
0.27973973090911275
0.7266477296470181
0.2935292990291254
0.1315923102385167
0.06122549464483238
0.04238249099245946
0.14917990315718666
0.08998445557216149
0.052187171922160526
0.33694800993214735
0.49293827848496646
0.5082925737164773
0.03820059754711176
0.21139823371129235
0.04846365696506747
0.27899976785843283
0.09273356461307641
0.10488662115883372
0.16569537075924995
0.002598959532234421
0.4906014689109004
0.007797475551415931
0.1088596317030054
0.01467960511688679
0.027798164751580527
0.23596493255907194
0.08544732735514134
0.13120620726983237
0.1057638511033382
0.08605246499201165
0.27122412368372806
0.015927907231924544
0.0605353541031208
0.06698555558261203
0.048680572307298886
0.4169372478764982
0.28965366423453714
0.01305865550428971
0.14069702592950906
0.04854762415463227
0.1071335657738264
0.07405865140143927
0.11403503043091406
0.05172642720595373
0.3169098700005454
0.06708742648773881
0.12385126115015606
0.02949744078924374
0.07653943150282227
0.016316027640079413
0.06157549276255587
0.046464585433724524
0.1587239414110916
0.14269449015813282
0.01596459055654564
0.006323399208030721
0.007412555512012825
0.10410819997279125
0.08567732983547816
0.12032792343062416
0.13405093684405311
0.08036218701118639
0.02041486784690998
0.1006247603662959
0.34603325732671664
0.0660458885348866
0.03523559898938419
0.03055019855706708
0.14138271341907832
0.012464738099337984
0.07713306657171795
0.07982974992110807
0.25022078754449817
0.27688300739412586
0.19689391846875806
0.1818990587779633
0.028851900045220695
0.05265558410359205
0.025728125334091644
0.06033302406212343
0.028323234675682832
0.12293072069329941
0.5126135909981805
0.1684740644894416
0.40152345390490307
0.1278446575576063
0.3289313783065192
0.13136285134017822
0.1761580816954342
0.1248003114227799
0.047907215252633466
0.05220467956804596
0.10286130981131603
0.016085765932740245
0.06394946261276999
0.04347584639267751
0.17103624469498718
0.048421950956021746
0.013887845599587846
0.11592113700584193
0.021446179026467685
0.16629859477784895
0.05311890485869195
0.0358236675788077
0.0331704661201525
0.07849680575361456
0.014293310833042468
0.33197903987229055
0.17873538864335514
0.5124911402110874
0.2178241085390021
0.31164437567444403
0.04951482628728542
0.14077035070188748
0.1669639511584759
0.12980046967836809
0.24082432556141198
0.08262864397519928
0.01347747098933964
0.39192902052112244
0.1326496303541102
0.04746847550294115
0.0027422535325072263
0.01298256038971204
0.011555354396464745
0.015754636019429325
0.29239320606660696
0.15132774694020176
0.33673351857170686
0.011068209453200358
0.02692844732716531
0.09301271320212347
0.19770831019625204
0.24982938992209985
0.04116017833564364
0.01601747768106666
0.03277868039149687
0.02050739872893812
0.3075061346436968
0.010986276258821197
0.20115759581615145
0.029126326507626487
0.41473179924756226
0.35569960875969736
0.2032189157834663
0.062421789551414586
0.008640843543532636
0.10831282058479048
0.03721701089137969
0.0036419092466145942
0.16233542761141798
0.18781027180774357
0.006027876067169668
0.027236234565221222
0.12517239347017692
0.04033553769175091
0.025548364284703775
0.007646752250700754
0.19548257801533275
0.07901969308804349
0.16029427238786423
0.5452114020481401
0.07447383338073563
0.08322274512021197
0.13695074467832993
0.08907299906753458
0.05367025254012847
0.14467301060387605
0.5675083486559298
0.056857731513897496
0.11142898681932195
0.06867521775917296
0.0831114477218108
0.09730112498202997
0.07009029617256668
0.31608629985339104
0.2013242867739267
0.031541642090372704
0.4063002183130554
0.12717108251972095
0.03754344235743392
0.15941358039994585
0.10683383804258502
0.11496250462817585
0.06000249048724302
0.08077682419270772
0.1721968448912691
0.21486061664169878
0.23374865295382896
0.005332113247018261
0.0280103144916471
0.06695538780828134
0.13613081875391733
0.0381575009499309
0.4502773490455712
0.1045075506900932
0.12590885776166472
0.25169705252356345
0.03772467602543394
0.20186380804347823
0.10294046920061335
0.07589955118462902
0.041886364563911024
0.032402496831376845
0.08720790762854995
0.07161244383856148
0.05950112531814275
0.06853599104213023
0.04029649551498574
0.31105411300591085
0.2060829243680424
0.6141860113397472
0.8356295773851499
0.1527728247131319
0.11868854315400254
0.04316460496485822
0.3204204800411166
0.2487239550307514
0.08705960689559476
0.22145845601770858
0.1326342488964938
0.034429153059211313
0.2651737366775518
0.08723220485434903
0.39686721171243255
0.6966847642335923
0.0869334796790052
0.3302986365131439
0.09946981427032214
0.05324852584845422
0.007201438632705962
0.0012896918554176936
0.25940086308757776
0.020019485106946466
0.009208729408682352
0.10810668975471244
0.01626808458140553
0.12490691929211299
0.35863334854093676
0.09799458889571577
0.08024495896175328
0.06765379672850111
0.24961262195123574
0.2171835298498392
0.08074490372097179
0.41429615139435455
0.0626686286989336
0.0014043393075682613
0.1826890709106936
0.11581864933884732
0.2517521479443109
0.024553682178621007
0.19164637565544443
0.11557885875065772
0.025678850629842417
0.04024773736347099
0.0920881623888327
0.1668471573377251
0.14572639705729515
0.23302877923397936
0.04455829717424972
0.0011188302333983617
0.39623240113507935
0.00673177281144108
0.13433365816967588
0.14150041168327748
0.23965683099494406
0.031697229735061165
0.14087070179540778
0.44219153023078345
0.2685232748718691
0.14743888439247105
0.2423598987235462
0.1409200760775771
0.03353375154165515
0.007598730983536134
0.23147024720607998
0.23498323588661388
0.02463551624825824
0.13403348599542358
0.19736661262778762
0.006524231215665937
0.006578277062672498
0.17432260469609245
0.4612956924285162
0.007564967692845576
0.148537039991118
0.3485554968661017
0.03345799429561266
0.019407779988721476
0.29776689504413284
0.14004414952238206
0.050560862295218285
0.02294058671904523
0.10713301640471871
0.1559559752939243
0.020058709334694436
0.12388520634614492
0.00622716236439462
0.0006527970288458495
0.07164502802232994
0.08976203674911302
0.2760667520580819
0.48602289764744067
0.383423733245703
0.05932276037830434
0.03669472375937693
0.023786592713991157
0.044042161550518946
0.01914867453200113
0.08792112602060456
0.2151003616104974
0.10555639204192799
0.033947123760476726
0.04171436179944705
0.5206346564753648
0.01884782502376703
0.020698771443747706
0.3423467541241416
0.008378612147140143
0.27090897940185066
0.007851830154207089
0.08115015442264042
0.09253091495386613
0.07438164680216612
0.08287828605125067
0.06610522905707986
0.01340879666721719
0.10106917680414719
0.07533699193532542
0.16339971819876453
0.16932234124090229
0.04202619133094939
0.025176034597257806
0.04605511880898793
0.03346078221718288
0.13773247474606626
0.04670236448043998
0.3056879783462228
0.11533587227446113
0.15978654702772832
0.03692233330711982
0.16137486710576834
0.06092623535824669
0.04496878453909548
0.1411395387211256
0.11224990453473067
0.20253202602759585
0.13425354260622568
0.056574344671935554
0.09100471616251668
0.019567530441019713
0.006179486704782821
0.105271824062509
0.1313612785798777
0.4459573604449902
0.46601319870311375
0.03928380100189188
0.11776978864704823
0.06052558766423602
0.10846084113928428
0.2655613211487067
0.0617001901479016
0.065653964670335
0.393090168648495
0.8262171874645059
0.04233144559249361
0.27231317684848955
0.3176138533261337
0.21804383675006775
0.0014425486061724721
0.09695764594063742
0.05498972563427944
0.04524841632090325
0.3108264145297963
0.10772809279457514
0.03513595528597313
0.09441590612578478
0.027570936345293603
0.04540736979547404
0.15312210094696618
0.12200332374184815
0.07595068710849119
0.07010146402003228
0.035545862157206426
0.6906278011723633
0.05522598488987196
0.006376665995119056
0.5779419915228563
0.03770828150181031
0.047835151851895207
0.19283142014445287
0.029371168982785346
0.050843020191785916
0.04281376246105773
0.09355957068774241
0.3393651484890813
0.19676933136071265
0.7256771648376225
0.5278949639094005
0.04204626423804827
0.05224774328228572
0.0645187532730548
0.3843529465175803
0.005231017167427719
0.015258021915406808
0.047933782177755416
0.14785506982969715
0.17090732995263969
0.1472519733890577
0.011075666084071142
0.00878591777606192
0.34002152535297037
0.04343142443331958
0.5657849375940877
0.3886457189310577
0.1311772803260798
0.07813024809575031
0.22295490632971335
0.013942066467835934
0.20795224216123648
0.5194015488767638
0.3761514998594509
0.3230977269565347
0.062275858133246126
0.046084395385686
0.05858120655337318
0.06556860962214897
0.14114835234953776
0.14058350690584798
0.04047845949672079
0.5881049764946379
0.04856689367850324
0.0545011471093888
0.16826403845918805
0.08077379198376924
0.08318150960507531
0.0854103051267125
0.40824292626763525
0.30171357279973987
0.21197787870454046
0.2338839316575544
0.025184368900503816
0.1276820848165832
0.5346222950953132
0.20331335100281203
0.23007778455481392
0.06520443948441036
0.2265980796196845
0.25814478256005213
0.03321040436539928
0.12081584511519963
0.4793932280319842
0.22666432071927303
0.14502883172260445
0.011666050609294498
0.06343018580647876
0.10691044420489047
0.12172169641977122
0.09736199823321356
0.005322403835333551
0.5515125535379647
0.6968092809113776
0.11228387352983442
0.027850618978855216
0.01299644042893538
0.06867123550084381
0.2963583468980509
0.07842556173802892
0.20980292794659255
0.1009940038371784
0.0768034938021617
0.10552574002283197
0.14524982802989755
0.11455509031741691
0.3673534411738747
0.07631263795128933
0.035772250172691214
0.09435505392229135
0.15266353336011312
0.0924980617145291
0.07792114473904692
0.017015089783750215
0.08509960063867547
0.1041404784321672
0.23195918756974587
0.1448267371872368
0.12357272219337216
0.08671696085484877
0.007305599770031518
0.30203963479999085
0.18491378264830444
0.43166666643916873
0.19718848421429785
0.05697877729850824
0.20360628455308374
0.06240863291484454
0.05369862451798859
0.25512568077900444
0.055123753301897616
0.03770885605201939
0.038304163647063565
0.04862633040334923
0.33948980313355287
0.25817049673042275
0.1162024806557496
0.08708016743999532
0.3217068752387994
0.08122394899834844
0.03529868835773812
0.039218307645570466
0.14740859382375232
0.8889357692613393
0.24229649900338082
0.02077671094287525
0.04430115416683559
0.008180545870365326
0.5272530396373438
0.021455218199121037
0.09606895309774893
0.040339084942424795
0.100751221672401
0.1574419077576249
0.0650937265537541
0.2951544373413443
0.09092510112286704
0.08315620881882918
0.022376264468008687
0.13716344201491898
0.48821068631572656
0.18798543219647273
0.14024824272715364
0.010159008276866709
0.15672829316014783
0.029688486694962317
0.0972309560044996
0.010449424529777514
0.805884630885923
0.016144785433162803
0.034908999215595427
0.5071786616031969
0.44946025962918545
0.111118781136295
0.08130930269343532
0.02847633893950997
0.03466832043823919
0.1270956126784274
0.2896372125327703
0.29723986473103475
0.05093937337256627
0.20525313240713783
0.4075128808071394
0.14831072459945027
0.05597689281274294
0.06886489502320875
0.08042742014693735
0.1713696854617697
0.05869303287243934
0.5698728606904527
0.0622620459071755
0.343897235053036
0.18263997097132167
0.18497049504141283
0.3141481627924978
0.2464843156179125
0.1435783275592626
0.007461475604663369
0.08065235162515169
0.01454418840027534
0.10032715428234512
0.056191659249698545
0.06618358610123215
0.11326379263040451
0.1848634166748014
0.07723416531626834
0.4347513659969712
0.12670784723412562
0.00895460143594472
0.023455261472718758
0.06995097737742083
0.03016342210657118
0.008022088497809162
0.46417099278660684
0.012072752623613228
0.3189131207361168
0.1077852653483709
0.02281223531709353
0.19088026353049797
0.12577708930850542
0.10188353748036273
0.21661499626612543
0.06936941370339188
0.08913966163184589
0.018820292655633515
0.028754917662907248
0.016816755736865186
0.24053363093621738
0.1320226556638421
0.07224476559875335
0.012894244507328094
0.13154648131653618
0.018616792342113036
0.06128238105762587
0.06746312859408095
0.02992071283701939
0.30075815987815296
0.17445448869934127
0.018989735138655556
0.09755970379981649
0.12095851564510253
0.07096282590153834
0.09542333559476454
0.09705824366293685
0.2889376147198882
0.24045560186591522
0.5324437438087803
0.04968420058448318
0.04913973247416227
0.043359251992487864
0.18933787543573333
0.06583486760654042
0.18726890201826477
0.14676365535608607
0.17288853763843287
0.024382996251523167
0.0893608610456453
0.0529559463926924
0.29008450256177193
0.30995619189519713
0.13102975162474145
0.03413663213891532
0.044590266161845596
0.09000598972770348
0.0395690740632962
0.15332572006220477
0.06233466743518519
0.06426131900118588
0.7167137275926742
0.12590591538110302
0.3401081442223465
0.13074747783181143
0.16071977014991176
0.44179147108709954
0.23162659418160406
0.05304276186732984
0.06484516524358225
0.33062688883308844
0.3968450216648806
0.24734222951122403
0.03174282935103122
0.2532625879885229
0.05992171805379889
0.011029990852392473
0.004954489131561735
0.0360644023576315
0.035867324941212954
0.1758924310561592
0.14277680897058886
0.12297883118801298
0.07642835790894152
0.029074976488271113
0.16123518856407026
0.017835894093058666
0.13848997746478117
0.00012109038542640903
0.034614671467132756
0.17105115577841432
0.12054964351325753
0.03755869853787418
0.13058890600843767
0.12099170183579698
0.030324580835572306
0.01137049512497206
0.3888044820045887
0.056990083874712556
0.15626063493398767
0.023873395795966666
0.042717792815003756
0.05251654705932418
0.15054254051893315
0.40534912955415076
0.4157056697405499
0.801776735454312
0.3099229305656542
0.011657041552422464
0.29416089281058694
0.037621094046317506
0.2691429375947678
0.8938590223596657
0.0009338673410605836
0.0007414241227180858
0.20655452612392539
0.36960355122633126
0.006389078047659248
0.015380846990499667
0.07706773067953784
0.03356742703734751
0.08626906454126743
0.029024400127797112
0.020329028120886623
0.09583933648649295
0.018172016549791666
0.24702897464851142
0.10322151535544313
0.01725398074346632
0.010401862708266454
0.03152509106879785
0.01699170998930661
0.08096614542654433
0.06905808497108579
0.44612364072305194
0.44489304179691347
0.010687684926502619
0.1588320221606039
0.0136853712711805
0.1569339745459052
0.39424850914726595
0.007536620649195023
0.014775906745431305
0.2605490182051123
0.3540248034141582
0.12094070415683154
0.10108858438658687
0.21843013918826065
0.04130498020845103
0.013728409152039694
0.03432746641508985
0.13301583854282087
0.0648446489853522
0.1221835086137666
0.13237166229333805
0.2582462184891564
0.17598560319949375
0.07196753330175629
0.19058923830139532
0.2518130931361797
0.18298035161783402
0.0921423484636201
0.15443996521635778
0.1203831087004077
0.041821721544355935
0.022387992079938506
0.36150189717917874
0.023028721108463344
0.3057842323179716
0.39518331956730723
0.026509285528968876
0.43150315791014066
0.01044959665605829
0.1450715200151591
0.10086490885422963
0.3814683594376454
0.03790471415725402
0.18481667640138086
0.20424999772215374
0.033285169736722596
0.1673343089644389
0.19700049263974767
0.16492255984328466
0.13738337016910346
0.555202998159346
0.0652447495175533
0.6525062497492832
0.07166892706166321
0.13603981742301444
0.01765351366835382
0.10627341429500153
0.06661285582268496
0.13074550588335504
0.0036357083710675617
0.06865185494358575
0.009910775869343462
0.0872298103050767
0.31241172338577056
0.39171428427714877
0.005702232282825347
0.0856754299257585
0.24880729507714108
0.20616787400831596
0.07954310302760091
0.17235474054626118
0.0543065500137241
0.17306469506408093

==> anc/HaarRFC_U1_L6p0.3.dat <==
0.15995970248555244
0.10418250128710374
0.0707262587522339
0.12642537551972982
0.03352091906766477
0.16090221022168621
0.06937271257622889
0.01636811983657552
0.1254424032267065
0.017231202014546653
0.2701787318604879
0.08908441983057468
0.2743991602339321
0.06332717823072866
0.1367990651448899
0.03696789353799777
0.1583045913524259
0.7110844567573318
0.2169171924221988
0.07958298787482526
0.255023578685537
0.09055444772103287
0.4425867015253595
0.21967949956076402
0.22273340605877562
0.08765307615764988
0.16978149003974785
0.06737891727919444
0.27754819446099843
0.07807490774634618
0.0372738582687015
0.08314531477870714
0.7131492784522
0.18868000953743413
0.09028913163007687
0.07296673094539081
0.14983396863479587
0.061850116822518925
0.034756528734100144
0.010453385406348418
0.316880577662199
0.26676859337232095
0.11054367306563072
0.006968587948425311
0.08404764085149481
0.04567836313721129
0.3815742588524788
0.09589772782098212
0.23544611394268133
0.618818776452319
0.018114905380954824
0.08964269513755227
0.19922223589801422
0.36534468558970506
0.05097096668742939
0.05314640265429842
0.1519738504272469
0.15281321215800533
0.11669329776736019
0.06144741176941378
0.20289251325715188
0.0736068421235044
0.5879470765266965
0.16105705162704545
0.10468969105906009
0.01655596099357124
0.07367932630906689
0.3222455703824379
0.08552871407045526
0.18082089251871694
0.014136474799175725
0.03778961551040069
0.6925167115557855
0.10374369996184363
0.09147154539838197
0.15613829886412164
0.029303709158644532
0.14422953374267136
0.4313083753716241
0.09713316311125565
0.07012137318096044
0.26345442338746505
0.10670273467828036
0.22556669029387444
0.14798790360887418
0.16185169400170937
0.0196317385491715
0.3099112064194523
0.06831963303286723
0.4040544866920627
0.19988889959251901
0.11933908509420486
0.08451698153088764
0.013722667310346099
0.008980239088715352
0.08571669127568615
0.05101699810644412
0.006096477590530751
0.044798442078983786
0.38705707718425364
0.027711276063939097
0.06514054466467055
0.008579605504212544
0.07993079287382308
0.4617153668545122
0.008582881093599988
0.09388805430396106
0.20013732542581825
0.0886043066334341
0.07995055307885482
0.14072242049664493
0.021164572940414624
0.08235753906253576
0.25791802128997704
0.04970036295741909
0.03147275605116661
0.05183583678578031
0.07630153336519666
0.18918808125621572
0.05410923327843874
0.678266484481988
0.21784705163401752
0.028744657901529386
0.11640125539845188
0.017693206449944827
0.0009535184206543236
0.5338874453278133
0.11686434471684606
0.048498523671030525
0.19460576407263697
0.2505874793161245
0.882276734752107
0.23334669910453237
0.1370930772734758
0.1289561319129534
0.17176280072022249
0.015600692171860846
0.08488358862615361
0.07889498884618695
0.022274431756123824
0.06367574311017239
0.016688682911476616
0.1465295564445153
0.021625209832388612
0.12997389376170054
0.027987051514837054
0.13860004851313865
0.11439306506106085
0.30829616707191376
0.12366485612056773
0.009352212157748226
0.015433811872699007
0.28235499732324454
0.0877397335443942
0.021084952374618524
0.33376414988083986
0.035182813655895415
0.07028822004149622
0.011737097161387211
0.21211827370792288
0.25957308568371223
0.14021248677462372
0.19137678755752285
0.05766651065015095
0.09902472150614414
0.06515982024390456
0.8593064306173527
0.06998614272903865
0.30886060609107296
0.19059080667306333
0.10429941090042988
0.04166502282242985
0.11741710757945001
0.08392697330194242
0.47385960775613556
0.023425004297456507
0.00014018372144270074
0.01275432112420393
0.07520945963231636
0.14169925983420484
0.19576953784937395
0.031808915363982886
0.23200636981899422
0.0015511707778070904
0.23694640835591219
0.015140971549100973
0.651384651999658
0.1646836844279734
0.46929984066811226
0.4398033397263314
0.07787758614020968
0.08017379138458733
0.006709906328146161
0.15343023979215792
0.9263488711947958
0.2100610929115681
0.07346012366657069
0.23118079217468407
0.07073572535184156
0.22612921045399803
0.07395018214725725
0.4076746567534729
0.06205745802058497
0.08792430700490485
0.21194296590438458
0.025458550861971296
0.13165121380459532
0.05321193518455004
0.04737956276312603
0.12000337332886608
0.09213607612691545
0.22175200626846592
0.03575792285514928
0.5371910744883188
0.314605064661741
0.061523474763665445
0.05586525971954052
0.009011752439684257
0.4765128063945167
0.10023729769663657
0.02044781793393582
0.013525242255467097
0.055998066445261785
0.40218560775841344
0.007071836276202331
0.2695453175984124
0.1565914101999639
0.12985173794988705
0.36694477067473563
0.03506036720807859
0.14440967040227082
0.2811339147294056
0.2485548082936478
0.03345110583076497
0.12436861619960606
0.05878021662595634
0.07494065602504105
0.03947705927776851
0.21629556688522167
0.11760840648288318
0.1142844730701778
0.15425443899226804
0.0119987054425365
0.19185007373837784
0.20309439051258318
0.05561969229815599
0.21642646695608964
0.001278742918832412
0.06036686611797357
0.1369912064906628
0.02182345855430584
0.007945543227367652
0.06648374803773192
0.06929693561007466
0.08387409307872969
0.10130444087693806
0.01878366729632286
0.12031825836859941
0.1986162086510207
0.01447312513549496
0.0985733224083475
0.201479653289592
0.0895055722191051
0.036269823153670805
0.033495487777408656
0.03665607226492303
0.02301998964537925
0.3137204910482581
0.09175327268640217
0.08886601821812788
0.14131914450340594
0.1349042392228769
0.06632894547202904
0.016941683719646498
0.3032013747444525
0.023662150345431312
0.05298359099957523
0.08312147452465561
0.30517167209637414
0.3010808430928152
0.15998204694929896
0.015647287365861826
0.24983930627689946
0.4852043509498938
0.014484759202109983
0.05347121089211367
0.3160043945677507
0.07278755192303436
0.1042974500957365
0.72110548077286
0.1946281106227992
0.30096648251455954
0.3747483107485388
0.10050035238759972
0.1786791002533511
0.047030326602649185
0.2075738354282659
0.22488382393503098
0.010528856078648363
0.013531256541221228
0.08898073693222118
0.112584539558286
0.45656422983857314
0.08987038591983484
0.2090879165310575
0.04461918513000897
0.1194272839723873
0.2655349149456252
0.1158825462737247
0.0874614289105103
0.07018440825972562
0.39749202941370504
0.22336618294326663
0.041985299121210434
0.11380345945281707
0.04783146652020131
0.06199760706336751
0.09983632689903003
0.14204830424305087
0.6412303561906045
0.13675172784732512
0.12662407962010463
0.01778887027756639
0.20445748573054295
0.4381869135817563
0.24863019949948825
0.0864426363858447
0.0855295899178771
0.06530956697901985
0.01572175868878063
0.07265017467392666
0.008173287007660991
0.016548475553235915
0.3532685919404353
0.050572041705616626
0.10122848583977422
0.17447058679354566
0.027530861201535403
0.1815304170528021
0.25055687380100394
0.2181658742477969
0.01587241166217835
0.6066431912336928
0.13719572740256938
0.04367348175835872
0.16210665204253802
0.005604420810893963
0.002800651154825761
0.0359083496698478
0.09266986163629347
0.41793201066856045
0.050284981585064656
0.0063082451649595925
0.0919748251827317
0.3866753917815996
0.029397090289558662
0.08398128538135316
0.13987673888002988
0.13652009986956148
0.05874737325368537
0.030986217394014966
0.16190161705199116
0.10186156977419276
0.2102234185253046
0.06180019704521831
0.1271960972611566
0.06740273566262009
0.03760960983476596
0.305617614006805
0.02823239415334113
0.14392309567541486
0.03424836618727656
0.33473101994728766
0.09043950059058524
0.7182589153165969
0.12766404795046984
0.09166377924740425
0.02910284501722749
0.10920233315609555
0.04977345180468337
0.7855014870273792
0.08273233250536927
0.26920637644040807
0.15542714800010243
0.2763086865755958
0.11622285257340233
0.07745122255212702
0.07888452615576383
0.05304783637834142
0.10330761300768432
0.0111841560179734
0.033272566739345436
0.07548448817116367
0.0487698582268008
0.04213950966072352
0.284826109034508
0.0414562906377505
0.8466962620433512
0.02829605336878896
0.03828096371251606
0.06078430691801157
0.031805892724946626
0.32511336488979603
0.2605903676152121
0.37023721912554275
0.08903716302198728
0.2013133481601557
0.019700127566553344
0.09557551435809378
0.05457711383484618
0.11815863795309953
0.0002863189793097745
0.21276309273693372
0.09507522134541008
0.08496565282303152
0.12117397574932723
0.12051680570046626
0.1674192942063199
0.03786294323319981
0.013847284331701883
0.07402807732828871
0.1298603277509194
0.07058845704723583
0.01453305256698233
0.05067148873068224
0.1118736057070849
0.035611324101386836
0.105720656238528
0.17857181111971027
0.26920059043848793
0.06513124372741673
0.01184952965576845
0.14842347562198727
0.02253917271672936
0.1661078874787404
0.04254415036187937
0.0288865293471937
0.6692303102575389
0.017740922629858998
0.05412771487072739
0.047397234442410736
0.15521527274028837
0.040794877995782
0.09152076219213086
0.09112392288781351
0.04671233325670016
0.4894293789989819
0.346260863084983
0.17880357600955363
0.10751464772216954
0.15969863030981815
0.031592301028613455
0.04473258675962017
0.3078502848710779
0.07318132719656499
0.04780593916132691
0.11480710192973974
0.19423624561646965
0.03732281755279193
0.008189288971629021
0.07396200451028297
0.10503683962278995
0.1192913781351133
0.21296933138886895
0.09012798992860575
0.0312892350801108
0.019710475808247682
0.058057906387884266
0.015897172439362724
0.06258918090283927
0.407878366661952
1.0442421186470805
0.34311801777802386
0.0412595722930471
0.005525438771871564
0.02836544799370632
0.0845614706655432
0.03923742712227807
0.08242760599677738
0.12663979437008788
0.04183351200633919
0.20453998139090235
0.6285305001875569
0.20248128336924537
0.09703769154950272
0.11892539244584864
0.06355367661761566
0.07091045510551107
0.17392231986451026
0.05911757019326644
0.274247749865916
0.06006910208310921
0.017180166972900604
0.04513356133913292
0.3019171927188317
0.19608398024883586
0.5231274817305359
0.04472124613617054
0.17540950681037767
0.09983944481726208
0.010788129086821184
0.037957334812341995
0.028457660004173872
0.2797083754209378
0.08976223145690718
0.05997384718024228
0.15745819920462284
0.054975189920661284
0.3472364264051036
0.333245270156292
0.18291597591486208
0.16603543847632068
0.019181621040674054
0.028673117473145902
0.9825084747430596
0.08132275589366851
0.01818945860803013
0.2695205613952803
0.12093814215617527
0.06653190998776408
0.10020792186839154
0.04984595428980388
0.041847029858235525
0.14717784964570355
0.24037595845890386
0.10206471749673689
0.4352990810975912
0.03133079021975369
0.27985925692528285
0.22111382292145113
0.1736644106191462
0.12982901997663487
0.12919545586098038
0.024947069158716976
0.053680204735731964
0.031270169056156524
0.016082961463013863
0.18735191484029615
0.1797736969289142
0.15212707032895328
0.08901845808841642
0.09295443278977053
0.24137954461354066
0.23411784790311668
0.19302158014852405
0.01735766823926255
0.14848528562829633
0.4514895814965875
0.3860223657169993
0.06341235441245022
0.057602198846498004
0.04680244486781659
0.04308597394020081
0.06162532589716898
0.010342881506764668
0.06972717607840223
0.16648792937057658
0.005502974907107878
0.1709345797537414
0.00892395809518639
0.13364265751025814
0.0692698865288517
0.14448226660980307
0.14041002364339858
0.025436677020975924
0.17358127552604904
0.42866948639973534
0.02650349657407184
0.03690710337339831
0.03570200518583525
0.05752881081243062
0.050805232438822484
0.07514315807856806
0.0034714817597158148
0.05930211331581353
0.06712270278004653
0.0377078194095395
0.14095583303923814
0.0777212036116852
0.00527589971827265
0.12597137078622744
0.27016654984942395
0.10047487125531612
0.10965377513985451
0.028936399971896547
0.11154583078985636
0.05207459555791774
0.09232781005468373
0.027721513445756858
0.07099890768213579
0.04138734552347984
0.3071145455134079
0.2632638304121042
0.11764026699382085
0.09818767865380128
0.2897304012321855
0.08449882449967412
0.047220118909019365
0.24555237509395117
0.02855634183620479
0.07507569711713565
0.23135150067644594
0.08650921226941058
0.11754458364300457
0.5538189288859172
0.05657147176590088
0.18981700856938724
0.6564569184273574
0.022866334498775828
0.049994041670497494
0.0842812802431296
0.7012880684319585
0.12651255436754266
0.739449992807429
0.256887195769396
0.04759770751019652
0.6354679725393385
0.005050088388904555
0.08233167599294393
0.2566714155376559
0.07322268417215805
0.24943443756685435
0.2593636301547533
0.043239407274805894
0.0003770938311298325
0.0036664713875034817
0.05402129330325147
0.07215544634310668
0.24724039818930968
0.5371174001641993
0.04728434269039838
0.35588298243720945
0.06273115020755098
0.2101652804464295
0.09303814266480316
0.32194214492242057
0.17842566146699362
0.061299330746169195
0.10034118878594858
0.1035272455797004
0.143178557287489
0.09312345981221362
0.02560273700627072
0.008628231112353684
0.16448233651423844
0.0075915587919940936
0.3561413241674425
0.14868756244138673
0.10984829601165279
0.6905193609650406
0.028769679073410843
0.2140860753659446
0.10657470732394905
0.0007237680592354008
0.18793497193552197
0.12216972752641433
0.07031420011568904
0.19062574998406837
0.6605620173535567
0.023694517700084367
0.07235145727623633
0.03328643606835092
0.11712680458369813
0.14627999791388535
0.17790727105471393
0.20616918978752857
0.06818918795459941
0.04596977574915572
0.09469861010239954
0.409003767940364
0.09828684903513064
0.027334647992547065
0.13785761999030222
0.002747503964603331
0.8990992658779615
0.2856220620720698
0.04323922427516589
0.03971225917527193
0.04385494597683523
0.19760238154884327
0.03400926058079609
0.02634420731136012
0.18183159428084153
0.06977919529785273
0.637924680085145
0.18135298864713348
0.06950510058492618
0.05957140903552659
0.36426938882085574
0.34691266832891976
0.0934898241766779
0.004743930081201472
0.02894637557123451
0.2650405480978785
0.08755949263514799
0.030221175849805042
0.17409569579717923
0.03425302879926604
0.09006223449524826
0.29911342049842987
0.019738046991855614
0.07899759818557604
0.1566714772490448
0.00116346395928473
0.33125930001245535
0.0707475145199802
0.15696308260696307
0.12159420800858785
0.10202649825053976
0.021083645541959663
0.0740626629289734
0.20448778144584148
0.007584707103971962
0.12274330195616691
0.023884139505348505
0.5263513197097075
0.06781088459118942
0.09753448083704419
0.2866293820533563
0.06101544786495778
0.12815270386949826
0.10292370455144437
0.1944079332460219
0.07828615800730428
0.01104141538073946
0.3734179699176102
0.03565925880105963
0.3506455129548854
0.030276435903208904
0.1350091588936588
0.1386611743806963
0.03777819169308865
0.1111268570160433
0.1754695148783153
0.006017438181149784
0.01417682610805859
0.0342325462016925
0.2215600381178749
0.010479222409829878
0.23344508397015484
0.0909881192348833
0.1132909253969408
0.008879675764137092
0.04295374294454035
0.1078288305976021
0.577234405480845
0.444074769696594
0.19138807195277044
0.08702787026600799
0.04037979740322186
0.010069281955172428
0.4593129412130612
0.02921360955581747
0.044511203399150434
0.16806058110403527
0.036028086506234076
0.07352877569647244
0.1440979842969882
0.13685964343387386
0.168748453464102
0.1374818227298061
0.0324833506633013
0.14526334726775222
0.03562023767909822
0.011336067649118278
0.1910661465056926
0.3898500099737221
0.07234322475779743
0.29881899728608874
0.06240359556076907
0.027327209418305323
0.12029220464299913
0.4517490778954362
0.09375311421227182
0.00898769530926174
0.006305695068854848
0.06113399462815134
0.011142522509086802
0.08058518376479148
0.20092958557585208
0.003132592225173622
0.08988168065324886
0.011142811843090458
0.2414794463827138
0.01652474177111578
0.05892677881406357
0.03921752500764205
0.19111464807454479
0.25267803239247344
0.008049509794451837
0.06989696086831235
0.001386074759250177
0.0033647014232020497
0.8520649387948805
0.20798128603321836
0.10412040564788488
0.27708296550435824
0.13417980834213536
0.13817555023498565
0.07326589405561147
0.05327523274598567
0.022127061072579893
0.04515658315888515
0.17152488202408522
0.26186733291267084
0.1569888965099163
0.05762004583817852
0.08682995966401574
0.0941103009676249
0.03414588247953185
0.04289564063805197
0.04294187976591826
0.03386686459912693
0.2763811367783035
0.16391786041693304
0.07524470547963102
0.23236732528977347
0.05032368690702794
0.24567288649173355
0.10004817140867778
0.29367181866226644
0.007382768961897247
0.2610492375407916
0.06127819424612193
0.18433730034714388
0.0492495748428963
0.057339624429784186
0.24599510593605234
0.23347866569448056
0.05043514914643009
0.14273761168819588
0.031042279543384968
0.15150022576381486
0.19350247927807795
0.17764503648603094
0.28789906778519514
0.14641033178458707
0.0440254178525976
0.05111512536351883
0.13062553030448304
0.054126362244321685
0.07808148705357051
0.06548127865523502
0.12301142245504453
0.056509321545594876
0.0012031136626761303
0.4463161258459335
0.009900712849084026
0.0888323526849823
0.01873899902019002
0.034231551187210475
0.23315401323828358
0.07891308197017811
0.17784760020308935
0.15915276995961572
0.32647376273627166
0.4472983819887785
0.07381566459743887
0.09947739472539323
0.026930614012800568
0.02036963431522468
0.42577033040114004
0.24701431934620433
0.10877045429608757
0.3256429534448517
0.1353236424782005
0.05359557634764418
0.1311448509489849
0.04669395241668986
0.09860959251047925
0.021708436409606516
0.23760509308108263
0.2493673107936812
0.043727956396392424
0.10058752983125706
0.15034990651476834
0.26119792014274856
0.20261870843845062
0.14089741320354948
0.19780274220677835
0.02461536393440901
0.43046276109402276
0.732843608023318
0.05697463612533596
0.2302925991722576
0.1327668273688001
0.24582450055712762
0.0028041138237261815
0.19388869955028074
0.05795924175000935
0.4422733727751461
0.1671082551697524
0.10843728251010365
0.47523193632788646
0.07747063828841569
0.30260475938474213
0.7075713202433899
0.09281827029517863
0.23185513147440906
0.07943918890056435
0.29575738782359845
0.12242693842108032
0.050930181853515694
0.4588017826030417
0.07631080730747991
0.046620022563743556
0.10954303331019784
0.1377586785624277
0.24739087742124702
0.03914329310841247
0.7039609466121535
0.16197476011541886
0.18629764685154168
0.04234698617729249
0.38606408776524037
0.055018193853442504
0.1218282586556269
0.11689611689015032
0.16238538671039962
0.009962764038119604
0.009340706340589222
0.004665015222535382
0.1443189804606424
0.20240864512157652
0.557045391303526
0.08707448133781512
0.0050878117177577155
0.7710974969112044
0.35193134890446603
0.054547654452172224
0.13725290646616306
0.049166627800544975
0.32460475669040906
0.1674378631682098
0.34249463304956457
0.05627422700386647
0.09255238124664338
0.05433164059677894
0.1074191613901687
0.1314133133308676
0.06359439041626676
0.025087060434277202
0.4144380114729074
0.6548572640585969
0.11332673466400717
0.06484639410491129
0.2111838981216352
0.07496609823013153
0.0003445261869956201
0.07269234380176325
0.20070279376451663
0.31018213308991555
0.05317479753198425
0.11509295024068904
0.09874508970595422
0.2957826078553458
0.5488688132823988
0.12692585328818748
0.12190156291616686
0.002036217479494986
0.027388891030729147
0.08569235237262635
0.050387378086390655
0.001921715149043308
0.15865719998563396
0.046296971546199016
0.12390250258135975
0.11035468188205634
0.16497885553231134
0.03091485671090805
0.01217173700954304
0.06087597323823313
0.11512483716464154
0.024897154447537206
0.0030975320970789088
0.09959387973149068
0.07943670378257901
0.019656044927703103
0.01771189691754342
0.001649893536270474
0.22598443945767657
0.36302042923058503
0.07474015870639303
0.03971111706294954
0.022585838214694096
0.5255345734905379
0.004337444304262185
0.848276384412549
0.18805227883971007
0.00831153944969809
0.19128730492283874
0.4161256402295046
0.6497219778079455
0.08698888737632061
0.07059551709430607
0.09499584766481303
0.047091380384845706
0.06422235521017913
0.10357341146417633
0.07085700001196873
0.02479930445363372
0.005507791314899971
0.03129916178197727
0.11652938922022343
0.2841735877165272
0.06091079540530989
0.09054085974279137
0.05171069676768211
0.21779282694240312
0.09475630185444087
0.7633493905165212
0.26120203417648963
0.12326456370910582
0.07406774724790079
0.05138610001901786
0.021171217882536567
0.24268346777757185
0.035747840266639686
0.07083433825921458
0.20533696462047918
0.10284343011182645
0.17114317845564297
0.06723463672429837
0.06618484864722275
0.5421396312523268
0.17612451343774957
0.18121642879287692
0.016601570650651716
0.06263239705072189
0.17600337844783606
0.34613350914821867
0.0458079144534964
0.19734095753934405
0.302687772615604
0.08131745460831086
0.03466916795300798
0.08094748426503054
0.011302523132930035
0.1969822996251178
0.11051903923478225
0.06941874561684443
0.005963518743529766
0.23486227119037342
0.11611533904351036
0.05309623868320627
0.04135552855387023
0.014079002462982913
0.007115603587780993
0.30018579070751494
0.058238683613118125
0.05843013035676624
0.08650600974763968
0.4314369563666579
0.0030126673101899303
0.05321484262200075
0.0714460068181935
0.07099742500252196
0.28343965018558903
0.002408904461182813
0.015996111950949292
0.09616693327075379
0.11528831565000287
0.1988737181730004
0.07563875994659798
0.1210899556667071
0.011675146359401301
0.18877288168689213
0.0853175812920313
0.48279984138150533
0.15331585239492862
0.0005968761204664837
0.029112842330768173
0.011296483209186968
0.23486045717841222
0.2909256752397682
0.04095251485227227
0.04582615299854615
0.12920675981952554
0.21921067127327362
0.00970165551224985
0.5007831594621558
0.040680061745489327
0.12774328539750135
0.017296605090494528
0.3599698210800909
0.012822794709723199
0.08042232540662035
0.037998556586962294
0.12004349569870455
0.03537316663717792
0.1733497186852063
0.013535904559011725
0.01712048764990726
0.05257684045236807
0.09707603288476946
0.10761561854362335
0.27302765847329263
0.058927194991893375
0.08506732361640096
0.69312514198361
0.11708644371138135
0.12914573774131935
0.12904210971979652
0.4034980502008289
0.0777322977157405
0.4111818700811945
0.09274352071525334
0.14062921885957036
0.018427772466330986
0.1391962801611902
0.3005342374875446
0.4245749368783456
0.48636812604293067
0.10708073906888932
0.17584147401113417
0.02866341224256758
0.0233122683389167
0.031384121215251824
0.43903968495307005
0.013710177442567598
0.1994991829986649
0.6557752633858581
0.3869796731360607
0.10389169408979637
0.014975676531658403
0.02699172873978073
0.1310813037070865
0.13915891168443226
0.0764135152691667
0.1558194675697917
0.037065157544721984
0.033337073923722364
0.004141351788267853
0.020257188516178092
0.05070352442487764
0.23995856312751912
0.022252109715796612
0.05335426290640375
0.3769613552407326
0.052431960793897066
0.010239866314862569
0.016217597933887093
0.10893113423121124
0.2895596755410057
0.3731625652954924
0.03836460327236092
0.20259241029786185
0.2913924457155287
0.1021879896481745
0.7916238612662524
0.16416383842008095
0.05638027908378698
0.07404218242349907
0.3259406629548574
0.07123551904719216
0.13878108489404503
0.08056919751892425
0.03033336914848973
0.048630716188528954
0.12194582855127394
0.0077496301642215855
0.17061163778226407
0.026834213545626862
0.027760809065977794
0.2650877532187503
0.016048343726162248
0.11270578887327924
0.20645305822064472
0.030753427422154523
0.026873041485409317
0.12054627147006262
0.024401767522710588
0.144231852802099
0.02269838843174707
0.0693767558343443
0.006004242780565777
0.010215985612367055
0.0624728228806914
0.19756786258651096
0.40861425863426704
0.003912916875865183
0.08110012968989588
0.09335854879666378
0.04443055854255707
0.11729513038489119
0.09741277641935246
0.06341979164309255
0.1306924269555436
0.08782534732691129
0.2828941662424676
0.05019866108956882
0.2544720904268219
0.02342224731272324
0.17281765875671923
0.1652531864041128
0.09459861231499883
0.08383679223174463
0.22352687853444647
0.09014819194847673
0.003617963154025492

==> anc/HaarRFC_U1_L6p0.31.dat <==
0.03435388125832621
0.057748042937698564
0.006751928810584892
0.3106219533144602
0.5040015940545303
0.03486379394680917
0.00456588131906452
0.21502456509714443
0.12539338911546577
0.2486976695808273
0.5711825234072738
0.09264050870423608
0.06674562928635022
0.1318381414177831
0.050568029827544915
0.011424628136097825
0.029175481691444898
0.10945511832423542
0.1788028754239161
0.049729321133040544
0.19943013831954506
0.19202608604688043
0.01805711990140157
0.14085212067582767
0.2078901045361
0.6240492418563114
0.06425239623675458
0.08276504671624192
0.39605632880931896
0.03683749716029085
0.0506684725980597
0.024831794069253548
0.014712256009630548
0.05158992716977276
0.03706723518624533
0.046682858531975124
0.3637717726885782
0.3000472892059299
0.00811428589536296
0.15405125062262365
0.12469458849171114
0.2558144009794773
0.027129693356065968
0.16341973507851357
0.13360193398688885
0.05635826277813762
0.03522294704448939
0.2806069650271087
0.17733757729618546
0.044353054858432266
0.037353629155863585
0.25824484906387923
0.09530629049231756
0.10016444170722547
0.022879516608975765
0.09355257688284875
0.5412757745593979
0.14365943547198598
0.12895730868712008
0.12020289399263634
0.506369547842712
0.09011196507467259
0.18791685763984972
0.08951461428402833
0.1159657056251448
0.09602197686648856
0.139378549213031
0.15299575645161217
0.11476618783792278
0.22708734934671998
0.4015682371306196
0.15718657003491068
0.0061026594552303455
0.08179596881303712
0.010549019505073696
0.9106342492965915
0.7224288308544571
0.0847093840236443
0.3742805144994428
0.30807276534094075
0.0812401854300281
0.042480749588945946
0.012987815984906777
0.528479703497868
0.1328442729149202
0.16606347618039521
0.18254143461570743
0.0778193212266948
0.0004725322760335481
0.2606344953038371
0.04000418341752824
0.3463114646336009
0.026540286164759324
0.14345758927477428
0.2680143557418442
0.23534374508117134
0.019075048114119954
0.12405505879097763
0.3363195429240077
0.041676768256960824
0.031177460235943283
0.02773621741599424
0.1766677559981403
0.20906676257269313
0.08012087408781082
0.1398805382205637
0.16018563493562452
0.04880068762690065
0.03978466885836172
0.030885967347348126
0.18427108486008933
0.19758234006630224
0.35938132752822793
0.053595211708922626
0.027810442319783597
0.01748160041048187
0.11909347248928151
0.019078704291935367
0.10457433268109041
0.3823357458995319
0.098524685703247
0.03312034700085235
0.06514690822573856
0.11727075737551988
0.13728147744113436
0.051156411234204724
0.019001858174484593
0.14271164757677465
0.23750780631151477
0.15396686783212346
0.03997740172140563
0.1923847591015743
0.26158657365892063
0.2060095512650849
0.23532673149738215
0.04696297318480336
0.14850028352082792
0.23081059259776945
0.23645121007426115
0.027843349643092426
0.04699564339465598
0.016175251477460108
0.19289612460196162
0.1794769199988096
0.21194283675234693
0.03402809095812849
0.3088032265056283
0.017821786038632947
0.4667589785336163
0.008015494233492857
0.08894017940593114
0.0867499277338086
0.011687955465797723
0.10799340415538762
0.06768353476941338
0.032684192734973534
0.5411792626523024
0.03508117922685318
0.010815952931867868
0.12469153852097002
0.2019253970967678
0.0030167122689583907
0.032676484380322814
0.157322975800275
0.08222515050894365
0.19931242438305474
0.04616281406771267
0.08375064669369794
0.17929275806578654
0.010625303133306181
0.026692994132005637
0.007301166306857957
0.09156740307664739
0.04235882894112122
0.0650862359055784
0.20237804213352747
0.11789021559410136
0.08965675597129472
0.27767188458105696
0.1834685058129109
0.31506083131324447
0.01329183022515926
0.004069079951459988
0.48870342121748334
0.09507593247012885
0.06322281801479153
0.06323186488669431
0.13641062985390395
0.033600197775615674
0.09913270070710715
0.3018150853818855
0.27714818346974457
0.5331266499418295
0.2469391484672745
0.0756765778672064
0.24047100288384488
0.04256285747155666
0.0341155042247692
0.08693790946216849
0.004288289960166387
0.6480760313522266
0.004394677871441352
0.13469536969111084
0.11379182410186685
0.07140836345066877
0.1963097967110279
0.0883691016589407
0.10469530852791015
0.0014510172716503027
0.23079606093831348
0.12600406770722364
0.07252351178927453
0.12224863778184485
0.09612022331303904
0.28120001355890006
0.08718346179063916
0.6080627302024407
0.13527444728532892
0.8319536752832585
0.023866078599794404
0.12510460950045593
0.043565683229232675
0.26416513539229425
0.07780287736815052
0.034927077735040404
0.051791004316922344
0.019271902035719157
0.11199634259681908
0.14755088391747057
0.23969943301163463
0.09138685754287743
0.16406207938136214
0.11659060561448699
0.1567442441381549
0.02724492912284197
0.03172463124619058
0.1562622591720427
0.010851038465391627
0.032101211121373055
0.24323545354675907
0.16656238579974494
0.5189174075312006
0.01838702668785251
0.039926360315756575
0.061763731795990845
0.09219389721195706
0.03645426160531606
0.11282962021029028
0.10840107012634696
0.029057771500569672
0.05025304213632368
0.0407899333064799
0.03279091235500181
0.3948936702018152
0.15044173987087323
0.18496952099762481
0.005965911022663205
0.11280420646434253
0.03792628729338561
0.05187940412933766
0.14206366972397175
0.052111829033233935
0.0958034139916356
0.038123177001363744
0.16833951747055806
0.11363318550446545
0.4327479689160511
0.07313885032846587
0.08745946249250716
0.1940429495426463
0.09732603855394138
0.1616575794594438
0.27286698409313453
0.24764211823458246
0.10473960218046899
0.02251265304330306
0.027916716043923206
0.010316580237738394
0.0189135293771602
0.05564384122890224
0.15897432995509936
0.10761899199544331
0.39418054319195306
0.05248031802058844
0.1891180855339941
0.012016422528518627
0.15886488535278542
0.1511017778273988
0.24592312381539044
0.00013981498081465333
0.21874817927155402
0.06380791938468687
0.09909395631537572
0.2014370930395561
0.2888936113625109
0.08462432966274559
0.04289319751992344
0.2116904308765462
0.18166676784181188
0.04645839450402867
0.07778406818364754
0.1089210978556078
0.12028411201215278
0.02023786624850298
0.2466134255786489
0.06497969955597833
0.14166882826449748
0.32979023964292586
0.11793130313677945
0.11421400556330885
0.079351607687034
0.1793666576153695
0.04425896416494991
0.27227531342445915
0.00426134170555882
0.003178209978463759
0.06944431586543476
0.0002766853185420558
0.006519051641746502
0.07629582080898538
0.8334913844078233
0.10195814409544443
0.15348625848724584
0.10808256652756702
0.1672627361151222
0.04026683684912194
0.11361912852169201
0.04036161202594901
0.21918332028041518
0.014270757126188973
0.17412328397220392
0.061572738959878456
0.01549303543793931
0.013259467845409476
0.008276200813325163
0.12443004965302143
0.48007665227160934
0.024125920665721876
0.1407009113085323
0.09406692420618186
0.0915729562945963
0.18680875146977233
0.6767393271635127
0.13110096716740385
0.09910657319485038
0.547419140827526
0.18673525089485157
0.13062788525445854
0.0638561336415554
0.10965470123083877
0.052341335986201915
0.09340325570760749
0.01681350261830771
0.04558003910824433
0.17943861529456775
0.2344588225233121
0.2526958764914278
0.2769754062091903
0.8180568889377061
0.017870276241040758
0.0314844456686303
0.37655214162752076
0.20245266173415588
0.08342686161573856
0.09432851522938804
0.1795776446617001
0.05203061066010388
0.04591113698846973
0.08081586312644898
0.08439805264667036
0.12501573740720587
0.10524196811984479
0.0015887779976681137
0.12714696057998173
0.09368159009244954
0.2899065206288076
0.0808796051876787
0.12020061134142862
0.11998143893478737
0.03831465920424814
0.030682271767212416
0.0746773993834564
0.17227653858501457
0.08968130847361154
0.180285503920081
0.1386512317374948
0.09068898418166926
0.0017311823391765
0.0006153868829021569
0.115562313315107
0.020831121421460742
0.07874240184210483
0.01029849308045708
0.09247521830415859
0.02048888454274198
0.16883915594639237
0.043329589142137685
0.3065745394864525
0.18318864837354265
0.325127497853692
0.17503267177953752
0.016082147536410386
0.23601558951842036
0.1754086383872786
0.24340069005095696
0.06816042506121416
0.44871710387492575
0.04103087891111345
0.04270841954446627
0.0696665997236925
0.09859984559988011
0.0023663542141740563
0.1441346485446697
0.04289482561898548
0.16166322796612642
0.2574915677921775
0.19398763537812683
0.2693314843001517
0.051713675672148206
0.11908624232404905
0.07442529414716359
0.0017095015249741412
0.22199453674095196
0.4566320924581667
0.3589921679948056
0.08183137807024395
0.009816307046700085
0.0564425535041508
0.0887838249969216
0.09368840913027969
0.4263561117922702
0.13670709947664939
0.017100924023718534
0.10526874297657904
0.01681873509593972
0.12159294795303373
0.05277492607590342
0.009387286612789618
0.0390061526641886
0.005133219401756663
0.17846025461027684
0.2905176609260888
0.10043426705457571
0.061969514042236606
0.004033083856654341
0.04789656432271691
0.2862372283709085
0.08729271110505875
0.13489212108266965
0.07467352200167879
0.07012055228171989
0.1767744318722935
0.12295433987966833
0.381758783486308
0.34370228381848233
0.07532607109873514
0.32553002404670395
0.23045303159037267
0.030393506483842786
0.2574037269900013
0.3046142410120814
0.003031596261390564
0.06010622299943148
0.005218863114924407
0.03867661965511655
0.059642322399034074
0.360043037561561
0.047235989385945434
0.18859980072527793
0.35477978775193036
0.04041925240633586
0.09957033690705133
0.12723009959890086
0.05844013302092293
0.6872145807755728
0.19602593446365657
0.24496533729639794
0.010015174228839678
0.04608353703857993
0.006429216904860845
0.09607849729310644
0.051426690955290864
0.30956487980765507
0.35571576750564254
0.08293847357566485
0.16473417097979526
0.0024858645894651685
0.036022185141389405
0.1330205494933237
0.08654478851482457
0.4342190393486243
0.0882880201812108
0.08428802522357862
0.08007827237391861
0.05579284317209594
0.08785471753056948
0.07620724135505133
0.2729716778868371
0.21313945174055599
0.07268034043275215
0.01898043911089605
0.09710101469451052
0.5638769524078058
0.07000780578825873
0.14412170592188586
0.0015957536835667053
0.018235263640981436
0.129506662104056
0.07645057371828248
0.06067120585823234
0.1700372364348924
0.16507867215587538
0.1431192298104354
0.5729439016887109
0.03983132073082599
0.08524395732223304
0.08976031180931375
0.10363595179048551
0.0074141120130968895
0.0620451894056297
0.12351610390985851
0.06236245618040877
0.23827088418680353
0.031519338735247114
0.2842329729958601
0.4071757455530154
0.6106299668540192
0.2329628198145595
0.20446271161967564
0.11878160258490833
0.2485150116100932
0.02281739661764981
0.028461110578890038
0.0622123412256389
0.056394283234283596
0.45646980271909166
0.15479874313511252
0.03323596202932578
0.2603041233847017
0.13882919013464193
0.06674415891512583
0.17080967040328704
0.44398502275741375
0.027619200674311836
0.1151761805859405
0.021430006741620895
0.01705123557348269
0.20962257478738197
0.3422187577086205
0.010432502896871091
0.02870154189984988
0.1054103585304954
0.01793231865099891
0.01454862029841848
0.11722574509424587
0.04995520542673195
0.10085644685243822
0.05849757413458351
0.1026321455498037
0.4755001210481987
0.05006349542078244
0.00887715967000045
0.0868320354774843
0.059940115775742035
0.11719609722955063
0.226022512228655
0.06975198572980397
0.008534002866499552
0.02642218530406783
0.15702374763529192
0.12611038070916605
0.1857630544506388
0.0343743319784798
0.07231074636688653
0.926875176785518
0.006840061916751517
0.11002193835749466
0.09899581265250354
0.10471426823810015
0.02223942691191574
0.016201530977806296
0.4513442275959303
0.16753259746498406
0.009233501537220676
0.14906419868064927
0.06357770324977116
0.06671985973976469
0.1060743924725058
0.0557932763200336
0.2606761307636351
0.039937791801810944
0.1612544687165432
0.3234316476316605
0.07113017780905662
0.0013091918453529713
0.03692627707530304
0.09831342177484703
0.18927458646815448
0.16117763657372292
0.19089514235625468
0.05216961029352681
0.004918328288799246
0.10838474463462001
0.11757784342567551
0.11713787523598411
0.2269542257623782
0.036890610448376736
0.06570543260517865
0.044606181578286656
0.13761327353678512
0.04070595064372585
0.1487302074131899
0.04046054433434294
0.2704257264970774
0.2095126463654265
0.1072847177288537
0.8474149033850977
0.12442108481821322
0.7022869723167974
0.07987388387964657
0.0282198233878849
0.010407124929131683
0.1845819812762453
0.5059606402092199
0.11648119537310675
0.15098771541412329
0.10674855975089527
0.5918681606769015
0.09431474343265706
0.011738162143102002
0.10515525191294621
0.3660649609011439
0.015614670421600781
0.13738555033397626
0.15567720934517312
0.04531790523766706
0.16106260038658554
0.07977484192442391
0.2049575526640861
0.06053535962634656
0.1273522711767067
0.09970582806290416
0.008762382452042777
0.1371985965231038
0.11063808134308711
0.031484805100953944
0.05946025790292252
0.04194146359774265
0.11482233071338807
0.019615125974417665
0.056872005705926286
0.0400262998130111
0.06290853383801041
0.23173089086857757
0.0935329460989981
0.0800321532536159
0.07090183102646487
0.11449865257652381
0.19996704100545468
0.07451523578874465
0.06078124755198404
0.059109225989742595
0.011311646969804077
0.17554149931923027
0.01791180888402193
0.09733839104574492
0.014959914095708475
0.1938696407471367
0.510744455126135
0.6477899057343813
0.03218504475186302
0.21916298570681939
0.47826358826372095
0.39821811175274546
0.15054149299647773
0.22161280688004653
0.4896469311246474
0.04897930429028937
0.11291116231459797
0.0303880517028708
0.002526987304565509
0.03053299716864298
0.16769662494788498
0.0999336620041235
0.07328891191244899
0.10580732586366902
0.07256996224568701
0.053158820808102906
0.0479954115394094
0.03291867542200141
0.2050070941215424
0.561728322149133
0.12911591510930365
0.04044633782976654
0.08475279756727638
0.8918264759909279
0.2011624960224175
0.09956498958359263
0.04684088806576582
0.15977266398728793
0.053033526442674665
0.09697120757704306
0.04064953995998357
0.1788190929839848
0.07854473524086093
0.056295575501641285
0.09148034422613315
0.008388074604027402
0.16451916667512462
0.015688186139734706
0.09126697782004926
0.2723379055650326
0.03710531498575262
0.09201793135842058
0.16366197418105363
0.08705883277863202
0.2925706508316053
0.006604079014577402
0.16495162476775
0.14244070705821293
0.011119512065729023
0.04122048454350167
0.23431050421192282
0.046573737960957665
0.03189403731662279
0.20904602621890692
0.04955827260424806
0.07069967144675622
0.13740396168559166
0.2341012727506612
0.08914456640206031
0.07439488552799552
0.04102383399650537
0.032406535887983985
0.4096420476729371
0.01657203647154448
0.31845308902505376
0.36600289622106336
0.024519132837964665
0.007239807503720748
0.27154761469321514
0.13994159131076658
0.0738849187983586
0.11677458982067711
0.06731672857867402
0.04146984856075847
0.14955198891042362
0.010167270394915936
0.0982266957680633
0.09180059689234986
0.10011902631833745
0.13179856505486134
0.1408132114865762
0.1079186173947817
0.08133423528278136
0.6023493678035458
0.048004419476241976
0.0951504317560342
0.040043422513626366
0.24827468395178787
0.00939791570576574
0.007897512436585614
0.1083415319284268
0.08688514102859894
0.005046392039776422
0.21548752260026743
0.4478405884286696
0.12167660751847596
0.0013914048424407486
0.013148753743682115
0.24127635909862044
0.0513849764598283
0.11211346506844688
0.28010082576137874
0.04418242596984326
0.561936143176763
0.1811522570171169
0.09060860757301642
0.4272110285152826
0.0399612901789351
0.0007433179552536717
0.11655897010446556
0.015435548691040508
0.07035929878613588
0.09100651822856733
0.3049361707695403
0.21732212001953477
0.030064414392057256
0.16487656744655393
0.018881665147089558
0.055217370414960665
0.07032127629523852
0.059990957254663704
0.24288892911976823
0.2663624599594477
0.013071958847362161
0.03699660371169091
0.26572820827963783
0.030138023507149475
0.03867916421485416
0.008588387288161288
0.03864684801421592
0.4206507501031259
0.20688734335269812
0.14530584443043043
0.3455488069926769
0.13560712007188327
0.031201301098559446
0.08612940113009665
0.20327317356234706
0.10401724315469961
0.15246363136897187
0.11061724232464427
0.1760959140334528
0.08896927798124935
0.08727048763466831
0.016666572775989222
0.08676487100165187
0.5374994759999264
0.25000148605764144
0.256221715021578
0.10674766798784215
0.34395106019712224
0.019347690307930925
0.249097537457802
0.23614679062551372
0.17042350481927868
0.018148439760710344
0.04148078486556729
0.009338717486516717
0.16467494424951645
0.05994794557432201
0.03581540970323645
0.11069638351191032
0.019433188877807945
0.1347051937509871
0.07365757953228583
0.04004009442653091
0.07637558162701004
0.11322994027870234
0.22746877287016803
0.059011468272653994
0.008303937748215612
0.08739421019287477
0.061063517418176436
0.5566078592795698
0.13131346684997705
0.6141886463867815
0.02544160172883126
0.03592191239801101
0.14683170523929312
0.11069862473842072
0.12410900152390775
0.038140393569102496
0.21020498772712443
0.40339164534384947
0.03148974851694096
0.005296242091877
0.09762907333959558
0.06844868651184959
0.16111601998686947
0.18009952811036056
0.15156049969391727
0.09565609381394106
0.0018525858373365366
0.24238835121275415
0.12295323229850234
0.01828544911577505
0.1193951532910769
0.0525203848378824
0.03862738470917918
0.07682502031145542
0.10746987342422919
0.2311642587499375
0.08257076929118669
0.5763688344568892
0.024404458291654885
0.22027922514130524
0.3419817743296126
0.01329075436813788
0.06887201526222138
0.12286368276772205
0.014759395423521298
0.03404900004184007
0.15833044529204715
0.38840325023618333
0.16440320732913632
0.2528545182400262
0.03735086558617251
0.07302895028124472
0.013902927693442398
0.23225371372020046
0.026330423655897304
0.02402516928663154
0.2020810599705593
0.16430084556472296
0.32264907139115256
0.2707398049408695
0.158375526811592
0.04590404194876204
0.05983690712324674
0.02560333294401205
0.2164161391079332
0.2740956498223821
0.08449988593354396
0.19646699061631642
0.002796365218571742
0.08703458701301404
0.12872788442592042
0.25826375007801444
0.05734389785943536
0.21735296044277247
0.22584943865561508
0.08257153572660952
0.1587945375206314
0.5502155532101715
0.30351905479009733
0.19589005991775288
0.18992172745460473
0.028446656564867768
0.1982896308930809
0.10071956748891843
0.2165675114142908
0.1712036417391219
0.5476814399482688
0.253407164584949
0.1220260335946143
0.3360257665501535
0.4176233606382276
0.02098257904942213
0.013435304811216487
0.07162387027335332
0.08841966528510173
0.18555548584786383
0.12776428728903777
0.047095196737916165
0.46827104275156034
0.005910711724128666
0.4048115872317205
0.02914093855883538
0.07526674731801482
0.09274310749524532
0.04364648348959716
0.03363995806818527
0.02822351241304691
0.003138810357481239
0.0428755100087858
0.28915601844015354
0.09946178036081532
0.03437522758022067
0.002380115356765207
0.028535559283515616
0.27050921685068335
0.0149851130553324
0.18804875252202036
0.14770256224186973
0.19068398245207827
0.11931303202019253
0.21528486635640154
0.04666376571810094
0.14783661529951472
0.04513797135342559
0.301670413202174
0.356728370472758
0.07695345903349614
0.05783396365716807
0.029960219157610258
0.1063796664786989
0.0225980726680563
0.1868930002083164
0.08597795904800554
0.14916117145746075
0.04714635936150883
0.24833666931653775
0.06605788014354763
0.04990246792278098
0.030678528346557484
0.22850057248171338
0.1930689193638373
0.17710451813691522
0.11286960107731986
0.01739408474735948
0.05525240305124503
0.03656643437677738
0.12648010395733647
0.1509021434916343
0.08308950648556807
0.0036679995540651695
0.05381309492056628
0.15215035716427452
0.2484867039630591
0.0024226306160859967
0.008717244871998545
0.04577216998867856
0.03327340839822644
0.04224947211069828
0.005036337152446271
0.05407571000649275
0.020980064664181983
0.04750697532608038
0.007602989724189078
0.15485239802260198
0.31704271599998574
0.11671309186843878
0.08027388678243663
0.14998947952850705
0.08675913424929999
0.04922462832330422
0.07346261141526558
0.5518436662257201
0.23769142322589698
0.6839043258678041
0.008998038729896917
0.2245091708079573
1.0176514718262037
0.04663359188650724
0.14561661551182703
0.012199966282400424
0.18517218206674804
0.6142989498831128
0.07384960611074065
0.09397130211148848
0.5789279262261424
0.05790113475872258
0.2381466643451572
0.016193448779714608
0.49238444727403524
0.043267022695846556
0.1268412332259518
0.11228100563587079
0.074035952506183
0.07458030524872135
0.05483222498566184
0.04753032104506431
0.25344363738500575
0.33063684670189836
0.08774541358787101
0.4619267447855001
0.16936983144188572
0.4242379422431645
0.0038748239250944528
0.06785049205955529
0.12236462335554821
0.014419847683424403
0.23496111487628596
0.14133495297551574
0.1017165643264028
0.03883654432079288
0.06497414562370227
0.12592074105994575
0.4181882075326907
0.012965183646898646
0.10022612343288734
0.0016619741344847323
0.19476742872856143
0.05800679550969962
0.09967069450911406
0.31396027706899426
0.004011615922674578
0.0012727902504785465
0.1245041503646881
0.006812670470827535
0.4751749700137122
0.2028029441684644
0.020831210963907262
0.08591220740541404
0.10486495042511214
0.1252158890943795
0.11576543051888076
0.038796782977842906
0.28762737113708614
0.08450702408395568
0.005741569590927268
0.1429332815314023
0.009668148910330372
0.05453402367139056
0.29551338172658964
0.023162252297083907
0.5677032001152542
0.36024925388716805
0.09656413201151211
0.0429184702450681
0.17062669822192564
0.1606191813731654
0.0762387104986928
0.1638365376093943
0.2391162164591685
0.11435159284595499
0.21675626592468383
0.008382607328598815
0.498545124256219
0.12716233207661257
0.0429838051074726
0.0057198385457921585
0.12125014375056031
0.01952880633587266
0.1414465498103608
0.1443798202840412
0.0992502845878489
0.16122455208575984
0.07172000338017256
0.14006817322632373
0.19174098862127198
0.05719979778270722
0.11149842725770157
0.02802403681927402
0.016719246457404215
0.04384726033918398
0.06108852463062285
0.05261396619718623
0.09159716662122817
0.07693219515532827
0.28485207482472963
0.0015279879812466386
0.1032233956445946
0.24530509987326993
0.5997227214643656
0.013651233038372334
0.09128504459836591
0.05678946378190143
0.1602554259944677
0.21430045627528763
0.04478580096336669
0.5236542159196539
0.0789375368707051
0.031768609148905974
0.42275077655564053
0.14664049129902337
0.08242861693853516
0.020264194657626352
0.19350852503001814
0.14870627954546325
0.008131776461812915
0.005704403896822117
0.2129684392054723
0.08443016888107449
0.42517072760964164
0.06559546862313329
0.08193990791978019
0.1390049349126942
0.24378433833046181
0.13741711748122248
0.22154556677951212
0.0724541051068235
0.04010755744499351
0.026347261913793885
0.2707458023663805
0.005270984832587938
0.2909646014105711
0.7176145219108299
0.09230629614736995
0.06113611831697587
0.058382780832962354
0.03117197674563087
0.007328752490485915
0.005202260781657637
0.0005872382157294882
0.13640252465532451
0.2660323495110126
0.0716037541732272
0.08329713516792685
0.07501158588756403
0.09990520745732578
0.19572269512679527
0.0509572068140859
0.1412957513392275
0.20750761979878765
0.12336720173481126
0.3242452464368462
0.16846378394347458
0.4239410563992025
0.1493629673347353
0.2500116893564335
0.07707682942388983
0.4823295914928585
0.07424698926584906
0.1323560978030812
0.02287305586838693
0.015467301412511156
0.12482108964972763
0.3350408219662041
0.03400066055323021
0.002379579815729279
0.2703645237067063
0.3061393308101869
0.014743742674806395
0.18376543383023056
0.41198112533480635
0.2364788256002775
0.010216754470260849
0.1021111306897285
0.051748516884744376
0.5291227940644644
0.007569987490321776
0.09337310383908679
0.1179558552978237
0.03599269946885345
0.005245272764630645
0.06708402827702964
0.14493008123479437

==> anc/HaarRFC_U1_L6p0.32.dat <==
0.14699175429632097
0.12784243252376032
0.07066006382749943
0.030796156959796647
0.1361910090171624
0.922027340263637
0.015831603371187396
0.049004995097536266
0.28445138758689104
0.013622939274347937
0.10886716815738232
0.08300624208858559
0.05214301836696925
0.07347060679525869
0.018649391769221944
0.3867639279362823
0.15331222687860585
0.017937454233967406
0.31872594460734077
0.31350087513157987
0.20827858619808168
0.028085740333220525
0.07110775672477537
0.11367180492927452
0.08201284376308123
0.22158165118462067
0.04231222002462794
0.09909922373221411
0.0641642578278482
0.3709996704965469
0.05881887014143936
0.01679881128379362
0.06980395855070404
0.509807562621752
0.10093260201010107
0.11879315517200023
0.09510354980038449
0.034940233004374176
0.09116647045125778
0.2854865104512512
0.09349567343557726
0.3119386579866402
0.08777895674908513
0.25514637849326477
0.14546834918074114
0.024306428786744057
0.14953002354050637
0.039955618454248436
0.18287863359862513
0.0009719210095707046
0.08768266654744383
0.03939721642388641
0.2502777205681526
0.45057662834629836
0.7267082198148292
0.35224295847865983
0.04993746526847381
0.07085853379196337
0.011382442470521687
0.06097828375054092
0.3709746926628947
0.11857220812682104
0.2473122286531318
0.007841706784618997
0.16963905496048168
0.011512987334126116
0.011709309718813503
0.05150369944633043
0.21809616431235512
0.33890877623715016
0.9964678234094217
0.010189886381728902
0.047354073897531344
0.12698567793035248
0.26650054289724434
0.05432258696128436
0.043114158665037455
0.0800725518111989
0.015746854517510202
0.11588998569073555
0.3800259496605029
0.0260729024006842
0.027337620705166658
0.20259261531372263
0.3558341550949332
0.15625466509529218
0.4935338614395636
0.1224768832244986
0.176494703718352
0.3815795343293799
0.06370508968763774
0.03489371488207713
0.12105465118403867
0.012644829220002117
0.13883362743667554
0.06464187246903942
0.0960252793052835
0.11010327180751601
0.000815765617064296
0.013828608137704456
0.06923348861910607
0.07499124166717856
0.025839608789708944
0.007856580354760091
0.031148629300997353
0.06514245430076783
0.048579977273840814
0.021857488171857415
0.19743063319271292
0.0075111040522584105
0.12189975631199251
0.1080216791226029
0.02800537695926577
0.011454513343733678
0.1465248074651357
0.04863642028576744
0.17489866824929073
0.10566274419892005
0.01966415888518396
0.0525968876129192
0.0021599441758494123
0.0408468948030055
0.09472776589650077
0.7281948782821026
0.1835369919796868
0.13358317131112485
0.015955586497689748
0.09776017541210894
0.05144922626640713
0.19516334500654478
0.08895338285391012
0.18242284053892355
0.09877051536690824
0.07101684358646694
0.007329521393576036
0.04896337146830855
0.24048755343269504
0.12110370786157953
0.21215964500383494
0.07776052599761214
0.03759872677000034
0.22771658294760577
0.058921553647716784
0.021413312115235325
0.0744103091653311
0.004856312342218735
0.44177472692675374
0.3177953606053531
0.09650938542515752
0.4764918004886428
0.1938173126423543
0.26137143683965025
0.6558397970895947
0.033068242647608215
0.014864739842134843
0.06225599316074516
0.2588351192014181
0.04092883081488655
0.015504995084330857
0.10672952475527069
0.0022658141818411564
0.04536048834847254
0.19361635455864282
0.006182828406853065
0.041624533942517965
0.07762748283326157
0.015578281608102758
0.009372459296588967
0.009597574828961368
0.0867133986330374
0.04882635198388499
0.17146404963240253
0.08659919962804258
0.01059038552240011
0.11273064377261549
0.05340256397059175
0.040350460503332734
0.023049786991435325
0.11240489837714207
0.04611922501306139
0.23536605569251481
0.0004912216069016403
0.252577399950087
0.12575132199598527
0.005567652002676051
0.06486367046680537
0.19237288757809393
0.34046679390559675
0.11011233162579455
0.07749305712078383
0.11293654962000346
0.03668672880264027
0.22439202702112765
0.021626685804409487
0.0084715264907889
0.08277881097746445
0.04554756466700254
0.03199311566959121
0.04394993712611138
0.06597243077287901
0.08092756297040249
0.8585006549351204
0.1971612500178218
0.6426025863240837
0.1997878690541039
0.34795203962303467
0.19292271046778312
0.1487331341576677
0.16895403617030016
0.09023312515341453
0.017110512926928917
0.16051097029384123
0.09434214163913952
0.04415433927272316
0.29874357833723614
0.1339529386592984
0.19911552906035
0.1188802928144936
0.13049293299162062
0.46551292674841865
0.1348545215124992
0.06125193970747898
0.2774622065410605
0.24160063537324267
0.1002888780547327
0.06764203523577961
0.31703887646108336
0.017375330128326056
0.16657113860106934
0.15313131322482942
0.15146588652290838
0.4996272908116741
0.025518874728610398
0.01338012663171997
0.08373644076366465
0.11799503344033868
0.10564338452651863
0.023783866032223946
0.613808694327467
0.04514489377740948
0.37299429713577203
0.1165387374921255
0.05512406859923846
0.13892227113961492
0.7405215978181485
0.004910569528364985
0.07115725852051849
0.2835002008328459
0.08120910278501735
0.11738816358544661
0.07480304568474454
0.20575151628493635
0.3330465542626477
0.08301615116608513
0.01348156648620709
0.31253477121453704
0.054722369369898716
0.013568264154256786
0.5434825018032262
0.3246056402860232
0.03934479889744893
0.1954464331177481
0.06551996424436797
0.08798360787739654
0.03247240145700867
0.3307905762839843
0.0004782580786025041
0.0630318047556096
0.3872387875878145
0.5206517923530002
0.331755993014808
0.04139668703529757
0.005635560037304784
0.04881187340418913
0.2969308101078618
0.10625942941230876
0.12288643727526101
0.14411945698249798
0.009143949224951329
0.005419242255516966
0.02737663328602973
0.08841996453960442
0.027619709909260628
0.09969851036642884
0.04243942302794827
0.15775226465786477
0.43536823192513907
0.06664022098979856
0.09297764500137008
0.19125859708630044
0.026761453646097902
0.1274301896123024
0.03897237916656682
0.1856923631152876
0.08191632159914068
0.07939980367116159
0.15719324181868122
0.10909865976557359
0.01823883941535393
0.04757995038352606
0.20396951375987776
0.18554832088912848
0.024081353321979672
0.0030527662333216916
0.11207560393240153
0.21578561883247002
0.08342687741178845
0.0639487751684297
0.01202602020781627
0.01571689614757849
0.02160898958903623
0.018696994824688295
0.051798355791769196
0.04178019051240724
0.016411183670518092
0.6366643990480033
0.029511871591758294
0.0504641548902325
0.012495291259990734
0.10441028538694745
0.016776585469041257
0.18594555939059473
0.24496257209033864
0.13600095485858327
0.038368757593544134
0.0015519050396674424
0.13013028224354284
0.00040108218005087794
0.05238979817798029
0.22280413776625965
0.15813670705132118
0.14971967662967656
0.2786829371175824
0.09577186333899064
0.1363539529664387
0.04783227759750759
0.21197241861175714
0.20484494138450585
0.056893840662405534
0.0033562752140342228
0.06335664191731138
0.03255342811673544
0.10606855781736389
0.020550764924077907
0.03131983580905576
0.5566207608069005
0.133335797140551
0.18924539562533374
0.030448059790973012
0.26325575744265545
0.053287934604401316
0.011660017040240254
0.051019898980367656
0.04435431926032421
0.08923396339683268
0.06277283205413543
0.09337631338481912
0.013158694789890664
0.1294397147944042
0.08565884752430783
0.021202488475968773
0.03970638258542927
0.06630157732203769
0.1416821536619236
0.007081811421418323
0.11162346175829946
0.048095299063665
0.08198417020900516
0.03064465335819061
0.24083577490337008
0.19860457116182326
0.08096305724340498
0.013882653095206955
0.006842987837686375
0.24896688805668593
0.10195540249777668
0.05747891689626168
0.017012336674286633
0.237773267609784
0.014091513193724198
0.10856249275283181
0.21183929505898055
0.14002566582640188
0.1410347184069723
0.11043169997893243
0.6731595192311304
0.04243786133187172
0.03247151130466833
0.0660259462260735
0.17455656196603117
0.1451293806502685
0.009334155949843345
0.04481124268650339
0.2538691856846402
0.269655096176371
0.08789074177849017
0.014333525336482108
0.03406436484632086
0.12187857013797655
0.04229067893074173
0.16050681760803448
0.024007280393372445
0.047627686182127205
0.02671837802815471
0.13047925922385561
0.28698356793688834
0.041269383507394716
0.12312153816114119
0.5785141797516689
0.13927831597627396
0.0683025553136418
0.8441913153435432
0.5896060605742607
0.1014962814043208
0.08780714808359992
0.1036220412441618
0.038331070437516886
0.08373600586017092
0.09375002564909352
0.15305493612046875
0.11753117217219435
0.17267444985852456
0.07565060958930564
0.0069579619609067105
0.003430099001454969
0.056454009504802775
0.010772496350532183
0.4076747199878356
0.013462749507151487
0.41052534251981143
0.011693425588310493
0.0678717839501112
0.027416188244757594
0.7541929906095355
0.048823987146468295
0.07807482387238056
0.04370647363009202
0.012133636040681468
0.21374590246320122
0.01046204101273416
0.038861662473702346
0.21715299001791175
0.016310389584073753
0.03916598479937085
0.107678388803467
0.24276765830069685
0.11802749191266422
0.12700492521858145
0.11892487904306594
0.059667853567260044
0.06096174151644478
0.021509519078358574
0.03686269832887215
0.05011794790921278
0.06147255185235869
0.09231270049231646
0.05954383772407279
0.246561217498977
0.16619067512080662
0.754697674640342
0.19673058236718774
0.0551573717921893
0.029419405645084027
0.07373764571693829
0.040227383755320124
0.14006947109303872
0.18241028523822125
0.02914918378146623
0.06781018141684869
0.2887135418941047
0.014645470378941632
0.06074317515392624
0.5963452467684881
0.2080420205026885
0.1568577830819228
0.11659772018464507
0.6847171655643058
0.9203531296060576
0.155577394976371
0.2026528918322872
0.20789421260543392
0.05414342697217492
0.0871135798289549
0.021414043578827775
0.013869530638730296
0.11913264342769896
0.2782087155384721
0.062719778676494
0.005252531710986023
0.008079894870965018
0.21183518163358517
0.014410676717047677
0.10489481942011142
0.14546105771000772
0.23609284361403954
0.13668938687926957
0.18072410361970104
0.21589095488955298
0.045007670643414585
0.02950793401341324
0.14303477405456452
0.18105023101140194
0.09803785349749425
0.0007734642195567466
0.22884309818233808
0.23109489642716077
0.14250859192919527
0.2035938506859062
0.03246665681342692
0.01953335298546024
0.09574745580319163
0.024150505194493573
0.022833686679025317
0.09130415755688512
0.0908850681390837
0.03507325304053444
0.011467717490269896
0.09444090642253437
0.11476398904136483
0.04754923880642686
0.08466705703724668
0.039611197690546524
0.020660931306363435
0.0789690925434428
0.12798939643599277
0.48973082198375734
0.06889789514491403
0.19196389913033088
0.04389376879626984
0.15842342336131598
0.06582939838473031
0.015896589277678733
0.010073990559845186
0.19690617222320622
0.04863760287604853
0.01602718624027749
0.21461186213071548
0.12493258435413439
0.21548603638808575
0.11974042067979827
0.2617854381244049
0.12593847133418107
0.05688338612051049
0.3483586604449767
0.28336771662641724
0.1393509651818936
0.23396610164960308
0.10159666305751017
0.1002923879188082
0.06666284489756302
0.17763612604173143
0.004582118056013339
0.1079184017954478
0.15271145807096953
0.0024193047260328768
0.11227519995336205
0.1526122730171205
0.0026410774031509062
0.1076240811895639
0.20740244045484751
0.577103821353949
0.01942806526794987
0.3083089812341451
0.05870326855904782
0.03252835665831041
0.024581698319915263
0.20722701800592105
0.0123725347641745
0.20832318795657415
0.222319961774213
0.053467924885343326
0.12839622110616927
0.011753513901106601
0.05216122887827324
0.10277575843642958
0.19738641022859352
0.08696655360982426
0.21902082595763586
0.18604107176129314
0.17820043456770507
0.12568405806238245
0.023016001727899263
0.3385149128932366
0.009627498882177092
0.06691736100984959
0.027821425997110065
0.3100660999052909
0.030643790263101198
0.15313932801199012
0.007606970618191133
0.13725491312838667
0.15556513005067144
0.6402319037572111
0.25289020700575243
0.02197542716593417
0.16093774886047993
0.12818481682792124
0.027432418791719853
0.07851134846359425
0.13323043595717438
0.1671703922725687
0.19718069150024414
0.32367875869479296
0.018081793670595325
0.0453381693364859
0.04513358092390122
0.0378704086640149
0.2693562154783564
0.32687195944559305
0.06412502549147708
0.10614294318978697
0.04649714149369171
0.20564562773716502
0.02417062989339752
0.1623211011966741
0.09743914237941445
0.18501952650206555
0.5109675668909773
0.2200924450873938
0.0046244691299100965
0.16635023895545858
0.09490726323546715
0.3219096057555071
0.04485406605811448
0.0414452766235679
0.15125042583734283
0.5025488738783376
0.009536604548520079
0.06984512422794237
0.5406061228687579
0.011613307372285511
0.10395403834904701
0.1374495472022049
0.1921631862928411
0.2558207544490796
0.10169427135649642
0.08358744854661147
0.21656680570841955
0.19548479361685583
0.09019916054867708
0.19194250199698953
0.07561429499970043
0.05670442867936283
0.626127918199569
0.10850743280483129
0.1616322773071827
0.49802089652904624
0.170286676057396
0.20542361129953116
0.34721614395813466
0.20989312281660155
0.134843672883939
0.13520380486652356
0.06898724284836899
0.11516939984266006
0.14314578131411737
0.033458291115238015
0.11562981221245468
0.2508877480081637
0.05126791175931637
0.4623357856311922
0.06388395252880132
0.024200011580147826
0.4816788149326267
0.10043015666945362
0.008430445651519196
0.011262817921572596
0.1845290844210175
0.05440023747150878
0.5121275650403807
0.009785636361095352
0.07990172121823383
0.01511478911247777
0.048088555060494705
0.5068066873570717
0.12309076212104501
0.6699438186219961
0.19761681350044125
0.48871069657522254
0.011623272082302462
0.03593637829082849
0.00972753740702561
0.1512002895705406
0.09620092909386507
0.11927822034922246
0.1326812283227065
0.05169584723014164
0.21869314292090433
0.09491470269042164
0.030884549874060706
0.2571388681207411
0.0042537797781917255
0.5418571345911811
0.15794858205066367
0.009257607650622031
0.02124052616756975
0.08275143891199205
0.06096720530430565
0.09842610288727187
0.07264447140747933
0.2061050110101529
0.006257207115638053
0.3251986140882949
0.8527517433266125
0.14546343980349705
0.07340591678480861
0.0801408417207896
0.0008910085022380555
0.16897082256489027
0.1022877885814406
0.01188989214862219
0.22330395066347622
0.03923616801301277
0.060382437607496224
0.02078417278588035
0.2036807686519407
0.05222005855590649
0.7078301307120762
0.19683985247649655
0.1527478996574982
0.17052649194831476
0.17861350747067098
0.09194531171977595
0.032783886544871
1.0768291877236598
0.07768324567000534
0.01266584446251265
0.08419090087414131
0.2120102424652869
0.21617966369187674
0.059734764052641
0.11419589384855339
0.17127211308495513
0.03021591389287019
0.017744347418144374
0.08268758038835236
0.18570672259302443
0.03599223182415286
0.2347761064881071
0.11015926916627485
0.11067032860783464
0.41230331062683157
0.03836348696793418
0.19682542411395035
0.07032046972765343
0.11663874965495132
0.30556505976359616
0.5279464003121136
0.026211245648028184
0.36516797367981013
0.26207414107777327
0.257537953935948
0.005104104027451666
0.1833840415800341
0.12177951070928025
0.28265975143710426
0.17946726440726332
0.060534452763798964
0.08348833598146746
0.5044012599775176
0.060770753506898874
0.6601953590594934
0.35120120271591204
0.16299095814588832
0.6711088266809844
0.1732233387334974
0.21028719277182964
0.2300130837523571
0.07340080140653045
0.5753689328719047
0.3011016537716762
0.39370437078727316
0.02116353619809766
0.13516128272863093
0.3295131543725082
0.09077384700289397
0.12911976376446985
0.06643944322566471
0.058927113438064345
0.14015398004445118
0.026754460376190756
0.06604057879057895
0.23835895905248217
0.06722137776119975
0.42379044749831907
0.051570713185825234
0.07516565969488467
0.0830664627155706
0.25719825041266137
0.2449505127762772
0.030766193369598398
0.12633300827189758
0.2648418027394195
0.3355668052053215
0.044205284646374646
0.009667665527215168
0.1075062532329742
0.07456479215862734
0.13967067960767804
0.4160539346386485
0.11747889180595436
0.056166995113406504
0.3974944468579512
0.2538846152491088
0.2125425109872519
0.0794926011716444
0.047356857598705386
0.1382824080107941
0.3171587921339203
0.07017999504708636
0.1344934214207184
0.07503274613671916
0.23930324806901712
0.07716852957545031
0.08236149915901796
0.39358560544176535
0.046667919398439284
0.10637514300928773
0.10127070414040164
0.28880226500929285
0.020112098508907682
0.2785275306081036
0.05596441122209171
0.06698798031701284
0.04418755255504241
0.0975419832174178
0.09549288044100565
0.06165261377781744
0.007551593714168125
0.030417178698355245
0.0037259360241863318
0.032590170374809276
0.06789332025700268
0.11764132805872932
0.007862500683258309
0.06088464407419176
0.09746538754596946
0.06560852938756254
0.011031851585147329
0.0037308555580731584
0.13198110522125073
0.07265976886483401
0.192998114246037
0.06914129415532001
0.5409746975605526
0.047119010278040635
0.07229978273128577
0.04224909886283259
0.5485669628398082
0.18503189243990717
0.03835706369420992
0.019673472595507217
0.36705840027342634
0.006403316221088766
0.4050680422386155
0.1464546833548235
0.010576039647285394
0.04657496069484889
0.06322747031281972
0.002464246617862655
0.27166734159801514
0.008915570204764833
0.13655254487705387
0.06546393192360454
0.1164681119242249
0.053270921476944184
0.0739524742113841
0.1471604901897307
0.037743249835069353
0.1255345610575095
0.07979388823528706
0.05677402889530262
0.24441293604089212
0.3118320882591743
0.15484525822339215
0.290134267507329
0.03678606259447829
0.1325212143169462
0.03942212000364783
0.0011648510172768438
0.03947329671475958
0.13782720513050484
0.17907924164708056
0.014238550717680603
0.14861315119225388
0.5836816043896814
0.17174054011363585
0.005968923730402215
0.26239422083148767
0.289338935338003
0.044112891252683195
0.16085373564691177
0.030364881179211024
0.1315022360080318
0.015990325093960776
0.30871186643452375
0.011481783930884079
0.011350792525565466
0.003922297576690055
0.08926546036567899
0.051559739645728346
0.09521525636745656
0.10940916216443318
0.08387267490814877
0.08008866683889025
0.06642226767290701
0.015705113725126767
0.028242170328936465
0.09155375502873364
0.14056930885999536
0.16570970011600902
0.14226814036565716
0.19938329662886037
0.2204158107199394
0.3727668713008438
0.09914622009515263
0.1281076697481692
0.10451064455759157
0.473940959262637
0.04343927031802234
0.059617824655324975
0.43623418520583124
0.1792962918225141
0.4413372790742043
0.1267841874988156
0.3845633540867826
0.1301225718538139
0.020549755823185325
0.04645291740779897
0.31128189812745877
0.038464167405640785
0.02094588009553622
0.37109629464558963
0.06133829982166472
0.07636707306508482
0.5240150059828738
0.18816433631227175
0.30433428614320346
0.004904237792533553
0.14788238139855103
0.10933054487587178
0.058671947053917685
0.44783901818112243
0.2530877814209466
0.03510977298606279
0.006482361246888934
0.008962564214225139
0.09258760831825313
0.11428936613541416
0.18161600461146774
0.10275202270291366
0.01811119215712232
0.02569288642026185
0.4023813446458593
0.3349961658608319
0.11680278844177451
0.1726468465697286
0.12712555942068937
0.2675762724153006
0.27625587040774197
0.3684832863883711
0.029509587260355106
0.08064337421009203
0.02019725940617175
0.22817884335843183
0.01985374980097984
0.05580990521721056
0.6248229649171196
0.43710667996165636
0.2407605020478508
0.12042612455105056
0.07814373517779526
0.08577684372192201
0.16549602059373536
0.6318544664847422
0.00314872049380181
0.006684764989250988
0.051155308534734295
0.4620736881385219
0.14123608570376092
0.0030134692603667195
0.03313021920587494
0.2296115512041166
0.034785206245873154
0.07292744588752235
0.3096811943855739
0.16500149378061366
0.029277614206388653
0.19972075882278378
0.012923573098144696
0.04455433665242215
0.26270301971306514
0.054769031051924245
0.36594841577305975
0.19534020993107015
0.057445252101316485
0.33849726522215434
0.08906733443473394
0.08239572071817121
0.025602169394237016
0.031956974175830176
0.11313309242444639
0.12675216901336908
0.03818117855508199
0.05412077934258933
0.0641505233999223
0.1037031482580394
0.08207639156993234
0.056977609728388466
0.3399271155330906
0.012738690262388924
0.36001878894606787
0.17181603872204235
0.0972190288320611
0.10337539080291563
0.36614247492409097
0.17917880498764005
0.10121640929959635
0.07590080528939792
0.23767566661226106
0.3269195884527784
0.14740592940545139
0.29499366297125607
0.19412062205365527
0.1759631995840327
0.4088316385348241
0.17588554067103407
0.22621131222691687
0.1456615765715945
0.004058911207611871
0.054803764157801485
0.14770297311687006
0.0611536008270969
0.07292929482740862
0.3419480098962503
0.15620811751292293
0.1517423487077641
0.3378275545250037
0.0032091515508468
0.053337255426618
0.040611724970125426
0.009773789167642486
0.043908405171066804
0.18046161430995444
0.05614102696506221
0.2090348081287887
0.21573137927540192
0.027802342187128466
0.440154198998136
0.0206000442254219
0.06031891811276323
0.16264067196461182
0.003946481630944466
0.0518879874824026
0.22203765173347564
0.21741517874620334
0.06771901623256453
0.45948574109012735
0.3755291946340398
0.8294190861377065
0.037812647943845035
0.07967459712783088
0.04456508996069994
0.8144955267418
0.19592711380548405
0.5919907157636574
0.16047399446461594
0.03923026735642697
0.42889115753598656
0.2704585381328102
0.047900183591354804
0.009364916417270464
0.0691246266414139
0.33414382775621143
0.09166845834554288
0.010807520953110213
0.22364024780360434
0.06784857914291106
0.11017053003591756
0.20829650720787982
0.2904601223809231
0.23759328573949892
0.11289564439413213
0.09567412775724242
0.1487878477733421
0.2732124809705642
0.02291853691188847
0.23528994723107857
0.13243888186029612
0.14058563480413352
0.06323974588507025
0.2145897209129225
0.17562408796931894
0.16153990452556294
0.34960212589727224
0.08429772483583957
0.12858951371333896
0.2950233203926575
0.02333647113098308
0.297038918165699
0.5545995075876533
0.17426044670379578
0.3682888797078536
0.028206448852453256
0.3367001179889388
0.5457901098419621
0.08696815721059785
0.0706362743270362
0.11255149469590649
0.7582730493811088
0.08808236721251506
0.06314241278558509
0.17895773410566193
0.6472563520125534
0.06092374130242343
0.06963894343106829
0.0004456067829104292
0.37774450149116173
0.09008085729415152
0.019202285130596908
0.09015798527688391
0.24440056698869025
0.20662354301683208
0.0159633134792984
0.22645697470574963
0.06451642987050778
0.11002166070968442
0.08682573912819565
0.06182690479804952
0.3313527459725935
0.2809975402617963
0.055472858501550315
0.013215909146942043
0.011321020994934936
0.20642213376315013
0.05136220815132587
0.09744336896109387
0.039310688013840946
0.3006304051641771
0.13420070249891602
0.10330674188880545
0.025172622782563832
0.16718536074514684
0.0802470141455965
0.10120867374463925
0.21557496745509255
0.19501226630254703
0.02233162475078081
0.22573454580262622
0.07765132336859079
0.26681304728911426
0.07641208706842102
0.017942929457990642
0.010103797566091418
0.0017953502282200245
0.02310830506779421
0.5684497523734029
0.14318454748308662
0.287095581336215
0.06065399545537901
0.1308195674935962
0.15837903259062208
0.10824588843762761
0.2640246326852791
0.5091204297088409
0.07228525169660308
0.10824655966052366
0.056275821207019426
0.016375805681447867
0.04086273012516172
0.439342233244935
0.04850589047068097
0.4148091587735089
0.006849830110197555
0.09119501486854023
0.4278212802213163
0.024990246017578675
0.2860045735295139
0.02244953952287025
0.15182326742370147
0.15728728417226837
0.11341733591968003
0.024146162345526467
0.04737876555974032
0.22381382762261146
0.18024336804975144
0.037715627180068094
0.017724649558692573
0.2409059892687384
0.16167635339880865
0.04171210495080214
0.0601533031543404
0.08336686530328259
0.044824654651954635
0.22139189899586675
0.02738106753075145
0.2234726139993087
0.2285576477496764
0.03160420128776106
0.04750901276281661

==> anc/HaarRFC_U1_L6p0.33.dat <==
0.15488693057295558
0.03386669295322433
0.1669258041798304
0.20367117333244683
0.13579880661580782
0.05248427764606182
0.04558170313903533
0.19283206488813984
0.023583138643907722
0.2396525933248505
0.2746745584838251
0.26350728975503535
0.2681546054568995
0.014883154554048652
0.03580360694852949
0.11504547088542232
0.02801025054976472
0.18446136729417417
0.2682972231306285
0.0393134196619573
0.18374284598342427
0.03455223855170606
0.003511974603598669
0.03937483094085624
0.2533083890178507
0.42325531636516717
0.11854319832000809
0.719415471918251
0.044598592344665365
0.3602963729574192
0.05685337674981904
0.058782723242803966
0.2225759253277471
0.32116159014030654
0.09630769143246826
0.078781855087465
0.04530648089182352
0.012592772126590298
0.018799867968637574
0.014852391522741794
0.2248609688582316
0.08477667294066993
0.4630238994535719
0.01934627877161079
0.0873035210232975
0.0644168773378656
0.14815691690524677
0.09133508680401638
0.07289273339315709
0.13009096902522596
0.14659612390415772
0.02238989888022115
0.03623880383386316
0.08069330435138528
0.028492667848592175
0.07098956252426183
0.5691543846025575
0.5657559651153077
0.6537337258903508
0.5724484168501164
0.01530278747316226
0.39417433062812846
0.43505351269615306
0.014280500265746433
0.286886493377792
0.14797900562351907
0.6161633974667374
0.062064065514797394
0.6493098718772675
0.03128074380951401
0.10381574745822203
0.03672946865338238
0.3698276847760389
0.24902536777246606
0.24646118729528646
0.08426765999393082
0.31985502724202064
0.024177080451834497
0.05759013372467114
0.503612605446556
0.2987190266402088
0.11581577112138126
0.23434818328411533
0.15882018406901785
0.1757311164517437
0.06426814662706684
0.37497161136659746
0.05473095048195941
0.11025056957334932
0.05601832637136715
0.12134265926272898
0.005895899075132675
0.0899211147339879
0.020657537283312422
0.0752581426420805
0.9080822340234199
0.3075078128866225
0.02431739445987751
0.13304843878061245
0.0009502078418027578
0.04033168148553543
0.04982076738018637
0.28954999101833606
0.06296518297614896
0.21524903856664113
0.3597612075199619
0.25494479889783717
0.1424007248635262
0.3320770796723465
0.17700877977147111
0.05254083772392739
0.18357637010845648
0.021260527010997447
0.28100192319478473
0.07659246565720491
0.12693718491277137
0.26555779794935913
0.0679091514626633
0.07573468861397098
0.11715548639777121
0.09294530009725561
0.00048503725134374634
0.03375369419046773
0.09159347365683246
0.21249074345960575
0.08710741409722245
0.06867432566861835
0.11402777618155767
0.11526611495223349
0.012626642912473235
0.0968724308439569
0.047953105701213965
0.032365439753531774
0.06331443725916824
0.04115551851124349
0.05026370102620845
0.0028881874898757927
0.09281039209707811
0.012620871025797533
0.09090453649877762
0.15112783083389422
0.01797486673325928
0.22604894715617724
0.3143231874901642
0.31591930967162035
0.00290406183079619
0.15202125089445198
0.10270596400315696
0.12171576088286694
0.031757973444894366
0.008562731488538564
0.03214032225272898
0.08538785591122514
0.04840822378528169
0.06742817184818023
0.06499628153832224
0.9428886406705558
0.05251379001780873
0.048967050344897976
0.2848060522922321
0.10999035309715172
0.14718393167089722
0.09352247288983087
0.056085746029374425
0.13239973344677305
0.6980565255395607
0.11422596200579256
0.08142723424474282
0.06660221904504797
0.20101705305041734
0.317646685587523
0.04403917208397205
0.098612841937161
0.06336671967507741
0.03225492275570815
0.0010665136627639737
0.10482758529947471
0.16939890179937367
0.054359093418658466
0.01471414076979333
0.03379688242688371
0.19983256495786597
0.2283182013269268
0.14309420902231457
0.08683160880116805
0.23677131964005563
0.07322737360111779
0.32074730453130446
0.047768987792521235
0.04202142432117337
0.16788154840142594
0.03763692101712994
0.10983649903225948
0.16899269928440358
0.11747745463329726
0.017537951226870414
0.5705159503628315
0.07824459807105921
0.002217161452737258
0.17168825903826285
0.08214404107794382
0.327108961403902
0.23236158285293257
0.0588619700675385
0.11826856820607176
0.12389797993085556
0.16442460949718674
0.02578492158892528
0.025383550190503992
0.19536953351341454
0.03800017345231869
0.09424460780912865
0.1387699941145339
0.16921278114272165
0.2138311008674443
0.03913201439732431
0.18567351604711782
0.027221670647785697
0.16360044636789667
0.028675045998365834
0.14448535834115447
0.2395673969522532
0.04245070795535247
0.17076361667378825
0.06119297042341317
0.016503784256873433
0.13508037481904264
0.18255853222453677
0.0763481571787449
0.025822260847567724
0.32039018436243705
0.08681009249736202
0.037037986870236475
0.09644593817418909
0.047015094986570506
0.1685462794518206
0.9529869511544773
0.08722654233356508
0.09858168095857173
0.1980880100143774
0.20234638826111273
0.5668910334811408
0.5698990468534767
0.0030294917178501197
0.18328336734043438
0.0327383595494563
0.04897099875554607
0.14886348802536925
0.0887938888851676
0.4860146289377329
0.03191937465838826
0.113215595234014
0.10401647828870375
0.021054388985689277
0.015439008709129341
0.31715092256215227
0.18666569134552521
0.0017354514716319863
0.03244254270955794
0.4632757189008801
0.06588675819665953
0.3210133939323649
0.002486947110313032
0.13875450041189613
0.02775699912138057
0.0699764667566362
0.03381013111223373
0.09217461692833982
0.011534587921154723
0.006287304485916076
0.04048183944186346
0.15602960060927631
0.032149590193215866
0.011956037152093087
0.01685099052718583
0.01370773897823772
0.3108644187422005
0.03406221415528396
0.08879307937941079
0.16824710900975215
0.18126560117547286
0.17591540539994324
0.15723256788726014
0.1727036691084801
0.2779776683696588
0.03853527729214751
0.1354008853982019
0.23968914577272266
0.03969419629413645
0.004987455908022362
0.007483065692647664
0.002500465868353333
0.10714433491827162
0.1195689150731328
0.12399625879813932
0.13641715672980098
0.058067805179983396
0.07013937655165117
0.031400410636260714
0.04731880999686565
0.007253029846311173
0.010371787679775202
0.025977237590245304
0.00044812512352240786
0.06738936788666361
0.02665853339769882
0.12330627559958651
0.1898413541865538
0.1863420548870123
0.0655143288258068
0.00008449500436964074
0.002987737779515157
0.05422086356973581
0.09786227609526753
0.08314654885554061
0.142127724770323
0.22821630957110287
0.35031781152893754
0.2585900235627507
0.19842975139073452
0.09984553843325694
0.04517645985208726
0.0016974263499433383
0.1549988566102984
0.4470084478606721
0.010605379138610826
0.22100454305485084
0.1165280878227824
0.012741295572615672
0.04932419918900323
0.028476967053841874
0.1402122670465358
0.1580763372380275
0.13736117559848607
0.32931810413165374
0.08371275621331398
0.02028655720815155
0.36001647282069277
0.21238761051834074
0.04048615991196002
0.03956435913741417
0.12128443160390064
0.00692204086090846
0.048766914155886604
0.23967774918937645
0.14024396812732898
0.05423705470591356
0.17626029921603878
0.60570851818216
0.1424852780322813
0.17019591504592907
0.035226228928363995
0.09997373333184144
0.06302473293932111
0.06414523730170163
0.23822145257232014
0.36489585030381294
0.33782564262234477
0.4918181160673506
0.028587689737823045
0.15946228873274804
0.06765007775510701
0.048912422350139685
0.10358507119634353
0.018628668431358592
0.1317512341721434
0.09839254991304243
0.14992830826056988
0.006353398685209002
0.0438622554420765
0.039290442426766936
0.037856733521234455
0.08499939979549688
0.06277106637260262
0.02978219376110023
0.005452129049220108
0.054372487587138404
0.2099466152200317
0.08016296340643767
0.08929373297340602
0.012102602947019375
0.3279959992843669
0.05273051216767736
0.089851386685184
0.025140913635261785
0.03435029476189409
0.35004046450679394
0.5067683206632404
0.6578622400225173
0.19957745229039556
0.1348253889356361
0.1999674214931581
0.07335879705798604
0.3136719992167835
0.3189551623082518
0.6973117731077262
0.023203099104936564
0.0702900862063402
0.051198558442299
0.3183169408853921
0.027935017357529984
0.008112028519522786
0.0962289210699034
0.09911906282243532
0.08127055732085116
0.04265347733302414
0.07305005051086444
0.11316796019330067
0.06172535253875274
0.059405431742393384
0.03624241701403507
0.1394676372895245
0.15760930875939116
0.00750984889112093
0.025748894526739143
0.14187899274382734
0.12149921222793375
0.01454285622075317
0.09834514442990494
0.028535328715720752
0.22652683133604937
0.0038244263475506767
0.13052129974192422
0.2613901077934478
0.10375676685707216
0.22943263963238456
0.10291609220857854
0.6292233003451394
0.3662964561214745
0.6522480306496281
0.12233100632680283
0.09554367687033992
0.7514979238258835
0.005843607501044165
0.007194072798041799
0.0018703501563568808
0.13658706079069083
0.01910828629369128
0.09292060505421171
0.010696562456302605
0.22443749819573586
0.0666399843242236
0.2984173631359114
0.1495229615701333
0.09306536377792743
0.1971999544879797
0.2902066092951223
0.2455310788492411
0.07974255028499515
0.12024649469853298
0.41222220604594245
0.0287214991965082
0.13477363232917872
0.007950968755582537
0.40609920789135706
0.2709862261064829
0.4904697449074241
0.04301166799510844
0.20608489489472653
0.19489996821068897
0.12785549413162448
0.2559643812635703
0.45108835984730333
0.1108244085165619
0.0793185288724831
0.3104511054046918
0.03794784189617913
0.09933471951704573
0.06221272505528608
0.5988410451554335
0.07426413195663156
0.23768605612972574
0.02759380403260978
0.2087186849024576
0.5737686163637356
0.029227136305718233
0.3303706927400896
0.025646642872393727
0.4669982453768573
0.1471773184248247
0.02035552378070181
0.36244356727352234
0.6221016598886081
0.1602290186044251
0.16193577883025553
0.06203118217953421
0.28033731018532243
0.0583899711993615
0.004655948467303475
0.019394295438602775
0.8265500555871365
0.11847765148961716
0.06751627068208285
0.1051431594793508
0.4052735656579795
0.07152972750512933
0.10886589686539558
0.0737535712771782
0.009008684817587627
0.08059615942796677
0.04837503008411737
0.04925723353344811
0.06293788345879699
0.14790509642736088
0.2815949455721977
0.09461241402120842
0.02283957349002247
0.07670122430383079
0.5263302923977704
0.0834646907257388
0.5661164952250887
0.4073842367772092
0.015040999143717534
0.08781416730764754
0.46329276274362186
0.31643726283984314
0.45542838991022594
0.05335724281838165
0.07321700129921556
0.34062297745107095
0.1863715550305976
0.3046505444897838
0.7043351349743484
0.02451781694009107
0.055321232713646626
0.04339535434915315
0.02279886123270201
0.06413909489042392
0.0066592575775356495
0.02125331754090645
0.1408905322934675
0.05260494068723018
0.04170191787306442
0.5098363399438731
0.14956541500822038
0.3260237212915286
0.0927620359938863
0.12641871873151606
0.07107543724490857
0.017727453165861894
0.0018495716937531389
0.17371814886665518
0.29574978183514583
0.01943146762416707
0.011001050291153922
0.006049649770137861
0.06706451618058412
0.17108168233529683
0.042406971856738605
0.09109115880236449
0.13111963788296166
0.039585799546074316
0.07496855086048489
0.533232539643437
0.3093553810724919
0.3004214680171488
0.15736667981548566
0.18701103262161542
0.1323250935632915
0.06019613655863815
0.169548895258285
0.036571029398942426
0.13113550129341853
0.12340035752342139
0.19585741591932515
0.010785709815553228
0.12809545559964816
0.21635863636855018
0.024391758287519674
0.03653743503957145
0.027706004731284553
0.6942867040041751
0.07872312934143502
0.07418442824485619
0.19157424937577447
0.22509274038502108
0.05315843376415101
0.10973483505056772
0.11343554090973453
0.0014534495984622406
0.1151543224865271
0.14814290426062404
0.17938563609592537
0.017530794833683208
0.026938028457235676
0.10574485113422165
0.1245231531737952
0.05867614932232411
0.09187454428543648
0.12578126280625768
0.2317185050802733
0.44335915896688455
0.17756365947720462
0.05317407809085621
0.5754956636703864
0.38007267357333563
0.19944316640099247
0.14603093296182745
0.05189029869646606
0.05598194167464299
0.26087412818759736
0.06078367920004231
0.05333465131595949
0.15963750567237686
0.23421878572999916
0.013460276521868448
0.2141154500786072
0.06004070898246234
0.14588512061169376
0.20399396972233577
0.040654882579756454
0.11675267181664314
0.8735645849052409
0.052021283663414825
0.1068450303475187
0.048807992904144816
0.035876339884885595
0.019649168618498438
0.1556212949205005
0.06086479438583321
0.38862859351304285
0.34390211762897266
0.2179218935606738
0.04704889650444123
0.02203735854679928
0.07727174633238719
0.0862727535115207
0.02140973191869558
0.08547939453336881
0.06625713829328966
0.013138608308581774
0.19816118128820895
0.0672079605801187
0.3088141626552871
0.11201907156357258
0.4509230230710366
0.051398994373279876
0.010431561292094625
0.02309599798730483
0.037494371891703175
0.02881404923475036
0.0927856852718948
0.09873337694206996
0.3842534199129721
0.2429343601095104
0.1284157965941996
0.017686217591535297
0.0037530110830411305
0.25138044445819757
0.008802987791808136
0.0841709719996991
0.043695510736648784
0.07266803872981047
0.20553601471482455
0.1560514532906136
0.05392016256290756
0.03480373725186454
0.12437659906310487
0.050247325745214254
0.12191697475965348
0.19295714641927014
0.026113601727135245
0.047280310357750786
0.042999885911304214
0.013882143244511851
0.5630880573046338
0.03431055557992836
0.2800221636804308
0.005786053720639745
0.044359837810127596
0.056423103341992506
0.10566139200869169
0.02978551240040281
0.15341676420799885
0.07624932114531194
0.5307776943517032
0.042198228180526
0.23052668928593437
0.06899342050115577
0.2576691586177795
0.11172338701914851
0.24782753760097193
0.043102396528271164
0.16746743204987083
0.04489997752297672
0.2119577195472916
0.28896006972798016
0.3257718019778061
0.3196566368927475
0.19738759784814244
0.1226739006283476
0.1537344228637082
0.10839987630276303
0.005036178524901293
0.17286094502597915
0.06074844419538667
0.00903003621930351
0.285080983769443
0.19279121438488472
0.19122070832787755
0.42787422919044693
0.08451899211910999
0.0069804426955714155
0.17847494195593397
0.0185779009377709
0.1472463292849696
0.08041908496057851
0.015708039683855472
0.19878504229394484
0.31993752899386885
0.16874754253068033
0.17051673629015507
0.009072581917844942
0.127593725636014
0.06188734986009199
0.046831413589453266
0.02292727293844322
0.0962800991248501
0.11142710983334626
0.009802504674273325
0.07029678848521334
0.020012632124220865
0.13226702137783286
0.012715483567424881
0.051106691108480616
0.15952646006069784
0.015623548724526499
0.1592699772214749
0.18741378525874824
0.03222143933845736
0.06540592712349783
0.29071462126906356
0.020146216545167944
0.030476964684964095
0.06412135695137278
0.11285485444277
0.10512536100110915
0.08630793993296883
0.02891779604425649
0.12445363755159675
0.07381438278032522
0.22999796411702242
0.026655410003183853
0.008092051149743314
0.025086984110656713
0.3359220350441883
0.31922892004927017
0.01333590317939387
0.0530352692452293
0.11775388300915998
0.27340465785955487
0.10164508713133663
0.03398005128969032
0.03555352036339839
0.06178708043860627
0.15978888839811473
0.549042329813767
0.07019643150902698
0.009972382307184625
0.054929600285893436
0.01300461516194013
0.05530644813603294
0.1516307563095017
0.2493455084003549
0.15702839466317253
0.1635105675030793
0.039578617467845245
0.07747254732298318
0.07839583317859053
0.019801601027615186
0.6001608667956676
0.09900397904148664
0.036437826810692145
0.042893944394927434
0.05340081698143802
0.12298960880530603
0.11327873219519052
0.05026187046299803
0.17201201483972842
0.0657237733281439
0.11655483247943906
0.24234774511692891
0.009359188838815001
0.24595452130731316
0.11582042210676943
0.2585373669561784
0.3115054116032126
0.03284604717862715
0.07207595320545332
0.3446787114974116
0.011888721754871203
0.0747873626346391
0.28314167707272
0.0042759099009165805
0.2685345860509613
0.07080946955691705
0.11546345872299801
0.09883641487176698
0.005776675416701563
0.1781085129705136
0.17924418368807304
0.12731251451684122
0.12491650323645036
0.07186800668009218
0.07618811514459053
0.19033110451834281
0.09952251277264262
0.2377609573370772
0.366395369265918
0.016960426062462675
0.04811884530329151
0.26783106846786064
0.1784035617886469
0.12490759206434127
0.17667165694999937
0.004989787630788315
0.15425453747233284
0.11348931110107825
0.33155357766608323
0.18533106389892032
0.08484032913736009
0.045392705076717506
0.06371002615090243
0.11126626423794747
0.1954157642333465
0.004881600035914218
0.07136580302932662
0.07312483642756687
0.30430334339422144
0.10553552667261208
0.2823215696153949
0.1070785029254859
0.03582863285139683
0.46884525626727697
0.46780920704595674
0.020298171879259766
0.09146262206026824
0.01186955949214424
0.1782083723491335
0.0942374128299417
0.014974036499319214
0.3488620277392221
0.28233119457508843
0.12386194481022622
0.26907830915246317
0.15403267832144246
0.07559587197660654
0.1092936606778815
0.14103188936832078
0.4450715167002805
0.056935544446370244
0.021833682976522578
0.09145635230883978
0.0403003200105543
0.10961804184612303
0.9710550019661586
0.010781543261178842
0.10078696684811254
0.06283610360961608
0.022945823131025073
0.05470222499141551
0.37799819947788094
0.0830257709255924
0.012646091567149253
0.30879561241891446
0.03338565414786133
0.06329794684041751
0.08904192563610393
0.07111727435406401
0.07575333879394633
0.03473289381990046
0.07036268446575909
0.21328065499368987
0.20493135157070097
0.06549247663420796
0.27506054924147627
0.12589701153268984
0.05828145237857477
0.041846287998664924
0.2018365056562218
0.08725356304224433
0.08016134788920624
0.2502293356473993
0.1887585291589084
0.14200101115122493
0.41800703159804853
0.00654745131273392
0.03843483293358136
0.4022376484103792
0.12979127215577618
0.07183601435274585
0.05314884977867744
0.17528919502269702
0.15574145635931708
0.09322368068227416
0.2599291034609627
0.017572332866865353
0.04580751393922775
0.0471964456124198
0.08436764840684782
0.15841517045393705
0.04020022888852235
0.2542614246656059
0.3032454315612355
0.2109306553235799
0.011287426171851904
0.4274619093631739
0.025210019652098917
0.04436808335077081
0.20834095748553977
0.1690016295526929
0.06635219566456987
0.10517965978185821
0.22726696150262296
0.06192395812035222
0.18512300765908757
0.045226469080019024
0.02047065910912476
0.13957540045677888
0.08277099234144107
0.3131673230256747
0.1901518367891197
0.07841969738362105
0.031165766774147598
0.39203152295803334
0.043356447602968466
0.08889917438750326
0.008761790059504384
0.22326930154201613
0.14011202280943136
0.29116870653818766
0.06426480784542757
0.34159189380646265
0.017934939966809886
0.02022070295775727
0.0022289762145402564
0.20660483235556065
0.04043979312685536
0.14575062741738504
0.052965294364655885
0.13580545128207283
0.050552382843034975
0.4418527000392564
0.019678377103161726
0.00047928556840291385
0.0063387454306497535
0.004404270928793863
0.06036372723429046
0.1758878193310083
0.1197750082147912
0.1026168790388003
0.24004074294727992
0.06473546913194966
0.34008806878553616
0.046584387919767385
0.05035103416101838
0.02045362632047478
0.08240262709191999
0.17705751506927042
0.1492856005140286
0.02983758991431934
0.3306178089265925
0.058523620871034535
0.3371874643558267
0.0875662685952416
0.19923206471574773
0.3051749013302285
0.07043869889013389
0.031022209951621926
0.08932048701614373
0.017308544865370208
0.19264473270731672
0.1001831038149686
0.01817405438149227
0.07565102519346577
0.017612814571782567
0.14420519935271975
0.11296281643274098
0.3423892396414122
0.6875760631974969
0.148432586686897
0.36117419591294114
0.06953936384573771
0.042566974475255634
0.02232940863579823
0.04193486936300688
0.8174753303262938
0.05148006014111649
0.12835188670462058
0.06480455646335799
0.02526836686472063
0.11531032622302538
0.464411502246767
0.05824222942571215
0.029932138921047614
0.036449268849231595
0.15599529995453965
0.024492844802279895
0.15276634722417518
0.16513217732783775
0.16081142565056633
0.04199104290684937
0.2241945225413068
0.14639592333904358
0.03138775558210344
0.1462975742383758
0.008471859284193044
0.17583818412942737
0.26523681575956326
0.13400498140176023
0.6115249304514396
0.08098638511186022
0.07151568622737581
0.07778563163029054
0.07524872113800472
0.021812172352152454
0.23590584217732047
0.17238206095814768
0.018900706428611923
0.12891387237996707
0.028461633590940862
0.40569231534971123
0.4048858578888081
0.1621502429281337
0.18320652538401863
0.053074832522700115
0.021165907434055442
0.19721618284783446
0.24147816215625695
0.05014959190188747
0.11388551067356642
0.007593746245396197
0.1704011868022196
0.005620586439806941
0.05509823695520963
0.04542449744874978
0.041002285298686506
0.3475262368290617
0.12005347915184723
0.033800140758092234
0.058499993935111745
0.03395224428956602
0.0372193894626323
0.4109273344385407
0.40974688358652067
0.152791803416675
0.026663514164692058
0.09214496250913827
0.05766880993404693
0.0385895973325145
0.1777077868057699
0.005486310066038554
0.16391731719497452
0.03992359944879449
0.4548725712622792
0.5384178885598468
0.5655164247639916
0.1107280892468525
0.21060808443975715
0.6420228043972103
0.4796412784811321
0.07309542088923392
0.12067164122157122
0.07512983947203998
0.09066951451015651
0.2444334392109566
0.07215641084702729
0.3046121040441546
0.08530716280577659
0.22578857734600516
0.00794206594587888
0.036132639131492124
0.07933377641805624
0.029827540807857027
0.0828206794767669
0.05179537748114494
0.0869762906816165
0.19307794866784253
0.3600847935729565
0.23733965879259006
0.010754001627433929
0.08205199830909696
0.00692379582421916
0.020191447937659264
0.17817179212438572
0.03368647823335839
0.2709823772860018
0.025668734344377293
0.38180898361201177
0.40948100377448216
0.041022122629600935
0.06510206307340163
0.16892055567748002
0.15286337175644515
0.07303806156371274
0.08980582506876329
0.5146752726067279
0.06797425690241532
0.14270079754803638
0.18489723921847417
0.02968548340039137
0.1948464424660895
0.08138868561591947
0.299439968373424
0.023233028959003515
0.441774403460489
0.03097005241460835
0.03076469424946656
0.04285523246803884
0.10110260679720191
0.003879299460207231
0.03699264589721074
0.038848475441424
0.16191279889790625
0.3332199633861487
0.2320740334025003
0.03878385370436643
0.022512695881938598
0.08748902450246558
0.09968453001587102
0.10671164311374193
0.135715158678864
0.12255082372744054
0.038919175697146334
0.04499822474896103
0.12898775294651219
0.3781199928420036
0.03416549688198035
0.06298265538080781
0.1087975358284716
0.4526435234994728
0.4039158040154465
0.008472582495507173
0.01647790660763546
0.15955997006794445
0.531580520959345
0.07780675258953447
0.06827100888119259
0.20294901476942265
0.03458946979567419
0.026170255354457144
0.06253629896716255
0.39062208435561374
0.37452882477003396
0.21658269493042742
0.20231320584481405
0.02538672338859113
0.7093052951910795
0.09314570519862934
0.0985099996117225
0.29564715345994197
0.26582996683319227
0.03264352618236387
0.3146056121904007
0.18492465987211468
0.7350672890657719
0.04933863045826268
0.0028599260457315596
0.23892053481385464
0.25529405753429996
0.10595080791629574
0.057436491809900736
0.07387431767493159
0.1037508417696282
0.24625091542668656
0.06539554282272021
0.08079861899512975
0.02999021275707718
0.10765561131062713
0.2574734189845222
0.24752872161156114
0.14571305703530593
0.05229436970652777
0.04973947274479885
0.13690069569639038
0.14036420178484268
0.32528103549388543
0.04276420674615982
0.0742622785121773
0.06774801851182241
0.11540741258061481
0.07350757612302466
0.04039667546985264
0.03729377617039676
0.2898284789023268
0.01753080162316492
0.017296262313634073
0.4747141163192183
0.036625352328828575
0.2659509004241345
0.054250346821009036
0.10168042732009232
0.0024322026659722106
0.05607235081010464
0.19160687147742675
0.1593197565866044
0.13848135182505414
0.1360994955720759
0.28927706502661515
0.9470189128951032

==> anc/HaarRFC_U1_L6p0.34.dat <==
0.04803018746423917
0.05214035548828071
0.05624768772402621
0.14518603511928513
0.601342028795086
0.25420750602487235
0.101255527315831
0.12834965804341297
0.1641038357519702
0.1688061463817459
0.12971942157509167
0.23939536879049572
0.02524635965099585
0.020754700862790774
0.0840005999848403
0.00780940949834803
0.003001470810962963
0.06502200203956451
0.21359451794585718
0.6431220940101708
0.23369080897121255
0.008455781057414053
0.06756435993480443
0.2153629178852917
0.09832514525503566
0.010783244720593041
0.008725641298991416
0.2886021312878458
0.2935705506070493
0.10825635571914555
0.17126565872725905
0.058148617439085455
0.22994618044141746
0.029884546633116415
0.057430797873793564
0.010372096323348597
0.12013333552898536
0.10628459784338662
0.13738807062719854
0.5065370926965339
0.04740969306559625
0.007527169802756778
0.020668522538381088
0.16678941211927814
0.10060635730061343
0.14328918563397777
0.182807029990839
0.22735922748775572
0.29576223691981074
0.0508790790202365
0.12164449026914466
0.08828057737020518
0.160929117795858
0.34449997728380655
0.03013042522345443
0.8946970544949558
0.07232307694108646
0.006365423990645234
0.2904342639822223
0.1103081066862727
0.1893409188927175
0.1227315301730978
0.8242115635776499
0.028931138049558134
0.38604417435074745
0.2974458841641747
0.05459038567135214
0.17531253346403922
0.01823894610971669
0.03012735785596465
0.03732307910396869
0.0620012655929007
0.41024660737855806
0.047859046464899996
0.08336248309986237
0.9820866703742465
0.08674307147299588
0.565678542593434
0.18292954939434536
0.07677941170372711
0.21348021681988247
0.02507296552012307
0.02921225147704322
0.019710993400736784
0.13684304740570863
0.30148576339424615
0.04598184683943316
0.18419014934535763
0.44730124669662624
0.09438514348434303
0.4114098882617853
0.8963579113863236
0.03900805060518384
0.0176880899426978
0.09148474669045248
0.18932169030979884
0.17599469318149813
0.377695582827573
0.15719522249152684
0.1798947119834866
0.00921658459110494
0.17351786897270366
0.014652400307824305
0.061288109657145644
0.10973143380332041
0.007512934165574456
0.00858803265885808
0.08077196262798307
0.4168637136429298
0.1861190299420917
0.03643542405463737
0.46711338335486907
0.014724863868510227
0.08666819929537756
0.030830853444579354
0.40191484218165335
0.076490791581459
0.19815440578915394
0.025852342688566603
0.03986356876516017
0.2227088603612537
0.23985990605667404
0.26300670982938396
0.011503094347365156
0.2152983742209578
0.02917245063172407
0.06485265017502005
0.05594843699328644
0.34830476540752175
0.023346976746419612
0.09990036443479929
0.10820461954631752
0.042123892823980394
0.04978799971876176
0.06033049501927907
0.03333809918420062
0.10604191770246951
0.30242591986168926
0.15647088767715223
0.04412145624814319
0.23608034866073785
0.10830304790436994
0.0759353434976179
0.08465294102628693
0.07226890907909272
0.03502670829468322
0.007465796862326308
0.6926686197510332
0.005550930748886608
0.05227498621502717
0.1422362653934207
0.020093116721021792
0.17248428289479037
0.38749891978957507
0.03524252569468824
0.009386810744318276
0.26482142420512006
0.05895334353105562
0.14855425789490526
0.031699101231868115
0.022568171496463955
0.04740841792860166
0.07562406404211508
0.034278197822461005
0.24750123846805527
0.05107608077615515
0.07310658807515424
0.12151553713972135
0.36534737242751514
0.11406512494105743
0.13877080639227962
0.10888291541582289
0.05569024543623587
0.031960305368058495
0.04173736085590308
0.03205919372516501
0.31855672849354505
0.019170919893411142
0.019533148623823625
0.07632972749735009
0.21741863878336543
0.24435191030710535
0.022761625125541616
0.015083035198942506
0.03411853217559424
0.08942537715156126
0.0984076179820665
0.04248426432823445
0.05411732388722333
0.19453029412558367
0.07328961050441679
0.1257805024304435
0.09298709842945167
0.048006446380915065
0.05246804678894886
0.6150883851546458
0.1579586174643844
0.22334442486855172
0.2606503551489453
0.314688461897586
0.38802900468112117
0.03649003282068402
0.2333799868425272
0.0785621757721972
0.1790974107316039
0.30041096399059175
0.04357439617835261
0.05784454906003279
0.0005305085928274619
0.006807169210598604
0.023736091940857188
0.042512971222918985
0.051008428217973946
0.08326125602242883
0.33416614357051166
0.01983249996999528
0.02085551867307384
0.029309351436018333
0.2869794233518736
0.011091305857474313
0.07832207143358798
0.046113959529338694
0.08636553192411849
0.022563157287737223
0.5077945162992713
0.04638765105947588
0.07768018278340615
0.004919650323837967
0.012480030872594859
0.052875717984286696
0.036228479353697586
0.008667894063492837
0.16858196279594329
0.1177300886955389
0.19941931209641683
0.05026232449267724
0.027753883913636722
0.08780300513780837
0.11630136498250293
0.03075971538816927
0.10843712256387279
0.15541094306971157
0.4379681220844537
0.17920105904171207
0.05726117670744313
0.12175262003708404
0.0003598713261153449
0.34213731481808357
0.07773573537151633
0.02047126014660266
0.15153104225939876
0.20360660815642684
0.1950854447264257
0.03231727685196855
0.19630703347039297
0.49302598210557375
0.06749968266384972
0.030471072589893185
0.5852757795808757
0.0014281923092825473
0.2107426491361874
0.21023148434995645
1.1593055471799534
0.053419593727020785
0.0516563148670239
0.20994981197954934
0.0510939815053351
0.06561691806951138
0.10307146495343325
0.1751605751899358
0.06128935307399987
0.2854036186649274
0.004755289328355452
0.03866770216288684
0.21514437050681415
0.32036738161272377
0.6816637480292377
0.2315145517695105
0.03685621686876742
0.21419105992694656
0.12731152691004294
0.05473465603493606
0.04637338088390489
0.026443043865884384
0.21355424826707037
0.06436514477408366
0.10115195217557943
0.07445930936846239
0.1470567391117467
0.190526384651566
0.017141695817528207
0.09184235792730684
0.004775955275100202
0.11797612824267505
0.029711792286720478
0.03476393624023989
0.002280057167384579
0.03196507237177753
0.01131046259295468
0.07597699795961738
0.004681481180085245
0.12514248063843586
0.14624099612038202
0.23062156961195485
0.0711626121637322
0.43361184743778364
0.3384235297337829
0.8980653918047199
0.059953494207199504
0.05737687008614816
0.018579064352395678
0.050024930258141406
0.03746273974970796
0.19780420033734697
0.0032545287285219893
0.15737257409827568
0.6010250096181233
0.3550879175450034
0.030529643118285318
0.3177628839611652
0.09243162518535979
0.012819673963483613
0.06865681345224216
0.6073175685933734
0.08963910728821624
0.14331818899871018
0.025015323932982652
0.16217195324913034
0.11566496396475802
0.04658422740838978
0.08096057250967231
0.05322770027977476
0.03777700861800679
0.04724930374391663
0.4439124891623192
0.008487896135689543
0.04262159093034501
0.08161499267403752
0.28866826791060124
0.054626984320667385
0.033893968624611893
0.3936958632525263
0.09464228219377832
0.03833609304371813
0.048718109348041945
0.08158963297139457
0.026576876104921664
0.17087996873637587
0.11749593660651363
0.07548917170539476
0.10597960031667991
0.04213501973308813
0.017268465514291738
0.09054061949665752
0.1522208059895979
0.15969343876752207
0.08065944797039482
0.06301977666602311
0.0841744945757496
0.2589357899363354
0.02915146137645346
0.202831866589724
0.014668568702733229
0.08994954389182427
0.13681554727719766
0.0444393812013838
0.030035930480541526
0.15083571786678054
0.13098927687686165
0.1418239785063695
0.001676729699125228
0.04182918720812803
0.060458588579295064
0.19403110719282948
0.11435427055877206
0.17241880215064312
0.03235785673233433
0.3757455513737479
0.202166186558309
0.03937199219512236
0.11338774002596508
0.11036329230989192
0.039328478135058104
0.09933010451655319
0.18971674607816863
0.011923094017379742
0.049819109795053905
0.05325056920769887
0.02115239236912462
0.09625651070370968
0.33078403384237964
0.1289532651938216
0.2669264945549074
0.029010620084557785
0.09394822238429794
0.14616325049491571
0.025208766128721808
0.9516599803554103
0.023216164698822386
0.20228221844347324
0.05502980980977652
0.08911590424579466
0.021320394463916342
0.2822503719638711
0.025174507849761576
0.2561321631113887
0.053704871170300615
0.0021830527583106044
0.3263454825342028
0.14773794113729535
0.17453706650315448
0.09068099478124085
0.009694346059308747
0.045276621717707285
0.20564602139634916
0.021114702786177286
0.03026147496536013
0.1296667895113305
0.011153263286309107
0.14490227040436487
0.025010180860847747
0.012314827199291537
0.09262557448138467
0.1807097819244601
0.02444073954474859
0.07218755737812459
0.10094725995967056
0.15705280772219424
0.0422613351894994
0.04733484515861175
0.037924352718593964
0.05431495194645344
0.1959019348517897
0.03505239716407768
0.13675340785471465
0.09195778679993462
0.2047750254713335
0.052171303119211636
0.12164537360266955
0.19514132042202384
0.06455153502925501
0.05839062525607305
0.2063491833805246
0.41242211577573284
0.13000909656361714
0.25343172096082395
0.09801822496739013
0.022664934827722905
0.18801325670849264
0.2533158830694932
0.05208428231332719
0.1396665880252572
0.08496675084587901
0.17220605788693644
0.10330598351355887
0.08045040717929383
0.26975513223260456
0.21727518937316415
0.025906511839475375
0.13431504042868944
0.22504808108611685
0.6438949124968256
0.01576859265260502
0.06135271046533501
0.060773264081121624
0.0061013145283969495
0.2065533479411993
0.34205267327001393
0.047580667843286926
0.024124219399427275
0.35217473238475966
0.052870977999932255
0.24207826337260632
0.1808514963281028
0.5836387546951477
0.09802958558354316
0.018893281348549444
0.09279347384259855
0.02503437520417424
0.12727891576770886
0.06085946516767475
0.00562831050893241
0.02021453443743206
0.33190865390421453
0.3715763679001448
0.17307295947895238
0.4466908851782074
0.2629896623860877
0.10894331348714585
0.025497884924832872
0.265069979269599
0.07815756167973358
0.043638176888925614
0.03163077612940388
0.5286737453201912
0.016779744167847246
0.10858317207218299
0.4349127335985443
0.1364098865867397
0.21403399873322299
0.599484742652191
0.07277809986033422
0.15364058295822589
0.7561683710252595
0.3026870203325401
0.13833218017159743
0.0078035519388379646
0.05140388407560025
0.18432768892904713
0.09497289456086637
0.08051558480582316
0.08333077571357925
0.07028700840118969
0.01806650363919554
0.25978343435498713
0.014728949871506304
0.3173666297143848
0.12942716665590942
0.012005927957531507
0.16628161706575112
0.026650950463000745
0.0030151978475070436
0.08201561547976308
0.15468558417348918
0.03577338339447246
0.16290955244579317
0.01337178830917376
0.018930606610165657
0.46312004235798043
0.1133562689214544
0.14646549943398854
0.006205779577273537
0.03373996725638619
0.08094143117248628
0.010895209614973773
0.16028260019655763
0.3080455812160641
0.21979728635623513
0.036541495550765066
0.11178333146883113
0.04663993942798753
0.2341191832590041
0.24894605475879153
0.003443405281552829
0.09222258733033238
0.04952683337900165
0.8317409242504534
0.039128837006404175
0.1777883876414184
0.055171082357935206
0.031269836854982816
0.42351558352515806
0.0008075436337277478
0.24091860491369738
0.05491974239114643
0.1052979498271194
0.15489641175962424
0.0809454570115444
0.1659312309377006
0.07407135259131833
0.12489495660696412
0.07644684321161492
0.23279902013130266
0.2747710802338694
0.16565287719288313
0.0642478073184907
0.25936422173118007
0.07193122421281245
0.08581080201484566
0.08715580067105647
0.01755987694742534
0.019286883610691332
0.07954948277502044
0.0047688695915857225
0.11709308921160305
0.017972184333727055
0.06917030140790825
0.25442002856808293
0.21777950909032387
0.08894380468382515
0.015052261496850072
0.11591152315470207
0.3402965235914449
0.24899980019926465
0.15979639753381703
0.12367551533057676
0.5225744193157099
0.11836229221384222
0.054845467422678686
0.15643786760270875
0.041435804433753595
0.021099337414332685
0.08453922535062695
0.24658858056564067
0.0524134602921188
0.19852795755365407
0.0507336862884892
0.042792304549427576
0.12666685634241173
0.08646975828926297
0.10313869389881825
0.031011676873933913
0.0892919107466348
0.0701491325982691
0.019679661442643603
0.08039259741236515
0.021481555104816058
0.009478330753588667
0.7771918817993431
0.17161656000313041
0.10274608954330088
0.16235807577585043
0.07193050934071778
0.10472765049342699
0.24545000555643062
0.014752037220790375
0.43359118777291816
0.020654467757560264
0.30296500010849875
0.06253801977872438
0.04238720482479448
0.3753164443971795
0.24491486552589345
0.027651813118400197
0.06164467648028361
0.22384056024620186
0.32562075020381814
0.1681047424702574
0.2891550255859841
0.24418470052402416
0.029423922903482932
0.03685629986022486
0.26282605525054364
0.06160574826197646
0.21233694668137187
0.007189246759670375
0.39228048122910375
0.04878684812173269
0.09108314851798499
0.09907181255027045
0.08237958341074428
0.0319849655319497
0.024474311000300987
0.29259686830473386
0.07594023150965443
0.047443889538851154
0.08289487544191436
0.1958608298206669
0.2157342462733612
0.09434862089633987
0.03548574513694806
0.05895158520827546
0.11540397251938149
0.1480217128641446
0.12404776489456609
0.040146724948129604
0.13380459683651721
0.0813683616071261
0.19276287321986627
0.017630576032451557
0.012329693482056779
0.04580061487711848
0.17156012110004373
0.27347894413838153
0.15508571810273075
0.1467238793125311
0.0035818150349079796
0.20611540316664292
0.6723939362516163
0.10456795919612281
0.01716134163488025
0.08635500567308199
0.1998718441634456
0.19201879515405498
0.12958091183284037
0.05661340860808424
0.02695768593235642
0.1672520180003209
0.22927094681143947
0.16753860464296388
0.005714128169436768
0.23245609846670667
0.12225998097974963
0.07694158790156315
0.20471838231825776
0.4706490939772546
0.08421813671545934
0.0824490307588777
0.13941396381098037
0.09085225293038098
0.050039204421970664
0.1349925670878422
0.15772516811495998
0.1837886166225807
0.04323923453389993
0.5325221965659916
0.0455254884718816
0.18268294303562868
0.046407350530311066
0.19495759733321363
0.10875351549566036
0.025847926108217803
0.4621737097341853
0.012344616417507928
0.13663768160660122
0.21604997170386386
0.031017793911854167
0.03564138824637762
0.059307654205762964
0.18941911712446005
0.00011644820862211196
0.08699419608347798
0.13906534430155343
0.022992905322241873
0.1419591428494509
0.2846227127100746
0.005716053566362438
0.0928607790727393
0.02114644647806408
0.026453376223600177
0.0599641837864513
0.029270265708999463
0.15980487412791083
0.047713116711324666
0.008524247220864395
0.33342954362594135
0.5836064184843637
0.13693334134201512
0.056842858635615445
0.10103393421248477
0.13499726400348
0.07765022538723261
0.3320336060593661
0.036658545277470915
0.055571499225901315
0.2641209245525529
0.006055607328952892
0.10561499915031955
0.004720771357355941
0.12788901593533075
0.16999726109793073
0.06143240964604713
0.1991210010766341
0.32676077665635545
0.20250737341022781
0.4076501056581579
0.42336424920566845
0.03801343972718655
0.05449119335009644
0.04884135054863155
0.08817954676625338
0.039020457051167315
0.2821303726559702
0.11726821059195032
0.29749940763993277
0.0636294828374978
0.3363250585250394
0.05368573580752162
0.10318123839942175
0.1071404536880328
0.2644511439313705
0.2663273155707446
0.3647644225105085
0.07226103017356118
0.11999250884415681
0.05082613234478219
0.048301790100617636
0.19122331372036122
0.26761469535528104
0.2645133918808052
0.056173421071342544
0.14238378971676463
0.007536938647588635
0.07229966943210164
0.32221315305096215
0.19439552119471082
0.0011188742926550252
0.12343874447590866
0.08048310703607746
0.13377013996639286
0.1648010349922594
0.2732187544748036
0.05555155897150657
0.09086615355032665
0.20422072147916098
0.16979030050105226
0.09779350027700397
0.2503824426171163
0.15554629725543928
0.08563831760683774
0.09084368075110649
0.03384885027877334
0.24004258433059808
0.11893619570127471
0.033501425654224565
0.04547560142258605
0.11206137796584026
0.042747274858247
0.03898466717905629
0.17118754710321
0.037156573032371173
0.1299861209833238
0.03177846491849783
0.026708404126899846
0.09223388400880553
0.034719847299667664
0.0640841316734602
0.028639753752916292
0.12336813379061379
0.18468142132788307
0.2531926284786578
0.017106078971217506
0.015854379532291088
0.04446619799790228
0.009865031905867577
0.047255797091063804
0.11955746887708153
0.083183041712897
0.09433383110481286
0.3226761149716938
0.0186615028073225
0.019476512733458545
0.02159729247382933
0.24361211938300256
0.03167859905987479
0.06530489002784862
0.5729169009420226
0.09312986631385677
0.10784291106921026
0.05190375175620141
0.005118922731529297
0.09098808984911534
0.14766821585321568
0.004695945488041183
0.269016066021374
1.082388937292969
0.2149787575115544
0.2648668064297839
0.03509383836748694
0.15184009821175168
0.04967768001662935
0.342520983473288
0.3920567032721215
0.025972321188683666
0.11520610993536326
0.019614056195348752
0.058862986857960306
0.17328572926212854
0.13470722058832094
0.18581110214717816
0.16193449293368317
0.09840035701477488
0.24273736064452148
0.039184549399845336
0.03205654465580656
0.2790341025953111
0.14138873783916295
0.07996407623233376
0.024417837256122468
0.24573344958818769
0.23338032068478987
0.048048487652700596
0.17342673013266177
0.005905940606209645
0.13660822206484172
0.03242819679227642
0.23736018719546403
0.01718391237933008
0.0462365336347466
0.22532858311158918
0.30183089211325426
0.1307776152741397
0.5323318387896885
0.09301854175583239
0.434256544746117
0.0019296894540763265
0.7994761094475333
0.06261431680646827
0.023480456675724792
0.004518136850026692
0.041206527887724116
0.4233974145156742
0.1338234326668145
0.131038502225716
0.033391260939063534
0.05911359166200213
0.1443046199395336
0.09922157398145974
0.30823525316761907
0.0019214841830756352
0.08158846903933235
0.21643525436573943
0.053701794075491555
0.2316775783185119
0.10753557629792704
0.2355782810504698
0.06735485214583598
0.13935159987079873
0.11038403801680068
0.022514736663368833
0.08393608093639952
0.08064911363327748
0.16763742642324583
0.010986891951528814
0.205044697927755
0.012114106854007484
0.0477743128666041
0.18673749786177135
0.009486645347364655
0.23528171303296377
0.33020914121108774
0.1887925602677614
0.34360094794737583
0.15405942988794086
0.569360202706566
0.10076043455817224
0.1315911229902274
0.07132709737492696
0.0426385613955836
0.1463460220650334
0.1337494687418758
0.0078011916140210595
0.44441992530281865
0.05217454536893701
0.0948281143987673
0.007835317048024289
0.1317007081408488
0.2528949972617366
0.03543115749094209
0.027341580401527295
0.03697521753810242
0.026510890712528858
0.1657370887667458
0.16756729224716094
0.05472748183977794
0.40005124307557116
0.17654855966580962
0.3105568389705821
0.15497164774106278
0.04976115683227982
0.08484990989969043
0.012664610095957528
0.3372446325883237
0.09962209100228717
0.1049360116591551
0.7895452350012563
0.17426472383013558
0.3111311171554231
0.042376232004207426
0.15095662223313092
0.08857307707744093
0.07048995989033906
0.008145683642016217
0.5270801617197401
0.4250481161361506
0.7390636344028441
0.04052621368058507
0.05112022524801772
0.35108970547347984
0.33563616581971106
0.4365485013000495
0.02435253455881804
0.06816638691284911
0.016945226816288194
0.18173780355361777
0.01810188840611971
0.0670866838619622
0.11456264441432955
0.1709180170562662
0.049855039210585844
0.2501032933503639
0.16100636264352736
0.1518996040520002
0.08265114068642239
0.20303829765949208
0.18936611330647998
0.04982154794106062
0.027627404438748785
0.40898505018650033
0.006044170944728282
0.05717756832900231
0.09808468357631533
0.2389411450811718
0.005512691186949627
0.017855903229824943
0.08910304676029741
0.04210473270304177
0.43273852711027067
0.3987670078858029
0.022043773862308297
0.3406149599770292
0.10089886904978523
0.19940406670313077
0.3684803443905966
0.006668055707741205
0.20855158260089962
0.29293980734316327
0.08273545642344535
0.012170998420977448
0.14970533670885933
0.3331902362636886
0.030883252573760376
0.8695750762940199
0.045923481070499594
0.006919029296573352
0.0055885299041478495
0.13553261294467306
0.028349260191384493
0.09452249008101464
0.07821850269318043
0.13898409036338186
0.03772972262083323
0.03657527956968597
0.2405729919559069
0.2615684626811834
0.13252154856249124
0.08585374740167084
0.04775243586413433
0.03554201573905845
0.2527442154321539
0.1508740092758727
0.06490413180208832
0.12283074232567182
0.17915110450246324
0.07411067236172522
0.04444548707266208
0.022981832452304136
0.04996018928664754
0.4837282687842858
0.6198725892231574
0.09935245899651529
0.02568013485184633
0.029037305443834892
0.22761700931827272
0.013717348676510824
0.018969517358997313
0.0425293865552345
0.16869370666533287
0.1536373528677394
0.37503492520786846
0.037633813687436075
0.12143231524093288
0.21665638679357813
0.08332510969267515
0.03098891627024147
0.10913718875760818
0.03132889921063404
0.06442799993291727
0.11098521007746763
0.042054744833539916
0.19624625537271695
0.07356950059054986
0.027967254300960497
0.06328986298333386
0.027933705947719364
0.005479926902044863
0.08522584941894855
0.1264936810843357
0.13375015281925506
0.0749039568475876
0.19906301187596412
0.10580142824395883
0.04872474133048206
0.3115781248542706
0.08834966564487678
0.07813344345941085
0.5122487908057947
0.1460018660380939
0.21665285186711658
0.0846849178255051
0.006751052280627736
0.38550738047555505
0.24082196636506323
0.19950270683989907
0.009367530159773619
0.14625661897787956
0.050827726038625745
0.19176534185315972
0.32808842490873963
0.04648501466139528
0.06717113767280275
0.03571980362019292
0.14030592945864825
0.18171170852394136
0.11789931846982607
0.08391132817429911
0.06082969633107805
0.015811254111718534
0.12548336379586345
0.13987143456129683
0.03837283008546514
0.012445207801916207
0.14904451033543248
0.09602331295982779
0.31532419796529826
0.1106368945846855
0.011263278762436808
0.009523368909751601
0.1728927227607332
0.1057280266338222
0.14062885804379865
0.2986221006338948
0.11473845613179623
0.027153775560689347
0.13254529127570183
0.0025155189584680315
0.12145003374262169
0.003258728115975406
0.025988034791059326
0.29172403944632985
0.047377928384165935
0.18057927881543698
0.07044582022630803
0.03032642204607483
0.2338166417271486
0.07769309909359554
0.22565386983536168
0.07968996757714293
0.1711270263090086
0.017310436658288797
0.20276798103041815
0.05951865673870129
0.11489157504410906
0.07712039245157103
0.027263299965056303
0.0446268970027573
0.07176159717807933
0.1050644705923352
0.1858957370304252
0.9773448484908646
0.03950380682811376
0.02797665345394507
0.23255388317791897
0.1971948757731698
0.033375720753493994
0.27662968272478494
0.01404625583418516
0.7947934631501754
0.10137310812636594
0.12953143092063515
0.16527816128505346
0.12814400494746075
0.045539844649388914
0.028713336510767327
0.01662651724027076
0.20494866888150778
0.4014990942699213
0.5057486689772441
0.0933718561031365
0.32342085938434445
0.13447938082260533
0.08372488755485584
0.054922581793515404
0.00542568205159873
0.06612445517047776
0.09630897189181058
0.0705034865722868
0.02888122282484776
0.013668264487607539
0.023314437246921026
0.08859918631985272
0.0014640016043871262
0.27549761363148156
0.0010467953366238036
0.27263234133327846
0.12531220493159115
0.5256873976171685
0.09581140775895025
0.0034876539008026823
0.13454461876348062
0.02806080874075452
0.14349690873707158
0.06805627416764605
0.5525888046864776
0.11166809639035069
0.1466926851738162
0.0042604703720153046
0.2596930100414003
0.45830639130013906
0.1631550653289489
0.043969071996774335
0.049914993431875804
0.27271304563229104
0.10820048711580134
0.30527433887106764
0.1530077596506666
0.22653614181893442
0.08758606873216054
0.016512565902989367
0.03196612200963957
0.12716911412603255
0.007930627633153638
0.010596409738541963
0.15867636710775826
0.7361683337899466
0.1078588605862696
0.1410676827231081
0.012322881386805875
0.014945632771217842
0.025442408229872187

==> anc/HaarRFC_U1_L6p0.35.dat <==
0.05789759104343426
0.05446008312144515
0.054159221506037594
0.2844196035848613
0.13897306728101874
0.14352141131012272
0.10261250844435899
0.0010587696919561321
0.0576240325953886
0.09271328564794863
0.0012093116711274865
0.16916481258626143
0.178328884615174
0.027455948406324357
0.14409814850768896
0.427644111826721
0.04294730246899653
0.5199528658972223
0.08061483572602463
0.10255673428172973
0.055336671064106176
0.0005408113855979865
0.0772620527363642
0.054447795848842594
0.014243209149800769
0.014288886658648938
0.19304929696331624
0.06085711483060082
0.3397546382566627
0.016498415811050698
0.009754458410051696
0.20126104438573186
0.6198222794827652
0.02409120349522149
0.07578026107202278
0.29021503187676545
0.008551547489699112
0.0472382774789885
0.32321649206474046
0.07294943878257952
0.1582513317628895
0.02591214289558342
0.21032007181705833
0.3759318768572465
0.010680845999479664
0.03231796782990439
0.47836552646699404
0.18024026161035211
0.16637860491279785
0.14325400672130503
0.006769572877162781
0.08445798104643137
0.0353023744581145
0.0018370110136835336
0.10144516671403958
0.4286354360378704
0.12645605888602118
0.5140391270280158
0.40173913982956816
0.025024766356787232
0.014215683081968768
0.03145540848247805
0.22297789013866617
0.08117214386768282
0.13494345134077879
0.1481390835998882
0.08175000350001668
0.11400631533899501
0.0666482964919634
0.11908661836908754
0.2754324612050446
0.37735295872824326
0.05383128932531926
0.04487610854881241
0.009750793197174455
0.6251344916638312
0.06488155962646219
0.10444228584871211
0.013187699105883643
0.12937909563548836
0.001279718733258041
0.007711796977666276
0.30047368969870797
0.1671427616429458
1.0204055243676335
0.07275590033103745
0.6022647588345005
0.04327147560181987
0.1309402044674468
0.36342651338474175
0.16230197813828
0.12743389209947573
0.11320229106267642
0.029468221994790534
0.15806676757284807
0.32293419525049166
0.13858770663984504
0.02125869572953023
0.15991030148600444
0.11640400226618017
0.14295432811357542
0.02650991686807519
0.056145856727587186
0.007523788663599506
0.07954363568784496
0.08263035114152241
0.07135034049785821
0.14599842062249666
0.12056060448006185
0.0006293792343332161
0.17199216353562047
0.0681489892311338
0.291324732370263
0.05460082034777653
0.08166068016002252
0.10552477770823628
0.2585316300658736
0.05784364603728016
0.004896368391361258
0.049527996036799124
0.10467637039867891
0.1621404267959446
0.004382189201838798
0.03295337887992975
0.053088278783013365
0.4527589468958562
0.05136976396488604
0.046415289514548014
0.3462374868894646
0.08691233938551314
0.1491469621508117
0.013341301959200386
0.31076848459284595
0.15267438433894123
0.180543698241759
0.36322016452125766
0.05171334914241691
0.14246079687122473
0.07893558128692511
0.015900666541035193
0.3679688161103208
0.307696206734578
0.17673696111774914
0.12359262145291736
0.038454672699174665
0.28028466066709135
0.32289949800309276
0.07870471166944025
0.5281809438062598
0.20714263703305014
0.08754603719660316
0.3395366119948729
0.018272103666986776
0.06395009077049438
0.08980824505327996
0.829379177296011
0.005560179826773008
0.04488696705458113
0.04872773741304842
0.18284086514796236
0.20385004217545366
0.09507298519644157
0.5095455471013955
0.038903528689515236
0.9609456773497413
0.15068591549120403
0.21001153219194896
0.05505483027722396
0.007374833782522613
0.2016706539633966
0.2389314510915558
0.09333949283003001
0.19206824718076135
0.14943255384503634
0.335111207829758
0.07794264355422709
0.04672263675030789
0.388564822427375
0.15037052391812686
0.04653235194463803
0.18712802930687106
0.04324427652382571
0.13792170142548277
0.11004942101089389
0.06846183951363327
0.0051167344141382284
0.1944804114546595
0.08694129563991285
0.14232141650700209
0.032671799098013786
0.0035959048593582374
0.0026530512506899727
0.024261830687416896
0.046172033786134825
0.5081186638915096
0.1237215051470923
0.18759998957078677
0.05157026477679845
0.0241286456213128
0.09906520281262027
0.010554320029481144
0.069356712339958
0.10462260538102405
0.32377714333918334
0.0832315236397325
0.07523731698900842
0.15678597506092767
0.3245608857277884
0.08847388445865617
0.08618326307435704
0.20771202750446247
0.08240326917223288
0.0389214050787543
0.18776718468156345
0.0009574799846155786
0.15822313752539993
0.0961057652090664
0.1658071581520361
0.19827997014733958
0.2638570456104489
0.034824288458781515
0.06912837754405866
0.6472027822834353
0.00539489262936297
0.43338190369176066
0.02779467838839334
0.18429423633126402
0.019085365413388233
0.19275665894153188
0.185404143996179
0.024234736080047458
0.011412269421589656
0.12165418344049975
0.08272075457152997
0.19020453231019996
0.12589187161927887
0.1554205259658342
0.04959776891947266
0.21024293869999414
0.01922759583965545
0.06100115744919382
0.027618704365636213
0.05991357024891749
0.1587425391717637
0.03227107524451334
0.07131441853584859
0.11265210342011597
0.09308711033027592
0.08995235315071376
0.17769142228918777
0.07645930557361875
0.08004718134766019
0.01168740769630164
0.4266416932992202
0.0029842796295742233
0.009003413121528667
0.08596994661008373
0.0786278291549793
0.051652652859817384
0.18302516805508284
0.022114455380616967
0.03215438429934284
0.4878046511374261
0.07224562559448958
0.03686307791443976
0.006346298628963839
0.05728492539807579
0.02025914740738083
0.18068682583870188
0.06911465273300404
0.016459202835911964
0.11430343105331056
0.03081683693603336
0.01962487300710613
0.09682518427752261
0.11418406892106595
0.011012928181225285
0.00034155692559197564
0.024645621999885663
0.11107341755196247
0.3498069994024673
0.11222305967234718
0.03700079658405996
0.05101175456716951
0.46096036511273625
0.0321098996751245
0.7243805373986023
0.10443658253320941
0.060764986756301084
0.28836041589312195
0.13920766567928275
0.2518525351328503
0.018272949028737037
0.2224654364598709
0.17105673614908323
0.30716354439087507
0.07196830554327847
0.01386683467214475
0.607168499435595
0.2968349980728514
0.09979462443570936
0.32798504131621187
0.03400985179186188
0.1172361041121259
0.26455629596589914
0.1023917955359662
0.11460116537803045
0.1740775200005388
0.06491787250131838
0.6201961784276878
0.08650309166771662
0.05875194434183283
0.130814094042129
0.07767599579567662
0.14426861360651333
0.12974459777279862
0.13595982348349353
0.17609907092297286
0.4218528970676068
0.04307830823159327
0.13072457484227465
0.13061604680285685
0.09198490989322641
0.04111167659817618
0.19070816117923783
0.02861259166494971
0.5373462542773523
0.0255598783839736
0.001239026003581105
0.038055402806654676
0.17920516812889223
0.053972021183485645
0.3112696448248108
0.4268931254175784
0.06173755526170611
0.09843444429101593
0.845792152988981
0.23673579052777904
0.19880331672152118
0.136040610426942
0.12410170876374492
0.13699280753504606
0.16886733509220977
0.08198824804960984
0.04776823146736637
0.17045277838150502
0.05520451400444203
0.21532439197892816
0.1472526918544175
0.3385837981192319
0.0519851331145946
0.20609296820425513
0.2493600737177287
0.15937500220911383
0.022262650792369314
0.12322854380826617
0.30323758834555636
0.1492570741240014
0.2086435452478272
0.02452442928012245
0.06561363775381525
0.05597572750565931
0.056896814272163324
0.36197712300003204
0.1674061742540118
0.44828563074728583
0.047233475988157955
0.17013330673658258
0.04627827292551649
0.04404698503173823
0.25188535221651287
0.14239883738449852
0.299066859224254
0.033304564660387254
0.02046180182047812
0.010918973978394985
0.017285490672810412
0.010999549753784307
0.033316319272708325
0.026679517018752888
0.05613088703515087
0.028810839340490498
0.3088800357287473
0.5306748375030749
0.07919745975582923
0.0442386403498334
0.05889896519660217
0.08451677137141368
0.03097629198132664
0.17325067310601383
0.0555990282407874
0.2829240155160249
0.0031248595745490674
0.05252378602503734
0.03270401761989065
0.22974162148506233
0.1785180312130244
0.1965314838122872
0.24147790401376545
0.05670823180281328
0.053099881675726754
0.03685138634347687
0.06962914790776917
0.059595625063595094
0.1187906903234
0.06323691400033847
0.20268284466826372
0.0536765512164912
0.14401027491789162
0.059946374336949784
0.0587199119484778
0.039600290956767814
0.00492624795085897
0.28335425365926203
0.04928085910285608
0.036219904682616856
0.2346483026711254
0.08397953541688766
0.06616428284877336
0.23471982563355503
0.315813592348515
0.03840862883200824
0.03295008275577159
0.030668381317163478
0.1126944081099724
0.23501244727417647
0.04882392892057877
0.052762420603511315
0.0694913435437757
0.06717816819672351
0.09625418619812724
0.29121592087290993
0.05811728076273461
0.0065666798928061005
0.11380929868866975
0.06515457401470653
0.10360415602500354
0.25415194023512927
0.04447824007670084
0.39499314855985307
0.15784907140433616
0.0007243566624716464
0.4387772346176806
0.15776184401833276
0.1527512153285538
0.02472021479711276
0.11857743569692517
0.05100433648882855
0.2140706970499885
0.5393348670737075
0.2710840854567859
0.016006069817333435
0.08720650369751219
0.11417217175216196
0.08302621780529171
0.0300515687725172
0.04328478447577359
0.16479173200282324
0.5191639863304494
0.03530349631778231
0.06837761986652022
0.07787815216974388
0.08831148758060595
0.2849965460532511
0.24313647090208898
0.2285022277556093
0.03569235973714214
0.147204608585027
0.72612544510194
0.5050243118884051
0.02401185507605046
0.08503504260049598
0.19184193956163031
0.03372119461304725
0.2568176318251104
0.09206935505840863
0.18881477844015968
0.015819902782615226
0.0302991288438683
0.02359980205422822
0.04311201089947207
0.04380905058401063
0.043533758159872704
0.03749460692566772
0.08754894442717015
0.2596960804146624
0.5568647836922517
0.1691874207937378
0.027150660445920446
0.08932300036321862
0.032265797194694856
0.0027341935638559465
0.02922986289455017
0.0057072991874340916
0.21244133459216266
0.32637266186638497
0.05818692991039875
0.44060486073669924
0.0666602505944917
0.04552687831159588
0.056064326126326725
0.041151515336195446
0.061619687642310905
0.2334330618615634
0.1295555407596232
0.1208947829806264
0.06588791846733455
0.045231412498273095
0.0063789803434537015
0.0026385995872884897
0.00377360369945246
0.028868901517675377
0.050194854169597763
0.5405495660552273
0.10931877479173108
0.0811050278861401
0.5813549457768911
0.01378595043348426
0.036336959408552916
0.0993208700872632
0.27497605227867405
0.5632410307310911
0.1913872647117507
0.05586232833506156
0.29899773269366053
0.14778439611948105
0.6106407442884525
0.23653698228352246
0.28544321337050066
0.38715911195035746
0.13651432440751124
0.29754198604447846
0.6625372837932227
0.016684128532704554
0.08739430713364524
0.08872244659200687
0.2834921641486215
0.058941879181078384
0.16694049917860243
0.08848994575032727
0.10740309396870813
0.04298656145547088
0.05705995756579835
0.12220877973582527
0.0008248546421555598
0.027597516161595295
0.030552043911005276
0.05172908544686402
0.029455049447421087
0.0068110122304588135
0.7739262797612835
0.05983067506210397
0.22164049556020285
0.08895716942470377
0.22118688520647406
0.15482068195479076
0.029385747909603584
0.1857273633196254
0.0664400443545033
0.04938918943463272
0.2044659110564611
0.2024346760132584
0.18779666808619952
0.012204857273215856
0.18972641190660633
0.059022074641028106
0.06289669929271062
0.1028080971846766
0.009477342807882877
0.3061678000480786
0.18272327972450136
0.027945183772070288
0.09593417983576105
0.07499339577465904
0.13545155636195752
0.027018474176432366
0.24144520922064078
0.1988119529302415
0.07396790896633448
0.03975969596207007
0.024794660475804135
0.30221043714687246
0.1440527180924071
0.4100256050179957
0.11304295047277843
0.09344117756004842
0.3047973058192395
0.05365694672693564
0.2531101961598211
0.033100777819171194
0.10565539516217466
0.110285045307257
0.07311329837877922
0.041200798498976336
0.019609804740019825
0.07244833560507358
0.00772280111252503
0.1292838417924008
0.41175228722589785
0.09385476687963183
0.001348905967491852
0.006936228633442131
0.44600983432588576
0.04809884615677042
0.3421197052122941
0.29839404783855933
0.14384716902796518
0.08601576148464257
0.19374369075524023
0.17873308255260173
0.0481240852896196
0.13942035354947807
0.032660632339832775
0.006646539996325109
0.09766207809896506
0.07434417642571162
0.006990142041754254
0.0003696261744889461
0.00914962485520526
0.13257212537626764
0.11770785796225576
0.45646686318487906
0.1164723427799978
0.09589338359760531
0.005570752413829743
0.3254826237168156
0.06722010498669405
0.07359625069755005
0.04195459521503036
0.13291457576821436
0.21831051617082275
0.04658287001350945
0.035086229414038425
0.062082433122197925
0.06112474173071111
0.026120093285334735
0.07623553489533687
0.020344520814432065
0.028999101287624663
0.09650529510500228
0.06260149289552412
0.13231665479886656
0.19724946401195986
0.023789966923797472
0.2970068561774844
0.03717964336579108
0.5494442312256735
0.4908698222775899
0.17199118205610456
0.05521279394870824
0.08860111595219279
0.05033018935854326
0.3073232957291032
0.21797292419347872
0.02646753279951544
0.2810229674044744
0.18860527348353223
0.04636540974218075
0.1107092924437074
0.07737941340985964
0.02861808978235312
0.3701933765187685
0.4363858369949365
0.1315131074123131
0.02407889522569405
0.05706072818770836
0.2189598274734769
0.03686377404348582
0.06268033476218357
0.017398470840087856
0.09615340914492093
0.05927186747191421
0.08694505389316075
0.10937032858765335
0.23427138218913224
0.14369760530257444
0.00656598588789688
0.12395398323157036
0.026649422315947923
0.0098966906708532
0.25877094887313906
0.013667357440755784
0.26615977301634325
0.013865499778435124
0.16587995700156602
0.07921807908314712
0.07277343086136955
0.18337575749702215
0.04649391755901093
0.17675952786441626
0.3848316676675199
0.22760428389563458
0.10981875915294428
0.13700391625146657
0.23560871989431909
0.07123006893049857
0.09392819024262311
0.023496161018494825
0.04398283478962439
0.05235761832427489
0.30139874308614617
0.02585867196631933
0.12474650587184168
0.09058729772062359
0.04005915122932346
0.6913797223856114
0.49691806329932975
0.18504192370101305
0.25370718097680167
0.10301626245959454
0.05936904300156477
0.07676392804082056
0.04434791162792102
0.10589599080679486
0.023051061269979887
0.010450202016993183
0.01822961078258543
0.10580111710562948
0.01877451277493603
0.25407945297571033
0.2538208261632168
0.24248819460993
0.20824119412362774
0.2341669162591562
0.0972877793846753
0.05617708209118553
0.0916437300919767
0.025257694155593417
0.022962392954274227
0.0473414549671553
0.0013772439374930105
0.02422718343112645
0.12223447703362902
0.48420251677449216
0.049587962472621656
0.04496065834289614
0.24714912577974998
0.16413960433155464
0.021435247180150274
0.1265812682598319
0.40766235176338955
0.5484368602319469
0.20045330715221546
0.0016812100186605634
0.21167998924963938
0.08034611735652443
0.13419607835937428
0.0012285025406243953
0.13584145769724837
0.027106349610224973
0.1413518879309349
0.014148401338788258
0.18507121261334292
0.027427913026587383
0.2502465575001314
0.05382325271663865
0.06910136306101865
0.2582564695519228
0.20997206275077338
0.1711393309384113
0.14488638532189835
0.08793681772726182
0.280766277463571
0.0022210233773852757
0.14531179202811312
0.06432806051821426
0.01819613362518589
0.21946411141254688
0.16579658885276535
0.16579214353301297
0.10174604143210572
0.5452519249143308
0.2214222157664505
0.02030055358320781
0.0043529239941933785
0.003364839470272542
0.11714544809187463
0.12357607446079212
0.10971231168837145
0.006364087692209327
0.5743619661306932
0.014240575966094366
0.034448635939792444
0.03860366984603614
0.00719207045061908
0.14614279689747664
0.09714394032833305
0.01986620728623687
0.01650135906950417
0.06603660292015961
0.1166363431393199
0.04720799059174605
0.4879964596120653
0.047999647019779296
0.06208470229555323
0.1733168223609664
0.11581150546855978
0.011875619466170696
0.37251747295742726
0.05841197490764474
0.05744727923492571
0.15797204125526934
0.008719780670419832
0.10593600894549927
0.16216942169689827
0.04360063551438904
0.18855176795894332
0.4293946166112101
0.35033272000043114
0.19434457925564594
0.753780907936624
0.16997799754154508
0.7329043085091402
0.024163816612623155
0.01498686871275889
0.17232576745279948
0.2828742579540402
0.081080996477473
0.010653688191999416
0.057956080990337534
0.270914788442772
0.26394968756605286
0.23438926796703735
0.0283047515043596
0.12325898408565866
0.01473536157362995
0.058302000804763464
0.14248652897599373
0.031162265105194285
0.018163050802722094
0.060377222929305883
0.03502651219175029
0.02614303857751956
0.013036491971217411
0.24118621970048468
0.1377924451159704
0.00421878619498714
0.05828162721908752
0.3134540432220526
0.24890966566961492
0.09950103135276234
0.0423095371379291
0.02722024940551598
0.04312120985933312
0.13995955097108165
0.07183747244868356
0.11010272748125106
0.4131235260795693
0.4405924583318065
0.7130191031752989
0.03251542177247262
0.056602918987639445
0.12647488349962455
0.2699178275691585
0.14956332243929363
0.07019279549227246
0.1504664723491107
0.22201319093814617
0.20394981342040716
0.10113603090411936
0.01270347923022247
0.5181286707820414
0.3107430543681759
0.24293839944992632
0.20268255951673633
0.006103584667096125
0.15232583550163156
0.021056578601818806
0.03691985351446573
0.3441220826071756
0.10018735092639067
0.05202629430889471
0.5399967371967875
0.07217041558146545
0.23335121304609485
0.0496591314691043
0.085651109406977
0.139737301598477
0.2019529874226469
0.0870623904871833
0.3246154681281972
0.05410474455461695
0.31105080150914527
0.05233114736792116
0.03493465798315681
0.05705156032014388
0.2607606174987936
0.2098218406282427
0.3760860147673176
0.025433390812680843
0.02126929637446179
0.16103609893186158
0.6427096658433603
0.45829817331686684
0.11610575120735582
0.0201118289894136
0.01128364847956074
0.06358753897167779
0.05110091374786942
0.184399114057998
0.08178523596574482
0.05230910641258224
0.16162534024054648
0.1109336968516969
0.01277899765303057
0.1392225350446245
0.06296065983543045
0.045389297521300415
0.2238402252813677
0.3104766296423956
0.002078453585678695
0.139193830533412
0.06221945878893667
0.33841579461841625
0.017981959582535838
0.014345644893597612
0.09304833502618493
0.12116554847335956
0.02767733833790561
0.07978461644303761
0.09159820540810164
0.045289410662934015
0.13436883657721316
0.10381128795642303
0.10458139828557839
0.11337077117016257
0.21735626619554752
0.30544847522589835
0.234696816266894
0.5633299974406736
0.10305069951752215
0.05217468992899526
0.19070414331175484
0.1346937516670607
0.1694396199108394
0.005015444867980845
0.2604068965297119
0.19328025627160286
0.1998098061676793
0.18518045892292986
0.12164608339974226
0.23013199414149876
0.1807539397387571
0.4162697703549471
0.20989424520357977
0.09638983841263045
0.06551442625351706
0.10634071601265875
0.08516010475849826
0.04391113675931625
0.01755835815281296
0.04070259110535922
0.029493084349098808
0.03871836374174267
0.05685302301137715
0.07441894059334783
0.43230393419019475
0.26227244578894715
0.0404427657591553
0.22778187612768794
0.08164432848626144
0.06697950135859736
0.03092917094365575
0.20760455576023357
0.030726952465602426
0.014268933973088645
0.19885543594477445
0.18204182619163425
0.29743253925556734
0.10301663957862016
0.3894055640493312
0.7154109785552778
0.01609888633891735
0.009729759223969289
0.38607598480733757
0.007924978689821697
0.06272300436156862
0.00513736632218222
0.07599441068585723
0.06504908254581487
0.033964101300281456
0.009016356641568394
0.02736628675888273
0.08883706346778977
0.00012975929859393068
0.13538803162710436
0.12492654203425231
0.13749990753492664
0.03261232889342637
0.22602029454834555
0.07521019012797484
0.08524421380130186
0.018975690144576257
0.038366722353541535
0.048153347668322695
0.0319141555553918
0.28682991508463707
0.3483937046338805
0.03523608868406263
0.13781043402348556
0.03973649964945482
0.007846357001177818
0.1272980674550097
0.03904995738649815
0.1079014116319118
0.06431701665878864
0.15589588062494464
0.03889167722391463
0.00672928820443349
0.049713344645708216
0.1357972541481204
0.0914192511185239
0.4292336890742989
0.1132617623543802
0.31373271591730184
0.1579492295178859
0.013378381786392685
0.06274581661501431
0.37331531622728786
0.14317795374858694
0.008385491999649516
0.16527109619761715
0.10180187755396106
0.026769049642680856
0.08425339209913929
0.011114669606141454
0.08776222755886108
0.13832450368796295
0.13452788633418786
0.021599591091323665
0.4309970735554081
0.5159546314912888
0.09379233825781733
0.07756119454581228
0.5510373742434985
0.09039642820725363
0.21505800058512203
0.10716324000497783
0.07210821326452355
0.014277593704359824
0.027531896115096342
0.21487761215924364
0.0014914805902840093
0.3312744102540318
0.004771727777655889
0.002374449451534769
0.11942651656623678
0.2708563810997892
0.14701358601393005
0.16173036616436784
0.16376898458526518
0.011098104759430205
0.04140813266027292
0.09387523563373948
0.003592599066382508
0.09122395364288963
0.07476642450052062
0.11134203057197507
0.030238052675353826
0.012871223347652628
0.047769626263368274
0.15585556676169074
0.02208492079054423
0.03211484793974966
0.023723008197177743
0.03483801456547508
0.12608028664659476
0.15940836168352301
0.08605318933257751
0.005404374981522463
0.34384166564482166
0.06790683168553584
0.01931168353873937
0.062390941170137035
0.039393067778493746
0.2877221653598142
0.07089468798691416
0.059485182296083315
0.08155773051169256
0.03669761704981439
0.006230083606345484
0.20432503410306993
0.08432604911153109
0.3044221099246203
0.1810338438072399
0.09247549472179513
0.21474229638962458
0.009697378113630837
0.07066696343552722
0.056567307959314764
0.12934270152808428
0.12954386499033468
0.1448501503868154
0.0674211452404005
0.10140351434524496
0.035111892912894106
0.0837846270847911
0.41720437925229376
0.34307634725980385
0.06734829061785967
0.009260057577751364
0.06499401407492333
0.11241718954735486
0.21532420560186524
0.07964639294784882
0.03634675049083543
0.27478304887292326
0.6156075699832051
0.005664286158046525
0.18053980429546004
0.12608914278774777
0.24411913473464478
0.11678088112294639
0.07848923282496308
0.8330495130830011
0.2842855834706564
0.06524069387830397
0.28177333159808166
0.0034977545613089555
0.1453435203637909
0.043701838345650786
0.06884002253216337
0.12492157133137229
0.23665270972409494
0.24456979292735573
0.5471869360670802
0.10270433418492972
0.48014018838628875
0.024757670614609047
0.18309112117328077
0.12713751124570885
0.0006683609909961919
0.15435873213455478
0.027264827701030885
0.1948645395171682
0.16500500353145775
0.0570253833289061
0.10262296849191857
0.671090012203854
0.5114829924318055
0.06550310518069154
0.15515291706621007
0.14113300473789625
0.07809689562101925
0.24493460801169656
0.14215125857517588
0.2633450090678243
0.23757982029957656
0.4793058448606562
0.12429288393155326
0.09565001170729553
0.4123785581949913
0.20554339078593487
0.08863881382068164
0.5669352315808898
0.37542257304067084
0.06423630299759597
0.4151153118145997
0.09701783769003146
0.6910367947905512
0.06895072820353133
0.15563602794305872
0.33588393639284175
0.07551014682983909
0.03471033698610758
0.06698325127303442
0.28454563753308587
0.23032913883912265
0.006509020473676765
0.22552247469168896
0.09003834491488431
0.06414504546194866
0.03837492494377082
0.7250545605482669
0.3391038810809996
0.09054559252055074
0.4194884996846476
0.046838885091996046
0.17102979377128028
0.09066027576686342
0.032477054874770206
0.16203870494462394
0.1313362425383504
0.25934431551738624
0.10838579991998215
0.07204432492526824
0.02916710400339802
0.08065535522653612
0.22426263771157057
0.024782915914380373
0.10847494259466936
0.1933085128702481
0.1287076724478019
0.11569181195575258
1.0207837917701479
0.376985394707369
0.023766441063517975
0.04567508304450511
0.18004180158938954
0.263891947040272

==> anc/HaarRFC_U1_L6p0.36.dat <==
0.48793283074001165
0.08189640071425665
0.17992887700113927
0.20525389902465777
0.0872995066621688
0.18812555743056988
0.2637529965194882
0.6625417186920952
0.04433187001909864
0.18225371277265764
0.15722989470347287
0.0975049679468824
0.7491653302847202
0.1861767897906424
0.3750718060196881
0.0037786958201246096
0.25851829824064865
0.11728238187135255
0.28333820080464006
0.05105716882743044
0.03955293071456255
0.003744156452578652
0.008703917316867643
0.0824527090820804
0.05882648410111905
0.12221162482622089
0.010020647476277915
0.027008242487875964
0.22836808942889444
0.04344362988059381
0.1502077643717384
0.6460745162331311
0.4997664736280314
0.64036991747958
0.40733716826535143
0.02646403586689224
0.07096691967065524
0.00618271788554372
0.04266810102297747
0.2083553484181804
0.06335599618910628
0.09551064437498559
0.06313890686058006
0.09518216887278756
0.07674029989881102
0.14223450599530751
0.036834556052987834
0.1307264972669895
0.2480669505597784
0.1641734672603683
0.22368524718759453
0.13899434324721788
0.21261381015330008
0.21774733190387768
0.039039423468055744
0.09829878168865212
0.16211128528708277
0.23424826475601462
0.03605383364281871
0.279007724520791
0.016612400869071467
0.09861246474453696
0.05545942478303741
0.1409417731171662
0.03704401891453223
0.06260993089188782
0.09205365772739656
0.18658781411194264
0.26442838051788664
0.09643515610110878
0.14696459879007748
0.09678527344628417
0.0957935580833992
0.19335636551909838
0.06396005282925542
0.0891912586424464
0.07060413814137861
0.08496961430003588
0.15396978164255704
0.22235162791813573
0.003031621815165948
0.01781733611735442
0.30895269196077657
0.07914302431609883
0.36507179966519726
0.06908534835418303
0.1134556517768307
0.12510041025106453
0.23591807302798737
0.027933519303944096
0.16795352605114397
0.10586012386833837
0.2957222276407659
0.00829025842882186
0.08829581488698401
0.1688879671652967
0.19226926098910915
0.5221494731576175
0.0826229762090871
0.15356838390862257
0.09708257769191883
0.07633818593744558
0.32130999552643186
0.12188247747674301
0.2707883467402694
0.18375034924470443
0.015510649215417413
0.023121471345876093
0.48282152654274063
0.08820313650856892
0.05804520078719873
0.09652063952606685
0.14115828344412104
0.06459615579121752
0.05140673962151056
0.03845293789385155
0.06322176620273263
0.35551258679646985
0.008390275266208365
0.08153587442747434
0.09239900440185186
0.00845763526664364
0.626267068760768
0.14986701161614466
0.0296051836707084
0.2204896287112869
0.36320285795989693
0.015799628745746926
0.26963315118717557
0.07885808958748643
0.1400157151296298
0.23446770792990904
0.025659652294643617
0.044878852512552275
0.50943159927313
0.2705058760813236
0.08545735734456102
0.5073318691871336
0.2571373590897099
0.030732188512314875
0.18829570927955766
0.049156742684778314
0.050943748263673594
0.071446741965042
0.10793151564095771
0.04696296959106957
0.2523649366943703
0.03163726664122937
0.06935696712998447
0.8567259320669645
0.1220467556595939
0.24790866340879714
0.09861960091598383
0.06379275914417812
0.016329536350036967
0.1089381028350703
0.019657669449537528
0.21323468208768928
0.3368353013688031
0.5383943303676989
0.1287617480293881
0.14715099776046014
0.09632555390506406
0.0036660615729558568
0.09862588717309331
0.43362289375824875
0.10722492482551521
0.3556477285748338
0.08956470538839766
0.11360750402800429
0.2412278863129728
0.08769887781061637
0.17886478230715594
0.7951559527066256
0.11489447082454207
0.34027871173523627
0.20760910589670542
0.0868576914758147
0.13705080763751443
0.09014163368636624
0.11005617912332313
0.0768022769951337
0.1426203675170384
0.02165858001700035
0.1402403759094643
0.1478350901511415
0.34155780541430747
0.15318087376284276
0.357400937345826
0.008941182731008484
0.0885503341164117
0.006229423480361511
0.11924500950764637
0.034888653467873364
0.11065124505670537
0.021825500184481168
0.1396743850063016
0.40683027965669416
0.04954175218587234
0.4220519278490455
0.7594417307788135
0.051077805587024294
0.2876450310169123
0.5085897260707366
0.047992241696927444
0.20596968771673926
0.1132154636975429
0.21177778071843742
0.19623567261245944
0.19003473079100844
0.2809468526708363
0.03224539424240382
0.25069993669485724
0.07540833316398265
0.007603921851306675
0.17517529068977217
0.25962303783361285
0.06637666369651751
0.020379940883397375
0.037213210817279935
0.0120414928296209
0.1429949930238096
0.04862188500431604
0.0014996185177456555
0.29350269034410015
0.5132636222659633
0.004592068813238118
0.10319374900289621
0.07281203798277223
0.2765696676422986
0.26393890770853884
0.11155420709661253
0.09250069916898053
0.36615168129773545
0.0748112684200201
0.1860609158515339
0.4034633982860407
0.11810988109854334
0.15811852255798037
0.4759791755853887
0.0569364387629775
0.03871665768374314
0.22798435497026148
0.08107590420318814
0.5290517998562482
0.06751540861680094
0.06392140113596609
0.2916205150630272
0.0033143365198355407
0.38958300438752774
0.04156632693892271
0.10387844594623988
0.16302950508608208
0.23203414567149486
0.24162204014785393
0.09153526320288685
0.032330645017706994
0.3023260279510087
0.19547733319115543
0.015617957912549009
0.007116344781885049
0.05010435943442747
0.011478934866300155
0.020733927980870356
0.11560439881401292
0.5654900047133223
0.23066738361314174
0.07718550223156634
0.07855642912041635
0.326156018421429
0.031547721378739214
0.0009528438360708619
0.19970065233746917
0.020164898969690082
0.17285096188227234
0.017526088124488567
0.005803916278389435
0.36700437173521555
0.1160188168608646
0.16082443116609083
0.06718848789311285
0.08391761287393146
0.31021828554657965
0.0671679267136722
0.03286036251645302
0.039991734442065587
0.188959465900727
0.039948252878655534
0.14821345619345422
0.06499137589128394
0.30156093197343403
0.05939160799824168
0.04949185565642614
0.22507155439220902
0.05881333615553159
0.49065362479680785
0.03999599764877175
0.10634326340837749
0.18577052580709846
0.027937558686004692
0.6637300666896458
0.036869205169927026
0.03438289510942478
0.025183633673133587
0.08558705222285055
0.0358462028711691
0.252124344616834
0.08341505295747996
0.03167802249912844
0.14460959264003345
0.22297710438739177
0.016710484792750165
0.0272457314584005
0.2471746961534936
0.11022749124915754
0.3671721881767488
0.059848923376586
0.06951267039297297
0.2894689791974338
0.031921380431876575
0.4313364836362218
0.12135536589425945
0.32855518034124154
0.07026455143476093
0.03563354929893738
0.5643813888526442
0.5153781064636634
0.16190972275237528
0.048551224039182994
1.1180953680498464
0.014775427947163779
0.012442696053060684
0.08166750878821824
0.22754156043197382
0.013724937917632692
0.08875632667492055
0.39929394866505963
0.26214821563293567
0.04413039203358227
0.012841106040286047
0.798294294931729
0.1061820284075892
0.1630715104511274
0.018713082289802157
0.24884167196342394
0.1231207085173275
0.3142857299172482
0.08983733345463235
0.24480334232377787
0.0156486108685034
0.006788466956140413
0.09280980831472584
0.11678333014540872
0.18852368452274026
0.24890715527815646
0.08723102890446682
0.4476780586034207
0.017228042466667388
0.007928378024658048
0.0049106425108940265
0.234231973009493
0.39924987326532163
0.26340956197723076
0.007826082371088703
0.0017887814381263494
0.019913320027392847
0.06701798774744691
0.18748653765790546
0.47161226252976
0.02440595030878365
0.0650913180342304
0.06928592393767806
0.5107224671203288
0.06142025466478091
0.055790788973602484
0.0729040716328825
0.033279793694484375
0.05437966846637471
0.03214118932061551
0.11965405527379881
0.013450189391501118
0.1153511196326151
0.0017414189053300904
0.03583145253159325
0.05339819717204108
0.23724423476899076
0.06369809584505938
0.006963199004504487
0.7029932631021634
0.04384590598220955
0.11723852467744443
0.01525356708892508
0.1785237316717958
0.0719979717411357
0.03230024724265839
0.11223858305347906
0.03465162086492111
0.09036919133237538
0.13899083817925728
0.17067329624206426
0.007925914244703642
0.28849585843570835
0.3362034682695944
0.02522022689116211
0.038747388860129676
0.03083847270243616
0.10013579098371793
0.0710911034288065
0.1677910373292703
0.1283312399044127
0.02330323319256318
0.021899199504226585
0.12900900591694778
0.0973615155222773
0.008410466648797913
0.4202555389033694
0.26344495727710315
0.05541761856179321
0.07066310373838279
0.06040475569416373
0.05105499127697668
0.4297178053750412
0.08555477239453574
0.06635405556342851
0.1577217848687071
0.1771894009275894
0.0499937158300966
0.0504669827618803
0.09461325556660345
0.27194923483665684
0.34783980164623435
0.20138223937831948
0.03338587170430253
0.2947397781905234
0.029813657545985972
0.08938348463620646
0.23505356906051705
0.09214810111422421
0.07363058434642474
0.24263894000735367
0.2681117154948269
0.040824684013538476
0.14976636480078323
0.05989314148492916
0.3224357035267968
0.009352574230968655
0.06531958488488587
0.10540801492860777
0.08156261243097582
0.5569420717155005
0.014706462055162057
0.2191825409673512
0.06478599247235539
0.052739937771108726
0.1478607255984785
0.005334402598030375
0.025193584061171684
0.08499907278584885
0.13890976087676574
0.06286682373479299
0.12523579000514334
0.12943825117681965
0.03202534186231409
0.23171534927823897
0.1238092577887221
0.06849447448891466
0.02144930077759618
0.09249949230881299
0.061365590745864264
0.12732755663266745
0.20301955118516735
0.05546967167495312
0.028030488974254312
0.09963483563028973
0.2154791147427769
0.025445141244316932
0.02150733244276823
0.04206361859167708
0.04099439463359495
0.13680955882480944
0.06187701179358855
0.08785702461093327
0.04216169531421698
0.0791605206900876
0.15368318378969673
0.18124784167232386
0.17517062410168893
0.2755485991853939
0.32091895362154826
0.0009063475875925109
0.11126877954853312
0.030016077022336454
0.06347997459123678
0.3086647545899527
0.3092951584810114
0.0025983988556267422
0.01715824516495363
0.01963340713823776
0.1318486995973727
0.3170860523597553
0.01370954666549465
0.007575554257657306
0.3050514046450105
0.03804766002372457
0.027640476481054964
0.1237965288552266
0.1633847536654641
0.10275199080487953
0.04893631064655217
0.01257690620812096
0.41100368004837284
0.06535723037568898
0.1409371896459116
0.08300982075909286
0.03960854066841903
0.2794015405696175
0.050776384706140466
0.3019887855959677
0.10136814848169276
0.015758091959374727
0.13070023888045276
0.3049787486873655
0.1074212820642818
0.6227346829001773
0.05532917154940565
0.10246753711138852
0.08347824953356979
0.08451981637426828
0.09338905168772978
0.5270368274602163
0.09042937865328222
0.08495829787206606
0.28751433294068807
0.13558810052997242
0.18924966636626464
0.31484069361919176
0.18636716647488608
0.002849292113133139
0.2766503886560562
0.10373434421210517
0.02852056994006538
0.21336842755030627
0.036492628855619956
0.09761606278414066
0.04452606096276479
0.003005065848911052
0.16680574118972277
0.48238520201205803
0.19853242511357472
0.09485849987730081
0.07176565840685187
0.08432530207548086
0.29518774929132147
0.08758142340050283
0.09123431833648632
0.05621477037703191
0.011343877224295612
0.0003431298797662149
0.04516401289580939
0.030560438759504264
0.10312417151370958
0.09412614769630238
0.11922683234869721
0.11709063768365371
0.01437432970302322
0.33357502937172423
0.17795591623774976
0.11344386152710427
0.19278194379600136
0.06641996825668883
0.16104622156708281
0.9020302030928238
0.16574376096364873
0.14309844686551362
0.1724893283010593
0.045152909264584824
0.32359445052549013
0.49069102954793875
0.1111114287166734
0.15392168162621156
0.31808697296329436
0.810914455191328
0.17123738099229002
0.12486169769557325
0.03244856071780832
0.016738688579261928
0.0763526516558111
0.13182607207586558
0.06420456868034936
0.02740759953588922
0.036765935973841264
0.2319190295503702
0.21535245300669414
0.0900932749201311
0.14291924635285846
0.04480204367146699
0.20589396644861363
0.18907317724342954
0.5027311703829077
0.09620657904972556
0.06419775017649923
0.02663236173253313
0.12964680244788057
0.06366836274970156
0.048876068397009795
0.020266647603380684
0.21866381240965277
0.2030989405951934
0.07312050883852693
0.1903531781065778
0.0106065066151443
0.14986909011843785
0.03487677955547379
0.02539457238778897
0.09169053589041687
0.01932511867150512
0.14210512827884697
0.01641912190107527
0.2550312903450306
0.005261067268120981
0.5882370043910407
0.018183465823483853
0.2194444425424993
0.07506271468805324
0.025158497446116233
0.0728126330029734
0.03980804766594977
0.22625426086873326
0.36321234741934577
0.12965269049996225
0.12155508901484267
0.13316309249039693
0.4735195694161995
0.2668299815070673
0.02628276905031682
0.060515064911116176
0.744285046880444
0.014854354338155473
0.0514163194064942
0.5678633526340903
0.2534913901082597
0.076171260636608
0.03586393976654162
0.3777019007693163
0.1206800088352442
0.06317658086483664
0.2204268651061158
0.044206521619913175
0.09438263551172865
0.15451198481336068
0.05853066595801438
0.3270561360331551
0.02344167606407404
0.04859502005126461
0.07079032791668599
0.024872345702315918
0.025590901211753916
0.059086627831780134
0.06959452375964552
0.008426538925202481
0.17839660552812378
0.02437626603905483
0.01894780015530709
0.18429710063298063
0.04838828838929028
0.2392061542786347
0.06425146891434269
0.05756937761993866
0.08168262173336222
0.014187374003988423
0.3491233425581843
0.056855836551402535
0.07003177395022003
0.4202657346643475
0.062138456672838245
0.042687130448528184
0.05488220577026889
0.012625781346641371
0.1155558374911199
0.02637503773289905
0.04795859814786366
0.200706259572888
0.04586648978354604
0.1017983861239636
0.0054925062477170486
0.3748895355423244
0.023861233417094174
0.03419554124513344
0.3114789346431856
0.07438395577708101
0.12493840483231698
0.0694542206212621
0.1841530223556124
0.10432030133379076
0.17038211096828182
0.12146699161526116
0.13502361258717094
0.004923469448276265
0.20382102972758054
0.17040642900225283
0.035302426663814515
0.07113361700140024
0.025982348025482233
0.04259624093257202
0.066520219482607
0.014076802761662632
0.13742986771895788
0.5443802260276148
0.13263316549815796
0.026469461100223413
0.47542584159032286
0.2693704836202008
0.18299944781838645
0.023806541117103976
0.006398661759706933
0.5016663883641077
0.18429881416190952
0.08478846814673058
0.017597659357796357
0.0507210193315013
0.022279286663970686
0.07533377905925713
0.03991350651917959
0.13028374742504936
0.35113136058589856
0.25471813859407616
1.016964549858871
0.18375256064940404
0.314094069081122
0.11778007663385967
0.416524516576163
0.23414392892788385
0.23899618550284957
0.07108652551286966
0.08210128600608964
0.25347810198424325
0.2030447484110565
0.09157640425094705
0.15723595400214557
0.11359913118318081
0.1571469213806454
0.03633378162859441
0.09195975385584143
0.06152008953390475
0.04902790205124313
0.08837862676240514
0.2850165536649313
0.26908995450956663
0.02903517805974878
0.09582477425099678
0.10530188622744004
0.037318490476480566
0.6045054114389155
0.08956429384575902
0.0965734128973949
0.2056697814874937
0.04255019183295056
0.16692296917310917
0.28206970536311593
0.03897270997579035
0.024059910997910036
0.0765137571400477
0.3616007345470975
0.09065347335988226
0.34683190719154167
0.07452243858905323
0.16731620829169122
0.4403793899967046
0.43576902812211576
0.018245773110103072
0.3601457588701834
0.02057073279123933
0.10499916253888408
0.08290816823331724
0.07364771012993913
0.3014034257501378
0.362317559937456
0.03286954537232254
0.059166942747860135
0.012925041483191195
0.34219570265348787
0.10268612870779346
0.05780035562181092
0.0728997864214254
0.005443980466553992
0.18258060564814171
0.06966690874377075
0.0025332762079300084
0.048710994544195904
0.18301762000034197
0.11761612376011403
0.004952503992417389
0.10307331388751152
0.637830329901374
0.09182143616288868
0.18971248328390367
0.0020063794327878576
0.027304689854435765
0.04535765213149369
0.09307753022397508
0.13719914729247912
0.1842553901661965
0.06399362395979165
0.2846378822378783
0.310362262180883
0.18131060809066027
0.012805072031338419
0.24654470170992385
0.25661707504252723
0.006060411542097945
0.01880003943825509
0.1677792368626132
0.27514686224800683
0.01967997075975134
0.020947357137375475
0.10998883045110273
0.060117478312297475
0.1483063689011663
0.09115000974852788
0.8904337738329778
0.07502648510266938
0.12139695903088182
0.44135011578316413
0.0838844964029115
0.0689772255584369
0.10755368919743112
0.06720160670920695
0.004500429662629958
0.0025312456634113928
0.07382826271175082
0.31643195612265795
0.06051962616935417
0.22155457841290327
0.09337746049168662
0.049700917883674554
0.15714650911235936
0.21299765867721338
0.09026457842834215
0.060964858541115725
0.28242405312478047
0.07557371086076516
0.29367569753309924
0.039656673386890634
0.28058013092427386
0.24392606295763303
0.023068525038665074
0.22075142552487256
0.36658941226290936
0.06371503429186444
0.1364116415590554
0.3175064930921463
0.03886775833378911
0.009632391565994575
0.11996574801865245
0.1745163472511
0.21495481167202915
0.08628506275729413
0.18023757430641502
0.1385670591842364
0.034451752781912336
0.012263710945965659
0.08321136733567866
0.0938202827657721
0.015458672737646862
0.01920113080793124
0.02852810065139992
0.1914648613018489
0.08994059517822374
0.00800965128537491
0.06055539681286198
0.077162815595656
0.2239315296564742
0.10899950884525293
0.05307208310643071
0.1485997648145792
0.037796192505334225
0.624981692706765
0.10263580057252843
0.10483722521584155
0.01037275829992417
0.17860413755657858
0.16812069173844713
0.1160338971168684
0.03831964016651284
0.1574153509714212
0.08719060403298581
0.0037292691136601715
0.0012724084231371926
0.07885142599961449
0.0049190674427223744
0.15089111918132342
0.2086428337449816
0.04501785383748133
0.0495031287455426
0.0015454419250273213
0.18443344246797994
0.08903486496415516
0.16412461728189506
0.02953031548834424
0.2574239709413265
0.1037453798375813
0.04974822894296278
0.05938230130978244
0.013303241432436004
0.16371125900975664
0.20173490492381388
0.04757190997611501
0.16836649608897633
0.2279146760336786
0.07787085163537734
0.053727761734977154
0.30753514909870394
0.5868821368125444
0.0657257052275222
0.10188197113483978
0.01426230143651085
0.08128601264726647
0.046985601438935064
0.04670694830759528
0.13978917496241777
0.04280590589071742
0.5906086597733005
0.16709472704740727
0.26586019264802485
0.4575707444367207
0.08325472465706031
0.022861035550311666
0.024907848818654894
0.03454983572292236
0.12470775445320963
0.10389548936492649
0.34164056726183384
0.10027773302691308
0.028175156245147805
0.3477759729204035
0.07671175013677123
0.10537455331380953
0.06602580954929607
0.07680236840760202
0.00838099991383096
0.10904891575591905
0.6913481244108146
0.6139282543274033
0.06318520338223009
0.05761098540107067
0.04640197293696347
0.15239595896419106
0.2787649787415617
0.22565242437365415
0.27220679705430995
0.44070529958397814
0.08028456687101801
0.2169755080768268
0.06405309618457772
0.14269561453605586
0.04284573719973528
0.540445636813844
0.31881450559991537
0.12098961668101295
0.15592381141295522
0.10679448475697223
0.13223770763099568
0.05656508399286577
0.07553758631362542
0.22807220416231314
0.2302976020626747
0.03888778371140658
0.0340996929195426
0.10216081366747792
0.1822858616523299
0.04109735817180673
0.24241407442429325
0.0246050139100515
0.18702629949952795
0.009335507767695851
0.15153803642124664
0.15170497637538896
0.22192666692653723
0.02267510291735232
0.11004897851492607
0.0801365586582015
0.0808740135433344
0.0799868220630638
0.04801028598466822
0.063951063518408
0.017836842784419334
0.1479673303553734
0.006782857164638759
0.11962958863142523
0.08235263342234533
0.04605842547455461
0.05337767295084666
0.0856023720008402
0.02901923582241812
0.2121575407345426
0.07015982805741548
0.014604260287292902
0.3049184041629512
0.14873714014660788
0.02888640275721527
0.09683003886249289
0.18836714692555992
0.13422182660509605
0.12231325174776769
0.0707364699714645
0.06836028724340043
0.005784054213923654
0.11341193753358376
0.03316919084823798
0.22307784352139354
0.3593198547413706
0.09250891555982077
0.12025084290078096
0.12461949695770007
0.024850881790429276
0.0016189568106799335
0.006996529925978562
0.09948611738400912
0.03985540663089994
0.08362426791666239
0.3468083571873979
0.45041483997211407
0.04230565643418851
0.041673369252838204
0.159864923203386
0.07721630876068307
0.08731038864982701
0.3060470275886732
0.05334593744016404
0.07120356951846384
0.05401567078254746
0.16570559201450843
0.14077453521931846
0.08697213462484164
0.2924799946098285
0.1670613609429031
0.16194451570502083
0.08258408728926528
0.2413980995899276
0.028128618162279476
0.4774883941198884
0.25239995692264927
0.044413497109976045
0.022694366193263982
0.5054006078375288
0.3150828817604827
0.009351693260764671
0.25159182465586577
0.030982485728173446
0.24874038835504653
0.022788076207430848
0.11716594644828408
0.07139348140468364
0.33375072773940073
0.07341132393519156
0.1063690853648414
0.0017809300428019911
0.02222886154564045
0.11474628983262579
0.12618746289036775
0.01539097374277393
0.08199574848371978
0.07572799555783309
0.022129568584435707
0.021697682144451176
0.13188966108377545
0.007831658610009512
0.2709063424044322
0.04315237194166954
0.15835683911591505
0.08845674410803164
0.4462930651603512
0.4021555134239596
0.46244583113783105
0.001391891652985249
0.011489253216134443
0.04371117919653092
0.07176433165029887
0.012597835628961532
0.010175302522638829
0.2197948065673223
0.05491940600468341
0.0012682534422791157
0.13824333296054678
0.06981152011321443
0.01852427924913989
0.2551923444382135
0.14661593178473167
0.04194823692179116
0.19206710558806078
0.27808499565077577
0.03846428204953892
0.08284786220923905
0.13314992574584117
0.01828392244017163
0.03991405447774328
0.017675610642279415
0.017027652240478273
0.045664491406325024
0.03160697259707813
0.43025472069458776
0.023175852711850013
0.05157809497740138
0.036767481151838526
0.07079195295948104
0.13528172463086927
0.1381388001109292
0.2264146125419596
0.22395244766027006
0.18685873973214484
0.27986796266358366
0.09509187481790338
0.01489663412816059
0.33154385890887156
0.13307686496558774
0.016303928457232112
0.14816788536226513
0.5079429974828443
0.3800138236391354
0.0038786163934139196
0.03253570970369705
0.16547903077009168
0.5267507864867726
0.26570092903745646
0.32738253602722495
0.0643840510338708
0.056812125877627136
0.2891950731570636
0.3324966259949958
0.03820237555335586
0.34006734563798957
0.049783666230013325
0.16766957306176242
0.017094906513016116
0.02125952191346699
0.07778113355112093
0.3897370148874279
0.1762578443092736
0.06209441696046324
0.1718395269306003
0.060734311076451095
0.31362433870810996
0.21366372871057687
0.07817386886816899
0.3436833067866937
0.2057476388466253
0.29785953709972907
0.06080150094980203
0.1275266990405701
0.08010574021302612
0.35891452742805474
0.6582332918933046
0.06629917630101238
0.25898680391052736
0.1970490115981052
0.00450322084314818
0.1679323105063166
0.19637803957567695
0.2588969796281684
0.09146962790823848
0.01928984879080131
0.4152491491498497
0.17376694687515062
0.09096137582939902
0.20516815516130352
0.18080312394502268
0.17735595658928363
0.006373177266682919
0.3307835062035186
0.11753247695170267
0.1560823787332968
0.0004818357742418195
0.024304899900505505
0.27013344378820364
0.024216620556200358
0.029163796926946626
0.2287987681247859
0.23372668411076586
0.23529125318558472
0.3147233926939039
0.11749005587476914
0.14332264297118566
0.015556277069888375
0.014702860775065534
0.11967346174590852
0.1795405238195678
0.08443168094304938
0.06019086749537162
0.8489072638451406
0.12142731604716196
0.20443827737632578
0.028446950585316717
0.024062648676189895
0.3509667360032737
0.2564103115093234
0.08777809284694639
0.1125006321875601
0.06371305010317846
0.05364628988149716
0.07091380486693426

==> anc/HaarRFC_U1_L6p0.37.dat <==
0.05608145454809413
0.035729127843718095
0.05678347393634536
0.10775242609380706
0.007527115830281045
0.07547401009576417
0.5980764703805428
0.10593191285602906
0.1276992481931582
0.0869101275526993
0.21504711913811672
0.21678585104054185
0.0017413345611481004
0.016288902215232083
0.03386359126784759
0.02124096750378455
0.026733898067931857
0.1455968463173634
0.03838421841117374
0.008250985488398605
0.03831727208236537
0.09526853636446246
0.09836464098610034
0.07627020387691595
0.050645692951267356
0.19801394788522192
0.04995562089529809
0.21104846275202183
0.139778619151311
0.03512099421338404
0.10187056816606162
0.25699904816351754
0.04188772110250888
0.0402802593308807
0.1879064787248404
0.24544967862189238
0.06608067225969096
0.19400938764112452
0.10062856508559985
0.047761209181089656
0.0037482247336134873
0.09820389088191009
0.01564436291879826
0.38334540248612015
0.16027100088884244
0.373651608673016
0.10625885585000443
0.018972498471353922
0.1754217219312375
0.24183509750997914
0.04838474514447628
0.18744743360585905
0.03433555256348287
0.025649109879268675
0.058507676414201445
0.009241257377408683
0.07392318514189916
0.14958738042999611
0.001013863742769366
0.3745334948850153
0.06618760202532326
0.006496660381945743
0.0665953336342971
0.022461356372514688
0.0032244692580448695
0.0920055059020571
0.45536220259894655
0.12638008827633251
0.14244003532924282
0.03050888175402079
0.006019390695096699
0.05270615020861995
0.002689858208003241
0.14841404847908912
0.15863399464936362
0.07008889850164526
0.10646567860323417
0.06070483428286233
0.25822499410340805
0.2956706076171318
0.16221922834514613
0.5438733872473126
0.34135645389682256
0.3439596864913449
0.002805597969067154
0.18982846845968093
0.2748087756936611
0.07343449375773267
0.2246069892388301
0.06277806684476557
0.10937398517395497
0.20163677025076074
0.34236725481390495
0.2850836454499675
0.11407810875426395
0.6790041390452697
0.1809451908155212
0.06410596547912133
0.1904528433143468
0.21129003355195905
0.07811827318136161
0.09193644519139804
0.05253152519007929
0.1339247763937209
0.023189622280440456
0.16066983611020172
0.11469094941000356
0.15422034140320226
0.24123555192670873
0.24546031074432784
0.026134333550111327
0.39314356017101554
0.03495720868730831
0.14744967343980914
0.2573531429773913
0.24127347356154094
0.06126107734961511
0.02469935630429257
0.14167432377939376
0.06499014571178334
0.004051628869487615
0.13615872976123738
0.06720307312272468
0.034152129123518206
0.6062085802286096
0.2844690512842354
0.2516551807764429
0.08735141206764643
0.007509979096287679
0.21433881442706854
0.14383508637929435
0.09016427943050008
0.07761238341523859
0.19367127745212684
0.09703691991887649
0.061084989413722694
0.07428118021628913
0.08158601553610736
0.007526159844043007
0.4484539453002697
0.09487156035735253
0.2109366659979195
0.41930677545242295
0.46716070954291666
0.1870794375213325
0.17158086976710368
0.020599314381662286
0.14547645712516816
0.41276478483564927
0.06644001286806803
0.13613963965021536
0.11494428546183465
0.05362294949308069
0.04647310984449434
0.03738939382778987
0.040917919924040626
0.07531461485116028
0.14618463429365586
0.09427571992703523
0.06070869888202468
0.12829973625949864
0.07843330408079573
0.31653631711699687
0.5305923406673898
0.06007786624208731
0.24792548249829155
0.10854955225805174
0.04762868893677664
0.01925816513409904
0.15668451296110353
0.03425294713516855
0.00305313800501559
0.10284823287926675
0.055429303822940784
0.11271042231418762
0.03282391365999766
0.18082184987336772
0.00842424457337541
0.0707816556398361
0.33346283786337594
0.22991956577686634
0.030181294874611127
0.18468390931540604
0.009086131974277297
0.06837283874688657
0.24381433790938323
0.17465637823253802
0.07963948732230686
0.3682654093119874
0.2012369935285071
0.5524029065473333
0.01737379745547697
0.1532039330121949
0.030997536568184252
0.12234235432212244
0.09688087669396578
0.6615034003984638
0.005964244307086407
0.13975301573621488
0.16798124260588282
0.03036083473346911
0.07115585829167044
0.010113782918682536
0.4650939253408637
0.1267441915846171
0.25396127051818174
0.008472008142946935
0.00912538477620536
0.025981038228581
0.03331374136878874
0.01847219470216833
0.09118810368493578
0.0991623634057394
0.22154469522519027
0.1350088345216199
0.20695623674698993
0.0624415130678074
0.07619310721022642
0.2578685862301774
0.0366666392246871
0.0794624269732245
0.029330312188742963
0.16028407169666772
0.07449720156656858
0.24327154749909083
0.030727487312917353
0.08274952427111959
0.0023833571730936774
0.009682129183899157
0.25820713623396213
0.15274335069890455
0.2452910966236762
0.08224168774171307
0.1203466578065419
0.0867483019542494
0.17637142971984301
0.1651531906614638
0.018586138723173603
0.15605317276976705
0.11467588538486481
0.052343404174205625
0.22198358864615444
0.02600502296736534
0.06987907339191105
0.03176275276033797
0.24521966784359478
0.0922271971189891
0.04238951582656849
0.07433998276513945
0.06968530880683936
0.04641042193846487
0.07646028707322142
0.24579699849407738
0.07641842516204747
0.22106476277905904
0.09263942732369937
0.09693556302129211
0.16942947593619934
0.09771019730618646
0.01837086051070563
0.031367253182468066
0.370983005075788
0.1503074316975189
0.0008550375491668631
0.29286698176223697
0.2191642228888075
0.20056789423935947
0.3171571898063814
0.38891127369635364
0.03234976294517439
0.009352469852085531
0.15852412216443332
0.09591364156750784
0.2783068940743099
0.021478960791118922
0.1889948143424212
0.05335482140894523
0.008959337441192055
0.08240001217560268
0.025428611677680867
0.022535068329484566
0.012988208053891462
0.1427171334285762
0.0787411731806732
0.2685166917578763
0.06481031633909505
0.0449042373558615
0.10102746678767936
0.09543563219706973
0.07093469157689916
0.09618091308031719
0.03292409598331503
0.0030079952594802557
0.02740692268769701
0.27433950766651755
0.06063148192838453
0.15042151180438376
0.17659711394681857
0.06309068432086158
0.05982827014565535
0.04882386531107569
0.060743760983949915
0.013399014647618225
0.31410737462262384
0.034943072065869316
0.008144321313669857
0.05583834200473538
0.36768649405968606
0.1709064950898523
0.03431409599332575
0.00793976409669702
0.4179560951396603
0.05530998658821799
0.08004340055494925
0.36081693333020787
0.18658407373611252
0.09004894068388744
0.3938236650121648
0.07556723646193013
0.24782244814576146
0.0825887715166262
0.34979538100380086
0.074128615145696
0.20022521906018523
0.14267766693266892
0.3352083640930921
0.06906378527951812
0.10240131093905261
0.038901205171371085
0.04535344240242499
0.04740759289975897
0.30067820060933076
0.6084945239537354
0.10884574979093174
0.031609425859455226
0.18328355916837405
0.03782545806480231
0.1345588910471254
0.375604624827504
0.0719732553209417
0.0661880235289369
0.014040008157424348
0.38126463816258827
0.1940797403620163
0.2583437178419669
0.04848083270044737
0.7734188878637376
0.039512872564231284
0.18928990067443563
0.407957080701035
0.000988574069992987
0.10954586186329311
0.43936254433508465
0.27753553925992397
0.05337073767600212
0.09968682003693755
0.4043719628317512
0.1225106814586191
0.07111405722766397
0.021727247541076727
0.06502892577697654
0.015535294896813021
0.07920271101854229
0.03838940614378065
0.023944802917759675
0.17293537478279417
0.09365724859344413
0.04905676679676793
0.013889165857912679
0.21116730250564755
0.03180219570696096
0.06481867867090314
0.03637162010640781
0.05821318182026361
0.2515591760281717
0.0541581849819044
0.001217826660969069
0.09845796894622352
0.43351615029649404
0.03198696530868436
0.0022728463294131923
0.10695377644376847
0.11376972544813298
0.09881751368280559
0.01619436933528014
0.08011769665283333
0.09699562181514998
0.09905308900841739
0.051803471901550144
0.044059794419892905
0.024055471517715497
0.14314195450875625
0.006548185756509249
0.09039029643375106
0.03412859441697751
0.04063484442020237
0.27228263526353264
0.011985723355198048
0.10651311148219098
0.013393339772668624
0.11441273645840709
0.13084878068522787
0.001965514794258319
0.3034920829552891
0.24169076061070383
0.14854551410674194
0.02991149463031971
0.09527429753512918
0.08086239388911888
0.0378173854078743
0.02508406879662589
0.014442956192791864
0.07963543458897338
0.010011689856652194
0.2870051965943176
0.03804985866057584
0.02401596417415331
0.2578472708583627
0.08252006981427232
0.37383424193272013
0.37687499865454177
0.7049213785839251
0.02849774352654746
0.03458777310149111
0.10170109658874338
0.14413145208321596
0.1783739101150788
0.11923264684973943
0.022291093040848094
0.2602513256338513
0.4525210019822914
0.07793779225984736
0.11955987181475328
0.06652787415870583
0.09016794939074765
0.07831870764600732
0.00839191649788431
0.035260060301001796
0.004568070259111962
0.26958502773335663
0.10783657681324516
0.10224928381610379
0.006446028335605881
0.08473343749220041
0.13493792564341717
0.1078542079920961
0.11461628089744932
0.05241337443286184
0.14724321395826212
0.04646553058634824
0.5572869392968205
0.16314621030719598
0.1396378249270184
0.274070853220975
0.1177653051730263
0.04757502130090776
0.2263501691668102
0.15770232579021487
0.16430694909408738
0.08176737868495161
0.16124015541274997
0.3068982568613484
0.010945795080356148
0.08278474652411784
0.1721745948756714
0.19244618973697644
0.01398696167539917
0.02151735865409965
0.002385221957800102
0.03212229499176237
0.17047073001987526
0.10114067250717974
0.2896500993093539
0.24968591604116563
0.00846523372107214
0.037530012148693684
0.23593349691661117
0.03998725148417466
0.015759514786275772
0.0997281474648434
0.20705038673652854
0.2642202914267759
0.07435556177284988
0.021976792192713996
0.06068735343423923
0.0028987278168371745
0.018458975455856955
0.07331294533295903
0.13735869290392702
0.17402782441222225
0.20966018927885322
0.07116183514136179
0.02223507375187478
0.03443037485535462
0.23290868451411975
0.06794949447902708
0.22387424687371438
0.0704810581051552
0.08214933485180784
0.07944400096023273
0.1440040059918564
0.11818650364044492
0.09588552652242281
0.19566831638100204
0.432965647219116
0.02973729829117898
0.03122115162360258
0.1188309031942512
0.06387994165019509
0.02833562605007828
0.0014936586708662325
0.3417428670147892
0.21416937323418125
0.09003029590988915
0.1263593157898633
0.13980191147731802
0.1447736227710396
0.05128447090070751
0.1069495700753863
0.3931624763763313
0.3079627575935097
0.04985094789252586
0.008759213772054483
0.25735954194001087
0.09966222723481062
0.00924396550249706
0.06635209816211964
0.11151858106245821
0.021333877748964985
0.02048908154100376
0.12033393201630038
0.055550182844157144
0.03229598123610392
0.2983260439755341
0.20737986118888377
0.002908469490499788
0.11508422563492175
0.07615529773475795
0.5979390415280893
0.1917964027061379
0.022079455159942585
0.10666560794014918
0.13571064869416244
0.02198671589782093
0.0873621890526954
0.047950039616446435
0.017473459233795494
0.06433540339639726
0.264757737015466
0.10114029705446145
0.043607930616066506
0.03655365722711625
0.032749464845251194
0.029404236141070374
0.06624730112055838
0.08416700805280018
0.007152771205497959
0.029762251681180334
0.22863464390412003
0.28544359853495416
0.8885702458027147
0.05198444841237821
0.23675792213368807
0.11687313405099804
0.05353684734167282
0.18251183830776074
0.16613354554974077
0.18993433336931675
0.15751751144662524
0.504450482383664
0.08536092810546686
0.16555001433492528
0.12422009131059578
0.4171215313763652
0.250735080022888
0.05402512647918163
0.019309919547547832
0.19118311901691448
0.39274270998187216
0.21429326574186602
0.2238628971982612
0.23112272604716394
0.27768671209607776
0.006554486650764463
0.0135671574112355
0.0816843955711566
0.4357753108374907
0.03724848233002047
0.019770293781139137
0.12425787148873171
0.17121581513959272
0.1622799035590924
0.0876726736356919
0.5373060505804572
0.022230849898787253
0.011186794239000649
0.22797473990900338
0.1033398560624651
0.1754269383687711
0.03572221873243769
0.06146386966056453
0.19925729316535176
0.005378123641126534
0.10409384407275964
0.016861729262859695
0.24557547244914926
0.20888021460259215
0.05742228864819804
0.1481175184876948
0.07856567954586444
0.020142273270721506
0.040218260052553884
0.16942160616051885
0.058173266561548455
0.007502332137530084
0.09138963866499558
0.1298378321617535
0.2569861218997363
0.2244921744509088
0.13912570519664982
0.32088089168692135
0.0663664702292253
0.008163616146789753
0.1921713987681804
0.13359039699222866
0.554351905476009
0.05558565442792883
0.12380572547545514
0.005322992118724417
0.09254653815105338
0.059885024238014936
0.06293140685391842
0.028128615230650928
0.2648847541639873
0.08832325901628967
0.11765724650070074
0.21424243692051154
0.047696634636612494
0.05230583024210656
0.06792724032450785
0.0485270452116078
0.02891331061001713
0.08369057698220098
0.039161009570715596
0.027988518244756854
0.04658914478982548
0.09611260345386959
0.05835685476228809
0.06570866549405782
0.38043161046815666
0.09696182252268165
0.037175595472051626
0.6463464368327294
0.14119438741928722
0.11288597101375326
0.21587789824502146
0.11471313658368863
0.10309768658815265
0.13589865815745406
0.22727653908312667
0.24504951247081408
0.3055252491689283
0.12098531021420983
0.04683448548446311
0.006682004090177288
0.11657536607354244
0.14459658244931187
0.1010289211220019
0.5985340292406044
0.06800326660509444
0.10030713505367163
0.5230626138464539
0.09191956074305195
0.0694423720811504
0.014976562954133209
0.31443673340652495
0.11032079529025811
0.40357444044904667
0.04197467741842635
0.04963690980153363
0.04159882757631882
0.01409704875834401
0.024277715844357044
0.1134590694622032
0.022390550808381215
0.4979065853736932
0.08081807545017916
0.03665824958938869
0.6991068189115706
0.07120539749517336
0.3082088532959675
0.08552269634918892
0.4114019533054374
0.09070312682446151
0.11128459155608804
0.5195958651496034
0.21550441427706477
0.13151732790629758
0.16723027543849794
0.5311213029294022
0.0278053287987208
0.07130454113054747
0.18613432150766704
0.04980039721538394
0.01151059480364386
0.028626721510255866
0.013687671269037369
0.5144586056914893
0.41360615945336254
0.10531495645609366
0.21217681463671662
0.41623042159183066
0.7062880518339393
0.5428333984865069
0.03188995843974283
0.2217433412366975
0.03128570797461926
0.05674085488372033
0.012328613283788903
0.1522041589125196
0.29224566002703095
0.0201954604932991
0.05127333686952977
0.04256142986290822
0.14883787172261728
0.012482278631094074
0.16200219201151894
0.07947465754872825
0.5780628071141772
0.016589247561402884
0.00944891613739066
0.07486923414765895
0.03703231224648096
0.03496242403549767
0.06328853814479288
0.20128571747613977
0.21698892616002272
0.07860746494100364
0.06477964324682844
0.14072840738510964
0.10590544790729763
0.17365907828178037
0.0825708797742342
0.22176474793333215
0.3789928110873236
0.11174886679406497
0.006491302761785061
0.005125029603239833
0.08009467490585778
0.08152012075789394
0.2302701474852762
0.08550907035532099
0.0467021773392153
0.06991384807706064
0.1881866020698138
0.12207706143847034
0.10662976715817718
0.1617603114254101
0.017821907920501232
0.13425676063446526
0.04475698885932872
0.17550590083396886
0.019268378965452596
0.003252847099871391
0.09319250380493543
0.23059657450159407
0.19765608557155911
0.4259244061288198
0.04653857283680221
0.0011034483434975652
0.10020867459855776
0.07329758919290962
0.010782665177120065
0.029940324503542958
0.21649344772944418
0.048000007875458016
0.03526023037187202
0.016690209626166033
0.9887074897248176
0.14508346550723847
0.2099636337758457
0.16386000540030035
0.08844397896175782
0.010976573011547709
0.08628294196120302
0.06773035054656638
0.21317489156589314
0.24916223920498318
0.04615983884741243
0.24164533398102625
0.01631958487851661
0.022494955873330537
0.017200238441070555
0.21396924936558667
0.0005167416285683733
0.11894077773355358
0.3943261068613189
0.03301071109389422
0.19817498139118425
0.06780757528688208
0.3155598407324316
0.054555524825108
0.3291438151344053
0.6089846806764323
0.2841661354741285
0.05886576387400693
0.06385085049944382
0.09470130872856247
0.036820767475021464
0.023493468981713065
1.06482980186532
0.3281136073623617
0.1035271122419302
0.23368961748270722
0.027609033874793746
0.13004925767676148
0.1919170461647436
0.058582187823419035
0.22296315145529275
0.007680616392168576
0.23598339546863195
0.11534899772785753
0.04798914541633481
0.045074778149012444
0.05396349983877282
0.4699633182387555
0.0657851228792624
0.8221135012419643
0.11725524529280197
0.17329673232841694
0.09037583684621046
0.30581419753964373
0.17733361804179515
0.09738370366960108
0.11170651801665281
0.09198145690476654
0.0897479873042201
0.36137178515684687
0.07449840614524474
0.022594653313167772
0.17223068640317363
0.07391550784773575
0.006442091821081351
0.005809735406638433
0.025651468125467872
0.07970478187976357
0.03273701425031727
0.1874116906202999
0.08518619568711135
0.38641780989873376
0.03838721780288173
0.018295831508422778
0.721327156264675
0.28968743802395686
0.3855263328106225
0.0985444373676113
0.01341122086561807
0.053373944830875715
0.09234153557740991
0.014704226348118458
0.019417815917498575
0.6502994179567673
0.3058003117915509
0.07118186996871648
0.11136107256628201
0.08575118974078773
0.10157196070488399
0.006743129837491106
0.3222914154306848
0.13257651248782243
0.09987005217831202
0.5642207892561246
0.056121189989751276
0.13569778541944483
0.04338287208520471
0.12876636346509027
0.013691280334799329
0.017001468611734204
0.4533456625596508
0.21429316148850122
0.07038941487683983
0.0009579376242122175
0.43894209662402145
0.057403639315970666
0.05601082648553662
0.10061664910864353
0.013033711318362865
0.1439586005093782
0.33016744241161633
0.07383217591558067
0.04490177139948162
0.12072078193190638
0.3492033498359325
0.02593583812141009
0.014046179562592126
0.1442875269358841
0.6087846297877711
0.14582027587227175
0.08813526966050506
0.11068289952185383
0.280753506128593
0.1732421527658723
0.4500356915516975
0.1411431243888354
0.24863411753608292
0.0073952547382641586
0.10024204051863217
0.023638722577447195
0.8500778351962377
0.012833469280258773
0.08746558174044242
0.06987197382755829
0.0032592309136890733
0.04127887853306903
0.07309408374213688
0.10812709279080701
0.11069429010439526
0.37333542214759763
0.022013050033895303
0.18434681103365363
0.2975098043791943
0.10430807054577976
0.03276921659664257
0.04834816009672916
0.23808491671948895
0.1423556437455299
0.045919727144232
0.03226718930998819
0.07998028691024113
0.22938530048424188
0.060279761562494476
0.02033733867787134
0.042320286572689096
0.25178658445963703
0.0052304276512863505
0.23230347872090554
0.13509887938048243
0.060896476839810254
0.040603630070254304
0.030024322118070695
0.0772944044945924
0.43667061993884093
0.03647114847960389
0.043451289442914605
0.027863810102304553
0.04738619455172202
0.050804780464057
0.019834676856531425
0.0022980614518248095
0.043312978067697086
0.011430307044413716
0.24256052826536356
0.22615586845987407
0.15836531661689932
0.09624609056940125
0.10440219094286793
0.18741781795776416
0.10413735559630137
0.14779066330518706
0.14838747844543243
0.02746112470869549
0.036027346889717746
0.047137775291000696
0.02817427319860738
0.05143330430566491
0.07520005803878185
0.04000080488767508
0.03980875313215769
0.1555641314376392
0.06538405089800423
0.052555900308422755
0.085296140256296
0.07987758731151384
0.008334693346976734
0.1333654714055784
0.04416246056862248
0.01722388801746567
0.07122007987595304
0.07007278978202323
0.020353473432446364
0.028249964639563734
0.12329822556304867
0.14869813426906303
0.2303520656742733
0.38201257372536085
0.0011588126731365714
0.4599715460624944
0.06244227947075063
0.056846206238492375
0.025024183964425833
0.02292847378519288
0.18718000525007916
0.16378768889359985
0.06158003290441477
0.07129527016610601
0.011866528196389892
0.017695660169095753
0.012137853667077444
0.2129655359761407
0.13058838479820847
0.042804973179747255
0.36583293106350373
0.24503962797312415
0.03814877522341007
0.08718324512345822
0.3350847838610068
0.21212697472381856
0.16740317550224637
0.03915247043426494
0.06761048149439168
0.3101642351736516
0.1218889325678961
0.07127404658569701
0.5026185974160933
0.5112045476812941
0.028180400856966166
0.07398441785221194
0.10107570675709487
0.08800729800329239
0.10572936797741217
0.1738769697979714
0.05136781873484209
0.044326864224108316
0.012969052527573209
0.007774545576180593
0.005893841473409714
0.02549681963965794
0.1204748649806756
0.11621889904315157
0.37480656905405035
0.17907744329475353
0.3237061573672653
0.01366836506558263
0.03263978684327989
0.2900233356052212
0.07926353614451999
0.07837918560682819
0.0852350928011199
0.24714048967952099
0.0709279807526788
0.003291268143736395
0.08881756054644649
0.10324082242315427
0.5782428725391597
0.010957567408482966
0.07092024391175022
0.2808814607521258
0.3046117309755496
0.3081830764255477
0.8733665248567933
0.13196634683884279
0.07883401865265688
0.044332798569594954
0.7747178356080994
0.03990780957091744
0.22233801420530333
0.19963382015164466
0.02062458290057867
0.09870146609450293
0.06723998228604082
0.10113442633248118
0.026264870800055462
0.03393426294393605
0.12195334420618924
0.04664000160077515
0.03628991563073596
0.10670992785834395
0.37321913809219814
0.0008703842633304024
0.270197880871109
0.09531036632217102
0.07895275982713314
0.09213451619814084
0.11282691922555611
0.4093584997777409
0.06152832613466318
0.1672196907380558
0.09235995117466325
0.007473165542650776
0.06720953519381886
0.03268699090397651
0.15449028498197476
0.006302553943855469
0.028838503063564922
0.3146480925669587
0.07787511986093759
0.01326753645030324
0.10317798657863843
0.4024286260197305
0.12314796613960051
0.0018629408591978565
0.08631443713497694
0.16883937811566016
0.11328659518696892
0.0006831722484814751
0.21232315052939824
0.03452284108291794
0.2512325576269028
0.2869963462552956
0.19756120732046523
0.016356519739384366
0.21981859028424902
0.5470407845521033
0.09559788242862881
0.004548185139979269
0.014929587835995262
0.011493741408693721
0.12620058942303736
0.023290266748248058
0.2096412822491921
0.21171544410548374
0.06334198636114292
0.004794264739939731
0.05215386656468401
0.06799579160379197
0.11535732390107818
0.23326281664943566
0.03337334323908671
0.22654456566380884
0.569413714205338
0.004518611815012026
0.16148019951766945
0.10836564486341495
0.1344101683699809
0.061832471974943966
0.784149595528224
0.17942328248362957
0.1846609878441802
0.21446102097569378
0.09585244884976465
0.16374191728858256
0.42544322673006346
0.02684128241928652
0.07212658468715018
0.10704419940606741
0.1658058901521268
0.05260710865852878
0.131476475407122
0.017514283239261953
0.11977081141964134
0.14334347560691832
0.03803196311783748
0.07591536598271799
0.10059255638219881
0.4506806556755886
0.09398689665867237
0.18172586995087472
0.014086872329392998
0.07013622898688175
0.1671375278589042
0.20829564083988905
0.017530507686562235
0.3221353820434242
0.027497995142861748
0.13883648969170817
0.08030659439288881
0.08609907018444472
0.20145189392804955
0.1790500532327459
0.23614651154368066
0.713304995592844
0.2528250267946658
0.037948528422284813
0.07172363750739162
0.46852751279136945
0.09761914905562911
0.004617327550981248
0.24265573246649672
0.05310267438135683
0.031099523986549932
0.037358961650375826
0.12123960957284152
0.21370966333898883
0.5912512024064283
0.12929192666169642
0.10715636423507291
0.04485098184235406
0.007259403189411363
0.16875356784002796
0.00302074376395072
0.6782560027930955
0.1637316210908623
0.022597144024091895
0.1116909768454038
0.1287316178611382
0.4098707755731127
0.06981965339621733
0.08376210743676561
0.17984592233563493
0.008802227523854326
0.07169918142408457
0.35200104431604623
0.061928568392240195
0.05372020465818553
0.22653115850126956
0.06418336724363424
0.02618101436523071
0.03574160938170346
0.10901513704686042
0.028517322053249996

==> anc/HaarRFC_U1_L6p0.38.dat <==
0.13950069687333516
0.028835409950885002
0.18753833556972635
0.2292488701871571
0.05898961399458266
0.04091213476343785
0.11346330389904359
0.06672002686040769
0.008800546907548166
0.04977634286953159
0.00430357506951467
0.2244979421758627
0.21068622791357564
0.07359404447362285
0.15940477535849665
0.009758496294074272
0.0868035987061306
0.02239130351126017
0.046605880974810075
0.0003249774330137668
0.18401795354081077
0.09523479459165368
0.22110755212846125
0.09171470639456372
0.03237723312320534
0.07427025797319815
0.05892826856204552
0.08185775525482653
0.0572583103027602
0.01657376675133803
0.11130026198368986
0.03757515570429605
0.08430365278634074
0.36975242947000747
0.16021302175288418
0.05711472143637857
0.4025329768985886
0.03575815778636244
0.05338622075851787
0.07939082092515416
0.2140787171137151
0.09592305344949155
0.29291740171648223
0.2940927809557167
0.5880155074345099
0.034393670426342546
0.08335102476816217
0.020654541393336546
0.4693572124777166
0.07893098156659396
0.1165298563169168
0.20301647530073397
0.09778504333595482
0.024963107152856406
0.00019551240845137535
0.1358657800155618
0.14599983696840632
0.08899717653769584
0.016043153700413457
0.06665869498855373
0.12965919604971976
0.13864929278378474
0.18598471216863047
0.027448473139401724
0.07476206678945702
0.010152724443276731
0.7590423007828702
0.030936670256546738
0.14335619617892453
0.02955240312805846
0.06360781767634063
0.2113811367051782
0.06871872332994891
0.1509388133437136
0.2962004580164738
0.03776759485620383
0.0706318698845543
0.0886705754799497
0.3279899396437601
0.008460505522430163
0.2954352009796993
0.2845154578970134
0.23133657615073575
0.07767678160080213
0.1739064231364023
0.058142800479290484
0.09708200929548177
0.07897557623587345
0.02305369462122988
0.032360217457895885
0.10868229922330157
0.23421932799695686
0.04544983910406747
0.056263969050044035
0.10303397165249846
0.1013074181718826
0.7589895513746463
0.10261164199175382
0.09654000361539848
0.12548436608950622
0.03832612186904998
0.5230132683136657
0.1293821042148861
0.3504895353433739
0.12264942657587015
0.16223549201043436
0.06783438403094862
0.04391967655742138
0.014246568620069896
0.1097811824705247
0.4071686122190047
0.14537958033797457
0.03844972422576131
0.2119803937077863
0.05363491140669736
0.07187514190252861
0.10492650659791976
0.07419686363291328
0.02352898780081104
0.055417791038397037
0.5717055277541826
0.45913773734923957
0.008577425264403879
0.06049828595926375
0.13199032662419416
0.18103033290468468
0.020873091415438576
0.011967046582373188
0.058950503098628364
0.22341075842843183
0.07664500621665604
0.13624351427858306
0.13893309169679494
0.024933756205451057
0.21473670168677939
0.14020324644356968
0.09493174759167204
0.011331360045294808
0.10878976623558921
0.20108059480300827
0.06567916155149914
0.39818575225749414
0.09794557485656079
0.03771373372347396
0.059391690203385764
0.1656746048689781
0.03987597069218025
0.05876594757361283
0.17817391343323513
0.20320100925116769
0.17844138360974493
0.01691090140951112
0.08469977943226784
0.20024814403763166
0.11223175454609825
0.05433098722878286
0.012143256759103422
0.19973184412506967
0.023620003821053524
0.03136781150381761
0.08097310681910852
0.12830966028497842
0.0158682401025165
0.20920024836216694
0.371119159735193
0.09094127535546981
0.7577126268956879
0.23305121976727466
0.052156150552099184
0.0038824369457257173
0.13973743156402552
0.013335942305446756
0.045930214968156816
0.061323784777556144
0.06395044774134143
0.1303908612079921
0.3693853430229402
0.13861797330465558
0.23911225882827114
0.18673048891246163
0.12970046489784054
0.07771428061113177
0.18648884255502954
0.10146162988345497
0.15008940524285463
0.08816309710485021
0.17401803299360594
0.09526108978188637
0.259663825143039
0.019281302760885504
0.2872138152268834
0.06351406476278988
0.14955823291668757
0.10536467673921932
0.1434385007529519
0.19101926339841124
0.04750626307092767
0.001939233402382154
0.16495085012173707
0.056433132028533534
0.0065954373655805355
0.07673286909894336
0.10214194640912332
0.11650362050214816
0.033507332290158974
0.06189589102302677
0.11919153576103404
0.027726525319902
0.02368932634345102
0.006393679513255406
0.3971409512158923
0.1741371068521791
0.24282412314798515
0.04689399704490491
0.05542272844020839
0.2174816265870919
0.11931720828825879
0.23801149893761717
0.06686640609465382
0.046118191017663006
0.08698030634212385
0.018120072376025666
0.2472785651612152
0.16448018116448782
0.07467247678052669
0.011215273763906528
0.0977134944866958
0.2749594234904616
0.01652682288849643
0.1999771415189895
0.33611793029231835
0.08974898617601686
0.2514738711666417
0.021224196991366875
0.15860294465058422
0.16824473126229197
0.07272920120980655
0.20490547183778612
0.11563991489835942
0.1820462253841925
0.07683794567778275
0.6491041379786469
0.051169562400118586
0.09037424509787119
0.09781951016155593
0.0835127509731072
0.0861569885442762
0.24143341823325823
0.01164764182910828
0.08145507624793795
0.040502810234052444
0.06741616526296286
0.037953984492813474
0.26389625985146237
0.039276773879147145
0.009094549231368104
0.008988074208243406
0.20682988162580754
0.01915088794972389
0.001182832459038424
0.09924886287221758
0.05937402847234543
0.12267682209992999
0.10601457684515533
0.22580372067363902
0.07297625856275401
0.14795333857015786
0.12588406630873386
0.04026279541299392
0.15927196050549386
0.07114259145901719
0.5201334324739937
0.1555343078794961
0.09264139739456144
0.026360362192306024
0.18105138657095238
0.04468454298102775
0.13321758059210081
0.23337280852188638
0.029766955601038144
0.3258612712905356
0.006243710143620512
0.21111170583861155
0.16710095602955302
0.4192703117784278
0.04756483332373838
0.14314865398531418
0.14334059762181206
0.06989759420123416
0.006695487969992906
0.05785586643679719
0.31070613250951695
0.000566555147544335
0.24559093393115827
0.1298600215901693
0.11306172840558888
0.3505500749864461
0.02189171466104201
0.061212572014820464
0.06497040522195212
0.13605818995156013
0.14242074047997455
0.11270815409356653
0.17743881739115805
0.07230305233687373
0.08189024179325342
0.08037626925048107
0.05790872439088626
0.36197208140937154
0.0011377827189678474
0.0911237518613706
0.026299545856965194
0.3164907874364725
0.12230341630901573
0.04017624773194525
0.06837686645034631
0.1058948372751988
0.3045643441136991
0.0816152280684728
0.10188654714025588
0.041507064938927384
0.13399675009204007
0.13527941978307706
0.43616499477259546
0.03310315912038774
0.20287217601794855
0.03886029068198871
0.5206988963267536
0.03440570332733934
0.013080040083049553
0.13233457480884359
0.14583248259917603
0.00012084475453199816
0.04341041244415256
0.11343110920333728
0.05274690960094265
0.21236805464966058
0.1717136542751654
0.2468978604269245
0.20248108911453985
0.12208024884706135
0.013763632951417125
0.1697514924894438
0.043766065077195
0.14381305739070405
0.26435549188758195
0.036564158179399744
0.027353212638687868
0.32306757833769634
1.1207463273486344
0.13419703394058682
0.2372682776229265
0.011138740576467467
0.02130453111414472
0.057237721782970555
0.04347768088738625
0.04120019569188542
0.32775782859681735
0.12540074720583202
0.09092226984690828
0.07619687506158095
0.0324346670787647
0.44701987926682196
0.12382877597698604
0.01021947401219478
0.2032921925863134
0.007272243057621429
0.30401891238221745
0.05756996058191022
0.10359974644693697
0.03051618979015744
0.14858119553193808
0.17303008515716314
0.37100007951688385
0.17833149299895407
0.12308155335802834
0.0029921561156534314
0.16912166100684575
0.41870408946832155
0.16545258176360508
0.016715829741603416
0.5329836919829352
0.07709608022148322
0.2670726925077774
0.33839592720245887
0.0340854780945572
0.12121870536416102
0.07992440769197129
0.014882401764602902
0.008571122421501005
0.06133643684970787
0.07492829982477685
0.2303601242355818
0.28505504492256417
0.07279861251739572
0.3871847103098458
0.06390685417571555
0.4164860976013405
0.2698044396639642
0.03750545583077492
0.0685369633562538
0.020171386780088084
0.07143328702028406
0.14901238553210905
0.23832327214719964
0.03317283152377443
0.2760042343386632
0.03979825561158724
0.19798414205699172
0.14524207547793788
0.1768779091899804
0.8115800379261784
0.08141450652251674
0.08880239086814663
0.11779172500458346
0.10551691505539676
0.10252838443286556
0.22788235731621734
0.029472524309029094
0.1539870159570832
0.06491333671816968
0.010666871607579469
0.2678804293681773
0.17409995941918352
0.15651585330017453
0.03302443238346952
0.26659070034177307
0.11156292050988012
0.07365897301268276
0.695374594574379
0.05849811800961071
0.063027303760125
0.07441717774501207
0.011884288251763745
0.09457096444931816
0.2225804096605298
0.3423623524733701
0.12172810283409585
0.2766915676365041
0.2599427227036553
0.12338161343273682
0.0253193251508685
0.2434011210024023
0.17332585039110443
0.20057910161228765
0.04854464919173345
0.14308697096062215
0.016470337612911497
0.0013777971494197132
0.05213556268468058
0.5367102231358604
0.2589755106760872
0.7357154905856021
0.1046176140552324
0.4247498628887048
0.06145530340629788
0.07988118709407686
0.33587754593688623
0.33859656252198816
0.06253153465598722
0.06157510076099018
0.1141505351125844
0.040311555072891685
0.09283069956155329
0.05803994034163162
0.037352639951830795
0.4204078974210792
0.11927724602516254
0.19420220329112828
0.39754425584446146
0.042977700273347214
0.07385383448779537
0.018539970474554576
0.015328205217655655
0.01767260306405126
0.39288717209051505
0.16521935294893575
0.04242439300282657
0.15321066417024773
0.054545992550945006
0.27060523987953
0.006025521347787405
0.2594012043267444
0.03732957434324144
0.014878234443275306
0.5492699427797457
0.06061288361642078
0.012864603549354507
0.022688992116337493
0.10032556381894533
0.0859467840232294
0.012249901026057362
0.005554887582353897
0.100028152335015
0.01827933779565016
0.289947399733682
0.045590101890029766
0.16654987100986238
0.16292700961860276
0.014635887144129426
0.025001857865109473
0.44064844700864797
0.4298100248544697
0.018578761045625388
0.16282405227134622
0.0048719391860012696
0.078116588065243
0.05499638920486703
0.018350922411682628
0.36977283624732854
0.2548190581289352
0.0964162316440859
0.012934009595446576
0.33215630863087375
0.021756687667073494
0.28322835695586324
0.12281097301340782
0.013014812841234877
0.04633302446350562
0.01894521533822433
0.01156656275123866
0.017544305397418473
0.18404631204439195
0.04535031073980005
0.2701780265398589
0.044729818447227246
0.21043800950767041
0.12336188920255882
0.028771188403322323
0.08911394048099743
0.4116734480831655
0.01813569997653084
0.0860554096125503
0.1309889263801064
0.07341439367013064
0.1609868531957262
0.2942469384747767
0.008606899028687897
0.25741983708454697
0.03756910807198194
0.03551281555481877
0.05859327372074844
0.04947792841503043
0.19793425701103243
0.03491215624784798
0.05178886283385801
0.017455734987133258
0.09108188635815206
0.1900865707799709
0.05670304399535704
0.2543259817564845
0.8183058992801918
0.009256090586186075
0.2834549201106778
0.04134641709416142
0.18946275126098536
0.08556374157893003
0.1070549141966364
0.08986900109491898
0.09811924076769055
0.16220541107906836
0.08864070472034334
0.09924635712915247
0.10575770041941132
0.039261642266768995
0.012194468521431297
0.07760860899528386
0.08199573947855701
0.1939284533713754
0.05248563445496127
0.0838775155619851
0.08253089225777546
0.11127012021380192
0.16237445094674274
0.0912922800402469
0.03056667934047221
0.25181723559233143
0.14394326795672654
0.08261292470847506
0.023081658540594473
0.2358146313008264
0.07162471021819977
0.1298363073376022
0.13671025300083733
0.1761394848611745
0.5218464641819542
0.1658929977062405
0.009517906584427936
0.033459214554685465
0.10180393089051343
0.2436420257283558
0.7129278969738098
0.3994074646101955
0.1905776115419592
0.677721220103159
0.1916629320341991
0.09424481322134509
0.0735939021545929
0.09233132482135689
0.12473582345618557
0.055605546860971425
0.10351343041788555
0.03126652354677806
0.0768094905538971
0.014415589637344102
0.03448840619194518
0.15077696577670519
0.004573077039843983
0.797044349407299
0.025541413549852832
0.3795391059603012
0.2731557629013369
0.04276938953472764
0.08570925622296811
0.0829811023779798
0.10067477545111649
0.007738711749355153
0.014587846693308017
0.05497722878853784
0.13750962317876747
0.1541861280352017
0.2060200485739772
0.04622900618554173
0.09493166839182339
0.054826031152554154
0.3098194101466935
0.0899135287448034
0.053228906032946714
0.1536790568952488
0.007095009488790605
0.07097879417021159
0.11467229723588951
0.05007562532951752
0.10169327331593873
0.21090519803897237
0.007148887497708517
0.01864857081244211
0.2130752645516756
0.04194920583269396
0.14694806733230875
0.034464882813220916
0.1808772364910644
0.5216768522994735
0.39784208418839184
0.04846999921476241
0.44953463697685503
0.17293280558082066
0.27914294759290587
0.008019335036058037
0.11927647740090513
0.04388380227629338
0.3923626050480825
0.3054138157083646
0.0603895837694809
0.02552164593475128
0.004337995669112699
0.3401611172938774
0.074581774456807
0.028407269353359882
0.0013969358090768047
0.04718707230148381
0.18749112931643516
0.15368709082506044
0.09478765581350285
0.01830779390193018
0.1622675539000044
0.16739329242421505
0.201214051098821
0.22795939098552023
0.36756234451915215
0.08463601071860369
0.11333146228177954
0.07477743129098999
0.2264008694778941
0.029560544026911394
0.07836089678808154
0.06632462481282021
0.17779654339737502
0.054695990822942374
0.04117309818646527
0.15007837473944438
0.12298372141872792
0.07161322565314367
0.15809541975726468
0.3672055080251972
0.07190463344241625
0.2351012349404129
0.08039089775854807
0.39660917093302533
0.04027005661952081
0.11199083132391396
0.09836076178195327
0.03402755128896382
0.19068628315801292
0.06275365339883784
0.012340676007665845
0.037864568700810106
0.06331424194509121
0.4823564836055832
0.005483965230898751
0.12493026000382772
0.3107391339295667
0.017910488329977648
0.08733763969140401
0.1360909002727233
0.01753139794668181
0.33777247325913656
0.4652189253667372
0.03558698965739327
0.06707589658326406
0.18390193599616297
0.11491041969798663
0.20762684849159552
0.321412276544252
0.1645571761507431
0.030625188547105133
0.058477908847645726
0.07551177278068073
0.09712491930537252
0.01629632409938705
0.025885367803792327
0.3866516947668818
0.06239595397201366
0.009356560897562656
0.09610979506517464
0.026945351845657172
0.024134380413917064
0.0103242736749933
0.07760195440675904
0.07078689029841032
0.03603618698342909
0.0623582312342586
0.04764523882442187
0.03909095076496454
0.10404765937211595
0.28306148495503713
0.05964994753275218
0.1072789076211207
0.14034801961439
0.16797907416355534
0.17588633838606776
0.1632641912558767
0.22753331898630771
0.11828167659351471
0.011287817836110221
0.24828854291178123
0.01079407006448418
0.03952544336409916
0.043749293764221646
0.7648198578284591
0.06796763529022658
0.08373447166424283
0.32076724867569634
0.08064433227375423
0.1342394194773255
0.2040920483812776
0.055167129737460414
0.11960542339146944
0.06903358433015348
0.22748423547645977
0.0230043040317707
0.10035342970190976
0.372683890718433
0.010224331864488201
0.22127015397781952
0.007631733655261
0.2560784775375275
0.24833361137282897
0.2070655963354898
0.6111130952545697
0.15142562494896997
0.2068966234908357
0.40230243138437993
0.025985515842969775
0.04467659221546782
0.39692179207173844
0.009836710445999753
0.002438096613278569
0.1652020835716473
0.05756914165422502
0.20485554827093916
0.15163512012374694
0.06807111436157919
0.3343872616600098
0.07399432976092601
0.019361587280925626
0.8229647521541015
0.5684420546452261
0.0006926923165674971
0.04814365814385575
0.012838493228728138
0.01341000159040031
0.12032869763180373
0.18759086141110473
0.05992289709068047
0.15275901431556618
0.12088056232186421
0.04923572880741434
0.20773151080126956
0.26453735825587466
0.21136561024572736
0.007514179540959476
0.28134642758368533
0.06805162947680121
0.01342637822282215
0.003481412843051936
0.02343306547456937
0.14460448659814104
0.1451406397977058
0.18188352067699584
0.0553976650966605
0.24569746713131393
0.009012381888493057
0.2243707369002883
0.39150821988624385
0.08480482894410862
0.30297586366007134
0.15258795572421116
0.1535043094182124
0.13831077239976694
0.13615957343903626
0.084018767860927
0.3590188469613305
0.5509841244372637
0.043355258344557245
0.06081683779342234
0.1235535420049785
0.1802498583521886
0.014743742270711182
0.06441775993942772
0.0941501792527202
0.07654755225928656
0.16274564609425096
0.17972298096728195
0.19498100496894727
0.12286482915314564
0.09139015920612652
0.05642993741338095
0.5136858526281722
0.10285741688706308
0.11874686915778457
0.016567908637752288
0.3148419816839274
0.10667969642740717
0.06224765685986982
0.09369527872845151
0.035314140116506694
0.43453799831201667
0.02167815524569584
0.15272933327645177
0.024366835428566942
0.12544341354701444
0.04002130761872062
0.11214224349062031
0.18404653076792915
0.14713401349824093
0.0715066137421588
0.04636581413106659
0.08675233345536568
0.14787673458571812
0.12187612704238228
0.0008264549071411167
0.026527473261237878
0.1198331330927165
0.3640386647536201
0.19139359520767704
0.15318928103097335
0.12087290989759018
0.02140220580253035
0.1382252118735619
0.09817418961887563
0.4216786206418776
0.10999705473605169
0.10987258803229132
0.500919581107975
0.17026739279304212
0.04306136812850808
0.061252806559384934
0.6733811386552416
0.0763885774702198
0.0345470552398606
0.4075342348361628
0.10911254842173994
0.12208773820125865
0.012918217271846973
0.232908001641745
0.0323829780266823
0.10950266401821852
0.09485230592835474
0.09397436372326905
0.12335756161027131
0.3381772809216361
0.07518802809417062
0.1348655357572485
0.1091362772576828
0.34373414648881434
0.02018106745042084
0.40636025010975685
0.03815273351549012
0.029627472172497872
0.03241754671669355
0.1848930483623205
0.27982815040861464
0.03318505040229163
0.015213741150013156
0.03978675440242893
0.21135115960679038
0.186595949913463
0.21405790708044878
0.02230610462255859
0.012499692289773354
0.020411082682113484
0.036287290620121655
0.00046546609982841007
0.011172249173472272
0.08353999596196234
0.024101637266791185
0.06603432116061651
0.05198589968568093
0.1859178730782025
0.04580634150252303
0.16304892950106115
0.04403069372716019
0.04532151324654122
0.006283928968383025
0.012964948805720787
0.048131622139081454
0.015059800670415891
0.06126018770949779
0.034650170711823
0.023232612086508942
0.15709971776393972
0.27963362979977835
0.10377012407548512
0.14817272888878488
0.03750629576202551
0.037663476461856325
0.3377149438444004
0.4802677695557559
0.17872978194510822
0.0072088511149248444
0.031080908811362815
0.02617953605460206
0.02596101287617236
0.10494273292801322
0.13146589673089382
0.1169980691006855
0.1869861774654811
0.11731950724479423
0.09097620712682171
0.14765070540338882
0.02805614329228547
0.030732520197432927
0.3389023280643169
0.3089196163091657
0.052603385191519726
0.2054715663546261
0.2077052807304291
0.010975632624852833
0.10631102496750806
0.08122125447676506
0.10668410153419895
0.1413136005604704
0.04734949244783195
0.06003379129669908
0.09195613668332295
0.10158428369547762
0.13336223277136577
0.08954644649658855
0.17954478436713098
0.08048151799442516
0.029307305378348476
0.1579996064879737
0.044402478811031675
0.19570980047458572
0.46609016209876225
0.1420566633633621
0.18619811804669054
0.041281917813817334
0.2355701111948241
0.40073355467114913
0.15049783333161273
0.7511853019022922
0.12754751422986424
0.0482647466238816
0.23226030821990146
0.112883953106829
0.04602770147397442
0.5762611489763172
0.037286717723717965
0.03661767646963096
0.12198471918681501
0.26420699751883736
0.5261965817840866
0.027604371256246582
0.1816914549905951
0.3467222365415169
0.03668794231709398
0.09455721440505067
0.24178909322083772
0.033891005534762104
0.11463728746601942
0.31744703528722557
0.1847636652508611
0.00003289282326450195
0.06440838482881166
0.04453967207439338
0.05764113014972146
0.09814951983298881
0.11184207622640749
0.17970462615966373
0.2620980986658991
0.28085974578497747
0.17545094588886087
0.05062055631751829
0.3518573105304249
0.04147316825988333
0.18172567702468637
0.08512073581841252
0.02869624870719722
0.04181941460860655
0.3454689930243426
0.35353190667536927
0.02549345339968963
0.017865486551183665
0.05449487334939295
0.053009036800876264
0.02680964669567509
0.0420348108079323
0.10551723982908028
0.008353313596515215
0.002142042609623859
0.20543998591247714
0.07247932871924866
0.5478297303409253
0.051568536542979306
0.47566570018277493
0.9798162210446222
0.4203381303636374
0.1790667550578644
0.355437932358478
0.006588139128649821
0.27483719161633735
0.029639680784777148
0.12989727252993108
0.36936354814489286
0.05566764781444211
0.07637705741138684
0.502569247289874
0.27312660567542507
0.37415488045758405
0.4032752590050943
0.009296880517634333
0.10628689059614643
0.011316942920111093
0.07666709885696182
0.11702377633620833
0.06999707472906769
0.11850410049814517
0.024233042609798913
0.3155536945156917
0.10846623849143226
0.028942948823565032
0.06299734759088221
0.13213960231679314
0.11026045408851093
0.01309981615329351
0.07278976776387899
0.42481555422940115
0.25839814198950567
0.020368854468526227
0.03024571786627218
0.02202207914995943
0.0891166011118773
0.09368364154030748
0.2090353685373096
0.3129943667101173
0.020604019028799776
0.2463356551899326
0.027312962203977127
0.0597081291028963
0.20774776491795344
0.03683770720832728
0.19510256602526957
0.1389479525921913
0.3992479490310096
0.10389781818627947
0.1898646145227771
0.049329058508579056
0.006580168108806862
0.034115403362352185
0.046038293513728554
0.6027136674328852
0.36116916756401257
0.13192527721490027
0.04373138736435792
0.09228736962642113
0.0018503050826652607
0.08048830088034409
0.025521439161094627
0.46201746214660344
0.1330583971625
0.021497611108213896
0.005361072363398664
0.05992200259799074
0.3246408749454066
0.0695035321692626
0.10053751784842664
0.03589665304048996
0.18048680975510797
0.040495885532390294
0.19988885216182237
0.048741837098579516
0.1755963995486401
0.11769212055594035
0.055756322540818644
0.21228456809044335
0.12340402644527584
0.23985230623312348
0.013850748502317189
0.033709060837862695
0.1920450052692976
0.07118406306775815
0.06565851140711289
0.10163528035316334
0.256551724079772
0.03639247360118332
0.04444020738326169
0.15042341081713195
0.10590448063555069
0.21843501803067455
0.09440002477151362
0.04722690034788162
0.04916843415423591
0.1965888010134365
0.050840199353600485
0.1681177916832077
0.06047593592513457
0.07130830824962099
0.11481401306059712
0.11307132963144184
0.01628901393238749
0.19390710564265806
0.06935240581094598
0.027276942565100527
0.014648372372130847
0.05686469438905789
0.0026184918516136135
0.09684948091426303
0.2966404924059994
0.07739523679616747
0.20266617832597314
0.3351970665574184
0.05356478803524609
0.06145815697948918
0.22849279844234155
0.04103763228361467
0.07706135959965338
0.4162401251399293
0.058689200983519714
0.011375185075772115
0.09173045902462894
0.05839784555534237
0.0868727957292156
0.19464420439381572
0.0695692270351601
0.0660745561710186
0.14476342064841652
0.0748120700891405
0.06416645962579426
0.1989653148251049
0.040133714124684104
0.29042278486852036
0.01889738986129231
0.15611986852647472
0.12669076902232282
0.014170790202504795
0.011972834488060295
0.03183172194001411
0.07433374499823865
0.05666574812604425
0.085930408798715
0.2622353151202897
0.007665394211541379
0.4025667567337952
0.059775827286386425
0.6410923729470689
0.2333853027028858
0.012737944681007146
0.09776036448410245
0.065172083829468
0.08933175837725102
0.028784706516358883
0.0047438761065244864
0.2374180016251453
0.03917961504855644
0.039391081057286344
0.10718781826903606
0.01905589996604993
0.08355285528294265

==> anc/HaarRFC_U1_L6p0.39.dat <==
0.06858686988588313
0.35269023575621583
0.006795592331000548
0.0152012794954353
0.2145181358196801
0.07405122235094463
0.12257163045718315
0.1332364714299022
0.08960324911628344
0.13072346278869265
0.01753200287923355
0.08444519921104987
0.27904186555564753
0.0066681536567211475
0.08912143569363698
0.09514690495665909
0.05045514411188256
0.05028310358837185
0.08184845200451278
0.31827911859729313
0.03270367518780763
0.28445544483891905
0.007025592363122654
0.029498473918728976
0.1656196656450713
0.17827450880422763
0.021905080343635308
0.04500378493411941
0.06607325268966752
0.20733041019266676
0.6869067986542046
0.20307175154909848
0.21288279210191735
0.07019643050174265
0.2920124276084738
0.31926054090239975
0.09732742836812983
0.22040347222505374
0.059346795949487684
0.38126935017614605
0.13047005735876177
0.0446978322279158
0.06441694305243713
0.04821767625838687
0.005858589419364322
0.08537737416935423
0.10034061092500651
0.6179137209928821
0.07887342658007128
0.06904657429554961
0.7981405081639734
0.025175879153138073
0.3208759157845644
0.08709055295701879
0.0760386934027823
0.12426666831690358
0.2805103667647031
0.1407134350551451
0.2127255481492716
0.03531073766862006
0.12242283356123586
0.11627901395886726
0.10029065209800181
0.1514297682654703
0.7113031469187174
0.058563728212268726
0.1755492761159073
0.09372688604394122
0.026109044517933156
0.012657577812076822
0.06385990994557524
0.10610017921963472
0.024564828634848043
0.09557490986844368
0.11582257333668552
0.15730055204635024
0.16615159139964084
0.12203473074804876
0.11196078159708059
0.03903636221934423
0.12262887909972618
0.1449923995523924
0.0441612371533752
0.03396480277197409
0.06880176819286449
0.12540132098432613
0.0004422675247534666
0.04297426216526236
0.28212382012961507
0.1266441754733157
0.3691503311975176
0.19573935519196722
0.17200256124953636
0.019708329299485853
0.024067493548379133
0.019337818997891734
0.09323928961375143
0.06847527409528319
0.4558224788161341
0.18953028650306478
0.1381129403241536
0.019672325786075025
0.017233645425597844
0.049376392117857736
0.026280547689467453
0.2598387596727269
0.05964076034313118
0.14766580569026572
0.05996173998828885
0.07962159602264103
0.046786984244448715
0.06255257462953333
0.12279560099864535
0.07891516309878524
0.11006228053364946
0.1282530805213239
0.228437772173251
0.011867470788488967
0.02387170480208968
0.04720023389563139
0.28427184061344213
0.2379054452896881
0.11219783292392257
0.06799676476372354
0.01261007938871682
0.10358756075244203
0.08812627059377479
0.007046688397317623
0.06039776551035574
0.03308335752999675
0.09870432345655852
0.19733359275164075
0.036835058224706924
0.008469757100467531
0.1136030042043505
0.2855405891595206
0.19158393768132453
0.15452836886708438
0.13907594550958874
0.12541214874796558
0.18226958369539592
0.018551646077939712
0.4321772167308482
0.0750869360171358
1.192077276498336
0.12774983658990646
0.1753439272465535
0.13676435396502556
0.1478345007286148
0.028154672209032457
0.09158905896604588
0.053492085033119544
0.06013678119316619
0.10366816879411371
0.04377750964209752
0.11244313522436773
0.08531028887007594
0.01909875782533285
0.41256032259721603
0.028517661985754766
0.03681632072196331
0.5132163214551783
0.08293568989924685
0.13387312715936958
0.5763098858790112
0.0387157314785633
0.000050184545265343
0.46583204390454724
0.010416647177658797
0.2915840550490914
0.27434211670220887
0.019964455007237283
0.07306450578043817
0.0863748159128023
0.16157841514449708
0.004105080775160418
0.2706975180035307
0.22152793633261525
0.0500158338039819
0.002299391532381147
0.26041312869203886
0.08442489438923302
0.5313904419442067
0.4642038857514508
0.010182112677236711
0.014100323513478197
0.010731305687545321
0.1693167251225895
0.012211956391778286
0.024086115787637356
0.0975624572623136
0.055043512823610474
0.08861953069823346
0.04701604155902096
0.17488171010936765
0.25398914681370016
0.5541251388239868
0.047013799013864266
0.10989682166928695
0.04570078026729103
0.15672115427234737
0.059099416033240974
0.03317034714325117
0.1710575946728713
0.36540982587510457
0.024958761834765062
0.003833514495734504
0.1272186359308969
0.06734698152110392
0.06185882346586715
0.02385235042422303
0.20083488084397433
0.0016267574357093438
0.14720598428548473
0.1449509666070031
0.11126616952340024
0.015021493681849693
0.04873828315190843
0.08466585061272391
0.016453608233406036
0.2671905037668679
0.12050433515359965
0.025142239546640906
0.0447748898857803
0.14539904721904484
0.01969928574009039
0.14054370786091372
0.06862122885725325
0.13438172086835487
0.05576154606544741
0.09061357177898857
0.2887087394791094
0.018562783931954926
0.005847602761453688
0.012216096388733565
0.08966594010747758
0.02015888287172785
0.017996326924930358
0.0678976721815507
0.07376776675337882
0.07384504808820906
0.020393468853062865
0.13406780108009506
0.09658671421133527
0.05877131112358838
0.34390010017370604
0.07636667720239483
0.18189509875890492
0.03592481438548551
0.029812055630829264
0.036198594365542916
0.6276102316601715
0.166290898426612
0.038741326741876504
0.08856829080211535
0.04788745761850092
0.09470028436857252
0.029286024180804317
0.36704730764868
0.21260987759293157
0.1688940334333817
0.05653054689922189
0.3066391039097636
0.006552731079131966
0.027209197383750553
0.00275260714260843
0.04734969477479552
0.17903137168922473
0.018694229557958877
0.294946144232328
0.2932748916838511
0.031440517010623927
0.419500197573372
0.24338768207104428
0.03949204714726866
0.018224280988367633
0.26130766167309116
0.02754457776859378
0.502900291540783
0.11403664736750645
0.3201553827393519
0.369406616572122
0.12481963162122131
0.02620591973518063
0.008813710839554992
0.3622780160303257
0.057934223534687794
0.01805266295403257
0.04591767908139467
0.11292808403623601
0.32320842412529893
0.08328074062017096
0.486248493576588
0.03693065986402149
0.07780620335922765
0.15640762118273285
0.03471135939679824
0.10469918003085696
0.5363253461174834
0.16297992789350957
0.18601013842602657
0.0854838848815242
0.06446020696140208
0.409589809238986
0.023267843881769674
0.23486977762365188
0.26096704878647736
0.10353884737966979
0.18559900062472723
0.014670272344842816
0.21632329222827004
0.08132324603583044
0.081964782219785
0.24491995837877437
0.08306190130848651
0.0293574159739893
0.03506684962506922
0.09589516600584427
0.05637011057159179
0.5280700904620531
0.24365071660955548
0.04323343146446196
0.012019960823159625
0.34763102981540783
0.18191192017710497
0.03055661396056904
0.07929740103992607
0.03540892818296355
0.035657672142789296
0.0064632449783067
0.20194023854055093
0.4087086794788663
0.296410193701426
0.02731031041333807
0.0004544949223900563
0.32898729323588605
0.03242342587281724
0.007891708273035494
0.081318168844098
0.32399255096344215
0.016219122441875743
0.020087008292326736
0.24049330474087594
0.14902267698991703
0.22547643516657484
0.03353371807698957
0.45800679034303304
0.08516318737534395
0.5847213021881237
0.022277591563418388
0.06790863566406463
0.08238250334662779
1.035747545568262
0.341041207232366
0.06038821781776601
0.12227060226888985
0.22125396935860603
0.3022154514139412
0.16392096117238047
0.13316668013369343
0.18218928222366534
0.08024928044097611
0.019899431344111488
0.13878822873312024
0.08729902077736101
0.4706625433320589
0.4880285969908242
0.015691540701229117
0.0900982892843744
0.06443873730026708
0.12596204378021614
0.23524948648443395
0.12767536159893558
0.0010327496497166996
0.08383839095663047
0.13435088623008024
0.16367124425672125
0.23478358195730764
0.1098413640036956
0.4556119141077292
0.47862526638909353
0.0005380218518932226
0.04641957467159333
0.014740176420716044
0.28572145030734614
0.11841852120159442
0.14996467405063696
0.02573729382106265
0.04779459780249818
0.05198603027250864
0.15413097798300426
0.04885470570347138
0.09089375579945701
0.1342892479713079
0.0079257057811179
0.22747626873001534
0.11064740415556337
0.013396261714097728
0.0403906648873864
0.18921393660247723
0.1442835921978888
0.1277782229398359
0.16326094686091425
0.038072998406871485
0.17008395002621923
0.26748517851935033
0.2710926525754203
0.006975317351011414
0.14638921164913674
0.01667069747974812
0.018005747577718237
0.037529095721845505
0.036772943507594795
0.1365427835874022
0.2010819601855175
0.10743032894394672
0.3122626339288297
0.12634410271145557
0.0398555358432035
0.05559862025588048
0.09362355423327365
0.1719947322991292
0.2543130234284088
0.06378210866451135
0.36973734200714414
0.7732305358788456
0.511483952469605
0.09810021719901749
0.0691235948828621
0.09033037375807267
0.12157631593793058
0.016576037527308914
0.1992721510562452
0.11768307330891584
0.09545853615045329
0.015710647711365627
0.10759061951752583
0.17128359704268697
0.25400034866365884
0.11223605067167174
0.2882661811320497
0.2027037000300694
0.030921177289136233
0.32386672806168426
0.018696493966239295
0.183939644428752
0.21401219359147428
0.1496563159905409
0.016649866083949597
0.05180208826668773
0.09763791294151408
0.18427185972109575
0.25327225477212173
0.198014052147057
0.048430041629854766
0.10012172773877265
0.14787872563599427
0.3231737063112357
0.3097999189086409
0.11129352411665719
0.41723914869962814
0.07342437568736827
0.06070002870393889
0.09630913264939074
0.13875627016687078
0.037668383470626725
0.1668779957618999
0.05081640313911691
0.0029929538626312234
0.5100016601170219
0.16482014473345927
0.09166499402860602
0.049571299265160275
0.06406753177302929
0.0848169580651269
0.09990002520315737
0.18547340452555347
0.009639336650670401
0.4602408331991652
0.12818980234933208
0.1038371182674021
0.4424128589364776
0.06891176026173085
0.00010843293170320959
0.05143693783940591
0.13439734932682418
0.10507305045794707
0.0005528635767592205
0.005876368879958793
0.058081218627504705
0.20207500906313694
0.1738779206614449
0.30679732822635036
0.08444749276501691
0.16988032114836843
0.044707690744444466
0.031317021361854804
0.017894087968869505
0.0692260839241126
0.06997563143212424
0.018000117385576088
0.13117645963335697
0.2243228259793007
0.0785072342010317
0.1638948557743303
0.24722075830005927
0.014975682419419184
0.06583365469552264
0.04410139346398946
0.27731981290457763
0.11906156286170029
0.5434806064237133
0.0728896549664842
0.039056786552475214
0.16117708271682193
0.13827171232914384
0.6037511321338107
0.4200027384894809
0.41102561137766097
0.17414070127721584
0.24033545232914488
0.1000290752990934
0.1878426269214477
0.11099365976911146
0.17545939097754676
0.05113036968962939
0.049828139556936206
0.14755715164768993
0.016751359538410834
0.03351686967855358
0.014327828055228422
0.024216300955147846
0.07226385830627474
0.18555992359157555
0.3885978531174233
0.07089333966474697
0.06801631294598601
0.32174676487965626
0.031440557698599825
0.04082185333504583
0.012042051347651588
0.11791916564309075
0.11374687934906133
0.18328470124900567
0.4308212746058281
0.10997036368530809
0.18809872930766103
0.03753055463147722
0.033169935788037126
0.00804819758167394
0.060590896030670784
0.4053918452815453
0.11223820560610367
0.12920795605130636
0.062265334142409236
0.06195787011290391
0.02935761665451336
0.1504680673312978
0.027949547332892285
0.023777072181085806
0.0999297455039973
0.49803678786379485
0.11711086239595911
0.013773345297342764
0.021048992582648657
0.10059896849322857
0.34817218719741927
0.4278989052493512
0.04438746149912355
0.05181385846398079
0.12133028071718693
0.07909854826488123
0.10556145331629749
0.08107064232385988
0.08025396031954285
0.1331238415238069
0.23262459385068196
0.008183190983017423
0.6030058545410271
0.1907112584019904
0.3718814326582634
0.008325012927492966
0.0162174913058519
0.02465209322946205
0.17471349182236415
0.1246035928242786
0.17383144618653082
0.05121565984318801
0.03273878318462192
0.26963117713274515
0.06283810722186364
0.010094800933469277
0.0317773446433317
0.02100492151756035
0.388631436620809
0.17556367768214703
0.08843611260481118
0.22935464552862697
0.08395275962733538
0.027310280105164057
0.034145166118134174
0.024238219312719845
0.22219238798516672
0.20527250816189138
0.11647537757510235
0.2330085347060928
0.05410310148976216
0.14323440909253574
0.18544354056783147
0.04373661767786866
0.054116817479121025
0.020732353350468944
0.27692248764505994
0.2857213064664087
0.040571660667863614
0.026555653895884407
0.2621656859450703
0.06316179448532717
0.10650620161817242
0.07528665215134998
0.5202218376806285
0.35695986898506865
0.09253455711364107
0.12845192907659544
0.09708282469986952
0.06259679733673261
0.24038706252040648
0.031153866817628443
0.2499429546246504
0.01286658679046942
0.061926970627665806
0.0118122667290186
0.1328447965820523
0.17360455237860303
0.1389726330499283
0.06684278414551925
0.03208494696517383
0.013141582087118745
0.06489818751638496
0.13830141820300582
0.22093762207823792
0.08229231329826939
0.1675063079120538
0.12369749750586342
0.6487711847524535
0.10820478394980608
0.31006856927416276
0.013508630845789883
0.2600573010727533
0.13615516902873623
0.05092122432334755
0.22259448292664605
0.142466304709595
0.12803941105346697
0.06528321064818775
0.04203044682554708
0.19862265322847447
0.05130509582646687
0.12141782658380636
0.13157107674756902
0.3359998902358301
0.2678710079927437
0.13407563444322776
0.0018848478846743707
0.11548028053250994
0.04180138838559537
0.17925161790855274
0.015257481316873184
0.03210734704438338
0.00501470140110615
0.06552390699438838
0.02952121127870818
0.16982440593630982
0.09641086058954973
0.5896927922631002
0.07902238154785092
0.045068525864704105
0.09847529836111092
0.05312246833404314
0.006789721152783474
0.020369263659577627
0.12804066691056668
0.976199268122744
0.04448415169673402
0.1972706226794643
0.06957671592355606
0.1515985828015474
0.02611162620511484
0.21988903846182015
0.04031950676280387
0.003373751473630971
0.00966071020328406
0.3756420159538286
0.024648501768200017
0.007921230131671413
0.5967941717698878
0.10071024246288338
0.08165740636941057
0.11468362885621715
0.04964645014806723
0.00883086440670764
0.03614763881197732
0.1447579433322416
0.054825017642509605
0.010226198167475015
0.1872868132697036
0.09432469406437255
0.25074906515993556
0.29856221332156835
0.06495460429842809
0.07416295494258249
0.07715723138846593
0.14195044937313997
0.07158086438181577
0.08843585998042425
0.07753105084801619
0.028974689020773107
0.03223473067621002
0.04387162410223461
0.08963764322138222
0.05060219488474391
0.2870280863240154
0.13980762343918776
0.048248563287611734
0.1311630999467843
0.17499950802419614
0.7535721415436092
0.045823570468415085
0.15162499679825886
0.0435190091110833
0.07552847052857774
0.20412315544658735
0.24555247412040976
0.12996627295092988
0.0023197774910436535
0.11479683391222432
0.05723390673882329
0.04280993221614891
0.016686551950354754
0.0016956374435788165
0.027287492689619205
0.4560728997521273
0.0664510825379737
0.6177840836897199
0.013343276358880917
0.219797929794654
0.820397738560143
0.15516606183655152
0.13644179708946966
0.3609723873465009
0.007871517354561023
0.04267200265880874
0.06711485022915303
0.07802584618577209
0.012690823354543555
0.38354348926033127
0.41910362908516197
0.011702097134745092
0.15412499079689976
0.14088559947012294
0.2111671454759036
0.5185800670385501
0.3038573406039933
0.08147121362537219
0.03714610172204464
0.09519155153257235
0.00020843163956643619
0.3304993220547808
0.2528437505381035
0.011692379272238214
0.4293798936157513
0.15368590484454114
0.26356904171167184
0.3588806310206033
0.5599488978467659
0.11741210253947934
0.03917481606804932
0.14685519895722607
0.3119163605686388
0.5369212993139387
0.21890599836717292
0.015833770873088276
0.4222753880912297
0.6012756292379842
0.08928400632944135
0.18229453969533452
0.06005583931541387
0.07525095175742809
0.15397553221807642
0.07497905357730295
0.07563367704674753
0.06258061791660195
0.1482356684281474
0.3029213242569329
0.0855729703477619
0.4837889614271986
0.10730189336750193
0.03373729948275404
0.06434828961605712
0.0013032698178488283
0.07363162252647408
0.20557931363312
0.10395168825037722
0.19978474008455988
0.11299469104704138
0.1920497959736374
0.16948831746190005
0.12870003413558154
0.056181344532287375
0.17094164489821917
0.08945362000124395
0.08086111539487732
0.12929574108968978
0.14139452699382166
0.11910485226109507
0.003120185566715216
0.8441256282371545
0.021906690449588002
0.10618618822560404
0.10717823578508823
0.5068828298936737
0.1833653116887188
0.07182334406723466
0.03182640205666781
0.0046737697150320435
0.0682439332312881
0.07324386521175354
0.36260094205869386
0.2312838949245666
0.05688037969229072
0.08095473108724578
0.26228470401529236
0.24821174958278852
0.06693396363313932
0.3908245328799823
0.05859262509461157
0.03114929897858558
0.25566421566057296
0.11702846811476415
0.002387255276120346
0.1399811396370456
0.5499267683574901
0.07369757448709305
0.3126428900362394
0.23849723744895235
0.23695589125117225
0.01339901584554843
0.03409776243474872
0.3619164059114703
0.31474636228544767
0.1911977411409733
0.10892550714344561
0.01082056748230854
0.0923192692643471
0.0905467567195076
0.019544995128447096
0.09281166720700523
0.04218976256787402
0.058807527424827886
0.2679633528150462
0.10616763538737005
0.03620713664083443
0.0068691034416336685
0.06520439280121493
0.2757734960039251
0.23539545303117046
0.013771068174581083
0.07188656065620483
0.04398420136641525
0.04443564453779012
0.1761989368623014
0.2353059204815131
0.1950501742064338
0.4336283294396179
0.15249570089132838
0.11944995050237413
0.09242449131415799
0.05229530512270263
0.5701412058526819
0.18377330898283228
0.10175388989573875
0.11059324806901298
0.01810098180780647
0.16667633029649598
0.0651649970323664
0.27138163151789685
0.0567857329075837
0.1884448143769804
0.035790236324852606
0.07744884377857342
0.2045733469768359
0.020760057455455425
0.07267428253311335
0.5002229583877914
0.2652419971529279
0.2517383051683635
0.24364892607131866
0.03096971753506402
0.009968023398657436
0.027715851481081098
0.11340342982577131
0.3865720275618179
0.03747007313044304
0.023756928128650764
0.42017274136402627
0.20037404306539175
0.041124599263286134
0.06180940582742249
0.4288381635942299
0.009528151504323738
0.04128945157627663
0.09650415446481216
0.10313641756256055
0.0224793343421462
0.007592372554305382
0.05663070626357154
0.1621724656834936
0.25251719946339274
0.21841865445107247
0.02652756835311536
0.0625064572742304
0.3822598614027328
0.09162807918544941
0.2433223081234403
0.030600284257269718
0.03586036835565069
0.20054651539113663
0.05799987756689254
0.016017796728167073
0.11455505913035952
0.06317130611838444
0.15982611161139634
0.06773045448196428
0.31400614529687854
0.051839090007703335
0.22263715556210786
0.02350896479476725
0.02935100412098715
0.07018551488264128
0.19393192600016831
0.3838068593090198
0.067378922282642
0.11691108886489004
0.12039048632851047
0.7908092598555361
0.21630478568213915
0.008262075412451617
0.06470442613679481
0.05973161479673513
0.14226395827847196
0.04510282253244151
0.02882969566996845
0.11116970697650919
0.26197512644536647
0.19528420432785046
0.03048500607880932
0.03279783254566971
0.08924892046103741
0.10589806006764181
0.07864550530912588
0.19955300458964753
0.12386751657017316
0.043026094866104286
0.2894439518423711
0.22441777976482002
0.060908527602057706
0.15904167244027992
0.05238475536578045
0.021936205341010605
0.020062152276196846
0.007392962970723731
0.030547732609287035
0.11964497757049118
0.0039601659582014
0.0035086140892664538
0.19583482271325875
0.018346307089448843
0.09753481543811529
0.01361304525972863
0.1912352767186515
0.8089317949408518
0.01509502195334834
0.08249343214305942
0.015568172263982008
0.5047488672622675
0.145786387661224
0.0201830507037065
0.4217821897180286
0.014392290622321854
0.008494102117789485
0.27940265372668993
0.0118890037753729
0.06934255347869009
0.27780065560415396
0.4873597248591879
0.024173219572059656
0.12074080753654252
0.005865544994248888
0.031111989746935305
0.13557878522901204
0.004345528894496395
0.5946535086392767
0.03213426357617331
0.049292965617657246
0.024442824594545713
0.007988904562167339
0.029973792105125345
0.03695938923412656
0.07106797037896626
0.014273372119914118
0.07448622935556617
0.013775461403490629
0.24362756217307643
0.12795820960143733
0.062031087508843154
0.18494733889743453
0.169139137346339
0.040896413822558236
0.006680823354128227
0.14960124333565258
0.19839957359889185
0.0025916127051783576
0.1412976654517263
0.06416114415761569
0.18045717481946724
0.32053115746058547
0.05174384390643369
0.09693724655000582
0.010635202128973453
0.00877323618250481
0.33279591386445223
0.30130154973274276
0.3862387635675867
0.04483326065083295
0.0676472299542921
0.0049878333827233345
0.09560898977268696
0.06997136496145827
0.10094972327295786
0.18261617848354544
0.006753764678483559
0.11049206081704006
0.10349617108767747
0.09270796841671237
0.03662928264907971
0.06484399402713638
0.4361913577149215
0.03641553786368061
0.056559004679513705
0.010668111253369972
0.11762333074686862
0.0019421770952974629
0.09162578736000127
0.08242121246062654
0.05222252371969561
0.03084224309230003
0.07689252740762717
0.15684056979735972
0.3974911559380517
0.252539752000853
0.0155232000568324
0.3809376242548624
0.11315302952710189
0.028534610820103935
0.1953614512434573
0.13010050877963167
0.5144861968233252
0.057218444828631004
0.019883191408209253
0.023726693705393594
0.009816986957009928
0.04340622224681583
0.07278194480600741
0.2147264317585953
0.1400452877230417
0.02679244988569454
0.08704031960905612
0.11476943254275318
0.3050147709790329
0.008463681319963843
0.015382608822767367
0.17208421171207766
0.19262900808077316
0.02260793938783035
0.11218013303228448
0.3325339239483078
0.22841908628792712
0.11498059599117783
0.05865783324899993
0.015151208229450307
0.11352686780447707
0.05838560857505077
0.1509610579122888
0.01649768530574708
0.011444871732553584
0.055745903954122725
0.04358084544873366
0.09918361555325812
0.1204857276615005
0.49047892299914886
0.027274889385821396
0.0030616337793264443
0.11534734066196932
0.14529047797233616
0.021441273601499108
0.12004147699767483
0.008745129046223692
0.05056488622702328
0.14831161252914368
0.20198835329348408
0.02696223720495342
0.06863699457852934
0.02171943488630926
0.06191953300576864
0.2786953305974932
0.05669012433556325
0.03649529945124281
0.05452200670695852
0.3299556321012501
0.27724944321894124
0.20743934918060652
0.29862105070147044
0.009563515488193152
0.16680203547755432
0.00847172052656375
0.16126198621601695
0.018656409662746704
0.17171500316521207
0.02395812402601957
0.053558872273569764
0.06015262137968404
0.3221912978023619
0.10347729235501929
0.14141450637068786
0.30851519045136677
0.19674921985143443
0.07025365370603388
0.022262214821681767
0.012444377742798753
0.02958735174539791
0.09206508171703232
0.01564551350373853
0.0419742201765992
0.5993946762128695
0.004399575614030023
0.25403246409478775
0.17492941866200495
0.723927998067391
0.595208498958022
0.020498059456140368
0.1552880148526619
0.007110313139609951
0.5331045441888907
0.2960109507470339
0.17174714013502515
0.0929319363581535
0.19447964708625426
0.14692879728968725
0.0001688244117809385
0.20756888096001794
0.05440618799980982
0.05695276073833164
0.04337776954745724
0.006728364322729169
0.0207825069800526
0.438153175614442
0.18447344672243166
0.018059634948447423
0.18292587414918976
0.004272893123353197
0.14849400294524054
0.05784067124819055
0.11313219220845261
0.23334120847959175
0.2570145088012555
0.08455479371410919
0.1105114228842114
0.46268411351301914
0.10320496889359483
0.030091172297515616
0.037105726487439296
0.09804609295629878
0.27945495388680514
0.11804572535952533
0.22160743166386984
0.042854874299926134
0.02914387717518531
0.04966430168579129
0.002738422108282519
0.27417399970785633
0.20085387150536113
0.053064659857852095
0.03487547264824877
0.07091682629571627
0.04361488824853987
0.0023968045800434293
0.04719988553496054
0.0946433315317612
0.13097997546068815
0.035545871290475324

==> anc/HaarRFC_U1_L6p0.4.dat <==
0.03335868511231566
0.18786841053452122
0.04353123332846639
0.062241790667928544
0.36486685496963356
0.03401964577211945
0.09306290444615942
0.06265678571239185
0.32126730366155487
0.009946704611509247
0.11720236911648371
0.029688390218995185
0.15079528195001823
0.8862717703418048
0.018800959343779896
0.11301396347057881
0.03295162219972914
0.06713416031725071
0.03911016387352827
0.032901213059534244
0.3169990974534161
0.01736991021400904
0.17677701673327706
0.0583611770834142
0.04295596845893692
0.6286274655563961
0.014002209797785558
0.04559352377164045
0.004775062510086008
0.09480160851103023
0.06130269098217199
0.04466954113939562
0.08048639841618484
0.2796400834227884
0.11705867373678815
0.4630802734916905
0.19987766092551917
0.2513017807511366
0.018182309981239576
0.0493630462885353
0.3886554286831
0.0021712643939813263
0.05178451554773285
0.027989363832535072
0.6750755962997613
0.29709931858557237
0.14572582834982103
0.05418976510577302
0.08122119647158936
0.034531216250308645
0.02073397898986772
0.10689992968194621
0.24163337441801436
0.21999832250794724
0.12473617790164392
0.03594536300743209
0.08437111748525672
0.6161017189909037
0.032086545484233724
0.007401151902786528
0.23070600604799607
0.012931726554337457
0.042965546925835305
0.0699634926142663
0.2933645197303419
0.06452562562329026
0.10971133878323434
0.3690142001247856
0.05135795419940878
0.2977196827959232
0.5879609475283032
0.10206082473754834
0.001171238871480079
0.044684199067560514
0.1624913400571202
0.04072295171156508
0.04148385664314148
0.12685367230622363
0.03396490464243581
0.015162896875147673
0.2223885811235269
0.17444648829020723
0.2741074570488536
0.17414218458408046
0.4161280722936543
0.03904798104832389
0.08973757972229723
0.011752848400430239
0.1530202206890555
0.003385512063327163
0.015547903854319377
0.00489834221486728
0.3715214894013068
0.07770153783930857
0.048412627443715314
0.1291062126428996
0.06328718606680218
0.10636089949803128
0.12443128662079854
0.0033911948763416223
0.015819416141944646
0.1306220079139159
0.015077691749768415
0.3197959407419355
0.1343784033784461
0.04852729467513767
0.14276119754362818
0.023665144329100975
0.8225618773425272
0.12355863478461585
0.03674864205182526
0.34880647077220817
0.190177037514122
0.046153637629441205
0.08145908495400651
0.03372851086654419
0.10140666411376532
0.12385293626772607
0.32891265912500667
0.11634308929546952
0.029122580780996554
0.07050638714788292
0.018978203125009325
0.3827885618102016
0.02626415480605463
0.07758543182126232
0.027142706991169045
0.1225862652313408
0.008252168472878225
0.01929478645555759
0.1096526049109909
0.04111137755026374
0.011266090065990074
0.14844845532201154
0.22167838771889153
0.2723183247873078
0.04573836486809972
0.01556103861372459
0.4061869671540725
0.016031356403459283
0.14214848864560792
0.10455632901265507
0.07003489759998421
0.014826619656632596
0.1661650898584698
0.1671938320331721
0.4604950168567053
0.05100299216714405
0.01605592932698953
0.0595457961425664
0.031061930662768515
0.03466955285124513
0.044174479864989194
0.10891541262561726
0.1663344574873031
0.1268974939629847
0.015782812566302727
0.06613341601118265
0.09461738282808539
0.015405545240135115
0.113227597925798
0.03634646441632478
0.37342141129023626
0.026209117242733372
0.04517916384626753
0.003887262290232421
0.21343729079076984
0.10697732265693514
0.11630583240260167
0.11607036496807793
0.072783393863041
0.07293605493568593
0.015865143414917484
0.031459112269356854
0.22428525773573127
0.10372976473758243
0.09877693053203977
0.08001645309820747
0.11665502869449351
0.0006759079443188358
0.22716263395280872
0.0930877606793783
0.07120027696684648
0.010132239785888945
0.0999876437499711
0.043179024533803956
0.027349497415956374
0.025774455066830224
0.31281592058676866
0.0607007602733059
0.5225299108466981
0.04643648956484824
0.1555084186407589
0.09023144484509416
0.00929799060307625
0.25233478321856273
0.06788790594320836
0.04383003557679056
0.06843806598841529
0.5251467067179747
0.08366355033531765
0.006544730570159101
0.42453045195769
0.18968434183945054
0.2620609197010295
0.269382198113715
0.23057877170618846
0.1558020328293722
0.2689574546869323
0.17729460272422448
0.21560151127060773
0.09507280381541605
0.30179601110112275
0.0330540106965213
0.13907659492716684
0.03886072655687356
0.3782010033990198
0.21919955484924603
0.1653256614231348
0.397099178417641
0.16197238710946804
0.004071980874256012
0.01299882961891004
0.10040052459966417
0.004392208986986583
0.04855801220903663
0.1055900868531032
0.17690019696627451
0.07601421925146892
0.24425030982750806
0.09144358385966955
0.05115123532420924
0.16872659224595102
0.3900853343227898
0.1761986203396796
0.6986361728959319
0.09868859058726834
0.1982553635713329
0.19417791396608367
0.0011142412795862586
0.12673493301628055
0.461951630556878
0.008671922600395569
0.24334143907197145
0.015789435871989815
0.22806175408770804
0.27673374766089076
0.14866209847256337
0.10892701017175302
0.3654094553914536
0.08603878717084917
0.245789797840175
0.006425105515855027
0.017244644566200652
0.054384476017381216
0.23026310607229436
0.4008403833860576
0.016098231620950264
0.5469723880805909
0.08468078171936456
0.0012206385577428862
0.07512622822431421
0.08600911775395666
0.04253622833653276
0.09342019120996935
0.7796687651531748
0.02308275943687668
0.05084595779713609
0.2533860149731695
0.07229551840109766
0.37504659059399187
0.0992401764267845
0.21070006485035148
0.024941196321248107
0.042731065098983646
0.10548268675703319
0.002764032644756881
0.19652270102431568
0.1534917628692051
0.06519049433449293
0.5952637925411592
0.1651332755193684
0.14510895353310901
0.09382177184995909
0.038666392913452814
0.2539098507168704
0.7737041084568002
0.060367438156702855
0.1873928372678793
0.015270004343042492
0.2742879795802556
0.38450621484382497
0.02834583462742321
0.038102621170835876
0.3763041016349122
0.010550169197528922
0.20607634868414232
0.0009056925311695047
0.1433993591146628
0.48285995940330917
0.04203369681263812
0.08017224556853243
0.25283268409188964
0.06777792779714462
0.5413639646028101
0.14637947566255963
0.29193026102307923
0.005809076591983755
0.16635300602386968
0.09459935071869481
0.18595557865509
0.3076763627560744
0.1623754906542169
0.08390504533574163
0.06814008891261962
0.04621856917078632
0.11804073649094099
0.03442378251572087
0.048175775154231625
0.19888005093379688
0.613041053202073
0.24475590566829605
0.0776808482639222
0.1443486857430691
0.03395137349577114
0.09410642631131262
0.04344863453105685
0.15940305241893155
0.051185462437434624
0.1301467657101852
0.02983713408743578
0.08364729115340579
0.26533826894697715
0.07471388089806054
0.24046450740565622
0.028434616606586915
0.024664048981126934
0.2666870449909453
0.143115610805681
0.5715339711411553
0.00006146464118117205
0.025021055051575116
0.1307584133681639
0.1458962946143208
0.1007679993469491
0.12797621878304039
0.0329109471838334
0.09798787298340035
0.054960771905390074
0.006853247450419912
0.037927844890626936
0.011950106728223053
0.06246583087170243
0.31219763553765445
0.34547774569354744
0.07389296009174873
0.12559182460123777
0.0018452957019571407
0.28249584749530376
0.2280017686664897
0.2982257445840641
0.2749881350328463
0.0597089777546182
0.14383269445187793
0.10587270322668245
0.01968132404922551
0.42037448523052623
0.47940965649370987
0.29016328114655926
0.058567665839697566
0.15578581692389032
0.4879409649067206
0.038196138049259254
0.0297635730928674
0.11952690586575347
0.14452565134979464
0.20293747040696722
0.022629402169713347
0.09108832102649012
0.11776960329283695
0.525202693542254
0.21069789394248797
0.029739120009591693
0.3179750800303515
0.033082513865093546
0.07372129213526768
0.2223559718844461
0.37867275689616825
0.0745073303495773
0.06074235117911452
0.2313256396866382
0.019981670077782687
0.10401874256346673
0.10569010266971204
0.09495236116728521
0.08037686071247353
0.14917797958590942
0.15336952265442638
0.12481228985795625
0.21992623569979028
0.105207331174955
0.06300233920057906
0.12340849518312433
0.14586232005364208
0.11263771390500794
0.09293647638298243
0.32024838993490196
0.21543130687069498
0.059950269457797786
0.2844490857311643
0.022875850370321527
0.031756141745099165
0.01101890304558284
0.34812793965245237
0.06159560659901347
0.10553577980971975
0.0010996974568888238
0.025991895147257332
0.05931583295265456
0.37973457968747415
0.03037291967032928
0.011908090600439267
0.5490910562900607
0.08384386593563335
0.23367299902519012
0.026610919433174694
0.06574213986847623
0.4043422922989869
0.1103625987832841
0.3067405456072524
0.585498406984568
0.011002004966446014
0.07600071692227624
0.1309481421396354
0.13217142066875698
0.06353872776873476
0.18402916635888047
0.23208581104883086
0.18950716473256246
0.01592749385570843
0.001445686871685974
0.03726678005019763
0.04143840618386342
0.20383896584459282
0.22914466794553937
0.9468270445429326
0.056097687945715576
0.05495186761423805
0.016550057838741142
0.16396494291089647
0.040821357970134205
0.2643385758347576
0.02761499263095069
0.002427219348860079
0.13285067520801017
0.058933245684024756
0.13279227385565218
0.2181468228755352
0.06929162354941548
0.09877096476873867
0.08854300983032808
0.042935499050944535
0.06529967476583771
0.0470651833894925
0.11400937472367843
0.1732963963763673
0.08268559370754301
0.5625305588384336
0.055500297037446494
0.06223029464889623
0.1117443076117535
0.015594955725719051
0.018223711137872245
0.03868354971773174
0.08722260022118221
0.02997306094809895
0.38452677650959666
0.019435709243310055
0.23722378877550634
0.10939443805719534
0.04353699260373323
0.1032835441526295
0.1213925456573251
0.2771623634558947
0.022366737381219987
0.03384750407663227
0.006058142451555818
0.03177553690324349
0.09069707065509307
0.07984812533219991
0.3111905508063877
0.07915481562927253
0.02032441820199444
0.042889327799629874
0.06559565252480508
0.3574067595703181
0.02203786133543184
0.03924532976916832
0.047552066036008825
0.6836187075912505
0.010159024713235803
0.04766639247983959
0.004159085820794025
0.16006079108763047
0.13626748589031057
0.14842155058075265
0.013121073617910385
0.44443191588489744
0.19810071797315085
0.0726169072633852
0.011666235921079382
0.4285071364579588
0.03621913113210094
0.6157689712003586
0.2869568998870748
0.048034252000322034
0.027207452143283715
0.2163540176028651
0.06586178689971636
0.2229194820080061
0.12366477642404701
0.21416556155349853
0.38497857585367057
0.051996439120012096
0.18092692464380228
0.2848469378536417
0.18448136758284736
0.1270829956296956
0.11818410267631738
0.4081814311650502
0.10554802103266508
0.011057408867742159
0.012344689541853393
0.04557160936534053
0.06775238322165743
0.0014326824095575
0.0002880762578318613
0.2105174846759174
0.49423879563665973
0.029241775818571153
0.27822218076872507
0.017174961939662763
0.459458586718367
0.0041915849847947145
0.12437949381593044
0.0762800366384907
0.0688500369234437
0.02892502088003651
0.031548863436967195
0.1324409122702465
0.4111730122864226
0.056225413195063016
0.09150384462646746
0.05739784386022546
0.21314628947820624
0.3033991716597586
0.09709585659121776
0.04324832996727187
0.005836526641855247
0.04140664155520825
0.025044423026969638
0.0402677772584824
0.3711336396826816
0.022889332836257145
0.02320249604606543
0.11221610289452716
0.07495045031066896
0.13421693860964565
0.10948002541974143
0.49806146821251157
0.04632342898865852
0.09953641465688003
0.09052824982213145
0.11736418326106363
0.22961977649978485
0.035415863774746634
0.2509239219321855
0.33031952989989155
0.20864567786082916
0.1397335821215249
0.0778772456415688
0.17429400229583225
0.3486887214802868
0.8344867823294913
0.1278801051554583
0.17183741241102138
0.4095843515561308
0.11523002023875314
0.6079356107081526
0.3973216304058061
0.06709024650058355
0.11842484257276138
0.11383104137821896
0.10073830759361502
0.18596792416347818
0.0802722727430219
0.14441999591879154
0.06185314377231838
0.4821650655307789
0.0368412652966982
0.09136695581759036
0.4211572449822062
0.1860287470615183
0.06396405441234064
0.6783795384660887
0.13103849963750136
0.05078836539486495
0.07135115736031776
0.15230161245919385
0.04081283018025292
0.08744329014791359
0.20184578037978476
0.624545342093142
0.5270637944159859
0.028447870783718823
0.18807679910680997
0.07620855314145987
0.13961498752322785
0.008771733590622305
0.18900333011945525
0.29583732368166143
0.08631333069466217
0.2545438320162346
0.07667933141395411
0.0036527115331367863
0.13466266481050038
0.008945615752539045
0.07296855218549955
0.06098481767827013
0.021804629012778017
0.14487254337751407
0.17411468460226784
0.1387518984151054
0.13458118784391765
0.13188223196105328
0.5087031044327368
0.2262304034257022
0.026216049522191805
0.4557002007468303
0.25356963851267394
0.1963381797059082
0.04779499706053315
0.04863998550489857
0.031111332177023228
0.6317699118912036
0.08293484494301406
0.06668661263260044
0.3693608056308365
0.009389585816384787
0.18656292150846068
0.1003426769532509
0.03030932690457187
0.05662124427287011
0.025083555155612516
0.2004413713058265
0.5016455675430529
0.0072189884945111
0.4001408280089263
0.10974838734803351
0.07296285655936742
0.037250347181999106
0.21009113928156042
0.47571606037007275
0.015049650201451808
0.12462492388758432
0.23714049860097247
0.10987931753466117
0.30683137846106956
0.29903622211080266
0.0357801444894025
0.054067999201800665
0.11733840254731373
0.2694023512804903
0.02590971882465255
0.0480828456309066
0.020154664321225466
0.21538388320401478
0.40298139874639366
0.0005568203255774075
0.05529241639510216
0.0791347926721059
0.331426096139607
0.12599612859108497
0.1583542686469385
0.07400468453576058
0.09699792708773557
0.0015379567955396546
0.22051188470867122
0.06784384828284817
0.11672853587178411
0.037157166869197226
0.031690640661643746
0.17546071421674217
0.06694943250692884
0.011615892071880476
0.029677438516268105
0.33458198109590337
0.05882110378488239
0.07181095295513329
0.05508734029667175
0.11781579052041528
0.06703013337676188
0.03790417445847494
0.2507485150140042
0.1858828243955364
0.2656499619913014
0.056460760990147414
0.036286451752452945
0.036862255997331894
0.007472556375410984
0.24992122295700933
0.34783960514882983
0.3558116507337719
0.2435937952875556
0.19655983597862273
0.1017234524438472
0.001441738976555673
0.2264640671396371
0.22963048985736864
0.029866333884285518
0.15244187651237703
0.0023730423590309054
0.1908325407916063
0.5707315715017314
0.021911953413975643
0.039931022745734665
0.13552160918424
0.057547243507619875
0.10573480328197077
0.047523918441764706
0.02648376607236215
0.03690770414518854
0.13465301567198212
0.01877994695856107
0.251849769369274
0.036648168236487366
0.1209900413656287
0.04096501186859155
0.02568280874675918
0.29393645509504623
0.00609044104170869
0.0800018391746988
0.11447877781071318
0.25094923081843024
0.014450961965649243
0.19182233048735667
0.052200175936039
0.20578766618232996
0.10529137178784692
0.18499214667057068
0.15786319088458875
0.768026226314972
0.06783593831052441
0.2025194479294314
0.0595089184608359
0.16424012516744046
0.10965577286675855
0.10028788081156563
0.16135864252748106
0.0745961635264959
0.2665833471368071
0.004310373264796501
0.17881074864949378
0.049787789474749176
0.024664544364821343
0.1204385409437082
0.2918602030765462
0.39493176008848335
0.3572094955227519
0.20580172615131317
0.041399242898271536
0.06729545600341057
0.02643356713460444
0.059743334487620176
0.10972488620791522
0.09854817865371711
0.22450342993113614
0.14952560189930536
0.3440772208703218
0.004051713409249815
0.14555728334496615
0.023196638284328913
0.12389570239746615
0.2561193824582572
0.02450025301978717
0.051563098838036184
0.007711461850418604
0.10362770001224218
0.06755750830895427
0.14793622334850945
0.15030430598001837
0.03764525381850093
0.003126987634740008
0.144837528832267
0.4126121263824613
0.24543260993277952
0.11660628007034726
0.03656888177157878
0.01090550116408155
0.03500413466283708
0.039839162353266136
0.017686612641653072
0.09586063400530481
0.06845869968738295
0.33558743750849557
0.3853469252042656
0.15230879577225664
0.015053282387160406
0.2735673093348598
0.02523882147139735
0.1024791269964482
0.06461193317787706
0.15947026170116854
0.1319704076193612
0.10352622809314786
0.046491177332486255
0.11528393701225904
0.03921072602318127
0.013315589927091635
0.35621485373399764
0.041969480683594365
0.03523472923144267
0.04295835247105348
0.12070827997239988
0.10689916669629909
0.04864477663827889
0.04771545305047376
0.05173420403845644
0.15452531584015916
0.15151570049382887
0.2064134571630318
0.370623487198552
0.40380016219470716
0.04537046014131354
0.012403552624917595
0.2103455344186482
0.09960699989968058
0.2867628919847978
0.27886991517988835
0.720487633194216
0.05846798271134117
0.06403524433009053
0.1901659145668082
0.014688126808516846
0.07501731987383116
0.20395118089911665
0.04657481913480699
0.0216328047426927
0.02301985206118981
0.2680677744061116
0.11796713049619077
0.00506617322174237
0.08213622976314461
0.07733665763203816
0.13226493170874193
0.0856594449668335
0.031958919771419785
0.18193843255868417
0.14815578748014732
0.02001983042200723
0.0012360768185979267
0.12858260526444842
0.28790201793713704
0.12916345062824733
0.27473856799914376
0.5852840258129931
0.008415512157343069
0.12598641477248554
0.1890015545309209
0.008061966531642298
0.3160672563201957
0.06969593611930879
0.022991911271421053
0.042334933954791654
0.09071726158318998
0.03156430613377806
0.2533040944892352
0.17065643661890914
0.1380783373654834
0.0817955831246387
0.12124050430157354
0.18488453850299563
0.1651565740905743
0.03232263861190527
0.04467215299483832
0.33277949427788045
0.0630174581541161
0.02525777088848955
0.14990196369163591
0.3915594871029943
0.1875027749920534
0.00012538497357408656
0.006107883581557187
0.6640968246954114
0.15936904003943306
0.16513173507140308
0.007377301149428151
0.10750804852824364
0.015376567001733251
0.045689775525684755
0.7388389966139223
0.2125798640380896
0.26087666183435215
0.13249418694419346
0.023472033242333653
0.6398659541172252
0.034598093030292716
0.13118109965152858
0.11738773919554468
0.09383060585700846
0.029137362179643533
0.21256708029235627
0.1601681832987921
0.054189025783514
0.11656697073909168
0.02045380167775309
0.18922662246222027
0.25173295989121874
0.1399752532432068
0.35515659415205886
0.008074994613289628
0.1964123662703625
0.10204028694027631
0.004004840135883008
0.1088851525160775
0.029520280316108493
0.19145596517983263
0.00105802465698911
0.3273949703490694
0.038613786229037855
0.04884507856513682
0.33708809715333854
0.3036236351169196
0.2130512653354626
0.38038283358443264
0.00934155038213756
0.14290666463820567
0.16580153816394058
0.003087129220393147
0.20012566321723887
0.056166223938178696
0.08220017572396458
0.10763620830630657
0.1380815543916027
0.027236830475311082
0.001749140130790727
0.2046582460799776
0.01091295396573329
0.02181745209297998
0.19495794877617517
0.031646881153640505
0.0775756812121953
0.11349194789770692
0.1088791299928144
0.03065583302802431
0.13641462537191548
0.00180819259075141
0.1585600143988622
0.30592721405758716
0.06953146630709524
0.07279320071950039
0.2008138732666315
0.39028860464549514
0.2316604488791662
0.2617103044883284
0.04588211211875231
1.119617908770441
0.024681979691497425
0.10669175015721243
0.35488709455600853
0.08615431978614367
0.2537106766535989
0.18044976571780352
0.10659603750750514
0.11427503575763918
0.022460309031081326
0.040749010069686065
0.03224408971751618
0.1343884778915233
0.08864820085035294
0.08093536556086249
0.09993370291572042
0.04398275601839508
0.04124782709701315
0.16467637928710757
0.08532530501543735
0.5912625607637676
0.21177097969351533
0.3867408984225847
0.0508185997730608
0.7600576706885332
0.03854945212192062
0.10028123008833142
0.03930402669528542
0.01911924579296692
0.025027888950571966
0.08398959001793013
0.5452024009470369
0.06941521499655393
0.07542358429862114
0.0013064078136818518
0.6538905017125557
0.047131140084529954
0.002122919297412102
0.13079138258643244
0.046739427059880545
0.24909037877842338
0.5199134119797577
0.08057996837815402
0.048182778412655565
0.16328002401322925
0.04835680979598453
0.011241256653280941

==> anc/HaarRFC_U1_L8p0.01.dat <==
0.04788406556326778
0.0018452169938298559
0.006316974964738083
0.011748235494491412
0.046074340490031195
0.011151107439487053
0.003114823684872135
0.0163226457913374
0.04726001026995042
0.009147192190167443
0.011981759018590443
0.025604015186418107
0.007195220303684675
0.01851689306752288
0.001911612179898069
0.006070419168484503
0.05368530194130602
0.005966009001620681
0.03750120851099958
0.02259392026063282
0.010089516171515298
0.0014851940370965982
0.03927279421743816
0.01767072104682075
0.02147005117465265
0.057700655170994604
0.007894006456548756
0.0610349115936935
0.005317087127770605
0.003844063294707389
0.019704312873065132
0.003057159014960687
0.008405412824239619
0.028607905973234395
0.03310336697870007
0.011399833819352534
0.020870393821858554
0.019838209431109644
0.0071431768927032865
0.0006066438454260636
0.0001590702143185292
0.003975823410111816
0.0008779821135880071
0.020385702649193406
0.01688363977195548
0.007476039099149791
0.006737605190059491
0.0009151834129526501
0.009721301198856048
0.05107777093043972
0.01158640059041378
0.008312612089905929
0.0016991542088973931
0.004657851777852205
0.00824330019980452
0.01599255810954293
0.02359677185968509
0.03502663500362714
0.037932296531726785
0.04176125130886505
0.0194965028253439
0.009123698274056341
0.04744839292564843
0.0002745047811520335
0.00024314294529476633
0.009537732301800966
0.04518492404315738
0.005282275938338751
0.015256727140990495
0.00003047410114866627
0.006061882301115008
0.03664826153366833
0.008338332704014849
0.050876890538503236
0.019002110821179446
0.027161856852709575
0.022637666776804417
0.0021183249629649686
0.02262248637027951
0.011166768561854059
0.012805159756066381
0.016985865330962486
0.019074468252000713
0.024556914673325044
0.04386601505753858
0.002340814505257549
0.0016389519999462905
0.019804707970348154
0.009010523430418046
0.013844451555449765
0.024919177922955477
0.007120585729819182
0.00498158688290752
0.00834319721457599
0.0010830936899384528
0.020711500500254998
0.013192349803788153
0.05307168176236646
0.025593182703872005
0.012617744484604522
0.0154811525540618
0.004777346668016546
0.02767153004664042
0.03055629361016899
0.01123694603133468
0.0333991841467764
0.017152748918666434
0.0009285822577027535
0.038992421294923744
0.005632301513252139
0.00017819746217800038
0.0063169769927318145
0.021867592502638023
0.03006368447244975
0.012335148246212402
0.004749819067667866
0.010945177472597784
0.008155523154900151
0.0013594797663546887
0.0033112005425116847
0.019654498290220358
0.002961546587821946
0.025249392474283424
0.05033277460162769
0.00999350925488777
0.033505678807765914
0.01675324579195057
0.029744418973026026
0.013693274872765499
0.042427785260352874
0.014728263479802542
0.038074076934166146
0.04854838919382673
0.023445744052298226
0.009975267317502288
0.0009435522251206249
0.004461350251255514
0.033628786554441965
0.00016678610028697142
0.008347788050772397
0.04631669304173508
0.04335847202388201
0.03616358333379572
0.02749830097779864
0.014283888361865489
0.03199843566874369
0.022177312224280366
0.025227812218694946
0.0051190115836152
0.036792540822382674
0.02387238637571349
0.00569012885989992
0.007029324556624796
0.035515483195653445
0.01333581691812942
0.005747371454723957
0.011255020991399663
0.015542889135550244
0.040847175443035406
0.01878003748071308
0.0228022392442762
0.00279692791513087
0.0375191368585031
0.0019433264526246901
0.0004873159925092462
0.024038810058499498
0.017431626698504295
0.015035153446733876
0.0014815952683668112
0.05778863365305516
0.019594652109587607
0.0008506760675474756
0.04650300319113573
0.012333971596831451
0.008659101800602833
0.0024368156562561577
0.0007486110027514057
0.003507547489931041
0.0009854308993197754
0.013955414694461505
0.038293765335822016
0.05635733771990549
0.01673232901202455
0.006761654701756169
0.019419100410040448
0.022249330083297443
0.010308019768780635
0.04446016858608709
0.0039716276201515344
0.028229693163885305
0.0038573558774741426
0.01882776591395024
0.04495373041935418
0.028024621017804455
0.018612088739015483
0.03145222606523726
0.007448658070945817
0.045000338259463375
0.02983981261085765
0.050066643961556544
0.05264081094344589
0.005147951373052881
0.012110659553981523
0.01564392150432891
0.03939819397626159
0.015296667161889063
0.0239140633345999
0.005991386324823794
0.024134256028009626
0.03053895735019177
0.03946440988149696
0.00019900860009857964
0.020021155215890585
0.007211175187427235
0.0168708903176969
0.019207376216550765
0.022972413181835696
0.0004849928705283646
0.001196280375292089
0.006421245073921591
0.05908506855064923
0.05198317813921198
0.0009333375934139313
0.0030317961761307027
0.013715388408156637
0.033019707527435174
0.03478262750724589
0.04415535028451206
0.03282949632247398
0.0178354546321282
0.03906474515188019
0.006739066035395505
0.0012719763498854632
0.010726922714441726
0.004948529618711068
0.008511854338467479
0.045446000549422126
0.031099050651419657
0.0023683945245225255
0.04441974293420953
0.05269812829156218
0.019680764445999904
0.006151798004003521
0.029110214394263166
0.010388434254268716
0.006509181361303651
0.009198779588717728
0.004722739675082701
0.02100035881896803
0.023781098703939994
0.012381348854200001
0.0023326763729036347
0.021154309698812813
0.03532556680566055
0.010699552509923832
0.03366769534289558
0.0035577675699747804
0.005099084372092819
0.0006094167684155213
0.008889317361882993
0.022399848735894116
0.0065984514921808325
0.013201865435452135
0.021353428228938806
0.05156351713638494
0.007867739030007238
0.0004305825524452219
0.011774306317421683
0.0006335469261890292
0.012967440332029685
0.023224825200606914
0.023516338947019464
0.00019350255346221903
0.0065590835283972785
0.0018594281027069575
0.030684359608927035
0.030727889792100962
0.016332225125950096
0.0044062775083591015
0.006358368433403019
0.019212505393058157
0.014645031555519356
0.008034145933460366
0.01201658074618127
0.007742158715550774
0.008146384518396063
0.027957600091705215
0.006084739705615316
0.012557597788423861
0.03202795164346529
0.017319905023960684
0.04265001302589823
0.006372755959745534
0.0012710165000971699
0.05055489307883517
0.01940811116839232
0.02168050840077189
0.006588944434728795
0.022990959557457606
0.0034251286709848718
0.05656405562687442
0.0007700865341414214
0.014958685963269543
0.0035154739234922764
0.0199363284490175
0.011622234649888274
0.006978358796348492
0.0443814127093234
0.011960842120659787
0.012016517488193422
0.04722989713623315
0.037479300012214424
0.021359384940370867
0.03235416267816404
0.016830095114969173
0.007551079505462638
0.0009705967456148144
0.029150077816299948
0.05098963519220083
0.007662687098273625
0.013645983263432969
0.004198774256426211
0.005809170942657477
0.03964342932614675
0.003924247803376731
0.015964591898592
0.020419355233304227
0.01202174596656197
0.011610674570019311
0.0034723579518104717
0.04497026872787386
0.012546549840145567
0.009772839490265276
0.011914092731257021
0.017955157549905933
0.011842437351058922
0.0003280346570263529
0.006637657602369172
0.018003026722500707
0.00827050357273437
0.008939520873177174
0.03950446759633379
0.03644494507218113
0.034105393702595105
0.03147376809671193
0.0075116922541384
0.018260125475695284
0.021854437157029838
0.011841940206837888
0.004537534235837559
0.02625886654133897
0.02236396222912345
0.0035587093595466535
0.0005427907638519291
0.015398145072521753
0.04178333176821949
0.0136744712009597
0.022728636414457538
0.0027218031580180284
0.013384301085585746
0.008314019827375565
0.03515591150238222
0.016042448536219302
0.033512700833941
0.0012661603749824738
0.0326685345932028
0.012385457722926069
0.00010882475687265763
0.007282494276328364
0.044513842155153784
0.0012208114622788693
0.0019106365901552164
0.029685608537717185
0.00022382887451475377
0.005012623712610451
0.015369867602489462
0.00877542655632522
0.0030706661660010533
0.011577470645239268
0.021760134557239758
0.020287503576381736
0.030232073164020042
0.03622028119046656
0.00866337009842106
0.0033204609558324955
0.006234045286556873
0.03771457103580019
0.01321917381993623
0.012775087287585125
0.00540371150976157
0.027185847759167
0.006333549617925642
0.0036230329528354286
0.00243720146424142
0.03379698095251977
0.0008301726813965408
0.026738633949865826
0.018598084299900727
0.03439670437367193
0.037023827823466
0.003862278400690952
0.0025525390353788873
0.059710330814618684
0.008490061206034304
0.003927130666024154
0.01445080720199152
0.05388584245290097
0.007248365317653282
0.013861328977646343
0.057636214782742945
0.001162300086845597
0.037840411804793486
0.004035978718666948
0.016279361816269974
0.04995372123572596
0.04572653106240983
0.03768669132580977
0.010342695689297637
0.004306415466444832
0.0026115370317364582
0.012688570812375483
0.021212900049849583
0.02291717438690262
0.005293493360806172
0.007559957353926617
0.013102425386050363
0.0305247011955187
0.01967181022801164
0.018057695779764658
0.01984186854693159
0.014568891588158136
0.03739569320476204
0.013733315772664515
0.011606337374151626
0.027836088356142628
0.0016236221755078569
0.0025384688239446056
0.004391105128743136
0.02047601031566449
0.0022562804251759216
0.019846349882121878
0.0012359953880118908
0.03288711349318342
0.006678901648116599
0.009551081201286062
0.00895659029293948
0.0017028286907964031
0.010262163372546656
0.024842515888750683
0.03996094075933306
0.05154380282718188
0.012146509517745752
0.03796357606840121
0.02732385716894126
0.015215078852957345
0.000034923405705935614
0.01370115334915087
0.0006930578946287413
0.011501211469455692
0.01986600970914117
0.016382531426150575
0.014302759931895462
0.026533457657327914
0.01806294256299815
0.000962490982910832
0.006665783471829435
0.014581961540749382
0.03712848815195401
0.045653927204291705
0.04419773164971183
0.032462546533736855
0.019271703832361226
0.01768338635905259
0.006310111285809637
0.03439863331695423
0.009713583016909489
0.019976139258252354
0.04643734306806754
0.002334619385046308
0.0040511920319163015
0.06158700525487696
0.029183593885918267
0.03795319764199495
0.039940375513332446
0.0033791333335936365
0.020816937185567277
0.022241105254642266
0.010105599846833319
0.05391524159025036
0.010303121436642304
0.014006002976057594
0.0023027871751703606
0.04048175491562137
0.014352689557189472
0.005864001950561654
0.010967049567370369
0.004531285493088664
0.04742311676235207
0.013147996652201663
0.001866638861382703
0.03793961320731556
0.0027837530909496375
0.02719203350580876
0.02657828759566485

==> anc/HaarRFC_U1_L8p0.02.dat <==
0.005625871310068287
0.035040592571925495
0.08854343808583409
0.0005155828774239804
0.04397636880585487
0.0479153583915023
0.0011136122170517567
0.048207658010584055
0.10887590400193187
0.009407145910634334
0.07585546270367498
0.021582269393003995
0.057372601557068026
0.035935661307305175
0.01221068348998802
0.005380235829475235
0.026443116828358235
0.06250544136310204
0.004913947325081698
0.006225342075283714
0.07066878932445758
0.016918152085760006
0.02176743940600843
0.004207635569248972
0.03141591437349065
0.03717859192889654
0.04774967875389856
0.0025270485946855955
0.014553540195092541
0.045008372858584854
0.0034048261951280965
0.022277002616015562
0.02962287482564134
0.004815770713312617
0.024714178847242932
0.09241040556294698
0.0020393054862235193
0.08193036652404546
0.07717598439454272
0.09173233567486204
0.02169258796866837
0.003859653746440736
0.0305361259101146
0.0325796733434522
0.025846343435728655
0.0038930720621192733
0.0036391220588524445
0.02520215248263178
0.04541783829805321
0.05033301686733386
0.004073966267524159
0.0023116841685816
0.021950197832729366
0.05584994295799975
0.047567778491919045
0.004277632434287758
0.03225818782000455
0.030868119253230512
0.010222585621314685
0.10740197071392404
0.0099140644666712
0.04879676511280107
0.07278086818725765
0.01596727865635715
0.06260371447226971
0.0708299119931963
0.0021923323228053935
0.019654366395665552
0.04877089908318985
0.005362454860626857
0.00360212757076237
0.10513213128786007
0.10784957657703705
0.026668874880464877
0.06304314026974131
0.0185982424423324
0.03332485040809379
0.05562198363852279
0.03189397772283165
0.00507909474076857
0.006750532244758142
0.04307921313592542
0.023935911462034002
0.041849078960784034
0.016775517005782455
0.03516752160160712
0.1265886146565407
0.010030312114863837
0.014377896153727324
0.05239100504202883
0.008287879533149542
0.07024559781637431
0.06916287510700063
0.007607727426512035
0.054853196716057685
0.06394482926011885
0.09023491207777454
0.017650571974632708
0.021733548651813178
0.041992057090252416
0.07664660515864606
0.039837632387098275
0.0663021149221655
0.09637337108999408
0.030236951921744956
0.03587484344433295
0.0508673141595487
0.09406705400945203
0.01933848438188844
0.002569341625083485
0.034656868227699394
0.0335675163375643
0.003478960068894855
0.06936720479501247
0.029536328469959443
0.037183590909935595
0.013475964734212035
0.00220137370878123
0.060892997258206336
0.0382689110132603
0.007945476928017127
0.05554546162981318
0.02963589277308664
0.040906952985959685
0.004061794111032537
0.003524666063957957
0.0339233088291348
0.013765901687498399
0.008514570713221212
0.0727713946618214
0.004616580560373213
0.013069703322820673
0.0032280955919714695
0.046879388674410175
0.02084816743702742
0.010521064081573136
0.0095814617707796
0.028807046863210378
0.0014047617797197035
0.01413687387063265
0.0657017473202039
0.008983316356739475
0.04084268996671447
0.030956745039085676
0.0049707994272694365
0.028333728199350726
0.016404319011650997
0.07875967252767299
0.0053923702921276455
0.02749156387767981
0.044174411904307154
0.03047183881502191
0.003630363179668194
0.015435559140690691
0.005878915941871647
0.07546297971897022
0.0026397928969832257
0.04661569226393112
0.009550610783462539
0.00987661108323635
0.07247290715433641
0.010383134917739541
0.01285820930595629
0.0019675069687894115
0.055185685642318384
0.006839972964582243
0.05248970534384261
0.04815257340447892
0.006629476420322067
0.0450262530864332
0.038081237537421916
0.010569559375958429
0.017699777530800435
0.0008678561994657644
0.045525003545639944
0.017907122370131777
0.027728675371950152
0.048315563190052715
0.02509431456067838
0.08779402823661135
0.01780488282529173
0.007069691993518831
0.024112986157314463
0.005795002701899996
0.014007694987226121
0.033170643612521554
0.023082914587343243
0.00292007205965952
0.0069260014872741995
0.0032545509595072867
0.0647316881278249
0.01894465038669957
0.020225258507085737
0.009329742102863107
0.028024648741626676
0.021927171422252978
0.010176467619274326
0.062305176183742456
0.013442863593709494
0.0384958065371822
0.019211061961930787
0.0022231897383938833
0.012701741801108626
0.00016341902991640747
0.005774157904647528
0.02267923180993104
0.07479838490247506
0.08800348499802042
0.031075555261721382
0.06208068084953394
0.05075784685367497
0.020368485687971397
0.0028554324940838886
0.009632949530886448
0.05800778442881965
0.008162990449122125
0.09849526765092038
0.060904437295890845
0.015484266493151674
0.008301343609199482
0.009048718806959236
0.009185088724254624
0.012069149890806468
0.036627052037049954
0.004125525111733799
0.04022207649713068
0.07603716941704129
0.003209692899369168
0.027176533177539226
0.01355862985388447
0.003975820171957249
0.022388588025043774
0.08622709162550118
0.01704396444024786
0.019386763315010675
0.012331811322157285
0.09979846638419651
0.026774784214156896
0.0017330210061990165
0.003609856848633882
0.00008974648992786345
0.01371345463143522
0.006639608630290858
0.031582005617767306
0.02871867109670231
0.016812566752318278
0.021773161717292384
0.019764313234181152
0.08646902471748243
0.025273622996951323
0.004386927794481221
0.025226366781685612
0.10016163628228623
0.048718015814102004
0.0008909548944160344
0.017046667551489845
0.002660077126805874
0.02332073380661304
0.05750041641714347
0.030059584330101256
0.024244137441369395
0.013314031537234913
0.030041702096076532
0.015592887640816294
0.062271301218353274
0.0471134936267425
0.004333502983311423
0.0034145716932944257
0.0424374067221813
0.052061901771534844
0.06454352933131653
0.009759299305213492
0.006483804708026203
0.07638953623306123
0.009800974485485526
0.002070871681368141
0.031609839390030675
0.03247407357992279
0.011035251229081366
0.018489548325999975
0.0017555974410745888
0.033648838989750685
0.044688847509219774
0.025163180321738064
0.014158366464641886
0.007152094273552118
0.03300414980023755
0.023752368785082606
0.020746144632748317
0.014792130512791426
0.07202090562543353
0.07560493350686368
0.05112546600538275
0.05748176728340389
0.007843137381414402
0.007290821699009158
0.09292301040458444
0.006761494944709039
0.017194820758492064
0.0009271442381996126
0.009127117397536298
0.0411012278455367
0.08588159581460812
0.06290702499905887
0.01206612697617934
0.012360369559205026
0.00018108174853281677
0.002875326155681405
0.013012535172458812
0.049816566332525715
0.0030486399850164726
0.061758444285144425
0.033156034122713646
0.05631302246192439
0.10324151692709478
0.04941923092875926
0.007309206905271551
0.02060174262063259
0.015501837895690752
0.03299271898241733
0.001562669866690749
0.00014776693468189158
0.0207617105731395
0.051916740246876564
0.013594199328863276
0.03889328356184663
0.014829390990059359
0.03157044938537892
0.07410412541475263
0.00003698600680372495
0.016741127601237485
0.0007466872058970277
0.016622609657979577
0.04708989408847359
0.022312455757752085
0.07050953512721707
0.047378501639640115
0.023653553333525555
0.003132203662958713
0.0281398864360565
0.01696180696172326
0.05579159802536374
0.027111873610027766
0.00779835212167866
0.0031135081884575535
0.04197798665384853
0.0017566394128003518
0.01821629959381294
0.05278885431094249
0.02806381861194683
0.027292881728422355
0.015870809721090156
0.09454140776742438
0.026158984117505276
0.0015069940093223344
0.003569146899648054
0.07193798507662544
0.022283496740364055
0.006738512015755533
0.024310543579294668
0.019934755692455283
0.032596156232645696
0.04211865420595501
0.016407698781599207
0.11808517521184539
0.0012816049889528922
0.0033323286460555848
0.016087401561233523
0.016746741047612246
0.005919048354223033
0.01150080321009607
0.029835517456116747
0.00044967243512337627
0.10419011987384415
0.026242324411865973
0.024740100715469646
0.021784770939541693
0.0348682887346285
0.03529316265656981
0.016880576846160854
0.010754272709879529
0.05623103218844509
0.10886976206165254
0.012055291619513731
0.011809220691043603
0.005365701316382978
0.03597983235766343
0.03091767232471631
0.03072842144022011
0.012591901343690466
0.049556750915794215
0.01764083494892062
0.015578861020279156
0.00017283863055190664
0.08569243501082338
0.006864770427988856
0.0035541619016956328
0.029825677451478006
0.03455184229774951
0.03497070966926777
0.004172290840699957
0.028984417908272525
0.025545632373937185
0.041774296583186786
0.05447088659522395
0.004020612236027248
0.008932814511137517
0.02322232993340707
0.0343854819540813
0.003591478112849661
0.008530083303193946
0.011431555944681935
0.07430873570116792
0.008609774570588116
0.01337757665269651
0.10963328254520355
0.0027349992583977985
0.013762649052455452
0.04761819438840806
0.11617899013543176
0.035639445847475755
0.005248147386373791
0.0795593491865689
0.05760055040421542
0.01853089714338048
0.004527939446398736
0.010902950437835315
0.08664472221310154
0.0061894090442970884
0.049361566702690395
0.017427612356149393
0.014527348331631483
0.01623893172768854
0.0023245254990327353
0.0017898988874849233
0.03830173868049741
0.017578158722447584
0.006979011568541997
0.025491665651798726
0.02860942563642395
0.0397513802944757
0.06328933407409161
0.018413188871437516
0.0004251431848633555
0.023416629454734435
0.06917201893978982
0.0987072568155222
0.050978557621504536
0.0336196003135043
0.09520802982970551
0.05834627657923898
0.09039970875800794
0.02985767464777954
0.005651917136718837
0.0030681612845992086
0.017877847671576772
0.013079133204424925
0.015147661105256663
0.11283516861172344
0.011021510937699935
0.0009101473859049386
0.1105698569144922
0.01175755778095337
0.0070249239564424875
0.0025367551637956996
0.07243192717835328
0.02876979771759458
0.012915265021363958
0.010401601272812196
0.04300193375273625
0.01418477651006022
0.016997586223441056
0.0628434462924892
0.012198519788592958
0.02502414174910795
0.0904558961259246
0.02259864163203888
0.044880827789037465
0.0025917262456693316
0.08816632688390406
0.0196333205538184
0.0054240713886080935
0.03394226667143731
0.0038891980259731134
0.011636518971799376
0.042598561580518925
0.01339879215560076
0.002376430516950697
0.0020290870051362818
0.010045924557310123
0.002572569635039765
0.01480925818807094
0.006696026754423227
0.0768411122917005
0.001720745405096818
0.0793051352042425
0.020374710655379054
0.018127315620656018
0.031014511872454492
0.04533322237838606
0.011588489353555421
0.10039789790981836
0.011376236166774767

==> anc/HaarRFC_U1_L8p0.03.dat <==
0.058851839516780836
0.03299403438314504
0.01151354552794318
0.0157572896718032
0.0055668237930129715
0.027663230498289823
0.10279029592636206
0.1025595869664179
0.030728959262366955
0.05993361998718222
0.0008010924723394421
0.0962674489496639
0.008113116372484457
0.011020734487129565
0.010920402039748749
0.00810444280314679
0.04160076561734022
0.05705244944959377
0.04566469900442402
0.022273246912851957
0.020365872964462624
0.04566807840958371
0.035285135577860366
0.02420773988637273
0.003030722237410554
0.04750262935447747
0.0047501599446495195
0.034411167637611755
0.021006527590630805
0.025071689754513543
0.04599711839525265
0.11787549405705842
0.010453522273067655
0.011932603493864833
0.008938670890590158
0.0073641232560477535
0.0340948910144619
0.03296007483489434
0.0027832359894621015
0.0925975492383123
0.016266011506631522
0.014202335115047714
0.1013452129112849
0.04356095801294616
0.07609236697514034
0.04055224571561051
0.010763670419207021
0.09200052910283957
0.04489165478083236
0.08759615859935396
0.02982063882446199
0.026740133634494796
0.06593245899211479
0.012798616821794093
0.031286969588082914
0.05859157931532707
0.005074160776138422
0.07565932583750572
0.011441459293949676
0.008318171393498327
0.031963609472138145
0.09752163777353855
0.02501213076252801
0.07867854614529819
0.0016356393405380994
0.04010552138427909
0.060375666800028836
0.024441362398729412
0.028316666838603146
0.017094399071777622
0.02011377174223056
0.030168295017063505
0.0027467537752466275
0.021298127540358435
0.009092862995085296
0.036669019911699116
0.09397423490383654
0.0569193411557985
0.0077265746091146545
0.033319225231638265
0.05535479793582956
0.022345910663111243
0.058905220644896804
0.08423864180390098
0.04508279090742351
0.05559317821444674
0.0037589814380624208
0.03315187231608153
0.028475068664607004
0.012328216607462868
0.052893256129173664
0.023336182005142387
0.08269085479949255
0.00009802401633372511
0.00014359061314124364
0.001331473604686865
0.062395280889312156
0.008120008806279295
0.13164707213406734
0.010048523002089676
0.03716594226483311
0.019587805706142644
0.008408570794471486
0.005133681573620328
0.1172629893160188
0.0073606610296500065
0.018751067841516294
0.012489528253482202
0.07143735224016277
0.07969019838717684
0.03189255277277045
0.07805074329369616
0.04832950144167616
0.014466806225500778
0.030455211774165165
0.04353740208597246
0.045321246767131236
0.0019789575173428534
0.03926221297612623
0.010368295956631192
0.004924330337547923
0.014764204929762803
0.08801120589339739
0.0003894791448495899
0.0013028786425690545
0.013093740212901321
0.04130133021173392
0.005242374507642918
0.049073888709352934
0.016848954963831663
0.07618015535296531
0.06980293496403339
0.06122497185250498
0.0808266913045493
0.006828662681761909
0.06548604689346066
0.1010436148728079
0.02184885303481142
0.008607999388785745
0.031652630497281384
0.032789423370178636
0.015783132130766927
0.04857287793003128
0.01631341742339978
0.03571844004571066
0.00828264392141177
0.008158515626983618
0.07721156339147332
0.02450565183920735
0.04137775294458638
0.006269457626210856
0.0020408132912188943
0.0534636374783402
0.01305355473158367
0.03348407885191251
0.026486081105948096
0.04080852801440333
0.011941974830713482
0.0684603869173155
0.008157054314926112
0.02560315209077384
0.006519936243375977
0.11325692263442981
0.02074730923114243
0.0678088271890679
0.004898030632669165
0.08220354627451797
0.01633726175098209
0.0044292237840711755
0.062017830367972676
0.012668961769369082
0.027825984042943293
0.023156463431477273
0.001953807948153435
0.04388706245649915
0.04157564467513195
0.019307068380623786
0.0467321505771969
0.06275406457126664
0.03284627490068399
0.04443293435867276
0.0083281402194329
0.0009170299497262898
0.03552444282867766
0.01915781694245294
0.03461385810818661
0.012979009190096613
0.01274629590070924
0.004790354792175668
0.09216461150029628
0.034343852897143465
0.018210371488574205
0.13325599399967747
0.03300306127020123
0.017795079164525992
0.015917602037325902
0.015908661699817396
0.009414483514136296
0.05049141433713506
0.0024552597032355124
0.03337333879965396
0.0973775766451521
0.15910288522659266
0.011394717979605755
0.0017671213885235009
0.026398470678686708
0.09656403281977488
0.024544355360946225
0.10620095455499998
0.023299835735945292
0.018661628483205864
0.053448021119881714
0.053700566516361375
0.03326769624506704
0.11412285203641954
0.047626029304040536
0.045765667456612834
0.009668017802628501
0.053596132729385994
0.03175502029633086
0.04057076939962732
0.017827136679427938
0.019195255488402545
0.04163198987629937
0.0020518437966297928
0.008303127962511075
0.055759325885862965
0.023092673614555106
0.017717434812974282
0.032995591228926334
0.016980672901388657
0.043688035656254905
0.010832582186763357
0.03903926831996719
0.005524897848228623
0.016547672198742133
0.00972521510427095
0.008902155173924278
0.0026603471169917544
0.1095979926479487
0.030078769172718636
0.002862776778558711
0.01940447562625432
0.004205743316333947
0.04592508593471829
0.07585167798779224
0.011933593145927197
0.020488410348769692
0.0755223113256999
0.0005668938115352464
0.011318204974158776
0.004960897813620867
0.016682602765634942
0.0025627529817952104
0.014100074661631788
0.011765261463555434
0.0034255139293697698
0.02972436037179238
0.005436907070728441
0.005826607017037482
0.023224416917560785
0.03199577607198314
0.032511421563866695
0.025588286248908503
0.036098642176282475
0.004496762727946443
0.013495643635886458
0.03928733464743471
0.0771719323523706
0.0009789386285424782
0.05472968112802982
0.053643368688232815
0.07312795344432778
0.05000876226367304
0.03830125296407196
0.01768631466161277
0.005837522134401215
0.13878166351401133
0.016340247660643917
0.0017630256391143715
0.017554296082093964
0.09508436306058198
0.017756228247001085
0.02306720380615843
0.0028413071612588704
0.06792350200880505
0.02894773485971797
0.025042151308237916
0.11304662722240161
0.0012961147185036178
0.01685452368239343
0.035450015719449564
0.12024195370080701
0.01194510430519086
0.013051670753718764
0.034429242197147165
0.03493793502566779
0.022080312786913667
0.02407455780808001
0.035354925817730566
0.04336508757284254
0.01901478004877651
0.07758876865390975
0.0260732923476376
0.02604016288516761
0.05149551625665036
0.00045737067354391906
0.028498633053384615
0.007633141223812912
0.06579213748481301
0.06395478891403814
0.030957544505030854
0.004075287086324099
0.0005064413447280616
0.059657437760193666
0.030174097942044946
0.019874301595124152
0.003243649062596734
0.024347063254720778
0.032924010258513395
0.023146488999333758
0.049767763379692916
0.0007446991698717143
0.0003955520838858272
0.013164690108853636
0.007603725444377556
0.000028104318904674428
0.17152248634196848
0.036800015501892436
0.15705619669163823
0.04821073346977196
0.04027096689145926
0.03463274860501616
0.05679237699861865
0.014247879354152799
0.14364174969372195
0.04030493488386449
0.02793353955183954
0.04982935717444796
0.09191043047891563
0.012380846460813147
0.0017030264498386668
0.027069550045425196
0.13657671617122
0.0353572820750173
0.006157146533384696
0.015986030314637044
0.014173111372334802
0.0030227700601352294
0.08895625169677561
0.057293693879760264
0.03796825139480916
0.08791605094995115
0.03436782387581769
0.01981175343036959
0.045800110309068026
0.08327256429537257
0.11785842614849108
0.043372696661692536
0.023849218224345593
0.0065207274454818775
0.005637169939522866
0.023615776676761985
0.03451120656971576
0.0020282321957618985
0.010878551630585712
0.02556476248532641
0.025078052039190012
0.07531932594125097
0.0020677193583414134
0.05189013797357369
0.001557348429527687
0.0361366978876572
0.04718849067172187
0.14810414838992345
0.035169364758193905
0.004791166407647103
0.10549962907481981
0.01570946841848008
0.022848952307645283
0.0007808716237764302
0.004765243369283668
0.008119081378185228
0.030465762803812302
0.05108227443387694
0.00939634853350414
0.011545940862784914
0.07563014520809282
0.08832884152148335
0.010836162704813839
0.04545300708672008
0.006226549439394808
0.03964703894195626
0.0121672000286602
0.01902037247978198
0.001910174366447464
0.07244845958791674
0.008737021970521348
0.010523200179026873
0.02052230836769405
0.030452903640307737
0.00015756845583376114
0.028548814833177585
0.04955317475132395
0.0008220938784652842
0.01426269002749764
0.02376478150903615
0.02434040684224048
0.04913088632328475
0.009266276528474086
0.004810839397867834
0.0003383708714724388
0.002176079365485751
0.04363302182659294
0.05659069414506768
0.0067208360035140744
0.054889350276176724
0.0014118744055429439
0.005702882053158849
0.03464853004156294
0.03999077281116296
0.03410430189043896
0.005724068583352878
0.046255108896643485
0.020612105023376768
0.04510606590258175
0.02209450511497032
0.04144373976248634
0.01565490650588779
0.003560556905696008
0.12101960896137526
0.07229214241522736
0.07349903980202979
0.018898249538674614
0.0025804427278308686
0.009312704626848915
0.10517732870363593
0.011364333738443557
0.0022707158361679122
0.010816600489132203
0.019489339774148275
0.03771450020254464
0.019749670456957556
0.0158935669156387
0.02285418546290251
0.04661478056493348
0.042566665207165504
0.03717933327209848
0.040251101110953126
0.0026403977257642023
0.03022451407954995
0.019066826231859464
0.0191691497316963
0.027962941353880895
0.006254858669623548
0.026177162322144874
0.04104875740576882
0.027950966293818515
0.01986161548494219
0.01440637699807052
0.0246049996928932
0.11208259490696622
0.0450936731421881
0.005228752868653055
0.08314916665705853
0.013414917187252205
0.010557572714467714
0.03974097582525346
0.02486755077444709
0.019794765936012693
0.04850250911521343
0.007494255968463942
0.06254993267908997
0.004478456387187301
0.1041786470060407
0.04689607684936801
0.027187706266928173
0.010391062719961697
0.022523408079165114
0.049157809651745675
0.04418889749100462
0.09727473170683415
0.016647042925548923
0.040772224428306116
0.006692508471439745
0.03878237210669384
0.0027006702066299736
0.02004424374370106
0.017869363087947357
0.057439581363262764
0.04414064411769437
0.025363741999500807
0.03689427386226641
0.04339009527663144
0.014275442145062812
0.00874531505851116
0.055003315578559954
0.006497590451654688
0.13314182273777167
0.0001305862566917932
0.023805653054236837
0.051391194141289606
0.0499224680026036

==> anc/HaarRFC_U1_L8p0.04.dat <==
0.04228916635433506
0.11289883821060975
0.005612171341312744
0.01853989680456915
0.002588868257829727
0.08029766754414269
0.03345259956916381
0.05476204426189903
0.06783194991646106
0.025518503024989547
0.139099430575232
0.04562643264316773
0.0006855422673411328
0.008775474005547797
0.012067743443369425
0.0312151064133875
0.04496816695261622
0.010512093637939687
0.054262380470186194
0.05614252304357815
0.003599016846862663
0.017581696440509765
0.017078149438018993
0.014639886723763871
0.012724316131349094
0.016709161566199567
0.08604679552650658
0.0496926531963097
0.005855529741057766
0.02195351015853014
0.13592331783600503
0.10861560836242141
0.19571494408661044
0.03339314042701407
0.08990858345634316
0.06433196600781091
0.02142060843492513
0.03247585462617346
0.14405094702044027
0.09508053458054029
0.015911658624665224
0.046078830466230875
0.01077710511358606
0.024161835287982
0.07215758215639032
0.012283445506300016
0.0016238367626233432
0.11355773140138578
0.005648659378477372
0.015125442433911673
0.060882951768613594
0.061409778165634206
0.0024108301063924574
0.030336691172210408
0.06192111549523121
0.011362034920889807
0.05863182763719439
0.03569923418334313
0.007002173096241071
0.049408685390964296
0.02796929377244715
0.03304092282470849
0.0329594249415435
0.020102454692806963
0.06343058624899152
0.0062955116145439185
0.08509796058763427
0.0086906980573754
0.014925912678463193
0.08678329304863137
0.09326229193306393
0.09930191284864164
0.009442559546266278
0.018468714860994863
0.02898165187563652
0.20457050593005524
0.1362136795983282
0.009691707874160307
0.008998086944161739
0.0847207751968038
0.13625021922154038
0.06257766008628043
0.12154561695243861
0.016740828667640706
0.06591188009068125
0.06812869028007812
0.0419193711680266
0.05090719045247374
0.004199392828216983
0.013955070590981219
0.00640825526121578
0.008527451397217408
0.0075307894771832725
0.04552985016438841
0.05051764112383939
0.043997110844617
0.004828953434948438
0.0017418734624012654
0.04111900219654607
0.020018128600468667
0.0031467278600089774
0.022426859426053526
0.012557197476648357
0.0338863745344803
0.015343504362631316
0.016865839527556513
0.019052718854421512
0.03241691264873546
0.01993344313324419
0.00945787466194949
0.020684330753027873
0.0056170806285879196
0.03860244904710199
0.03243836980517518
0.021957772511439468
0.009593220996104735
0.016396118742912143
0.03903302282992015
0.0190414801301893
0.06789297127642181
0.011534672672844784
0.0711490618568851
0.014449844381078707
0.04272428773450018
0.03663274054409501
0.00307016887786558
0.07391185327485865
0.012952978738194586
0.023133310969706826
0.05557118709867861
0.011187158073003604
0.10960737399975966
0.0014607795797197639
0.06942243259862252
0.018597350196113187
0.07225718794016778
0.08061218727834871
0.016710305379477694
0.037851091196277754
0.05224488055816513
0.03742285188443854
0.053760327318336416
0.03143834671816745
0.026198291143932923
0.1442377620736669
0.0633506669499332
0.013315467024705718
0.20821279071610105
0.0297897581669751
0.15247058371692765
0.016945779922076246
0.05380564985790701
0.024380077126118862
0.033363222343716595
0.05634778460037307
0.03805681933466003
0.03536823978930563
0.011328127209989765
0.04098292691082329
0.034195799447737846
0.03487833702489905
0.006362982970978873
0.0453849828331646
0.03358536812968227
0.04927824263898968
0.029771796777202396
0.11109476332682373
0.04942801245753102
0.030548920117334986
0.008464886248570612
0.01178136986340862
0.20492559720888753
0.03413019861174389
0.06233662085081328
0.05712386062470505
0.03986743505344699
0.08695311055569041
0.14514390979458577
0.1364157517473676
0.0063305367615887065
0.047071673689280516
0.003612734167344712
0.01936593044650298
0.043237258792686174
0.011498859132097227
0.016067973221202854
0.029762817763098068
0.011194047605037127
0.0014930840241279104
0.12102587689708197
0.011315084498930426
0.04615447561436074
0.018012500260003495
0.004956531444271331
0.011385075036468876
0.05941086477862415
0.014495294303909733
0.02250252597310047
0.00256817696605016
0.05222943583217929
0.04037281922481489
0.05359256694416157
0.06022292680689872
0.05609520509793679
0.03634901509971262
0.06785152405634225
0.024860269178341592
0.0837181498984315
0.0052633132363283245
0.03588961072832496
0.03507404326174145
0.08772270478803891
0.013534176487623803
0.20730768400294664
0.02672223692690572
0.034987938890434445
0.027961203030082114
0.03919032913672453
0.01867199994824505
0.036829070009960704
0.028570455813723052
0.0199244552828973
0.002111152852241292
0.11510548804465545
0.014110801007331149
0.01865731436739311
0.01090458327937056
0.025088204522322435
0.09894626478001639
0.008904062359437701
0.0036835200630245795
0.03620571323195475
0.05913826096648864
0.011899095862755546
0.012093347001314475
0.05570193209952497
0.20082976424206708
0.09208609257057462
0.027307349383663825
0.004785455079974398
0.013512159996779051
0.019870637314085157
0.016023278916762102
0.036749126924980356
0.04677470443128211
0.013112089907016072
0.00666100653120142
0.01922320468435031
0.027004917986378284
0.006563895138321107
0.001009077541181554
0.017158734915889536
0.05909311997277561
0.07897296525420652
0.05865440801002607
0.012850259340177918
0.028898778407017583
0.0697834767786863
0.10913270726602585
0.007787051451520672
0.043933306590057675
0.04657556438559866
0.042520802309416586
0.010231305267475434
0.13575953535413612
0.056556026482074445
0.07239355955753418
0.004970397997342402
0.0031137767486016663
0.052042877237642164
0.07590083796983634
0.0711661748160095
0.04721652019783156
0.05704108944901263
0.006385518404433911
0.030985439042497124
0.17214631857251683
0.021796840822725642
0.011055863452607829
0.018154374351177782
0.02051757568610267
0.14635357205320862
0.03627738637082709
0.0012901707494791129
0.039083090728877286
0.016111208063957494
0.0010477342441874344
0.12278627892053211
0.005346789080332495
0.053494183470723766
0.04431577100214396
0.04396929227668899
0.028519683520127403
0.07248015426221364
0.022125567909315844
0.13127489602509299
0.03592052396861915
0.060804830694850986
0.011964866534491933
0.06836745019989847
0.03162162377010941
0.003256199589093049
0.08029093139691046
0.04852284863640573
0.15038702325252326
0.03755663994025321
0.0668526876362362
0.020046592631343303
0.001050638239303679
0.1642477794892347
0.06225517852863363
0.027839644043568305
0.0021686095797603363
0.05509525028442774
0.003939346583046792
0.003221864011139727
0.009872254250650362
0.05008438120209408
0.03757145521876458
0.03167576329952449
0.14715343981739462
0.0029974569815810334
0.024710093527131216
0.11413830687740405
0.07389915981458975
0.04534668754829039
0.029400339049322575
0.00785804568830833
0.047950317316059185
0.013543774344103482
0.05885472410712063
0.21238520854451634
0.09892751109586878
0.008154148887739934
0.00009320681956933818
0.0664169921305096
0.008097357353849128
0.02040651392216247
0.0260680717343478
0.002748975567293347
0.07103416354471304
0.09041148895054328
0.06865519385143447
0.0002705560284817151
0.09584001337888771
0.04493734167888204
0.0441686849350376
0.07174469583886123
0.005402455464091443
0.03594895859967012
0.013236519409457036
0.06526217863982575
0.11301553904656095
0.007043912416485289
0.03378647040272372
0.0890227745510205
0.01996565671194766
0.054070145471375196
0.0213956492699946
0.07713637029620203
0.010186657730459446
0.033821271190302815
0.009330860694453401
0.00009206539158652821
0.09323008281269077
0.09482899395603918
0.02480098716809507
0.016616121124916387
0.01596748339951841
0.018196048296269956
0.07893577913948366
0.014061822420562935
0.03001649391541709
0.11710184811266391
0.0039344238352199195
0.09175485356016404
0.13213402084969508
0.08168526285445553
0.1405718890047336
0.0381556767365746
0.01118955534852563
0.0013503810336615463
0.042761471128425495
0.0032291616300276667
0.04836603861913863
0.05835477463951986
0.011243449427804662
0.00815664547435281
0.02971213077973715
0.05289017257376849
0.04043271642442949
0.002608757320154686
0.05446326413352115
0.013059590436641372
0.10306578290346684
0.003838208419412587
0.003311482441780456
0.040819663236787214
0.0448696634891932
0.04649462185812191
0.0320863753808932
0.08022126199017118
0.00455724346869816
0.0011666436492287083
0.048141979548090366
0.009304844477676362
0.03558804787521873
0.034516488405086906
0.018785974184544314
0.023344238706471582
0.15689965647584267
0.012121184427935482
0.04330957850754851
0.04787336575228949
0.014911874222246683
0.06793369904412419
0.09035085758082474
0.12930895931991868
0.002371207306169706
0.03511096432951501
0.013901079898619696
0.002888881921619069
0.07911237728260587
0.0483606965181229
0.04529755561808522
0.03722556286248999
0.009316448330340852
0.003497881394414587
0.04498182943280949
0.053219639182122136
0.007829944593379136
0.03913462378929485
0.002514658459364564
0.018609386676405278
0.0074769227479252725
0.030697867722062303
0.01880415114876724
0.05382371183063768
0.0026346015435604717
0.08734808627962588
0.015650351535342614
0.055860028558565186
0.04979190979841167
0.0483209700804418
0.006359324478183638
0.05311097918941887
0.02553816726014265
0.00674860742373445
0.07181271577653972
0.011953561282465813
0.09432202202069277
0.007789129188102665
0.003564490239807066
0.021465711173921827
0.04464496039568808
0.08093052362565542
0.006482851963500357
0.02414675864051718
0.027557553125726365
0.0037468815278286884
0.016187628851837905
0.011760690472511388
0.008606120509164945
0.03407786934708726
0.051242194962516203
0.004313907340054336
0.029492530862901736
0.1301799452985237
0.024044409886594065
0.04398777280852792
0.010360473484931573
0.0519270158685587
0.0356010023961405
0.0008070404551541087
0.022251995900159666
0.10917321362696782
0.051668515944390966
0.025726292504643592
0.006813344980577868
0.03267707819541807
0.020480451983801242
0.028825834720547866
0.043220469948769685
0.057930479175419554
0.07893592549920582
0.01766769246980545
0.01706999085148976
0.05064660854203961
0.005583012321871631
0.0751598402813368
0.013562309743881614
0.046846063481983155
0.20682242508258994
0.008406927030763334
0.07805099039761709
0.044634866576806986
0.008384575852182378
0.058738143766460506
0.14545445330482767
0.048080524859107444
0.013884695633622093
0.03797623396849176
0.0052879794244861805

==> anc/HaarRFC_U1_L8p0.05.dat <==
0.12525606089666466
0.020672898265340273
0.05440699386057173
0.050749711792760506
0.06670396524111724
0.004183411273754975
0.008614086420605632
0.011286924071873008
0.040330520743701415
0.030597320507719572
0.007091676478373728
0.04914810310618713
0.05168117410503217
0.01510456079135876
0.00649855701414493
0.03863253252540324
0.05067462013698752
0.08135606282182327
0.0002483901639097512
0.031623147556912215
0.1081509618123914
0.018577984694678272
0.02906403551986039
0.04860792616609557
0.26818245563190135
0.005737378796515594
0.08968213121667182
0.11716128990286703
0.017370719679097826
0.07211678245459692
0.005230110174341322
0.02381101750651694
0.02816539913772399
0.005104233889931033
0.11932401170541002
0.025289518631436837
0.03871496857985644
0.10081398827728413
0.0015448670225995085
0.20444103986957915
0.019239399375744943
0.09925844679648976
0.021875177701834815
0.06132487206408325
0.057036864006018054
0.006564766595833169
0.015569880537546635
0.042948685575497636
0.020354235575743587
0.05587256162086814
0.025332624504069676
0.006497717707676653
0.012822711958592543
0.09142170662055175
0.04369348499953452
0.01767244848907065
0.020028663807051435
0.04256780626004337
0.012573469809117003
0.02978253033180064
0.040237006976563905
0.02761218722125128
0.04894554650038177
0.018679714448304456
0.025062284744715634
0.02946218681496615
0.0249086554512043
0.0037057784837548347
0.045292308305098616
0.027608007156916015
0.05080386969790367
0.03289921404998463
0.028171099645745833
0.13395912497972923
0.0910944634233541
0.06481103686696955
0.2038810047543291
0.016710735234723252
0.022263280421601347
0.10423287169263842
0.010580100220350464
0.04265053196672633
0.006794858236579263
0.0874242483036354
0.0016258960960022582
0.056270276876458004
0.10317976758266426
0.00771183649789952
0.06229613456541746
0.16936772367704644
0.01580893858993078
0.030828789383977612
0.17649661321918914
0.06187014966002459
0.006142338800981733
0.02030083002233184
0.023734021400189802
0.05258328184948909
0.08651690841640057
0.1336344545597701
0.021342864260092468
0.0503701578669795
0.04893821261923607
0.009932491927455817
0.037634195144124145
0.04281199502642073
0.018650517451658136
0.04124127695432131
0.008195171042921067
0.00885013096637356
0.03881176900513975
0.04003818701619878
0.07051371115467213
0.11216831669885055
0.03504967621794158
0.04179521303078839
0.1390500797453612
0.036343042512161014
0.021408081393661193
0.04269418191596565
0.04593389414442662
0.0412255022661567
0.03902480243393522
0.03661029521621404
0.013956093486304949
0.04532318510836483
0.0031296975672013404
0.004003807294469323
0.047806265611046575
0.01148566141768067
0.0031927620078941285
0.011953006406493966
0.05142800806328648
0.03965528977796716
0.0053190042436955425
0.02696067658785945
0.15429725788574794
0.024200928194918793
0.027588932372047903
0.01809729555209828
0.013050479684285786
0.004540886531444057
0.14953077031869066
0.012036652530208736
0.04707458104207636
0.04588076301936183
0.1190829152709298
0.06789639817389445
0.024435656911602925
0.02695390919649427
0.03190408250544639
0.02683534051578036
0.05737314319242843
0.010715618641848359
0.06563400444706549
0.01088409975108056
0.008554068260890875
0.002824793098635503
0.059953545452753776
0.0020700859952043193
0.024944575439097613
0.011647368423607302
0.001960236763915121
0.017813760490597536
0.05998192085033404
0.011949757291259895
0.003272954832813387
0.03981284612398194
0.02554603520042069
0.013727208518518854
0.06023576562802011
0.06181009437128223
0.05328382971662708
0.16518080906043853
0.039924963525789975
0.055128170844500855
0.029162005242465715
0.05311945023765727
0.01447198864636902
0.012899833684001634
0.01243875590155374
0.1541687823499353
0.01619046480900721
0.06920677769705183
0.052437267301567204
0.021181496405434538
0.053405020123797935
0.004740043183893093
0.08191261746613106
0.02312072514666031
0.01690023675563606
0.044023753972791485
0.04230093231066555
0.04842034295769123
0.0664984915099795
0.0199990431910218
0.011726998902821664
0.07133863086124902
0.09314108662799876
0.07693359934006486
0.06613279250534514
0.0030218872571193193
0.22878039884926946
0.013631185309304671
0.004334024634171057
0.029058224323774785
0.019285205056831713
0.0033344352286660316
0.022852256730906285
0.05050018197054752
0.15239711765863717
0.02623238552442049
0.061104613680964495
0.017369513873616682
0.009224523821313897
0.036041316364188995
0.05195530918313624
0.01748769908067863
0.018327490834389597
0.01376993840713821
0.036212280922172296
0.00021143407115836068
0.038978091296991986
0.09936307617265623
0.022660695636187615
0.07416265275825884
0.006271648084685092
0.013165617767395674
0.01169229626856654
0.05575153861579405
0.029584615105964315
0.1464672074505764
0.11430759608982366
0.021890080179671163
0.06580500305866131
0.025109482309019354
0.008607465686589285
0.07190909688285328
0.0038706597337498936
0.023871334008363516
0.008678789281715598
0.00671120214922183
0.013748011223568436
0.10289058998106115
0.04535433193088428
0.0071821327755874995
0.0697340111622651
0.004467942336046716
0.027600790421883962
0.09812796647558758
0.009978061087189906
0.023600680701940827
0.039419026406315845
0.05808934689358186
0.022708374470579204
0.13077780770280675
0.04383344815590747
0.05309280673420301
0.005500749035549789
0.0016015611921104185
0.06385274692913546
0.004923610419320764
0.023686254431736005
0.10457798363585392
0.028646363431857867
0.01896978402027851
0.033867683406319474
0.04156693246459607
0.012288017673427454
0.029019109771025026
0.027141149582190938
0.010258388609843731
0.13007226286558074
0.09903522624963017
0.04086333415576955
0.032424325672004525
0.007013041715662559
0.03354403507284457
0.022277755536871918
0.06406003717613366
0.03481190032997806
0.015742545904287447
0.02123750609821672
0.036300099118987864
0.1856801352049588
0.08257638220353739
0.03504965977179481
0.019696609185794998
0.05310787642896078
0.06763418760628642
0.0596854039677116
0.011235909397244653
0.0819583777284276
0.012248035620429852
0.01377645333700261
0.06405624711114476
0.0098065940036398
0.08693405349344402
0.07206387439119717
0.12232544980220479
0.14421035562754755
0.016166288643763176
0.1577831250511943
0.10172009460891403
0.029247483702322233
0.011774475443131194
0.00750264192017854
0.008424257995046862
0.10491523894492423
0.021245676583005305
0.0900611303781093
0.017886250417537088
0.037151701400990986
0.004824059383770111
0.00774271101785231
0.00998321767035378
0.10888002434472785
0.08094015741309434
0.007193872052921635
0.04275760293604433
0.03018180866950374
0.07968873527844586
0.001911760142929182
0.011267209866040975
0.16404978198105255
0.008308484475714164
0.014476724222878589
0.017400897370861097
0.05991019757744291
0.02692383423633138
0.22137127753030142
0.008974728016653097
0.0339407269928558
0.002110295452776467
0.164835303082182
0.04423209263448339
0.051999334198226166
0.09984219405653769
0.11549534290055213
0.029725355989212842
0.0240989101117419
0.11904934235223436
0.005195449117173447
0.02057197024880984
0.014851864026906593
0.02151502489467484
0.033582829299415425
0.049399486337600794
0.029819982348562916
0.025031489886787314
0.060069508849460815
0.06259805500023227
0.014133426903038655
0.021522854842187102
0.014808605573477358
0.23409542907403358
0.035394838266439084
0.027760329636207517
0.1495601614923698
0.014199251139618828
0.21034389590039373
0.09756331857187692
0.12296948691175409
0.018997467128817485
0.05926062378307451
0.07823769168917165
0.05279967141580288
0.021335931385825808
0.06358735630603106
0.003937369139321084
0.022550240440081314
0.010178265538177841
0.01734603398468134
0.02626295392221379
0.005052114880569941
0.1647601924807401
0.03476891562301586
0.05395807399667731
0.04796268015294361
0.019628055113036686
0.044511116528251835
0.20800938593886278
0.026388970542742123
0.022111425750166575
0.14242026766366492
0.03787373826369028
0.11633781895659658
0.10726263305477532
0.013609468423209268
0.06671853775548733
0.006621501018067601
0.10472090286758506
0.010501477196618264
0.10192462623590368
0.021688643956257962
0.10016268537295
0.22651544391738657
0.08510803110344138
0.018456941120778753
0.053755268120201254
0.020954567115882453
0.07183795741060842
0.06422323127497838
0.041600189806182415
0.10151370115572513
0.0887929503355603
0.062285126888551784
0.00780217443670704
0.026454578246466645
0.01902257167800134
0.020196316517926777
0.007957507438041545
0.016928423439877976
0.05469483371866922
0.011993521330548347
0.019340512612535138
0.04549622409004875
0.007675465559450028
0.04869242159300058
0.03776011363460608
0.09134911277827255
0.240286910770428
0.030714154192131388
0.018100979271706945
0.008747242770341388
0.029252529573303817
0.009316234733461898
0.09487605581265972
0.04017528926548008
0.06012892482660442
0.025107139791837062
0.010256958530977073
0.14875984155269198
0.01580279631702667
0.007571091248907146
0.10294190220696929
0.03429318431614657
0.001738952623187505
0.01956355829298972
0.04524166433903647
0.1484052232445986
0.018856384668220354
0.08627713392865674
0.032714777798922394
0.025516920264711442
0.0005482116748538513
0.0045020297616778625
0.011026691566771952
0.022705467658534196
0.05616208313221848
0.05240482509389577
0.011808618028837026
0.020655361059802875
0.08213456877975346
0.010704622045302753
0.00017671215155367278
0.025889226737404028
0.001920156397275471
0.013023270721732033
0.08096975630425433
0.012890812901877977
0.03147245768871056
0.02800110383874493
0.026036708279991737
0.07610551252427879
0.039071857022188676
0.013511804511698951
0.02165686970671275
0.19006945822929738
0.07598178089382382
0.07249926696417824
0.11595500994847274
0.015476867236867208
0.022126847911275817
0.02927900398501461
0.10383889289030832
0.037697987469842806
0.08344403804545357
0.06221574185300879
0.07417034694294232
0.026887771813605937
0.07833801542487547
0.11720755210211543
0.02985516733234574
0.024805955952957634
0.124263864496277
0.024155961695229607
0.0036809041741984686
0.0005437240358803947
0.01955835674358104
0.015916963349650832
0.0064124889107817105
0.06938900264624479
0.011957316245378258
0.012596488946244398
0.030787908844032135
0.02459465126309379
0.1217882402858613
0.00002216722269903032
0.007731978565892149
0.24179631859270162
0.002532702114306289
0.01995293204030068
0.02127687294658526
0.024009833325935346
0.0508446093476018
0.017531518996304712
0.00903755830658267
0.10677459299426321
0.06658841141465603
0.059967841085771106
0.015481628380269164
0.041178830000614196
0.03478135714104207
0.018270271520460575
0.015283123771551973
0.022680308555858116
0.06440721926754807
0.012567555685776636
0.011668601576177117
0.045822132002340386
0.022434610355838904
0.04049142050532319
0.0507100410058334
0.01635548217254219
0.00306705206842991
0.18329933430019943
0.20088279764035918
0.02773835209485809
0.0012166357669595622
0.16920240012687296
0.005451761852260439
0.027384443305945198
0.02898853087826304
0.019596539028354787
0.01764598547921899
0.007563465142612531
0.022039415251362462
0.022625800954480395
0.04074360581176021
0.012901792585037257
0.0014870372966365045
0.10484635689691206
0.04894473654160348
0.10413246956519576
0.05707706473714374
0.027422407065217095
0.02487313530166126
0.0713731102043961
0.01426139137073309
0.006711138422866828
0.008541634475353313
0.11405741302956032
0.22606385966426784
0.03491850738240757
0.15773659155537098
0.035263651375227356
0.0354508225909625
0.004469777888411807
0.014575815205729873
0.010939274742885762
0.043308783915967666
0.03170978337173211
0.2479526007622434
0.046741366550940786
0.06734247401423132
0.0030475827012911307
0.049454278073357553
0.026288937320193606
0.2384155242984684
0.022176358780269852
0.0678248715864203
0.064510769080764
0.08304021798197048
0.09282872444619567
0.0642086781896395
0.03311383264133027
0.04645114923547631
0.07434546350169502
0.045571391263762244
0.007705575590295975
0.03193786440424597
0.0924225879187344
0.012382679117794011
0.04028364197523028
0.014268555419079652
0.04333937355626718
0.04156928250324925
0.04000741706135862
0.0035679257128884536
0.016401586933125215
0.011547965021271244
0.005074909587924968
0.024115183600301585
0.011181638025637963
0.11930851165407545
0.01622031263477271
0.0018982160166994516
0.01739189511713542
0.10426298485106338
0.008015247377182372
0.022647252572035065
0.04587283728708824
0.02164133387791151
0.006649491646332779
0.02703452456821031
0.03257481933489798
0.034647069555118315
0.01499103987294784
0.07088848504345989
0.13051480924175798
0.04025524011126651
0.11283745418394069
0.09890112963929172
0.08248062431845028
0.04850711010107893
0.03900848046792914
0.15167079511926448
0.006575492527611472
0.018203969377464616
0.08495909028628586
0.057919900329829535
0.0016418806485706565
0.08711031815118017
0.020750199405541837
0.08520605777028631
0.03437629725532703
0.06513470113408505
0.03861336488743128
0.09812689807165505
0.0456395422272988
0.015015849391438624
0.028170546281416124
0.013790800018288044
0.08729131256584996
0.0022287087617382548
0.027820864094039766
0.11361390624636952
0.04062259632558855
0.04366592810551066
0.10063696821020487
0.015732795714856588
0.05936119931967587
0.005267357242273881
0.06536288423307769
0.13364231842989144
0.008576147171692515
0.23351002916031552
0.024957720516733686
0.019172917124283897
0.015280743215660314
0.07895290496457748
0.027996031338646955
0.049119621277318344
0.019696435820811504
0.046988494229655876
0.07098400267183747
0.060615778299173174
0.042022849994689165
0.03510449293593622
0.03893752567053876
0.006519608851723611
0.011864869474531494
0.06319675939483552
0.011197690332832693
0.07556990240485661
0.054106793105964016
0.025556190208452775
0.051075625220229945
0.0234996385601571
0.04316049293779019
0.0002482734145005432
0.04637695801284165
0.01817087454375907
0.01640003235719223
0.017592554864950302
0.04329316055423548
0.08040816423597379
0.0006872216705674026
0.06629086312892424
0.15637297477551443
0.012118700268429781
0.04539880935776719
0.00015908889400235852
0.00401494732213593
0.0025207764354924804
0.021711286611972393
0.030987180983130316
0.004547793000208705
0.11884243741899987
0.04191336220364908
0.0013575667150987263
0.04408825471956414
0.009470827333587345
0.1108529154158448
0.008697142656193875
0.012856395777483008
0.010023115789574115
0.06851945628472854
0.14090586817446343
0.003064624509798209
0.09818057368466081
0.18238923873799173
0.072836174991691
0.041517700481637866
0.015514496830580506
0.003771112657804109
0.05026758853831398
0.05964629419885556
0.024038840820680175
0.05191721200192225
0.022465489499110373
0.015349512170413394
0.040286668274473254
0.005240329517235791
0.06980772444552545
0.06868416805062076
0.027114377283657728
0.020483094124243758
0.07247047274123665
0.019912205181821165
0.004602884452679485
0.007185476602687279
0.02809333320589669
0.01162058241102271
0.10313148922156166
0.008646746783709141
0.00494942354056771
0.03303272495077779
0.04507598086713957
0.006716451766192629
0.0672808131090897
0.03806857804162853
0.030510387839219517
0.004369487243340633
0.036163162697402086
0.0014110161962260065
0.1716455555466437
0.07584293819290737
0.02549927459451687
0.12177778232156118
0.058649804709519575
0.018822989174429393
0.0032315941279992206
0.010425302145481726
0.04807638204308287
0.003166148377203248
0.0068784715345139745
0.017321823636895026
0.10766025046289118
0.018054394718864417
0.04034865281306065
0.03650637094680006
0.04600166602679719
0.07412465817575496
0.04043237322340763
0.05066140736271754
0.028366277831701033
0.03546865756651163
0.0013932809492908371
0.03058689292140311
0.019961650123227422
0.0708521478725648
0.012381528871510526
0.027579999497482265
0.06128247707809225
0.04493784987018773
0.012955347687723495
0.03727084653246225
0.031349821785381204
0.03764569433909304
0.00781451474315591
0.01916040087875815
0.025801263863875094
0.07571695634624188
0.030467547742475575
0.0971285249439525
0.035317995252912286
0.06561481255549835
0.0023568033911545837
0.018369902951354922
0.17790103207556968
0.004122822331307078
0.08701522359235399
0.15279567577957484
0.01608756916062865
0.029738054620001595
0.038636976423410394
0.06650308869436543
0.14451165641219116
0.04629584942656398
0.006543773931582104
0.11494165905252567
0.016848891928582136
0.08113374266618717
0.03734943581183055
0.012171900553605484
0.12925609320516612
0.039978429651162425
0.0025470421427485276
0.11867069208610985
0.08224281093653292
0.12712585384315775
0.08490585728299833
0.04711281903868431
0.03135165685526095
0.03360117666567865
0.08165401392405011
0.01459170571570595
0.08685110320527731
0.023595880611286143
0.02501193920012765
0.005217774735262974
0.023434434987135093
0.011547754942056938
0.040708077968279154
0.07509766716091819
0.1074927738728124
0.06672519825599488
0.009733607700641184
0.03404399587747123
0.018131280892579132
0.030330372236854107
0.025290990894503547
0.04121392532941642
0.016784271194381837
0.027658371505830608
0.008426711646696805
0.0330345357525156
0.051803599335128424
0.009747962357791741
0.05149736566197106
0.04498139518596914
0.028048445766061494
0.04210565989791078
0.09808051483984893
0.0343070654243029
0.045879144521267366
0.020412838068709187
0.005128196446063105
0.031555523576694285
0.043093655834167056
6.446191611321527e-6
0.05497626464004448
0.01747288528942127
0.02144042847854723
0.030930292198055837
0.012084877255744463
0.045153227553819696
0.026982483097770567
0.06537323257733085
0.032471990767139886
0.012081463922911186

==> anc/HaarRFC_U1_L8p0.06.dat <==
0.025656803401650725
0.01690820881359659
0.004926179409239023
0.19341172373625945
0.27053439897246917
0.03763302725710048
0.010453338626703224
0.015677988393831162
0.09860579675902723
0.08241636038223406
0.023417961180406687
0.15802430698866174
0.06110912983427938
0.1167764329742735
0.14240273949791923
0.0038343570133920896
0.04523478864646838
0.031071479504582573
0.013177122511581853
0.04122432230309005
0.00764050498633559
0.010143993176648734
0.02147104297737664
0.03764246335380516
0.10072816942630304
0.07831114206903549
0.06508544942666945
0.025102644803778582
0.007394617051643377
0.02800584422589234
0.015349176979283823
0.04092322408629252
0.0014282715000904197
0.038556773807784495
0.05253975156326977
0.01333707414656312
0.01569467928903276
0.012267710741678569
0.006466374126741944
0.0028720991677389433
0.0025444540119995995
0.10171570985642951
0.12052646483817155
0.02436495832118412
0.0798666485767831
0.14219053573942647
0.014213051756066714
0.008734816611503715
0.04591393221824889
0.011030386156012411
0.021281749105509524
0.023521841665616244
0.14928312843131705
0.04457702238962896
0.018398523518003362
0.006395010814067306
0.0699101404928364
0.06356030788131667
0.0036226634447521352
0.09100814143833191
0.07637418427099449
0.04836274541479528
0.0777654435555941
0.02113990866323431
0.042563377548580916
0.09162624832908169
0.024896036967117577
0.0006168677105645831
0.04666531551111894
0.0037364558068094154
0.02670454521424825
0.06776095304259543
0.1811721826569366
0.019220056752945497
0.06440130759556653
0.005838462658876549
0.06118721620144477
0.08732839946792069
0.1307626776710873
0.060252441401369504
0.011988180712994536
0.13511155672193723
0.027126744711750615
0.015376402973185937
0.06391803860825847
0.001024269341804539
0.058092613262871864
0.029536418167034846
0.140999748026516
0.0030131437903903237
0.014208864731124324
0.10932599928366109
0.0338485365153445
0.007966732285496632
0.01679995563033516
0.030243655649852055
0.2397198824762831
0.07543873358037477
0.0823376145648391
0.059882822654466275
0.05577890376815735
0.039151888880523705
0.03461066034107068
0.10831553167953464
0.022580569832918236
0.011806049039708208
0.030274394738456365
0.039801766131412286
0.00831607466173998
0.012991062272768914
0.05489470744744473
0.07908949338904311
0.003622605877296687
0.06452489586178084
0.013980689427129217
0.02955278905943291
0.01848583515506264
0.00855761483727164
0.023899998189279386
0.10648235133304931
0.015689494838455133
0.11572333310688519
0.08848749332597879
0.018509687687358955
0.00642587995191143
0.03305677133179131
0.033768141386231604
0.046177467485536805
0.013786448868157265
0.008060382957594257
0.02488875168073219
0.08675424986847177
0.07337730658466311
0.11598449462359334
0.10847111617762152
0.03444450729583571
0.009256651726421535
0.05672442456952719
0.005548391829965697
0.022638299045272314
0.0022716692384711318
0.071259285730986
0.015598539191918608
0.0635818160841166
0.006563851013486389
0.05052886185384367
0.001509506570051049
0.00679315293912388
0.03943578365630506
0.032204514430106954
0.012547554870535748
0.0027386199880414294
0.020995198122954035
0.02191469857930696
0.05850959043935353
0.019069425025922664
0.1507137728188978
0.003200286876505158
0.06601377268496243
0.0436147319504736
0.15078603271134358
0.008444162763557327
0.04426515804012251
0.05879537790636666
0.031580611539739366
0.03416601054407291
0.02524708032870102
0.07750189000338129
0.13872639200981055
0.027271112952584903
0.06413193662723717
0.030368172682262468
0.18864351786662897
0.2514233200098316
0.04267629297595313
0.03127064348595055
0.04366108845747885
0.07384260252461192
0.011271363488455002
0.03812348097853737
0.002551649580342895
0.10861051489974864
0.030692582483968257
0.09769452161821707
0.031619645136131774
0.01686592650623486
0.002776783764095595
0.007166242140133349
0.029652038464343194
0.036925101191414296
0.07762100885795219
0.0002506637786059914
0.07101757984196204
0.021768492442403625
0.06590476683581649
0.09482149520128785
0.0007971580948933813
0.18530935179096983
0.010116963368433063
0.03717575476223699
0.016884127537737752
0.15691383428601813
0.0006919735018055092
0.0531868141255876
0.0638144120876568
0.03385775412211155
0.09206505769791094
0.004177811610236495
0.02177471857151474
0.09678284539463201
0.04442699269707838
0.0003090015187778911
0.063974403386415
0.14579767391559728
0.021653210127174173
0.04805563910879432
0.007462760351770936
0.010820161197336501
0.06130106836294789
0.038946227827610425
0.013231800471518467
0.015442797970175129
0.02530173597614621
0.04582290721381097
0.04808463738714999
0.1744733800711017
0.04949776500096186
0.0234326284935178
0.1310414995002699
0.008146152473837516
0.04467332330044802
0.003787343877746572
0.010077084333027371
0.10621872654576364
0.12678023708693298
0.06707848339762018
0.04728784994267684
0.020810654444821358
0.017849651542505063
0.054726102632396495
0.022865104431924077
0.020459399117692463
0.045030525572524904
0.12015350039558881
0.03251010132465893
0.03188442440654725
0.04579668551297043
0.030161514056812277
0.06940849103144468
0.022585217690760728
0.050267925676816066
0.04000499858185413
0.14466735470950332
0.02471326456730392
0.068878222767753
0.021704605798726732
0.02741218472192983
0.03710522741620058
0.005241939528943442
0.03998000525580256
0.05108196239321517
0.02238577182583729
0.10635333228817717
0.025775231766899057
0.028832043770450046
0.020951833207611188
0.06096460483927178
0.04834688977221922
0.04911799315729374
0.0014152554537457522
0.06783011314627549
0.04737750117506421
0.09166995155644507
0.09936100105462023
0.1844677812233528
0.12638481525425055
0.016111334505015996
0.04127177646427157
0.02881916603044567
0.0429074460503675
0.1278783190107946
0.038458500818103744
0.14950971576692387
0.019959939393789344
0.12046578652789483
0.028584645993856243
0.07172639376081674
0.15158864707914033
0.0690464634864403
0.03901130261883779
0.004468522908883499
0.06562703033839168
0.029464585867837262
0.08153459721874652
0.04154874776738645
0.047112524814834626
0.024011834994238302
0.001791281561292989
0.013105296021027084
0.014074012339429851
0.04920668349122017
0.08751143478671214
0.03561059865174389
0.042923230587154186
0.018771723872737747
0.037742320170391544
0.032757391294253035
0.02495855774236015
0.03470622764670065
0.008655458615832503
0.014368101827273732
0.1622435131151278
0.04646658204642268
0.013336228710565425
0.14018101760286542
0.01554854248687247
0.07668826108428056
0.04034763049087199
0.014646051466639118
0.04422744042689289
0.014642744263550748
0.12303759307206096
0.03711542533818995
0.024121391998620987
0.016596086665136834
0.033622154554259445
0.000842303739291304
0.029954297084844497
0.11525516220275611
0.022589316217079332
0.0028841444046494376
0.023930965396367507
0.1396480831021061
0.01649333500194836
0.018901322851112484
0.05389505402908172
0.05704434074563012
0.09559740189572269
0.060864366746738355
0.2910719081756751
0.015987313634489714
0.013161452695242054
0.007184188040157728
0.03939413699323318
0.031151677158769035
0.07141202673710509
0.021257360916207054
0.029736137789682166
0.08574565044223982
0.005336069750541892
0.19690978600781978
0.0016799069043043388
0.05313234396989096
0.09891240915412823
0.1035307080594307
0.040859213088437284
0.011735943248596148
0.02317643366908698
0.09842151269863107
0.2050158486642985
0.0477851092319154
0.03176492448955867
0.07730035998875959
0.04810326507767081
0.0043818274848355
0.03210362517229811
0.06107803503545615
0.10129711040879577
0.06718961141826928
0.06810848036159302
0.06217269581812497
0.015001474899121715
0.06522918202552098
0.008292573642764183
0.04113338992749583
0.012233070823335596
0.044280274109665896
0.01854814331753333
0.0388923002288387
0.002905261974467652
0.03503293485359323
0.040079234603189975
0.0059999996959134985
0.03340848016036572
0.015986318228464295
0.005798266634126516
0.25820183713214834
0.0032873642756416624
0.03970344148690438
0.011041324620628146
0.1331233722401085
0.12095634743377429
0.004129001301190601
0.11813179750929918
0.058950282496715814
0.07518476191805952
0.13242369978727467
0.06285851587996852
0.021196138210951315
0.050997798626033965
0.033612929088381364
0.012451626738371196
0.042191406200160875
0.0643962660640317
0.11854714363281132
0.021753257726910877
0.009611748071229186
0.09318773945660902
0.03437647094946419
0.07266742582873986
0.06584531975622898
0.05440989200689653
0.08978036070577765
0.13652912469439205
0.08983450900913158
0.02491517033342729
0.010547029695580686
0.08799279669789455
0.03174240588263472
0.005710504524283034
0.1066691926341391
0.04084371795093066
0.0763823304360078
0.025182707570606516
0.030592801005914105
0.04394787535069634
0.17724144976078593
0.008979911607044977
0.029679034037352555
0.07890434262669496
0.05726995651554523
0.0037018778663323146
0.015080460833987628
0.03624121080377203
0.03160034911872687
0.00447596179788192
0.01155454022999519
0.03371908687319222
0.011150163999899654
0.07001227789612509
0.0430578923003485
0.09981194197264265
0.18226784882006242
0.00778119933524635
0.02992506629225168
0.18743845136853016
0.04676830025515053
0.03468458512814223
0.003746299892962293
0.04044263688509392
0.04502020890101562
0.0895025177451604
0.023347245166661222
0.09741809383487503
0.013586919584158617
0.007713416503099714
0.09398419427865078
0.1795124570106559
0.25979990014579213
0.0027799544757661004
0.025712657786211048
0.05612796573194523
0.07823877385972003
0.051346033369233074
0.050750036157688264
0.019352422859927464
0.10980265503507854
0.0017874486014510616
0.0007843745900368864
0.04622173941962723
0.31163432627396254
0.024016813253785425
0.1737189685344518
0.0023000637590960787
0.10780639416433188
0.20008667488985687
0.12703392214453657
0.029231561616253607
0.1054518243093294
0.021480796306025802
0.0190661875177093
0.018752712383570624
0.04921815211529681
0.008726069039479907
0.005079415458622329
0.07446884798123678
0.011433054883929181
0.03659441472898167
0.05919762801782677
0.023235652143493407
0.13693872821773725
0.021888539003522518
0.03400841922145123
0.04328907033857603
0.18272449215826725
0.03821930981827567
0.013507645209282477
0.04049769565055546
0.005027458402920906
0.04465250508498171
0.0008194999375451193
0.14578862066487863
0.056835006509617106
0.07021122371834954
0.03888268291264247
0.02187857066462278
0.026030734336378276
0.013338217769196555
0.052383445151674105
0.0077361703472086886
0.19780921977452443
0.07596141098058631
0.07346573463896379
0.06622066603732764
0.05869544521020625
0.023559996695118553
0.01531966653644095
0.014040139834392663
0.012581927059465602
0.007490147251271161
0.06917482575014795
0.015674213834352912
0.12943403668678113
0.02089824471623548
0.04305280667965312
0.06348937843444118
0.006606867715263287
0.0026489722907422964
0.018846977126087842
0.03735582163092122
0.20193482905561824
0.003907454413471958
0.08140865691657373
0.03995959293387499
0.031618131987128414
0.026618089999781762
0.03567350545019383
0.007063298651544398
0.06166232582866253
0.00495894834469303
0.0021430945936490604
0.08780498502934417
0.06182656323540809
0.03985072546187203
0.008326676253382525
0.036376940776337505
0.0093726786235812
0.046696312318425685
0.17624860414891477
0.0011018878683808652
0.012410807432651242
0.08225951388188012
0.10559559164580427
0.06083792330530631
0.06535173461960608
0.02489365576368084
0.011711914356741729
0.007095158149849833
0.04928783887400959
0.030287024022045743
0.10464648717949576
0.015472167819399538
0.028669460820072074
0.0026808770213661644
0.00988582795633285
0.07059301795354578
0.08107903143893294
0.08825227978433046
0.07636278256814887
0.009587485014521923
0.016149639753138482
0.03650400212298047
0.010220421672364609
0.1025426250650345
0.008902646974219226
0.034458966453743606
0.01789538220823762
0.053835145606011464
0.010150268639959733
0.02161368618661107
0.014148636592397719
0.0018550488730689004
0.03365288733333304
0.08148192121203908
0.036731487901720726
0.013553235846428079
0.02192561902979399
0.08393764229453828
0.02216874577899104
0.019376782547124625
0.029644498358288963
0.006433259071615823
0.11758506644839362
0.2076366850952195
0.04955328308707052
0.023333979553496424
0.005119539891062501
0.03840139215387132
0.11993601642528778
0.001019258673309457
0.06282217141032508
0.0175877994423063
0.015383424556884108
0.0038552085586979483
0.00010359425577840457
0.04533855443481212
0.03826351746580391
0.09903933807206504
0.08430912193991456
0.11706189909479928
0.004952978202233924
0.007629798885930854
0.15446751924756022
0.011700750591308944
0.04065091916363747
0.026943751318053356
0.035273634102414846
0.03785558921724786
0.028469801959815192
0.28284300842011384
0.01789138875622088
0.057027121636535644
0.06377675196421773
0.0009847004727856243
0.012223225709100711
0.02078389653426172
0.028733777168049607
0.025912999136490453
0.020803324970353275
0.058247385185971265
0.028892705369427316
0.021232589858321056
0.05657622091384151
0.13171481982286531
0.05156480959074148
0.01116376692298558
0.03668732763415102
0.09171176782663373
0.0727618965761131
0.0008519218974774851
0.122780495126128
0.23305185443047843
0.061013320565361906
0.05595732488704555
0.10708206445318795
0.03352894940558709
0.12723488021780177
0.06230329284343536
0.0842675867313688
0.20565346324907452
0.1620051707529331
0.010340973150450268
0.0005751560480513152
0.33958241365480524
0.10452791687813458
0.02773738353559971
0.026797457401670482
0.05086105980980003
0.008068922989234282
0.02779659416594335
0.03153136438655482
0.12378718508328444
0.007393928009095681
0.019760397591168207
0.008057665583654595
0.03772549714440188
0.013215349597605905
0.04500901407748421
0.034969260426139084
0.02313151517072521
0.015923984676694248
0.021786907755341332
0.0657033103580707
0.003131194461687798
0.01925923539594799
0.025493188717698408
0.08519731318577956
0.022006164525568594
0.003151112113958989
0.06488955997173743
0.028882679304917013
0.016356975674292448
0.03126547950219016
0.0562562407704829
0.009672830508436921
0.002571870305284699
0.08963432561129389
0.2261363748672363
0.11225392154439777
0.08739430661677847
0.011375584802002686
0.0012442625515988698
0.10106046254705237
0.005443857593693139
0.013751562832296952
0.13577815962709167
0.07107675055425959
0.03909360181219066
0.059022590256669054
0.08583889384971508
0.0057785919672145546
0.197464001525625
0.05928408443227652
0.06782255995053776
0.01568800409234095
0.02663659792247474
0.008767103326010842
0.024255467522783177
0.06038702209095516
0.0013683900552665066
0.04669612823748786
0.09005688148562466
0.026955334733112072
0.010068486494879006
0.006080482161155482
0.018982600025522416
0.09618092229950652
0.01961181247449636
0.0008104733490144579
0.02428148274399551
0.0185448466251901
0.009832376257492302
0.038816642410360626
0.01749094028058336
0.05602522343503635
0.04776045132528486
0.022667356175658054
0.04142375057434751
0.002016957811254752
0.02624536590642649
0.1323459387570054
0.007043027904605398
0.09036122376594397
0.2466872303943092
0.03230792212941819
0.16901253912194322
0.08603975842593142
0.026362915858469234
0.15207528695468725
0.01936518899918171
0.006582179187183233
0.19675285131170905
0.009071604640369548
0.06952823240446596
0.13958374620215439
0.005213852561453046
0.010816504479937681
0.0635945973796622
0.09420489336057403
0.0021787904131137536
0.01474911503932329
0.031294582397577785
0.07519477099342953
0.027390693698194028
0.13499618729203888
0.0171519534780401
0.022382694048409105
0.0011067843202006026
0.13010887887428296
0.008496866328085531
0.01928267245617051
0.019885311273014336
0.01900492489612541
0.06501919232653613
0.052085862235385035
0.10906951407131314
0.12035981934996089
0.013809554194668531
0.04335837100019026
0.028688519991274523
0.03833452204915854
0.03640509166940315
0.0734600603868324
0.1255857410849449
0.04118122722895787
0.01350168782072422
0.1546997899657599
0.028983550900845725
0.08271971237881061
0.25201995559107276
0.07636345346810501
0.02877627898477819
0.005015261570145153
0.0163117581858663
0.0693010578936514
0.007002187448040684
0.01900161712841426
0.05473380594393669
0.11612599927107754
0.010041002621534395
0.002367037393581179
0.04429034043105564
0.06615040101861398
0.05148924245251424
0.02838233867907893
0.0393338048054513
0.0031185969347326007
0.07293937495898048
0.047871857398036774
0.014830100343006641
0.04402887783807109
0.022199660802051498
0.09690411961425206
0.007045449705932124
0.00575785280745561
0.0029361151520809568
0.08579902533470708
0.006083519874045964
0.00603079731508604
0.037072944214741346
0.0255400957974064
0.026831539534662708
0.0027185150114143485
0.03336603871551098
0.013453813421926844
0.007072498424020977
0.030603736751229883
0.008310923127799843
0.02640723437130908
0.28159826756029654
0.11755900781469691
0.07198117809086932
0.025590344246805626
0.01331499108159572
0.05290186095986302
0.14363031270041451
0.025873217218283465
0.00663364249598327
0.02046061813569411
0.02562465792589333
0.007175459234994371
0.04231552261050597
0.08365197189933457
0.0007787059654780359
0.01946264779730111
0.019859804826501654
0.002391406342048568
0.039292585855360156
0.03506861900513075
0.024787766295413013
0.1729765826627833
0.07991560667867406
0.03824768843698034
0.0198557111120724
0.11841339854892481
0.03566369962129625
0.01525571755719517
0.08187018296100922
0.015772635144440175
0.11099644919175587
0.04707262795427527
0.0886964445509713
0.04829816497406059

==> anc/HaarRFC_U1_L8p0.07.dat <==
0.06680049691865256
0.0008256436536336888
0.027137686784525213
0.048517503266346025
0.02197674142718681
0.018931116908996556
0.026753724272446322
0.03568900163927788
0.00027323638206125107
0.07173385197379196
0.11856798947253396
0.007495419815345573
0.03260151279532507
0.057241259035989395
0.008453127794592119
0.06322980242115502
0.028743247603533504
0.047169064195232646
0.00453358302276063
0.20904307328254995
0.027458601290181205
0.014050169328831873
0.024831510428638497
0.0021986521227183443
0.019020637150405122
0.010073332301197222
0.05288785316184787
0.036578787520672375
0.10912130546600539
0.003489626455849746
0.01142209227790528
0.019444525627311703
0.02227479034587084
0.02436002348294889
0.05910050757015917
0.00039389329929689063
0.0885801052416221
0.10900916470004413
0.027949869229820304
0.054859197197259145
0.06818748316739515
0.06747068145016408
0.08284783021454294
0.009085298134511517
0.1672022451537119
0.011297826969618644
0.16278846844941774
0.16554375677732594
0.05258851448227657
0.08751122053653446
0.031975032300188264
0.005171284054236791
0.06984631521261943
0.01737004165835967
0.09549809064829645
0.012759447700503405
0.05712802804483047
0.08451740122925107
0.12225904093038159
0.0038952142459674852
0.047942440355859206
0.17358330409115244
0.008695568446619817
0.17081194439158
0.017164902223287076
0.013131775002787194
0.06436253992050804
0.03056849369456178
0.2804350869358885
0.11568907963328129
0.020720315066026063
0.005528875227867349
0.015386814330620058
0.03929639218156447
0.004099874124396681
0.07696161825196911
0.029998719887942504
0.01922950282731163
0.10645669912306434
0.08193966799543725
0.011363642601549533
0.05544234346042467
0.020939454890250238
0.0654272885923786
0.054332253808670974
0.12940723743408136
0.0003570068450445246
0.04449569185693731
0.08185605910309295
0.048240307679441326
0.005924691335349584
0.09940889720411546
0.05509893452295494
0.043373241404538035
0.01982272732287913
0.12871023002075144
0.02732467791913594
0.060219561993506386
0.015947276237479574
0.09802799245087686
0.11916109192966494
0.0023909286480752853
0.03709426769453061
0.02773917758845062
0.01364967686500195
0.02952106186177246
0.07282788446126011
0.0025635951741728737
0.10203994576699683
0.15414562974461615
0.008532907938046501
0.009935787360674755
0.004842423952166739
0.050491861619076546
0.046468229729309786
0.008275218770324605
0.07913576313679178
0.0029992355006346035
0.07364456070377454
0.06999345791397718
0.013051518567434667
0.012999638331285169
0.01759175304456113
0.0428673510743927
0.08676987124864578
0.008700784323883382
0.007479120901575195
0.00772251302724668
0.0430067198440042
0.023499436305237747
0.1387258069731448
0.029973352870321057
0.06297761577828498
0.03159175010429171
0.02472370177135773
0.0034742058410150043
0.0033545708761200063
0.00964013565800141
0.01997187912585118
0.047797690997426576
0.1252806955286575
0.03605901709996388
0.024967211231680518
0.053103078913437164
0.15674748126825522
0.13046483817854446
0.030485105703210554
0.026550505707483324
0.11284403725743757
0.07077218882696633
0.007454810300886909
0.029832507556084766
0.005277442129853059
0.021223226421210106
0.005923631964161436
0.010339768081359467
0.06656056016154893
0.02367226564002922
0.05111804377621838
0.0006196874714748543
0.060270864873436414
0.002705208668939378
0.01171182576552762
0.06082965685945465
0.027167530965994547
0.04048870882211111
0.11720023105886648
0.04453496217036857
0.017649662127834292
0.05054219832014394
0.05855574365186763
0.02105198713460489
0.014016573131110733
0.05153841365533989
0.002302754470924137
0.005423814057471953
0.0050540856104110575
0.0024266386639019144
0.04698197584594757
0.025899757318632238
0.1185420175445645
0.060821219341714354
0.04098832278615257
0.14974570872910015
0.04420360865084516
0.08592910092698798
0.002636832921293697
0.011411192703010031
0.004859044044674005
0.04124374232305917
0.0005449139835514345
0.026805289172113108
0.11262993215685205
0.03181772265750008
0.012765148095208708
0.05322684698829365
0.3094154659040551
0.037454040052877904
0.1280042624913013
0.12804003430540567
0.08115407192416137
0.06606035275814508
0.03844736653528049
0.03123735033144507
0.004107619315383803
0.008710469057423027
0.03482225273004219
0.009895954174327126
0.0733877262608943
0.0010664707755859144
0.021230974500753372
0.019497865912441605
0.04185690717190102
0.006882946645589516
0.028077121772918764
0.06525722721428287
0.010970648509648632
0.010611880009320033
0.011258664008499692
0.017836650361353505
0.014820379073803297
0.00511584607298071
0.06950505922205917
0.017099017819780384
0.009721478649233289
0.05235794967879836
0.002241367517902719
0.03319509961791062
0.06160575238483985
0.01986736309074839
0.030112285027458243
0.00903348207734987
0.0009127882772426537
0.04194033237954829
0.059554454894643
0.045287527911825234
0.06970077929972335
0.09491513080167369
0.107972053282363
0.03216111305315434
0.03942279954732207
0.060544121533605354
0.013499806689400503
0.18898438687335317
0.043303008010054204
0.03884548472337207
0.02997638110383491
0.003773086097420639
0.017684548698884656
0.0203841136910243
0.011455642094342782
0.03349703382044506
0.10831398324676093
0.0006115066059829361
0.16488496792747243
0.07041102034577675
0.011674444838196865
0.10088685079254668
0.01406681741188686
0.25367860613322296
0.0822314254323388
0.03643528697882367
0.07069614620273372
0.11598813612001911
0.3385722186634464
0.0968538280599871
0.026700577041937446
0.0764445606344944
0.07319865784426767
0.007568459301191095
0.025706234498382968
0.004010934164814036
0.04521019572197943
0.031016633730749844
0.052090289808349476
0.005520132183968509
0.1669499739612773
0.02831695161306109
0.1375784653140723
0.039438687470419495
0.07441145506603312
0.0027374610474454756
0.30586860331773263
0.022023136621677434
0.03980294911417913
0.024378889931788522
0.04167559544300081
0.07528896894318193
0.005427896848523845
0.0022755360924443416
0.06444251292777502
0.09446270535740313
0.014561160671764738
0.03107159083289107
0.019151216754370724
0.035956282113100015
0.00942728812054883
0.006697965416056474
0.007783237000400406
0.018546357240018203
0.0944294441019388
0.02919963046224686
0.0026044614343999125
0.06398714835356764
0.009488831990409133
0.014540122509789904
0.06656000959792503
0.0013516026222530938
0.014343887104692364
0.005814605729796299
0.0010772852784484272
0.025395663904070963
0.02951144677984423
0.027343274757254378
0.03765403883330269
0.006900299205852109
0.08192551625198635
0.01879040539876327
0.010934889119251195
0.10191509652406035
0.173472439451774
0.020970422659123758
0.09475646952660438
0.09374514864202341
0.02286462072644062
0.018540150150303518
0.04008116983121222
0.003296255368312276
0.05758424702908482
0.011169508843772182
0.0246649394319092
0.1334093273725115
0.06492454731898832
0.07228172160544565
0.027908698542488272
0.0076304485267010246
0.01549181115734261
0.026506956482130636
0.0508784804189467
0.02852986197291206
0.11404405496438051
0.046850585669862214
0.043038628814149306
0.06111831728858141
0.03463673614781102
0.0502437270221316
0.04783869182361233
0.028382865863680624
0.11273345526614478
0.02336980060442558
0.028852467210423234
0.10972847938186116
0.013307110185975423
0.02034194758798528
0.02742447150481433
0.15674548953111386
0.0327855188475997
0.01462711388083403
0.07368044273632035
0.037883583643317696
0.06748375677869183
0.03216618628736692
0.041925503435280335
0.03920626673901659
0.04334176553151297
0.0424097437355746
0.08067735223726856
0.030782604251564812
0.031654126270267605
0.02783259074605035
0.04080732055644209
0.055823432711511516
0.04613204222281109
0.0013650891792666821
0.024586383193918003
0.006758735004770829
0.03172246520190137
0.025880701898118384
0.034412847370129486
0.12520213974997182
0.06950070340876409
0.08230031804969307
0.013549268743893249
0.002914536369046443
0.04419617001667351
0.0006066796570218403
0.02123337107122356
0.025206495111022076
0.0600964667303689
0.15990995528764773
0.03587982195506846
0.011968193686881123
0.09710907230250838
0.06838050817717178
0.004986078986646886
0.10619203608723497
0.06257094458936827
0.01170622723962199
0.07435102904040448
0.04393340853099035
0.03208815057555679
0.03885805395214822
0.016274010589756912
0.04349915557703381
0.027063057313569103
0.024848756869411633
0.03573238132188337
0.15011930153776426
0.003526024085654799
0.015579674318698588
0.01749322084339541
0.024917197717000263
0.09399662544798747
0.019262242609145174
0.019848902599337147
0.21161978785077273
0.000016768989463196953
0.022241624629011705
0.022308375037725616
0.06666676905784254
0.018873262475300592
0.01496901197807092
0.025992403809774987
0.023900627796983806
0.05863763765678467
0.04988215499122792
0.00019571353394045769
0.009197969879272308
0.04445293021093088
0.06297273976942727
0.06772601828680559
0.006885804301136711
0.047216885677478795
0.06991884086087559
0.024558428649024706
0.029062584663888447
0.006254314334757512
0.13912889938913772
0.07015528328333771
0.013396098900194551
0.0316143946234478
0.048524414681329786
0.02532147497742071
0.07305116004887033
0.021732813646858036
0.06683039105376998
0.06824217440241509
0.014284609169319288
0.016858484461409674
0.05618651479047272
0.07889331380451273
0.010962616430181472
0.025628650276039933
0.08985341742615134
0.04984543554580323
0.046246168341668836
0.012700854764447505
0.2580267777729579
0.07996930794108603
0.06050872969852595
0.015565635753861756
0.04634955327582652
0.0950030036425604
0.014812781898358756
0.01521700333090906
0.03359732065986188
0.08832407025109788
0.018008574070503828
0.0778488796489667
0.06960397661007256
0.06121070221914027
0.04038145874637064
0.03271898500423228
0.048020002022731524
0.018438294566375434
0.023361954527145803
0.07720470435115062
0.016641760575199314
0.17673538412502224
0.012690652293506344
0.02731142605338207
0.09491657463141095
0.0016420790333278965
0.08289451574454508
0.027953312792493877
0.012147533804337559
0.022674621861118287
0.06119718551692935
0.07722811160275737
0.014843869037215978
0.0014571666494739813
0.0032247981387381074
0.009793418477796616
0.028603866930820593
0.2001811071033436
0.05909246106439366
0.00575445555157705
0.023632107124928685
0.019123160127985903
0.12663973185389152
0.20560067201492668
0.01305560349543836
0.05001128606545322
0.0725193229864455
0.002535478066697182
0.04687779587113095
0.02214302420191623
0.000030241222358766573
0.08102446995419697
0.022861045475815415
0.23065309388775238
0.1224399229286089
0.015289425383278496
0.06751757673159747
0.03211333727754678
0.0011924912124188164
0.04402688287446057
0.021638371046170553
0.024553890841714013
0.023310342681403206
0.0011218953287097325
0.07840361910006782
0.06772622701521439
0.09896776414715878
0.05188001108260774
0.05862742694826372
0.04367145325167908
0.07585548985466767
0.03803368990430698
0.033333555041051115
0.013904761443045395
0.05348955785808761
0.03561223568310474
0.0162109866892544
0.006123585361035389
0.0698357500733843
0.0047794429740717955
0.0911909494139787
0.031595102482240824
0.00805053254502419
0.06396343584869775
0.009137889341520981
0.22988120092205303
0.028268034726533685
0.02507566680284526
0.032910599811661966
0.048905339140383114
0.1322907986204193
0.019807174032413697
0.004579374690718371
0.1169107105605552
0.08832647817540148
0.07083510579393244
0.006520127002109904
0.03478358818488583
0.1200376598599242
0.002485318759572902
0.07277438981893297
0.010258029080463485
0.018469986415755726
0.05645970202710629
0.009613323909946325
0.11269922503324298
0.02257708202603628
0.04712270678350806
0.04996755177262909
0.08953403580148442
0.0053736888077225925
0.08683661545199901
0.003444757603440568
0.04432443725370225
0.00898101254434609
0.10113031143467452
0.11390097659037954
0.053102758552604296
0.13092934155895805
0.021923286102148692
0.02554340539826695
0.0775925382139436
0.02183848442139481
0.009685000905732957
0.005441211195909862
0.03598388423795507
0.07056980307720268
0.10774501607572505
0.05129918470083401
0.02876430454966537
0.08595560457291901
0.0005916891141262824
0.03250905736521065
0.07895365592812074
0.060462926612732774
0.015030418178625594
0.05333048588259722
0.05073381018375904
0.043673005798681566
0.07379154135810255
0.01271915649385985
0.04710925797275947
0.03179722808881482
0.06454038660147053
0.13878301536432538
0.02480139965207333
0.011427691802533316
0.018530821100683104
0.0024761521628728946
0.014914531340615517
0.010925296113769585
0.014797876539405981
0.02797469796074638
0.04334047452691862
0.02581571528780631
0.008954053207792476
0.03812769536544808
0.00806108310630993
0.02387085370210204
0.13940229450552202
0.02386765022809824
0.0008433755718570607
0.021423706601001107
0.004827326111966444
0.004322782960598012
0.004775380516634354
0.11177996816268199
0.018056343914057922
0.03684968307141419
0.06378765391261136
0.008992377857399215
0.08217853145168899
0.17595459378096068
0.20019013428928784
0.06502009556396018
0.02362008359651278
0.07511118195716543
0.2721932742079397
0.04100477862040827
0.16128700891950773
0.004736842542329973
0.025800060367005693
0.00950549830879148
0.027996735706166474
0.19840236485275464
0.054455324957003476
0.04484544136990695
0.00883992806684106
0.050594350990879354
0.042588929813715114
0.016827393384054028
0.016469084408806175
0.07784947389921978
0.03256190177665602
0.008633740849549572
0.002541455652211006
0.0310275631726572
0.010726306687037045
0.004566754391179427
0.043552249462547266
0.023080757695367105
0.23452824183822274
0.014650538733337617
0.03650693825657272
0.029707649958866787
0.19224150435246495
0.05554068287639622
0.02438991030653924
0.0550824556223431
0.09976538433565921
0.043877501789554074
0.011295074194793737
0.016797707042202355
0.03747870558686333
0.03615743665142552
0.0706836515784738
0.1948793686156974
0.11550981139423477
0.07083363837146726
0.008395800464240991
0.00305102008890025
0.01240908178580595
0.058580991637253506
0.03566020886097757
0.1885645467966674
0.045796828639822235
0.020102621405395867
0.030993494667382084
0.03942092948077864
0.00797150308275383
0.004388991370259218
0.05507544151771178
0.004721817220914405
0.02926463770848328
0.020834839449735923
0.008668520933543067
0.031382347693226315
0.02628850901487749
0.018551463008217823
0.04068990189152749
0.022712350267323267
0.0071439565070129185
0.008709434710422929
0.07681714327604221
0.010520651891478784
0.05965719202708557
0.006397113280731985
0.013699929674848234
0.01961010896593331
0.02150381103372989
0.10073724410666535
0.016966816228409485
0.0170118030188892
0.10684086907450233
0.10609581033499582
0.04275206302959402
0.020558092495377593
0.006922447606334899
0.08285016429541438
0.07150325920171323
0.043830641310030824
0.027268142375516745
0.16035771993300083
0.020631852530801204
0.01394670903174941
0.046618968229597914
0.10225191574934345
0.02231806680001056
0.03389608893203906
0.02199002346830655
0.17146600180511665
0.019321807291582515
0.021435300289306923
0.0696974471540925
0.010632224430195585
0.04727312164918241
0.019624295429015004
0.046692380554332974
0.01750399259928047
0.02580155551209558
0.18001946291435866
0.007383911874683399
0.11446305929447659
0.2664603429578738
0.01213595149932503
0.03571346624123494
0.0838374412193551
0.06168967920811237
0.030213695910833258
0.051763232662812575
0.025464521715862252
0.02642325263866736
0.010658916512968832
0.018348033373609553
0.03517153338047903
0.0508343260744124
0.0009701745467589377
0.10140899071896266
0.027746382789240288
0.004494955352321273
0.01579256420717884
0.00729014106323337
0.08298108248229501
0.05139659465004709
0.05386912823082135
0.009874711447172084
0.025096601383135166
0.01187433358734171
0.010385822935201459
0.031180459326455363
0.12997775433512693
0.29029386242229405
0.018899680379464795
0.14456484969098307
0.030771964437439913
0.042340392918645456
0.02088844438743854
0.019505139189405774
0.08072822219245417
0.05220130906738491
0.03849723401307257
0.024714417880600133
0.08278671269226878
0.13757873939928483
0.011284028018661778
0.033635858201441986
0.029532387662349936
0.08886422116759014
0.03209874732797736
0.006201000877664298
0.017303902128284435
0.08076653239670462
0.031189601941504632
0.006230883435683877
0.030460520984143664
0.15469636860954059
0.015405773560571203
0.0656474191298668
0.1171358033916904
0.012607600243053565
0.03155831374648085
0.07657227056728301
0.025510078505518084
0.02606949074614659
0.0888485949335864
0.17135402498814664
0.08021950403909782
0.1175701565598428
0.0551860498034346
0.006114545794976465
0.19548003008207854
0.02665432331705126
0.02638110719962793
0.010618994308708584
0.01854569900782861
0.04234868279469002
0.07800492465956993
0.0013722690129897926
0.14145791813274328
0.03988782376375844
0.022637322258526167
0.011910004922267315
0.14424090772573744
0.032342582520124695
0.015750813981316013
0.12138633847011963
0.025949525695299572
0.012893341571116447
0.08427988388252267
0.01930416142132844
0.05151269684247283
0.14922234418308594
0.10115034644070121
0.07987385892817121
0.0319028942662128
0.023270070672817403
0.09940774616149593
0.028553720996131914
0.07730771672554146
0.026258624014260937
0.021844421655811255
0.1351178224841114
0.01961442507738715
0.02537041694314157
0.012257011260680888
0.009507715323473777
0.0027191738075339126
0.04787281547988447
0.02141540484348517
0.004245469250364417
0.03704223430850263
0.11885510145902801
0.06848182553662152
0.01298831657478884
0.008713837064214896
0.032563567474684474
0.01590424331385076
0.026660132721264402
0.04967400501722882
0.014611994149866253
0.008304555599845526
0.039426681170792635
0.01428979176890983
0.01697881992595046
0.054113246904027745
0.18118804743123254
0.007896604130370377
0.010514875151165068
0.06092623850032798
0.08495921081657404
0.0035133761661858046
0.06737719271319706
0.017574123678135392
0.0438446915801946
0.03943612164070858
0.01610618036529835
0.02710587073526206
0.005263027812060897
0.1408423010640469
0.04972813758733978
0.02309837494185058
0.08742489993514826
0.10396070684189199
0.028914803979880527
0.010721656255817646
0.3226668474907449
0.1749466661014098
0.07275454568907877
0.0008443676056097702
0.13178134841199132
0.0076930508545731534
0.03666558676466233
0.04734172095083966
0.018678660917305998
0.04340595069770685
0.02991972897184401
0.06795384007617827
0.04673724858015076
0.015261746418837112
0.06841152353423705
0.03808976823337031
0.04736344587003026
0.02750564462260589
0.019863271476703546
0.04233409470566479
0.05133684679534981
0.02191978145249926
0.06287065460569251
0.0032944699017744233
0.10127786967063711
0.0656429910651851
0.05798685796178647
0.07459239120437244
0.057814505025693165
0.013768817181221462
0.16368822921160384
0.01903096314305201
0.004781615636285901
0.17637991416751791
0.053361672695830045
0.01816277579999974
0.0461484565727507
0.12150959198920865
0.033297831902544206
0.010497602342533774
0.049810085008190716
0.10438921267195987
0.024290228865114977
0.03571382711381022
0.1081282388680261
0.010698510886993215
0.21286935630467982
0.10947568247622105

==> anc/HaarRFC_U1_L8p0.08.dat <==
0.01257842967129778
0.06636675304929138
0.007295003400924306
0.11455692758988649
0.08658594059822945
0.024643111008413845
0.016176789359812458
0.03658416344257048
0.061563856588185285
0.05574376528898514
0.0026036565649970233
0.08851801538042998
0.019693110887386667
0.050693236662802135
0.032634914812175286
0.0002331796419072655
0.012831197070346587
0.017103248154381936
0.07664562945423663
0.0465435105602002
0.08328186861826395
0.04451761761126127
0.021990618993491296
0.02482577204265376
0.10077193044558998
0.0742091232574754
0.03988115108630044
0.011693912927341515
0.12522193537423276
0.06215211422447128
0.02197226416953525
0.01837748647111819
0.0013115669745608336
0.01627853362924905
0.024319823564383267
0.06692642171972221
0.08233652376268775
0.04478798808044631
0.020294324082419726
0.03695564346967162
0.3670064507359357
0.04514699825463354
0.038755247442410115
0.2257094702753859
0.060145348363345195
0.00021404466716574652
0.003227214988601441
0.05996386214446844
0.0009043413916860769
0.02261044042787548
0.11172895672432862
0.02743935693602744
0.03806993487046562
0.016697831917314228
0.017122805164889843
0.02509139009310013
0.0009060362060974022
0.005745448852132438
0.043400552632478405
0.015009881217162685
0.004049773389595366
0.00687744007490633
0.005323367104026401
0.010541240464217923
0.010289428707733264
0.1561822379633946
0.0704159640878762
0.1415599838389281
0.06805291838237315
0.26887668879122967
0.07309139300588326
0.02030060232523372
0.016256327682396782
0.08154921968022805
0.1159878037279382
0.1300601258513655
0.011649562085117837
0.023112396199027357
0.04989025612328173
0.009431360561281922
0.019963432879942993
0.03115241895218072
0.046589323843237836
0.07986635205213675
0.10151555883758519
0.08982656216376299
0.19362283257197466
0.04215267723036544
0.031733812771777864
0.016737761123649185
0.42336184450415804
0.008678178721243166
0.028275701977209758
0.08886899700866087
0.017812278787366454
0.059332304113182376
0.010077588000408122
0.0427345896703443
0.032934037612613515
0.02648101110729731
0.02364536037901586
0.06115986991468967
0.01694708204037205
0.1497417731471893
0.14532866296374025
0.009400903219853568
0.04275857701955149
0.015321878393194545
0.03360639796783581
0.07443802542729451
0.05602317165892666
0.02143006281610856
0.3239045734964807
0.09919276189523896
0.1802379430636434
0.07494602047637976
0.25420760491913885
0.1621636806551421
0.29385824367491953
0.03748003004158361
0.014677276300251079
0.02670121025101562
0.010448840793601942
0.010882561550056355
0.05339891821097589
0.1332282602949319
0.016432305899264615
0.003989789808278283
0.12078789590937695
0.12474907055632327
0.09049782103221649
0.08428298496942047
0.029212979555707314
0.017386129868017533
0.12253489845687966
0.05959044734893391
0.07068106992400021
0.03626917314900077
0.0251685590773795
0.0210665578250182
0.00034435935737518226
0.053749398586719635
0.012411805636559445
0.00884603285661628
0.021796002778625975
0.016320387830606395
0.02261987027936429
0.10332240225183562
0.0342349404317267
0.013245262252543915
0.049411311400907154
0.027623025724343497
0.040982327264005566
0.09941788407651835
0.0660912837592372
0.04078130741827184
0.03620244520759227
0.07242565057066744
0.01430120152583224
0.02147936775915126
0.022417778285831816
0.002698684778164886
0.03869586931174568
0.009992025507429522
0.00782651597020099
0.05263845249121242
0.2062774142903865
0.2575673170072145
0.08350043681778108
0.004313308087069389
0.1017781103437542
0.03465669491949503
0.048400354850555515
0.02687590406064102
0.05167267617770219
0.0010436264674693137
0.018105550024043793
0.019692420758920033
0.0240529863662322
0.001513965763039319
0.047377728922198076
0.09978451534369291
0.022677846105527904
0.09389457522052999
0.13581829150436972
0.07868093249852082
0.08291837375385859
0.017656722989835158
0.04401398216969303
0.0029550797171965866
0.15381943690286026
0.11045300125921975
0.023843741649289013
0.004461317107881815
0.041079779625681566
0.12958250583149603
0.17924098661053406
0.03695825415865771
0.0022897323100424115
0.29843042643128553
0.0892028591247194
0.23543082283062147
0.14009850671786558
0.020370639448354013
0.0015956299078465417
0.3186242562448845
0.0267892811385181
0.15563107977174562
0.019087467696322268
0.07318925733114237
0.0017169083212001152
0.051617242200653966
0.10972312153569326
0.047184387418593675
0.09069089027484822
0.028992184368653494
0.02587329115332007
0.04956873110925089
0.0388881338783682
0.14311909647148116
0.12479780134918739
0.17990482066621816
0.15458879980499035
0.02378903428959348
0.01689315960892224
0.004122326060992941
0.07106623324687085
0.006554082021522633
0.040718206471628014
0.14611295996861443
0.08876016953456596
0.021774317801128415
0.05277522447355033
0.048620485669167345
0.014673195190286306
0.0024243450039708866
0.007492310571815139
0.042728601266181276
0.035997354556096754
0.04681510705139724
0.019277548871538677
0.10348863852392852
0.006047553664006676
0.03779702773321907
0.03752943178493396
0.2138668391494173
0.04492087454246157
0.012902170104104858
0.05711973244662412
0.017836838048877604
0.041994668629918755
0.1090338343014606
0.042727609368162084
0.12873351280254047
0.12188634973458427
0.03075655250445879
0.10884206409086329
0.04479572335048694
0.007727391229874799
0.06266650377612554
0.040725118759865966
0.0277011356346059
0.029671457493146917
0.05934726941416525
0.07650295843879215
0.039225432896930985
0.09097463957131494
0.057739166361803394
0.04491641863824104
0.023611658853529817
0.02039038171024465
0.05233678790140459
0.01934222699236364
0.04307019589749793
0.033166148560600454
0.059261145062733195
0.01345373730113145
0.03306504605703247
0.01377529234339628
0.08366087389038289
0.058778132940206784
0.05375528257752626
0.05652928281766727
0.015853822727644042
0.015485381015833383
0.08043048515859054
0.010072688188685197
0.05053684548878308
0.09930399496641211
0.05390531271136902
0.034088185241374296
0.005185550493140164
0.005782142375701464
0.004426932612138964
0.04469446112948081
0.08887587411573769
0.025363616393387464
0.10062938253215335
0.09670796180566509
0.07250323490258874
0.05136054359054188
0.09008918925529572
0.06969596513611122
0.04712917860441009
0.1601908854647964
0.034080113088278303
0.006246613410659699
0.024572883103201142
0.04806293611933722
0.028583665022436443
0.003802799320839575
0.20557894435112112
0.02704922462080766
0.05385880970847545
0.06131341879101182
0.02857188278325204
0.04316438695519427
0.003075092201245974
0.0115290040314884
0.12883407155075635
0.10225624468588368
0.053444762993273116
0.023457216391173864
0.03006551232720384
0.18502922163636476
0.006914394134553087
0.01726910727809489
0.0013141831891981045
0.03491329045335701
0.0053921042450045175
0.043748248284847954
0.05961317857120381
0.022597015709854486
0.008737796258024446
0.07828476696056638
0.02102757560904645
0.05119228834858723
0.05845233606288379
0.07118769234138721
0.04732699968668835
0.01970756324433564
0.014630021511330783
0.06087503407851498
0.030688143902088467
0.025157821004629214
0.13630581184535012
0.038395368678370304
0.021879823513675727
0.03997953108757033
0.009250227441577722
0.041186685144589494
0.02301515103617425
0.012099608546818878
0.02785580445969015
0.08784408101318082
0.037239471260506474
0.06896464568439169
0.016858489574142637
0.1447934372229969
0.012993397266709469
0.03143271623093734
0.055355065526917865
0.13063680232868408
0.06918183804063201
0.0066026176891321444
0.028114990122166124
0.0007034500762049577
0.04225960263520613
0.05112408602868467
0.0022126827658405564
0.030630976373359542
0.04127706950416503
0.05980621066836648
0.10050309608324558
0.0052749902694699015
0.016811905130527882
0.017234996107022955
0.19490560644213858
0.016839648752841285
0.15235199908582825
0.1348617594232436
0.08338278544981846
0.011889096319226555
0.0036483528999552346
0.15940731627559446
0.00033192065666461063
0.07613158862994043
0.03828521869878507
0.009279416541012416
0.007434732247622011
0.014325184377591952
0.022534243099822233
0.059619818414518785
0.020424195413064773
0.18239518675759356
0.03406245737764604
0.0695327538221641
0.23220522431144272
0.020846072179719767
0.025557294407909825
0.007900527651523765
0.07417295765250592
0.030211896212055327
0.026350235727833703
0.010504229673396296
0.0497131021639504
0.08033055288636548
0.03217083274646259
0.057455791655564435
0.061102879851775815
0.08027987873021952
0.07217656018980859
0.010260568308320471
0.05451113548088376
0.027857149224814127
0.07890421648773362
0.05062318233512108
0.021815029782835435
0.023428521403971687
0.10198977789385419
0.03287431147399602
0.05275281500820164
0.06061984142212084
0.08704305950134071
0.07372727979982541
0.01822969156728335
0.06002133218486143
0.01391309969985078
0.1266140458172043
0.1252741024640806
0.1835224684543557
0.07130467179996638
0.06358730248984537
0.016477912337561122
0.001736194917965878
0.0011152277703860122
0.04124200591395715
0.04030319995326941
0.03471272460512819
0.012001850058230991
0.030259321550447218
0.024867871738381907
0.16843045012011917
0.023470552338450613
0.04005036066681483
0.1010346116092178
0.12374113830626875
0.010268588678602036
0.21072654818864517
0.03135312538558939
0.02634226688979853
0.02798696307005483
0.2810898835701558
0.017703297697360156
0.01622228962126111
0.09684795298467107
0.006319641161183277
0.03157219377091007
0.002392565386690245
0.009743295265813579
0.0356293486529622
0.13895253312234113
0.0015759042629507718
0.10197637691895788
0.09174659600752069
0.14000020010580388
0.07886265892710673
0.0017931198282578255
0.13244544442181147
0.04326015834261283
0.038497139245544904
0.028182565442021933
0.016177717023145362
0.05301384045465955
0.05360119666289274
0.002758490992756249
0.036258718932725316
0.03382400178711665
0.256556061620527
0.09938987451994408
0.006190895636093913
0.10645765126863921
0.03088045305506517
0.2547597080958439
0.027662906826408932
0.045881883495966676
0.003973486742302777
0.03715741318492388
0.14711105979246475
0.014976055952450502
0.01867517510770355
0.02052068114100995
0.04450887319865138
0.02004297848276522
0.08588438170095762
0.08397464210501389
0.05737968855775534
0.18039283306205264
0.08429335472352649
0.04497412382315583
0.04335043469391098
0.011113073702863234
0.014676446689357548
0.03113192468312712
0.021034388393122484
0.06590527276640602
0.0042188004697296
0.004726563375869568
0.035344331488430365
0.019249709575347117
0.04194164402377386
0.14807196596180042
0.06359422105058658
0.008102199277942092
0.04424427421712576
0.14063535338138486
0.010763788661052638
0.2501908105275534
0.15352610754443227
0.04301864547219054
0.07809833340745764
0.02078896749613145
0.11390644473212513
0.009930427850028815
0.05608390723256509
0.021322861404867083
0.010122300692058751
0.23611889782786613
0.010568596396290476
0.03695504004817746
0.01663386878001327
0.1233704655854546
0.05408345590195279
0.01737211932913369
0.06683274290132911
0.015965535882640797
0.002124038104060145
0.06252837568876522
0.09844535769776806
0.003197080931515285
0.017588547724925293
0.0005754908105168224
0.05998380877324872
0.004377853330755862
0.0779261791543941
0.06874432454115387
0.02167179926641799
0.01596461100184013
0.04512124131645429
0.2055581986681971
0.0645135082438168
0.09958720753367722
0.03912310619216013
0.030783350447546282
0.02741738887617318
0.09596978445963134
0.055229952437505433
0.04331509436258377
0.014207327330602456
0.046678895695225105
0.005817112110745984
0.04810076355378615
0.021011044314463705
0.03221710051041748
0.025305615681583897
0.000892874084423945
0.2438809890809409
0.08587126046719747
0.04068123007721285
0.0429175243230693
0.07846171662386249
0.06508908195087194
0.07484454224959536
0.04462520760626531
0.005147697479948186
0.021821738991790986
0.1269909642380759
0.160245860001913
0.19148192774240674
0.07175137926793249
0.02656496851744328
0.0376758536065871
0.07137382247767539
0.01623735596516955
0.058848885253252006
0.1140608800291327
0.12116009472360206
0.06806885124635914
0.00311106884545105
0.07689540983707933
0.0003448846629944372
0.01981613300930044
0.0068100185358085435
0.002321920743645248
0.1346936365893483
0.00013750352698137984
0.020252793242807425
0.09641995965089672
0.0036444964909101035
0.09333470639875997
0.022096306377264577
0.008122360430142729
0.06481061718004036
0.0948205553125776
0.04883458059288099
0.023692206963009336
0.0726142676764251
0.037634650213597104
0.01813485322854222
0.005402245327557606
0.060450776718651754
0.06142805002551644
0.0339358521256805
0.022994726535481767
0.015665196384820383
0.20219603555395227
0.06471434783495432
0.0033360013190390763
0.05425947982484925
0.055986859412746955
0.2978081890698564
0.06345130099039933
0.015630017153701263
0.06587707559047482
0.033171760105944005
0.024085232436036837
0.016114619238949888
0.029311134679779815
0.09850152835449415
0.0758513745423682
0.005522666032322395
0.06310092328903494
0.015351482942641569
0.022737114898535138
0.049892204145054374
0.03559684677286713
0.00891378183015238
0.0992874117159006
0.15372105364832267
0.02478907170466443
0.03671506297956078
0.04533228361958945
0.04778539388914124
0.028258655552754374
0.07810443840317405
0.046760784141858656
0.04043785769829631
0.03879192448425549
0.1282403101813625
0.04424516087061304
0.004635792505863902
0.03582112462425084
0.05779241844697773
0.16700139253724391
0.03904398562321153
0.053029136886615195
0.04912200196143178
0.0889444520604945
0.06549860945811598
0.0009907119208603476
0.11662402202028882
0.033219167127889596
0.04266241248579195
0.1337852130727473
0.015742278523889597
0.052881427538297256
0.08811777986694774
0.029726139928372683
0.12260912253310784
0.08012991978466517
0.013501511286866857
0.05960033055075906
0.058383000504539984
0.05772526623094755
0.30564310194505573
0.021631752470297475
0.16086123407757158
0.21502493722347543
0.07633442062025594
0.11177879733729834
0.04986803246339359
0.023428529968780927
0.18493262069778482
0.09779010298994611
0.0012100120646916567
0.015276052339259265
0.058209724219144054
0.08114334916227618
0.09042092445048018
0.00016842164847713186
0.016644209471614147
0.03690513175348048
0.04342527032176161
0.019971837279611517
0.019197264431011524
0.02979422755194926
0.38490450860531195
0.018782876384495675
0.054494418984882255
0.021995486703316545
0.07693109163440688
0.11991707895861477
0.03470001108456841
0.057799275924373
0.1015913189890928
0.032906793780604245
0.030929622507082328
0.000029236307366710862
0.019404037858761894
0.09437021751542449
0.042376251318613764
0.0017065437606122588
0.08850265977941356

==> anc/HaarRFC_U1_L8p0.09.dat <==
0.022073669603980432
0.018922194328240795
0.019283632845185382
0.004713248564985398
0.009463786734251097
0.03178047178622886
0.02500379380208541
0.0771020334141887
0.24719078034806696
0.0646232972477261
0.026281634657420335
0.0023351861765560106
0.020379635102387536
0.08562260702750803
0.10889334096448812
0.01289340872482348
0.009325466424457503
0.14572879033598612
0.0028270869200246757
0.12223990851269119
0.031276552968681606
0.03699531526225848
0.13810616866763634
0.016716526218620728
0.033170862054274663
0.13612581368862192
0.06649071532583369
0.010091579383015806
0.009550435101798205
0.0017936843082494423
0.08251613392298067
0.33632764377096075
0.0025734795267095996
0.03645250469372812
0.008301994728256249
0.04105220348132939
0.10152228499577662
0.014519056706341274
0.06538020473203304
0.006740032755305202
0.06809427925723531
0.021056741744430924
0.03429725169241608
0.2034021670964705
0.01904370580793452
0.14413729938376404
0.01251959080552907
0.0003590964909059625
0.019526422240425792
0.01142011857018156
0.026944232110547233
0.046066960893653655
0.016415173182261045
0.006220560502087753
0.3898981719675527
0.04193847483822991
0.05892195863693764
0.0018287160429848188
0.06770552351470242
0.06926293272472472
0.011567332500305732
0.052389828858701575
0.015731535900412902
0.0191094015173918
0.06323785034884528
0.010265759042201216
0.04545834894260237
0.01755178548006841
0.006335889971961605
0.053430921487653056
0.007006494426816523
0.061892911630636906
0.20434804052308536
0.015786381511649336
0.054683851174158866
0.14027459643613327
0.0060409817096374425
0.0010346553240870452
0.10455189106389808
0.030037623807829948
0.1287975323863589
0.009005897444079064
0.005246148474332879
0.013095590522552825
0.033297676857256465
0.02175487043021063
0.08531425259450648
0.03952929455229019
0.003787606400942784
0.0013106053898971912
0.08142166489722756
0.04899016642547544
0.06262642857453837
0.008623837018736645
0.013634999540215208
0.05509491615061967
0.04023311267414527
0.008942197365010352
0.04508968709876501
0.08941292968572619
0.17698110756552066
0.036643935545105234
0.060036216819087954
0.014525927799788878
0.048882991068257706
0.023055689405724868
0.02185056382717444
0.09707626054496672
0.06573553654699163
0.019947340604999333
0.051873178250757615
0.10274439704973834
0.026218461075257635
0.04364087868788682
0.05738426424522123
0.10184961134960842
0.0251947596618223
0.001725567004734115
0.05188825486635174
0.0009108102613860875
0.1004159551865037
0.04423186031379619
0.13675713072116355
0.014864409142756703
0.10341961024594035
0.08821279295796505
0.0052791229834703805
0.004279739328478685
0.021611040685148006
0.029900976331639198
0.07769978859957158
0.07132220063577159
0.017057080466994928
0.026506110831097867
0.22577973707969498
0.2407357913849881
0.016662869663266223
0.05115091946188195
0.00944956289198737
0.0314431198039413
0.14417719350536556
0.05736572501203287
0.07634323465665255
0.08115920684603584
0.06792676510290759
0.05112876115774703
0.006344437442707339
0.0016181624788217954
0.10851297046613564
0.03226145379025634
0.036601677955971454
0.0874867933168941
0.12227388987745484
0.022425629206495455
0.061278844323115374
0.050931897755698535
0.011834962353969698
0.017078041384782947
0.023206029521510373
0.01471375554088452
0.08328822058257954
0.020552098466471314
0.012606616275632688
0.008824152484212451
0.0994175695064198
0.017572415829246995
0.042023942383175236
0.10420506116489645
0.0014165717070340872
0.12422438287889409
0.0193828049041645
0.12056719573269087
0.04680337699298604
0.11167176110218803
0.12731941864907376
0.013165235476622699
0.08583080010167693
0.011182394660512601
0.04800921671285896
0.13760078335007322
0.04035823864059112
0.01015896359994801
0.017358017663569977
0.02143587749053514
0.0105336058122457
0.005494693933829111
0.011947607872421797
0.1447512993153077
0.006102303770230749
0.02370517740344416
0.11101954606677285
0.04152070532016117
0.04792439209634436
0.08253275815598125
0.07049916183560408
0.010190741503704559
0.046345251215687076
0.15339699181937466
0.004770079549763657
0.0015689320238716743
0.15455016750912043
0.05238031744662113
0.006589066434246397
0.11296132908924028
0.03367505263150177
0.00365635978312499
0.02540640756094408
0.052260416393000365
0.04152487679107654
0.012803717916046816
0.021424212414374904
0.047149185960578543
0.05531663253135277
0.06907986881673296
0.057347308125212625
0.14240010025440872
0.016556368906379265
0.006576124803123072
0.02943543481133125
0.007966414646807592
0.12976526896535584
0.01751079042406541
0.06096914889387727
0.06350179179177459
0.07408225488928298
0.028283492183122146
0.05440564376324351
0.023857209595089936
0.1996163093713942
0.01616140666041089
0.29043309101906334
0.014253740253720712
0.10807818913225883
0.050965841197975675
0.08437610206113073
0.010436129163947643
0.008732874712922929
0.16979662525935832
0.02603627672672061
0.022174341576822177
0.028294682404253906
0.027916879681309976
0.02997667789904887
0.007111861757961811
0.20195942105331127
0.0313732796992587
0.06452630275598073
0.01644724933873678
0.0844698446746391
0.005071950128553065
0.04163940733026786
0.0313174092981478
0.12283542048344932
0.1976978625645087
0.022524873088582975
0.01744926339736001
0.007455027455465616
0.08325624755799375
0.07819120117380635
0.008993802899722009
0.027390640190379508
0.015487050793214639
0.012156752997455004
0.013982520876384465
0.045655421229981064
0.09692340741850844
0.1053541584168012
0.013570252802591647
0.016062915881392817
0.07924486329261175
0.22442926403390234
0.042914691894958196
0.012255456841208897
0.08367773204013748
0.043970235162234514
0.018703678400577774
0.016339376735607043
0.008957175658699367
0.14701983793472262
0.002663020669339728
0.1766127543136974
0.019724606775247736
0.07411723365537852
0.021648774899632243
0.010560884694690194
0.0982916376839288
0.07613378600133278
0.07204841466431748
0.08859672006331296
0.01470796549493285
0.08112379211533602
0.15950979599633383
0.03178312848317893
0.052268005448428745
0.0037668219293901057
0.0030098807623848687
0.041381904657171426
0.07729147014640501
0.1539105222670277
0.03647958258399261
0.04271928725436636
0.0070787743111549685
0.06647552362822184
0.018826494651067175
0.02343681553990996
0.0496673109783613
0.14800808414819489
0.039285314305459874
0.06935067458621874
0.207756759822288
0.0121719591160618
0.05139425135729536
0.047477557948646075
0.013141784293311903
0.0066633465389648915
0.05008603689703284
0.005199053674778164
0.14288777060779814
0.11929824052514644
0.027892699326866104
0.036733870438584316
0.03987082551600009
0.0404457219345252
0.010097961289783108
0.04095730425231204
0.045481575663981144
0.07522064494458795
0.00465274549928477
0.14008155985793028
0.06049237935158921
0.021686161884968403
0.01152890353960267
0.052890052206847164
0.09636156864634204
0.09831806613105398
0.02128593475859329
0.03156368879403081
0.07363302689558467
0.09777781023141857
0.020750476707885324
0.03761351172801261
0.01557479673786836
0.0013625555733301094
0.05925041933587984
0.02767761621194347
0.010903193442334324
0.10210973856184899
0.010136642371507692
0.211492099171138
0.03535105589039212
0.0891181769572046
0.01491789794624672
0.17408837739549302
0.03317881621194604
0.03981975358092137
0.025254093926854352
0.013905045279085154
0.012539863686928545
0.014138661394737559
0.024223672528493688
0.02084819629225545
0.07457833869721141
0.02616346580650718
0.018568983773144216
0.0921163314779016
0.020529185973316662
0.07196782761943121
0.13968270330142657
0.02209399219565186
0.03244919041189906
0.07025105422896058
0.0008790530038841386
0.037168815803788294
0.1463667228707834
0.033898897390112336
0.023653974887043742
0.010299974558734616
0.07012422916024898
0.055183644803492436
0.07114069361882634
0.12548245824483845
0.1449735205072177
0.014123811249345619
0.028380895947471955
0.05301911021558799
0.038042299707889395
0.05742651802351275
0.06887418750709677
0.032725085698919236
0.005169041653629165
0.03180727095004939
0.039726956409210014
0.11136202668690352
0.04359333136862149
0.06898014756472658
0.09880366357194814
0.0945560639601107
0.07339891573335706
0.017165636505161532
0.015098452590448765
0.08126033844406906
0.02438643857668548
0.07640995905615348
0.010805414902797772
0.03204710696394177
0.017790549284624296
0.06984833199935792
0.013920464860280347
0.022522247336558446
0.1923201661862001
0.016346743987403965
0.029755950695787157
0.05740486638688882
0.0659837506445833
0.05832379329447323
0.08158780832924149
0.06545991030307496
0.18282157178447017
0.04961014398998242
0.009771307001488459
0.06131535562736193
0.017502527705364524
0.03823104206119193
0.014424539287942193
0.1713437040616652
0.09312691728214974
0.06675034100740868
0.11855423755822679
0.047441660047103415
0.021106801037475226
0.018945917495309397
0.061351207828914595
0.27805244384178274
0.20366916794884313
0.02915045750310237
0.013332783059502945
0.08047390475107206
0.06685400555278197
0.08005566295341772
0.06284880824879897
0.01015310567344682
0.040675397279319854
0.007693167192787767
0.38244194947064897
0.04480892873489761
0.0294459009444842
0.0033202135086150527
0.016147273054302688
0.06938959750816723
0.05978701167657543
0.04139828487108687
0.009708299228163972
0.006717044317374247
0.08397949511440071
0.10663534711292674
0.010598713662184447
0.028953887520995834
0.025017467942719824
0.025188991522662324
0.00933804273333021
0.13236946424824053
0.11739166436182116
0.02842724348258213
0.0031458573104871405
0.0519280326304885
0.05436595006308191
0.002374850939059507
0.2098350356776231
0.011078271547853015
0.09071642561425303
0.09535055214010056
0.051409916484113964
0.005802619706148111
0.0215874852663544
0.05063204227475621
0.058417581697524236
0.26590041375079054
0.09938365318696706
0.016102030737151957
0.02826756373554446
0.0022735521497605866
0.002831706649350315
0.20582050860095655
0.17908385107886032
0.07573088661239162
0.0041580618149756506
0.41319062617802377
0.04385073388476575
0.07650212499030194
0.014456084807171251
0.008624362496595176
0.014306610809351618
0.06701273326701998
0.06328644979435602
0.004613919810767906
0.051907146133525026
0.011587693048505982
0.07324823125234947
0.0357695361054086
0.04396642400158153
0.005800191531822108
0.08447899068451227
0.09539716808487672
0.2445428961622224
0.02528575762031487
0.2778695888256511
0.1375594520106068
0.06464970064816905
0.07904244635880535
0.04019360400890609
0.1119137703925724
0.06231274656856406
0.13432758862939997
0.01489623663811163
0.05485021207268834
0.15334875829172176
0.011474116192626931
0.03007747861997953
0.019131876959608052
0.05004630262463676
0.015852878765456102
0.17617462201312373
0.08271122900062013
0.08829759426638667
0.02080031587510753
0.025336147099419087
0.1360027055203716
0.015781540583976558
0.003919689592371346
0.005304522651452367
0.023593352296332488
0.015298298785574203
0.02123925379316203
0.0028450749058640972
0.10317324941752111
0.021930644270379922
0.033263466851151356
0.02185101756004497
0.02853836363038215
0.0745061004524931
0.2498210882486986
0.09152249817647483
0.0016261658071293835
0.0006304103179010835
0.03640830403218962
0.04587849049972844
0.010311141848434173
0.025027488710894257
0.006338263439695556
0.0367249483977788
0.04383427816191691
0.07023863074870038
0.013090069610268975
0.009863045026685488
0.028355579456552833
0.01205070713721421
0.26510674799979
0.023813544925886002
0.011707099515390703
0.20095068535317726
0.04988882826192708
0.017853883502383785
0.20696662123445625
0.040705789833715325
0.020509338931521442
0.09424323469514928
0.02343389153485043
0.047534020750062064
0.05415126646370876
0.048496091445538694
0.11204724327112
0.05901217882754317
0.02758077468678951
0.034065860312076084
0.013039817601651122
0.22565258372582317
0.060102833970542356
0.005494881675774598
0.13251757610707943
0.030947349788172714
0.023422277487325036
0.024726570765029262
0.013932988000248614
0.0355626245272882
0.008082761525576505
0.07419108427931648
0.03479728850800704
0.07759495713354833
0.08254845136704252
0.0008961800759661122
0.025754892522119682
0.025055859653031733
0.05253040107593526
0.004740374616908117
0.04405049459964388
0.008345426971811365
0.10315746196323827
0.010414008805551862
0.017660114695464846
0.03434915400828506
0.02842561650224987
0.028243584304950765
0.049842569933644006
0.02390996714976836
0.005217380388831593
0.02838020858586746
0.16253965097767314
0.0054899184790442035
0.09582932022042431
0.05612400394350636
0.017972384472090087
0.096359458955474
0.05471109806780648
0.14749214499108065
0.14102134223202314
0.050185334187976584
0.024843050337435963
0.00656725551724684
0.06526746273503688
0.003399963747865945
0.011265293427427357
0.10679249553632653
0.03021615100284332
0.0664145083845361
0.039648243881768734
0.009358026921551708
0.007105523313613159
0.07031297440951365
0.05866495030855944
0.013498217931870537
0.14299983919822037
0.031425336197723294
0.0012946393990895917
0.02428167733091672
0.009270611724974813
0.11370866298597739
0.10957721785899673
0.018242392750294385
0.029019044216519557
0.04677736495939135
0.10625719547652773
0.04443061717756827
0.0046278035540565175
0.05629107983844079
0.011499632191741214
0.11896707478910627
0.14063353840999976
0.03609146087009905
0.0077590297245562125
0.16350243286883168
0.08412958832520903
0.0983027394335433
0.20453127606387542
0.1438574587685426
0.03550097008921558
0.05064851710286314
0.09382774861199737
0.0006746026946460925
0.028463154089065953
0.0416974663988682
0.06376193003295294
0.00120971905233546
0.0035231929165849955
0.001302631903634986
0.06477747636650964
0.08368795046557585
0.06828515604386973
0.08470534786561867
0.015171228053989403
0.07369288763417521
0.041803800312600295
0.13271610949566065
0.0004135536128712476
0.07813265437894908
0.04113381111730518
0.0693872664610745
0.015703464374850835
0.030715749884219903
0.00817781104311656
0.015883687242911886
0.02848818526308311
0.1103660263704377
0.024429094160572477
0.05185466730019087
0.07312815525523934
0.009822212177666401
0.03605595279483009
0.012329512785176144
0.0004067430504808589
0.02019701994463063
0.10115371816872977
0.019738441905454557
0.032515891302851534
0.07464264401625546
0.1234343390077745
0.009699714472976212
0.1946543935506648
0.02060414239194013
0.026875615306530848
0.0033593271470021067
0.017564691026394224
0.06480445121816625
0.04637179089447253

==> anc/HaarRFC_U1_L8p0.1.dat <==
0.0134569881223281
0.0003603384019734177
0.13916283563517245
0.03941340872734459
0.07959042117856038
0.048138636279361664
0.0015053229305991302
0.08530298580572884
0.06801813288470511
0.008581594602686872
0.006761230521828593
0.20544184308068222
0.021331356559408488
0.04342010472395051
0.03224412118454067
0.08010010927504155
0.13043653373220326
0.05496696377499075
0.007213188463106472
0.03540510641582041
0.14157898822338036
0.023988919217958152
0.06283547231235886
0.0433652202632383
0.053425020903170715
0.041845331514601354
0.1958768381087212
0.0018484096743539755
0.03735418577126874
0.023188600445005276
0.030873218669536004
0.026814950244954578
0.04984349519564955
0.07134605305760619
0.12194770781410458
0.0875899265314739
0.018834247627749514
0.06172466084200673
0.05414345559758769
0.006144197220444038
0.023497237690776378
0.0634459471867768
0.06825010213333434
0.02302873974399134
0.04587867817271811
0.04787229002537996
0.008750645661411078
0.04207964691114385
0.012825698128182164
0.05099706418715743
0.06367551865742159
0.0033292424852123664
0.006169556873606451
0.13482199144638154
0.021902501731728186
0.01631774862784393
0.04066369744949616
0.017267348157255776
0.03802483102133553
0.02963301978452506
0.09444801869314799
0.008009374559917319
0.07101301851597507
0.0011517457594096081
0.11083258130270462
0.08157882202465494
0.041824344797288845
0.07561638351469718
0.013000792301332626
0.07352427969148448
0.151031996300001
0.15771767870099193
0.16440143476520352
0.04211935660368702
0.012556835121861098
0.024349765970598517
0.0959989025355785
0.01176956099166478
0.027975587030898526
0.0007188450351885046
0.07438928915846629
0.06747240027776719
0.10443987678411012
0.03308847359106871
0.03753902441757278
0.047652618103116925
0.07204569272912163
0.1033863768595807
0.016504216871579394
0.003024987808997549
0.001788447088916488
0.12669340403673143
0.0769667599771598
0.017961829073814314
0.1011043566403039
0.14773619173291233
0.16205879632215425
0.05240468993658954
0.02519361792866584
0.07775465778903484
0.07935404801029629
0.09086212859197215
0.02313497367339464
0.02162111438451081
0.09798701672285937
0.013065241922701221
0.003563634820280412
0.3491491462175295
0.03666341636560214
0.013553329462107092
0.10599207060779142
0.09701338412167902
0.22606512260499678
0.0594998673108332
0.055638825217182865
0.010399045580637077
0.1651774852391175
0.05645724541587996
0.03392008095504153
0.05334868131324072
0.0006787388368853354
0.08473255561660285
0.055651777058325
0.055022433856339856
0.02072835641691438
0.1072001566713113
0.18511903614965128
0.0020200740720252857
0.08362036412948966
0.023657802802889854
0.037283524584283946
0.07125850200766372
0.04056427708533524
0.04835363270613687
0.002418354838479921
0.22146747411277268
0.004329457448203338
0.01440690023860773
0.15967211786516783
0.06459927939083593
0.0664524890758463
0.10249054222299135
0.01896212438444464
0.011399763185831026
0.037790162559409084
0.22397150604779326
0.01337239749747165
0.038466493823968995
0.004640714068000162
0.1354749860889005
0.03004876823826108
0.038693747039274175
0.04709225794645887
0.07575957455968728
0.16812096639154447
0.08700062738712847
0.016487557770660896
0.0003260914310333283
0.10092951661597317
0.005605691446703412
0.03559911539889661
0.03414987161287331
0.3236319734576569
0.12248277616293521
0.007862810630440897
0.022055716559704716
0.023308273655825114
0.030446955191977886
0.08679875422631445
0.04970565285639188
0.025649827524196717
0.1981944570499015
0.01119255144320137
0.0304818811318064
0.053846177951265936
0.11769084522364527
0.009023728452028762
0.0493961635078798
0.07067414949842013
0.0581595581399687
0.01668136119445903
0.02033201304087428
0.20960974243211672
0.08835142849285374
0.0021588747456134883
0.0331413678928145
0.05638305710550597
0.037895642835876285
0.006425112855434891
0.026382610418573045
0.07004902881416203
0.3804161123808211
0.02832862033657403
0.028477074752371514
0.467795246417756
0.04183408471964827
0.024249934778687945
0.10182615726383325
0.0007053102940642603
0.0037390176362420233
0.014505388460265318
0.09537020606544312
0.05913685207913008
0.06797044832783913
0.03817098564287014
0.02256752778722831
0.0788322781639192
0.05291874264452411
0.010164298766798245
0.03505904736496184
0.03593808137176774
0.044312990148757433
0.026517019559493826
0.03542156801240151
0.034125591417857926
0.05803795039061431
0.010655135490740502
0.09047935793639364
0.03001068377318407
0.011292798055594118
0.17116445489594315
0.053662334599301365
0.037764624710924954
0.0012902803161473032
0.0238490408085568
0.13793753965183994
0.02025372044606138
0.06642362514853713
0.0018271350589753519
0.08463560999148079
0.014166780834344231
0.06064989027346966
0.030993337306080157
0.018305709880587946
0.014925391806313757
0.053508576129524574
0.007675906932840672
0.0630791229878303
0.0010761329931369176
0.03759560070316878
0.029181756352990966
0.002286751253772187
0.04345408057508149
0.03907982281292367
0.13857349180760759
0.024807350911004455
0.05689161701297251
0.030473781956792484
0.03358462637287864
0.08002787170365032
0.008369390095948028
0.05164245421448041
0.09305541574916419
0.01481256454974919
0.07354586060915759
0.04122848713133004
0.013476878373200845
0.027828660241691828
0.22315960915804825
0.04145780678878026
0.04029640008446037
0.06077403449720285
0.02171243705298949
0.24507092973975583
0.00006205001743249653
0.01782431514431514
0.07462547730772909
0.007950198117850133
0.21406991167001285
0.03686354812706972
0.09210266977898045
0.06248056758890075
0.004062002125696323
0.040655963179552654
0.027960046157663586
0.021986324498751104
0.1152524478936071
0.037505531600614414
0.0441598877222429
0.0480205461815792
0.030585904662047494
0.03577720495947647
0.07766112051113344
0.01941739926118272
0.028727219593351904
0.009027901462103138
0.028291341772837923
0.02099596702076551
0.07371277242841737
0.013672381581130006
0.05161877459489417
0.13706907659633819
0.0783038615272459
0.0015009677541269841
0.012493845653936913
0.06183689186950129
0.08673837638254722
0.005493960413444192
0.2807973548862609
0.007012955600553469
0.1347149723294063
0.022962877441269958
0.08194297469098683
0.27880207100660503
0.1098580287549831
0.023708548711542456
0.05686924380149443
0.07950762707774385
0.04036384312149829
0.004868197639277904
0.03062460075283918
0.05177742373644257
0.045315146612185525
0.045959490201184054
0.024458075449055778
0.05821324637136278
0.011467279355236212
0.016039025397901967
0.019257229826982483
0.10167329866784364
0.15027047363838256
0.02826213253810627
0.027351483154781014
0.054251258231339534
0.01714658339348263
0.016338022093150502
0.04526615841813062
0.08227244689098073
0.08022359718467809
0.04555225981885281
0.019817193732013884
0.006129064427815009
0.02382387286706448
0.014444282475764243
0.15053439504840488
0.01800151340417169
0.00011971004838782098
0.03132607273638304
0.04297649608004018
0.0501010456752422
0.029032801173340658
0.12648763751265774
0.023490538439152157
0.06830406632036076
0.09182279709527778
0.00580302059181231
0.032930963232715466
0.054257998200555844
0.03810212396778478
0.07211265782101889
0.032968995392115535
0.10971326051979231
0.011536870593722614
0.03287820485798476
0.10112014284178047
0.23120457607037911
0.04117303239234631
0.039626771786999686
0.05814916683791811
0.029133377205003853
0.014181487488619693
0.0015176842042794257
0.01687890222268293
0.027358580365072296
0.06633125466695622
0.12292208369693218
0.1213157463217797
0.05166040439586444
0.09058289306471506
0.06437327358564487
0.004830676923324429
0.0541466418166348
0.19181378531766569
0.03943347335944511
0.049128052588300795
0.01911327346674754
0.022934309817681384
0.1396151338781051
0.16959127817126765
0.21827802165566262
0.007403097389198981
0.03348809668844768
0.02862749455366553
0.05671974904673955
0.10005457562592565
0.04900895575204496
0.07612773675339306
0.11779286138832093
0.023009071519954422
0.016731166960784267
0.10271294645003005
0.0029564884821555015
0.09599600485819385
0.0823498196785291
0.04944500994485574
0.03354943475182866
0.043087063258506496
0.030404011805081375
0.15722188943915152
0.1463115282663243
0.08846152998601597
0.06929625860461976
0.03445195475960637
0.009432422173716027
0.05634864471360464
0.027602210463632773
0.10657552560777976
0.05097984896042016
0.036556300822536074
0.07532761642757149
0.07971862969998868
0.17805872982887364
0.015346292418214717
0.10649458902925146
0.0416179702174334
0.08533472386182438
0.05794792302003946
0.05475128287728458
0.011222110404071213
0.3754855719800431
0.0424028997408484
0.006206286227974601
0.34931246082456074
0.15695703779262551
0.0422789398542172
0.06837892415490997
0.03837629114243798
0.09470290354255446
0.08190265752159494
0.023680667272395692
0.06041694725991346
0.14844998353592323
0.003093340875189042
0.04596117063142125
0.021210337632872278
0.11401166562994598
0.10860147123648353
0.12704614962434285
0.09056429700750077
0.021332109267702733
0.06383074413665271
0.023588777083658145
0.04141641539820715
0.009827537421525636
0.07180575764903786
0.14082699291350856
0.24433313544558583
0.003834031516744748
0.04541947143600503
0.041761190697222755
0.015218216686544172
0.014184429665431354
0.07785036230363118
0.1143252736072333
0.03894322187996398
0.0331035087780393
0.050028982029699784
0.09565124869264179
0.009525171895973421
0.034549463850649734
0.019735163702235766
0.016608409015205914
0.003302436413416453
0.1190733862654667
0.015396073957713922
0.07932263350718677
0.06472070797175825
0.011733917336159356
0.03713864768862199
0.10320297226138561
0.027768149324861057
0.04552890628578216
0.028516634306049997
0.1647761042404735
0.003681401791193631
0.010351640383103019
0.004080555973390682
0.03608061190832073
0.020072051782967455
0.08457803621381649
0.04366516884032506
0.0104455827345284
0.005843089508395731
0.006745228758725477
0.0198611937464283
0.11933446989778312
0.0011917034976573887
0.04740631107067203
0.029995420273080553
0.12392128232138185
0.13259789648733328
0.10132228029794395
0.16194985845414012
0.05337944316894103
0.11625442138248329
0.004409630839070459
0.03650707607499105
0.013149113060600893
0.02702483665233371
0.07215977340101841
0.0037592060956232183
0.019515861945804222
0.18303320109585502
0.011807625302256356
0.03825249189379297
0.0022673791700467236
0.062343667668014136
0.10209632321209439
0.00010964627095081268
0.01379793989469659
0.03280795921393708
0.14169034414246057
0.04473036380501217
0.03044039357438557
0.04063419992754927
0.05428815710929137
0.02239272219385418
0.002486986463841867
0.027633385483032936
0.02703727076679777
0.05250927772051746
0.020872600657189905
0.019618484312397724
0.012809529272305607
0.001608980407303877
0.03160056823012552
0.09959010008928253
0.003515672181589536
0.009142540321760607
0.04844240109261096
0.04673999838691497
0.002202227919680717
0.0207356800802323
0.1254312015943092
0.0628257948849709
0.007932551012212385
0.02096102458278931
0.048985435281251356
0.17244429116644375
0.04301441694819297
0.028323648811060097
0.07182417665867734
0.06151766461966953
0.020455486311105872
0.047569899080907786
0.04854082952890531
0.025835980008319943
0.060878279114824956
0.04431892355181484
0.014838155989777193
0.03611778497631822
0.09985832968498722
0.028758169113330196
0.011501413755546228
0.03652847758662941
0.021620075449587484
0.0226097891506783
0.0061693037551006445
0.1327056432732554
0.22444585110502555
0.10533391262847154
0.001655662671492011
0.15335602604029577
0.017780450628448283
0.005293548312703289
0.05326881582913846
0.10049855631713898
0.013099584693974963
0.04861788305755998
0.07284075649171758
0.017210031403183782
0.07075977120890423
0.03502987154475125
0.059207460644432906
0.02874395965537166
0.02639315059213796
0.004228696112632733
0.10808021684552156
0.06785166788795739
0.11777377875985018
0.024966429680245296
0.04552998578545158
0.007002126233495247
0.030639674670840743
0.03612813793820827
0.07722504639634059
0.056001652475759535
0.011759378640920004
0.019433241125493352
0.1584308985585517
0.09768005057362533
0.08241459555660699
0.10184159929370128
0.07443424783615057
0.005085317261746242
0.011044858363811619
0.053354665828721316
0.11064183987078972
0.01554538648803584
0.14215977102293179
0.03870898684039993
0.04081417017078042
0.14500501961517245
0.09657758851727263
0.03451018407217089
0.02670530116622956
0.033935078742670904
0.0030178830246765033
0.09125385554255176
0.03488690640551246
0.09710795338356942
0.03034690607990468
0.017517221697694367
0.01751509450541379
0.01791891658333394
0.08718538003545688
0.023001871294722528
0.1258170012365004
0.014047705265083395
0.03934515216773303
0.0970104245415787
0.07549812653802572
0.020533185715189115
0.013784516450484497
0.3950533956074868
0.2057468413122309
0.09967869781871079
0.07342642505949373
0.04589587259258475
0.009633028315198426
0.01811872804802736
0.030324913691485166
0.04068594728797359
0.02461945930943731
0.010438072824488954
0.014928127813001704
0.03563508935602637
0.01799120058661322
0.04937976848868771
0.022342257870940713
0.08476631164586058
0.016203217808068864
0.22366870920274332
0.045823430169174006
0.004051572720278894
0.31734648911217606
0.08324592073505534
0.009672065765747057
0.023217754941818214
0.026315095240481687
0.03701557084424861
0.008827455632117868
0.03459287669891062
0.07563697235092305
0.015050238753964622
0.004118484030570238
0.07903008647351062
0.21393744186588792
0.04659573229948142
0.03986980023203036
0.059164172656982185
0.039485452412082615
0.0036875185009932823
0.09133170094996364
0.029620840086512147
0.002323087418395658
0.13193783044260254
0.027590749296431398
0.0034924043464770417
0.015138773254860053
0.04842149281009971
0.011305861454650618
0.03235216553920386
0.01172493490089103
0.02038970752545873
0.018014977593778497
0.011829905420048933
0.007518554656591938
0.2829528167125822
0.014725932037606528
0.05529556027365782
0.06554162305030663
0.019795884798707492
0.2345902763795096
0.060836860435958505
0.09913139314746788
0.002013726120614157
0.10287056916097971
0.02721518446656519
0.018357591496946806
0.022177854332972462
0.021568442660758108
0.010840320559031223
0.009688047379904714
0.011268659141160061
0.02918121953891793
0.05910448521768588
0.03833489158583142
0.005073070758667173
0.01398667591179731
0.07842941514046628

==> anc/HaarRFC_U1_L8p0.11.dat <==
0.09111711779976979
0.09259196479848358
0.02750449584592915
0.021235308683203998
0.010431240136170418
0.08088017406842757
0.009543682786782299
0.038002375809914835
0.005924022136199998
0.02272110178694318
0.04079802107876704
0.08266521135552363
0.013240332301259192
0.11788276667918313
0.03424146935654624
0.06850878568828968
0.009479975351508435
0.14633198084632953
0.03168139994987209
0.021993758877901923
0.036888350244901426
0.041230691447744806
0.05600795167572543
0.07050788518883222
0.08285092802599245
0.02756100256962816
0.04122055954797679
0.07942879319546219
0.0042413047846319996
0.13410325583260746
0.13922898838707473
0.12444036872882014
0.045119920419689354
0.00033938410932133847
0.005704544488263522
0.08780042501690852
0.0005395354326566583
0.01459113667573514
0.29853537307933525
0.14740385235530576
0.031233270442709734
0.054258247097703126
0.027967637239663376
0.01802803327148166
0.01741864284059463
0.024773227424650247
0.11533137616832947
0.031236820880356647
0.025781140788251212
0.0037943953813640995
0.007368238032476499
0.08621967858919136
0.0398840504423042
0.10662223202912802
0.07162722035713547
0.015802716218214802
0.021450420633609028
0.019707769760977743
0.016979771039689985
0.060871261752240106
0.015330107207041498
0.12466984099990876
0.14352391200319567
0.01529334858611702
0.041860318658827715
0.10677604745314065
0.012663308433554336
0.022436626117531507
0.0017527618513084383
0.005268448316227501
0.022225051151899558
0.0073457718478539945
0.011587380174232598
0.340427360406026
0.07378676447148307
0.005564619936787358
0.06959365185988041
0.05069889423393383
0.023075036504219305
0.023832767355030357
0.006617809383729532
0.023066188368049415
0.10349494134634639
0.10900921794617309
0.15604941196654012
0.10686457885918765
0.047282686754314046
0.10383346134476225
0.05224790194304175
0.03338739676752915
0.0929646441269165
0.02895455340243804
0.08753303180287611
0.12650538865391153
0.050884690453474754
0.04737785650792305
0.06450047608196555
0.058057432361387336
0.05913248477287842
0.029591155565328545
0.01838597604636204
0.047555442167723554
0.18964714021652207
0.02048350995359624
0.0037345408338026803
0.05625403407629764
0.006904064945595539
0.04770662947743152
0.024430114570253427
0.07210855805670974
0.11270753457694191
0.07102148938185379
0.03808104316369567
0.08384319621667825
0.09276609928717323
0.03794106522906069
0.025835945040075144
0.049686357588520115
0.16969675240321105
0.015093219135215339
0.10364035332179886
0.02068748522025199
0.03904863714391691
0.18598987310775159
0.1471045254633742
0.014800121851248493
0.04226347944307976
0.056765838972248114
0.024508207985379414
0.10854091102563694
0.09681641358465662
0.029324693447206614
0.019333171849551804
0.008618737023935301
0.011441601079144057
0.06703068377012342
0.038918069816208135
0.0723869397558502
0.08042809911095783
0.005849419365479878
0.07800824072407739
0.10315667216263591
0.07322128680345263
0.00756742686558241
0.12848146833178634
0.008770153160112959
0.0010689081944142845
0.19136225023160533
0.018151686699387437
0.009632334650290526
0.05635050414294404
0.001588836708614318
0.004747619338568457
0.047488718452201456
0.025814395630370073
0.11368455228767908
0.038338302054188145
0.012016187052088928
0.024447550610285477
0.2106685253264394
0.07924463434826459
0.04088269884403457
0.15814372236927446
0.07434238777819888
0.02658977519679968
0.04989090843093133
0.10740298750684334
0.03738349001292239
0.007447027351842828
0.015970069988837814
0.03991416865597705
0.20912860692469448
0.02121569441527773
0.27104824222825913
0.4368977934498915
0.006861606251140796
0.06270299542348365
0.008607564037029515
0.0017803243546815044
0.11848912291999825
0.0060792812507894645
0.00510514281934793
0.012891318392028082
0.26229793156583786
0.08303002548921598
0.343262006018242
0.06031579978775417
0.1463487851800998
0.05718217193753936
0.02913913245595562
0.03764299933875705
0.08929509847007179
0.01674098268314767
0.055648138054506836
0.002911689570833176
0.07730363915174192
0.2235096352296712
0.005574870191181094
0.0027159969083815744
0.0917210205619941
0.02774168420566856
0.02458439319523846
0.05565490861212573
0.05625699311143368
0.08819905275346837
0.0025097447931768276
0.09372639935001978
0.020454715075411554
0.21791479596434554
0.12726649783534844
0.01739313526655893
0.0303806066501008
0.05132542277296822
0.040677557652912526
0.04183624728280441
0.16681515554389148
0.056862923458615613
0.24171957731453983
0.05353533382945572
0.03402743835385224
0.06080065628545655
0.07314052315488406
0.0485383936894197
0.02054734573606961
0.020171964003086205
0.04696808014595112
0.037852258817038145
0.05000657439667501
0.010030187909796321
0.18284777818682094
0.05379077509991466
0.08544799942445239
0.01794070739864356
0.00001896040946668347
0.03898892783057847
0.09047161866283233
0.015908870581645754
0.11342443784319081
0.008898067220496386
0.006173086564825647
0.023431887802676823
0.1825537374555862
0.08610344815501231
0.04319995132271887
0.05036422972857693
0.01324633074906332
0.01133488804829372
0.09436344246015899
0.13666781901939062
0.08653669105447359
0.055686446105295655
0.01235841697844655
0.10360090181453185
0.032321298645141994
0.09271638098078429
0.2974535700645415
0.016385292759017938
0.02474974858073597
0.03306201094242232
0.20565481646049324
0.06115013214636825
0.022618037167932405
0.10019888573169247
0.008697595415136322
0.008871755127209556
0.03530236359373574
0.06192077809014952
0.027849372403728284
0.0690335048952273
0.3081765167465255
0.020065472732860044
0.03501167788801267
0.12359181954915058
0.07898366328722937
0.06495228171023558
0.027344949998229787
0.07321256701944695
0.2051537228703243
0.033656071886204175
0.15897816666322234
0.045729172727899815
0.023884954086025947
0.17883057967133634
0.021331249204470347
0.07172227898510464
0.2630526421815827
0.027986300306058993
0.053351869222687816
0.02746175706877766
0.0994637588463486
0.029916897312570988
0.1448100156419484
0.28163701885659254
0.09516849814040194
0.009920138287254897
0.06070930601604562
0.013341862717898934
0.00820116395522735
0.049949372163271055
0.04104898023792109
0.043010897733671574
0.015471706760260726
0.03892433714674913
0.014626411491796153
0.00047038352889456074
0.18636648726076452
0.001939180842703863
0.07727657590229603
0.09208287022516884
0.03968693722951005
0.027641054813095766
0.06246384841158633
0.004030311524461029
0.07030512680080582
0.011962723052726438
0.06531353725690486
0.024793427614025868
0.004134583849149327
0.33159450772827037
0.0839354117106369
0.239608254914659
0.0017242787039901627
0.04171165301587118
0.0034454217112453965
0.014716471675970936
0.08241312985527531
0.0062332903957156936
0.029055243815078458
0.016473002071637294
0.08497810554338082
0.021725398450823247
0.07112226177286624
0.0374136975675039
0.06715156238623995
0.03913047911995685
0.06561738444249789
0.09492455078030973
0.021299870832175292
0.0018807588934992238
0.008206117147493844
0.01205340822352572
0.08792441095854328
0.14402517736746795
0.048627843618466136
0.045303261909493076
0.05210634612439233
0.009713614923652244
0.09959325285441575
0.03231350328348954
0.023964360459761212
0.0371896229051224
0.04018969965536493
0.004744769967322133
0.08917708727664116
0.1079281151165923
0.08079395776374566
0.01591933407240227
0.22508555030868194
0.02866674535190469
0.059304473089796333
0.06623134390622325
0.05452775955943172
0.027265846216523226
0.0418746545558544
0.018835416478366805
0.01368205439616921
0.14055306869403386
0.029192516371001027
0.06062602453889598
0.0706465748710454
0.008939233765037906
0.04524774827284531
0.03196309568023581
0.07520228404641197
0.016736087841883098
0.016583082092161333
0.04811397962879551
0.0703178455008427
0.022815839710756243
0.06074117616475342
0.03922065329415634
0.06850423003993425
0.06154981545451454
0.013055860588505795
0.002693316784164787
0.011492848738706376
0.005301588147992729
0.05639356786789132
0.04828290388173486
0.03865437781235719
0.11493010878735677
0.019640626165231306
0.06061637033854565
0.04711257168366542
0.06204638807028667
0.0038535853989606667
0.03321945165573446
0.0010303166918945938
0.00715450373382488
0.03537231553984898
0.13200190353875216
0.028606064721892463
0.02264585426569467
0.11003221092649643
0.17830161084517407
0.040007845454386924
0.29990160391489196
0.0013193711198162578
0.0019096770468663565
0.03867188435075468
0.020894874622507352
0.11397822837498532
0.033208725462322786
0.02240105773294487
0.007305751788479911
0.08490551842670445
0.018625438637082874
0.012854223687018565
0.034223828029476225
0.05064480897649218
0.04885705975718404
0.0044832215083827195
0.14362022167472863
0.09226380547526121
0.005864275131686107
0.1074540814179298
0.03583016701561347
0.03946713644216839
0.0970043857402002
0.00022031258902580124
0.02196809836581517
0.17991047589965753
0.07143606386513306
0.02006327035976734
0.01584803062959275
0.03405206954023884
0.048684050880870855
0.018404046755927158
0.18746648774828822
0.007771514183978233
0.010654976001452805
0.04144719331351715
0.009020629365614805
0.0013166095245629081
0.01943557562565231
0.008783635854309876
0.10495086642359103
0.011918713204367421
0.017889175977023473
0.015291755242695677
0.025312605882200075
0.07009604328182192
0.025257932422750796
0.05441856742594441
0.19693790622699742
0.23329907307316394
0.05592451074272786
0.0758645962477188
0.0025436545818303844
0.025466199595146087
0.10154273504483857
0.10222151926620551
0.01540149484083064
0.006778302555172267
0.14955362739254988
0.10529691320772067
0.20615817916027462
0.03375770733016186
0.00615554334213531
0.012314211188212921
0.0890133035024776
0.003269113520572092
0.021367592239074033
0.23455915941932579
0.023369858472719735
0.029517697654955568
0.015382051914501814
0.0034017352539202493
0.01571206869264193
0.05162073645951467
0.041533086727306434
0.03309265959254983
0.13552831190398917
0.060872342130878984
0.015878756477366807
0.08132873276828252
0.02532164962640354
0.016310955551259398
0.12489900960733664
0.030031758343379455
0.11806793148797341
0.04456728557904337
0.007942398362531605
0.3058443032513208
0.0673570748349226
0.0657452117058492
0.028712465763645046
0.03820473818822644
0.0422333482815207
0.00640570074106189
0.07385883637512833
0.004774090966631582
0.0773994293575599
0.0035529165094517782
0.09494615712272564
0.008492990276731295
0.040440458621354106
0.05173194224065692
0.016459307113652285
0.006461385189595466
0.20368706576549514
0.023698010533390868
0.16693871898285428
0.0509163586282829
0.0017542849952591416
0.10804177151890978
0.1510372688942275
0.037166465145858696
0.04260178395981565
0.02002684717120303
0.018694016574827485
0.06409372185799037
0.03480445688000935
0.02218527360453069
0.048421382792696366
0.008205012788274162
0.1346844432271856
0.10304672165974903
0.07002438094718814
0.017627864957548547
0.10898368430310805
0.046810312572273596
0.024796899085575756
0.10388477597571023
0.019836056260319816
0.015465272490705156
0.02830263900693201
0.010746267784347377
0.11031998657238015
0.016945097766384993
0.18952206368079383
0.22538001964700707
0.014065214313867664
0.02670829684638208
0.10261889878846268
0.02010527916773877
0.10322764832127969
0.00828534609830995
0.007480813726487593
0.0017168155496747703
0.05754964473418822
0.02365324443733282
0.003952882282886145
0.002788463866236491
0.038354940863909205
0.0008781842171764111
0.0785615733636781
0.03256598484168745
0.09031212198462309
0.0032152005578205203
0.13746566653924355
0.15966280585659368
0.05008598753187546
0.12706066556820847
0.0666534561918767
0.04380762537534772
0.02251405467957409
0.04900894691632311
0.13122115777565815
0.04204734338088983
0.032542689464975946
0.03411384845205823
0.11169117701488886
0.04321147869225062
0.024196190576240784
0.05269080326741948
0.09124358656029291
0.009307091027853997
0.02110435296178269
0.04020433567176109
0.022405759474505627
0.0434995285692938
0.027988058411691212
0.026119703301581244
0.11661963195706894
0.016485138011744085
0.003299343142625411
0.021514427313608916
0.05052280700089591
0.02462263966516481
0.12351759917963534
0.010318425263721481
0.01347588511597593
0.17702402954381352
0.03455628481094482
0.22134642284025666
0.03171550168841813
0.010118633940633113
0.034053961269264056
0.23118563305403678
0.07480714838063744
0.02287039831612579
0.05531328535578155
0.12751651389942206
0.07079555925766153
0.023525859547388783
0.07848036764746878
0.026681483490916987
0.08123470843515351
0.17485660261571617
0.011982952497388101
0.028827984383627835
0.1476115576591442
0.09585692796948407
0.011570667966189125
0.27829512569211207
0.1023994997534025
0.0770643990039307
0.06811357516052557
0.03152522726029099
0.01020108336117596
0.059245107569565005
0.025422745775955203
0.0035552851875748645
0.007367841941970413
0.003990560385615694
0.06260019649104849
0.19230587127979956
0.08354991321141032
0.0656763285989943
0.11914872058466996
0.004040126031232407
0.33710903572075307
0.13241096121757037
0.03526794451420926
0.014151833601837022
0.002447640914587119
0.0003893859569385047
0.010299817317473123
0.03805453066815792
0.023297560806426712
0.11133562702553781
0.025023381898264828
0.06025415714523052
0.06637770909022507
0.11238132944285431
0.03479435559476047
0.030079263655881944
0.007440062116530519
0.056628083462627495
0.0640867679638664
0.10655029024497441
0.03674638115738215
0.022008037172658312
0.14981532572857267
0.2970551155023797
0.20605143601127818
0.033305863967069305
0.1980916505096346
0.23049167308996246
0.015012010576157328
0.11645080191135439
0.032041952617906565
0.06332473531659451
0.14044845020443558
0.05576700140876729
0.01477922151167495
0.009746942263014896
0.024664272456226894
0.002426418151931393
0.0267163659672173
0.05761955963831833
0.018430936261704736
0.059399115204810726
0.05955681053678757
0.02158172880197042
0.03281533644258563
0.08257300230263263
0.03635073393981862
0.01497695363689836
0.18819051851203464
0.31492371856970897
0.018043212578865063
0.11676256218769174
0.09278335862921154
0.0726644890950324
0.02000620719178918
0.06361245118779435
0.20524857860313225
0.12302545130482112
0.02972391545877039
0.06772986285207636
0.04277578675472608
0.00011989994475693001
0.10148175314372011
0.14661114354863927
0.07297466475277103
0.030967173284100636
0.11064195029428742
0.04479887000411385
0.0025497792800610467
0.0021832748516579068
0.009333625924454518

==> anc/HaarRFC_U1_L8p0.12.dat <==
0.44017012951574036
0.06779009283830692
0.008935217782829137
0.013713720813326082
0.08912820377434977
0.04064420281326771
0.06555796117735557
0.04436253598721784
0.004172941420701942
0.26065620431530223
0.17787612212166048
0.05712635017810046
0.007903642389064958
0.03297037683050999
0.1364652163446962
0.22647330208896208
0.10703295049318277
0.02414678806321909
0.3721592090572088
0.008142749172886137
0.03995019258958353
0.05524620643465278
0.04103632218493913
0.06753221589776374
0.03809008783226821
0.0036487108199991665
0.0665982328674583
0.04302893174640853
0.1661522866827906
0.22717900252021417
0.012073473342309321
0.005946170300832653
0.013877885227523415
0.028777611481647314
0.039289877438141545
0.0900559813626998
0.032519632080302494
0.05131162012581329
0.03456686225242605
0.025566273190001716
0.02156461635325454
0.02775530929880668
0.022688967235165374
0.007492589785570137
0.03597233624396192
0.006187385108481913
0.04494137839523695
0.006080341023801053
0.14789396710617403
0.04919182212475346
0.12691774768401995
0.0605448230833384
0.07293829264386169
0.050298851677795985
0.06921883228307306
0.056844775483718364
0.03274622408935149
0.5004008495372086
0.017983529217118446
0.04058617406211881
0.05162384235377392
0.39133160750093865
0.017263271235793975
0.08787551807408434
0.03210218231142277
0.03657305563801892
0.09970937467264465
0.021608562251408416
0.019834325366765007
0.05985328643285021
0.06949789945690069
0.02848168995526136
0.029609088695298668
0.10476641019377127
0.1328099830916428
0.026674429058175055
0.010860798901998623
0.09928298727578652
0.03213698875402
0.06618745027449342
0.01993815778097206
0.016022642939010134
0.034650054157307104
0.08293567259655313
0.005702113204495011
0.012816361080692394
0.035297648094909206
0.07594088916578022
0.04606028480443345
0.05355853710775145
0.0019465837739553007
0.020127797814862996
0.0407256294946401
0.018384354554140944
0.0010479009710003687
0.12020589064510327
0.01047931699286321
0.046330810586789645
0.0038724139574069076
0.09581388711848696
0.0029911469725016696
0.012931388209593055
0.001994498161293158
0.04593055729447899
0.012851955091078879
0.018552714934835554
0.015227625316183404
0.0066794023355959365
0.013492825796476373
0.0543579676489288
0.11023296726077417
0.03073144442583907
0.03665238242411182
0.21812943226666365
0.09256589156481279
0.11335737270007588
0.08210402317939298
0.13770080995518832
0.048174982776668665
0.051853182648489836
0.008003014387888144
0.03337162034569384
0.1311092435604171
0.18264838738720868
0.07146449582532687
0.022994692722081572
0.11132795809163362
0.07786714758819838
0.028715348063148582
0.008067418372062114
0.028105322637173188
0.027519234538454337
0.06314705035380193
0.09696047200457981
0.08716127883339522
0.019215344036095313
0.04083530400645316
0.09548541997330233
0.26395277836883796
0.13248015052635587
0.008671972433592585
0.06787295290583158
0.06925330838690578
0.08583736745374498
0.06129240160807088
0.04193436000675054
0.010836748524141427
0.050162865126537746
0.031990914151313124
0.0083534863932685
0.007702960455248511
0.13270888507506998
0.010890355166068311
0.008300728054404445
0.05968959180761204
0.21894319046670346
0.008402529391699144
0.01438955843793964
0.07601105179912278
0.01605984071222573
0.2544655487542119
0.021561411893272684
0.004634506890251253
0.03209749689083693
0.040021315346225446
0.032179782269235596
0.02259771311770314
0.02391937759944923
0.0268847283509389
0.014195846171447203
0.06913062954242005
0.009035161942470303
0.23521457849612307
0.000100674043388316
0.023195819881107513
0.03367653429534978
0.051955170114545444
0.1644660576233053
0.058606805679972764
0.01703386274004229
0.11192429683634493
0.008386180214089671
0.07617817728912522
0.03804827820385526
0.02772054881106188
0.04787500295021932
0.001462619152862688
0.02187766824763106
0.03594241449713758
0.041379510161980486
0.024526673694283185
0.02411859228334558
0.06744714440200776
0.07634479205837291
0.07803866833169229
0.0299868073518127
0.062166839293828415
0.02799310307536395
0.10718234972875006
0.23046497120343135
0.018596201482951217
0.0565930906641179
0.040588582572631635
0.05042050746864485
0.0032412827559489942
0.2744072499194125
0.08469237729389821
0.013135988802681712
0.019659500359063352
0.005417049584829029
0.08331183591541665
0.17948555608980224
0.15917044555515758
0.03316534326443826
0.13015099689219348
0.30137031184186547
0.031975108324535324
0.004373368822023292
0.0014640384828058432
0.06602435050493599
0.027973276787863408
0.02951786102860814
0.0004118688095016721
0.061964221583096585
0.06956493155772252
0.018132603676000832
0.18671156323174978
0.07577647040434422
0.014458157217662304
0.018609630239386943
0.012929807212569986
0.04269330257949291
0.040238605197571976
0.03356704679664897
0.06178409477064324
0.041464804846412524
0.0025888673086945416
0.015211239189003066
0.043183100722434135
0.06489442665124551
0.11138522852116658
0.12595481112590018
0.18642313987234008
0.05812097921253704
0.03740514327098921
0.002691275759407635
0.06888106346058284
0.001284416192252143
0.07289459240901006
0.048364958983994843
0.015341862559204939
0.0013460589182916097
0.06749756071156296
0.004262538466445863
0.15811282082228684
0.014381103851193277
0.06392517354859238
0.005924164571536168
0.17857430446983158
0.005067932848553106
0.06145038507924265
0.007473068825940353
0.08177852030395918
0.00951834468122492
0.0007875024603246435
0.009204114379371008
0.007021091283205846
0.049269397323683774
0.03948966369178639
0.0029307716224444354
0.08521434178775694
0.0032589216558584566
0.13644102184498258
0.06800459118223061
0.05162138984487984
0.043447218607790515
0.040165643330508566
0.023456428052656898
0.0012359051636760556
0.0473151600955062
0.016869494573731936
0.023809119387023944
0.003945023357092337
0.03994201508723816
0.013089828895065417
0.0974934042332316
0.04181123684209837
0.06219528194430006
0.0008127497918212406
0.05894592637879847
0.13686129225715019
0.10111089626915618
0.011713473632490333
0.34944268962285685
0.012527692527500833
0.013130537074804103
0.029187973016331425
0.07552739519180475
0.03531956838732502
0.08945568809239317
0.04807825595753629
0.071151100251728
0.07697928255085737
0.18130448805431046
0.060472870644631256
0.016318963534717283
0.02614669638113198
0.026243334123437954
0.04915600223119667
0.08381707476163637
0.07595925205836311
0.04936753473196206
0.029154214219320674
0.007143438488345932
0.023193911288870172
0.05768706020497556
0.024355297602751614
0.03766394063570917
0.006047752291978883
0.017575832853263855
0.03937666452601628
0.059398909340861616
0.014453574774674228
0.01736505955311249
0.192361585100901
0.02321821259264872
0.03604664664985704
0.09954888417018835
0.03461952584494952
0.013595185968880652
0.10651111099054479
0.05979770893923669
0.053507479250140114
0.09044818725752009
0.055312820173566035
0.022306237074790812
0.06498669413314628
0.04653324943077322
0.251675172127725
0.005564509656068859
0.06975573911983583
0.015143290859432917
0.048344328303279074
0.07383734713875145
0.023274192122199406
0.0005974447333807596
0.17279058824785015
0.026811894722871012
0.18343144393920605
0.020450940573435807
0.03950638740571507
0.023762501277413285
0.0013519334655555054
0.012821811265898169
0.015372746689983058
0.06872026966707162
0.011444558928133309
0.2009177541654067
0.05750558591583706
0.21338977849244808
0.00012601517075429703
0.11660651277495442
0.025378687273422008
0.011639902334187248
0.5560512474727296
0.01036150185828348
0.07259016877028261
0.0015252117828054882
0.11996782007993809
0.08961281331669627
0.06988043486536498
0.0002027742637100409
0.07841234282217338
0.08132766855477092
0.052065394922620786
0.002312012264493929
0.12404541952716473
0.028793339663642583
0.1513881025370419
0.06452362270910193
0.017537887959765696
0.017295042129677324
0.030168111903622046
0.04235238355110739
0.02495386325374448
0.053234809698917286
0.04846453640242352
0.015437554918526648
0.21648998644320408
0.03882934596062247
0.006795638434342241
0.015194164543287515
0.08773263828730608
0.025830031810965992
0.06926600320398044
0.08824425048511875
0.07062133297830124
0.050402648701051586
0.030751261054934323
0.035337785051245046
0.11370369998193813
0.07113386171783721
0.03248119439636364
0.23844765271929552
0.019845772652183825
0.059456924180744504
0.020766130718326656
0.04238868201805993
0.34407191882249055
0.03619987559385355
0.03723042968170903
0.002479813923702143
0.03128160516445387
0.0987486660583264
0.09154902912746754
0.05799836030144211
0.06509147080391144
0.01250559549729889
0.355625707212002
0.015393822645725084
0.06757959133038773
0.047589972535637744
0.015567567179177622
0.025256296930498953
0.0005777685896877246
0.1210976352376765
0.0592344306478049
0.11853927333229682
0.17576194915719712
0.0007761050755831684
0.026402907198082526
0.17351230442101473
0.027932546556180163
0.012210517466532572
0.1561127082674067
0.03144395564411787
0.003915741703423069
0.07387787931972499
0.07708028475937687
0.019847560197428726
0.033275531093763584
0.03462424298993362
0.08918537018145059
0.07341386336574639
0.04308776109870642
0.024178590912007393
0.10051075602499568
0.025989488297281777
0.0021789613916338517
0.015540951398094832
0.08880456940501337
0.025344315006456487
0.02783065012115675
0.026785226100651795
0.006937799500441761
0.021694263181657708
0.09822991794217278
0.302813998066472
0.04146674883121542
0.0064505471141623055
0.09071021001571503
0.012125204655604143
0.15634830123202526
0.0057171727773243424
0.036299653100025114
0.19625802596228076
0.03505681933571158
0.1385123901023931
0.02442354223445605
0.1497633147929751
0.043839125097648465
0.1471337793791968
0.01011499918545044
0.046477106974852564
0.11275203011585667
0.029101798331890888
0.010713456011809177
0.017122480988449058
0.1234565366075012
0.012827920493630032
0.025816410991296914
0.014311001326896689
0.0018446422152410082
0.014807476046259814
0.07673106768917612
0.1956174586856687
0.014636989314922612
0.018001895685276704
0.08423935898534411
0.07519386957242653
0.060844552347342734
0.01855206060196975
0.054083468053081084
0.09389694341248887
0.04156985314849796
0.043141193947941574
0.04191086281115025
0.11144064249500091
0.004017728854566411
0.029865870298439304
0.025918813416919227
0.020423718640510697
0.034818535964612374
0.060155692570467996
0.11438018428636491
0.039459083354485495
0.028083061613527076
0.003749747818688883
0.00011139736605549895
0.05104692391542778
0.005639414576841147
0.07366612918008233
0.039235589458225535
0.0010626626271062604
0.0026792202252755508
0.032024216260486474
0.12188278750759776
0.022747316610942463
0.015147623260851322
0.013322479235295162
0.018270433858542226
0.05470716086004955
0.13174275910432576
0.011935079676903054
0.28499638422618573
0.015219657083704468
0.07525649975752713
0.023127669779467994
0.07495221855306801
0.003884008338666516
0.32533599144123676
0.025010424055998803
0.007139209272498339
0.05139771198053121
0.08466688018604505
0.0210536431692247
0.01624742088013227
0.0063077226475762305
0.10717694604258826
0.007183723759688387
0.004105864021370195
0.0013805618673247287
0.0070388247105491325
0.003173531648908699
0.013042437886848536
0.05842620708803246
0.044487113802559694
0.009337286152238791
0.18882565506559634
0.11565766124623546
0.08109974715592798
0.026841824653116634
0.07165181585611759
0.009981194909296547
0.026432512196028334
0.029314005799235918
0.004666642619825064
0.22265614587638635
0.006809171138355462
0.05406851098815134
0.0866854814616369
0.014216105991696388
0.060692235278789274
0.020755313528546218
0.011394139445286135
0.07653770520819882
0.06716771619538993
0.0018835146674941949
0.021636625028655713
0.01916020928932427
0.020338216629279437
0.03020697268061445
0.018255788268795342
0.05607441272815438
0.02023557603872851
0.050473072563594665
0.03871412183099647
0.09372093485198832
0.010581450422922049
0.02131354614348864
0.012279972733593736
0.11735335563120215
0.021343764913898333
0.03538036816998499
0.043475290936481344
0.14516473147948517
0.01277191622595028
0.1982801039743041
0.012402921726236053
0.1641282060271383
0.2555918405162024
0.04768770191589959
0.08763129716333087
0.05545827488690701
0.07697454530820955
0.03102789344300646
0.07293795643892625
0.04727233373418456
0.003332633485890501
0.10468967230218787
0.031321376806492496
0.008649913480667966
0.004965572216773695
0.013504550975909635
0.016880526777483085
0.01857471644983625
0.12104943996782633
0.08223459651164591
0.024471932110727318
0.007232728621829187
0.030616154816197207
0.005154185102129054
0.03143316824030576
0.0023384724239881144
0.09477921393813582
0.10312929542305087
0.02910265372893028
0.12974107621089748
0.05169644546210779
0.012309307071154893
0.08232084793570894
0.042627229410634807
0.027299817781098683
0.18168442688298148
0.040626644737216895
0.013802343209200733
0.002602830723731254
0.009713527146035347
0.09858421751703571
0.040404498249221175
0.0426049985318629
0.038300037290996215
0.02653005147310264
0.0004670876892477091
0.037592760678586426
0.024402439147253825
0.024298927724565437
0.06537234522932502
0.09863129484329372
0.028658163440254472
0.11477456542990794
0.04655384307641944
0.18273668165244075
0.0033351136453790803
0.05223386291741253
0.03126738313443638
0.0015806951234635328
0.03588345851989269
0.04520309967683535
0.030300345549073907
0.031242378250285207
0.09699092879353
0.026659129655193868
0.024618271284520824
0.09311497781257387
0.14389570044408803
0.00933390683284454
0.002536687104425227
0.06464703937340835
0.029787726067143583
0.11978503402245094
0.05309790882536253
0.021513144392094636
0.01335706674477587
0.022178076409217023
0.04003744713597317
0.03742464517290625
0.05482374321169051
0.24546508326707678
0.0248664925591867
0.10761946500788273
0.033661031480203156
0.008344256922177384
0.11245224580317323
0.0043286890508528846
0.0011570051510461146
0.005740396486321398
0.11130515132881459
0.030249536924408956
0.013560356425162031
0.026640032418953054
0.024031741762765596
0.016584095485416384
0.28557295291833296
0.11185478836924741
0.02131940682006254
0.06884339591875262
0.08859734555347215
0.10756094750135241
0.15164056281121974
0.02239616950238921
0.003202252809822838
0.018208773369243342
0.11242565521109972
0.024676074376520907
0.1007409298295858
0.06059477674663925
0.0023636676109061493
0.018560325609484063
0.2646905213668197
0.14374604998856894
0.07997413447612733

==> anc/HaarRFC_U1_L8p0.13.dat <==
0.0209838445583214
0.0013295442356841135
0.06229540511251655
0.013294778151655712
0.012519249988271771
0.010514971042912977
0.015122402802812558
0.017839581446653832
0.0386721413915573
0.05788013471019173
0.028004977927530143
0.055460635145280435
0.00447300092436022
0.0240185617078537
0.043406449893672185
0.04862794818003069
0.026747347475320506
0.07988064687950398
0.05195126934633907
0.029253177281825186
0.02408991001593638
0.05337829671541597
0.10847578927848327
0.06294154060829421
0.02299243189903764
0.09404663350389218
0.09424154859703844
0.16500299201864121
0.11907360285215916
0.1420480152187229
0.021923417004251985
0.006086927483545077
0.009899545584255863
0.004151674020521207
0.06309065017236093
0.0755105378220017
0.10891047609802146
0.06366225363891873
0.037620510570948194
0.010940481438057698
0.004263844281256017
0.026366193714590296
0.043692550966350115
0.00807836018521422
0.031197685864392134
0.1494948480950372
0.06249613900706896
0.04708815814054946
0.07953967541518332
0.09530071724051896
0.1565657407410262
0.07269374726165061
0.07414907424569779
0.034497243770033686
0.027123321931153938
0.08878926356625957
0.0582096003959781
0.13857911793189823
0.05651668031650799
0.0024928609746932666
0.04193145872601357
0.01946222607860997
0.0071740008960172255
0.027454687090325242
0.1792136123785984
0.09506155106784724
0.02297942485279668
0.0005889093593707096
0.44582761110692615
0.029684310571581038
0.062157654530797087
0.04047642624435164
0.08940190616973781
0.04974114981291093
0.018618174304742215
0.03310848913905318
0.12831150969786026
0.05279163663507857
0.07335741287927332
0.04423011787338327
0.054986663349372064
0.07003382726884269
0.06753723346301274
0.21164738284446968
0.04075559426560485
0.07876939312867053
0.16329068036093966
0.055843439385984024
0.022449229889616493
0.12329655114385062
0.01779527510013638
0.02105347633263754
0.015326159148812841
0.006505475335993071
0.001154166969135443
0.019095929058789932
0.021270340783005798
0.038195373191014854
0.05488222661299073
0.0009647970912318259
0.09310405537581523
0.15349566354244035
0.08177870648054371
0.0658836019382194
0.11733304506945492
0.07984926034206064
0.07091175263524571
0.028747742506346315
0.04674278127797406
0.13097760883008638
0.018991767745179935
0.006327442928901249
0.009163696707400769
0.06560432539514577
0.02866673953435068
0.02284572051147401
0.024076551069303686
0.026680399879102375
0.04996640474850641
0.07469985216902988
0.039170294554025514
0.15804380387456343
0.06256293811790985
0.07865221977445397
0.012850320835460177
0.00029688116530773493
0.020085774597950436
0.05607744746165464
0.019295276770034838
0.02111274397987094
0.05832449652809417
0.008180289184015407
0.10302745470008552
0.04022591151727441
0.03991766139789923
0.019017877810946368
0.04007027870578914
0.03635491703257018
0.20349559251705862
0.005104942058600753
0.2579924972033432
0.1086706318328207
0.06310426204411516
0.043533836873776835
0.21678600626336758
0.06489659242061385
0.030384166907500607
0.15452552899849598
0.030635103088925336
0.09344099532984845
0.10633113365728328
0.09790781471345578
0.06304339662196458
0.04027988753761744
0.07827474875635763
0.006906016475659075
0.11160402235203251
0.00903187790831463
0.10381980708028174
0.08608573462185536
0.03973272110345474
0.13970104877586567
0.053047007629004876
0.12427684860359263
0.14245199202097691
0.016334589933418256
0.04882966612061254
0.015025709662552284
0.027639718134682145
0.2621520716599959
0.14500654643879896
0.054756107061940416
0.14624934543455453
0.07478159091477939
0.0345787618415566
0.026335612199823662
0.01395656753172627
0.03326581594342454
0.04310452261430813
0.08464941455453477
0.05835571969733949
0.010200203064926028
0.020138127470486333
0.07286316655373876
0.02420500874215142
0.015917466210628294
0.15164189323507749
0.07701937324796733
0.03676672296871305
0.03688943311421257
0.03792297195034144
0.07355702930686805
0.022757235920401794
0.20387172196463432
0.02156062521160386
0.43066415032276234
0.06977629363396999
0.04081090915197728
0.06757853044816016
0.0775573942226229
0.049908102783828706
0.004032971097482152
0.05734696662540897
0.0051157595363900375
0.09370890894957466
0.06445770460263624
0.030663263186274037
0.006479069699402189
0.10297318842210644
0.03757288542900316
0.0005397408282403365
0.00914302060669343
0.04079131762494682
0.0988909263285492
0.037855132391108624
0.014200561470575293
0.28572695797015896
0.1158005538462539
0.04015577841182266
0.055066561320644955
0.04086536172098167
0.0022531408985444253
0.02810518359067889
0.08920904368847345
0.28581843490186865
0.04062421494626518
0.015370577162811018
0.01632906391098892
0.1049242578358194
0.03469556181735841
0.027042340766867626
0.09492457597315018
0.16614349016308977
0.002385640703715525
0.032950793719732974
0.015001542841440823
0.0018314508826811377
0.041998398408330126
0.05190226128788513
0.035339367409141835
0.03916966784832375
0.08088928898435319
0.02647075322107964
0.017182032540038326
0.007683564816564193
0.048524968464254394
0.013923443435134122
0.009036218910885895
0.050548063845316016
0.00479181393368723
0.09123438326759073
0.08564188297523168
0.04734041369628002
0.09043080853171778
0.04462380552202679
0.019204972862132012
0.12998155112423435
0.005692910429119873
0.026984996296658983
0.012318852301820473
0.012428746103985986
0.06277308690015689
0.010123439489017816
0.09760130211514427
0.035167877657243905
0.04642709830435076
0.04179867096815683
0.30818337837504467
0.028203624557727843
0.03716914113398844
0.015798087962060028
0.10135134837168437
0.14220766222108314
0.04409989621597646
0.02857757255816771
0.36183472865175376
0.00859806067954383
0.08465057194859266
0.04053007087891671
0.003676647109106764
0.01956570446691928
0.010539260175863685
0.2416419302310235
0.03278737724048281
0.019370906029102557
0.08788989423677651
0.013391637290033063
0.10458242313075215
0.16444783571737154
0.06642723897403016
0.06485678995617893
0.012272570585256605
0.054119577021186714
0.032276322143755524
0.04770791667467572
0.060917149533004936
0.01668610221017079
0.009976965195688265
0.012086221302407057
0.1404132409010123
0.025289256945958214
0.0020729463198061533
0.04250871321408726
0.07407701777172936
0.09271865648084633
0.062385140869327525
0.11460248117650362
0.006765007638228753
0.014701374520570977
0.027997796567436516
0.010164575933864944
0.09043766291100136
0.02246500345479114
0.01287832375190942
0.007129706180955638
0.0837209138484081
0.07603760320705548
0.03670446788334416
0.09793545344069957
0.06195905564651822
0.0347633044581467
0.17805657684130263
0.058777653681924204
0.05149790619363524
0.1309871420291925
0.0035238805470073427
0.11288321331836083
0.0709341355859329
0.03484898446549284
0.02902768376753426
0.002109020347141708
0.05064062977835021
0.14917358507096903
0.006266030402499252
0.007142857359606573
0.0335448383783587
0.07580732864180978
0.022197808092964285
0.05600134842172264
0.012746554267373209
0.07730622230095227
0.016522748797315988
0.024137365062704835
0.08414281837285126
0.0159688971929297
0.051044688553511894
0.09120275558585297
0.02788115594378813
0.08733943395160376
0.11122057353125496
0.1745169085894154
0.00759571183323776
0.018142427523916628
0.10345988540463422
0.06970322063133864
0.1669326154292147
0.1569957118767505
0.0578803053629237
0.17107296164672237
0.0876700059973678
0.024872895624425916
0.016810208903319992
0.07437035182390839
0.04304274790900253
0.17558817627762321
0.048617713109592106
0.06581228312599316
0.001471926646059519
0.04091727865898736
0.03418816041180092
0.03784482123238325
0.1308877654961647
0.0769128924523255
0.25317240127297763
0.014324403793298478
0.03310440460298986
0.09308999325849093
0.018206597781485173
0.02414631419734413
0.008870412491860012
0.022257020823548957
0.11326282297552613
0.030727024461534552
0.1233832748505344
0.07596761184277187
0.06802934311512955
0.13026558346248965
0.049143546317435734
0.15776309089387855
0.03985856654899079
0.008882181325281237
0.011070000521920599
0.0828874174113016
0.06225264698242725
0.18341755621942188
0.0350885241144459
0.04774715367887341
0.07642926657731666
0.012222288691093033
0.0005751460760064223
0.017757887358926576
0.0029333448117667164
0.06932389419249173
0.010679917362224409
0.03861326114336299
0.04516003343228624
0.006970134202907586
0.03635883264709405
0.022776799119214167
0.04502368005965351
0.008859293594414282
0.026208962064918753
0.03749437105333089
0.05518443534163801
0.042315146351740274
0.05990958552827229
0.04444941898203064
0.1612807180308476
0.015613675150821333
0.0375165877517695
0.13954110494023914
0.02513560984385738
0.10697359797067867
0.009615783098561568
0.0058408159444478525
0.02187819328690576
0.00412264408289665
0.370272299092127
0.04466486943849586
0.05525231387103115
0.0183142623905575
0.05575562889052575
0.015459723814748777
0.001695520830583833
0.021083333439758354
0.009568978734587869
0.020959234927436836
0.013429772042631634
0.0758000236799085
0.02179773638750521
0.021619943199098757
0.20557134870032207
0.0859684330878735
0.06568051863259211
0.009873982284702754
0.04143678787306348
0.022171727584385063
0.006604475798836834
0.04080105477611113
0.015084821685912958
0.04762995402296022
0.09870300417375304
0.04858983726952066
0.010216533256675556
0.05478828214140312
0.1009380629667817
0.07832290637125587
0.053940879598538057
0.003751757527045801
0.01782549338001013
0.011598461685456689
0.01688871101845737
0.21742350277757422
0.021586691637659694
0.009805737752965477
0.06318463078438508
0.03939924102713844
0.1499574836670441
0.0399082581173373
0.12453639205513294
0.011543119420697879
0.19824047802083838
0.0585322837787968
0.05359216693345394
0.03963834838873959
0.06767212398095646
0.029088026608303785
0.045949760029068046
0.012928310850826321
0.1096069442202455
0.0018799885210826455
0.10026782297863544
0.07284381386530629
0.265469625845814
0.03335461611947722
0.060532794390161695
0.010562527350496993
0.025731780518556905
0.04002427295660644
0.0276904918546316
0.009356630347381005
0.23286468091849247
0.030747631895249795
0.03446915729783479
0.011894414788525055
0.011326205689142768
0.05160165018505103
0.0297142829494747
0.004571087500567533
0.087355625618959
0.08098618026414764
0.029258130304277003
0.0324689243336653
0.09113254997539164
0.028894577147560687
0.08703390949308652
0.011307441012420061
0.11088556630516753
0.02137021233921244
0.029164467452801813
0.010292389913336846
0.012697345978611866
0.07445584075757246
0.024375418942136563
0.0372026635262891
0.17027988655670223
0.019292366859966402
0.053415402194922745
0.015941008345752856
0.002181478152392799
0.005876117580958699
0.020525168539396035
0.08419530287645383
0.05548446237038922
0.2842305803160387
0.037833275733777524
0.04432938741215113
0.018358110322522853
0.054633972250711635
0.03823770420082627
0.03214593804595704
0.09324327137876032
0.031023150539159803
0.005467161956706109
0.02248658130346537
0.023644085115303498
0.06746026814709521
0.05339891174493321
0.06617131909969846
0.007250603779204379
0.04233026748721644
0.05411951146740922
0.015522780195270433
0.13517434344901136
0.042016635952354796
0.015284092315402701
0.04077410183646324
0.07277128210511356
0.02898767167536634
0.01549120441181747
0.15655231278377896
0.016920829307827946
0.028740087830377885
0.06143590885975437
0.02291312378777739
0.04869661362221153
0.10029613981748532
0.10039034940847062
0.01906562674969228
0.06767160246402289
0.1291751365526835
0.004716851161914136
0.009914136141837894
0.06798351099779107
0.05271069786261728
0.009903668477759283
0.08270280333419196
0.10683786001744686
0.015288482641720265
0.3147273891228215
0.3758596349156306
0.05671896773389527
0.0745197769208126
0.07120390092687019
0.025700528238065488
0.057099396233077894
0.10507553763126933
0.05138308471588927
0.1761724568336869
0.005791307923269371
0.04637078154956033
0.01623001434519424
0.1056434742602474
0.08440652164297996
0.08916814251117944
0.12288165883315282
0.1174190406086789
0.011697002646612152
0.0768477650520515
0.06674837486461004
0.011728570552925473
0.03393364611578277
0.00778673079221069
0.05952363899711823
0.12279272624374844
0.10766087945786117
0.11921820125173561
0.029572507418745925
0.11298703965621983
0.023327264039498145
0.09909168484922087
0.06386609718363855
0.05466674680819855
0.1172537431925789
0.017856743350865085
0.019257831112281028
0.07454006537162931
0.05844236494705396
0.10545610733464097
0.04621870708299906
0.05064077245571197
0.03008035697275119
0.029428533979722817
0.023336762877145634
0.055037284447155894
0.006235356199252876
0.01587470612208762
0.11148966248730033
0.04674275465256213
0.02036767152224368
0.06234294726626499
0.043866421567645475
0.07811750570997243
0.10501362436592492
0.11100398761538562
0.07737544213173204
0.04927898041285955
0.11356856639456037
0.0021830290047950124
0.03042282723520188
0.018294977855058913
0.003318182930540305
0.011967394230641614
0.08172954309635637
0.02259263538187815
0.006842200317186307

==> anc/HaarRFC_U1_L8p0.14.dat <==
0.3276645298359108
0.016010545255026015
0.037900287234194786
0.20299038136665298
0.004217390448217306
0.08012767529177883
0.09712510089924152
0.01298450622602386
0.12103851643560415
0.04811196070347778
0.017467842067277292
0.03419023392664277
0.22836435594014268
0.03146590441601976
0.13539873139470815
0.13598055457146846
0.051870718073084986
0.03366431718255252
0.0341742897877323
0.01837414126612015
0.03184601716623994
0.2406445861194444
0.09690083527177788
0.11517269296772928
0.015185991172575445
0.07050110877359998
0.14210141676259422
0.03367779949750669
0.1072717903652588
0.011426802250527451
0.06356583944690095
0.09591419624079706
0.009605236376086231
0.5031343652579454
0.035534590458657096
0.038379953325415606
0.11427756631363178
0.009692542754950467
0.043822758220719064
0.019282840261514934
0.41017085635941847
0.01344580972147676
0.18373667767792182
0.05413512756612739
0.03296490358532469
0.04729906372614957
0.036445559476365845
0.06986577325217663
0.38855967634623895
0.01635186114808193
0.03020104486010518
0.03701641677222453
0.005094744526657541
0.017070441556992888
0.21127013099288147
0.0003750242145444892
0.0015312886331553303
0.016414661472424097
0.028040705001367534
0.042608645791052356
0.0035560763471468473
0.0014627831186722058
0.010343717143554242
0.10594826107608186
0.1838407118018128
0.3929132055645501
0.027572495540472437
0.03721573627552718
0.0645876898183864
0.01022095788971516
0.02374154682320695
0.019168392736490052
0.09633771289313044
0.17002261218915493
0.0026757973242311464
0.005520296252720348
0.07231773063774129
0.043671707195419206
0.2522848852195829
0.008220933550857757
0.014036137953671616
0.08992628347645334
0.07991151834336578
0.09368649578460565
0.005142752034492783
0.01703053460572052
0.012755781802551951
0.0001411381552102104
0.024689776110070685
0.00037818381481700714
0.005405362862158756
0.037431254836797365
0.02665909141362194
0.012583799551016095
0.04182481550247571
0.03727319814651964
0.0019511485492440031
0.02806386052455383
0.08608038237074828
0.040884468715528054
0.07254286847284046
0.16898154148714303
0.08882590836503261
0.05706249271111076
0.2609924656975571
0.00665652455478175
0.001462126373275519
0.05064926769595616
0.16476775262598917
0.00857129355010824
0.02416043479820138
0.006119038832899296
0.02105835225610753
0.25110648408932745
0.009039540318609608
0.032834949362569824
0.03782718755765833
0.05945979243653244
0.0367882973115118
0.11984264831919232
0.01899049223635227
0.05045454688757759
0.0501499964135008
0.013377099878871883
0.04100575505979332
0.0953757125993457
0.09643717099094304
0.05016865423664745
0.007075536510243597
0.004644432967238822
0.006192357261314805
0.17405616399228038
0.0015791810003966613
0.015945684735451455
0.011833040417248121
0.01698809615721413
0.040523249482143836
0.054914233469619746
0.05695035233977138
0.010267151492516268
0.03024715417205876
0.06851622959370834
0.07106966982820496
0.060267737500964834
0.10486020849485168
0.008302751757111466
0.04598779375869748
0.03570069718286591
0.008405604916288651
0.024679591311550054
0.027567092220832663
0.08066964715966622
0.06928781203688722
0.0169837257857103
0.15817103940263333
0.023142600407570046
0.04141934896689517
0.04109074466935827
0.004777600600656539
0.10516471814532183
0.11258957038963266
0.0029380158679592674
0.029186861234931437
0.003179777441775977
0.07827169782689988
0.05952823578132603
0.029269749646104144
0.03098859092848252
0.022851960540866627
0.02622650420020507
0.029739425985340164
0.017169912691908536
0.06324668705767487
0.015285635287290383
0.011466740401493479
0.15025866375686742
0.036756721267247196
0.027439681484031486
0.016958404742753726
0.0823354858057108
0.021709229956997582
0.010129929352033846
0.10135413088148336
0.02145303100255626
0.033659582107979556
0.028859106523480567
0.009510736766846875
0.039525632690798285
0.012483808586355276
0.017827007154926737
0.009801012974344272
0.1073864079479995
0.04473803610092069
0.04911371866714914
0.023812471080377533
0.08169720114304505
0.0505142858863296
0.001455295906540287
0.08632501314164753
0.17675516778257316
0.07753379837030333
0.11471452818385128
0.0009990743027013672
0.05633451239160498
0.11923249608552544
0.17442882249579594
0.06191078102120488
0.0048005708506789375
0.32057785216775775
0.3272306878816541
0.11221304581368642
0.024840049500344318
0.02147911725924974
0.23424796573794843
0.0984803241653589
0.006244412485370195
0.05498698383096757
0.0015121710145672089
0.0166438762038953
0.05592160454242027
0.01690526298229794
0.02714266109825147
0.06598980464134635
0.03149112308721558
0.006658496078302184
0.0063658926297569364
0.18203370733092564
0.06852751583056141
0.050059670792942
0.009115176619124228
0.05715111266414919
0.004207828533367817
0.07477299570680143
0.016652188063311254
0.22773752546007978
0.052682388948335705
0.032093679021668285
0.06707064225601524
0.05840199577426181
0.1677985029551192
0.01381975223617324
0.031236296876666018
0.10380054153892794
0.061858109955572387
0.004859695080718586
0.02981437625793728
0.012850815913842021
0.05874768928987461
0.021837115977831455
0.08037954909696232
0.04231173579096992
0.046154701644355714
0.3056006635288947
0.006795291107854504
0.06724861438452306
0.0183811010405834
0.02520481147560509
0.19681636475365957
0.1085710519750772
0.0030280465422729765
0.0030462890993687855
0.008348224386721404
0.02560840729040553
0.032408628471035615
0.035558040151883734
0.07312637773356624
0.014032828545593278
0.05911202614193177
0.08217362869801251
0.0441993321813715
0.002999401088007053
0.04730669328191663
0.023730049305399313
0.06125396487345578
0.018607328649415753
0.07712700555188205
0.4542222836913711
0.017468037508136535
0.04926754382266288
0.026905825808141656
0.07465236400173368
0.05079755702150728
0.13975846925427077
0.054699305823952625
0.018401851125036235
0.16843521392840938
0.22095044627305704
0.021980495250331612
0.18671768205301395
0.0019190340773423719
0.00039297663305859585
0.13706798358662367
0.012305177872253202
0.0794356563520861
0.07411791978272855
0.08820240389906067
0.06765946445561141
0.06847679019629017
0.05313140923431306
0.001981425101219511
0.05227911469978547
0.09945729475907726
0.11518050527388474
0.029456739500912585
0.00517312619578403
0.032194605421672386
0.06715880347628346
0.0970632094338221
0.02564918691093206
0.054807846949577035
0.03288940911063812
0.13973270004382668
0.03758656110402401
0.07487603876356261
0.030628182046348984
0.015291043897814481
0.02662137787028691
0.06410902822576894
0.06436016100231108
0.024707191362198316
0.02900078417765544
0.040916383079459745
0.05113337714756384
0.05959054039236802
0.006673919389408982
0.014180556730918968
0.21626851524716303
0.030565453745038204
0.11261396978775555
0.1325269992152367
0.03869049686844244
0.2515861200818932
0.014973764628871695
0.0284770708814033
0.009331000903683875
0.22194766360236262
0.007504648849044772
0.005963372907388082
0.035992685406481977
0.03736503434643387
0.014367819303991242
0.04122747563405634
0.04067417871774494
0.0165693989537398
0.014213493235684419
0.2830850298174223
0.007156419806118175
0.012292277542626837
0.006733646344293061
0.05464468279966369
0.03523620180671905
0.07860743931119228
0.009750216192511974
0.22629772479624705
0.06730441431206742
0.25101537932119883
0.04828026908386457
0.00432455976893841
0.053323828320974445
0.01295364843251617
0.0562270416416395
0.0588412141815738
0.29027109224581693
0.009352591597382944
0.011639915088224751
0.012505048071222023
0.06537225689578247
0.04768683404944928
0.17026843954191528
0.012956495910992582
0.09026829746422396
0.007868650194029702
0.001644410467538665
0.009935335360534302
0.027190288517394946
0.012107612826164257
0.08568450449398035
0.021257083092701558
0.07553067378817209
0.2077605552796272
0.03894518852705942
0.08291722193195988
0.03627730737770201
0.0003619103962154228
0.0036244527277977793
0.018667656126982454
0.17731297448215222
0.04573037163480697
0.010074496172232538
0.02661397705080254
0.048320909114900876
0.11922928502415786
0.006614038234992266
0.34968746499907716
0.10097223857012196
0.024759857451057476
0.028376936937318922
0.06424512458247365
0.025548686561662055
0.0816299420192736
0.004193455573456409
0.16377410955307953
0.05260144818791961
0.07002763549275454
0.1634050456261723
0.1143357904987792
0.10065085149934008
0.03943314172859245
0.004773683410480979
0.031892140949112066
0.3173896126581235
0.055661188495539624
0.0380894845572114
0.01865285232467268
0.0298962395786151
0.04850529898244114
0.059027382167084835
0.04094654917944886
0.18133525089213748
0.15344352865608823
0.06625242644503836
0.0036934743695539204
0.047596364710621994
0.1148537089927017
0.039871477765698535
0.007346373171833576
0.09333971754572779
0.021832296141075975
0.013703025318622858
0.025690214918384996
0.12747176039460417
0.028125788750597156
0.11048985000906468
0.024369528572232256
0.0615314584844057
0.03525774468260239
0.0671561994428907
0.07883245459757397
0.05530679924549
0.035640740097456027
0.012382297675801712
0.007722239414314538
0.10357231626132458
0.03799875271009557
0.0421668224314299
0.30057601300149417
0.004001433204143048
0.20744393149375623
0.0164968826337374
0.061613279185004276
0.14342831926458677
0.0612169619840728
0.059918720259766696
0.031579712800206876
0.01279504455096436
0.0068823609573416735
0.04854181330371568
0.2997993664800514
0.035691393137316965
0.06372575584726634
0.0003243486635942405
0.02977354163601392
0.24848777056726967
0.01780868596952103
0.060517024241068564
0.07957055080819576
0.11060551164420215
0.04293644837538247
0.0004755066325689071
0.08771016700478497
0.002422128094838138
0.20361287496806482
0.005662602116199906
0.08196865703921806
0.034643386272659456
0.018618216177707328
0.01921158156889051
0.008229234642476524
0.026127720676281697
0.037493684279924215
0.010455814949114529
0.05229417721038145
0.020700304128496112
0.004437072946045651
0.0011150744963993574
0.07042267079773178
0.05118669801161265
0.07828224953016302
0.13636895936090826
0.010119639878582722
0.05000994975464733
0.03997392179724724
0.055579456589281005
0.11032814600166421
0.07796029785209617
0.02568910485465643
0.17994440102884804
0.020425315838244525
0.09917694688537111
0.056037195930574615
0.09464159634301955
0.08908537998146811
0.02345623373323237
0.023540896652166313
0.0582370004470605
0.15148101244609996
0.05916441746633676
0.050629450402342874
0.6245091246903935
0.07213519866581282
0.14889369610913192
0.03577592337759736
0.08105909136499997
0.0021887390499053454
0.1764649835498574
0.3716177124107691
0.000562339182794249
0.08148395820296792
0.022479314135573407
0.008476540901830393
0.12394378106440315
0.006560713896893415
0.02060076928556573
0.0245073041945074
0.03426119983262189
0.03232890112239816
0.1920294606596396
0.004273310009402164
0.1518387119006593
0.027750696875594096
0.008764672905820253
0.14699894321846194
0.08110680288903786
0.01487799969095239
0.006804617737452712
0.001360255868529078
0.011503150811458649
0.11539544898482781
0.028606297537746392
0.05645029003836654
0.05014484125704684
0.012958424996692067
0.09714526927554396
0.07487519837930105
0.053979361319214283
0.037789199357488784
0.008149910347654731
0.053641313487367365
0.07784475215796889
0.24392152604645856
0.07685173481586965
0.07817004548890163
0.013920685319533315
0.00046021315143256517
0.0835145155270303
0.01268546465964603
0.0015240902536058868
0.08351184747560239
0.08627170493738603
0.03695301085281
0.12507031211059774
0.10234506873937813
0.24451985804182885
0.41221820466981907
0.017199223005123804
0.06024531977584658
0.016924048039778095
0.030305044498114372
0.059714550167766244
0.022908288793811377
0.07523436446916659
0.1457618483947268
0.011407914277149154
0.002474152529412957
0.05744557494974057
0.005018102422662349
0.028950504026016777
0.04097773518566923
0.026189082996656652
0.2245010070471932
0.035836054327298104
0.0020595370791770587
0.0072029173764457215
0.0014716659163876698
0.013765442207352103
0.021131233686855357
0.011977897877984582
0.003270039287221284
0.04313010937426622
0.0064439655143248365
0.06802421570055688
0.001532530363582297
0.19591034626099282
0.009215293320509578
0.03502399795253102
0.044178832700838735
0.03461415926966902
0.010045998601734791
0.14924623577360238
0.08004901472930995
0.0007745908481861564
0.2586264555667065

==> anc/HaarRFC_U1_L8p0.15.dat <==
0.07107741927645798
0.0798315103227263
0.046576306231070536
0.05460392484441037
0.09095962809957843
0.04384080411578423
0.00412526823539106
0.03793496452069671
0.042311660626375744
0.14985944105691976
0.041317549573975744
0.04228575226211671
0.06918127115293762
0.014213816723795637
0.003103275151210709
0.07450248127571521
0.037443014445334835
0.03851785031836156
0.046703248773883425
0.10828969256873623
0.05232465607521907
0.07418675690984003
0.00919964368713442
0.016631467219888035
0.059153188100102776
0.015368335947209166
0.017739725575939943
0.01486912825475142
0.015143746797498856
0.017061029627773835
0.028843846198023812
0.020738364981714417
0.04900552990292486
0.033628843992145614
0.01672061675277663
0.0013360474958010573
0.03380154486739802
0.062035318241100645
0.004658413301193597
0.011919003746623752
0.007903588277888491
0.00827452380194534
0.015596524209483925
0.09799478794031766
0.028981945390426044
0.02918070539647155
0.05519475975189583
0.08224504433774774
0.15259384210003943
0.08612704795076402
0.009824006525809533
0.10853089311482353
0.037795605504107925
0.027923995590376817
0.2933853708209213
0.02300491617827436
0.046783753392990464
0.05783634537079484
0.135412407865493
0.06043448047354388
0.09931277312607771
0.0007099798412330646
0.018014502050819677
0.008409425911330828
0.02174113074331781
0.0063136147290234305
0.0035217420604073896
0.0017617370616749889
0.022735561100550708
0.12387795733348682
0.012287868918007785
0.004305035219126475
0.05319497813971524
0.16092960720169888
0.04666962219523947
0.09037148426351713
0.0757720993845499
0.05644285096062628
0.007696264102659916
0.04823904761393433
0.05038926616478037
0.05596663909434369
0.08180971253772674
0.0763992654720439
0.03414642728729989
0.032754616780130814
0.013770515860057998
0.015639067107984204
0.20133299346391198
0.12789204786978775
0.06542374880912932
0.07294412786186456
0.028051544731168505
0.035583019274919706
0.019452693009769564
0.1612002393318298
0.03710194607640225
0.0459416024651065
0.15016092799501363
0.1669092220771963
0.020446515092653487
0.02413142214334592
0.006012033748225119
0.054719877617801956
0.04394453471309852
0.006567964804596638
0.056440738900839615
0.006058747292868619
0.09563529202140757
0.09523639632406106
0.06681330236297991
0.05655793558209587
0.07194483022774165
0.004024329757018654
0.0610493394131363
0.015484328689662112
0.048567314673028474
0.035081044764644874
0.15894170322124032
0.023982242330537414
0.04590570219591797
0.11621532816983209
0.07099314612682248
0.07101154524958195
0.269783742515792
0.009762564264798698
0.05653007553141037
0.05202833501099424
0.12255793145226374
0.03101036338170739
0.012034035059437018
0.03565661932736961
0.026181460821971526
0.014921981595522946
0.08623136485065903
0.005387298375898161
0.0007959062866942569
0.01368535198765879
0.01537419026182834
0.1241184541690338
0.022469177358311124
0.14449162038189434
0.010339117462932887
0.004469719240906105
0.03325601371566219
0.06494533576118376
0.10837392077906807
0.08052879283750787
0.053607688427939046
0.020187814702279597
0.03244254975217922
0.3410986035887144
0.005793883189745127
0.04253231841539822
0.1027814651937516
0.02449117003234531
0.022945400473495005
0.05499219369814041
0.009768423118364936
0.028190644814064872
0.02756736801345818
0.5675836144825471
0.08642538616200544
0.00804821258308401
0.011838148831158916
0.05179359046261749
0.009511674801873274
0.025773471991739936
0.009195495202825957
0.01849869097280003
0.046513011348968944
0.021995946673182047
0.21764278864693862
0.08507698899926366
0.0915410487416461
0.12283708145359598
0.21269341881127096
0.1447546859269438
0.09950002094416807
0.07588307092787794
0.02946894007703466
0.08452440157883749
0.09355739204784544
0.01749902633561573
0.034556164123674
0.08501193324605842
0.05466301094170019
0.07651589706199245
0.13308472973917604
0.035997791226006104
0.09594333951714257
0.052136786739627676
0.041725366571185495
0.03514613868634176
0.057057849139924274
0.22176529196750377
0.018184255561285757
0.011370295246381496
0.10763406086714541
0.023881570368927244
0.004575333073199404
0.05441773342721247
0.24432956840968553
0.10286992503465808
0.028743146813545315
0.05366328168981649
0.050471014886757926
0.06885343949017517
0.04458987649274823
0.007335651222460416
0.017673062551250653
0.09330466790069462
0.195959327788783
0.08138748928407702
0.10890028039109605
0.02176900944156507
0.08231864629718294
0.004380750341909241
0.08738540982628716
0.21050346903946962
0.028550725154247218
0.07748227636556718
0.03440035163565623
0.10296092724253658
0.017175565131685427
0.11514844904643873
0.0030973624074792285
0.05171312199208975
0.04867074830585954
0.02737683249507162
0.05047321343358641
0.04119681251116883
0.17794266237827422
0.018908493175858444
0.08679891423951655
0.018320905282264387
0.12489648357322851
0.02213142886574863
0.1179375837467985
0.06747036435386622
0.16557805206412787
0.023466790784185048
0.0023823485344284384
0.06553757317477896
0.04305732187784941
0.06286360195503392
0.02454006668701626
0.05213892312722696
0.04802539278914467
0.013067794455268117
0.17782990578384197
0.008696601832101301
0.034592270962424954
0.05411414263764668
0.14492994925440428
0.0761835627688495
0.28565253039123284
0.16279365455987335
0.1028457786710764
0.057154938650751885
0.007783214876186036
0.12575575794421323
0.0077421467648903265
0.030408720849889645
0.26424691587449084
0.07666273451383489
0.010167523420420278
0.01069491320812182
0.0036984015184909767
0.03208490391266858
0.016489774969697384
0.07983941615491194
0.06386878604334943
0.0809823029563302
0.26097110044885835
0.029261150401526798
0.05987447326585555
0.01146253807350392
0.014374198049205552
0.15638399283972185
0.060945128300986695
0.07230855882259245
0.07155856723342013
0.04986237289106301
0.07759086782168678
0.04067973702028427
0.011865259716731552
0.006595476177364998
0.031972228123271274
0.023357236251733034
0.03803730343608438
0.029461367969170312
0.04498255415186477
0.10243362516510691
0.014689753838985308
0.2017763349287963
0.09056137443096027
0.021158002994697764
0.01941648262131221
0.18272238986221634
0.07932359993532447
0.03226611299884999
0.02166603321845393
0.02452109564714138
0.021790268986696105
0.052614431686261315
0.006319174552494432
0.023754088821483995
0.09264734048288187
0.06873683037439783
0.02554737167169774
0.046919627890251434
0.09944671673427884
0.010356224935963335
0.006483068189603984
0.018102818387900278
0.004512301574208158
0.022845655826287326
0.23257032523751442
0.04492222714275287
0.0031953208717351725
0.0011782216612244109
0.08342725117486241
0.30642847760046366
0.07036180411844078
0.1439649978664262
0.007061560680907093
0.02733840152426625
0.03122488242802003
0.04633579256837974
0.044730931402789595
0.08792081902825954
0.12359404398558749
0.01588611884475884
0.060888400137789844
0.01888774911823563
0.024653135781722034
0.2808446045592916
0.06983900927365165
0.033216810244698115
0.014283389537622503
0.14677845979924353
0.024991166041752198
0.21001470481699383
0.20284845298594306
0.0987061004816178
0.017194296496217287
0.02252315116221276
0.007862714001939846
0.09133397177024606
0.0684270202865849
0.06093377262226147
0.49339187439323945
0.05250115037867013
0.10009562520691
0.039266956698878655
0.011915967183060613
0.1071489393032053
0.02574237290702718
0.02894824662453001
0.050083671808846715
0.07367177049218077
0.00308987659037898
0.0040935559281485715
0.004460506129419911
0.027469231864032394
0.03027954190641165
0.05565693580415956
0.022848507265867853
0.2469095813913676
0.048546115961341986
0.14085507864311417
0.011222446405320883
0.033233098418438835
0.002518278922864981
0.11542282046815372
0.07931014199450781
0.01581717147560343
0.03658479256398512
0.031838867323910496
0.03167397187715456
0.03257236948474076
0.05880800856826297
0.008067706375584922
0.06519072471741887
0.018163714113152683
0.06758839587224502
0.01825000868249401
0.011382531540743063
0.1456899199467285
0.01777652236263897
0.04254460770394438
0.26173753184632953
0.028727252724584942
0.0059016438122550365
0.0905284127713013
0.02116137019183995
0.023779182286143844
0.11015920312125183
0.10762136943351598
0.032735895596390445
0.06319148317662567
0.06855957075996008
0.019296361171826634
0.05888341495320507
0.0065838706114308455
0.026239283106414393
0.029047597597784282
0.013024676625948518
0.12431210767128188
0.06454239671020466
0.013101518944038694
0.010262230966858764
0.007865245484246273
0.025718537749975817
0.10191444530951894
0.04387776867992077
0.04928832107740456
0.031542694393192953
0.1792946893475501
0.018893956813500208
0.04242091626819738
0.017900182263453704
0.07152330252552799
0.08032957118514228
0.021211389238423944
0.02050052103907345
0.02253372420689224
0.02973969946424828
0.18218597242235549
0.02368451210121981
0.026900584979096795
0.08673313948178771
0.009897003949481366
0.13921436751042246
0.0023929397449763473
0.008716933120425359
0.06460057269796912
0.08103770160650232
0.01316184824951328
0.03225850804391901
0.024019352377139792
0.0942522333207771
0.076429495069794
0.2510312571387585
0.1541404177488951
0.05390200522528207
0.03954010498360369
0.24086146683333082
0.025345763852327747
0.17114776195275969
0.09476735144587878
0.03808833580438374
0.11531351090730124
0.041684872301724504
0.002130974898015148
0.03222175759485362
0.01465733283796548
0.08352915537191927
0.009892533649072433
0.11183899759018988
0.16551386878129415
0.04382598840068604
0.020145626184008614
0.02346924880286293
0.02086279237000038
0.05998639423304925
0.013026123834986794
0.009486696960262732
0.05033634425972523
0.04645916633480295
0.00352969698948052
0.08535908821901114
0.07730145419913412
0.03434428537983222
0.045473647302585844
0.010643170603199649
0.09640701462265683
0.0598065811240795
0.22670945314628912
0.07928177878417433
0.011726968322784458
0.18182423942037687
0.09048957433035715
0.0912711103883416
0.07907701664279616
0.07389358931645833
0.15688598073389404
0.009658786905801528
0.09192810084936977
0.049853384585437345
0.052974556007381365
0.23105642824977934
0.029347691377945337
0.08126989111673026
0.0282671464564766
0.166086989852036
0.035679792958371606
0.03262175699746428
0.007187880280274079
0.06625446538485874
0.1209274366340996
0.07147570408314213
0.028289851703430024
0.3903009602887902
0.16379256677144768
0.015209472790836948
0.0034104845458156254
0.0796612412461605
0.035766357055823254
0.038437318633864896
0.06355255974104532
0.12394020589796242
0.15423987346111254
0.1930695868573722
0.09190352331704603
0.005336589395887949
0.019546387995942324
0.023927168286750962
0.03862772732103326
0.0841445383073462
0.05167373119381082
0.04628366370233632
0.011486015633512441
0.03065741545541457
0.02922252787027836
0.005236987447346025
0.10370356155945454
0.056171782796748476
0.008676753634059634
0.15775574725836433
0.09155863261663931
0.01713459290437651
0.032608211147577656
0.12863650395701554
0.10878870336580589
0.05536820029769152
0.15608397341674365
0.026456687912763923
0.12557887101954524
0.026276385062318334
0.04760106950474743
0.1515550995279543
0.010926476862640096
0.007972547456879302
0.0439769833053583
0.03194536229240648
0.015966627148868585
0.09339364427477342
0.015223238208154492
0.011913618234151793
0.004035080426989086
0.10122701868027965
0.06797272674832207
0.035098759579924046
0.06211258349946263
0.16102493803512608
0.06851228113291198
0.030101292109707096
0.07669962764347013
0.010735541010364323
0.030250834051521406
0.0241280942668551
0.07156631186196008
0.09039025841199289
0.06887982328948566
0.016596183608687986
0.04320830169774876
0.07613078067949611
0.11757913372794583
0.07867419156954535
0.16531771618028274
0.40247073103271575
0.03655241155273569
0.4460792323205028
0.19666192663453186
0.003945055604768174
0.027264185897595383
0.0633218242817422
0.009538949106060813
0.010626576652114883
0.023697239388898124
0.1899977822733531
0.10309084200505392
0.07100254243083148
0.1769190209452351
0.18320273823449718
0.03480770405417141
0.06820748871396747
0.034485961447839455
0.09074672661734685
0.0007970601444727793
0.01343803158165506
0.01780023222999982
0.0007486023815966825
0.0036878895188311367
0.011048916921612846
0.143931715359129
0.010571860846470505
0.14955100541808014
0.10001338079153024
0.07952065624250829

==> anc/HaarRFC_U1_L8p0.16.dat <==
0.028231468861023772
0.37506076249690007
0.09152059118985746
0.08230155381828026
0.01810236907891963
0.017464228836356552
0.04059498804032907
0.02031096878629416
0.08391852234232416
0.1038171385125429
0.05527818674699503
0.0292171799868034
0.04880567905097968
0.0044797661207841375
0.16929935187515788
0.02371606664072834
0.011046045689554237
0.01429226677261568
0.00777936167580548
0.03654572726319148
0.0802014936321823
0.019861854720419417
0.036509376959340686
0.14278980972657646
0.014500060490487732
0.05941496000758344
0.07414865505412814
0.05861719686598257
0.035181452608499274
0.09464895361045667
0.15404245715347165
0.12908482288557693
0.007738598290042034
0.0069115595199031165
0.04844812576137649
0.135971331710924
0.028955196368223437
0.0027720214812585004
0.1350007933694973
0.01716737667902328
0.1034882445332289
0.057058313367795876
0.10562182155125868
0.07812257696209551
0.08807679616465426
0.08901493753361783
0.07554119401319015
0.04063247300407992
0.13320811674128297
0.09548307694264556
0.048800090739113657
0.17679681927049037
0.10760718849895648
0.001135571868785913
0.13416181951592884
0.009978756189732459
0.04920555621277056
0.009254152504270844
0.018074385185554192
0.13176201322700729
0.00781766763614588
0.11609965671262505
0.08922238577894963
0.07682882470212597
0.05091716587958662
0.27854062438515054
0.028320478627586573
0.08746301866448675
0.06788611373533096
0.03878211131988371
0.1867660981906643
0.10692360673285305
0.1752908505135295
0.07774142251490913
0.02654099716367417
0.012322651048821251
0.13339039729489335
0.06805430319909972
0.09420249856033676
0.0333217126808248
0.009295943871645288
0.020287263661754595
0.008898688012494443
0.007032260626758229
0.17907113920628465
0.3764189372208345
0.06076312142093514
0.005927761806294151
0.16324228758918313
0.036682459503406616
0.00375794333889647
0.023892243869785345
0.03001384237534063
0.3956391498262238
0.04382426106891322
0.1701821883297926
0.06143355453030569
0.07132703059399731
0.06989627007240411
0.10542532547340706
0.10259298801066788
0.009386285123084944
0.11909246090791437
0.03445558616151224
0.34651901115392353
0.023078908739771788
0.06244928023817729
0.03099362873049318
0.03665395568328625
0.08141228754773193
0.08680508818653943
0.03780721257877578
0.05003938687223692
0.07894900303572035
0.008329102225933789
0.031178537492453008
0.004487312905615294
0.021909295194632854
0.009587481886059915
0.013842646641114235
0.028734845910506072
0.04972282602578407
0.03051096206674192
0.021596978090579956
0.09117493828304508
0.11451308663677327
0.013451650571901367
0.07382069186746323
0.013205873492778865
0.007452430611448641
0.0740418897078371
0.1329437011975047
0.033513067457780515
0.042789380283704236
0.00263982779389136
0.07716483081880698
0.01839938457773127
0.1858529928653732
0.14266946814635303
0.02557610623131372
0.09068976198936393
0.020996280733249165
0.2125619475499925
0.005204808943567226
0.012443774578696724
0.07121959421376166
0.032556998830296335
0.02731291030534739
0.05415616044769621
0.07893917119954338
0.1696336266841295
0.049811681837125824
0.028390720574838612
0.33562806454358013
0.011732464379345494
0.013956434100364791
0.030480399112677685
0.05369198382396023
0.020059938183651062
0.29938965689698205
0.02332292174592286
0.01894444238637755
0.07787081898795693
0.030831507543282094
0.031485082775980784
0.08779553296157021
0.04745254208724651
0.15715081952825885
0.02396413907988879
0.016146415698089243
0.17743325467145926
0.019487073710105635
0.11035863578112849
0.04762377297868207
0.07372053894344441
0.05395631898622222
0.026414754915203578
0.036843294809308695
0.022969209589276122
0.050245716401452215
0.014754415072509589
0.04069621211913027
0.012187377547264308
0.14134988797283238
0.035812676816111
0.0784380611625118
0.22728125832847867
0.10900316963931338
0.008395308814387084
0.008578761532735084
0.07642022538156393
0.019879126929303662
0.1924213519864431
0.08449493835082124
0.10745225621272605
0.01699086722872465
0.01016636446648222
0.05152668658423378
0.008861802421972802
0.026423970023740945
0.17316939691917493
0.02166820546651303
0.006619366892294789
0.039571955652275156
0.06890741138567175
0.024146913085780698
0.059999774043421564
0.0033427498439835414
0.04591464505602211
0.030708055707326955
0.11986676601751642
0.42243699409204244
0.03006875331823943
0.010968625804492252
0.004291062263573582
0.02299091278379784
0.051378328921177906
0.04673753488965656
0.005764564556506362
0.05160275638825766
0.0014583403172828556
0.08083719412104086
0.09499040990149693
0.0744364135180543
0.028370800126133886
0.047590324479090194
0.03724170516112387
0.08282999001948567
0.021359589146152425
0.010037472473475797
0.13735974047452731
0.018693699558109525
0.10837525347489
0.01399263778748946
0.08959940109481236
0.01232712626513589
0.19506765116806804
0.06128132908321731
0.005659501861806729
0.010908383852960045
0.027406883542387482
0.13631703079045787
0.03663904640581964
0.009169321071267222
0.05278177857353406
0.12551581197522121
0.06426903603930889
0.01589331680120617
0.008080667149917228
0.00949579667714201
0.1524975722465098
0.04219572747651385
0.029326571977433956
0.01407086744755431
0.04202534286926887
0.02918155426429111
0.0017182741609744676
0.017842582701750535
0.231654245795339
0.558738250594894
0.05863495101130996
0.13358810302537005
0.18677671067079366
0.03693490112409423
0.011279925110831207
0.14368788449901962
0.015780199101148466
0.017515942666937626
0.07937617489895947
0.05059385469268064
0.013748338083864824
0.06585413308947204
0.06981720383394184
0.02225055148967123
0.08098378526036519
0.16815886952207154
0.0507711281015506
0.028248670856375675
0.014050994792822655
0.06498270296315152
0.017216009102110033
0.010679634190304817
0.016279443033014946
0.47034870019488434
0.011505806115161986
0.36677767083025137
0.07228501256890923
0.05852938259482551
0.037902480965905254
0.012937454015189916
0.015512631934536116
0.007257482049557897
0.05801207016085746
0.0063581397507872185
0.016191708882630544
0.062171965422939984
0.15838658831353444
0.006603036994465574
0.03529661334887907
0.0023648613455898833
0.06393879077073426
0.05515155905873201
0.06850248296712738
0.010963230145705785
0.11494140633887168
0.06895981714550309
0.1325218249982562
0.001476931331619744
0.06275434894521825
0.01957632035044927
0.06869761444049592
0.07133687531183029
0.028304777846144748
0.012739520365570694
0.009550167616592204
0.07664953403071025
0.09873529835808124
0.135818723635005
0.010577762634488595
0.03176871971478426
0.011261155456052207
0.06941620630725405
0.02546404570888665
0.09060788353022357
0.2305616850365975
0.06330439271154988
0.007422531278109863
0.10435015440456917
0.08099678800910591
0.12018633399084673
0.06170098053442826
0.011332440292402258
0.02846886526996049
0.05468444458241992
0.03994845908091714
0.009514307003114819
0.03438976281695908
0.03129162877322882
0.008798347178039841
0.008812878408219172
0.08160779668875615
0.038667544610698455
0.011815413739551674
0.04098575742279477
0.0022938012536894386
0.06328740502024545
0.01829538963079056
0.2519932921267352
0.02277030518777869
0.0920373413353204
0.023550296401647148
0.008464301538912273
0.046168610471226446
0.02237185083398763
0.009668244000095902
0.06842121335328698
0.052370328595467384
0.06248191223466483
0.00414229081331294
0.027203557278754908
0.05408539126295632
0.09241347756796639
0.0036983544696744873
0.07671987273511888
0.06555397013606652
0.052902957776749
0.002400801280048972
0.010715515266973964
0.12842028378984613
0.019753436721208502
0.09276774045141825
0.002841559119680266
0.011426441055387771
0.03946735921367792
0.0060916139226516435
0.07675630904059498
0.05003431868756591
0.0569867204831221
0.0663713489832123
0.07712167494838436
0.026218331089255028
0.006553147389366439
0.012925004374223729
0.09809745464997945
0.07547184028585206
0.07722925098645793
0.01383138944850155
0.11275343929451369
0.09518691429711047
0.04496544286744029
0.13232682514220104
0.25645434723361754
0.04927051266643002
0.03675474674431459
0.07485632187231066
0.007988153239520441
0.03436134568101186
0.011035643347145397
0.013719417791203331
0.06552287715319405
0.03750213312036643
0.015978786925669893
0.016810952476971883
0.0006714846988582936
0.036439741066740264
0.03936086948731455
0.1764847402409977
0.01029784938739972
0.008776142529776465
0.01140395599282883
0.12270755549783878
0.11855246853299543
0.0032901785055702818
0.05439888068564787
0.01927715824092824
0.06273469427062245
0.0642034264490224
0.020105296272907646
0.05440455188419399
0.14716814170090886
0.029941363024735667
0.0677393834033296
0.05555563333854991
0.0484845395135571
0.0062401419784076095
0.006305391635772965
0.07969408313148323
0.0837833243891097
0.038339271737135056
0.006424695700586637
0.013176773996643765
0.027434472815945455
0.012799242305621137
0.00023624748891532107
0.315752119361947
0.20272885183886963
0.005126817703842103
0.10393221142287462
0.08463744187439297
0.032567206741170814
0.1566922350959343
0.0703341402909547
0.08035891131569206
0.1802615977229426
0.041556405056665816
0.20543589089237185
0.0035373737634864623
0.05019902754440402
0.0064065090783981616
0.02466664289993056
0.09570214772455579
0.007323791167674413
0.045735746202902994
0.1260437171253068
0.11523785711195964
0.08101818161315023
0.12362974223398325
0.01798391118737489
0.07192366974062249
0.12006595611974437
0.030924478585597263
0.009198007730341814
0.07992810186809833
0.05434197706735646
0.006700608240851804
0.08231298417380042
0.010789269633188457
0.009503882912157775
0.013370962766133912
0.08190061824736788
0.059118462462184565
0.10449851911917137
0.033922692178115374
0.08664052750302605
0.10473092150669305
0.011862470274212996
0.08763919353452998
0.04937147651776654
0.013030094171031447
0.1022921799041205
0.07242088051066653
0.04452882359661381
0.002448941749128218
0.17994146814268214
0.04313279149208854
0.012130145416384613
0.010914013192204789
0.0402865507325841
0.0063806662836326375
0.04293040545782487
0.00022425923990664984
0.0393053571529083
0.03325624862314096
0.09167718382497142
0.05147989706641577
0.12378183707883662
0.13194805724460507
0.012438880451371393
0.011374151788429218
0.03202491115268496
0.03512349907717466
0.015094372703328559
0.01939688782279304
0.2039999884376132
0.0464141325030926
0.09159085064503093
0.19223252766765306
0.13851968945099302
0.08312478079991781
0.027131517631283308
0.0056696023422076035
0.0209959351913267
0.15284661724364954
0.06732909735907373
0.03423823279628389
0.0918569332435968
0.05392172237585036
0.0034709342399829772
0.030389961431824427
0.009895840481289114
0.20225842843313352
0.045605350040335266
0.0012743660639248791
0.030124980540519174
0.11373040899953094
0.3064611079897811
0.11652302465260635
0.009633728007014253
0.034683782461678914
0.016037361064384813
0.14836119196640526
0.15724720011919716
0.03358187292904393
0.001672330050734265
0.14564493577157916
0.01767356875057275
0.04546154188656033
0.028765407517524405
0.006406657860156714
0.06367694439137728
0.01603105524144694
0.03919652394132126
0.03932410988438771
0.10827969477093712
0.1027126820190259
0.09684933641754474
0.04296718161019379
0.03538182876783598
0.018622597820563344
0.1773886096429821
0.021082604133051065
0.10155709127469138
0.25568403132020406
0.07514625295075562
0.07954614744384804
0.028304953508419713
0.04133579578931517
0.14937526614228477
0.00364034002398308
0.020266327727076525
0.02659541860124565
0.04371621594477116
0.0644436770714869
0.033396029450084304
0.05583167709361669
0.011115782778658004
0.026963971057071153
0.07951677497582982
0.043598065264119454
0.010043278272535022
0.014044095273774643
0.0706280508888144
0.04329207510139247
0.03930979892571664
0.014983023133073106
0.15736444081286752
0.007595868390601055
0.06413399565850017
0.08635250392538782
0.004123465994243814
0.011708294419795841
0.04174767768634054
0.021775083670227933
0.07362367542431666
0.040815380956580334
0.00862512942280971
0.11580059016203165
0.002050010045117961
0.06910602643480937
0.07980918834623524
0.08943075174576512
0.03920441071197987
0.02956138564149875
0.04156765928786758
0.05578274476135542
0.08584384938204376
0.15282743255762085
0.09425547086105399
0.0074613788763003425
0.10442062712084095
0.01983761790263955
0.027451281852812794

==> anc/HaarRFC_U1_L8p0.17.dat <==
0.07524819152209626
0.0748459988569012
0.08391881782123956
0.016594051830392673
0.13155981788488633
0.006397069643931035
0.017780792325852918
0.05297906569071858
0.07039986925732886
0.02406747354500125
0.023204175675604642
0.02467750639887843
0.22965717903879695
0.0022577523540728553
0.05302795239581176
0.021353963639779552
0.15185411759084103
0.045219932410459664
0.1348529285104637
0.08785266910904127
0.04056653589984845
0.030890581118451298
0.02310439208900556
0.015557973422815074
0.20337546260422928
0.06088731583004721
0.04367574723869644
0.183545731915746
0.052292001735721405
0.17476081054532758
0.042315750425096194
0.12425943775250584
0.11468881028113362
0.04917013838265932
0.19027199251193608
0.0786162008875692
0.06783614131581162
0.054378733787451304
0.00040053714842383395
0.0022962821155136726
0.009398779531388717
0.04689939004380939
0.06657979030880312
0.0028087435245121683
0.11029167578082605
0.05992103728591795
0.04790541985072599
0.08504468069477997
0.00987324674788518
0.06442846829639803
0.010623766647417507
0.06907466299415173
0.32674677888635684
0.052071844119195396
0.10593034754893875
0.12692822871970547
0.019306155493546476
0.13692927718422776
0.05480716168496088
0.043955243668166846
0.010054339786247554
0.029727538326325614
0.04713952968634651
0.03601063720624664
0.048168279679935415
0.03910850379355967
0.060796498290345995
0.17041171518302642
0.050786102173180046
0.02120542441138444
0.00734002049680204
0.04653392335109853
0.1650121345657042
0.020574335828392534
0.01525922395238907
0.001332065676478861
0.048487452763117264
0.019352351405428337
0.026195837333818722
0.09815060674252817
0.04383988630792089
0.012226391137924482
0.00930787758485811
0.042450170587511125
0.09727072183990251
0.035220411823657365
0.30199629044174325
0.19487490985122555
0.01442313102335889
0.02275507564149069
0.05044756415247686
0.01619901427523549
0.15850693210976427
0.033625599228004246
0.015914626356949697
0.1583005773027415
0.04333611380382809
0.015063110202977303
0.006981701895497972
0.057048349204651544
0.0631923475782363
0.09018039663428722
0.038588640426483786
0.10091604492864334
0.0008430370331782036
0.006270730062569611
0.048984460906118084
0.033400807375585366
0.02713304637422924
0.1343089332362345
0.024979721259315992
0.004987213950765211
0.04487271345617684
0.11678930879825876
0.04023870294540969
0.0011846642383575448
0.019441466137232428
0.18906789871201624
0.024746734961982934
0.045691787998594025
0.0037830834889734082
0.031904124001539975
0.06793063132055671
0.04837805851148413
0.17737690659174213
0.09470062327314838
0.15629249707720472
0.12394344088066539
0.042037194982908935
0.01786986327508279
0.014764429995361606
0.07680107360694635
0.0494119047631544
0.046234613616637374
0.038751134197416624
0.06096846232221829
0.07908297987960151
0.10125656234699049
0.035513715228985665
0.04315108266609794
0.06588711036630608
0.0011855622633082014
0.025189981025951512
0.07902602261550425
0.4139055757491865
0.017519936616735936
0.16511632144238847
0.02473823188407995
0.01004605465902928
0.015725420563126976
0.004049239564605534
0.16936914304290013
0.2848958042415313
0.1073196032680037
0.003364820435908769
0.020557335502993233
0.06673589442362607
0.0071656570828986955
0.002603370592862618
0.032074240333304936
0.02912038242584775
0.05359202474300783
0.025193465348542544
0.26629085744241626
0.041501035987314853
0.02126805743772683
0.10184136030968273
0.02007303026235823
0.13659752312591586
0.07158109437985942
0.03623005724654318
0.04174898488042667
0.09984122781101497
0.0346647072126884
0.21762667672886243
0.00026928497856241855
0.02573069805051542
0.049184786946731285
0.040600975150597414
0.03702310698963453
0.10356577104086392
0.19602537868325073
0.02304417153252693
0.1018894684089225
0.030229239392083548
0.09849963864595626
0.05326990507663304
0.0010956756311673607
0.06404161006292108
0.07738246692996052
0.08380536761731171
0.20145521153586093
0.13222241533142093
0.04126455291004671
0.01320735176997356
0.023736842930167725
0.1275281365505724
0.06992542990473595
0.012100629297762589
0.03800872598718191
0.04055427584030573
0.047156677397513426
0.0042591400804043176
0.0368561507022042
0.00014130657422848562
0.028128224035471022
0.024042298711062615
0.06591649686415063
0.018902211811072052
0.03948872997210293
0.03716603687746524
0.018819430091800014
0.04373449945020895
0.007099095106261329
0.07202071673694466
0.059831616036404627
0.0065340578784707365
0.050655271077940815
0.0019446980268590667
0.03982079193682522
0.026891905438950047
0.3500958144649396
0.10913372436159828
0.07234155342404769
0.17688505950556208
0.0013991823928373968
0.003774128986382821
0.1054699106124167
0.03365783025337788
0.0034650053989820078
0.05830165658672494
0.012137881384228654
0.11866817952374482
0.043864286818687565
0.027028020419972765
0.01712913171974816
0.015315517415823869
0.08749413018022595
0.0336940218029163
0.03289042441077212
0.05840681611590103
0.026101717142140813
0.02498379650783965
0.00556701576386409
0.15072655559441062
0.0041254028269319945
0.06933656833746721
0.03800698858051663
0.017991669260382374
0.06873649268919128
0.053934051639271355
0.004529281474104092
0.023226530338415673
0.07092157593350876
0.012327578992971952
0.09437102506131465
0.06131025448860168
0.014418676396785662
0.01515101897513806
0.195592707869492
0.12678669397625567
0.010598025630595224
0.000494932901796732
0.01074475847332454
0.09160768141112503
0.08615098090824272
0.17820308403547086
0.09871901301424928
0.03535232429874725
0.14102726387301173
0.07636091060400599
0.18633021073864398
0.06661283576313697
0.13899301241986098
0.10696056236837448
0.008986864986009818
0.15389698042000946
0.04462500809036678
0.06725263200970882
0.0008738143247729002
0.04157272393233504
0.04534386342129496
0.15453901342086643
0.006036964295288578
0.24035910419342527
0.0466236936637394
0.04681865248731933
0.17740773455633377
0.0220764589279015
0.04743382722402033
0.05029167205060419
0.01659008679714721
0.03124463863188674
0.05448252969114854
0.08049019505860718
0.0015061889559697763
0.01118554562567668
0.03042451843533624
0.06801757194166579
0.0172991019063732
0.04448012694348857
0.004807939274398251
0.0370437875813316
0.037283039144277795
0.06649067709149983
0.19043063554709463
0.0013384345693209204
0.04549452822784586
0.05483941316999001
0.013437276351215447
0.18477378189697138
0.08896745984044716
0.040012607464855736
0.01439409948384207
0.0016822343611124211
0.0542233454471217
0.030288045972750893
0.13956644663671294
0.0937413505200217
0.28757450016650155
0.025447180497171748
0.04964948551655738
0.002778400541304008
0.014372399543659526
0.021944787050110475
0.02480445703026743
0.019798949064737552
0.04201709758301853
0.09624638316494871
0.01856764692880248
0.10733927226850919
0.05208394751775
0.012664024860036809
0.14011958735923102
0.014276883287391509
0.05943220633474446
0.02975905242452012
0.002980641736425623
0.10476473680267523
0.019859191812416025
0.0529170024411166
0.0866703714679199
0.07256013610170571
0.018368641192499032
0.06983781869384521
0.16531729667392148
0.06884036574571707
0.017646075983382286
0.02953940177341374
0.12880770264378977
0.11936799168183257
0.08782361901267789
0.08876177363553166
0.054090751161886115
0.06539738247103942
0.007931430683912138
0.04721164227946827
0.1362883101279446
0.0010976207963091563
0.024611709427087267
0.006843384616091874
0.008467521468732449
0.0015315815686111048
0.092036233774733
0.04930423480254922
0.08370152670075351
0.035984838915687226
0.02290558466495158
0.007906749547842118
0.06654811838723149
0.07100541910967982
0.1295334933841644
0.06876398736097636
0.12422071279953717
0.04891525162124425
0.16256090739785736
0.08725079060407669
0.04422643561589049
0.03645420165097381
0.0626237796376607
0.1146531096578391
0.05306620543483098
0.08879937380825545
0.05078943064093058
0.013250431943773806
0.1454390963743972
0.10994984686823732
0.029306782545837032
0.17493369933598807
0.09217511834789484
0.09127111540231606
0.16699872536808283
0.044902658919127036
0.03571166183036934
0.03180358858626487
0.07832215738510445
0.012541864707000031
0.02157198156636002
0.005531307510068133
0.16560770392778548
0.005913250923830721
0.06708814312485227
0.016655792608486725
0.030280968901239227
0.0207112136106097
0.013132906972773284
0.04162362790578173
0.028442533105056594
0.031157956707639177
0.01487421733549592
0.039870489229993054
0.03914697778896251
0.01363303976725697
0.022688036614334668
0.00526732438597703
0.009646323859562905
0.0687626698346376
0.06855446417707886
0.06502989728302115
0.06766760975907644
0.12074209958640973
0.027298651169412925
0.03531944365700584
0.02106102613704798
0.017582113105874476
0.09017725058538957
0.10300424742242506
0.14147909819426166
0.0033962364705767242
0.12376641010461704
0.028086000211963977
0.0740590311762766
0.064345076999441
0.03705536283064037
0.2361419124103859
0.09436567793407954
0.03334573538960718
0.046817263458883436
0.04594309284864324
0.01805758423365636
0.03336624053713783
0.05584911745395859
0.22442250210646786
0.05036049218706452
0.04311151150069719
0.07987411610528317
0.0920174934858918
0.054003114717661234
0.0020428258631877486
0.02204981104366393
0.061298384984973246
0.1855385818981019
0.048736653419963444
0.0002352911855600522
0.013215808556825422
0.05470472340581489
0.06730206745343563
0.008873474013862934
0.25899367635938725
0.010228887533562287
0.051903171132953896
0.05136585346626663
0.011535033758710032
0.043979667525475614
0.09940397283584339
0.0839134553517258
0.1297250389602114
0.01688857041476147
0.024389510709015783
0.008158905027020321
0.15141516249916595
0.13713200577021967
0.14066294466369642
0.18110117556878602
0.043637469635793895
0.01612853720372145
0.0337159505288294
0.0252463915184922
0.05308359898183503
0.11832802137036336
0.01672461180226345
0.05498237138217209
0.0016718257632214702
0.1464989849122631
0.04821198155580806
0.09190409201693608
0.037239691264868195
0.09833056523294242
0.018550755586392763
0.0026522028153657235
0.03219942216360668
0.15672082664813822
0.024762979505007245
0.02765998135797021
0.003133350485075441
0.2190567256040271
0.09128896518093407
0.02748062461059591
0.22750578988500167
0.1590927991034214
0.029009941116032306
0.027534966905742236
0.18368678791224405
0.015856579437209153
0.04690563990558472
0.18315233828147504
0.02148707537409545
0.029693141575370254
0.0879252486899147
0.03694091656288917
0.044329109711996426
0.011807610452122901
0.027595079921420133
0.1182303667854431
0.12382795091786565
0.07758351608895772
0.2016700326752377
0.08629644475077171
0.02587640601619039
0.034396890043966406
0.0017580386360106482
0.14859295933187736
0.15147901801952765
0.1455598872476307
0.16696682382372305
0.07701202392442236
0.08615349447817297
0.0014920097773680426
0.03234749294395006
0.05077804513101693
0.03377308744210217
0.02936008501280628
0.18642910670806984
0.07997011619168068
0.021217601060665336
0.003877407592781592
0.28226971715323007
0.04980365025648487
0.01504078687918042
0.07575700859178729
0.025544454563520988
0.00451800656631433
0.004252817372169045
0.017780255691420485
0.03899060660573334
0.033917566308509846
0.11108367978027076
0.08190110809646937
0.04903208535665867
0.016382272002718575
0.20476065040209987
0.010901522222526033
0.018572834660660672
0.08732557373830956
0.036337224698053956
0.16718538594881815
0.2695782873973454
0.02923672757915892
0.01833021844057879
0.0632014464815529
0.06464551668349919
0.03596612084152041
0.12050906000944561
0.011201055524199498
0.04480208909131733
0.03241260412485533
0.04152987212407478
0.027223939060683967
0.0311189600352625
0.03925902041240653
0.04049633112989782
0.38353725043693243
0.2678934129982368
0.023165981000131772
0.03145468149260803
0.05058806717492366
0.06610909312975705
0.021437912864767414
0.005253958960206339
0.12982738264447063
0.036512258159078534
0.0014194999082624716
0.001395675406842941
0.07494012471636209
0.02715066389212603
0.02572669028745278
0.07965201069663093
0.039959332448339276
0.00377075558880603
0.023217061261342577
0.013146293079771042
0.05088074019391421
0.2083086846755643
0.007470123237950315
0.022551539773538055
0.22314547451111252
0.0050231663681137
0.13956439655293598
0.022406913549066685
0.05048535505343479
0.08858124682808982
0.10267336606699926

==> anc/HaarRFC_U1_L8p0.18.dat <==
0.132111397918019
0.03519973809066961
0.023047897150284862
0.06384825628712326
0.03223286156850201
0.005039990104995993
0.08462524580009104
0.1214611706119634
0.0020905443882754077
0.09254646779527502
0.009922651759503305
0.04071679653263416
0.07764965471399783
0.04361007108306334
0.042833428967771446
0.038117797726692285
0.05289861617653787
0.02105632676327062
0.15107736255236345
0.018959649488299087
0.27945035920893907
0.11098499955023647
0.30933230703254405
0.06972321035873634
0.021775002167972356
0.15215072547667202
0.003770604290307606
0.061266558520643465
0.1052418360800537
0.016006446825926838
0.013831394660916424
0.059436201528611295
0.33299507442342174
0.2693801447108277
0.012462668992189976
0.02344721456443005
0.015593294305141368
0.038476370685064445
0.05175364475154631
0.02595237500344989
0.07238811192055325
0.18891517818309575
0.008768335935733444
0.028861136160181197
0.04727008719827301
0.01470628762428464
0.02565939327822579
0.0009458093721722562
0.06065825567963526
0.08008607661954516
0.0008413602376923278
0.22306507398312808
0.0688133870272792
0.00676980589495943
0.06583644984844401
0.10806783664889512
0.05680548901457225
0.06183903554049631
0.04923659333120334
0.11930390465486104
0.07329686322753669
0.034372028791663005
0.05025679562134242
0.034520429015450854
0.41517343946482715
0.09308044532192772
0.07402749640008521
0.1587281414453855
0.016648960973792377
0.1233460349876863
0.0272458310678839
0.03427915338343238
0.022505877293959246
0.21305044983860966
0.006481775992075413
0.006290539607527834
0.13041645761764398
0.01838812042588388
0.0167724477355306
0.013137102334237817
0.008709214172586086
0.038448648241003025
0.06356399687179189
0.061287490202068265
0.06888430872616975
0.17466061715754025
0.008080580569702456
0.09214257881834967
0.1673086689951918
0.10419802328576054
0.0016381637456229809
0.09385084254248464
0.015264266889219572
0.04799146954252844
0.053050873119907076
0.01144858797747241
0.014936687193943792
0.2327770437387802
0.00554764460291296
0.031821811035799515
0.04867642681669067
0.1642309393893024
0.11410726889590563
0.04443189125887482
0.04326069541608365
0.07864374031385957
0.06711310800365743
0.016794471279211114
0.05685944873184662
0.16165064531198375
0.12498822945893094
0.028209482387133302
0.07252572481361698
0.00978333004189081
0.37117912358651173
0.14239285628092285
0.010422371075680966
0.072934650107245
0.06617197879285036
0.11996475458336207
0.18411944247944415
0.03545890903957598
0.033892429673787625
0.3687002516091171
0.04342121181514124
0.0006092927426168766
0.01896939426425774
0.003914378825472948
0.010165469156607059
0.02558989779467369
0.050538580662614935
0.020322323526541602
0.08250297299718001
0.04806524756642376
0.021843177790517358
0.0770926633415543
0.12933767468099688
0.004958555953482478
0.10758879773550425
0.049239384506860925
0.014042264569491607
0.13327788466420498
0.1539105045479557
0.2562541440912756
0.09220123841425745
0.027602750388251537
0.007724966244736611
0.04375625482622075
0.04890228527276988
0.02367230396368268
0.01439231083479328
0.20330860236297366
0.23073995621926782
0.02514911268004026
0.1241869431862228
0.014271200953768626
0.12460442762205103
0.013804509129075567
0.07898255590558552
0.2899600811824825
0.06359206618391228
0.0017552637342029987
0.0024822987703751083
0.008823277722117153
0.08492405748172778
0.06517057592661513
0.0533819003779289
0.0815595503274677
0.028122974546265025
0.26030183250235167
0.04168829079669305
0.0014173124157734213
0.018640131289211926
0.03640626689410524
0.06956085112101552
0.00994414786480192
0.03837028574516553
0.014437059876548313
0.09080164915280337
0.007434125724902432
0.058588786727079685
0.03820242394301427
0.04734912528173854
0.004209684605399129
0.07279277917345285
0.017017590057200854
0.06589982957633236
0.0336696054304848
0.048845386490640595
0.031077118711526446
0.01836425985879507
0.043992256592043914
0.029343188859568572
0.1924272362654049
0.02162947920486733
0.014983308031665116
0.06617790718360142
0.025502482305813153
0.13189939144043827
0.01882773198306954
0.041774672261723246
0.002107500137565489
0.19603250922921606
0.08368495798765613
0.016480180294197493
0.13498569514509245
0.0042042675186865245
0.04752461997514209
0.09346384062577268
0.025268009409375247
0.11290012296623261
0.05211623793168487
0.09753963027100894
0.1755674566147203
0.03522220397439655
0.05537636852730223
0.010719880638512999
0.06468374076478575
0.0942473698716833
0.03790911865927941
0.09406953843732818
0.028196336067596105
0.032524470251637655
0.01332272276775847
0.02655458125257602
0.018669368131020814
0.00420313946804821
0.011851440140947238
0.19299293935701087
0.0935019469832934
0.08545286058680217
0.0015811435600366786
0.010810718276990025
0.0030289959994712354
0.0760861445818259
0.054564686404326525
0.04500691583774547
0.02959376806435397
0.07393619656302429
0.0058639864088495626
0.013177035794207453
0.22368518652937724
0.0012693613469702096
0.01818626701766571
0.02115133418825244
0.023928791524983607
0.13880968620238912
0.034103563541055475
0.05293166501034292
0.03828983930952808
0.06324351299243366
0.04714660869286268
0.05884406767345844
0.03330697130032807
0.05930043332361121
0.18193933512506524
0.15714808354662105
0.1275683675425656
0.05330501873888125
0.022341740489461734
0.017961995402456396
0.022422905971625866
0.06492269296494318
0.04261626557519231
0.1265579737358556
0.008759570437242544
0.07962850663962182
0.017957486153844803
0.06020749381906708
0.04468703053811787
0.0673457910523561
0.08340502030356181
0.26772701416947614
0.13198322904390833
0.06836383090773832
0.00207492399769713
0.1578485434458346
0.05724216930175309
0.007710885876754393
0.014685543597307343
0.09022682720626998
0.3662140669393365
0.012460025128133937
0.010922595274875326
0.03454663101899638
0.02540912977487055
0.003386924290614639
0.04957623406868577
0.06985190951923842
0.07262047700783354
0.030377310015719874
0.02214579608249259
0.04835086686014292
0.14312469766890223
0.023113558332357117
0.1624325374235744
0.16681707480886038
0.23575834958825553
0.15221070704322043
0.005378799325853862
0.06636150460027704
0.043371075438656495
0.14260188405372953
0.00651694033263995
0.02819188857747282
0.0013612042226039819
0.16613871051622858
0.03366572219273891
0.24295028161509255
0.034573642730554015
0.23357313005873764
0.347771641606557
0.015869244578725197
0.08329547465704695
0.02563935993812897
0.042412129462145655
0.00988202477129932
0.017781948899782532
0.04816793941466467
0.15529598703401698
0.05598698353857158
0.06375280155290074
0.06993326292808756
0.06262264358750814
0.013261821243433041
0.09675544086097115
0.049148358204360615
0.5112972321628092
0.025354748418409144
0.08260483516274947
0.18698325630632398
0.03141731934828007
0.08230826939254979
0.11630753775391184
0.16611208540131675
0.029402570648386698
0.05687010399924298
0.04337248198649123
0.01175846782654869
0.048138033515693984
0.05489086037231152
0.08092704115532541
0.09605894283427806
0.41601930555361777
0.07517805120030752
0.008111482327000057
0.023673499110806788
0.02550313110387769
0.2278728065741718
0.019324669537921287
0.018499079748867563
0.025611764197117658
0.16152812941231162
0.1520794560092466
0.45051003713448123
0.01895959935820011
0.08269586058810105
0.09889154441725383
0.02769782514264886
0.07406218123751915
0.04039063147088826
0.035308700742485176
0.1274805145278357
0.24129279755133606
0.04611880283806836
0.08202025578852438
0.14258407976357965
0.0863238143802341
0.024862554547712284
0.15493802479601715
0.07736256872103003
0.08053021349480366
0.10383128450431386
0.011748956974442105
0.09285441181529124
0.15239325765779813
0.046681688833399355
0.07488570656302786
0.036927574403913414
0.13663366212787809
0.018875363654649868
0.17643183336935706
0.08960187444792696
0.14175418098654738
0.16338659961350777
0.011067679922094823
0.01842030087799395
0.09678655258727194
0.0333169400140723
0.014750129362465211
0.12068267653285998
0.01390438615561845
0.12062279624635198
0.03070447145793708
0.09475067321992035
0.1587957245194558
0.10333554589418674
0.04847852071290017
0.03160588052425524
0.0760129331880615
0.06419808916571437
0.04152395830866348
0.04569976345983732
0.06911067669087338
0.03583813143312485
0.06753459867945885
0.025268542431194783
0.2618180217673445
0.12773532139111726
0.14043073031201755
0.062400685343442196
0.09632462944879987
0.1495382051430218
0.0491388579085422
0.06970525696586266
0.024250872178881215
0.17717785230058988
0.010491694226671424
0.06289931340428068
0.12742415786950326
0.046126545097127214
0.04436673535359263
0.0739995290488752
0.020265004130584
0.007784094619146411
0.01540718921462145
0.004922850759273408
0.028111064617711994
0.08858759809993906
0.03827104116543619
0.02020601073711594
0.060630911581581036
0.01339815501927774
0.005938399097913379
0.021498787288945085
0.054429198698179186
0.3230323051222036
0.05868131741640036
0.11684885950226856
0.047670784296756606
0.15035184451357259
0.04982934658333974
0.06517328568003543
0.07363204523510741
0.12385366916668276
0.0026063299294613656
0.04927698810310192
0.03842253257053462
0.30394302010494495
0.07361500621161952
0.05646856784445842
0.10048271541782826
0.0319857710819074
0.1407971016740666
0.008052200537932463
0.0029845116953082338
0.003437198586269474
0.010144178897794079
0.171853035791182
0.02407191369863572
0.07725134693845838
0.00201976455207647
0.0831189971533002
0.07381068625118192
0.009076789682533636
0.040177161757359005
0.05136019464691377
0.03909278220827011
0.14816428597105144
0.042808163415749216
0.16347190253856592
0.02795069402948565
0.12327968627510683
0.01517841111221449
0.07546417622040208
0.22837903924916506
0.02128084840803576
0.10935394078906217
0.060762682393870567
0.06028672019609609
0.04411081272780377
0.15335882453846897
0.06655764582137992
0.048908812410704425
0.01785466704209261
0.04319213950105579
0.0274532286854284
0.039641288398925334
0.10071792489937643
0.045545977833700325
0.12267527279344023
0.14620124386683742
0.06369190974232516
0.01912630442628272
0.0036464263078404653
0.13862606933597252
0.06445354283837498
0.14399543516419944
0.05105645419868702
0.13314008507282563
0.06799971590675849
0.009428301401915166
0.02283048742552945
0.02233031708759203
0.003793856891861679
0.18808154617043027
0.00309068759251767
0.11154401658183456
0.061043705975780974
0.031691565148897496
0.02147255347719089
0.1291771303562134
0.009532706479839077
0.036105855074987224
0.024300483790096642
0.36747371883109614
0.04209691525961287
0.050669987602544736
0.17361548677892422
0.032835366536288435
0.16094257210091634
0.09648735862877138
0.014408382822779786
0.06427252389453247
0.002906127739216017
0.01410201775965201
0.09977278940015613
0.0023619639749136562
0.047997281948139625
0.016900010187314227
0.03506110232719281
0.031328982337942846
0.004599670258998711
0.0648447711616407
0.04488302674426598
0.0035054280720638016
0.0526858007587911
0.006437138133548736
0.08909686819502421
0.010593044569999226
0.04025421772345117
0.08376602155780033
0.050688906242269856
0.02770707786147322
0.212779557817849
0.014669729332534255
0.10799735071912647
0.025944240228362142
0.04388316370591211
0.1241899839616951
0.0793527808341058
0.055012180240729416
0.07129809548471455
0.0632236315649267
0.07458310143829816
0.16420556396042696
0.058132495480427634
0.009695551554358238
0.18435039191166622
0.016663982504801198
0.12383050606171651
0.013625706919478078
0.007284635548485021
0.008497740098511555
0.3303533408646758
0.12107879942734447
0.02087044678626373
0.05784277900891811
0.07744101950153894
0.014966290574134046
0.0894353905764071
0.0871175472827507
0.00048479142886742875
0.22089909934070132
0.0031724206402747633
0.04487925314083581
0.009163177031598996
0.08736818621496552
0.002464008160205233
0.004792651136598519
0.004293241907541595
0.04103325092304748
0.011531837382335812
0.04416561874410121
0.12323638200119068
0.11081622709068657
0.0355987039759159
0.02618828069916621
0.17331124086304076
0.052206674008906995
0.032517383148468415
0.024447655716589616
0.06618230117440876
0.051217539346340483
0.0038683381201772902
0.032287877765566096
0.09544522043369362
0.00348479720853788
0.006511767252735558
0.008300489755397988

==> anc/HaarRFC_U1_L8p0.19.dat <==
0.08653944575093864
0.01652567539265379
0.06271332124493952
0.1156353606014032
0.0017840534355639513
0.01878472579760209
0.02909280331583317
0.013191711975299907
0.1381245861347463
0.08823953021189043
0.10863723783312028
0.01898864957640884
0.031281844436695294
0.032967282418727276
0.1694124692348039
0.0279498918834971
0.07227096753377583
0.006380510139801804
0.16550360347212584
0.016383873535074034
0.18017218913517463
0.05962036355181988
0.07132235432224714
0.03828605914810379
0.013967249209967583
0.002873669028652383
0.03663178581783574
0.041817447940994255
0.032200844228918585
0.19143168438909416
0.0036348381028808636
0.13271438385394854
0.05399663173244486
0.05323561490451334
0.08276271071836276
0.00024529325724249244
0.1052804363788998
0.07277024866459796
0.06459852388827599
0.020088658135830897
0.00419623123937575
0.033644809875638386
0.013677276620333596
0.004070196052036553
0.04927817719570056
0.09537097260104381
0.005115877572312714
0.14192859709165476
0.11846237041062248
0.012233226830103897
0.0017025853932609147
0.02339959610027783
0.06846748592413254
0.188918848387269
0.0016504948877495138
0.125922958781338
0.05727559209307225
0.019507520197419963
0.011739893988693255
0.09289190287699382
0.01708496280539224
0.09099618142319117
0.04110540842789433
0.10510996364840935
0.4888707902343026
0.0033621339340784064
0.012698598972426372
0.01102596636601561
0.13619984994925408
0.07974795956619637
0.015904352730012304
0.06336675277632979
0.12953412151190075
0.03138152218093992
0.0039017340652630216
0.08727394860679533
0.04038907572156633
0.011970279194512818
0.21897518942130853
0.18003613745443875
0.008476116984079605
0.08586047127990133
0.013529511002268485
0.03728370402427951
0.018470962585033897
0.035648823745626564
0.0761717376314315
0.1682474809535243
0.28148237933701215
0.04202603851325821
0.009458635134201358
0.18737416879424088
0.10341345224266037
0.07254701288868198
0.16429966821986836
0.08627769913853879
0.027816058054687832
0.03384229885506986
0.11796223733300024
0.09448794465463357
0.15727802358088064
0.04139543751012522
0.06440407940476305
0.01998985940280205
0.3722034382956389
0.003622686359483972
0.1350100936568427
0.09114329272297242
0.08614082308533873
0.010264418789799282
0.024570654478853652
0.0849663847911033
0.09320281593489457
0.0047907519641929835
0.005642209296872999
0.03169882102252455
0.08543953109066944
0.052306336697776415
0.05244625896106602
0.05186779801344209
0.07564511539588077
0.0418132863502613
0.01519833511955298
0.10145551330790839
0.18194687900293657
0.015344644532310337
0.007207564446713301
0.019662620098359604
0.02722219648165323
0.05027699549533501
0.10813622853553387
0.0778524824918485
0.07957303757987381
0.024100983991877333
0.0882345882281079
0.26040136672712866
0.3318455877043622
0.02181309070049639
0.015717541196909608
0.1505708758259072
0.05823878378000586
0.10619176926167716
0.1402945282320299
0.042653704288992574
0.08383549730698242
0.053126859979291945
0.012950311222137505
0.14696029853439907
0.05958275289524336
0.09907711723234223
0.03159855587399185
0.016847073769854084
0.01233294131000229
0.015453801552328334
0.32894486997418193
0.04243483092461009
0.09279463112533802
0.03937276283203996
0.19092939452697924
0.031092368544635512
0.001239520468594733
0.09108846323263882
0.02924042303836736
0.0717255633427532
0.049851934415173674
0.04847217988892003
0.051470923355436585
0.044926764328920635
0.07452852965942389
0.07489552193967194
0.10006050430663797
0.0109685133814172
0.00918775051548417
0.06961340630866795
0.008923520781488972
0.022818316948966213
0.005842124451362153
0.1797603650851341
0.36527714727202854
0.028646088720320206
0.02109465873998346
0.027929897983205474
0.049161139482493205
0.012823125033674842
0.02336125673933404
0.021073916208859764
0.018543299955556643
0.10169389462728831
0.18372295410807124
0.021987863010640308
0.10375615152169493
0.01680991633238792
0.09814197237580728
0.020289673307174422
0.09872868619222605
0.008556863384130678
0.012841960564931311
0.013166929733238554
0.0508144876814607
0.010706691341844755
0.002257261500764779
0.042966453474927495
0.07105795146798043
0.034866603174999816
0.0061384912433933144
0.05352021596052357
0.041303230291117266
0.1459662695742133
0.1370603200802416
0.2794034371339389
0.04607328529693064
0.015046539864699048
0.041545945760485835
0.05172093520113213
0.04009203355314478
0.057692099349912915
0.04183747318453615
0.06635518829052857
0.003419462876716382
0.056934878448314
0.0820934303252058
0.0074755560230823385
0.039731604804290874
0.1556103628497562
0.08836776534238334
0.0020480527930239753
0.08869523390420093
0.022814400999857043
0.01794227401733688
0.05679323921912763
0.011458001640847083
0.3557904942398147
0.03482448912416223
0.06300080495244473
0.09944200114381856
0.11895761019485782
0.004124711019504754
0.08037951273949348
0.0006462512764598689
0.030122074886945207
0.011763419371727432
0.03960786320257014
0.03799563132483136
0.012235733670809617
0.07790372210052396
0.16003822904231535
0.006140562625360143
0.017124253448398498
0.015688097245084867
0.049755868098253164
0.09075810791237139
0.02458544944901333
0.07147620588580257
0.10187216844022834
0.01871845475918643
0.008605841693017424
0.025577918604691514
0.09037061461633292
0.018358097057689954
0.008326881216460089
0.0363152473250112
0.009472336616883233
0.05371908539616002
0.08623034261671479
0.03909393235730525
0.03438011028349495
0.037684840945898634
0.027791779653424473
0.12462617374411035
0.1469648040544008
0.14179656207260455
0.29150943608066987
0.09980924517627739
0.12410065697912481
0.11856713058924255
0.0007427962603414153
0.0012852054220737867
0.09174733545779086
0.049100245334643515
0.03160504685892739
0.004530699821567588
0.09122474030359648
0.02788168818523771
0.022008238401440065
0.009664240185284277
0.08609215540800484
0.09720849417365475
0.02298646296283876
0.0656500284945606
0.06254814614778151
0.04218957888722778
0.06181623164410077
0.027177833211646605
0.02380627199607064
0.030553474829336694
0.021628679828641157
0.058076289037328706
0.008286449551746735
0.09450481500884475
0.05665659193530432
0.026307158802869744
0.02684719514506834
0.06495656584388337
0.06307087582160208
0.016572008602059273
0.0014157041695134704
0.17274010835402837
0.02985065892661124
0.00022249056150434524
0.045859712346852106
0.028661938794965876
0.013588041084258444
0.08839230811034976
0.0631328922370116
0.12823785875604798
0.024872054091340644
0.029811286850935453
0.022433018583050014
0.03754577599416064
0.08014777455679264
0.014700310869911089
0.011292192087162183
0.2670161268039999
0.06454005769823057
0.17527292056446397
0.027348572170522088
0.01812345731569752
0.006373585787341874
0.009547431693242623
0.01651373603540571
0.003906842579313769
0.0821870874284022
0.00922561050559299
0.04119227626736292
0.06766854009061242
0.023330486422120437
0.01282783031774824
0.08148868582645037
0.000387292922600959
0.07370881393027252
0.02781716609502587
0.06652505274097059
0.03594192637007089
0.12052166508187963
0.0388194086381378
0.06587191197831752
0.010218972628657919
0.002710734341175349
0.019461503707411926
0.11425410974495466
0.10296621028272292
0.18034767546588884
0.0015633026396084126
0.07894478126167455
0.03202089441704751
0.18537485873834167
0.032301429552707796
0.05674971797492014
0.03319119785924726
0.1530030382390218
0.06435825410607458
0.014572646939769078
0.0007443534136835365
0.11217295903618962
0.018967613396326372
0.004937720944732648
0.1609346494827685
0.04640946796737176
0.014733084037693729
0.060887140971825064
0.016156162957078238
0.05044396454159611
0.11017292456777429
0.098676378309874
0.03357665765890411
0.25432238294999443
0.002660438678634936
0.029018924739580204
0.18738708447353958
0.03263111908808856
0.0026197866394054273
0.07807897031278847
0.02137073493323578
0.03480998390106452
0.10220032281348275
0.03396913905538846
0.0338075098957459
0.020657283650938673
0.04748030637369358
0.024972961685541757
0.010904296279566577
0.0034213119863707887
0.13853713791888325
0.06489178243837586
0.027818726003256244
0.018143382294220283
0.035087732930604534
0.13812297687671252
0.05501669484662821
0.04665795670462341
0.43413359635331583
0.11214391463483535
0.025462756523676737
0.075796753364654
0.0416119033190337
0.03980979278294888
0.023183259294539498
0.017838425153851017
0.0006332064147623571
0.005675639474913345
0.009444286051569177
0.09095615622163729
0.051605597873116575
0.04104170042624
0.0694021586299912
0.06958465573117241
0.01820248355997437
0.12896732156877236
0.011319026578873969
0.1161286130101859
0.1135417651341497
0.035846730461391085
0.09545406100291226
0.038031198339775404
0.04277611042869606
0.10186507283018133
0.003673171178668873
0.039215230266176876
0.05191414962853402
0.09770307613914825
0.04522594682529318
0.013291648570617466
0.033825108617019775
0.19008370854284293
0.0743832474081042
0.25057316322396206
0.09934399985332465
0.020730613698164223
0.010523339398641479
0.024157885242932248
0.014464148676018971
0.0693348437539644
0.3605901490286347
0.020327924713970887
0.08109375737484906
0.08141746355565789
0.12366081694625086
0.18870545524472268
0.050638047100108885
0.18013496092995446
0.08690508514163822
0.0004205983553021469
0.020313511590184304
0.04541492255810507
0.13596359192279617
0.0173369294194431
0.05078147664307858
0.18935172945225706
0.06799296527019744
0.48002466679328654
0.0802218611804111
0.046808255007706814
0.02192618205813846
0.02849308295840171
0.04261342010183067
0.0009172382962967732
0.2519263728889633
0.11004651985354548
0.02469222438046167
0.0023598445013137165
0.025292794251920016
0.15995885136302002
0.010489009749789235
0.034021952923093346
0.030930657073615857
0.1088059019524702
0.06101219540818123
0.013842898833046333
0.025399750485012508
0.21238081085561122
0.09265722648408695
0.15862409801126434
0.14596262480579286
0.12231333743829723
0.133606165045396
0.022602844308683288
0.16200879095337736
0.06524782541329101
0.072280094449573
0.04470090145765646
0.10053074529643143
0.13840016957347262
0.06426791273237696
0.02440560368156988
0.110387698348678
0.08465906528215197
0.004060505648713257
0.5099378699930149
0.0028152436940227193
0.09083341027270332
0.010957778675711858
0.36227974757602877
0.0606646651476849
0.018081542956962446
0.006739090282661943
0.01887404885865675
0.02959428974783923
0.2171538682381178
0.14749431780497393
0.010227467329666142
0.013357067170982595
0.06970177109516074
0.03815342539977847
0.006643968984669575
0.02639063922725692
0.07243273232065177
0.00454859393403285
0.01443619777778999
0.07390008825464581
0.4408035264134803
0.05487260628463169
0.16686881285348454
0.036174834619023405
0.04267554151296001
0.09449242177372517
0.05051376598042293
0.21255213001594753
0.003985547991063223
0.027832205285774278
0.04021245538929254
0.3840443426577881
0.07168255501727719
0.08040584463408101
0.07272481473405962
0.12853196173060016
0.0011109705656016573
0.14302612558939848
0.12847397210651365
0.030267868691728896
0.09424385328398875
0.016195132223293482
0.029093556764409032
0.07021235085447161
0.0707072982818798
0.036184017381182876
0.04938937350632989
0.3135163159612432
0.058053923642250115
0.020193178444828454
0.03310893446051013
0.0941454355086683
0.018604560085079904
0.020029748513229566
0.030226640151823043
0.07034313212030029
0.2083917211603877
0.08071505038131621
0.08385748221768173
0.045992101298396794
0.036074375411554574
0.03863484987313314
0.08183216587760211
0.04532620034171238
0.014671255969986466
0.004021571189088371
0.10457781845499602
0.020168469781482512
0.10648991428308258
0.21880922623878976
0.07943158711502663
0.06792128370601025
0.008119588281842375
0.1384858317556785
0.004151085253046629
0.0861753810940775
0.027487100953289448
0.11987626039079025
0.14997583943965295
0.014132967130125238
0.16572170434932892
0.05590169050930858
0.01402983477818847
0.010226869679007473
0.08008336941923136
0.12307553903241636
0.00233947348941691
0.09689118369190142
0.04970068171136488
0.028114540499309948
0.05197410213760973
0.06616568118431339
0.02091646869589492
0.12669927453051985
0.0655254908266556
0.012043729130889011
0.03419387662772664
0.028478912868444548
0.0059238345012697455
0.03427534220146059
0.06380050883830665
0.00974461213076351

==> anc/HaarRFC_U1_L8p0.2.dat <==
0.08489007434713325
0.012984968263333426
0.06933004650838999
0.18489020336026896
0.06374804016565003
0.025667057599640622
0.030559195978881796
0.0013626847163524327
0.028299167571379073
0.12171105875863833
0.00944557946007299
0.06641265493098572
0.027804380942469287
0.1625098031249859
0.09746738056465197
0.07256725489441367
0.11374729744972252
0.10733384008752753
0.05326733795155235
0.14363839173890525
0.44663420755531635
0.013722298883055333
0.016821243223451715
0.03420282440215437
0.1711762735722295
0.3435618850901613
0.018537027904073917
0.00864264621803738
0.02309092454953073
0.025905805455168837
0.08795478888612558
0.037712828477996216
0.05679716926510668
0.030502890055548623
0.21593806932793305
0.15196044554609864
0.055422148591254196
0.11562520248529548
0.004182731706217822
0.07693247951763893
0.07439807403594847
0.0319977662139233
0.0187952849901185
0.10509014270681437
0.1382318833105397
0.0037827974926721276
0.036103422477675604
0.013695211031047849
0.0055786879967276316
0.02241137103334721
0.03346730162951195
0.06861124150865276
0.01578571707585196
0.028362010412794673
0.044699534350781674
0.016672049067481102
0.06436523007724947
0.11307980240247535
0.049885819304373864
0.011954492444081071
0.041621869210505716
0.028928636308853402
0.05904787593890882
0.05380159931832035
0.17365989545127988
0.029966953363507378
0.028396441406255052
0.002060749832130194
0.05663976311398671
0.010593467405005002
0.009520949504136787
0.34035774193856083
0.08473613147433452
0.027423612343131766
0.04680921577361533
0.301412979914546
0.12084931308717525
0.24942492523363716
0.10986116669749013
0.032440415185467905
0.03145757836704157
0.00301869282858694
0.03095934556300054
0.09835383158717358
0.39643290666073955
0.08347829766859431
0.10440317278841994
0.032541879119662366
0.08852833749957337
0.044821597986126
0.07574128977715477
0.04203436913910559
0.02330088902147499
0.02050720060467709
0.15923082630637722
0.0049579894857934795
0.115449049617669
0.010538681301633886
0.027014318435538757
0.06829297069804119
0.011324158817998689
0.12585232934576232
0.05964986529667358
0.05356222570579725
0.03386734528606074
0.05921256460632942
0.01687114714764694
0.028049157483734703
0.03073595952426648
0.02508820678459052
0.004738305491685699
0.013874047905426096
0.046849295032003434
0.022761616382293525
0.08581507829015828
0.03644056662389705
0.007236945930596593
0.13555537111207208
0.01111667232386629
0.036097534182497504
0.1680101761791562
0.047127472630109496
0.032740065086981414
0.02683707383782643
0.03822464536461915
0.11858317080009978
0.08791120762066124
0.019053494977516693
0.02289694219881062
0.014479260190557893
0.02918248610753446
0.0821377947622614
0.06959456912667596
0.1550129210254725
0.12993868515608073
0.08993129685304423
0.16045844218111335
0.032800305762197474
0.01302213163109272
0.023866938015578962
0.03629637805256335
0.014150298487449153
0.05444376139803388
0.005243805514248264
0.05416319122536329
0.06585049985259783
0.17339599783004747
0.0982755473723935
0.029690211424774474
0.004469984473371812
0.01996405234512193
0.04152004164326072
0.019750051715206766
0.022179109302846476
0.092092145789959
0.026167947759913726
0.01902904632525461
0.01083439252814458
0.004275185623171827
0.01423891116108045
0.009227126567055904
0.03191741594403462
0.0511165052247275
0.0008289688294717474
0.01633168961464895
0.06759025541792331
0.07919695531944103
0.034390602538427545
0.17604723082768423
0.0030973177507288593
0.021641846847066135
0.05237003506142473
0.17475042839432717
0.01667414099870116
0.1721841274699327
0.09139140163009644
0.004215266761038585
0.0497523892180319
0.08973716212576964
0.09230286592981475
0.013150267645714154
0.026410949002604236
0.037132898164308835
0.06755444707107514
0.059104160209537016
0.08446766491540228
0.0825780304922231
0.09548236281843296
0.016698523477929418
0.35102157159736436
0.010962221162104194
0.05324348896722169
0.032587341567353816
0.011244596191088927
0.2865618267713803
0.4260187710690188
0.03776031197615394
0.03410948288254402
0.24042717452111093
0.011179907890545746
0.14665788925822743
0.11672709361690513
0.04442449982057521
0.019215415535100845
0.037013155890761325
0.01795920744697253
0.0636395394557752
0.0434910322461763
0.0040907512890930265
0.06507914709534104
0.009460979124789385
0.08807228435211906
0.010942054386076028
0.028504361407041667
0.008097725418531236
0.025621460298112343
0.015882898605143705
0.031036988664202417
0.07166480922011405
0.11544367501417283
0.06005953399577861
0.16811889073450892
0.1075888337038068
0.08033431763301525
0.016688056790873745
0.044274467565033684
0.03272536761432968
0.051236105860126474
0.02809932222723452
0.0034639658095924277
0.28647796335214654
0.007824341093061635
0.058133330699436894
0.055962165155549214
0.006253843123224104
0.010131926746449521
0.08698522587447483
0.04396002826297383
0.01973701580296355
0.037862134148543794
0.002597677471271765
0.016687501819592263
0.006700562728565418
0.2856326264976386
0.00112927787769853
0.004346645457160672
0.03481973029797586
0.022300798667373466
0.01123688769529078
0.015237056164324756
0.022299284906942437
0.035873439622017465
0.05440005950671704
0.10508743410069356
0.1376519119182757
0.04394589771715295
0.0728402497195056
0.0640391263825059
0.0374143907694364
0.03779361757185811
0.0033409990820521956
0.06554493752510054
0.37622976317957607
0.03423791410588859
0.14507133762712482
0.07149590831468888
0.008952675560342035
0.04464288548858091
0.09270210244540879
0.04360049880661433
0.009210698891013343
0.01674279676095506
0.044334117072440615
0.031772803594859865
0.0933318311500005
0.15732550945566975
0.006407493424780544
0.10478391827190953
0.314904752463821
0.11305252038505086
0.0030664491602143728
0.3552452075962413
0.02672805718894184
0.0047510454407775375
0.1903829685057225
0.042172786358678716
0.044101380529751
0.3001847156777315
0.019757835845581447
0.002563532285709527
0.021250278878154574
0.0825090173687273
0.029502041986519064
0.13884036026812177
0.015028355582073112
0.011199196811422191
0.048065191015287265
0.027323465501517853
0.06864326235874295
0.032649342822256275
0.007445403951939369
0.020125993503520546
0.0716755819174573
0.008186023308120854
0.1571686661824776
0.08973874527115827
0.030280198199004182
0.024931206346125594
0.06632165650974875
0.034042250647298926
0.28688626672845713
0.04117368920816772
0.4138981430082697
0.018359819785355315
0.10977875460860176
0.004192847186313236
0.4427049541500138
0.09492327970558184
0.07365755281725726
0.07321719760361542
0.07954428803722864
0.15928780625161856
0.01153490557219277
0.041014616457075825
0.061061988100931566
0.026304227770728338
0.09904492417519442
0.014414743993119395
0.02638325588509762
0.08326549248717019
0.04932971834947104
0.02773847277475803
0.02819299091841827
0.07435776876804868
0.020276285564269622
0.11552652902673981
0.1456689810182143
0.016579793810516233
0.05840719001152895
0.051728602269984256
0.10613219372629935
0.07211227520320528
0.20134900064218528
0.10994419909776582
0.01579749710289217
0.016999184034817708
0.06134975747034144
0.08799851811283163
0.03811901257479156
0.10635456100229704
0.17189440901738554
0.001761220079129979
0.08535260459207296
0.11359233646799205
0.0941926968247643
0.06190948798141399
0.053736799296216956
0.09588403307584809
0.03402857879380181
0.010053720535399905
0.12653323723607504
0.06667905894550714
0.2945233675687932
0.01584081109150622
0.032714683581043846
0.09638647252784503
0.001492359215655914
0.05915689958664093
0.02546077912481914
0.13277651069117566
0.05431033753687295
0.12236865477711943
0.16956611921832201
0.01907218136121261
0.05637952327915459
0.02411014808065975
0.10014817790869578
0.05722485058498617
0.03918263428946393
0.0004048730262067034
0.10265950796368657
0.06889081798921425
0.35296352337435744
0.015194832011335204
0.012446276472190302
0.04665657481670377
0.06365764667413093
0.09336705744644631
0.07773466570995068
0.03547639251365351
0.004556111766407603
0.10141546245054958
0.16097856850434752
0.009927105277555966
0.08174239009187013
0.006614588757573047
0.03590568501608512
0.047747472411491104
0.13570677379826407
0.05736743291041382
0.006121215918478713
0.13670696986492817
0.019498501449128937
0.03515405834867125
0.24775736179319896
0.011780572813566079
0.0023373404013803992
0.09455228657874813
0.17172992265874895
0.1045697845717296
0.04573327631754704
0.024372177539938242
0.017273264422643275
0.017148772184067698
0.23753586338379643
0.05003390008031854
0.010400541384739745
0.006940365463604277
0.031007193369569593
0.10139781568364609
0.13988611646637844
0.13898779977217096
0.03544561504812747
0.010868821277735728
0.04327263452092769
0.04744486223313934
0.025290959812416604
0.004667826268894543
0.03417767293622901
0.03401655445962794
0.2055541081243414
0.01613362576880989
0.0005207415773165721
0.1282182282032709
0.06975044361887676
0.013795857017338337
0.006910716825963125
0.01765545997371344
0.1662220930096871
0.03516625766985799
0.09535259043377053
0.015525774558604244
0.006509952045818493
0.03666076231069408
0.006469559232179165
0.11600913625846707
0.14021433525795904
0.15982243983527689
0.007175694973345502
0.011695220116807403
0.12565164159904849
0.02111869076170275
0.01561945567640074
0.16297917434363288
0.02391771161614963
0.003941421772350723
0.05389000044656954
0.13326664715324443
0.028790357660337607
0.03566748051780714
0.014768638939029676
0.044246274376396874
0.032392060549252734
0.013160760703125272
0.029529953078768944
0.06470335529754324
0.015240194499509894
0.19899664496115196
0.03080282010878243
0.03706795249533822
0.12860719334089848
0.18417138279640205
0.03791808451325028
0.3256197155572582
0.06702461461195885
0.005977836057622441
0.007970242207756925
0.02466622807269561
0.33538774649170394
0.01910696503118378
0.03760541165799791
0.008787066154129398
0.10838401224887431
0.07860554130433053
0.05352569140964691
0.04349614448141345
0.0879648399739301
0.12897236542996676
0.08451499993741246
0.01873064751632303
0.0032235894405166984
0.05140354851847023
0.02875044475833074
0.09420400270480171
0.17023035318313648
0.011495087567245786
0.0491301667509263
0.08111125148168252
0.06362654670134364
0.1221941303006291
0.022139259419271102
0.04753814974932489
0.07655328636802369
0.04665989536308727
0.07777594352187668
0.05379705434368547
0.06720327542560808
0.039346197826190435
0.01206438924752909
0.013051423226066816
0.05411457426356349
0.08105654415105591
0.04494245879794287
0.0783746285160413
0.08355053108184121
0.02453659694142754
0.023472289079013425
0.31559053879236754
0.07046901869878817
0.019953209310663907
0.04357003075535208
0.04693266933539838
0.021048460247871603
0.03439411727504898
0.05855470497682572
0.04175559230204776
0.010541852048040888
0.09705604144898011
0.03901588991459613
0.010671984834633464
0.05233767851469509
0.02806650153540955
0.010568662974233076
0.0926234399892705
0.1453720627310555
0.021525807151257074
0.018142425068579823
0.05808207877123703
0.16378410409536534
0.019614426767583838
0.09282730300824305
0.006148631718290901
0.15144381348706748
0.06367732048674866
0.007627793432929159
0.034216725281326944
0.00013746838749067726
0.008140387526063426
0.12943783975891957
0.03420662417681147
0.07874021997084775
0.09134507947586257
0.04779103665559812
0.00820423195587101
0.07025707150773315
0.04347834451103651
0.033782165840347184
0.0589659191468698
0.07526035136060592
0.037023916572673746
0.1407807567676912
0.10334905304399661
0.07657804202107989
0.05462291109436796
0.029416892670808988
0.06646772673780921
0.02176731882843576
0.02090631146874871
0.4568539851092028
0.015503440544330052
0.10329505140161245
0.24203193472595377
0.2808235765001845
0.06973074640558578
0.023270204449170113
0.03617478841009985
0.03494151114239672
0.05660714575425182
0.005164219160097073
0.18586227715403625
0.057636525366399086
0.042724648070085185
0.037780068138273296
0.043127322899969935
0.030005952141035103
0.1331584975864389
0.04937742910799005
0.06323257286786033
0.0035211254834952386
0.0903388166761581
0.09978104724691143
0.05105653510596762
0.08294834288664865
0.042360260492431176
0.05116114886034678
0.0025875469259710984
0.05343129635424294
0.0451086035250518
0.1242299175738876
0.018027590869297113
0.22200805454943606

==> anc/HaarRFC_U1_L8p0.21.dat <==
0.07178785995454398
0.13427022604463398
0.02604596023511595
0.13468570841696959
0.00846877818719616
0.06596785909926786
0.05205067322220392
0.059352141842280014
0.016825997283982923
0.017489092630439247
0.07839188587066231
0.1202053259746087
0.18938222595872695
0.03893926224518905
0.09615728889690933
0.007515115269570897
0.19819289223631062
0.0027372033562967444
0.029244392680915013
0.16108623368659686
0.0447166464298274
0.030532858727874552
0.08203449305406824
0.10000465105646429
0.07493408520090575
0.025764329803198677
0.028769169917541273
0.03859602079468852
0.031295800004334656
0.08788580706587004
0.13776005099373595
0.08823852611334725
0.13696927194471825
0.007968758052546713
0.04797305710302647
0.04811568538642435
0.03335068391341866
0.05426063259882867
0.009700686204537384
0.12229557135227004
0.17339495891333803
0.059598166215878316
0.10535034163017193
0.07777685379498799
0.2618526770456451
0.0034363352700028816
0.1010153680022336
0.021458908202321793
0.05675540009260874
0.10071516426153432
0.12175173465147238
0.12983284119107663
0.12049104829872403
0.06685210297898568
0.03339505410995326
0.12483688926078593
0.10011278342431978
0.06713327150043795
0.011532389980606017
0.05144741164551488
0.1446525450247928
0.02571758260961186
0.03193888721676285
0.05400133216988215
0.13492999703890637
0.029137103533440258
0.16911049211746607
0.05819180796074737
0.0038139486344716824
0.0262875431307109
0.024858575198642176
0.06417299119530114
0.03507858553062356
0.052605641625241624
0.075003682446533
0.24282602743218987
0.018020572226942422
0.02848602272639093
0.1812252042775194
0.09186053773695534
0.16652154721870843
0.024767709513900085
0.0148775084330863
0.04241388361894809
0.0834384610163702
0.020462998082759913
0.04564814920771237
0.1700652757466418
0.07695477123402981
0.03324562090564664
0.06363921085650617
0.04693169059086191
0.04729300356904876
0.04671733010351379
0.04295489181268822
0.015214860733264765
0.08150462744847753
0.06700711983595661
0.04983539375341974
0.08978357458278428
0.0332261673083013
0.048487665569525974
0.048133787031657375
0.018058254072768995
0.051714093912798624
0.059240749693244686
0.11976717146135855
0.05349815185037363
0.011084982590525334
0.03224767591218001
0.04796133253602814
0.013816935378795107
0.031195598274852927
0.05201226588411248
0.08737140098530172
0.05260402406065811
0.014087756072510865
0.003185544167804744
0.0274421693232094
0.03312502922921974
0.3914134251865211
0.037319924571641044
0.03496395497447194
0.0760203403818581
0.7035722212415805
0.0011500042559936085
0.06746877008448957
0.06458041346067721
0.018652254824692946
0.005791311469849992
0.011059378732665019
0.0621336646987514
0.0658412508325642
0.030788708501583915
0.04481919278381023
0.06742727452093347
0.013763608412005527
0.016300212509170207
0.022777895146184432
0.02008461872704183
0.0619771311020507
0.14660307854646615
0.05299917973934048
0.03884212578379439
0.04944646813928934
0.023991963810034524
0.2083414567303911
0.2470349486962096
0.04920793407324427
0.1588184607272336
0.06616613931248377
0.042706928386974694
0.044312239204915914
0.09249633560978418
0.00954686528014562
0.045875227141712084
0.06278306015279367
0.07393545490661081
0.10535420707476947
0.01848026792734073
0.03673513070162596
0.011525636441624095
0.3110223936593029
0.04820773952497253
0.015165596141430737
0.06923163052728488
0.04169517912107664
0.12283984476728876
0.031048767489342995
0.06695058537040179
0.061211186713685486
0.10357169289650289
0.06316910874066986
0.06425347116686335
0.05456310591683903
0.03581709557544212
0.03359260702996075
0.026988671424849755
0.24944596824888324
0.1319418474917084
0.010490813797741782
0.01709645891279044
0.022092746594312533
0.04682086387826339
0.052029258739496896
0.10893624747356384
0.058922184602006156
0.01953121371342162
0.038248097976349885
0.056479657947036715
0.15617038421576668
0.04702841149357272
0.005140120561386405
0.01043887578837883
0.01812583538823313
0.10049054933163439
0.07434863018082218
0.01681875359756957
0.05155941546783964
0.04711860563571602
0.10784471412068078
0.14314668519594806
0.0056327594183762895
0.06739253219785041
0.1733718522522112
0.2143823179810628
0.08029712027972732
0.1134618376267315
0.03163609813342278
0.13239407603017506
0.04385803434308131
0.04302207155249288
0.049527439633708224
0.007915982849219138
0.07338343766327307
0.27213872806843714
0.11987259455654711
0.13198642733005936
0.06449100418821382
0.010785120809953431
0.02160805949631898
0.23376967541143814
0.005734197131286523
0.03436051533005639
0.02878494144334534
0.06417366353580882
0.0013474327313485043
0.07893345022436406
0.05844688348230716
0.031250431821248294
0.08662769377372787
0.02784189529691657
0.04916654992771681
0.0022332124888826627
0.008062627129244559
0.0569082739792544
0.024250056909910236
0.07000325370162844
0.015083043417956101
0.005480555303268159
0.006897893555691403
0.04545554471556638
0.03673940692209759
0.09394944535905468
0.009937622801988502
0.25785893718294933
0.01575950424712886
0.05143238464832956
0.0235621325913708
0.016952733300906256
0.2817543931975481
0.014137225490071776
0.048255910287328285
0.02679671343855238
0.0008439238806042323
0.0673033255984977
0.00014335191196716647
0.13146588524590275
0.14518518822088544
0.08309557749333162
0.05334512484984642
0.07655985395541631
0.04683297049576725
0.0009321461979960072
0.02692436793884929
0.02844806291113051
0.007698224005658895
0.12739419012768996
0.10527381964957026
0.002680484254153263
0.07058060287373535
0.010919892241446906
0.13763476031859545
0.04451254553527273
0.06908699714878688
0.05221306298647121
0.11071217183763238
0.18903774296600434
0.03742254028595328
0.009670467721128687
0.10431844957405247
0.2564723349066553
0.03982406831545369
0.01868787624026097
0.01962759416032042
0.0437965931353572
0.0766488445061631
0.03777687577712633
0.06587387667590001
0.0333579204977319
0.11865640128813684
0.19814668337903008
0.38664830773738773
0.024710458282718995
0.19692906052433073
0.07259231804176185
0.0017250517186316724
0.015141620660766159
0.07564227839466928
0.10158405339372865
0.17419553528265783
0.02118166603840945
0.08070314467850478
0.29663370069207096
0.017232420870208334
0.08571670086577764
0.30733667875195736
0.09302389208133181
0.2426692571467937
0.09495589367641874
0.04442592559817366
0.07730872892884931
0.04134913306829603
0.00821604971565523
0.12057312676413995
0.038724073041940504
0.057399475983071026
0.025742734518541564
0.04017200975144108
0.051113384704966645
0.2577503587526555
0.10853849064221757
0.007562447281703524
0.07602551548084496
0.01880350395269536
0.04557509852946315
0.002978394960506769
0.0018741137081963607
0.06105394299839357
0.16489452293107992
0.02133435634224087
0.00393433757285216
0.027778139715415616
0.020636529328511632
0.08406985721814163
0.008926665478906111
0.3160452546882634
0.15076093578634875
0.1484753820546429
0.13071243183113634
0.22734296664041553
0.18601202092393695
0.038665597861989476
0.045941701302248464
0.1444101804953627
0.20105182881987707
0.02382910253071143
0.06845108096913889
0.08256336709512581
0.009463181383971337
0.12550540014899714
0.08762981146729697
0.20573700545585116
0.09294019099456349
0.39192175485103176
0.0061498535233108125
0.20281506114936038
0.09185838923049093
0.5495575829134465
0.03267818875135042
0.17604989338206395
0.14502799276121897
0.010291597025885845
0.04973850610309731
0.08010221886911671
0.03262000508741669
0.02702200151837421
0.14463391697756017
0.008384523024280634
0.008467877374094287
0.025840047076691353
0.2147911760966608
0.11435059931776038
0.058659790262699865
0.0349287083920147
0.11037089856643811
0.059335862220103855
0.006235439358792492
0.06527741660766335
0.06784273552475636
0.005870035699550458
0.030934214672640643
0.03031180269535109
0.01630928867430432
0.1206384347640417
0.03372421196714448
0.09036649131671234
0.07932271220034318
0.025675801686183053
0.025366689129224095
0.16931482655527183
0.12807223964323167
0.03689148612482824
0.029198421268948564
0.08410702258765552
0.02041557474397467
0.19614610145106695
0.08453258280857508
0.04272946231350626
0.038637770858073336
0.06730636540421353
0.11332357219206461
0.02153274184867331
0.01608258821648727
0.20530209819945935
0.09421552687493184
0.057779463631744604
0.06407004891589774
0.02399122688659489
0.0004727121909970877
0.020677850660806674
0.002276264971790286
0.02456794652842875
0.02399825201944333
0.08180381754587722
0.10045664399402514
0.014320419555223498
0.12295870408771425
0.009325440003568584
0.045708337808976526
0.13069013202204094
0.010274500552258418
0.11578734745148271
0.09516656192067477
0.09556064664788973
0.03264026271856473
0.009521888601550437
0.035497503042606585
0.14854182077398992
0.016265126890248897
0.0656557072953053
0.061555458961572086
0.1039301719900862
0.03733007232590087
0.009034684816076551
0.09383003214928558
0.011802181871988868
0.17879311115386967
0.05320457556295878
0.020107454827314294
0.061985372021708604
0.010886271263872626
0.07788381845685823
0.042077313304984924
0.054303519442733816
0.0019140971357883346
0.06630336774357964
0.053303354957060865
0.08151591398504701
0.026722824851874508
0.02601242824187651
0.053435758334038214
0.03322825110098
0.019479414923520223
0.0971568865059094
0.02770308815390305
0.0539264552599082
0.020427038063170783
0.05638839833012529
0.009890253495187924
0.05848486405328341
0.02398728667636918
0.018431871029494114
0.046297424666909705
0.06392071441122815
0.05514065645035945
0.008881367028267369
0.006315981700110268
0.053571584875946474
0.05580930701122199
0.03914922770670967
0.009154819920665034
0.009968926810031807
0.07130484431133129
0.14810470319524366
0.009014054539566108
0.02071255982524495
0.0069469400500222125
0.09610489072229758
0.011140042232730343
0.00738031890983466
0.15792266487565396
0.014359400705787607
0.023451781071095235
0.007193403308982973
0.03474132777651882
0.03319374625470881
0.07744961807900964
0.11168066360705534
0.2888783306741789
0.11250017933666956
0.006873278256145228
0.035783094608923226
0.002412800709250924
0.010110015489158807
0.012798349022918785
0.01451009759840039
0.21786746121373832
0.10975149205574111
0.25690462300066225
0.25791063971469946
0.04241928070276963
0.01968498722516996
0.005515253305085571
0.08699079534739933
0.008766980329377134
0.02449524089639512
0.17412927859051508
0.03845973534425418
0.08652630575516271
0.01275374476800721
0.0537810592665129
0.2545926768671004
0.0015474832661690476
0.020952408003598606
0.12821841529178427
0.02447938002651542
0.058587278325852386
0.01980571437193021
0.13960031597024944
0.06317060775528886
0.0518908017566619
0.10540452555944262
0.19453740103531933
0.01711340935633506
0.009824316906835738
0.021440814233405187
0.004939847035644664
0.15343202468952646
0.043594900939921875
0.04167378950462781
0.02708629944989801
0.014153257968794235
0.06282037180244228
0.020817342185272848
0.05179523488029634
0.0017469063075510717
0.05428446979396683
0.009566964545059065
0.00495704475985706
0.003711430855779598
0.019369152841652068
0.020614176037993915
0.4753443286055948
0.133988880918069
0.029133567939121717
0.007359593261790167
0.06896000646311795
0.01220699808944353
0.0682789433810092
0.009357838166220015
0.043946791272476554
0.008964483928391989
0.0032742303903152067
0.017730218595173722
0.020491706052338625
0.12583655112540762
0.008110918297222127
0.15496378394689403
0.046038503684906695
0.09219709331651804
0.03590822265884717
0.007851345227167439
0.03381750668050369
0.010971266325095607
0.047811144893036964
0.21341400055976975
0.07237281970274946
0.09168555503573153
0.006820029978454553
0.006998785667567806
0.11915425230159823
0.044767339113834924
0.14004525115454955
0.08262234923931921
0.21072801337801833
0.11667185681942277
0.0008495990517572226
0.08258130377976769
0.043547043145438405
0.031045666135417663
0.043656742140950874
0.023708070510558673
0.03027114592235333
0.026399574176435868
0.012939088109372773
0.0351031370168086
0.20501759469985312
0.05678289821339618
0.03781888493622781
0.02765985770797706
0.019935177357509753
0.02097301838466048
0.0060311952953988595
0.026502904952823272
0.0155202121968488
0.08585944639977319
0.0005807096719826415
0.02512364861872188
0.055612859113688906
0.020880452096720972

==> anc/HaarRFC_U1_L8p0.22.dat <==
0.012956955128212174
0.02630591350205191
0.04709333417896443
0.0461320913708067
0.006551020409962861
0.1110729735092101
0.03445295814487011
0.023078956021115062
0.030326970720210615
0.02169580236543137
0.21679312593602465
0.18576700820937353
0.1610223321229777
0.012318891351458063
0.08696824248377423
0.004144983029152359
0.003414921850759168
0.04543380367227675
0.09033982050977572
0.03714753505385136
0.07365034358603632
0.07425748040324844
0.13222498065108582
0.07132549629296957
0.00246654476224869
0.04942982145702613
0.24902372188596522
0.04692881106402536
0.1136471179352442
0.02454786571698778
0.024078944003005566
0.010797927877787947
0.15809825977060632
0.03233551229511247
0.03196424959620597
0.01448022740014276
0.122961129435744
0.04112378134984116
0.05699572388802912
0.01138391176390716
0.07931175551658856
0.013058490655170767
0.11128939460806993
0.027223010819828992
0.2351453454593274
0.013685710442867366
0.02548095888229214
0.01838627388769018
0.08467870388199342
0.005608615302924232
0.04325276810587744
0.11061939673127849
0.07046174809232592
0.06288314242279625
0.15043911731643822
0.0221666265885841
0.014987643364551894
0.03060601822048049
0.0013689548820652309
0.015934000310624648
0.004836299803719254
0.10198243774816382
0.017619775633460653
0.08789267204354372
0.06406590576515069
0.09782999630273012
0.0039665807924201745
0.07648099180444279
0.014328685921788084
0.020447435790891415
0.0461321926639421
0.006869738705901158
0.05094750427439055
0.045935193755989354
0.03749756626834746
0.07561302504950719
0.09993052333985807
0.05418897093414546
0.011677001602455332
0.03911392877959463
0.00652472781376362
0.029779252641151388
0.035110646031743464
0.009199585742247962
0.016934364964257407
0.1002374720730616
0.0428158168044157
0.0004323755802626971
0.04644329589443134
0.02646869482626017
0.06866065906044015
0.3671926884975889
0.35406032819034966
0.011641922978348098
0.02020373169633767
0.10082745329888156
0.0533120635474875
0.1799079773706201
0.05011748227362629
0.03917750333479509
0.011436296086770525
0.07207896519374427
0.052850206992126586
0.013266539735780118
0.006322468194208754
0.011935734068585434
0.18383115849778547
0.05896556922373695
0.023901782906297787
0.03630003238999016
0.036585738360122466
0.04474173066944553
0.03186459351551099
0.05423843903873947
0.0022395143176606124
0.01939128090806791
0.037276248599225174
0.017010583412371157
0.011039516985611633
0.047963462630445194
0.0003082396709230464
0.13783558047825115
0.0029431117864579066
0.10420153500360452
0.1268522072682453
0.1435189076683065
0.0012186990321492682
0.22961265975306472
0.011681261222901834
0.04716859664028778
0.07776294594814297
0.026176419278139545
0.00787890963869133
0.032800599749194026
0.01574867471141826
0.045512396971352946
0.042903209698189976
0.1353787336583739
0.08900550945881433
0.08861448445185595
0.08804275391005585
0.07875942941648846
0.09076542057881966
0.010274037896454709
0.13058323637837063
0.06083926413771973
0.02909555470777908
0.04897820273809222
0.03388718244118374
0.04646351051424054
0.03447315113275258
0.023563832009221897
0.11195557180079047
0.11071404742510091
0.029717947284010487
0.008269021358210867
0.08911101646864572
0.07886716233442675
0.02416484501134258
0.021873272015470874
0.1304347255630072
0.08699110012662681
0.07646255711866419
0.0021617165944918283
0.05382184918987005
0.05596083272206456
0.02563491291664786
0.016301361142519854
0.0752887484376986
0.16727696271598083
0.083071229279933
0.38292848568474736
0.03691585212839286
0.012790427394522758
0.12096250390400166
0.017880392029648504
0.03275491846540252
0.0077971711102521645
0.01389302283211093
0.060387572210660316
0.11849572974152128
0.004009325994860041
0.16753429012795681
0.09407991089555957
0.054220890691731756
0.004703685986037317
0.01452188712716259
0.0030840130098784228
0.0237243745846111
0.08222394538023939
0.38213856100213445
0.07320775479088153
0.03582818814970237
0.07237496350124877
0.03748631095390012
0.11973476484097782
0.01864873644216405
0.07648338675624254
0.04677423071537979
0.09260584676347522
0.01004681150672104
0.03712219517778213
0.01905444473730005
0.025439142311523104
0.013251968459807828
0.03021149711601448
0.1398796330904976
0.014879536701629902
0.04861127874607442
0.09610080451206253
0.01083668445987177
0.07085219365906699
0.030207166166619892
0.091114185617029
0.017581794784573054
0.01804545235839843
0.010335424818140966
0.07393530015038235
0.026713765691261035
0.11157034667742653
0.03434944240217567
0.02205706255808802
0.10950296976322331
0.17024138487094315
0.3454938447689022
0.04404525506218574
0.055414133597484
0.10458150934636452
0.03797838741768516
0.011168653332487035
0.0008488852866776432
0.06431500104853083
0.03894597339401764
0.05095711134075256
0.1481264297040192
0.25863508989346473
0.08831446073486726
0.04821462878278732
0.012085204432831505
0.003501082056017104
0.13880430067790114
0.04549112225741278
0.1339347753708286
0.1327851583251642
0.13139578201481142
0.0771667131377685
0.0027570407188716103
0.202297210335315
0.02192433267655712
0.05112116513639183
0.18171428213838967
0.04924781700656435
0.06584633864630544
0.02810281541287224
0.14373614408628796
0.017126033085669807
0.00017721279220534968
0.040405824817858794
0.00007086520314172643
0.03574964280025587
0.014328923520273587
0.03380271468312071
0.09246778102584156
0.047375314489872984
0.03460288785521465
0.20464551237288361
0.007015792634499088
0.04303879225232363
0.03198620281056071
0.05338201311894319
0.2734868914334865
0.028244628147375016
0.11995160395284997
0.01705080561874618
0.0031353039235134045
0.07695771042921273
0.04279738561260002
0.026626886694641326
0.013239768516579068
0.05855335067131112
0.1706036923161874
0.00613356687393247
0.01727607025542192
0.05026037128471775
0.01956266091705127
0.015411488046446093
0.021011097274238038
0.0014604624074021119
0.0716807356415482
0.024716506570191712
0.07130293670119711
0.08572878224532415
0.06862168745338519
0.05921215306794981
0.061087195221330416
0.258002951827837
0.09680257548988348
0.04472520582642019
0.03575912293719154
0.01127352896818341
0.008838914672243047
0.1666921421046371
0.023153042406598774
0.00008631405310269279
0.025501117411902523
0.36563431013426556
0.020861088832682496
0.013578191576682509
0.10971757855449528
0.18785688213848992
0.03368151118075342
0.09371045528341326
0.012696607502945392
0.08890295269680532
0.03638767655428997
0.154085628842698
0.08370794591773104
0.21329215595262044
0.04571028956340896
0.016148855915379394
0.005460062374408823
0.06381038103199911
0.0037089767890119613
0.0401367553105072
0.25748390127077464
0.06929409152568113
0.08825992752763273
0.06725442724666814
0.08008715948338285
0.01271687424350095
0.09401823625806932
0.12469842574932735
0.039917146716889465
0.0207481947096965
0.06351179296127726
0.051375029098407854
0.07836245745258476
0.028497394076113323
0.03765899402153534
0.0012737709674288842
0.12318605463096839
0.0640893668295298
0.026983613302845606
0.12097194673953131
0.09548204280693574
0.045524202338192765
0.004151542660213847
0.05128922856783636
0.02030806079924372
0.003709773003926079
0.01858400130849218
0.01131691994122515
0.01710639467284962
0.013656951519979586
0.03780976811248408
0.10413588364550735
0.1562106435455447
0.06927272875747616
0.10373166766711561
0.04826881822640131
0.038228203028229046
0.019202998851533884
0.1067781404478383
0.016895708009078147
0.033501775258505714
0.017508576580771033
0.029927302181598406
0.014535618142322845
0.012030991068508846
0.05488722919654445
0.01505358449874451
0.0653026643573199
0.15785196895130804
0.04851057362608725
0.013128888753859888
0.018637942587709507
0.01610483072054919
0.03192119575408789
0.0911636844224106
0.05804128276403704
0.0166443632099333
0.2955228242203414
0.06676287563375723
0.08148865670566248
0.054347204933842146
0.05568618067917055
0.0215979461261198
0.13923056423672323
0.005622308315119903
0.011245932756778682
0.06734581117252904
0.010316985845005535
0.01397725124936698
0.2104350041451051
0.014931081392166257
0.025633269412991603
0.0046794252266661625
0.1073718576195742
0.1834211967902668
0.0506354844326124
0.02764828134023296
0.1668353817289724
0.01985570191482819
0.15602916770983696
0.018245358163434464
0.0753438372316225
0.05711096937037772
0.0459216446452225
0.07225130675024989
0.026839063759822736
0.24883804138162582
0.012198824507681864
0.038064322641408216
0.2109764886163225
0.04427734015889541
0.07445752166199127
0.10132926435285064
0.005306913915253794
0.09299962189346661
0.03965847756499329
0.020231586191714387
0.05363695681958403
0.02865090249961058
0.03943069714092783
0.08723502837826859
0.06337567942523858
0.13567460459393657
0.017564823214615017
0.04305453228483142
0.07520812482502527
0.025951121949288527
0.0018939928968997794
0.009548186551668869
0.04240349634208425
0.21871069275212646
0.03821241712546794
0.03093119053521964
0.02203973372548556
0.08420050477951202
0.03246838309159551
0.0921880440209832
0.007522468910003832
0.01620357012334557
0.01741684076413434
0.012526235067571239
0.028866712648637133
0.19542386682161064
0.07968447985761491
0.16057442363572094
0.039748734489032614
0.4435659551105406
0.006279133923352818
0.024301623114979243
0.06519711074497095
0.021463019566869287
0.024240109862979982
0.10532003617915198
0.028032215227542685
0.041414354322007414
0.012881877292634063
0.017215657136425384
0.13512695581151085
0.04054815332818665
0.04405447984723193
0.002102657666489343
0.022032572361034536
0.03450524570576715
0.02172165001270402
0.017155179277980097
0.02181469017741273
0.03142304366426364
0.07970100792766094
0.02366214284625109
0.03307594009890565
0.09226733925559062
0.04623247724268476
0.047613440798334024
0.1573449023544756
0.04945768095422837
0.062168658541871376
0.017729663655429287
0.030244647423145775
0.051979775083342
0.004350975396227538
0.0017570057252797636
0.0206975559930626
0.03001505635006299
0.09029169511240664
0.09740433631798158
0.02971360246469265
0.02178493040909635
0.018882091636822557
0.016195922029439428
0.10925646901677351
0.2227211958633167
0.2208049013280494
0.19944810686634049
0.11765830817453653
0.023234311940413192
0.01901842326727234
0.017004800494765677
0.1311381814887846
0.08843669510220055
0.07965636030252066
0.11665215416168984
0.016175813504930893
0.011476304333376135
0.017138262735068237
0.01445938779404638
0.07649817228145638
0.01822901495068557
0.0565820757312122
0.05923898873858287
0.06320793402350125
0.006248059005591083
0.029232531255259004
0.06013526276438966
0.012455334508201726
0.20354880689612692
0.008012314673812325
0.013020621687156854
0.02220238308381926
0.08745380554092666
0.10551457491618166
0.023286139901034418
0.04439323284095241
0.03139561345646948
0.04144284010706831
0.02882856575330301
0.029320888596529326
0.11833628455959096
0.03535235375856401
0.05083817854003384
0.07852285719745088
0.023639708446832934
0.07421665363592271
0.02148280344829746
0.019242337386520182
0.049002969920877416
0.037292216463590905
0.05995986909994057
0.17875535480403817
0.02484746770646591
0.11436452599593055
0.01984208419767757
0.10110813434920428
0.028752354669498235
0.01347121189988441
0.2399625812922937
0.0020940620253933535
0.03458102056823671
0.11063084757145623
0.04031736321591496
0.10373125632985647
0.0498902581002172
0.05184585961040014
0.1596437550132774
0.0411413318812182
0.03481264414072897
0.021066589980217827
0.11224747599733934
0.03872115690934422
0.06516887920206468
0.2318841725852315
0.17434843787499704
0.012775914673429343
0.07849571317202166
0.003238374972676677
0.17158033718962895
0.027647104650269785
0.02987720158881591
0.01883867100975315
0.08899647367410815
0.045756987971446034
0.12884541626838344
0.10169045884262137
0.03854990505415524
0.1726775684615108
0.030967886960112052
0.03280786135402384
0.05972821601343576
0.041488764619785304
0.0653273308426651
0.04979987364078851
0.06381180923802425
0.07997928519668532
0.07004152452783435
0.009513549278050282
0.030061533385958135
0.02430829918409837
0.04279395677020654
0.0049072985466301665
0.0045191191889358785
0.016990611154194913
0.07424202823448106
0.022327248559630093
0.043473925670591246
0.009411883280899645
0.007091085059262423
0.18637417835815195

==> anc/HaarRFC_U1_L8p0.23.dat <==
0.14627700136079044
0.0004755408146371579
0.0043202523531444235
0.0034171006401077474
0.040889254374390546
0.01981365988747425
0.02197009401357069
0.020772857806325956
0.08980604610767055
0.16141083231414793
0.0277809258389774
0.08689963459741008
0.022118266368352596
0.2715440170741124
0.11511861316102623
0.041819841653711734
0.03268718826109433
0.06466623744066907
0.1250448033517042
0.04723802961647379
0.0789438629172671
0.016511611852283118
0.12940416703059027
0.10344603424936034
0.06360732719944835
0.10726349278786307
0.05222547255807718
0.1313351226294352
0.05600376139453757
0.08176728819060405
0.010389466245171959
0.013922181193148284
0.015379448557761572
0.06774627974354398
0.05202282987278291
0.08156774998933922
0.0266264463664719
0.006873555323038141
0.041834001344615165
0.11798338474191125
0.07104588273211115
0.020268505417676205
0.06058708601766978
0.4008516451498994
0.005638635989363593
0.021527238934784983
0.024199347628013464
0.05310130933710223
0.03037975568259702
0.12058674850711691
0.031561793499039516
0.01797324749824894
0.04314450796018453
0.10748468859434221
0.03897499979205983
0.09023797042073442
0.09540374555887145
0.053282581191483366
0.07025767562658923
0.05123895678516898
0.15260152915125771
0.07161165145698735
0.02022502687323839
0.1896889193163353
0.2682049060193599
0.008351837752828531
0.03483845907782728
0.09475774120988784
0.05303824044359144
0.032871467501201304
0.03013637498962355
0.06909262697029822
0.0718764448263207
0.19784583109936663
0.0038475060268125067
0.12583335699220238
0.038674790881951464
0.07640547389514285
0.042995880640578084
0.02277093586980702
0.08107722992281603
0.04886154512510743
0.022176268845834356
0.07906863284462659
0.009401952446776411
0.05586300965207887
0.013708409496222379
0.02573593222465252
0.028965569443654495
0.017871405044792326
0.022136034898299163
0.01466949816848943
0.21838851716486857
0.037681343830901846
0.0026837906466316876
0.037357722771314834
0.051152210991969295
0.04964747926732395
0.03611413852894491
0.2956461613701331
0.03618405268881137
0.04890785217015581
0.013076468710147148
0.08161470757338025
0.019017602857322784
0.039297223459146616
0.03614404634645013
0.14528220461317118
0.13056166285998416
0.038034937401449115
0.1100529660054316
0.05406287408065778
0.04024088986031022
0.30034724344416913
0.017965303981438283
0.28850422009777454
0.005520911978216032
0.060362604290531564
0.020870540299293087
0.04692473093880998
0.033091275990719204
0.028103911429378313
0.005816709966705435
0.03757991504781924
0.07955320956375442
0.026524908372190757
0.15214029752296568
0.06294505537783904
0.051999097441524575
0.0626734063002807
0.05576528291327615
0.12140982082572284
0.06300408943297123
0.04492608466884434
0.07248480898856834
0.06465376795439921
0.04119671277726195
0.41356317638523626
0.05798544341240514
0.010029435040538522
0.028482198018539105
0.029003000400299964
0.022859525500879486
0.09681559088021688
0.06827790866841346
0.10002806308299425
0.006967407660940929
0.007330831966533819
0.05822050938377458
0.05656094123719037
0.15497572796305883
0.025009715646886727
0.12060506498242499
0.01224208626948748
0.038966023948347736
0.01668090967595501
0.05963499581631874
0.0012547119700266928
0.011445111731895444
0.0009854986363494846
0.052275112186283605
0.16744003880542033
0.057940504535974664
0.24223571086038662
0.12228657029155562
0.0877826850688455
0.00960363868669922
0.007267780719435598
0.012140255158560584
0.10427128192767444
0.043644738480060306
0.07426313148666697
0.25517405706988233
0.009088623239473338
0.03148603674379599
0.04181172747352843
0.0035241303395250017
0.2720537469053594
0.011368203378834513
0.06257507025769944
0.29767480342619895
0.11359127100516453
0.13862801172130518
0.02763733152683945
0.02790962595508478
0.02249556618567137
0.03961794480232655
0.0023507484704806806
0.009247464479927858
0.15411871664492088
0.08937589549267475
0.12520050575039057
0.15229445683392845
0.06488301714272646
0.02580794394450705
0.14567502453879658
0.03283857472759654
0.08227350378321059
0.031391437938333856
0.012692539899821232
0.10757209494396737
0.13154708721124903
0.00451492390196767
0.02713887613858035
0.009595011404155088
0.08947911329919436
0.0530702020125565
0.019864733357137263
0.09259713065682872
0.020986576874303935
0.015201104616916775
0.0014481820866647163
0.025107913103890902
0.06305599383956476
0.06162574469755986
0.014490194373139108
0.08949166653265349
0.4808250971185528
0.0009267667979838316
0.07307655946573194
0.011701773402080968
0.056887062535871565
0.05867228568872644
0.11892888985151319
0.13469985478379534
0.070635504865926
0.016087740455968957
0.03263779641322775
0.041476268254357296
0.027061691689103228
0.06472961007316369
0.11264172165102536
0.010729406391932829
0.0479625192588748
0.08144899735190585
0.03153008116618913
0.030077191751547088
0.08847890789765667
0.1433908836791607
0.22923128405401105
0.002534771791244434
0.1241450340574766
0.015518075325147053
0.08999901837918244
0.01245594524012924
0.1052721943290696
0.02673871765209538
0.044454182235759074
0.008556433708045607
0.08704307724819194
0.005359083456274996
0.22678166947938805
0.09881955847932769
0.026176147520623243
0.005856955539701296
0.06659870508602109
0.024614474675819845
0.010638021794170251
0.031052287163780275
0.022593391150235193
0.03252442751244468
0.07715177714333958
0.0746891643912395
0.0009775557883776776
0.13250753610035557
0.05278936458770651
0.06486805158553563
0.04820339703058421
0.10500037830764535
0.07231553373760133
0.042773078177292034
0.042632046715682964
0.015892788693635022
0.015170923210773117
0.05914525318078218
0.04524674397817733
0.10738747318141123
0.015328225725062917
0.004224289595386301
0.015200355361742954
0.046649901434136304
0.03395074589738253
0.007211804780190534
0.0174041652390344
0.01536463737585314
0.015163596109370285
0.06525418458398458
0.06146784230740423
0.029150725405101344
0.0943789392435433
0.05806774767472155
0.003126245880860365
0.023693517493237056
0.05465281523010281
0.09542083377935935
0.014542503250163197
0.0097438414374661
0.07919071440047408
0.03327386235756084
0.009256505000019254
0.03314206762596399
0.035730546979243424
0.0031047998325682506
0.04020189705574133
0.07927250215071108
0.06141869462153217
0.021089192209907005
0.0700005001937175
0.011355404912029115
0.004932905443397672
0.042557964576299755
0.03523287100103689
0.03954819845786548
0.058092790710116866
0.06693838066061486
0.006357380018388685
0.06887767838803249
0.08525912594408654
0.030933929061231803
0.01307749603655904
0.0870840866334929
0.06965680750925111
0.2534456814830028
0.09239295085956803
0.012666471420840583
0.02964886329417318
0.09706941150194878
0.01311874615014312
0.07046654149951719
0.02758806625531431
0.034476335812422335
0.00014100845739125896
0.2059330871317751
0.007638443468275114
0.1427926255784533
0.044920080042100005
0.24599447871880611
0.07401747350076118
0.11123146287861871
0.0055433003113598235
0.02693744179545693
0.038752967723716496
0.2113259930695522
0.04111563088684673
0.2641707491912969
0.018032883898511702
0.10919724747124221
0.00039286405257669813
0.17543873791759243
0.06567361961372123
0.16412249593604586
0.009669561173964138
0.016762018703111465
0.02351252265920498
0.14999367055999926
0.08323923838410069
0.3688068030206499
0.011549412280427964
0.061540634698974896
0.04556061867282271
0.007186342194834596
0.00925948587100299
0.006494542530139359
0.00558774790116969
0.010922636616469146
0.1585343022297293
0.014602581896786558
0.06502892094961378
0.05884422221273777
0.021322114318602557
0.03983503044908808
0.0230087590740463
0.07815352271485697
0.021218598944600788
0.18480756773869209
0.05674013664022149
0.005232700481909383
0.00951716550268414
0.05294940895114631
0.14289940515497918
0.0014395273796936634
0.06604691537357416
0.001083588713732001
0.07655173451488581
0.04585783406672462
0.04209353594327651
0.06076952888522905
0.05580587139256474
0.035168624170301345
0.056701670290304616
0.05150642601673427
0.01428877217574206
0.02547444705073633
0.0037346762778143324
0.030087580457936573
0.06585551098946195
0.0073413404615369415
0.07752433615843334
0.07416578046600174
0.21045993781956998
0.12481352321730467
0.00666640518031292
0.2636678371299882
0.14839236725474397
0.019321569195555045
0.001033913963110185
0.48303532677815836
0.0682535140959514
0.003771493650358249
0.02975818047335108
0.0637997085119119
0.04921691086761247
0.17809478789510316
0.013481217993983436
0.04880774509008888
0.06358449562280295
0.007386470907508669
0.0020935517149460615
0.01892959932943515
0.05274258120573428
0.010059639398838947
0.08034539108367156
0.0037075336242045256
0.20396203981946834
0.005692834809788968
0.0479397310900806
0.029952938851152147
0.3406000601600613
0.05558863206654383
0.01578281355227159
0.1891771361765337
0.0599300358045894
0.03636385427050058
0.040685241903207416
0.05834673247894172
0.04319857090680754
0.09588225989408006
0.006687932785425121
0.00586539501584517
0.07466841597362564
0.02202975773894371
0.037035691984078495
0.05820181088758578
0.16342003186103132
0.02223461074308487
0.004901024847508619
0.11443513741458447
0.06679935895368497
0.012855475168348366
0.0231961833865312
0.005236529965045727
0.005711956063132463
0.34884271615719536
0.0868149378813665
0.1551988438983467
0.036419671222869404
0.06623901877239496
0.06853630479891673
0.007921223758759902
0.04389223154017186
0.07276883775914655
0.043271689050775955
0.06270458928913519
0.01151790991570965
0.05740463666404309
0.021548998696765125
0.06837801108558976
0.07638199371548943
0.06228091677730226
0.017360933888795657
0.036839050075720796
0.04854889780948588
0.15976921494064794
0.12497817710481413
0.5233168019836804
0.06110845076535075
0.08111778298019998
0.059299788918587774
0.010724913145529575
0.03952579690778465
0.011039872708134177
0.17966069588475223
0.0027903025936177705
0.016073938583707457
0.017484700478784896
0.048108725578481185
0.11544626158186944
0.027056934631911167
0.028684682983387392
0.06551713102539301
0.06720028030305418
0.016704644120975498
0.0367123510420942
0.20781839993311654
0.02175294809025989
0.11407305812867133
0.007474311444556919
0.027163213338270605
0.03315356562484996
0.028968069804710284
0.025189470827042208
0.2205164852795189
0.02014273102982523
0.06266469219626941
0.060267897740017125
0.061939000764435155
0.016294310864579383
0.03645081927163205
0.01549601963571649
0.04874335795045802
0.03942317944803809
0.014936446871328899
0.07945260031669998
0.08079887546810688
0.12155305161714833
0.08582084980399395
0.4795255587244409
0.023187374284976563
0.011837270289242759
0.0007250323453230171
0.01980687493898517
0.025379780423651747
0.012999919076379922
0.11379306511767846
0.2441933122072353
0.05083038791789
0.15992896825227715
0.050703889285138144
0.2576119707769107
0.07025201323583777
0.03407938824003256
0.3655228897415416
0.005985024862965951
0.0705204450083848
0.037953075653094984
0.011102192435891625
0.07178391986915982
0.03804012659342448
0.05075592255917674
0.08019197901886695
0.11517975367372121
0.047974942662810875
0.02420886083058825
0.055316675140162676
0.04628809776883853
0.050272391425400555
0.027261890976311477
0.016957675101189243
0.06838622717729657
0.37042829108969355
0.023538764874949308
0.039963440444698586
0.11016791690638145
0.09967163284907048
0.061342263284078886
0.007962888428062429
0.20451756434877127
0.0534908368792147
0.014479175033657534
0.04095975569632853
0.07029204535342107
0.10675554997235466
0.08392320716640625
0.08071155927875706
0.02142380790058258
0.01229650001110556
0.018905485204473483
0.020672515465242507
0.10015864958480192
0.26418331067701356
0.05560297998564892
0.07408317941151306
0.044114989922065286
0.026588579607653966
0.16007355347452548
0.04377071023551428
0.026204291794661976
0.05159638230024107
0.015588419804416003
0.18581541962112486
0.009220193531489021
0.05863932911430259
0.05216647745682472
0.062463935748023704
0.005910952445582128
0.19278132726962133
0.010236531093976223
0.01839361112999451
0.026538970435762557
0.03534913943635227
0.3256941429052142
0.11328266976016424
0.02134427357717809
0.059150515777348575
0.20403778292189242
0.054978968559408904
0.029611779875227708
0.07657938764155463
0.05410386016443597
0.027763409547605557
0.01742201074369155

==> anc/HaarRFC_U1_L8p0.24.dat <==
0.004394080803562383
0.2995128328812403
0.01271440188083765
0.02601193010151619
0.09816048807515237
0.018133134742053532
0.10779282254688191
0.04538338068085919
0.0430554292876794
0.05138321239194865
0.03224318726798719
0.002823318762026753
0.013792550181101629
0.2292569982271306
0.060315209044518654
0.028200571961409203
0.013602810344285413
0.004389472123218878
0.16748397509158958
0.0022126451399817064
0.02356829400994845
0.19210660177565675
0.20995849519903195
0.030774920093860274
0.02284159492755326
0.32006356714022755
0.02232106628795506
0.04733487737013787
0.016599260194657944
0.012833476715109997
0.04645433307869752
0.050187360084997024
0.029117725839793416
0.0715905191381623
0.0950376514652581
0.07659210230814514
0.06612460027247405
0.01913201350123103
0.013310242724961426
0.06520439774968287
0.00018672877612859842
0.26661950141864077
0.12817461851506926
0.02476326845854878
0.06399191471174076
0.131690589713281
0.094365730029238
0.016081467966907074
0.05211969990054155
0.05742660483781128
0.0704848353892864
0.10925828519665208
0.0018513626892074167
0.0232289769543605
0.07401233229521176
0.04600980254979827
0.08402306637486016
0.03879227320284705
0.011011485971961336
0.01565360113866601
0.003576891017543031
0.06464901954547682
0.05273883546568478
0.027504778207197034
0.07485464854715662
0.2626794800491193
0.03247170677292347
0.034091072535617356
0.038478858568476916
0.21814260472920216
0.021496134385662346
0.0851616021333268
0.014747085835429639
0.05665380761075597
0.0015967757094543656
0.04994657837927522
0.12877797370118332
0.03390850834561011
0.22944892344290013
0.013334148611294396
0.04522965335109678
0.035783857247646905
0.12432670354853183
0.04641983779610858
0.08634351123765854
0.02279625596257023
0.006493906788222535
0.010042995713128222
0.02977261313307332
0.010655037774342003
0.39438459490091904
0.040721092089164114
0.17560954856996872
0.05866398583694912
0.1100320601769287
0.03972122981956469
0.07763165710831317
0.0655997941735013
0.031042174185861006
0.006607983768311779
0.038902258804482365
0.004047713281929548
0.10122806989839205
0.17036873329453564
0.04750626370793969
0.09918735982264729
0.005198610467131652
0.05910341816052772
0.10264190522501927
0.005812691415271927
0.07269034714904528
0.02038355030127328
0.05123146704103345
0.04733563335529182
0.018112985748491645
0.012794853034735237
0.06001885791527151
0.11237805187992186
0.09976778631535031
0.0699071268518737
0.028542818449213532
0.1370761382135779
0.027232939201466775
0.05930228495877516
0.156750570653797
0.04927090783489604
0.04491764529627743
0.1577926364855304
0.007928431886137687
0.03719158394278135
0.00239083887103714
0.0291159640853026
0.13592556658873783
0.026639525226971175
0.0073428386992407365
0.01891183221871046
0.03229839236466273
0.012911960149196704
0.040631931662748706
0.07573281045393997
0.013692243474370244
0.16192101508078202
0.04674365620369067
0.09692395787623324
0.20383218222405977
0.32198196069510887
0.0411346026529948
0.4269024672565518
0.09037551859213772
0.025142231612163682
0.07139920528636258
0.08516233235732089
0.07141097388446038
0.12441547800614725
0.11220220475558482
0.028850156065297616
0.05156644253857336
0.16297810467810103
0.21878736768001272
0.009481815241554007
0.1425403252972619
0.019451290353798445
0.01525289598976503
0.000640828953574169
0.031560434262933715
0.011421541453653199
0.05988787054603785
0.02398094747365419
0.010180347739383663
0.21067295085275445
0.041037277345401
0.09424823566041847
0.01949996723572533
0.11668302835116237
0.006458097290368259
0.2680828303004452
0.054359762645458096
0.03461023898967024
0.04683088220832869
0.01316145620417261
0.06375357539416408
0.1310486986809098
0.015723048436884463
0.1003296803101694
0.12151794868992312
0.07698828651273089
0.03366738313302079
0.1213660453597719
0.1067657136706489
0.0107613866361187
0.06429446873391881
0.08962881870976677
0.0053674965726953515
0.026597162751913567
0.03670855120930398
0.013883955599405449
0.008280676912259505
0.020253679323014508
0.036152787203968015
0.07936775863937177
0.044107907020906424
0.03059883185496823
0.1708624803994559
0.07778622279191963
0.007241222447345
0.03910883467379733
0.09743576851948982
0.13114436511187816
0.07373825570715094
0.010487693948547143
0.1518525172360523
0.045135239810326334
0.01154329945150486
0.06855518746756552
0.18118913978187434
0.033964638344602754
0.03940804844415644
0.043575710859062027
0.09085376971005017
0.105594599259334
0.014672267813107053
0.009947446674356196
0.13512740919929894
0.0010848709352298408
0.12867272616698971
0.2966776157030239
0.01641609281921988
0.12117383963151168
0.3903586306533666
0.06373285083309102
0.3285931675698923
0.009893268136906753
0.059768758216699164
0.1298720057949484
0.3088458915520295
0.06422037114176299
0.007846121319283639
0.0210391442452342
0.04438674094650938
0.6848399565393903
0.0012961713396411711
0.03406629792072076
0.038311610144837846
0.17448279847724196
0.04838873084211604
0.010091732221616058
0.06015694211522962
0.030949397202558276
0.02144506190027435
0.013564988822814029
0.23675022504489562
0.12517313834588822
0.011830230810977472
0.01257253384901532
0.13590850807642418
0.017790320824431872
0.042486127783295594
0.06325458789993137
0.0007082854011219773
0.0274582083823355
0.03574708844646395
0.03366313610342793
0.08183156468220734
0.08306859050240063
0.08926571706199624
0.008205495929955248
0.01987322187994251
0.0026398578755457485
0.09667036815436293
0.036822812187674185
0.06219480978188513
0.04039199811918374
0.05437311705972176
0.014094548782062755
0.08224913341693076
0.062322671129182196
0.04764129385838157
0.025382562547279636
0.022422141417215987
0.11758464403751553
0.06807840905582327
0.20299216957139282
0.11870595564372981
0.016292361395627623
0.12382554748072934
0.004490582719414316
0.011929754418240016
0.06972356216535594
0.013839877316127026
0.00543232683900041
0.326645580465314
0.03916860499384359
0.020094531174773635
0.015401964637012596
0.05925056184772235
0.09040915521106707
0.008860803297463683
0.08308140761997897
0.03813076768403032
0.009135510226870888
0.07633897204116036
0.02307295804653242
0.008225141439905556
0.021677308516247818
0.021419553839854225
0.03628088055858832
0.04435833120758327
0.058077610180230374
0.32600142737805327
0.026657234348730397
0.038614737592341276
0.13055886443008954
0.020672328324509204
0.029993374646357974
0.5086659913322261
0.02455735727081901
0.011431094239905905
0.10793074624165395
0.03206087612945356
0.13559413085445682
0.059934075602748396
0.060790717219057114
0.0948576751562575
0.08538158431351954
0.07354764941850539
0.20180592531972566
0.08211453032813379
0.0193825980749984
0.08606069026566687
0.03142572070873002
0.052647111243137916
0.006905595285588951
0.010182806103315734
0.01626919341124532
0.09887354614229663
0.06946576563505237
0.1786456119397872
0.01458191196791467
0.008343647038731323
0.19229791207967037
0.02704838839106269
0.008840624000058766
0.005190439542632986
0.05488163363436684
0.01653543499873376
0.22199185419868384
0.10663680482147335
0.1454541627254959
0.02695139488711768
0.00169924819938835
0.07060728698389797
0.23160664219215474
0.004486962969864655
0.025747321559812474
0.013687533646433553
0.0769522156076288
0.18345930412560554
0.027260504547698152
0.020598565896617762
0.05054543859737852
0.007445123209727227
0.02294373147221066
0.01242774643897019
0.09613578013054053
0.015471952980073334
0.17742792436464067
0.0186517217305277
0.011366727529056066
0.03111874252840768
0.027404986667642017
0.03154619581720694
0.13423522622202577
0.11900930618429953
0.010279484488877838
0.028911405991505913
0.02284231693763167
0.08378381950290628
0.04380799583680149
0.07918519658286693
0.03174375709101241
0.1762244207460622
0.009744687642928428
0.02796589567575433
0.17302706186817696
0.08335934072461076
0.12294066410573416
0.3669969489145113
0.0023494172596172517
0.019354254314955993
0.005127005456271264
0.07891888422371937
0.00025721119238541026
0.00017862427706873902
0.1344678557146378
0.047360114621323376
0.027659293258041926
0.18353267062042974
0.012525235650359918
0.051541242881684914
0.23540070249894196
0.05792585845501067
0.022331417389724308
0.13084453279665695
0.011742666112183343
0.02582660795581754
0.049683414871508624
0.050755542053544316
0.07484620233026985
0.006781906465897254
0.03069691774497912
0.025177586027278865
0.052535629451515055
0.09376642383387807
0.008607465373039552
0.00925642333108954
0.12390357763705831
0.028455677457778838
0.632744341474258
0.008616849667810211
0.090233774805958
0.0035850150595685363
0.006549525281258699
0.073523553486078
0.0063212639999019596
0.0653354523941704
0.004972211660280929
0.025107657338858013
0.00723047723417547
0.0020125706960319816
0.6376529192995994
0.04412833690995704
0.10111459870114708
0.074208882798028
0.026565666292646343
0.010347928658133956
0.002613657792110535
0.046868134594682226
0.04139048675780614
0.08354934369499413
0.03127483474344543
0.03049990657754878
0.036035308817323114
0.034725448176644
0.00792028577402547
0.008769243759060496
0.006479318273707191
0.12371991906556168
0.04634269546048406
0.4231378363888865
0.006004966952087153
0.14674331706972848
0.045628381303006865
0.03117726513962041
0.07291333226372532
0.011140383004958915
0.00204310479017387
0.000501041474829771
0.023184484144095265
0.07201337395277993
0.001378230457056474
0.09372867642363777
0.17175880408881405
0.005364897930638292
0.02862681397648286
0.03493253761735552
0.22352417183561082
0.04830674170183664
0.0669580063684611
0.013890738614176106
0.013426009733012308
0.08960055212326866
0.1070192127843079
0.01965268220008389
0.03278800910831144
0.22905457432664098
0.14920570523652835
0.008068083911467188
0.09674792819496646
0.050446858831025065
0.02654821305819657
0.09171085525991382
0.1105137082663778
0.0398376071006737
0.22827527525684516
0.001165085673463395
0.008240050849985012
0.32370618191987494
0.06589724354584861
0.062460266484483974
0.056731679859547836
0.05994329010600594
0.05413590888120764
0.010341793792695673
0.08425409001912561
0.013368093298440537
0.059562887831759816
0.05424740538047877
0.033596581740513526
0.020156689226862787
0.08623533595379745
0.08467433237648367
0.006285928697909669
0.10564935679247615
0.11769807865974714
0.1466703280737977
0.09125727702621844
0.056903390693753636
0.020999884248789607
0.015332603401005276
0.0065340997277045
0.00721785469285971
0.09481552919884298
0.12341274254210284
0.0006509880876624536
0.1318365966236552
0.0241313462955602
0.20748397847364303
0.023264884331733564
0.15349034573412507
0.022282871240949183
0.007185325206842342
0.027952880946318325
0.3609930506647394
0.06781004948466195
0.028957202784650114
0.0377316407894725
0.22878612506798582
0.048151961751606465
0.05554004778850824
0.026764831658665812
0.08670997979080342
0.1864882283971874
0.04569930890437321
0.08501153705967113
0.05884489199724895
0.07526951370628955
0.21508627598706861
0.028553812092394677
0.042070267438358434
0.06969218491170158
0.0020185804659614446
0.016091153520867034
0.13177701012782864
0.009884471583930764
0.12556437785092323
0.13435562525277228
0.19931565146339386
0.03035536347602327
0.22908726045051006
0.03495509282543193
0.07470943260139715
0.054165702109856065
0.0002879069636101519
0.023114071767189465
0.006528439170735952
0.07570696358407226
0.00004800090193884569
0.09834677499122373
0.26644299492537826
0.18471534614534288
0.045950664870518174
0.07641823610531753
0.6393803363556964
0.05923518910987154
0.14878706003891487
0.0327205446769927
0.01281389236300399
0.0048229623950309455
0.11910182233957872
0.14306274210924927
0.024012292788658414
0.11487235119807254
0.03579878617614455
0.025013044089555275
0.00894476732311321
0.04635304461305085
0.191319687219107
0.13242665171376272
0.06879438945495066
0.013531177852936381
0.009023868190683227
0.0441042845910647
0.009994906496436778
0.0077391594935156596
0.041519665897139936
0.006541555167331361
0.1459956757489929
0.01342974836665445
0.01273062149809878
0.021904484963090293
0.30174851355080257
0.019693303741067175
0.09277091975587881
0.025816416521654634
0.29193663729801833
0.07170221478960291
0.025494149172229398
0.09949817026596011
0.2576275973899715
0.021556556632500525
0.064421639320019

==> anc/HaarRFC_U1_L8p0.25.dat <==
0.00039543267300989443
0.09324945156080583
0.020259407156563887
0.059584753733557975
0.07778840973610177
0.04651558693900474
0.007523823703437188
0.16373091814278037
0.0757844041689536
0.00522086933099314
0.0759514917888886
0.06897156890147722
0.05461190495767461
0.06560916315978188
0.4625786653410239
0.021486045398847596
0.0830692769863217
0.05207487932607471
0.01798739695941773
0.4560135028442161
0.00834320616017281
0.08365098812952002
0.004247972270992912
0.011698951742401447
0.12334665025637206
0.1340339947837298
0.048565835532145184
0.038561268914150224
0.07451522436612805
0.05412061739184889
0.016775710289507004
0.14752819779837167
0.11431555882170866
0.0035432288514321967
0.041115662555141895
0.08701412900764571
0.06409226634867406
0.05055699197428625
0.07750602327921198
0.0033771428956565026
0.02224722324433822
0.012739585086050276
0.026532341762580763
0.006498650104635681
0.05630791184384522
0.06632513814861273
0.08024055318221134
0.024408861085430927
0.040579287584491884
0.05576875306387345
0.06495540872109773
0.06116241457925813
0.051984178194655194
0.03290260687024723
0.22250864089305375
0.15281750950806966
0.2099467772627253
0.03141264717918537
0.07613231492530308
0.009209135017136619
0.04289393066578051
0.03250171791224635
0.015813818007683944
0.05649100437297494
0.07093697215097296
0.005321821824943497
0.012421757201503661
0.04292094132111202
0.0031884592614791216
0.1061180322140404
0.1336693786431346
0.24475819109492614
0.014527867201116255
0.11079589496598427
0.04614562244706208
0.016103145731543422
0.015898524446519572
0.08928830076122515
0.024320103336325713
0.1235330995510578
0.13990974060708986
0.0049820443879428815
0.023783622945620284
0.22307278743743103
0.13207340527371156
0.009911686878512953
0.04899648039224175
0.01446181539479667
0.07474586615641567
0.04975020247461161
0.052961560153146965
0.005542722275500363
0.10094207722348425
0.07309875690021488
0.007024323271764746
0.0969737478181089
0.0718765824468668
0.029621961408769305
0.06420259475081216
0.04406052959518024
0.049144302097318744
0.10495772756273526
0.09180074100378868
0.06868048790097675
0.1322438260245137
0.09309166610430113
0.026317543639266076
0.015870435138767673
0.15593673460805177
0.07647256046540261
0.1339623520970057
0.0019386177828547844
0.04736080210981453
0.08945184695073358
0.26731254878503297
0.2277302856178607
0.03732230844832739
0.007341557361833917
0.008608429808752139
0.12290052832192157
0.04690888241467699
0.03972623179851275
0.027344375969127237
0.06118895640618254
0.03900681817260467
0.23062299357772892
0.025805604479127914
0.03423049426634712
0.023901874983125015
0.047037418073321374
0.02150071993799271
0.05706831999786571
0.0684215263219704
0.11487044391862529
0.18236504257251426
0.18559046226529768
0.05269072966085788
0.15171518718113253
0.015775296741325592
0.010033288303980308
0.0912716065438618
0.387919459434124
0.11843164252085192
0.11392546167236449
0.2096651789040492
0.037629655104244944
0.03824040922904654
0.0037474617870781137
0.014913345430933284
0.0024856956309688913
0.21123314076049324
0.1481396372841557
0.11775639349965018
0.09279775059399599
0.006401596129349732
0.05954768779610709
0.0993267776762302
0.12893217241421168
0.01222802546385695
0.017829046424637503
0.023788152563130802
0.09331404312682104
0.03413737979271383
0.06271988431133829
0.06839170452331385
0.051151868261775514
0.024442350714411348
0.023669350343379598
0.006442658113029133
0.08935618093021563
0.17338516608512428
0.0020725810972394205
0.030339957219080116
0.017338760271349257
0.5560162142616943
0.00042970875941647035
0.03776755372077302
0.005046892879518604
0.030481888785845603
0.2053186555618164
0.0291976545898793
0.001605278323337715
0.12608953301578488
0.1702925961699056
0.08856676965066396
0.2109202834854893
0.012769158153109961
0.02518944382182644
0.022009948718586407
0.0017795138449841754
0.002994989716465992
0.0018493729567310624
0.09126707632991594
0.14669440919532342
0.0589185018157225
0.004974713461554521
0.14667383851320892
0.021685565799391567
0.15348514479780834
0.04328157574276975
0.38510784144884375
0.08804173937659975
0.23347003267582664
0.09427445329551262
0.010049973234144603
0.002948947193454479
0.031003924148563337
0.023623108692623112
0.027864656785363047
0.07149671599313963
0.032320364835877455
0.10921669366149225
0.10066923982767376
0.04978563406249465
0.08570327931380653
0.05276702791468587
0.031099270076569305
0.014626204179431546
0.028641330655997423
0.155882824615516
0.09907733363641963
0.01612099001893763
0.034342670402584805
0.12518179281288677
0.18351614983819117
0.04663782786207093
0.0027249328576216332
0.2862530380189836
0.039127166751924354
0.08159395852242086
0.033929598524837484
0.030888055184880147
0.060779198058706546
0.09380260676720005
0.004376589380826947
0.15711185723751325
0.048098009199250565
0.19539567361360768
0.06127954913604227
0.007362483090382673
0.10956989747604237
0.042815581809169105
0.18156437577272852
0.011496816319159357
0.01259539744733578
0.038928631294354296
0.027604898986957182
0.09616584415466764
0.028871906572659534
0.07472235079002032
0.14600353730716562
0.10129685365812449
0.025022024486082196
0.13975198021738328
0.035565950408910266
0.05010814619874411
0.10419768143261351
0.07995991555772898
0.05613838979844982
0.12978786965672806
0.037825334361385715
0.04310762609527329
0.015778233050288797
0.14591531068268568
0.017541742907405285
0.02600323075575666
0.019083888916357497
0.010977244752341696
0.08156166537871345
0.09657888100126896
0.08810124800207317
0.011772823363415345
0.02515526792452849
0.04354034683817476
0.021067974207093894
0.06324509147260744
0.04357638580328414
0.08013743042627586
0.09921462509629288
0.008438472796225492
0.13199207410436659
0.02446368803290412
0.012885074626902636
0.08552351952991148
0.13329189189593246
0.032743135114769215
0.04234425076451479
0.026899183584984367
0.11980243860412075
0.11072609974481665
0.2575768529648494
0.022118397874653955
0.02967067785334232
0.1232470420133862
0.09188953564507997
0.23757151856892228
0.06481518111368177
0.07113811101294645
0.034333071466528337
0.2250674081249836
0.0047625204818657774
0.10013873155166815
0.031181648757167793
0.21170639447947245
0.13737338564714155
0.13338061374733556
0.01709719664509381
0.14047923331598497
0.0010754621909749471
0.012512782867944855
0.039290726237012574
0.004518648250893036
0.03805296293722063
0.09598608615199564
0.018127892281066284
0.01678558530659869
0.02249439462617423
0.0633753179737433
0.028570656964379194
0.008803916539110836
0.024856863886189677
0.0009720500205200717
0.022651683766982754
0.11145034608317439
0.00552709971297458
0.07432761883740853
0.06037533746949874
0.01987361226625509
0.046549163567593185
0.02736004101662395
0.12961696280058252
0.11030383021131004
0.0022497630266991218
0.0976675772758179
0.0011511118599923532
0.15169932497876915
0.03926923745760752
0.020071551331347956
0.014066900894655435
0.016295927988808433
0.015371617270553285
0.0614130854045147
0.008491120927303942
0.0030102610779374076
0.002715543581477709
0.01605491712147145
0.018904298761842735
0.06984536188449833
0.005255751624656977
0.05682295865615381
0.10356241903998936
0.005205758594195932
0.07609445656755973
0.0031196619306298086
0.04357571809343925
0.14785259649511384
0.023882403955749334
0.003079676929118211
0.014246012298008518
0.05151893356420952
0.04931028098906925
0.03553551702331998
0.007813030124333728
0.03188252907633341
0.23614337776479113
0.001276846717876616
0.014685491335715097
0.07341645878760412
0.05853461332845432
0.02085858015701247
0.1692342736014483
0.014203146726603118
0.005687037963397715
0.00745238537322924
0.10363856515164298
0.20761425443641174
0.06876727663298822
0.09569937940154889
0.07608722987053865
0.057650159564573415
0.036483826164718354
0.02772290363245406
0.28422522345922957
0.025154142819114867
0.014173800277428785
0.12612009975908653
0.032297678311831675
0.23893660046185347
0.0466628313525028
0.03727442617653251
0.004090443843169104
0.055326065757388604
0.0926482623895523
0.11063661934212818
0.08442249153963953
0.00015072176272878812
0.016202555306882062
0.014062138192442066
0.02696825928471327
0.36392411038703615
0.044425745906597675
0.05947919262345497
0.06568486434017859
0.011793365978692304
0.17676782189444598
0.06328349701754257
0.06734011946099325
0.009846125210960776
0.014220630038497653
0.0881361478805186
0.06576882421177757
0.000031256987852201014
0.17049443564277955
0.07010754074976489
0.045477976885886166
0.08714188982805682
0.047212590759077286
0.0011363138584556736
0.046910892633015476
0.04997824416634248
0.07021248853881965
0.042095231359584324
0.04646198627760395
0.004732659504043585
0.05908207662561654
0.12589576882663708
0.009791547251082316
0.20221708485166356
0.09803226704719535
0.08539779532638665
0.2938103997166153
0.13785766663222584
0.0020169814100418904
0.06452920996891448
0.1760301420589858
0.05749566992122179
0.10296957821155725
0.018016613922229165
0.4325118213745171
0.002345765579265997
0.0710676307088005
0.010500327592583536
0.004894806196180003
0.004955603241715609
0.04040741810293268
0.04335063985732686
0.036490150515360795
0.025366649125271437
0.05846803414492829
0.0778798951262874
0.012962759160719293
0.04725278181334648
0.05881090974994702
0.03119495230944383
0.31080297031932486
0.09309456188274695
0.04981016860020668
0.038287382411888615
0.013117831482705714
0.0026855048730756
0.007186625975719873
0.03737823131890473
0.019502815176300252
0.09521772045693608
0.060954711537961566
0.08783479318771936
0.027709084159287998
0.11851965522158057
0.050320739013355695
0.022290065855888865
0.03294803607360826
0.009074071653676167
0.02363746498298094
0.008470235210327998
0.1988618148319202
0.0006863348005697837
0.04105596907138311
0.016567784875362854
0.048034826275001205
0.11958661788752892
0.20459811395701585
0.023527809434732334
0.07525350699976499
0.0076333266637347765
0.1088900851697861
0.034683772554606876
0.050867225584802944
0.152821867280039
0.15090151586053888
0.0295979535739946
0.07427327306423838
0.017054048846916855
0.13188808695654813
0.030325937624246145
0.1491145851445581
0.090932030278166
0.013876562280283517
0.02871287482039894
0.05705636450799868
0.03892761174697513
0.004996554931207168
0.05394876697908858
0.14131174355240275
0.034461749405664835
0.052677348397430844
0.1361476535655348
0.0719999898661951
0.010992886637446037
0.04581042735088369
0.0803308726953571
0.07567248782350763
0.02652575853409072
0.12484837444004973
0.003928251582571339
0.7068800462920599
0.2544440682675684
0.023306434055215618
0.039671073972550326
0.1259232775990825
0.020842292153662713
0.01952165617400585
0.1600089160104744
0.06009455686677258
0.0168883754888385
0.08271490363298821
0.008342538468481552
0.09288776225260181
0.0237475857733892
0.02585741781603027
0.0327769964638095
0.019764809628952103
0.13288213244686226
0.07694995618052623
0.15687446695464535
0.011613560674127934
0.034812091083055934
0.076904728118681
0.09400410566285594
0.000978833461494136
0.1532182711962839
0.03662872255011159
0.06522871812082649
0.007441492132791209
0.049986791470341616
0.0650982540573099
0.07949784825855162
0.006817787134379113
0.0621152040743765
0.018913843696677497
0.07667653134868532
0.10360130819146335
0.029127791775841003
0.14420478363598707
0.04574974190909784
0.025009384609712373
0.05111076930451897
0.0353235097346322
0.2533769948480654
0.08404285780433533
0.02796754906256084
0.015396454909878092
0.09414369853835859
0.21156991108341944
0.03350017483192836
0.07189930752128736
0.22730918877411582
0.014855760807389496
0.05781985306202967
0.04539927297340234
0.04889470222960162
0.10028467461667637
0.13948424799119613
0.14776113729778526
0.10042600184421281
0.007162285962197333
0.06978618175143533
0.027568672701337827
0.01826452059918797
0.036759265633131394
0.010758029743109139
0.14958581603845555
0.0943529042226539
0.09508942004532904
0.06718121614330325
0.04190792659610625
0.2129519158609345
0.3471778963934375
0.053290498302223856
0.005354784627294319
0.017546638651703698
0.03246934066233325
0.38030605160768544
0.027832930493543323
0.12551945982095583
0.00815622101636511
0.09510736570254595
0.056046657183433116
0.1204266621565237
0.07805070426800487
0.014354477511906969
0.023790154307252176

==> anc/HaarRFC_U1_L8p0.26.dat <==
0.11919934322922864
0.08233072250762904
0.024836400430335852
0.05539102620812081
0.026669673305840382
0.06665312198749432
0.021109509669084522
0.04671151261519487
0.038963555789446866
0.07586411170115812
0.012295680582354527
0.18042118086884806
0.03695945725184764
0.008443124366150575
0.004347395860756334
0.01634189055923042
0.017464617733176882
0.04542145785974892
0.09864067771602436
0.038325241322722685
0.050777096363064295
0.06250893454952113
0.05038746236104117
0.04605781372091854
0.04734835803119764
0.12035565554288599
0.11203809804926591
0.03205303299645121
0.007937291850218225
0.10722757207296624
0.016526340068251925
0.26340076349735736
0.11772790557902565
0.009400685750251811
0.2095417926638992
0.15094406803959096
0.021827577473084885
0.0011929364311829905
0.008874635953690856
0.05042032869758282
0.07272169131209193
0.2283804054789511
0.014951702715006539
0.043540512118715326
0.032851498399716024
0.046359250864129654
0.06803547515951786
0.018562241414147612
0.027740245177436784
0.007378831384872506
0.1527989979892233
0.011063890284387284
0.10369888392578054
0.004380931742527174
0.13700463254013745
0.17365753075404478
0.02721294859479808
0.07094372582623125
0.14678010703344907
0.008761612641038176
0.051235444779083136
0.042576171922689886
0.11778713810833681
0.01711955042740263
0.013085218259202338
0.050392709698927736
0.005818416374102865
0.04709239582129239
0.10037091411713654
0.05839718688657368
0.034641136314306875
0.19982227619623405
0.05105514415186807
0.041017868269410764
0.38626932162127603
0.1487069154847972
0.15156937329322134
0.05758729583019163
0.09846354576343012
0.1060790564870976
0.01958663714301107
0.22149542349661885
0.03736015973769376
0.05655673899567331
0.03575449219980944
0.029695839307291173
0.010852638232848039
0.004307638601648366
0.07175699839866864
0.0029538469078802614
0.09123431296566774
0.041883757243933624
0.25804201409719846
0.17229922749280968
0.03898188034280674
0.1453239439170449
0.1163896595355194
0.002351283147631626
0.04981721529807661
0.016277451741905494
0.08378376578695484
0.0940861388008669
0.008133776285962447
0.004340320588544004
0.025711092974767345
0.19152555919548708
0.07365697084679627
0.08674239524869073
0.16870220000767028
0.10672241673140455
0.07902576139142932
0.046843748133858186
0.0035996378464526585
0.07091092306394703
0.029814012280913172
0.042197935081270115
0.08142668414712696
0.03093000650302289
0.060240375322074546
0.1313225387774362
0.0605695315551091
0.06749449142497345
0.008556223900327167
0.002913791411772212
0.05897187752863382
0.07354999766950295
0.02876915986122054
0.0022704080693484174
0.029044328916451884
0.0707839780303124
0.06737248002071036
0.014307487408073968
0.1560290853845744
0.013996555764643065
0.062461180288022354
0.021794149773835182
0.07657270535409202
0.07662241723381127
0.06963482419799767
0.019118675352486073
0.0063999515491744725
0.01871291209041276
0.06682155728495624
0.10209508596278737
0.17458468192695226
0.0022577297172644136
0.013033157924065694
0.003957415368238673
0.03648414252644649
0.02439393345712762
0.1206999494876436
0.06068885554160991
0.042230432800211215
0.12804424623165547
0.11215532990898246
0.017323864473001487
0.037664232300517145
0.1626385576420733
0.12159445471628362
0.07720686537454323
0.06752550089698628
0.0698354567101318
0.0179097734741667
0.02714548598750308
0.03702481263440459
0.07225985789052349
0.016501644781232425
0.016033845806788738
0.010520561196614124
0.03953321245929098
0.011113495982773386
0.19026194991367323
0.0411099862319576
0.0351536962978453
0.299031576065956
0.07937630801391395
0.22605513074631547
0.03805561887924999
0.0031873488706699255
0.06837116929863436
0.07199145071967135
0.03219362679295099
0.022992822788452248
0.0034970566197739506
0.034419318859489
0.050042883377243594
0.007257171834287026
0.01398816793020348
0.061682401006233234
0.07400920276454509
0.04007847068796497
0.07757151173229676
0.021762922125796367
0.04230601260647647
0.02774605137312256
0.057307037176935846
0.3419810962420527
0.014541156796588224
0.02409093265031298
0.13535327667949662
0.022269557187232288
0.006909716166819426
0.034751335310429086
0.06618729869349488
0.18863554231692248
0.011769381051758983
0.17032975974604603
0.09137589598514245
0.03421731043297
0.18758933348079776
0.014218495711270495
0.027426386677226407
0.008231164771475376
0.07083948818370103
0.04404478983636737
0.006231930387613073
0.018833708461585896
0.006441299474153642
0.08418974170299251
0.044523724028978806
0.03725840285850876
0.13055444116656992
0.03536229102509914
0.05804076142330603
0.08253706689611101
0.06140829880089259
0.06170822358118588
0.03896306406626784
0.03014488131062041
0.04327710010309703
0.025950420308921137
0.1336280674821151
0.004399924358831943
0.09926361471532279
0.04735651916780115
0.11775551450467538
0.04028613721774635
0.05436739738369748
0.06780374386927321
0.022686910941905336
0.08336800572415179
0.038748776489389375
0.05452422801801527
0.041337303785416064
0.06786205472880763
0.026619244100777876
0.12572314904584897
0.13770446819621046
0.04709989395734123
0.012721313112853603
0.0741442251342782
0.10855723398985967
0.04228998647611094
0.034334002363577816
0.0561487223847976
0.016713137970079447
0.01826856608193872
0.006897688401209115
0.012885048833204838
0.06387927204844744
0.04248536650342182
0.09222096573527311
0.13199860411445918
0.12804497587392838
0.02582764444421303
0.052640013468387925
0.04677782632476383
0.07034660430029945
0.09517953458566646
0.01770212175409012
0.08888648177301929
0.0320952992407454
0.05003368256599354
0.19285955878558567
0.12907611460730933
0.057897604565816364
0.08101472315434652
0.09571782916317405
0.06699812281227083
0.11242008846887133
0.15320697665870106
0.03446723366795848
0.06579673000481834
0.04259128687663454
0.036758459206414004
0.06417290696340074
0.2057583886522272
0.08235252773736279
0.08481633246948359
0.04234063423640859
0.01789631041477826
0.031217036934158546
0.002334371399932762
0.16701691521893225
0.2215422858937179
0.040381358818858
0.032799734013150186
0.012885255633449949
0.00016316232065022765
0.1713707405818112
0.0360552008002773
0.006847285028383091
0.033678386883238334
0.04638356480418072
0.08169096178697097
0.06524528234429353
0.0448734917241272
0.0637650218477352
0.05801750108922451
0.032281996558263505
0.08675362107287843
0.08290726009603977
0.13479392623114686
0.01885271876351601
0.08436132819515114
0.03192643405807324
0.015933935428773683
0.04146556760278232
0.07278641703789139
0.01986855664754591
0.02906555628167188
0.06315754038957093
0.075564130399177
0.13224740719616662
0.01608876359751194
0.029004247099994225
0.22102013986738106
0.09068352600513935
0.0049845291836991676
0.03424467419230607
0.01978066621248585
0.03363398275492019
0.09621626650904248
0.025266230038457134
0.11808516570364816
0.11325018457961969
0.05357419266808644
0.11574496127405566
0.23412534053729764
0.0496462617191349
0.05354859043462096
0.08723362231327722
0.009118674562370456
0.06306432544691751
0.017913348976142628
0.0013271441577238704
0.028700081473898662
0.03646700366807678
0.033483278159593795
0.02927808588095222
0.07367775431841467
0.03523001141011421
0.07791196743705264
0.06763126885265477
0.007426296956795612
0.10472056479043791
0.01872012703837951
0.04221504830582113
0.04697829066920457
0.019253396060421927
0.08114004979452774
0.03779714453760649
0.09395877133473869
0.012095879370969332
0.0023220119412378903
0.14496404271653604
0.12884914561407937
0.05376736583672943
0.18616653455877794
0.029349630476153337
0.07557471692110614
0.0038991014612196066
0.0036373964456353418
0.05356581508417216
0.020822917472519936
0.03478403351733052
0.05803074883983802
0.012762568663393812
0.016037998101271534
0.04039112376172518
0.3232548537076919
0.05623763810601248
0.08289318371220086
0.035315635027392045
0.18838013236070975
0.04200510887109907
0.19044746723458686
0.0010473081248488676
0.007662222207502874
0.006388130820055286
0.44557758756370286
0.06646366376396926
0.1467479899519077
0.06261530903265512
0.046440795114561104
0.04560633479770018
0.09309720841897681
0.007516987047921164
0.2694382055411365
0.14304935760094786
0.047049119148520925
0.08361766102069007
0.15910288396673836
0.015184021351475818
0.024654028496742853
0.06503268953828757
0.023861023152369036
0.22890219288775693
0.032701869153547135
0.04110787508285571
0.043684884406239244
0.0013568588943245585
0.0753207759809966
0.01826785018857244
0.0074425082334677395
0.10794168212782508
0.032588434754155786
0.051082030925007765
0.010708682042572516
0.00929322842009476
0.07172162407754971
0.013271979960627203
0.03493623828215549
0.009861498095239308
0.0786506593139274
0.22878178715612257
0.06321297898033758
0.025933484399385174
0.3570334658342283
0.08375978215057153
0.0028361033621353542
0.019652428118403696
0.05519719751910181
0.0534354659521767
0.1160276883887769
0.043750802432425524
0.0634819792089086
0.07140405983425807
0.028477167157438768
0.011214849355297719
0.01016373989662159
0.005336399592403531
0.16946766873475438
0.031166728139837403
0.03680244034960042
0.003129542271579272
0.02382649413459223
0.023718118201418725
0.026233105615747612
0.04722065873727598
0.006613940404913438
0.017361835887295927
0.1895140171062343
0.17350375785533054
0.045618938442256216
0.03588779432883798
0.00038828347042721423
0.09048696105981863
0.03118844566058153
0.14067483423949384
0.0873127173086727
0.1015554652484394
0.11213107991868188
0.1656395946860394
0.13236067542149915
0.046262581899484914
0.015797696446172533
0.03881206885450559
0.05566044511714718
0.023922585652749028
0.04944389489617252
0.00048294917553005966
0.008280398629509892
0.01583356091020649
0.30117176822210356
0.07393931476234918
0.09288567370221865
0.0323317734575508
0.01436750683014554
0.05920011679364001
0.048327930887729714
0.014567580046589961
0.020134994771690222
0.1738576866015548
0.06849477355561548
0.008007863405600764
0.10585159726481656
0.025483071407134208
0.046417881207278994
0.032065110658826064
0.032278715654430176
0.03568944670638051
0.1363620524446576
0.10724834764878419
0.033768711089054146
0.15186233975474578
0.07566428435942935
0.04074344247975689
0.0837860960140955
0.016697268189806165
0.04260049969635369
0.11006691693670284
0.06064691235156714
0.02476062947406045
0.022948656696056755
0.04619374230587257
0.037142039245756875
0.017763444027030274
0.07010357300821865
0.07083219427733785
0.15942653602596624
0.12236788359095585
0.012020196973960826
0.08224274448402251
0.025507935763862077
0.14351298565534068
0.006834039337290607
0.026933102489342397
0.16641691269591127
0.11331323323866453
0.16616448907331333
0.07418743315151685
0.018998570655700285
0.11595248353519697
0.07802202638032636
0.027284699975382364
0.0037147032927170322
0.010518596948366026
0.07739524291170177
0.005663379090302604
0.04260678577890227
0.021802314629530733
0.06686088092899585
0.04244379195518607
0.07845659445435745
0.06595947995515515
0.07300123737007515
0.05495179708368371
0.2326664237072476
0.1262589152920662
0.0376190491770457
0.13531524189544158
0.08380339211798998
0.011713915302777253
0.17814587775523258
0.023147021382396268
0.06650594562038444
0.03145531968256909
0.02050722601927136
0.004951268729507051
0.040264450399488505
0.0743252609648401
0.028435582100205508
0.010615039944357266
0.04386717023513232
0.051982452240242054
0.02380393916780381
0.02723001669024429
0.09863004036045346
0.014101105119237787
0.01922188302391867
0.14519023721414598
0.003059137778429741
0.1556285876255589
0.04620798645582179
0.0648165536002433
0.044458186266652246
0.13875709972105696
0.08532289911460432
0.006018218608348682
0.021513246559252387
0.1316660991626164
0.005187023442735648
0.05931707795718338
0.08816317742700626
0.006130313957531726
0.1616017440384822
0.14803779561346905
0.02712246137230896
0.03440364670830916
0.17945941209621213
0.001881506434550383
0.036053300436924764
0.08128525317268029
0.052576777768452924
0.016962615713030905
0.1724541611314826
0.01982760127622381
0.11689596188614394
0.5214939173392286
0.5678946754407118
0.08485207400865764
0.15699597626590628
0.008322307519022588
0.06061472204698028
0.15111229165131002
0.0141190416095381
0.12540590329552603
0.01379501880176145
0.023024521014401108
0.062368186805869086
0.07230104584861455
0.07211145505139128
0.03699408916824247
0.029116721213168037
0.24442079574938402
0.036105783440819626
0.0389641563554576
0.17228149829299957
0.06633082380584664
0.056027057262332015
0.004469026383670753
0.03388369820014144
0.06109824143491381
0.040239569384969975
0.12101327021388096
0.08117928057746852
0.12974388758628444
0.02275772169020298
0.061763356870794844
0.13627174029260408
0.04857298944858808
0.04587090600075684
0.10786379015760422
0.07105070845684448
0.06468667224817591

==> anc/HaarRFC_U1_L8p0.27.dat <==
0.18569154954006276
0.09288971693899234
0.0981177230465931
0.0719263217159334
0.018438050347004704
0.14498314964858733
0.06763794873733982
0.0396448989497954
0.2011263587007722
0.04975852390652186
0.023459232031827544
0.0044777085063539895
0.07341689507759545
0.033993420025561494
0.093477500493341
0.04531626062243484
0.2677906558960565
0.006891609888605851
0.001305058112845149
0.03198851695182558
0.253067746446952
0.09157840199550177
0.32102779555207633
0.01619979726104145
0.04185088300024835
0.026786170369315274
0.012287202323508347
0.07056792842933114
0.15221791634149287
0.09805895613881002
0.035022761417321385
0.015937342392826764
0.08248894123771741
0.08008255738546596
0.05517421723584038
0.007906339279513862
0.032156695009168776
0.132767828162665
0.0016826680397749687
0.10824567925056286
0.002207156749181176
0.04827319824727624
0.151927316250643
0.06300399000762602
0.013269749455957906
0.05623710260534224
0.024156991228670113
0.08123567218200292
0.06719308921212057
0.0932710399217852
0.11563892034265306
0.013697505764439328
0.018120948401165838
0.15787175159901576
0.4795317435898015
0.11225180181900701
0.002510647771316715
0.06594052809927842
0.017164949986685673
0.04653386600790398
0.011240053209776514
0.002181305969386104
0.043803135899484015
0.18522487157436585
0.19137233976435983
0.038221966348172105
0.025584816477405622
0.18044092342383022
0.009007527106861021
0.01778981781463541
0.011730911179841355
0.0352346949643838
0.03240629637016729
0.1425522155694863
0.001243686500601869
0.31458181997907797
0.13161316266135956
0.09180682383458721
0.005182744057840837
0.028902963094117048
0.025481978098692647
0.015214511355174647
0.061012901749357494
0.033708874086747054
0.12216873936564757
0.05161595464865991
0.007055567580648019
0.05665086233843914
0.031477049675041405
0.032039763059963686
0.03765583737154054
0.053904189200048976
0.07082116649622615
0.031029048602914333
0.060928552110730144
0.03246785842714552
0.06864061857454486
0.00819353189103884
0.012613542929590438
0.15579355324805672
0.08093444591200383
0.14126100194528865
0.007655276296401981
0.032166123151493864
0.04454375266051803
0.15295109426790643
0.0002634103754825662
0.37380819059890247
0.0003398734416197139
0.23551169003315167
0.09034001222097027
0.023476227466918204
0.08700064742125961
0.23068081509310592
0.07225596631578071
0.08346084258972271
0.020954607240752213
0.004576550694653567
0.15292459842022568
0.007622161546353784
0.0537295902517897
0.09401332061668774
0.04348620191258469
0.04410223546067464
0.0774007301618812
0.06966571011096538
0.09115775565175621
0.09802299194240638
0.14721502788702798
0.24654852993821214
0.08053405791012576
0.036333686413135974
0.006680559660200844
0.02600573008212846
0.014558151105366518
0.12214575679500482
0.013422061965151881
0.010909162788069044
0.05779416701215384
0.310638439588847
0.012104113298176289
0.3936010400304658
0.04469090710236168
0.05076867727294851
0.1012790441849649
0.06165237234535218
0.01105571125505655
0.03623334583734079
0.002186963489773356
0.09959122748442238
0.056261005072000804
0.11508722698660065
0.09609161936094736
0.07275921582828335
0.06738287692184415
0.04541040065008002
0.0067355455282892465
0.008430427787228236
0.015573662665976649
0.011065383923028865
0.21288312215764452
0.023100653702812793
0.12429862536802137
0.012717051771718169
0.010555464539214186
0.16910399624248243
0.04366356458768033
0.01525931425969514
0.004703840105618741
0.07312983947054998
0.006945959212048245
0.06352619837921583
0.04877187618777118
0.122472036561732
0.15544454529457377
0.026954301590870932
0.003918628746224944
0.010534834035413977
0.09380545342669962
0.03955231596067819
0.021554478740999927
0.5692994297824934
0.0010492434825164047
0.009956537461777102
0.010850001420030484
0.11339918599510036
0.04473860205196411
0.018175649676601017
0.16236971701327949
0.03932423637089681
0.05980919699926337
0.037223997756904506
0.060892463148976825
0.09256737769300956
0.0200882738059658
0.03257848584447403
0.07776750222684986
0.08204824154251106
0.0355094581180407
0.018633028761721907
0.058828848566317614
0.03518446684165935
0.252366809512632
0.13989589670121458
0.023166665716795806
0.020385010556190006
0.04669875520934961
0.07837064674466747
0.1578430665391813
0.014081075852414289
0.1559961780444705
0.025786842789844427
0.12372126559262263
0.03878183855661748
0.023698376983381165
0.06694727806445529
0.18091721458078067
0.1300847450915676
0.06708822330029084
0.03212940066903885
0.051666185878309165
0.2104766954767146
0.12065993348620843
0.139935673208049
0.061604519690776134
0.15911027549644097
0.03797998984172882
0.01880863241444605
0.05607668446892586
0.0700592598830355
0.007183369260595654
0.10170279898664031
0.03194375195447161
0.08864962428758667
0.5957355901733372
0.0254781987544276
0.005508784981493344
0.04943719783443086
0.03940850227690018
0.07263239735797773
0.03273511709271942
0.13132396967409957
0.1462276599505049
0.10477739072473322
0.019052108155890736
0.04358005091516448
0.04015491761274332
0.04419924996520105
0.06830276033509841
0.09849519647572384
0.19593587336309562
0.013509838053292988
0.01117880467633646
0.1344656442693247
0.13129623525796066
0.12165512951561072
0.19874037034295533
0.02967858167096239
0.044422877687355374
0.048200105536468786
0.04638293039508138
0.09189163734043913
0.05082860130830911
0.014234067451570695
0.04099026076149208
0.006535416670161522
0.029689575880354525
0.07642477391596252
0.026712662560754163
0.1023500308124519
0.14887719223253434
0.023683328555229928
0.10679183480916919
0.12433924703412826
0.07087318196026639
0.022744829363676073
0.13440624973127774
0.0011224383017834222
0.06699358004585919
0.17582577033743882
0.05454138271019795
0.058358116723470924
0.0704486650475381
0.08591111159692424
0.032574987923930245
0.0403532727040658
0.02522146415748902
0.004620158857161782
0.09472277292169028
0.001981065690211158
0.005852381772692503
0.3493202942291242
0.04765956896552125
0.03184875394068073
0.07712672873462409
0.03299523727319227
0.009979236610724522
0.06332022505773834
0.16374174250392612
0.024597949361372367
0.014102228455022724
0.05626532911208591
0.004380338367463545
0.03623181352694777
0.03731960428709792
0.018874743715193647
0.0453126744655762
0.17014432407034683
0.018476507623214695
0.15830974207711224
0.02433533250434348
0.022085788041601426
0.09555264043595223
0.025407398898800445
0.04870216288554728
0.018150126941078697
0.035199499052855215
0.04630143877054757
0.13458802922177207
0.0374288790095696
0.027720734409079854
0.16560021925000148
0.19552808095981977
0.01090237528365382
0.107182099471079
0.0025794486673010658
0.0748668442552885
0.06322921624467544
0.06235993788389853
0.0037863121197462012
0.04607380810785465
0.009902576153663379
0.006997506908718608
0.1033116074719778
0.056720297017639816
0.030605134200220284
0.0030875822610176005
0.008297226836034089
0.05930558140262026
0.030737554522664075
0.008998418943748357
0.0727213189475082
0.019482336960548647
0.03411169705802719
0.01965900343992046
0.026288246411594607
0.031365792571897075
0.22624355792631745
0.015040612641387658
0.0010349590623771885
0.17555812975752028
0.0013310491464945048
0.054508737077314746
0.012950605469501952
0.007248300144412436
0.03471871101213345
0.01773828343473338
0.04561673552170132
0.042736656002689236
0.06406949028066686
0.02483768949240309
0.0868404777677896
0.021456758756461674
0.09886499340408134
0.02129685928660236
0.0789042049645598
0.05247947745130083
0.014584677740379257
0.018846632712887442
0.08988427675181103
0.03321512573245412
0.002508940523684541
0.016879626234753625
0.053129024065180136
0.0778893974902906
0.0622957487486909
0.016974520741441238
0.008779850402633422
0.3007363062435768
0.008605998464708728
0.01286333558987446
0.07684225978906635
0.03811527145764649
0.40968631997052296
0.05244294586021159
0.10285679949127288
0.028140316346840787
0.10679420979901608
0.03389787585951996
0.05781208642029371
0.11304406814245693
0.024346401018772154
0.02661489167740366
0.022857533098899516
0.04032081283801204
0.010897402114429468
0.07013764893436343
0.22106349543097203
0.0049440481227807165
0.013028297755699993
0.017914066459762512
0.29595601254108234
0.05195972865328182
0.060640349286104005
0.10147952919228477
0.015801847343818003
0.04092866371741824
0.07051895737432484
0.03930648646836584
0.3459585163767415
0.005161758389604011
0.042964620965971534
0.03512553228439674
0.2725437002221129
0.12763151064455328
0.038332726999323344
0.06830164225454663
0.12515934149639107
0.03880940091622519
0.11904562849987722
0.011268753886692958
0.08083314163323517
0.02063602262369564
0.10364963834989598
0.13029551218649776
0.1311372236644346
0.01722374381958755
0.039570312727088754
0.04839024251378905
0.11603333774105629
0.05888242667061472
0.05538764585861484
0.5928789919719977
0.03357676021089648
0.026541283672816735
0.009021583228303312
0.09430173093094499
0.11376868243723885
0.04337217306325367
0.053907737116297705
0.022532922991356178
0.05286070562281461
0.019369014206881786
0.04961198215459484
0.06568177336852442
0.07072891325884732
0.09578078822307699
0.09172105434624005
0.2485927128046401
0.024244710055624053
0.04375447485389104
0.20199444909916467
0.02930729237557139
0.007773447241989568
0.12243145593293131
0.06822958009920208
0.019711096311113622
0.009491919200587935
0.10023211829947962
0.03386035312670952
0.03097394956382039
0.09866901037824821
0.06298410863920288
0.020772314076102617
0.03148729372732425
0.001979345616954916
0.035756009290620894
0.025762871101852314
0.061415563708334654
0.034053860223127654
0.16926101727854118
0.11619607904174606
0.06155194532184214
0.17681628728658014
0.08334701863943465
0.05284668213411933
0.015510705461208795
0.03811343619227912
0.18466719597428977
0.05617100706641659
0.03519450570376187
0.05456674360530853
0.008333602209700313
0.08285538912965214
0.026686055222761233
0.07222497202136875
0.03083837346148945
0.011500420847998266
0.10871120548037858
0.03126948392729849
0.00574129625451297
0.014131915114612507
0.059795151788583474
0.12141846807685074
0.04815931754534666
0.09195483972138761
0.1740890502127402
0.04920161365467234
0.022683285542968064
0.11376454575338169
0.0663597775609314
0.08817027290970894
0.07492425378891975
0.044654178884297735
0.028374371921285932
0.0685513649124329
0.136098645700449
0.01586672335382522
0.024299200689348113
0.004398513730002918
0.043165933998967405
0.08208112278042438
0.12984504563860513
0.054123312867155556
0.46685932719118695
0.12692381816270096
0.021306484549595196
0.31479023535775785
0.31495118926254545
0.17971073505221968
0.009273376249949767
0.11530226785976906
0.06511712342260452
0.14442763116374285
0.0008923058968945218
0.05864362709173964
0.013474616090381008
0.09258870752350536
0.04581646504685497
0.014897286553825642
0.008584196438464121
0.05139181607747823
0.18675043347749928
0.03509531884037178
0.050523020035229266
0.048652666694795135
0.0889367172598414
0.028369605048658614
0.11107532615811798
0.04191310126971424
0.09856458128546641
0.08914021319335526
0.06503235142400389
0.007258465300759049
0.02135261425863668
0.04634668503955605
0.047131949257015186
0.09890536516397781
0.008162068081263596
0.2556849412144226
0.037989943749635956
0.05026443083299666
0.0469595028090424
0.03391178991901714
0.19501007715317503
0.02445256473593848
0.04028148077648773
0.004955750705805284
0.11735176451098545
0.02210450110614354
0.1355350684841674
0.026013762229494326
0.08005994632646163
0.04056430965073556
0.033126147117183306
0.0901616050195655
0.028745071836998377
0.06153465804681989
0.026022963854803887
0.05943068181197937
0.0796832057336346
0.05339569331895479
0.11820664525781106
0.5134584647142023
0.07769833805250372
0.021503215232286644
0.002043021555773845
0.022124834687249594
0.016818618402376286
0.046774367857209294
0.23362131765604122
0.005501157800160064
0.037879082858153806
0.06105474213485528
0.010971751674582234
0.04081077430958527
0.06313331948786097
0.11241631155844158
0.12962708308216273
0.09277411159135267
0.08666662951307265
0.0011523491317725133
0.09934704723306666
0.07840248384413405
0.05133375777923668
0.48057730872124843
0.054351396826203276
0.026785076398390933
0.056843013834867645
0.0005033032589463249
0.682214049945454
0.12090336174150491
0.04262232068507026
0.1891013766580341
0.006863889854783441
0.07816506833947168
0.04215452711931596
0.07327458569733737
0.033478778462778386
0.14139158284624492
0.04716094593334118
0.13400375298199035
0.025195824594226104
0.08019162879434974
0.014889601501772489
0.00634342912096084
0.045176020199769566
0.04575393957142928
0.015578832709446143
0.18723507713827178
0.10486585177922608
0.05651309428509453
0.13318003831942274
0.044266144748576895
0.11048507756991208
0.012733483089760545
0.10473464244476127
0.018827047701818242
0.17579311822755925
0.17351631020177438
0.04364876564823476
0.049845680990995095
0.009924435741981827
0.022311472201334857
0.08294708487483873
0.036922553528503314
0.06225722621796628
0.05471274730153464
0.38259392272517
0.01086626330946545
0.10801853225556822
0.017695635733509858
0.10709823743850658
0.07198193741683456
0.2201347576411187
0.1263550148814175
0.04076490742426018
0.030073977079202858
0.010263868998361347
0.0440436685744417
0.14802256499140404
0.04932458934518712
0.011502565810238553
0.06047588194021906
0.0013526494551039845
0.03419483648231988
0.034516801625951735
0.1019690208248668
0.19465453749454462
0.017333291408888955
0.03239507882047318
0.004486859536986573
0.017007810581568028
0.03549139138576579
0.07068960433871146
0.11985684268401098
0.15415191185405852
0.09653686857177071
0.021569620400928403
0.03138995259869681
0.23502109289184486
0.04305587333761907
0.009681803696907547
0.01342687271993301
0.04191385108277667
0.12747109138844734
0.12413453489604213
0.203974997251817
0.03394711446825196
0.01355339289693319
0.1292203001607253
0.05569284769447523
0.05740741004495893
0.033018522214632924
0.016122211855259503
0.01876303282366328
0.026415293693565666
0.14097487957334284
0.07766182130249072
0.040735521542435524
0.15687968344111589
0.36091310614211075
0.040352469714769135
0.6137020172128875
0.009190178825241388
0.022562472462802206
0.001908252351526671
0.14666080112129068
0.4276091393738853
0.03337909387359086
0.034828784507831896

==> anc/HaarRFC_U1_L8p0.28.dat <==
0.0281396115676215
0.05550469666608172
0.0199590849491678
0.017515613933365835
0.039066119923005266
0.09956661159223122
0.03968877974456326
0.04991076201760851
0.018910837224355336
0.1032307378341682
0.00922515864898474
0.07715308044381862
0.02328561550550328
0.04903681685138502
0.013912026618478795
0.13159076085591156
0.16312183478637496
0.026171331950512435
0.04257395566829808
0.0002136150005755744
0.6349762111343252
0.12184229345078623
0.003835989441766016
0.014969952784982456
0.04134917157545662
0.05481284585781265
0.0324068862920316
0.06568655337358868
0.1117876694236502
0.03080066999480257
0.1540826955583445
0.05722279227950508
0.02839440341265875
0.15371781188327688
0.03701023869682704
0.0038692867298894653
0.03150764125235618
0.0018181841853037015
0.10970153594336439
0.13118828903496735
0.12016009475063409
0.0738269391253491
0.14761414267427952
0.11346715523488818
0.020744154125014274
0.009909913815704227
0.006554743989460311
0.11575818682120652
0.06723702175464376
0.04813878461780941
0.08811484797788638
0.01904314679746782
0.010749868011297034
0.016750933068469528
0.01911378420599434
0.04224309444745751
0.05362462961132198
0.015071464151554487
0.10204598457499073
0.3063575816379444
0.10699225208519714
0.18085355492569954
0.053997430515081164
0.21742328708235903
0.051462004509536356
0.24194176751068222
0.10522764445504884
0.060514825655071235
0.060609717589300456
0.11099757290650614
0.03257327490587152
0.16129085864809298
0.023382155655701484
0.07098087470876269
0.006946137050546523
0.05865890099225919
0.2619065922366251
0.026862926471587955
0.03025300458341289
0.21469965068342853
0.046073257017626296
0.13207680381316272
0.1776530993869944
0.14344297372335307
0.030527976140546517
0.009533271055105012
0.03354787765646164
0.10276893820083483
0.009786692986647312
0.10724592409602056
0.18146521325752055
0.013587385998977412
0.1096192958786432
0.037438812895788695
0.12496083719463194
0.18279121261180264
0.1354286785713184
0.029594838343135463
0.06195971478796296
0.09450564518796868
0.07124009500856267
0.05075628376602985
0.10654750047125201
0.014695824688434183
0.011758461717577561
0.057324851919065674
0.017933171334901285
0.022294623773069133
0.00548937687261941
0.12057331242530321
0.13565116597756244
0.06170467386724761
0.02926907958033499
0.04049871099741228
0.025954544791193468
0.07828626696696699
0.12215009709056573
0.12765563812933944
0.024738641681013543
0.2172844221663706
0.02335756078272593
0.5826243595779109
0.07216150515236425
0.1034249394679055
0.26469898780980233
0.0049894054635096444
0.07536957109773772
0.02600356020779736
0.057276158711832004
0.016613837121657666
0.5385005025401141
0.008085353441403157
0.02077244632386003
0.170845455425799
0.12751941439860573
0.042061179545836776
0.027772229674274285
0.011913083738948439
0.04625302885344427
0.0762102149930468
0.10127740098295611
0.03457608216297633
0.06175056732964489
0.07268339971101617
0.039580898102992375
0.10961445859183915
0.00801323058020363
0.6321943661154437
0.02196720339707573
0.1024433206286999
0.0013883164751640142
0.1268509066424701
0.15251608756442825
0.1505317391439288
0.019122377439252825
0.02036501529129726
0.0388710660749032
0.0031489799718601203
0.16488169992721335
0.010736422945714785
0.1596693254727206
0.019746980386760885
0.015297134092505889
0.033769437923065034
0.15525029488054123
0.025703681815811605
0.06789452548715484
0.02625229044627869
0.0013751555349378252
0.0412536687794198
0.060405689127741025
0.13190535183725444
0.022668209998481625
0.005040865117623113
0.08227823975415705
0.16268600697858374
0.1987703991073068
0.06873250808233988
0.034022247382973804
0.03179640337138775
0.0008904020908229443
0.0034588581967997098
0.1833420401133149
0.07132254061420262
0.030975838076991724
0.14896298304855946
0.03432092776624294
0.08232761738384156
0.10649519476816274
0.06677284229363252
0.0351558965491851
0.1365209877547071
0.1088648503838608
0.29230187280479697
0.04438621719697717
0.011732572190049454
0.035232992334638
0.04582889919706617
0.12951797520690755
0.05301601256407747
0.015992371242156394
0.08318862781631778
0.021527388377315226
0.01361120244049708
0.005670157087471454
0.005685583337967116
0.0695912962977935
0.0028312197348234532
0.05533431752759921
0.014927063993725264
0.2865541192977961
0.011363286597411761
0.09552466335081097
0.1174961914280798
0.14749754892937655
0.050952171700701515
0.06909583507861322
0.015948017407093826
0.08949144675041756
0.015572965882969473
0.0623749770854848
0.048028024887311456
0.14489718086833484
0.1034735987467737
0.036027321647522155
0.07046934121077343
0.026537506551209556
0.0007263318516048068
0.01530804996855957
0.041667828201093
0.02050229362546461
0.07124114103625578
0.040547569947480266
0.04159787390420521
0.04892444993760838
0.33059134593186684
0.09655783020665319
0.1452844763333778
0.025739608119499185
0.07127253630897291
0.1765285519191936
0.05993138330105682
0.055263814490030656
0.10525202910023157
0.14723619946222902
0.10474487815756614
0.020184374091029876
0.1441641287578301
0.08626998861217175
0.03161987969779909
0.04963456735289578
0.1357457404089849
0.046962143134966806
0.1288449141224304
0.12457919007996471
0.02083764415736974
0.028799396879834953
0.1093858524198185
0.14075469426509443
0.003938463570591088
0.06425759877109041
0.001642052146818407
0.17028462660286062
0.07055913780115634
0.19912301403150198
0.0016461167179142638
0.16053881187478672
0.05473884703343201
0.16422935247201137
0.08659783968329272
0.08781270384042912
0.031866702037973225
0.1069237688179631
0.07216981729830302
0.08572883440174843
0.015083755955494924
0.024368227776795027
0.033236010866716084
0.01876761205865581
0.008005070937408645
0.3896706774559372
0.030436365391401012
0.014202131845256694
0.10686506768253522
0.028817324240706675
0.37244444995594395
0.06268789697178347
0.11186982405012827
0.0038791952259235795
0.056415562573477046
0.04069277003509816
0.05107910812737349
0.0447135406638846
0.07512733357899092
0.016667793012947043
0.00790011103516667
0.02034500480641538
0.22001713478076668
0.15718780281453826
0.024646719833906275
0.04494011713724066
0.06150454974411645
0.1398649527243157
0.036033995395591316
0.01763595326111244
0.09564024025277784
0.02767567521719317
0.02043586874299105
0.019240934973804434
0.1472178975778396
0.005960617744035866
0.0520020732701569
0.36994328298471096
0.21724759108419686
0.08790855561254231
0.03684704477349771
0.7115721047587918
0.003439578517833157
0.04831974557886575
0.022737866924713735
0.046867908062399204
0.0015412352002651631
0.08859039089665575
0.05069030503191399
0.0661497241197128
0.001968384906491973
0.002192349808474608
0.03162183554529435
0.13279719113848815
0.14018758212494895
0.37359050437318186
0.05848286252600034
0.054110059485554286
0.003060913071870465
0.043963272997160296
0.010067096791854515
0.16115781639935575
0.19119426569263032
0.058053784948366736
0.021796089496943394
0.03596223345733141
0.01832914862211651
0.0068717892546503985
0.04587252435116849
0.17357423351661916
0.06750124136820461
0.07292038139981534
0.0026061821474012265
0.033997763041333715
0.06018602285169629
0.026669277738598094
0.20213502034367384
0.22524512036797611
0.09281536460999688
0.05817678040635343
0.09209754376896188
0.08917797594983255
0.0020161844067067016
0.01840651183779641
0.07853150463934604
0.03651423956873375
0.05789110490999933
0.013448799558235473
0.01941501849930414
0.05272664718676825
0.044403408136982514
0.059355438156232766
0.025822103309932492
0.06585478209050442
0.0027274361494497323
0.055835309652632205
0.09260141105664116
0.0023228607119101068
0.01902829533350384
0.12034779309693254
0.005560188071631313
0.06724146004380505
0.017211125267493525
0.05253319409939922
0.10149047262457779
0.42652287767875674
0.03801051208118779
0.024088533241758442
0.013499977236720426
0.07739749591747441
0.01567403046153235
0.06691369037442195
0.16784335995199431
0.013915878535444418
0.11914479359615547
0.06726191185108005
0.050932370557265426
0.0375265584222571
0.09576849718453354
0.04433010165880309
0.012745996741753038
0.06425407618284318
0.0019721824791402625
0.0008058087409679069
0.005958015441663442
0.060220296893411164
0.0013754281008215381
0.05397307908444164
0.06359962892288867
0.0794498368752782
0.011075660206122691
0.012706822216680994
0.05913589550755549
0.03162797908935602
0.04845782308161042
0.22864484059369902
0.07269854326160402
0.030927916548631345
0.1314859243024291
0.013518227595245288
0.10328677085222832
0.0030730598336839096
0.009228410746865723
0.06487376942133212
0.09821257398588751
0.07927173330550384
0.015848125140715447
0.06442825951128363
0.037974677352710165
0.09378848685208423
0.2682543808027435
0.1535691486311167
0.012397415165425394
0.08645865562824039
0.0438768006684084
0.10431902101531754
0.1360085661653797
0.038173049009688945
0.007685850159780924
0.0098982897164881
0.043153290828810545
0.036122286333004
0.20676549904408525
0.14818555614299325
0.13893526731424774
0.0803271125426651
0.4901219487955355
0.2530546339173433
0.006270943543783587
0.024299425421566097
0.031280702634552314
0.10259262143448107
0.013044872792748064
0.05097557305402651
0.010797045470844058
0.03833067631428722
0.02864608819940647
0.10330843185291656
0.07641620304236847
0.16960909332285745
0.037188012416063586
0.007885540935642333
0.1700716589264478
0.07904817991825534
0.05945977308715155
0.07928964767446571
0.08680346162165557
0.024065397271662292
0.20296201887153223
0.08169372601091425
0.004228969957949407
0.030597976414048118
0.05664079768047296
0.07848985642184644
0.022510655565889836
0.024654760016177134
0.033645268029385986
0.12997832708779922
0.06365946427680369
0.0809577123249373
0.0009439960877800103
0.022460808236076366
0.08549802604148744
0.04496468297222995
0.07992824159611447
0.02602434686422664
0.057662636230838615
0.003258281733112266
0.003610229587883989
0.0375895879279761
0.14598507014693493
0.048750070262197166
0.079168584942876
0.07006725605322815
0.06713879590294998
0.006115827989974994
0.007199862800599907
0.019825989805863312
0.019278550414876437
0.03529929075057403
0.12906589446097294
0.09274954968965202
0.02951118326332987
0.0023046631324891965
0.04718002011985658
0.028116043632276645
0.03290570791732888
0.11304174726199194
0.05186322590460166
0.011245200236184664
0.26157482678977406
0.02853885472327955
0.03255088871070716
0.4899356875630711
0.041144441198678675
0.1903878846397118
0.05767025761796258
0.022952146504689065
0.03129767359568211
0.03435689328197734
0.07929215968584506
0.013089240040780737
0.08021350499732201
0.043154099223593416
0.013948316314209903
0.003398369890474405
0.04350412253867234
0.28830982912939196
0.09596826121977907
0.02153692006617543
0.05547769096591125
0.11435575870458795
0.04225448825157782
0.05956117455538381
0.04858650400547122
0.434928976685357
0.07358725339018246
0.01944427981321682
0.06984617059182698
0.24724137356750328
0.29162630391648386
0.0005275335974069548
0.03532444930990364
0.04223995319631354
0.0971580543254842
0.0010414024641976446
0.005241547317814754
0.0016061327689680664
0.1391547290833527
0.08698679742224895
0.007095975655193831
0.0689800872433785
0.06883885277260922
0.0012020114183262606
0.26847101126894657
0.004394835865982085
0.01503158902624427
0.013168771376876
0.015783807355222074
0.0034242381505178287
0.11561129869861593
0.0496984286176147
0.03723944491208061
0.014980890445553695
0.01477727699528218
0.1294744640012638
0.026304089776667126
0.11247433402686267
0.2160202407864468
0.04229427715234634
0.006576729732228434
0.04465600889594923
0.01040491299776687
0.05597560928466688
0.06043027809084733
0.11081737074902936
0.044747443186562263
0.0289679956333787
0.21725408942257343
0.009410692572680818
0.08942665577091778
0.013716655798009937
0.05004291628241404
0.0846441164232694
0.07004613894205908
0.047838700326848206
0.09311482662494942
0.013192215317377898
0.022384401095860033
0.08203264653014093
0.14612761003932082
0.022299823609386937
0.08070539148559644
0.07299496411049243
0.045535897878359155
0.2545293021314692
0.1705947623519422
0.08855344344756803
0.02710747909678275
0.08490726713767857
0.018206601199110328
0.1576473789509098
0.07665113567781791
0.010362367533531525
0.018891814624355664
0.010661068761062372
0.06107241869273522
0.01885714570175305
0.009433471141384908
0.02464800074972069
0.03145013876526081
0.039822028413391185
0.11859991468741596
0.046431978024043474
0.09792372502215686
0.1592874751715367
0.01852025077954267
0.04805933507554227
0.016871102606646222
0.030351848031600064
0.04125315614881418
0.0589298443161674
0.10784249965551229
0.05850829777364887
0.004282131566416194
0.042646969527464725
0.3324493018524174
0.012112007767346677
0.2041517756304285
0.003154328183433012
0.15186875460032148
0.053299521136262275
0.0023327489025841293
0.014609245926356568
0.02197001660441413
0.061053903941995245
0.007477306437374286
0.22627117631618093
0.06053709468763497
0.021374185654922565
0.03123336436075858
0.07039085658822615
0.024622878210014645
0.011850453498452212
0.027585968554721466
0.17358714461146404
0.012280750112178745
0.059492607817467964
0.08512587974217348
0.016853785182133964
0.09357536614067023
0.1199254254481038
0.048146435455288454
0.035795056607748454
0.07256318135363765
0.03222236080377219
0.292033125689222
0.0003938129683829807
0.06716755625497725
0.06075196624912465
0.05795724364416564
0.010527703730734054
0.08043035559772561
0.016595684388970695
0.061624925393911956
0.17368653805350243
0.11976274321352665
0.06350337628765
0.13427374969012773
0.025912365403525935
0.06726350662412292
0.06669607546197663
0.2746180091167159
0.08424320942978021
0.02287076371140155
0.05848316078687149
0.052350038957985456
0.27475084321871523
0.0650796404556218
0.11485349062125318
0.005983114464914433
0.07792203064690223
0.04145772231412309
0.006650921665267236
0.03085163294192973
0.09406212584113911
0.10342800255112673
0.00414853258050683
0.002403865939201538
0.047171880855392596
0.10258594839473972
0.1626779845836055
0.05647833594035336
0.06497751518313494
0.014327202945587989
0.07376792435824261
0.07237415220286664
0.024820900503229208
0.09758450830229821
0.035710956458657
0.08437179435046004
0.022724084820996897
0.09235249124081851
0.088081149519822
0.1546322883540716
0.048805736586668036
0.059238306630925594
0.030122658898115533
0.07538186042540418
0.03231369729621495
0.06802557266815752
0.01129183850296006
0.09481417826627173
0.09855016552141588
0.08491428594891927
0.09274991453262474
0.1094228082989523
0.11989841460169837
0.049856552419765
0.010287524529092583
0.0004151714502854181
0.3824956906022169
0.08815816551118971
0.05737582203025796
0.016833973875351193
0.5733452885683337
0.06327451669420486
0.11395690031338007
0.008243984937327134
0.07938153219635474
0.268291216796712
0.16244358468464293

==> anc/HaarRFC_U1_L8p0.29.dat <==
0.03986670504140218
0.012480594120881455
0.022483503343667385
0.02707876390971671
0.03737760211206835
0.04054035015474536
0.05685802831685793
0.0678434829649484
0.017416823931741116
0.06683745141411467
0.09115525390595822
0.016505067295632014
0.05923615197467359
0.10576858996893272
0.06834148176473939
0.1292117202793116
0.015487277757648327
0.01528762446638456
0.13351929420712644
0.1201376757679077
0.05984407632472017
0.06000992172550478
0.04098564842431757
0.005839257477790968
0.028673404459557354
0.02197342784753851
0.034803871000500815
0.104540175000583
0.025685212765492016
0.0540036026007033
0.14538069023954056
0.02873474519119622
0.021063773117609787
0.056753748765883114
0.12857540858021613
0.014271888606113706
0.010220268328158812
0.15531516167623763
0.10561143630424473
0.16993517981638204
0.04399097051277361
0.02082949445415847
0.18596687759574276
0.03416738206146441
0.10580985609571004
0.016320968107899108
0.017662457362430054
0.045366582768053
0.06715312617458936
0.06339644466283838
0.025436173121107526
0.044808677104331104
0.017745043057217948
0.07194104594678896
0.0660528754830015
0.0039072215976008505
0.07236313710263909
0.020001397087501985
0.09345220233495675
0.0528520693836179
0.05858218053990075
0.07617541241404624
0.006017137211142237
0.15913305132330638
0.049917949489145554
0.039067701472613986
0.06850074171504152
0.00962929241074257
0.15976833703993565
0.022083344227250494
0.025828666751235664
0.12704915585565632
0.03919096680583061
0.0147835098860804
0.04912490874007381
0.015106167437300111
0.023612964479193158
0.062077654563685095
0.023708497818628285
0.005261796410694425
0.030996539945745142
0.057568329766908434
0.0587645120296798
0.014585802479144061
0.12985710680247764
0.01273276775375547
0.00444705870988128
0.34077946110421264
0.06947295567680153
0.044509605971184946
0.05186889269694133
0.03394007918937412
0.004404510270153764
0.29076309060161215
0.03152995396634635
0.006004010148221196
0.04230309192745133
0.020878002501587608
0.0010475529291846335
0.08919524503884659
0.02143126606070572
0.06591938430932114
0.033748093536570795
0.04423634400738786
0.13038562698315256
0.0269028800986709
0.0028717989214176076
0.020841024049085166
0.006329416128351735
0.03874363056361045
0.0024417086294182444
0.062185589121518975
0.19827424376563366
0.0900587942413602
0.10486277331863854
0.04089872981580275
0.0547204861420771
0.02672858245678996
0.190746059845552
0.007817965300061893
0.014999908527153204
0.019184622035824175
0.009838966769556501
0.0634792727157192
0.13382768966890826
0.04820145523327621
0.16341015950950544
0.01806080398345313
0.037114806320691106
0.07548299961578166
0.35447656733000016
0.16184915998569116
0.08401953479305298
0.009613923812448707
0.04763810671964082
0.12618348487521566
0.012064896289908573
0.13602784872974352
0.19033118494312334
0.11222750752105953
0.0005581492976386584
0.011073100545345858
0.04870856802806848
0.01754827939651385
0.05259868325500632
0.23600175669808204
0.06703453873236072
0.08289244141424787
0.0313301643477907
0.040080711215518615
0.010665873296590743
0.06955666757825078
0.13015977859464264
0.09661238937618448
0.002491802933618697
0.07481572796793046
0.1429113273785968
0.014356380804787072
0.18651325744614916
0.10243484734168337
0.08389404203564577
0.010371712826861104
0.0017329913952426744
0.12133404054885245
0.043549914408144604
0.24694342360527663
0.09087144575484737
0.05710917577349149
0.05471260240720792
0.14203201538890306
0.09964964087319693
0.19769151697828352
0.06265755604740715
0.022959778853208004
0.03903299248658092
0.05913904938047941
0.04839740244370244
0.07802285380820836
0.026088878350547986
0.0664618904929415
0.015107623469926173
0.09356435048992309
0.17181186786718775
0.10244319437082897
0.06727243996041471
0.08377686697622803
0.0884567392466252
0.002424715661076513
0.14507115702878842
0.1920719316371051
0.06588378471636966
0.050420306399004085
0.24990933514081753
0.02459191952820724
0.016393850120900794
0.20236308571084494
0.008298942998221998
0.03875341122618439
0.027342790965796573
0.13294835563595694
0.14268805272031318
0.05903896009468398
0.00001158248726292024
0.06689607520946911
0.1725716462755843
0.11219605751510262
0.0197641446315476
0.138768820935304
0.056803274633594726
0.17938095727798148
0.0811144629892431
0.18666995131919406
0.05680812998579895
0.12745788959086388
0.03504990613076789
0.03702726765218695
0.012041833265035986
0.2097697266619774
0.049294529357489
0.06439458191918923
0.051617984822679576
0.039737398885882055
0.023096655969577773
0.05996071582590256
0.056186739117636705
0.017867729155381144
0.01851176788870723
0.026603330035419606
0.05297130200168181
0.12999625491687855
0.006577304870118658
0.030941802127978216
0.07813424211824009
0.060348298847100704
0.10801409506111562
0.18436129432980075
0.04123059848249837
0.1056220803653633
0.017766316481899615
0.03878324648863171
0.0328215197346324
0.004106590799876164
0.1802176647514589
0.049808895891905146
0.256199041260706
0.021515662667613285
0.04946453422518149
0.09239185092292712
0.03927584964284884
0.16056575657009975
0.018683005224195998
0.03403872861973332
0.026977735212607372
0.19439882287223864
0.020246329613213182
0.14448955721504236
0.037041713028699144
0.04584496624861848
0.07525403672985856
0.009847414173022014
0.1968322286627129
0.05840535238058594
0.041359554178956245
0.06780004951883448
0.09747141951172808
0.040215774741193276
0.0366339140775349
0.019641263642292513
0.02989348627096336
0.11551490687357258
0.021720664441238772
0.03300685754875667
0.024954908907500406
0.18922477711712288
0.13962528662871726
0.16193875150605347
0.052232608084568484
0.05311042179265686
0.08817869608745896
0.028949277476939546
0.056332205987673974
0.010652258749347679
0.0009558788108709209
0.2044205994130682
0.031608614781669174
0.05079170212666105
0.09769958991327173
0.016638719705227074
0.19458630166759222
0.056016630409746665
0.18235769034557556
0.08317067632745391
0.023196317524761374
0.006184634810789557
0.020276028581566775
0.202576384329393
0.07928985127285841
0.06861021140080403
0.13788488181497835
0.04486170290919642
0.010393733350362904
0.03166021592877741
0.022920152829736716
0.049943545084275315
0.09795849638215832
0.16867271886456353
0.06832569981241593
0.08317788107121972
0.016146004066873762
0.015981553764137443
0.03753306120796139
0.020975464395719633
0.0016089058081853846
0.12551558704205412
0.19888191223883225
0.08014743835620136
0.028604967689555783
0.20433268960579343
0.010350379417915532
0.0025431015141222446
0.0865114839494713
0.014386605073997917
0.6680627132236553
0.10547537120099894
0.02850604640550685
0.03022914976225931
0.19752090919095439
0.06050354035589627
0.03013702479872977
0.025868436806500805
0.04463312045262387
0.0638366871729632
0.08183894748648611
0.14456023693159342
0.24722906878047338
0.07977364240403574
0.0399135056878375
0.0508203964696679
0.09811024906148524
0.05412973309782768
0.11991443842476035
0.010369210757148584
0.08419506522707651
0.09076700590798548
0.3538777447228452
0.05139739753280376
0.07183738669108791
0.05918382665339028
0.041202994943428474
0.003924952385338137
0.011351123808467159
0.030780444186811844
0.003678784741213812
0.01400040969780901
0.019030550724846534
0.1204215721916186
0.474987296668411
0.04222150359253896
0.06781316068214793
0.029315779536185683
0.14279541968950915
0.033362697959685036
0.02954026071428504
0.1476245727885718
0.20170470892192457
0.05039828169377106
0.2676975230211186
0.10905092113811454
0.0003695555556507067
0.1061606389913606
0.045050648443935325
0.19214268719474467
0.05591851247525604
0.15190788071806532
0.017945783913093035
0.07519679996642935
0.12386630900133848
0.03241804213610916
0.02804165924107236
0.002999485091287194
0.08219378494811003
0.06532414262602125
0.10396309714713009
0.06191824854484904
0.13151655109761134
0.05132315282467155
0.06634861852286321
0.012954126254709854
0.07831732577256781
0.06348213250346552
0.029979906888191066
0.014205534907158352
0.31668717718008293
0.03284159594746848
0.04279878431942795
0.03447109808301925
0.07951852459474117
0.045015519520183116
0.07170684839664924
0.0551875829849768
0.058767742278754434
0.04851108673870302
0.03567024208952745
0.05048976541510375
0.30266578400232547
0.0674301509719434
0.19922254463269914
0.028978368313646755
0.037159745941549666
0.029983554673346017
0.016123184270859243
0.025395088469652688
0.011778948173844844
0.0617113326431953
0.046886676627567105
0.08254045709536616
0.025826666025342723
0.07073451157089823
0.005647735005990221
0.03149397354766547
0.057332971584804535
0.087921054734604
0.042618049685942364
0.28654957255809355
0.09461429711029443
0.03494849780191732
0.17521094616005878
0.04624009253495857
0.013289997183334986
0.4197232980835845
0.07061278529102465
0.014558442656203995
0.07609952457015001
0.0736713630416104
0.041570197769651256
0.020983407099624478
0.014420317612460064
0.012114318632619657
0.15173598197420737
0.08043497008089251
0.01140400748971858
0.026056351596853957
0.006753159212732111
0.18368577722192728
0.04505441886462272
0.030430037581118233
0.12263826244840875
0.11731346594138202
0.03774456796813295
0.07925846680431574
0.03950829517096625
0.013589844874841885
0.14295498720085673
0.1442790812419997
0.09816052281155702
0.021371732495828362
0.024357228119805837
0.10827825615026453
0.009158269555838362
0.05488034818866056
0.017418470532212283
0.011113114271659714
0.050814942075396316
0.03595044845288055
0.22982792796550505
0.4435817936299054
0.05843109663901772
0.026092685134138184
0.01334395813479441
0.06229990870029284
0.02313946784653699
0.06280166200246726
0.0192334252309333
0.023579957550070512
0.1285384810998015
0.10885355553552584
0.08960612520678714
0.019272541899180966
0.06454323846680994
0.029198106164486964
0.266330765168505
0.028496515446007193
0.012174039317558477
0.05961612567728533
0.015710395876351656
0.04250400619823452
0.015061989444336078
0.02278234921984271
0.003641488443269063
0.0376370965847404
0.12654178703780086
0.08752154319469779
0.12726150477510412
0.0110594137103048
0.0460490989737268
0.0516361952704998
0.009383609951681839
0.060402307173460554
0.06280713718415733
0.16128106290853358
0.0722793619599258
0.029905466670092768
0.10023322528049505
0.12089663207796325
0.04071472401127816
0.05338967735987649
0.09023178862937369
0.043996027861971834
0.019846185084180654
0.05218873708508532
0.05011028774182378
0.04476005630729387
0.033976717999139136
0.09038852185425887
0.15467411842412615
0.1729645211453418
0.13475812899127687
0.031724905777089286
0.019880874943140153
0.10152407191435345
0.0026603637514903064
0.06759164983251917
0.16309723723345665
0.006082899247271008
0.06794996774170796
0.05224095381575928
0.06283304999513001
0.0929116610297694
0.27421444182523125
0.11071013896027368
0.07998115613920562
0.07881351506812649
0.10491907923387166
0.030137022892906002
0.014840809829376998
0.43075048135134814
0.0107922657640422
0.03191031881661161
0.02114379927456256
0.07197321098765183
0.2163256569054517
0.028452532816049557
0.08687880262154382
0.04206058811858418
0.20937302841135622
0.03247732476015496
0.07465889115906511
0.06486392930817848
0.030222241276962013
0.24060920323642748
0.05809088857912022
0.015102764529745618
0.003226634220467592
0.05491186115135519
0.04762515662287744
0.10787144866404622
0.11537617112172635
0.036081784418636915
0.17272835305947884
0.042711418643504966
0.006641148107727397
0.09053013752582735
0.08046357348412667
0.049177882392352594
0.09161507442781161
0.008700690067907
0.05301725489506161
0.010479100244890962
0.056116550983621505
0.02797418085131372
0.023306886367812123
0.015526638588075337
0.019247522802586202
0.02910611859697918
0.03946047809004821
0.009120405839972309
0.07840222353613321
0.35509072582779283
0.06550337389857444
0.14728497908920413
0.008456575482270294
0.03182424883917113
0.024608211552653234
0.020878936932529443
0.08368664916947621
0.09584906617963704
0.07721110973204466
0.042232951677981294
0.04483232277819648
0.10298080472696497
0.0339230493388497
0.01044379309402496
0.061861641666402574
0.03373270217795861
0.009157424434867294
0.024928564604708835
0.02250053516247244
0.005373001612557394
0.10372979409588162
0.09637482142402314
0.04287003231677981
0.009242854812241874
0.011239048738668676
0.02886648451917744
0.042559770898846334
0.05704408343480636
0.0032901628214704864
0.03986417568273362
0.2786467558630146
0.08857754593387453
0.014336518713803415
0.06546758196485736
0.09740132438983767
0.028155608225044322
0.11649322422389027
0.06539426798218755
0.026316520617111656
0.009050707943287545
0.23940980227288639
0.02802485154790548
0.026053842935352015
0.13120710878819064
0.028082863002428213
0.26152021828530553
0.32561999051038504
0.11434650950476768
0.018286460386978363
0.09605563704941099
0.0026343546099237085
0.01363028119743871
0.0323533724319943
0.024516011521795025
0.03570020180825226
0.12549915450284832
0.01692294019337005
0.019518032593057084
0.055783291262381324
0.0010039496114762074
0.05042446669338034
0.044668452713566544
0.010892403842064195
0.1417276718493418
0.1602355324490971
0.08708045963598222
0.08549493676469057
0.12313748555586806
0.29094956208411904
0.06409482765499704
0.013542715293809788
0.09052000443661175
0.0999593616314068
0.01705398892848387
0.016526233047718903
0.17502703048758844
0.02550905033680198
0.21659480138771156
0.06473004674504083
0.023141900237521443
0.073906950445348
0.022731503816133473
0.01045784389005212
0.21328132997029714
0.16618876656378692
0.0056477882324833615
0.018613528775800678
0.023287092680898323
0.10304828949809014
0.1179223218837872
0.048405987315781
0.04956290847328227
0.03189288874850999
0.023552829744762756
0.024402892175820926
0.2964714922232826
0.0016015004482496376
0.08856802491892254
0.06830814758706051
0.03611455598442211
0.08884248094885094
0.015875761814666548
0.041592516822303145
0.006865199882049167
0.015663323511069773
0.05817637885091335
0.1569178622161214
0.06133697493884903
0.02602638205456462
0.21170376146875264
0.05165991644753695
0.027586036608660654
0.023831481975622012
0.017006900455006895
0.10068657292434129
0.03667792980762083
0.04436487991064826
0.02436547324929922
0.07032368914090081
0.048410549958989864
0.09389980301553533
0.06823734875124585
0.12812061485163484
0.16093423767330212
0.019775680828333125
0.011834902778130346
0.003997660024618341
0.10999718528466303
0.03934625882763968
0.013327482553140826
0.040367932374458404
0.01038472140204857
0.003590346296273581
0.04438893275695831
0.03655631074743907
0.18751660089923533
0.04256604548656967
0.01807317979571334
0.01737710573429056
0.08590848939696435
0.2788427458660853
0.028166748028115737
0.16031953072500027
0.1815556500206184
0.04441522244034793
0.026126759654462126
0.06482909431535397
0.0606927695374399
0.04198152612197238
0.11708491623188597
0.00040525455231545446
0.04747230517522978
0.034340943428198774
0.023983666601760417
0.0042272471091783686
0.042477796681775114
0.04144552230511874
0.008194577730126438
0.0001781077324301964
0.014301822790227244
0.10027051366872061
0.14756705027516576
0.055235278959098376
0.15878000753366278
0.1146074805595118
0.12769573834545883
0.02318627136067736
0.0004387390789901454
0.027264480185465536
0.02250634015054658
0.028009485760478712
0.027734078209889105
0.01882987742609913
0.07374742253651428
0.07770941290399044
0.2211714827909589
0.02732545546734836
0.03606946840400039
0.09197307371338624
0.13018443276480834
0.04757130793977092
0.012115103584995358
0.0679516104054399
0.10927936674831831
0.048559947361796696
0.07204549182547157
0.07848005390236669
0.04663293352234756
0.0781550348145014
0.09467150711582956
0.0707261208435279
0.031499524554599395
0.2234062894539884
0.04946174295129869
0.12466981891680348
0.021213676037891375
0.012427875292100881
0.022828398140749707
0.036677171687715115
0.12620790867036502
0.09317278539853162
0.012731637242201279
0.007360304838127867
0.035131489697382765
0.13105840216404532
0.05854958260810142
0.0528196424322674
0.12729044366924727
0.07891316979095403
0.10419133247035285
0.19446045722059185
0.01982593718882356
0.06643917736443161
0.10574850234794816
0.06446094924322991
0.018122133942851913
0.004440204664971553
0.009273512657107751
0.061480625825915666
0.10144553286814842
0.09770733626848664
0.07975588749860486

==> anc/HaarRFC_U1_L8p0.3.dat <==
0.010089872986790361
0.024124621758529564
0.0010684771613773917
0.030916058210519706
0.1228336374919445
0.055904834079461944
0.05597606715953768
0.03582802552062008
0.25809911887390813
0.00811416995979753
0.3377193888980976
0.06237295647164656
0.006075230537406552
0.37798814564030186
0.021316467740082983
0.030108786634181227
0.11960881578443194
0.018334616870977885
0.20689704285927918
0.10203398617551135
0.04463506326070993
0.09855598937978297
0.0364966654974976
0.02136183734453088
0.0037963857789818736
0.15809827926061168
0.02361425770893311
0.006409968930699613
0.29492534448931224
0.12707698954069097
0.00997742683598322
0.006159475649374014
0.07231663245021235
0.02036913769473801
0.05304802987421081
0.03336049598019591
0.1071264086020737
0.007698460390688363
0.2283988836072169
0.20524739040783022
0.023355986934811373
0.01850036456812217
0.10048260222459186
0.01691728529715415
0.12934049246716478
0.021886565390240784
0.10084696945547843
0.0470536372155955
0.05416566009010607
0.012282136683419742
0.048694767118089295
0.1694153745553216
0.0248630447407937
0.012204595763908024
0.01576256032146621
0.01889546141023985
0.09923233034668248
0.025103536678622848
0.1495605895537505
0.017201447050995182
0.33964720083406175
0.024304989608758213
0.10201935413835672
0.20817238425324633
0.09838662452727828
0.010524766609685954
0.1340470087560063
0.21602488719401838
0.074757281227634
0.0032883790286121653
0.017961462645144102
0.03388595704304891
0.02093651291095189
0.12241152289888182
0.045937658815380644
0.06040981040769952
0.031342754566451546
0.021214379075411773
0.13294963224628137
0.1643029740358711
0.02383631478522055
0.08229868432619676
0.040675580001855206
0.04922231053603886
0.05974192366832246
0.0467214164859335
0.02113790349768555
0.038023071624256735
0.06259583788080521
0.14220734138406127
0.027372400008471177
0.03825858244557521
0.03303221965802598
0.08563155698490403
0.04505648361720857
0.03794379712018598
0.1588516649558902
0.17239277669134204
0.010100234251288925
0.045421047502643815
0.12778196504699188
0.03406755721635376
0.050464510483598096
0.11678497518823085
0.04313327053025619
0.060841434654960905
0.06184778817798529
0.028687902129489726
0.09445074694959342
0.018856776204800033
0.0032549821772071908
0.038455705828833335
0.06598676603319327
0.009422257093149785
0.035035315857599496
0.12587609035818065
0.07087235383573497
0.03773064220713606
0.1632943304005138
0.04018945903057041
0.00014227640250647587
0.02242230738263262
0.05974757764851218
0.07193288311992876
0.012146659302857554
0.0026045313444732834
0.32566845580713855
0.23310082695472983
0.0625439018930643
0.14348351074931479
0.5268693407439894
0.2800587592708807
0.0657915686751345
0.02732863887639178
0.22338206783351755
0.06814925595409085
0.01610086801753826
0.12388907403851801
0.020464494423228497
0.09011307004955452
0.06539506530366805
0.11610355969488138
0.013943907963605305
0.018252348763827895
0.058074434085621414
0.0865822157263612
0.05462995257581707
0.7120922007919597
0.0832499968107314
0.011801701356178657
0.02208233669209907
0.22174286500921
0.057231782002803024
0.05728965451181819
0.03515292304511408
0.09394281238143845
0.06737857748203532
0.08752093479606644
0.020399747446013465
0.14643316131435255
0.11161530200851605
0.06078622345542325
0.07976443474141579
0.03508846925983014
0.01741785914237369
0.07306858391786697
0.0034784375882335856
0.07872780235029203
0.020521989053772234
0.010823231904000157
0.4226224582579655
0.02970807492984929
0.0026080184805493374
0.007520160901731511
0.005986028001640047
0.10405376724994722
0.006729778315422155
0.038134868536723786
0.00861338011855204
0.0454962513737028
0.00175160991834332
0.006597647929514251
0.038832343345840285
0.18097020436668806
0.012965760810559265
0.00309154525941165
0.009391608590836788
0.04351004364775766
0.06061635894211143
0.026887272750794524
0.008595558978045328
0.15278447882570342
0.006923608735473598
0.026645608695357623
0.04740520003284664
0.0012266398794481444
0.13730117370645264
0.0970417844487961
0.07651752973744691
0.04723991111845931
0.004082376168636629
0.0763314921439946
0.12045098126809295
0.10245929507156462
0.030928116953683055
0.16510403016901606
0.03675157093254721
0.16405265122870796
0.002661710070747993
0.09267708598127712
0.19503795731320792
0.042717548980793024
0.043497074420589074
0.0062933419527134
0.006036776242203602
0.011338831961371844
0.009642410285878764
0.009124435854739677
0.06291942506173503
0.037909731699484694
0.09324171614965239
0.08463318904434469
0.06492770109062077
0.06507592229499597
0.0269725597405923
0.016640414976946485
0.024775733474618613
0.03313120982260258
0.17518454463168362
0.10789038418708037
0.015896256104141075
0.07423466774324128
0.04947325213925117
0.026783649228701835
0.07074981664364619
0.031822662320554654
0.16350678651046965
0.11249946760607783
0.13640386438922178
0.008925065459985069
0.015148777692520411
0.17289632229434498
0.0715067264705981
0.09639747195518136
0.03238742658662384
0.06407046268506457
0.03590880891806874
0.04224814539866443
0.02344651523820063
0.08359288380417099
0.045200705214190236
0.2820384624956013
0.06924510746685686
0.14059621338518696
0.035325482995116224
0.009036049421528169
0.0280378286733678
0.008724721613273015
0.07209118622005412
0.0026728660345409507
0.1365517870403673
0.24679133014061355
0.07028162379382849
0.013222970510294483
0.08160653027782731
0.00890813317959112
0.0852738368438047
0.013442913432645514
0.040349655746125215
0.02129406867466217
0.028427354113989185
0.009429627412832011
0.004214527927084792
0.09010414948945523
0.031541223793442805
0.0362021551355083
0.01539122649753958
0.023797160906111517
0.035618651356103044
0.008658097724975777
0.010298525561632601
0.05297735585234889
0.21263158827169326
0.017740491900875274
0.10120113791327452
0.04620540521896719
0.016102963932029802
0.01841914970444905
0.13744410538684781
0.007552501154224707
0.0018431265768954466
0.0011351353543076362
0.008140549829788714
0.03678009580782184
0.1341134270969304
0.052089773683750194
0.19251187351154148
0.13216927345351062
0.05138144945458243
0.04677391442931641
0.00797887772460182
0.008248462171539381
0.20296133250287451
0.10850906054397814
0.0201829847264673
0.005360345407351104
0.1963451723209937
0.03365567570852555
0.008392393852397538
0.041899831831710435
0.058061652403688345
0.03663927185365463
0.02944903973037759
0.008811858952398697
0.054210250020320205
0.07255272656623953
0.025688613299916355
0.05697212507028224
0.12218977930014106
0.33481144059921153
0.021466034542440306
0.07638868193444948
0.00814848871498407
0.017135751153952578
0.011233752897100581
0.0039047447591806523
0.0012889761253773427
0.29317849499281473
0.011134410100799194
0.049083807790269884
0.05190039938402321
0.035835969882868454
0.01825754689245481
0.11567439454504659
0.03447905695091181
0.08577217437493487
0.027826511935450184
0.029650704173729482
0.360178860848577
0.005530134102254033
0.07586112947361989
0.02905649032094415
0.06599287577773993
0.06531712837866367
0.030960324996274904
0.13344952237836796
0.15056635881599834
0.03623477689771545
0.043490679412126476
0.020024956175798296
0.0037524649283960853
0.06465875275428946
0.018677823373673144
0.027085028046596703
0.01678500471516649
0.0017270808393916063
0.0031065085115573755
0.014666613978900248
0.009297487110679304
0.011110578256561384
0.009476544531136291
0.07737761726862291
0.023162050542884907
0.08994531464932842
0.07251822558430573
0.10289638160939622
0.011662412496590354
0.03981540909697611
0.033596095442977855
0.04721410170514798
0.017028063786846806
0.13257976075502714
0.026656587850436557
0.029151367914205164
0.03706705040201276
0.1026535046595353
0.03974778467073988
0.17666882541977885
0.027987245878694934
0.2651087354303547
0.012075510380725529
0.12169100364427586
0.01750677745062986
0.342769430002809
0.06461146047040155
0.07990739404201866
0.18418050859423865
0.13539896405048443
0.034139609518607575
0.058287407223129285
0.04557103676688984
0.021900470903181205
0.05850016278235371
0.01643174525498327
0.09658148334029823
0.014001052035687899
0.30999903895286357
0.04135610643570699
0.13181182155406806
0.08178999998349712
0.028003796835563904
0.054581420358145574
0.03069747974325938
0.014677821187023255
0.01286274043188187
0.010591611931994342
0.03208643351613044
0.13556073563409496
0.019287031665817658
0.009144332018683926
0.08472120700102487
0.18979056392836943
0.0024924089659643014
0.0320947539535791
0.2359541113341639
0.0025527021608514502
0.34392864924089955
0.07996842985240017
0.044461769147190425
0.13317193045735898
0.08204606958118711
0.5793604641054784
0.025723116664613663
0.008387386513389517
0.006404151403861486
0.005929942174907179
0.08992645119208366
0.03761784086824338
0.05647846755764373
0.12278748871824272
0.0708013203427295
0.03362212261019786
0.0343371192627025
0.09882742773762544
0.038856233561895236
0.022769070278940092
0.05702881238527867
0.047929216440583663
0.3153392658456914
0.02341567922038434
0.21186369556054652
0.10400678771001753
0.028025349772324775
0.08341415088300319
0.10253071849456062
0.04455269874857903
0.026408661479251895
0.15227078880073902
0.0498913556251129
0.10414515622156859
0.1659402806111565
0.06512354773680916
0.10870052270384085
0.04483504929729685
0.025315672683917694
0.04069899494655336
0.0030474185577232388
0.03938190444455355
0.12169598003601234
0.09297937151412171
0.15650020008407203
0.16590424238720752
0.054057297852274824
0.038075970795035365
0.034519397479307865
0.037254544230922775
0.007116510278374235
0.036008983461784196
0.08465386084967942
0.06855831865236404
0.04339733372848027
0.0115525062415552
0.06373946657871997
0.0837503866616996
0.036954400809358606
0.021894939387667598
0.042624301006498604
0.021948353274799708
0.02966925616288339
0.021387603604862207
0.0659633275785895
0.04099282255037176
0.01295390671394763
0.039067294324288
0.021574212829529
0.029582591837671465
0.06268097067234435
0.022446410088461183
0.020826391462170194
0.04084008024026956
0.03470038012441814
0.014029681385411205
0.008680534648341672
0.06737613204599248
0.022356351243397677
0.09368792200490389
0.08067820169758823
0.09471229347947849
0.0830625517893936
0.32273936308364953
0.024372525350744856
0.08447816418130738
0.1917242328815755
0.1289980473069684
0.05717084095411391
0.05460672971875829
0.06409991625394254
0.0015143268694214282
0.23918396233564232
0.03550797967327178
0.057811789794858945
0.0012782453932151767
0.13758497635250272
0.05526738194031776
0.03863398269969461
0.24549533961792158
0.012340027815860577
0.03415903517232843
0.026986217827869988
0.03931156332728832
0.07564397224700821
0.034960801805692596
0.13134168076972882
0.17887040742790677
0.012310137671232197
0.12774674315958806
0.10211334027166866
0.09358679582823122
0.09546108431136066
0.030572179593014764
0.1146142598749045
0.010226469008201232
0.005154048178622068
0.024279766529985168
0.06280644109106696
0.014916194820551966
0.024995868580484342
0.08615529592507434
0.027045752571599448
0.014856448706324498
0.063966191593911
0.13547538764743344
0.0248065078937401
0.07248145984646674
0.06703496461764089
0.05544480384179539
0.05656879713059848
0.02255387441430304
0.11038942032101712
0.00007197675785343974
0.0030210959018851396
0.037242865520010736
0.07519803337534513
0.02331062023096646
0.02595527195075136
0.0024211806696345303
0.15106779150901792
0.1503808891738642
0.004937789801895821
0.06896292462728355
0.04173358974868354
0.012233951861054266
0.06628321031630288
0.01908237247484587
0.1356946481369243
0.011481299586897224
0.056647829014798826
0.06510358297121752
0.021309775538112474
0.000049122358793350304
0.17375725435237813
0.09300198487852171
0.06042832434634765
0.051500555896802
0.08115378646640463
0.029968375972341244
0.01621690205928199
0.07141930617720588
0.12351373037685898
0.12289791395380292
0.03656629471480833
0.06863994032591271
0.11233400067302964
0.0032363436214975045
0.034573944868427874
0.2810361533525888
0.018310594702068205
0.05795314992683642
0.09642016929312953
0.12994068630209638
0.0576682383971251
0.028153563535522043
0.06402447656271636
0.14777335368354416
0.006436551770040692
0.010032102834601951
0.008381603696388986
0.06261479277570212
0.0134838528198544
0.029337557197787537
0.026979119448915515
0.0437261948147466
0.060862970526437
0.015974987941250816
0.17390359169230013
0.15063088201175254
0.07532018960237336
0.025528308262167117
0.053009988515223976
0.03812904029333255
0.034331927615873475
0.10524605837365433
0.07505857934082835
0.22500816294191714
0.056881395465703415
0.019361405834572572
0.01744199540994253
0.0959242872773775
0.07793817921321836
0.010450510699118986
0.022578067961688143
0.02473739892334357
0.031327219478111096
0.0201883679192614
0.019200170500187533
0.007935649773549089
0.029427989772242633
0.12858030197365158
0.02339866013888997
0.18020199874688594
0.11856055690619399
0.00898816422247677
0.05398524378085764
0.019866809634788665
0.036132830025347014
0.07114998000545782
0.018187630167305457
0.013394232244061584
0.5252387159581398
0.10366212795394766
0.3106915410154144
0.09650262250900338
0.043457294794394065
0.054567404811168764
0.2891156192146371
0.3796999728034289
0.17122046769248667
0.09318439382514591
0.0036282757764404187
0.08552877087287698
0.061258191628779705
0.023221591538127948
0.037534145876105714
0.0821989683982636
0.03827678373265289
0.2951707189771921
0.008354779977803926
0.02803064610945152
0.019903195161275842
0.09912581892287546
0.021647894585725084
0.044196274606533546
0.020191421410404222
0.128039092158611
0.049970537387389546
0.036279771408433095
0.05156626440829246
0.12624878811814352
0.003172695353036034
0.09247282494126963
0.0807859487496294
0.155319743612839
0.11658698505468479
0.17183583503072591
0.010446835568398174
0.0801156206616144
0.06093345741102323
0.032629046151168704
0.0026305304553237074
0.06152109398394821
0.019251031655992505
0.13280338335641637
0.09547425355779801
0.0024576481070208624
0.0074621006365978805
0.049878451497956285
0.00009747687134224555
0.03787986172222081
0.04982992739663601
0.1259715122117583
0.031395724525185104
0.011674811838865137
0.049353884572130594
0.1046881553245501
0.06213876604359628
0.20806124101252718
0.04591636704978913
0.03379198010744747
0.04768708240505406
0.022940116164297367
0.08410676003722846
0.08166485720800216
0.12407564384902078
0.18165978071077674
0.009735940689845218
0.01527579234680907
0.013266924493294982
0.09525528093998722
0.03406131605191223
0.10506262662303648
0.045621484154440554
0.02064348001249789
0.07009022286733735
0.06530150766517179
0.07950942629147134
0.060828698869127576
0.13455035063529633
0.024268473816725755
0.048496834376608226
0.064278305965379
0.0657768553988988
0.0675642871107022
0.02209845329476704
0.09338295450464708
0.008927904433157205
0.061236311758427794
0.03959242301157752
0.10666414000209164
0.006369587968270368
0.10868558480158934
0.16660826684651375
0.012045477439613735
0.04736943104118913
0.03518575516127622
0.05422285781691873
0.18328138303664931
0.24732889945659947
0.01569383109948906
0.030528523473888042
0.016187599037593772
0.09079508968814572
0.07474036311135471
0.06191133008514555
0.0013709002476580759
0.003399732684897413
0.026310067857688597
0.0006664491120689432
0.038286852449374804
0.031009336970650885
0.030461217504789133
0.06526182693462779
0.05725724332675168
0.034762994062141894
0.19050064758245447
0.07567070242991039
0.0849971458558853
0.07267446464145626
0.04737697053054844
0.08788133099342117
0.055905215522133844
0.1024245029428715
0.08903188579789117
0.1140944592284997
0.12323126837974772
0.03961463365166596
0.07964159302095242
0.004065293639277843
0.0533977336011904
0.06154115647604131
0.32374521244905846
0.0664425113611375
0.010597002688153426
0.2845365923220325
0.03163189392861637
0.05896383017068327
0.012586017294011036
0.13419738798573258
0.046193357594290343
0.03091438128231614
0.10453550671624531
0.02893420490339785
0.0014688614594911865
0.0028196462204732836
0.007573468877330446
0.02387586135789612
0.32536932916175154
0.026178103400620555
0.02347796921837427
0.003279151537469171
0.10291058966299288
0.02641327834583494
0.008959306411936275
0.1745799656423472
0.09810632891173068
0.027466829796317902
0.013438731218973583
0.3406642617650343
0.04388050820875952
0.032857971695088355
0.012912714990964505

==> anc/HaarRFC_U1_L8p0.31.dat <==
0.08655170412350148
0.04584907938344883
0.05484879629853137
0.18374599791131913
0.09613022667126492
0.05853052919706041
0.06892773615841792
0.00026910746897746774
0.00767747371124997
0.07443745532506876
0.03600667634976396
0.06610836601518438
0.008436294706174506
0.018577738994329265
0.08595607717874017
0.05538561276219876
0.06502371152977345
0.040477853973613594
0.06955518566972664
0.10543082490496838
0.07258386120689704
0.02861227149169648
0.22567794832000254
0.1389359945839331
0.04270044973765799
0.12266931558000527
0.011785435559332693
0.1475277023838852
0.3644570998242802
0.1561706895364784
0.013444911168358277
0.06971989703669214
0.15340107346734094
0.043513558903655325
0.19657900844633253
0.15944461005265523
0.06595343127833903
0.21561978300510676
0.23293340396504184
0.004832578706536202
0.033022371895249085
0.010918172822114278
0.019327236805508453
0.0419086002478225
0.05534742141158774
0.004050635404965802
0.4981244524374709
0.035592632932408795
0.05633023567662349
0.17040732201459682
0.005556354612096414
0.08773573927575501
0.0247237712037391
0.03222429687562907
0.03890347697754231
0.11660298272751074
0.03515257969666008
0.09521353076203827
0.04506984873479541
0.03783048164621235
0.06254054616945577
0.01742226041997094
0.06691775065971341
0.04392706756989796
0.035744614371561845
0.0645109467875258
0.1335245813832612
0.011969275322300733
0.0472699297497494
0.0313375755928416
0.010593228434265066
0.019847515370289285
0.014049913889687413
0.07939761670273458
0.006755774797731063
0.23196864884249407
0.0697932664302554
0.2773134938755048
0.026548731762084
0.049694912564178316
0.09689922411733465
0.002444829280037428
0.10711361441852035
0.1371465586098102
0.07755609110370527
0.04100495180361653
0.03723606462655628
0.2477161892991856
0.10927076264053953
0.15315068023107747
0.01069014190298779
0.009702089225310321
0.09026599257261826
0.15177985433882757
0.25391783143218905
0.18974135878376164
0.035045586694675494
0.04330570652522434
0.04831284496438726
0.024485526373316687
0.2678143407662851
0.02815005932954121
0.017012750811130083
0.03734454521682229
0.24293994008410602
0.06205442758423198
0.045661779339656317
0.024792044581976997
0.11130721701976166
0.031033436443818112
0.042061673411427476
0.04714922504785575
0.00019296760056321542
0.023257842086167123
0.027800530548608413
0.019056964426094305
0.08080043975283774
0.09135746555157918
0.08805573140864091
0.08975160978281771
0.3565072385582706
0.0542889238170566
0.06710336506159893
0.11654911674420498
0.09325513333210661
0.04362653012266075
0.005783260227965558
0.052459064444119435
0.008080661947754154
0.007284656210963532
0.012745463247061578
0.2180473745631792
0.04266950262703443
0.08169388729421422
0.050946893961955085
0.010591387708586709
0.031388931310417804
0.06971123847181898
0.058885465140694454
0.09605256533999959
0.01350801242318422
0.020161351026740694
0.05389103753131433
0.08379125122203304
0.10817043684498381
0.043346090755915875
0.03951815556318927
0.019884653681130394
0.10952883141617423
0.00667942925478211
0.24716741850678914
0.004106980523033721
0.03782396774200727
0.042365778014249504
0.18207602697353154
0.20801947303156
0.01944304605381361
0.17349279766093448
0.06106014198820632
0.03425703439029836
0.006151310971034934
0.022328232061515223
0.0244253936599234
0.029685868384192092
0.057506014232703226
0.012014866835693543
0.08388605262105206
0.06080844775848749
0.11906151635872292
0.041733323630785905
0.06274779865184282
0.019638438855264298
0.009680928883899409
0.05836480747074185
0.09475221149432457
0.09532021234800252
0.005486385423563892
0.3670087952121033
0.09991850175748165
0.18699564512700242
0.0406419593410388
0.10327642471184932
0.02270199837612146
0.01180725737526962
0.07999961754309962
0.08760947051099692
0.054233074931790026
0.0359332111258814
0.11194367974410241
0.1287930896268337
0.01557277846005519
0.025332162020385476
0.11070976114092317
0.02428634550269699
0.32283899853812686
0.053292460962786184
0.03052453905667685
0.011750707399802827
0.022903609882861574
0.0686072906717227
0.0104966608419124
0.09066362780631841
0.0036500418305195925
0.013795573805493401
0.05910348727584277
0.12367730286972362
0.12094336933920605
0.0024567679510240316
0.0778979472610833
0.054368545633024574
0.09577570749961202
0.05677345419485178
0.002081655127185902
0.07008548814261388
0.07572404323631919
0.1126022532126931
0.023305778451530364
0.14109836221093455
0.01866204484894213
0.16191164078473136
0.04844878658954263
0.03896058442819046
0.17766158739127796
0.06412952263233251
0.014060925338185018
0.04846576540510934
0.08523552014090707
0.292379000472676
0.03498889543217289
0.10041483214111793
0.04173424244863147
0.09129119444200837
0.009026383450940647
0.08907617969833315
0.07272504166800021
0.08209065072259746
0.024247890032831343
0.06783639141270557
0.01252357544084253
0.05687891060047594
0.005594951086106124
0.07754603214238909
0.08658606554945182
0.24807959793264814
0.04091754371328857
0.2616149222174697
0.040915178122695885
0.0316445331792337
0.030629417471362674
0.05455075735274241
0.008849402667908799
0.16458451559180634
0.08392610814184812
0.02863191350822553
0.07937688114458434
0.008498519902828967
0.017818480941683236
0.34656286576512235
0.07269082048447881
0.1003643350129185
0.01439887092241416
0.2857488724080189
0.014442688687351296
0.07601630600263982
0.045744829267822446
0.027902137665168032
0.055973542563380996
0.03738215902667417
0.08076198093180516
0.04297626399910944
0.04951896661632879
0.03536028785281265
0.03470966185794262
0.01147680426263487
0.08608066234251222
0.03458437614518567
0.04187617383800078
0.0483960960067136
0.06984535103016523
0.033821725208561255
0.13161030548291847
0.044852227116047014
0.15052880212664568
0.009680142190293003
0.022434208231982635
0.031440772382007015
0.011195211495542673
0.024275889584482603
0.04161117966305415
0.03781040047902063
0.002393039570196755
0.00918266118298375
0.11208496879001459
0.08352509721882047
0.030713433176088645
0.20724390836549142
0.08714240079789488
0.08625036676082756
0.011347798522804799
0.014353224071138334
0.040390553337752835
0.09317866759385236
0.005740919906298189
0.03607300861551659
0.03890324851135514
0.05003440786387713
0.02807714556842046
0.03668768339195546
0.07530198908899537
0.04598512483186107
0.015981038823157087
0.09679198011465508
0.055677928468345836
0.0031245193570018626
0.004220174332408953
0.022140556770895894
0.0016287254793057708
0.0748561770244905
0.03313850431245688
0.181997971415269
0.1821676084818803
0.057169658215849704
0.01504698134246524
0.1886720697183356
0.02624530589837291
0.05259299551979708
0.022506220352202212
0.021290272879670575
0.11776233961965114
0.10465295779453328
0.005485323092370144
0.035672123928272854
0.013805687572612961
0.03697446854276854
0.021446992804275714
0.012253598139614326
0.16238602475451105
0.04122069339837905
0.024083454264060066
0.03202047454061691
0.0646805767949266
0.009493813106708696
0.037862632335988536
0.020719849711256802
0.03199049033655169
0.15171328069090567
0.2135721795763404
0.03821398133886117
0.038082068449742525
0.0011489935230539878
0.07663260588420232
0.020221418740492304
0.0371754466591799
0.198940563688089
0.03342483604937688
0.033433116697789936
0.04424794544007639
0.06597801334992592
0.05145191976050164
0.011390391669300802
0.024611936607427626
0.015678908142471415
0.033309075508146796
0.018077787025268802
0.17823143800533942
0.09969799093409897
0.00400613857082741
0.023407566648379553
0.015748184614540115
0.05478428550060559
0.0916111144781301
0.07165152846193563
0.16421251037982337
0.12611478450826535
0.05495787988793338
0.019940726756988894
0.07086034718322679
0.010723629789360988
0.16004961751708666
0.25906201184874517
0.020795275265677673
0.016531873738342247
0.031263794013857024
0.13012402668526574
0.020005670299042457
0.021625300183257222
0.01581434978095315
0.13524613298340984
0.046162946601259816
0.03829620278691071
0.02943575444732665
0.029212136798836753
0.15506283404060328
0.12766289174754994
0.07211627251165313
0.05993117867331852
0.03789640865197526
0.05077904890423209
0.06594289916500938
0.18207394011413947
0.01896073102331582
0.006517024409968392
0.055523886133364585
0.033280241444408415
0.011388313126826227
0.06480779223977377
0.13642735334188136
0.15251096363369457
0.04651322805400487
0.0004121364380385801
0.041950668065573085
0.03087252994346017
0.06237635210517741
0.059089025096216344
0.09910748644237467
0.026191967179629717
0.023787808280727463
0.007407379334614766
0.006372122703758728
0.014364700514674027
0.07447414636863246
0.02614854460926963
0.011359130666153898
0.2698854997118211
0.11890077810748427
0.11478142503982601
0.04241502647013942
0.012213128478487984
0.013346426359572783
0.012557552361220595
0.09552999439833748
0.17469734276231144
0.1640558046315597
0.10151408566276746
0.012924061886605494
0.12276083868863683
0.04778836002438866
0.08554786105613421
0.0027262069036063296
0.05175334368026535
0.044213487536539094
0.024113838155778833
0.07195580521671639
0.16433403230635626
0.04899132704813837
0.0987770519889185
0.10118114877072384
0.1454534338442163
0.0455961533905571
0.019532554493527695
0.090813250512806
0.03182139049423367
0.03387961810006638
0.13014398203472619
0.012445658866584556
0.013483735778843906
0.012336386935564086
0.13460734754235829
0.040570469924267445
0.12766788001109572
0.03317477214694402
0.11352254324537456
0.02080045037670814
0.06394613889597608
0.13985132080889773
0.03171849200529008
0.06200066570183252
0.030937189407659847
0.09157216961087897
0.019419173381198078
0.19921340832923598
0.014175774218932723
0.014958525622145478
0.027970254491703886
0.025104854046994002
0.038945709842358886
0.01063800940703105
0.06707826021054364
0.12706626993306352
0.12702385077329112
0.08352724427300576
0.14600079517000417
0.09049299781583876
0.10072249341477905
0.047945110942348844
0.04386251027192011
0.0310062619460586
0.22079321983750083
0.03840635030525926
0.09691204634594669
0.03763868385911161
0.042212563859068006
0.0015901251948749796
0.0027146109026716663
0.12298173802493127
0.055290608017397255
0.055937416620018963
0.07837327074953138
0.2589156407526783
0.03333402938384791
0.016783330006883253
0.1167605130096711
0.028326696680955495
0.04463572925388181
0.08255343797050131
0.014964869812316596
0.04184879893627437
0.003698157829319741
0.1481578869323149
0.11037670536593282
0.0473898564705489
0.011155282255307897
0.27100226256530063
0.052501627334823185
0.1257609701986771
0.11557423907565925
0.007435659900120177
0.04671393526368314
0.09079998701605442
0.005326504083063816
0.011133477829356805
0.0757923227726169
0.0022441028645798985
0.037452502412630734
0.09631449636377351
0.021230848259387872
0.04842310495632817
0.13942855565957796
0.12005710797062055
0.026939378194114495
0.00979862453071717
0.03401406303615819
0.16149548998883778
0.014181031733167485
0.06941506340457047
0.07399518730197666
0.01491955336161607
0.22572006228502528
0.004364044332104334
0.03178403606066709
0.12942348353161862
0.009339876985626936
0.06807349406499902
0.060363509034906906
0.07320839621017701
0.14418286456255558
0.026302254670395812
0.039680195690688966
0.026986494232168548
0.2017493260508844
0.04539592030302349
0.12412850566752082
0.1710068744809277
0.009752260358292176
0.04051652406490684
0.020808743374354538
0.0015150473863093452
0.03850934808772892
0.08807478806526332
0.05102284464391719
0.024539090591033343
0.051620957803928474
0.03333717026981919
0.03244879874612725
0.0082146826697827
0.19410455533091528
0.05916671577449276
0.09636472366021875
0.08623098417943492
0.008915595013300354
0.31370618987415366
0.0007735497986875885
0.1562539805702014
0.16261485849456922
0.07399809398732943
0.0488224670569312
0.02712423749075551
0.03926650826263636
0.46121125606707736
0.0335251059619728
0.0705182323055745
0.08830172307580116
0.054890975029349344
0.03854740887409435
0.02085804361478989
0.08432001314963111
0.4518245255969935
0.09044436812863993
0.1007491678777333
0.1963999864359267
0.06191214157721402
0.06693347682634133
0.008733269707605153
0.06602363214140824
0.21915084391272185
0.16989182712153342
0.3337367444798868
0.057976405565664677
0.015211767520209122
0.08015947953811418
0.017650377287137767
0.06514316164562556
0.014225449340191964
0.12136954452710941
0.022789108139181797
0.01388725410497149
0.055689858637075894
0.007607528962501637
0.006745179469935625
0.04058148830598672
0.05627808209479907
0.1624855359991585
0.0022538159205613547
0.02302367470562247
0.29340294957149726
0.01685308918423065
0.08560612476628247
0.01548446414983172
0.034570237105557615
0.0641480385854745
0.04871384175526361
0.0891216890759298
0.019304109689166307
0.12968619277307591
0.016294821962169508
0.582263126340199
0.019460827149794857
0.014411453594727813
0.012903251641135401
0.012178583123305742
0.07880378070950006
0.05703820291132639
0.11604332394044171
0.13302042635423883
0.10262832027790722
0.037778142161416506
0.07685490172588677
0.03531785563955943
0.0485008025133149
0.11621940960358694
0.14129874261733072
0.13572036258818268
0.08333123430649865
0.11079072446937513
0.000420711349000021
0.07452826320684662
0.03822348224219732
0.006281011287739612
0.23232589009567925
0.03731065354498924
0.12692117947807244
0.016858649028570875
0.0844399215586865
0.031000295327269167
0.1312365337589482
0.05701935628410383
0.0018859396756760358
0.02224250556077574
0.017631771798019582
0.08921874715737392
0.0594078288144422
0.14380449925618702
0.0016705419056396093
0.0031736161913519852
0.07672646612287397
0.024246513661057907
0.007745214123764288
0.0031167855390300593
0.02585067242384655
0.13458082275113906
0.13789234086967259
0.06482251950415456
0.061747997628475854
0.004883344462072054
0.12174254615823848
0.01819781690222097
0.03998159766559123
0.03510876454597265
0.10536571794004408
0.049739889909688445
0.117839319227293
0.20830809789155635
0.10683697184549161
0.11181358971185118
0.0034294777069813617
0.004192117108533396
0.03974245052679127
0.033356810374412765
0.004124787621403581
0.061332810362219124
0.06703413803766248
0.04728661965661401
0.02327945385018279
0.05527990540300461
0.07469563715189487
0.11073543613367953
0.03350783620877482
0.06831446143877158
0.0614183414501582
0.1624440462684731
0.009578867466678246
0.027067057899460838
0.0748198694210838
0.012309579222192045
0.01283311435432876
0.09284024795364593
0.07331412064864906
0.4101411315091055
0.05269863700820367
0.1571064802340986
0.1284386134048878
0.004318012676750652
0.07929689167968199
0.1206992729163129
0.1301845065077322
0.46658289673780395
0.047635384162335946
0.05050470502997899
0.04357448350210766
0.06063352275970654
0.02495533869420957
0.015518872456213586
0.015395781397851157
0.03027885450992769
0.24009434931149143
0.07677789690136666
0.028121135151279373
0.040258607441170775
0.007802051954591959
0.05309796950076864
0.09468604481730034
0.03934006014015155
0.0209519065572031
0.05970055146496195
0.12013863818445512
0.06649090606173556
0.045341013649285736
0.0625554016973168
0.057216048869091644
0.014923321721483439
0.07740847760978907
0.01743967172165016
0.16882053069084138
0.030988759745968382
0.09057029631698289
0.07954783346286577
0.0884039145203697
0.001335790495264527
0.01771475298686889
0.018495210029602364
0.021505490303528205
0.05033432202048729
0.04128557715213273
0.06917834335479821
0.02956642282687939
0.047361510555423564
0.2214254122529977
0.020695879557551228
0.10951328540002844
0.010788939381472601
0.010440635386346582
0.028405484815211206
0.07649050532880554
0.07422640723265433
0.30184702754994863
0.11446088203866532
0.0498806309335881
0.08725642990669842
0.06645996615374929
0.010075851602093388
0.07756332515114313
0.0557438870249698
0.10415986901039628
0.0023507123188632943
0.08116104165170439
0.08002377221177616
0.0853592737650881
0.04274404955410525
0.032717643381412
0.013106492721564368
0.043773148453185626
0.03074769647133469
0.041195737983976806
0.1706414611425578
0.059394354175925035
0.03677656385782071
0.03635145470407296
0.1591038959744353
0.026485736864609727
0.05091346049151285
0.19109517331530343
0.05864988370479315
0.08811282752775768
0.03284657802714517
0.06289860445611868
0.06022986071209591
0.012450156339729372
0.048385752013560636
0.005014616713238493
0.027776721126391086

==> anc/HaarRFC_U1_L8p0.32.dat <==
0.04997220461563957
0.02716253570996065
0.08641827792671805
0.010602021311571045
0.0849556923601631
0.14686002363973347
0.02598235931964732
0.018906931726527246
0.03127200827824836
0.06988906697149229
0.28699047058708876
0.01010849192809206
0.054269282570977954
0.007480835725484647
0.028534447842043988
0.2580524446587024
0.08785206723209765
0.16883524617028808
0.20263048438609596
0.02084772306801316
0.06866906418840074
0.053363037044538986
0.02699609180470839
0.06998015216800083
0.10852433574737398
0.003578484907620003
0.014179761301636083
0.03331432495671029
0.11497743391633396
0.10561283614772293
0.07913986642617393
0.07639230388748036
0.026897272206531125
0.043321029914930496
0.029130886284300193
0.010657000543203113
0.0516070117734011
0.021387271753632926
0.007632740038105811
0.15182243804492962
0.013703731409376347
0.07755063003724087
0.0604054918815426
0.07503517447232758
0.15872710691223818
0.05930676511637491
0.030189874272174386
0.029092173304068113
0.01524075734326117
0.03226978365785516
0.05527075805233899
0.0678188267927909
0.11291979255136217
0.019320726126081808
0.016758517347552772
0.007628301618297519
0.031898869848693605
0.005398487249395355
0.08404941097641076
0.13384834141612212
0.051441298073266944
0.06490014814653244
0.02916634563435278
0.2909941360510687
0.014539364204700415
0.1575108660954378
0.006220492222115096
0.002481232752054588
0.007779118952453954
0.0838205041952139
0.18673102415484602
0.12596844339162985
0.0484957460538468
0.029135091957846245
0.05788317490961083
0.062489138070199714
0.03322090300607134
0.03604685094269867
0.0427847651152371
0.016850166182880683
0.05581086740636387
0.15011786884699607
0.0423060268084151
0.001605786108739545
0.026121376326926363
0.044014849599674624
0.08446119146390633
0.10746187272427041
0.007055346106519767
0.06501662615283095
0.2941355258115521
0.0025715896517499756
0.11533061548613444
0.1720526536872805
0.012098414410371707
0.034784352200096104
0.1217840465722283
0.03053081228187784
0.10395048454758087
0.09082371544006478
0.04392982768809923
0.20450177790758636
0.031608626765668654
0.0548925236172766
0.09485557956858295
0.3680018526237289
0.05622740491752611
0.06562560280958625
0.04703881020269382
0.053844697397173055
0.07272400580904095
0.025474606649121472
0.028948300728451823
0.002202060939870734
0.05675337048804321
0.20707492305485667
0.05115496653876775
0.029639949693791107
0.10465975011788613
0.0851712379338945
0.10116803230918672
0.015309998588698578
0.005261845847682876
0.1066865448266955
0.00486267508789524
0.03723676521351057
0.06711344488482338
0.0007380383331781827
0.03883474337509216
0.050476355080772146
0.0951012929389984
0.010625904837332298
0.07694571840273644
0.04786345523884025
0.0834134297620078
0.12012121916980505
0.00031482522267833516
0.007045754265686367
0.0019162479900434197
0.04711660815819373
0.04175026079915181
0.04705368833514492
0.08137201833002658
0.11074446782941107
0.037584651312077215
0.03325979835041196
0.0004927942493492635
0.023415909383642675
0.05399943414074257
0.09503885118708401
0.0769527592475699
0.10268043603289699
0.05926778899553119
0.00766289896420409
0.019823353186534425
0.018258693942579663
0.1057069101736364
0.0660251425576301
0.11760779645744478
0.010138871614109307
0.003949837492052709
0.07184816551639052
0.11307612198985473
0.025633492359215068
0.04310878331467131
0.07789775672811329
0.14899762681582326
0.026819547182294685
0.10493612724773732
0.05753514236651089
0.02549966112589781
0.059351607491343
0.03544242155409962
0.0165672384538206
0.08782637855082456
0.018616322492356632
0.012942728910269718
0.2076680272944256
0.1270977229068439
0.0831029956087433
0.02263626223234692
0.014059631406148071
0.04460782830281753
0.011147408645358316
0.00017868038374608714
0.05153960102835398
0.023071155926185603
0.03917900396138633
0.04858295984993012
0.05610505059399125
0.06629158193048751
0.05932758056995441
0.06642248976784582
0.08568552725760889
0.010933093604969003
0.04758855558493185
0.1502542979174693
0.021951255143165115
0.1131535673094893
0.0517138372034975
0.039355059733123976
0.08142381923945746
0.04072375838952306
0.06371230344562695
0.014863775931002993
0.0848743341280113
0.038487491667562185
0.24675121228885294
0.013291243604556061
0.01671433579786728
0.017036475277051995
0.031136512194862305
0.014141045050107052
0.016418203277775673
0.1885508093389697
0.3447745287497224
0.336263175796695
0.10760597331698686
0.022721462574269866
0.14406236061686636
0.011871094803315808
0.04524035728197007
0.1630282919137777
0.013408621933714907
0.05596526261176195
0.00215913434873361
0.009213647580910662
0.04246268761638225
0.008083839279200953
0.017820348815536926
0.08704418400247746
0.031555390649105015
0.014477048918414528
0.020982503661673174
0.10438574424664396
0.004186500373599136
0.008089525184382865
0.0050570585684345986
0.021444503224337077
0.03614804961839352
0.0614368595793827
0.04273856121022155
0.03314261261070189
0.059278848548320905
0.043285086861766936
0.012617485678003628
0.006659303267189336
0.06766244601192467
0.02070309174138078
0.10154594046003328
0.03633753180757923
0.025173434457434633
0.3098750743472144
0.004541304980532264
0.23909014086136582
0.03498239133550205
0.013852861234307618
0.2764546741135097
0.1632560728194497
0.00938192495058006
0.017480484845710687
0.13180429713060143
0.0714693388262937
0.04492121671589436
0.07641237380543926
0.012697853413601563
0.1392877511079495
0.09319614538813399
0.04030458491736642
0.013246786394486893
0.10756733129370437
0.10594032345620029
0.03302805940836164
0.003693204166907542
0.04334417002407292
0.029634541825454948
0.019500788697166833
0.01869996972651941
0.0531178046452111
0.0600507483543822
0.035657286765969874
0.06601709122137048
0.03171536498609005
0.04555335230447312
0.08293081106636951
0.04749899727357083
0.008611168449753695
0.12948716602668967
0.015348010452130235
0.18011445844289442
0.2121518003696543
0.007990062184105409
0.07575352242576516
0.08718922467059007
0.09737750858897992
0.1159356989006021
0.04479160981133199
0.011558752687566325
0.13625213260104285
0.05159919844466605
0.07041307861728857
0.11879381676051248
0.06432760602817893
0.023235877028103553
0.03724252016973648
0.06633367351282686
0.004802572917490409
0.09913555334790668
0.04787228845895524
0.07791641082834683
0.01633938521978127
0.02740566902637005
0.06475457579491813
0.01667679012115531
0.22674510853751664
0.21429744800184838
0.12013660505010981
0.16871249076185882
0.00622061938001432
0.041885568141704306
0.019341053114794227
0.01668628365875198
0.016174419095501782
0.05953987692481763
0.07895069613959436
0.03430954551883606
0.04100431102420872
0.09517440678546812
0.06636452083119736
0.0767418559013509
0.023825270310156913
0.032088523268703234
0.004448183361060393
0.013291047271134374
0.02566103916726019
0.09924532152376606
0.11913409319912521
0.07327564466255396
0.07618655113162905
0.023614243608817278
0.020299009635015578
0.08556986577944786
0.06350223827248352
0.03981018907324057
0.3362906857731356
0.0022767558690652773
0.28005518535239876
0.008486887051760374
0.09278628978912844
0.046712243782817624
0.020188715194043323
0.05546764085642393
0.03143723549226194
0.26913130911812455
0.018611944453017983
0.013694563925562725
0.23203444522100866
0.32219780284675476
0.08726257438478853
0.31770912600351925
0.10940067531564865
0.054401728866693866
0.0009361519523532506
0.042446464162473836
0.033483949867778355
0.008073002662887921
0.24011927356990556
0.011069790050392127
0.12923071808674536
0.05105511344440992
0.14254941064742624
0.020080105576584694
0.08451633070006807
0.08090024651384091
0.05769594152163184
0.0806921064651261
0.03454239844353903
0.0021028179419097966
0.030545785051661088
0.09718910836349871
0.1164933336091251
0.09061334365454889
0.054002481512601
0.07346186158886674
0.0014979297837508304
0.12441187669952614
0.01045038452648731
0.010060200535148982
0.09427052638037248
0.03977708745192276
0.26279785961646207
0.10561273876220528
0.015983568116298207
0.15733649846521158
0.03958323621851622
0.11138578721527928
0.05224763558723947
0.21073815964961534
0.038914622915605164
0.05013130866424675
0.02087318238075265
0.026986487651445554
0.009412507552614701
0.15107064102276974
0.03736845434841404
0.13952778321334935
0.03249350706438419
0.06582909544262647
0.07936660737830781
0.07333047885030632
0.016180590147796606
0.051549635078047516
0.004877780769366842
0.18273589353212702
0.07039210396899825
0.13414459757739056
0.15259257742659305
0.009802782180223457
0.004177324181499437
0.1139739958586243
0.03187742020742684
0.01631817302211622
0.08327003428072094
0.0868273762488854
0.11718254797356682
0.05887285998457067
0.032004893779947204
0.08744250557825693
0.4903382084397446
0.003042729721575536
0.08198999371128375
0.02503097275836892
0.003126497345619235
0.059231691215730714
0.0332669683700992
0.2489973985258913
0.05394499668884036
0.02012449845576565
0.1704471394771084
0.08337527750890555
0.1066110564347371
0.06871912168594552
0.04978125004655919
0.060511903485510714
0.02247516666528941
0.10210954326885817
0.15108025182680176
0.04191297061380688
0.010941965952768981
0.040715178033206754
0.013877273812550642
0.26586671443194476
0.06341416027670436
0.012629793724131574
0.06264525444401993
0.13068610670032596
0.026460399103184287
0.08937891342962934
0.053383248993997316
0.05050600830279027
0.02904446213692207
0.08716012126444896
0.005758325218552477
0.08132562964341122
0.0076090501706761356
0.02155234387455149
0.008145622033026228
0.03892864634727016
0.04453450241518672
0.0350516241195355
0.012513953727767677
0.0006368140384584601
0.026328130485235406
0.004804541517197742
0.07745505613484702
0.04489656276392457
0.01998780151984046
0.03641941362080936
0.10209133108690353
0.05361864554160981
0.031068051291647403
0.06945912661584103
0.02942294110373923
0.03521947761724685
0.09284674375869627
0.007739614866254516
0.15634123710084497
0.05978637043395554
0.11105725179258415
0.06996092835709887
0.06667414427358202
0.017441911058927777
0.04716867341795739
0.04075121852806986
0.00780697126351598
0.07961489551711518
0.13394740078709758
0.011193483598930772
0.060228214337599686
0.0382977053219205
0.03859736031962084
0.030616887344892544
0.051072798526606525
0.04332637416117679
0.0621314982025829
0.05446131406490249
0.08423438915131229
0.023784129032050818
0.11262703548478062
0.26270535862832894
0.024168172259310904
0.05432583472766012
0.04496225672673497
0.020209043129404664
0.04127764299017606
0.02675172728375712
0.02146285753519694
0.008454641491271639
0.0017738941534586905
0.11713011213098701
0.07761836223029728
0.06532312065078409
0.032568975366722146
0.07183266974700572
0.0033491728193512896
0.05391806643350176
0.013992928255862716
0.04218195847198565
0.017633421333100065
0.09563383131238899
0.0440340839611534
0.017578716021447737
0.09909772978952694
0.07327081890617101
0.03303731825702285
0.07008127429760365
0.0915907960192415
0.04815370477040703
0.016240709916807785
0.0900595841964127
0.003689246547959639
0.031341040414518094
0.07061380108888539
0.028231400079427708
0.024354862785849817
0.0156396768520732
0.02380250823965372
0.07768114537701402
0.06145249122864987
0.24217425666738443
0.014031149211283598
0.0006888194579060193
0.1536682099231977
0.09032153522056341
0.008416859917246675
0.08043058139087685
0.10842441122412562
0.01596172450468592
0.10391988978631958
0.0528271984946313
0.01995461806454802
0.02273302528323797
0.3017061554201023
0.18987295994990275
0.06408932839178479
0.1929946250898097
0.0916289622642251
0.34002068413856584
0.06709477445656171
0.09568679948282369
0.028850276432681815
0.02000449583575001
0.04326069658757009
0.026122779164148218
0.006747340234722218
0.09179400807638143
0.07670541074554262
0.028366386539551102
0.13181614222763327
0.014491852197918095
0.10611921910573482
0.04775534843209872
0.03329218354155974
0.04514597616567316
0.030380453070122607
0.029036033247052676
0.06316938163005055
0.011647268512882837
0.30523262349623353
0.09666280222279439
0.027973711022467984
0.03842740006935182
0.08642703561911882
0.08755891814002895
0.028084149413387875
0.043854939270172574
0.012956026751222486
0.02743910292041168
0.07158180040969556
0.15275750327459825
0.10493168354762264
0.004608907681498763
0.016383873063713382
0.0380709240656979
0.01726065983484806
0.013012120383616696
0.07854799585334926
0.07830279888075227
0.06578799585245622
0.015229878449835614
0.1092506347782786
0.06449952300482048
0.061919130952471306
0.16818533569124441
0.07320155409095366
0.20069627011452046
0.02561261757928772
0.05929260678949315
0.030763310872624086
0.011486332267847666
0.007993096021405082
0.02724206950169671
0.06278362028771081
0.1738079427832804
0.02130992391125286
0.09843951350583317
0.1280703258121023
0.03729485912893053
0.010465058664355303
0.021225557629149665
0.01039108606770417
0.10181378011666886
0.10128488061930213
0.05575879169375355
0.031886438736386004
0.0826055543927932
0.06630222451929266
0.05593733492978779
0.09032803528313006
0.11063018709394856
0.005857281778946091
0.04214805434401728
0.03015257410661754
0.051577584869257474
0.0028717814286361686
0.032224237079835294
0.028247080898995722
0.025686660437413668
0.027724018954379856
0.212877881390587
0.10066110374176684
0.04472563064367258
0.08781299469106885
0.02653615682872551
0.13440574848208725
0.006154570024016185
0.009966371555811053
0.08163730481497548
0.07851989904804742
0.03749983521591107
0.04579857315911807
0.017793544198653994
0.022204158633751008
0.03517372412756203
0.09057125938564053
0.010973390467005812
0.030516853061733285
0.002475019904725588
0.004653811845944972
0.005809871321225139
0.053742201494053954
0.00676341409230498
0.04184006180206149
0.13002494764361808
0.06572212286032635
0.04049742837581677
0.01745457491478389
0.040106437419461155
0.07550851777898646
0.09067053435244415
0.016338351259214026
0.0024512158075689263
0.09580380429371664
0.30520950027539884
0.12683723968120492
0.006593890126483666
0.25089410412224833
0.036922453065309876
0.030920825423333867
0.05671236739015857
0.03640698687375448
0.3224780113582465
0.046639586318125405
0.03887594083652895
0.023987301604437468
0.005682395225255938
0.0030864696284687936
0.0958606749416452
0.02994154153250184
0.0707227534255773
0.41529402453621816
0.0753560157554039
0.028316732572565208
0.11895333826608565
0.0002514674056912488
0.018637586366909986
0.3061911044089072
0.17862137011846038
0.04822404072115048
0.023622535558129588
0.05455862573277487
0.11795724845766428
0.0910427597223203
0.06368377756213833
0.02260687201004449
0.02393308201977873
0.01617763379636176
0.21121336288538994
0.04026479941839518
0.03530951212286807
0.0011448257742166805
0.018837276674440722
0.04600990907007306
0.005779990104582622
0.06052995900519532
0.5296716747458974
0.023339001789929984
0.03191668763326128
0.06141070472457987
0.042219109493784254
0.1709050279867342
0.002165390265674915
0.02532027663176708
0.03909159731008621
0.04608544414916021
0.01465497683811952
0.04142316681742977
0.0025729385881886166
0.16529860918068637
0.03487907265818394
0.13554092883588242
0.016999608731456835
0.2901681575191135
0.10842158819057643
0.0919669539258185
0.04548699134748686
0.018689406713500976
0.024562520657064282
0.11240006475403919
0.11905962008713813
0.11047330720554904
0.01089300265742423
0.10995584039020627
0.022272168261830174
0.10947110538845368
0.01937433864019266
0.0573171646800307
0.06220599772529
0.08982527855991994
0.007900365815147577
0.03140843459021748
0.2722462662440484
0.020107912820325435
0.008535301042122094
0.06920000116195983
0.30007328427489205
0.29759305293159893
0.006054145806026447
0.045369776898780495
0.025570433384635667
0.2672513791362361
0.02088665394213002
0.12907418318388994
0.015045872283345516
0.07399501239545368
0.06706184636064481
0.15794984411595392
0.011534493033729358
0.07533839401929494
0.03749324508898938
0.14705969664274865
0.02101437308266729
0.040962014541392346
0.10104779443642982
0.0022548893741535705
0.18686715298917644
0.0063642944869897345
0.009171543417866194
0.0027523714420970937
0.015487243764474107
0.08670561878750505
0.018050311182297184
0.10424715768645677
0.6521469487480347
0.14518955254638172
0.02295930240437025
0.06593371658199686
0.016576113892504556
0.028778801784922647
0.05631579686592076

==> anc/HaarRFC_U1_L8p0.33.dat <==
0.04922668086668683
0.1663917624527911
0.06243126016225121
0.06053905519033546
0.02189954515555062
0.07702385096298138
0.07318163181672309
0.0014332969023249824
0.1376747337742426
0.026835636347188038
0.007454091686370741
0.039004094693341436
0.09881341184617326
0.08583374463049777
0.14857152641627008
0.032196925535634094
0.013286087245135372
0.08577746036426336
0.09386788763344805
0.06686166287923147
0.015075928947835396
0.21731060262865454
0.033521953869896634
0.07448384479497845
0.05881886733381497
0.05134402656259287
0.054303850681114325
0.1738452968527062
0.07480145800400155
0.06959599344335991
0.012161194847054298
0.10982292869908047
0.025256733133416306
0.04012032744857311
0.028485295345927707
0.10047282356927996
0.021404735140552744
0.02876862132800945
0.0472028657214061
0.5148457541814272
0.1268619274219077
0.04451502240535377
0.011417480205634574
0.001404044228138718
0.0766482023629922
0.019348809671957526
0.12324555590846815
0.016738472838255237
0.006802700830602203
0.058700295306288654
0.03320720248869474
0.00396931274067049
0.0020842653159263004
0.03297933560448115
0.035630935051892805
0.009986795748410814
0.0254187066426724
0.07705536748156604
0.20186628850024657
0.04988014439773842
0.10494731083439669
0.023479568099212582
0.09039463896203292
0.40902315058452005
0.06737981875536553
0.07560807613046078
0.09913849659338259
0.013723472984656546
0.019361409612014217
0.07048562269636605
0.061998123595292234
0.0019980930386360096
0.0215480933565501
0.2136182878338485
0.02660145253367286
0.054561182972255276
0.030938298679074026
0.015141719663827775
0.025596184010394884
0.04324370813757281
0.01921828737987524
0.04335602384664747
0.18844430553553826
0.010578468751492131
0.014863631005999096
0.06764314824049884
0.0032846331399837944
0.20109559610401892
0.007054851684665232
0.1078521078506356
0.038221248569223015
0.17218803995585438
0.10826158053467992
0.002532460712037753
0.015258938079287155
0.17809594635162299
0.020454585727884448
0.04246353946366969
0.002478774504143043
0.0411369005377573
0.010779978480830748
0.020841871075112647
0.0522026872764145
0.11781278869975689
0.009590831620120196
0.13706163977036756
0.050023332498587814
0.23369204409572433
0.006861899286945513
0.008660138170247782
0.04586752150968012
0.11949185835420992
0.048762096769467904
0.07576021013998006
0.11457453294062818
0.0362750080086261
0.0066207139970412094
0.008520831371779364
0.16901040216611535
0.006873054160578392
0.1262502217798757
0.07598700837171989
0.005138047805455485
0.026320576210096803
0.01682500473535023
0.1137443481346202
0.3008642736831734
0.013199302372678717
0.03097779630543764
0.29635633179790416
0.11488830321196827
0.11085446353645657
0.005302972709080929
0.0252895639976772
0.15674422817140735
0.045960488131526554
0.04951452015707133
0.09027446532110713
0.02540376207349459
0.10204510920605812
0.1110672385533373
0.11057319803384211
0.026707079285907792
0.17934247113763438
0.007884744874700762
0.0486983091342829
0.08986226732980096
0.03328418447197382
0.0618325756091594
0.012888161329891663
0.03408252377972083
0.015598797580368865
0.07277152417553767
0.07598677677714166
0.16569361881034597
0.019799255943761473
0.024986516547615734
0.043678850519929605
0.08807931394528909
0.017823181361541467
0.046547146630259655
0.12441669943828876
0.10875215186590281
0.15051033586674215
0.013826551179166865
0.005562855316999457
0.0029894708214887075
0.11468380921159751
0.08603319407673628
0.02229647154046823
0.010414649691289567
0.18206943934092068
0.11873622781925039
0.11128816702012187
0.006747374465213025
0.1558245235878315
0.050430271931088407
0.05611159874102934
0.08395616721036382
0.03840452931807659
0.0353470946191192
0.1626621121191538
0.2373098685057756
0.0251625168109575
0.06421423625232923
0.06701372249888654
0.010266659589662932
0.02103542975776007
0.03888514434428238
0.017714109124322388
0.009700744511183069
0.03821175199210435
0.08171286035078633
0.04600754627169795
0.053400603444777005
0.21224694523844778
0.0249388453901178
0.4128280741139565
0.006428622508556835
0.00022442762245393936
0.03690939611592689
0.014010506927568766
0.034525350376371805
0.08508398752697034
0.0009178849330064684
0.0242713188045578
0.03550773720441934
0.023955297535486156
0.09751029412628844
0.020301923005318814
0.0138147621606604
0.06532305502388974
0.09597721620661745
0.06676060613236884
0.04608063301839123
0.03852795935537749
0.2136091202042219
0.05131640216859047
0.030597945388794286
0.02849715729719109
0.07629491448526692
0.039939717249485106
0.04987124501764265
0.053175938893912436
0.02113504601451978
0.04655149322620875
0.031181368593300073
0.004928739189030593
0.020556238194863716
0.0032220596946410437
0.14118146883506755
0.016742778133774335
0.030560165683431305
0.006573347720013838
0.0013643235563637862
0.005350794209881024
0.0944834652022652
0.0059518936871186335
0.030752771459937125
0.0025304997909460923
0.08123072791527043
0.08725406456591808
0.08195625320377622
0.05995718697090816
0.08120280733101275
0.38405301533829206
0.029730936078873865
0.0062852848666123725
0.005868252295502367
0.006789611499602561
0.04054733028767474
0.009709823793897112
0.12222565794387692
0.12674254865149215
0.23161838441241178
0.08665973206175316
0.006032690380817806
0.005672364774660184
0.08158305057625098
0.015797722877171468
0.13328251672180716
0.6662810699114691
0.04315105055704412
0.08111881230687165
0.054277651280222244
0.005347186561900535
0.06817665205052777
0.045065195632706036
0.0077718750993289775
0.133714677746507
0.052046411539640576
0.05811920475920544
0.00006251648372668151
0.03386766350024222
0.10285187460464695
0.04771850444737285
0.048276940956736965
0.021387664486942393
0.0024315898071447066
0.1472230468925211
0.020686027248595234
0.05303113139240616
0.08844843581322007
0.06602451310663693
0.11683493739429085
0.035467089042719474
0.18950578668560836
0.12164159030175956
0.10492939166263514
0.20329070094993884
0.12762037683062114
0.0789006556520841
0.00789856743411504
0.027246629312160098
0.056971976928998865
0.07970470868837168
0.14222836289037122
0.06321094157394762
0.013324740451012371
0.11219844153926749
0.26838033745911105
0.011686603607037944
0.1539648516637429
0.02954656634553673
0.039299594839255866
0.0078191605363485
0.04114863866186926
0.23260252703553436
0.21536990924947072
0.03509740434956097
0.027772332002172856
0.08762873581056554
0.10326106420765932
0.017517678017688682
0.019471031378855756
0.024361867068610592
0.0714505475890226
0.12767895794278927
0.046661277651953076
0.0851436480538228
0.021211283145782557
0.046152559281325535
0.05570918558502086
0.04316722613382745
0.007598061044317258
0.0032572700364610677
0.016480280591825394
0.019165963753611875
0.07433333684940867
0.05542912127439818
0.025022911345218703
0.15297710299745404
0.0181762532871535
0.020605852386239493
0.15208643578766537
0.006390485185477544
0.04760232186771893
0.06449663271828837
0.016978390248588982
0.014465044898658012
0.04624190019950076
0.07666426061852155
0.10379697221482578
0.07007231500241595
0.04118290186133202
0.04358374103784416
0.04057680059622657
0.08504153950037147
0.016745913547710545
0.06943793063383001
0.06869453588978093
0.05845543366956285
0.009180551805883449
0.057547160257539635
0.025432323369967695
0.37630304605176923
0.011157420507949704
0.08856862978106723
0.02493252432035953
0.020040350750244167
0.04379192697422673
0.01314977056502053
0.11590746573725696
0.05129871167485804
0.024130119576635935
0.0034165687072646735
0.10957141164406761
0.058919693741286125
0.04054771299921668
0.120611271437851
0.04830664938979543
0.07097562006381297
0.1044481465829613
0.12079294170004518
0.07925223169352
0.0584007501018307
0.046644051860497596
0.024268637907535882
0.025701551586419735
0.11485185888961251
0.008584231433321397
0.0403652472046375
0.1272296427523539
0.12960395330641783
0.06131235005715367
0.11226337160440206
0.02842763118610654
0.08136766238940467
0.035734079165367284
0.009427841623117559
0.07691245638344206
0.18262762449810846
0.08005909880640481
0.047204110449209344
0.02958039454468167
0.0889983816742704
0.0013551448378121866
0.26967570872156493
0.005988801163852867
0.01372490393696755
0.1768442516332481
0.03942608263762982
0.23314306572326263
0.020841927490183838
0.04507953077466688
0.08291131289669729
0.027531393326884663
0.03922122791113378
0.02433721889543554
0.014512350894187533
0.010799326988980283
0.13776203471580478
0.016417846539961152
0.04895116607993199
0.044919280251441415
0.21457401258888117
0.02709127576637437
0.04289639189860692
0.0012499306617200232
0.01965699199740991
0.041816885753420165
0.0285362139383882
0.5735305188467578
0.08331934330038193
0.10437247006749281
0.03413237886483539
0.2700879509988358
0.048494194913321395
0.004332945216575304
0.005089013838722033
0.04605445997658269
0.010435811075187509
0.045544022075966126
0.02221998780528445
0.017157648689670724
0.022992559099668783
0.15705197166367213
0.1451764382361562
0.05930254515987122
0.0035733366572534555
0.011435338362222802
0.05799089600412666
0.0255841380238388
0.0024122854870474533
0.02397988232234186
0.07985376719988861
0.04219365007643225
0.021393858471518187
0.07228232552458146
0.23595179354196405
0.07307624032360877
0.36488045442554884
0.06427188873479157
0.008229972638943
0.10323105602318565
0.04770472915212546
0.09214920966709146
0.3562159869546114
0.10813747816049589
0.017216532633615972
0.018229905324679895
0.00956833544251425
0.055109583486412435
0.04712120376652918
0.021408420253102935
0.08514848183026735
0.04425954956077564
0.059809061188241475
0.09384285997069938
0.1959709059145958
0.057200848707056454
0.09686145883281032
0.006495785263266671
0.04245942399434816
0.13963116844586973
0.06776204873025751
0.03905678756774279
0.2099846139834997
0.014607768585915809
0.10270439072040258
0.0051071656293552765
0.05676142483089004
0.13201616055703044
0.11946329703253218
0.027687979147738625
0.023712560276141003
0.09343414539536701
0.15580285377632683
0.06741618462421928
0.11450217363844113
0.04911459011119036
0.05128595606212698
0.029239389526836138
0.0038902856465547185
0.17957716762432857
0.10075261011388538
0.07401918524909161
0.15451819066027167
0.06840463956731789
0.019762055237003234
0.004228162503598051
0.15372372684818725
0.06874623846217556
0.06006799298610254
0.03990430074480485
0.25413714469712295
0.039292890575258026
0.04370919553476228
0.09341593346410566
0.14636958368493685
0.1109436129741652
0.08311250917264415
0.04311096389559255
0.04554040607822342
0.00873122505290822
0.06846987585259184
0.08636186740893512
0.006421055407509805
0.0979168172009938
0.043676561799403935
0.06040083299597296
0.08646868316435599
0.024789834507172634
0.11052135322880129
0.6626336179792913
0.06822764369975258
0.11889593100942152
0.05356592228695085
0.10571330605318453
0.10184687806403867
0.003303737687491597
0.22501583641108663
0.0018266227594022685
0.23544537133206916
0.0886224830511645
0.09523184095385018
0.02563558489384415
0.16267744993614805
0.020324103711379986
0.01804326351634765
0.10943410406500546
0.09717317096530344
0.06721269299315118
0.05647110738498913
0.08084226702839992
0.26868182137113855
0.00502460295059882
0.01074112562332923
0.1316332819978286
0.05561018091847319
0.060959819020798285
0.023678702580008894
0.006786572090647943
0.13956029843504922
0.007266260169921894
0.028923660260318156
0.017454086598528522
0.09507982271071196
0.17042628834696266
0.010461884762981911
0.01819282583306771
0.021392513131152098
0.2357556312511205
0.0029933769915568213
0.04462312439610217
0.02289081807930534
0.04320576501137919
0.06421148136380798
0.08917548846713669
0.02487778042995748
0.2408479660469999
0.0018786264372614894
0.006332930081590207
0.450537990196404
0.07485276797559176
0.024491083454774333
0.25734604489872326
0.11653530683822905
0.042046077432304686
0.05554379329518975
0.13277508850830846
0.11853630771041089
0.10094317734725759
0.0028651825153315487
0.06150872958065112
0.023621716162455616
0.14393469823056412
0.0038193968722340134
0.12068784017442914
0.13596109574759635
0.07096438968678413
0.09124634691986426
0.03308677446512552
0.03513445330126805
0.1101517271107769
0.0650587555542573
0.18363289562845653
0.06485219375734973
0.017438976062617507
0.20029269202964323
0.005076899527113978
0.047333740204267026
0.008586372263117025
0.022186382115356333
0.13368095898514576
0.025685608039678138
0.06877544237083587
0.030326545767093496
0.13446546248437422
0.034669897408710126
0.08917357072915022
0.014430212626554981
0.24363564905905633
0.21280959847447725
0.019299131304187797
0.02094872934775913
0.03753398553601945
0.08934212587353657
0.001015522870147556
0.023115113974005667
0.2541108122403352
0.08223764910007807
0.09972095852163826
0.01296886716665026
0.0002431242477227399
0.06104368643182496
0.29160185585877474
0.013281719179583172
0.002124033729805994
0.006684813471798337
0.027462196200343875
0.0157790929869193
0.11942781437726302
0.04608338341575241
0.07792679631116683
0.004655159050159369
0.015822126387715928
0.05854329441697736
0.010321628289108889
0.03990414857978016
0.015401779297894458
0.07718019130444684
0.008506376271165166
0.09920301812360718
0.0687398078916995
0.2876473732039434
0.01888986942082628
0.009899566245777178
0.015146881942136012
0.14950264842224986
0.004424597372393393
0.08284011067003957
0.046928427342876465
0.10457007861146664
0.06978497153219783
0.017423301621009447
0.002139351353551978
0.016120265772647194
0.15952600709892434
0.10033442100720065
0.015704069756942864
0.18926144788783103
0.062410150085475555
0.07003238598533916
0.028789093365320005
0.020349232574792157
0.008506039059445235
0.09217045538329834
0.1177312786268534
0.0014504840678329245
0.01906661980246044
0.19523684291330337
0.057233630471681625
0.12776546137899378
0.0021731813665700744
0.14308666104311166
0.019279985780115087
0.01612807328417381
0.038932018271069985
0.04584036722838209
0.04131447864657754
0.1875494927212093
0.14383368778449093
0.022585628181394195
0.002869187279434603
0.025863977586953957
0.05544182187707695
0.040533774322739496
0.0008909209928011405
0.045022299643360325
0.07125590792121424
0.07748835787787865
0.09970900349120103
0.04914183031048727
0.009378308507205259
0.012632523231184975
0.011578588646442702
0.1362622378617613
0.07893724386176716
0.005229210829692591
0.004253167266832811
0.14081005417916462
0.058976552811794786
0.004152890044734583
0.17924875700394685
0.04625630545187063
0.011065620266444146
0.006343264073604786
0.12688248767365962
0.08078914851137577
0.040372484440487105
0.0030215877724955095
0.07375601529534163
0.06627055559125704
0.057131213932340316
0.02953809922283097
0.005675832991133439
0.018244665486287066
0.2762168902178651
0.10155756634861259
0.055404745927276004
0.028286208187891286
0.1305540807738735
0.01604191563722484
0.17166258158665793
0.02137255641736473
0.17733705942971711
0.02991198742793874
0.14293254529694358
0.09670394117252455
0.059248335051805094
0.03168433428130014
0.03438162784229526
0.01800949095582119
0.13481554836445542
0.01737199089061477
0.004188250422657641
0.034949220030230724
0.05146308217477909
0.37357721560821117
0.12002047958999948
0.13381734986134408
0.059500226949667105
0.007570246753437671
0.014297487239210769
0.009559233502519287
0.0037147142439850453
0.012091911538934847
0.09968068819363261
0.17172755053284144
0.05200320180782139
0.024589950238295785
0.20850728026307988
0.004792550802677732
0.07847030927869304
0.027244334355531384
0.0381948853912464
0.025835700877822044
0.030843905832643244
0.09402484964759183
0.04132941513052042
0.014531700373407199
0.19411160254253304
0.06626174123129247
0.11065114743080712
0.05324797886599404
0.24989844731949865
0.052330172889881926
0.07494928026866315
0.00928054421543891
0.005921478242018974
0.05113286761189162
0.01974662864176141
0.40300620352037625
0.4094009252118078
0.006881705088095834
0.050062013667339256
0.14997511306027472
0.11612473278044814
0.03302035336822967
0.0170044656515822
0.028430732542393058
0.041445175866226765
0.04253776719709685
0.010268508192314311
0.07845555593402484
0.019476389217274917
0.07355346072802355
0.18724965563970714
0.027596955780848406
0.0166625498419436
0.09256979238531583
0.02467259465511827
0.003209920476114156
0.09770554366650214
0.06907725159813986
0.2762053105014784
0.01831022732227267
0.03243345723762776

==> anc/HaarRFC_U1_L8p0.34.dat <==
0.07360791546380277
0.05063152028591403
0.12746446839843636
0.029746919953290672
0.0581592875816026
0.09095970147201746
0.0907756648930597
0.0945332867323248
0.046582176815201576
0.01949920941227843
0.20472566717570218
0.035412136919524315
0.17381317085997222
0.02612521511716872
0.08189040602626332
0.1474345046319747
0.032823610588197216
0.03277748609287421
0.20787849837314862
0.07224841415677652
0.1744301302399553
0.11024431409768115
0.014289317731658868
0.022158561108514517
0.057763211874058494
0.007035330505909334
0.008577728325920898
0.013327543455611001
0.05103010839539904
0.0038740553809315163
0.14166663574139465
0.029777878330930315
0.007036595704863284
0.06529491422106593
0.02447496571270013
0.13120484154693718
0.006773578981582883
0.004383773004236291
0.02560218247602769
0.018157807697559675
0.10501091336916411
0.2186748891119123
0.06108072010378675
0.04524362344402481
0.002215641669069227
0.021198185338313233
0.04409206323943045
0.20697860211010377
0.028844724656094816
0.025535955772976054
0.0884761258624218
0.0075679609853766885
0.0017931123683584012
0.03552381946075914
0.036642346879859365
0.06915540264238915
0.04510130231160995
0.14295268654910337
0.029837739702343373
0.012959742261053694
0.02176528343555306
0.1122356413923268
0.04742715439498051
0.03435693249158121
0.13180499561908116
0.05812333799872667
0.006608525611682628
0.027488849728141012
0.11004694813711495
0.09704746832357121
0.0107144745147505
0.01336339591375156
0.05555426601555709
0.01667809744978931
0.019739070198597056
0.14747528239946836
0.05161003135206771
0.015067996158135819
0.007388745687218254
0.13472928774205303
0.05855022945992281
0.008135645227015542
0.034428195239815336
0.3739615319333487
0.01274326055925562
0.10767517730342575
0.05274261079938451
0.008663917892026017
0.0426566990468679
0.15512905100026517
0.1791150430281158
0.05745801326316796
0.076875625951095
0.048638808040433024
0.0023753471268638028
0.09436128420232989
0.047088042058532946
0.021635094155548932
0.08365006241089015
0.2683176305898955
0.004754889552640337
0.0106282988138381
0.017515139578592073
0.06592539829791108
0.021072422717954918
0.01769488830546133
0.03884622235870641
0.11551308399158317
0.010571765654159513
0.004366268028396844
0.008046444226241331
0.05351540108710987
0.0027993657266242324
0.022416732628460827
0.033512123080842955
0.0049697895777684594
0.19207620855811205
0.0019230415741445833
0.004961743446935864
0.007008018622648067
0.023633882709152152
0.016985453310018578
0.08689978427581668
0.02906566099677477
0.014932021436592996
0.0013887625852233238
0.03240305531654084
0.08312129427168134
0.03532549481679651
0.036036137272430956
0.09014026835088303
0.014407812162673223
0.1425910121985192
0.07114737048605115
0.17117443228855075
0.059254459415809646
0.09628930789772937
0.08978236180282571
0.015482768381959517
0.44484761952128543
0.07399128857407047
0.022192887729878902
0.011752683629663193
0.0030462492912310245
0.07509224499372971
0.01159478647654125
0.1934083326095781
0.03268834627759967
0.04054820722654028
0.08923647441691411
0.00282530330253488
0.01600748843499572
0.04999396782436408
0.12470075151753801
0.14482404290769618
0.03152052168296908
0.023858639275980625
0.03403408420596039
0.07767613490066481
0.1652611683488476
0.15109898078413103
0.0007284275062853175
0.04375864687633162
0.1766459715524249
0.011488024373276267
0.035112688917759906
0.06382146588469448
0.07801414141394668
0.05864471043691573
0.11713932657378633
0.03902612271738495
0.012246241298283327
0.013879126997187073
0.0104582174937745
0.08303866836735042
0.05917589408672331
0.011536710971820963
0.10469686398665212
0.2948896426328719
0.2854913250554303
0.19258875860790123
0.10598982698689752
0.08574342588458596
0.1598695794461092
0.07457061955423869
0.029678441845883478
0.0383747178221513
0.050494782815531616
0.03992806490462092
0.04317904856073248
0.05000395930581582
0.035143341893107624
0.07593189150301888
0.04739348552959287
0.07201457930131895
0.019876570760208937
0.17822096169344992
0.03841740789823256
0.16736476038709433
0.020540124141564982
0.028251800536581897
0.026591636255006188
0.009122330226737396
0.06362071979058377
0.13344947410549937
0.562633457648445
0.013611902854567457
0.07741631893930585
0.025880238710868846
0.03285821881791597
0.08281493595131299
0.001824976399858486
0.11853789638690991
0.07129568092769635
0.088714259325486
0.20175255079333873
0.048768090904606834
0.05411827198540582
0.00014835677449993482
0.04363188086742059
0.006664509165659313
0.18363652365188074
0.0719761924116449
0.0035070394990109883
0.021351892626511382
0.08804615462738334
0.09142199370173525
0.03269713712235679
0.12529008171114078
0.02066055133858684
0.02411153482608325
0.06722098076585459
0.012549393205698195
0.009499436921440254
0.1983048200206883
0.044454701701030226
0.06844052447000999
0.018357729903349482
0.019478465576862666
0.18771047724035672
0.030385759874000898
0.021067673625869754
0.050962391521780614
0.061014819349638795
0.12609628058755012
0.1396551723913744
0.04159796289921294
0.11531847779808722
0.03682030808882157
0.23917872411370675
0.19989423153312505
0.02967509372772169
0.045974208489328955
0.03488776901731692
0.11493611221746455
0.3275201346604598
0.0282615286654458
0.050182165749583896
0.22023654300519052
0.1016967632992034
0.11664429667075518
0.1309064131832316
0.049409692751791946
0.0006865824992363177
0.10792507523779689
0.06911635125767342
0.15811347052312907
0.13967168743923544
0.0491783529489136
0.0009410458020822748
0.014462455260312349
0.04921043712132092
0.04807421789783326
0.029793592083513763
0.5016232981727531
0.03724849606435069
0.025188864487803074
0.04057406623656538
0.0035132143716915254
0.07564156538237918
0.15593931246140136
0.12982387739130433
0.052648557780603886
0.014372666907528253
0.04313244147315512
0.05836238457319293
0.050845975528646704
0.020151011571597342
0.07135338128274626
0.08139985921196749
0.14842024432579626
0.026438421381732732
0.1822105245191526
0.03936915400897673
0.08738263793490969
0.009512207247771362
0.12032713229576374
0.007698593145011741
0.028290688748688834
0.12341818206540629
0.0268536089285972
0.047797650374586616
0.0699110451791684
0.062165558364333316
0.048073623169560493
0.08160148960303082
0.008753341386118028
0.13245249407864557
0.023574952433405065
0.01674249552724461
0.02024703357136626
0.005649323873141552
0.008536572241630137
0.05007408004516407
0.07029886198822181
0.12743806534529614
0.02601623687399988
0.019731927601351056
0.0666357183170816
0.1064943979717223
0.07531380419267766
0.34825547860481426
0.07625597786902799
0.035284388412544804
0.007068833880234261
0.006356838029085622
0.115533952910878
0.08464292445509217
0.01989569337189424
0.03755341554532104
0.0955967988818961
0.21485605525254928
0.021991125357325322
0.18338843301203478
0.1050011629535862
0.07603187200932736
0.04932827552885228
0.11301043880105123
0.006470937853301181
0.023053445636032916
0.0780120475935234
0.025594007452098645
0.08656363556420486
0.00977874125625743
0.014356144549235212
0.029213520192922785
0.03005269720484532
0.027578671437784853
0.018215992403790494
0.062487672965362465
0.003858387694386726
0.07654406308499809
0.0954644417767197
0.07107491585228386
0.05771078044941653
0.16850804209187661
0.007265293701277862
0.09127827538233198
0.15751778210064926
0.03029496065732761
0.1113564311743308
0.039282869693701636
0.10085191086132994
0.0029423898327343876
0.04422030528251538
0.10818927862997128
0.00782917965331969
0.24287031759476935
0.2289823132148521
0.1387479683720258
0.11071648692714342
0.029398453193495606
0.0524565147254307
0.04950889383000575
0.0867294321993603
0.09844416433859679
0.21732751013866888
0.10502144115601297
0.0007168364699279516
0.01659322857106821
0.12520267744650757
0.04700310037058917
0.036776169918720784
0.06747891354857752
0.01769301261499885
0.19314229496784685
0.03082593914675456
0.028068092755721336
0.011623644590293336
0.0033815492247098178
0.0924072689777951
0.07576510495144959
0.039530414346580084
0.12479292828929262
0.07159827390606806
0.02387638434667178
0.08673980070976339
0.019054060681388228
0.11698160381863533
0.1720362726050721
0.005775362710105125
0.026841887557232887
0.06613952078792193
0.008028870134957115
0.02032894075979645
0.05123909693604082
0.022406082907221608
0.09351297803409944
0.11453305614577419
0.06169218862194278
0.11952798010467534
0.044432037724073704
0.013797252491634342
0.0813424065517426
0.09467695617272096
0.04034248798875765
0.04093262478504062
0.029360553279368932
0.029649673838535617
0.061633156165034834
0.09581683345186401
0.05218046714626356
0.009534075517660175
0.05496868814426934
0.02572953945506348
0.006629649298232858
0.12623116523890773
0.010255571617291345
0.029314518540528495
0.10995837868950081
0.024690859689998932
0.1091812597606635
0.03663293520714462
0.043618882954727295
0.004313851020561586
0.15375204819500918
0.15754828186149042
0.003589621765166537
0.20587106217137843
0.02471702409332902
0.22590347932975213
0.05911153774878361
0.028037402469716685
0.10259970331007812
0.056275323260364045
0.013943908242714891
0.02752975370127158
0.057630645020509665
0.08061269943183022
0.06106496033336035
0.07144703873797488
0.1054471506567525
0.04944758689921161
0.07718729684075164
0.0719477275630432
0.021281040750906807
0.016185855711046245
0.04218416976974651
0.11759421572273648
0.053676090730270104
0.01659865101215463
0.02451755899352913
0.0014443351495252764
0.0016299833119336013
0.012879436360150844
0.13152434774028243
0.12712874743474473
0.11206188251931606
0.01974206689336711
0.0067963893322244675
0.0458919410985715
0.26552881784613463
0.022126398908167765
0.026362415816085377
0.03772224340696654
0.14512848428798025
0.08783816946456828
0.026488688827965373
0.05032253278950824
0.003775067898568102
0.07523994309223529
0.04397921360962326
0.04580386810501103
0.1102919721075644
0.08800142783602538
0.0030778661093136686
0.014398197310753428
0.06775368618025243
0.005478203660983364
0.213457778466754
0.019477747089075712
0.0841913489567222
0.07735740666516204
0.05400688306649553
0.04735890963110584
0.034311492619434156
0.5478911398124122
0.03567820252571703
0.043823412651333854
0.06713207981562411
0.08378673722586402
0.07465856301971589
0.3513075086175879
0.011842554600958972
0.09240540195890733
0.03561337320626331
0.05253749288645644
0.00018913852326134885
0.07363968577862423
0.03473805266388269
0.0363935795168857
0.11641621926869583
0.06227404236402489
0.02364185113006805
0.020987784558292377
0.12172236296145206
0.09317200132704002
0.049949952074346216
0.002660755193828576
0.053985500984737936
0.06263480255320408
0.41723103052158356
0.06328073714047797
0.038108118535076
0.030389385148827858
0.0001522045309865616
0.03756213356115356
0.13361728197709843
0.07665055730239892
0.11659116791453261
0.18694502260256565
0.1100832466430228
0.028608477390161046
0.08307063259714896
0.2322941593685819
0.0016275800889251543
0.02019872150220749
0.023753268504150875
0.03496872331624907
0.0037610126590432377
0.03548728292777597
0.12958950522363097
0.0909018922803699
0.03100836362296923
0.007342840085955504
0.09088419084181494
0.04299526711269414
0.042222199264708
0.02085210695519252
0.07274849544554177
0.11965830566568135
0.0014117295466939497
0.15298924078861054
0.03451316189409714
0.009381496298158985
0.05981870014997915
0.07240000858080765
0.05252722864393752
0.0573193540547457
0.006118459853983955
0.038530368374698226
0.1263468525833763
0.03783481915555122
0.012970615376470965
0.013840576419636645
0.040114420334392484
0.032610378788280776
0.042460782034934995
0.005903442722732359
0.030961853670008383
0.027835877656609023
0.014357966415803882
0.15571219835108496
0.01255293291644013
0.10342954749671024
0.18287704912483435
0.0002063264255809135
0.03112609069427622
0.05717975097375215
0.06949554329277242
0.1594713661533802
0.23169901365065615
0.010673257595717127
0.0540933228112603
0.0832137284423227
0.04975741717449966
0.06310843219636451
0.002779683667178015
0.11043745436486752
0.021357550582137595
0.030598620342688204
0.05434075815313037
0.20285883437186747
0.01378108490749819
0.022485372220840294
0.04970596676521679
0.07528992324236684
0.07239181802687142
0.10482760065018273
0.031518147079591045
0.18927679283505916
0.03139076692044672
0.07594733842424478
0.005442865300392515
0.03241835801554183
0.08508826132697841
0.10838084022543909
0.1599493443830004
0.031054349593555568
0.09908519891954987
0.03550905104484677
0.03018116894560556
0.007706324443944719
0.01346520076083974
0.026588602688588807
0.01836747836509872
0.07095224450591525
0.0015039037486798052
0.052762356811707836
0.06427176036205864
0.03869862460744773
0.05722297662576279
0.036549698115957395
0.03331686510143202
0.03539360067261883
0.02682572868692573
0.02724490995189927
0.060012714315882135
0.2475308573115282
0.060632864893557736
0.00524258347472164
0.06586537566399983
0.023186024406012258
0.017611416883233626
0.0148751756297317
0.050264680520196295
0.10091082668900896
0.06630654983375943
0.006647710405862191
0.044381777328604995
0.3857041608435816
0.00851234240983348
0.022676454497326342
0.08412111986573831
0.019460748031906727
0.06779937182367513
0.024882136805942492
0.015535521292900912
0.01618448051511535
0.028568575283044854
0.1715797916716935
0.12000452473333792
0.0648540576879119
0.07065511520479281
0.009204608839012184
0.10617483487507617
0.014890320927150378
0.14253911355020354
0.16804378964156583
0.0030618947347787863
0.038422322434578805
0.04587906456214159
0.03494189201808146
0.03157494129414932
0.09469931408401794
0.1013572619409567
0.031235041560163497
0.08603213665967728
0.054565670107875434
0.15157771018429017
0.019472812013925523
0.014269036785648274
0.0453416748635071
0.012448862868748748
0.062360066507325666
0.08335034570244117
0.0890906000941201
0.02526967819836781
0.04703298607830703
0.0487364902044875
0.042645147676966894
0.057690787881093504
0.07075468411928061
0.00440508652427871
0.19795389328068885
0.029372610809823545
0.21842756501760488
0.04420270466812561
0.10603151068746207
0.016701098771386532
0.031193606371317087
0.06039885089038453
0.05490875081150559
0.053319163183080505
0.041031270242281884
0.0246001109561515
0.015853477729203196
0.081892858181262
0.05497829375215846
0.03845421434478484
0.15030188494495114
0.07898151532965608
0.1794484477472676
0.03510080658739885
0.1164980347463295
0.08404661898186905
0.046131240217498946
0.043758934723988535
0.07222198825206254
0.06627770968119293
0.046668013753590865
0.22802515696014536
0.07656872123632044
0.076316998797382
0.0890853306774229
0.024713280806057253
0.025544223738692546
0.049919528452433776
0.06249111270353923
0.046529433315941136
0.04452516025955733
0.07501634503708171
0.05371076225682054
0.11676372770907074
0.04942160436938286
0.025101540365855293
0.032101876641880245
0.02434048495857691
0.01375772550585275
0.024681389035621216
0.09395969071334083
0.17551694682673505
0.03764667187274014
0.07325129433714936
0.030854904941041105
0.1145537551668777
0.03587922556165069
0.3459171206582031
0.012056409619439414
0.07852109224835895
0.023887758124153335
0.1915314663904345
0.27503257888125476
0.22448483079797632
0.04811674818889475
0.039678154122471734
0.035468819245049715
0.09476650602373524
0.06526326397379625
0.04711920574152018
0.03205676918398728
0.06413115537150488
0.01828646134667354
0.11431495424041128
0.027321485969898376
0.03743893497413393
0.08435557683363629
0.12478858459820145
0.13120208758382698
0.03990410397194406
0.01946933736011945
0.02015663775063135
0.11517752462932279
0.09268820386010196
0.045003167153493194
0.08003570009433267
0.05348672053121471
0.004911550771746836
0.20470315163865757
0.1366986788497367
0.02086308989808698
0.02386283643185654
0.004446594391165816
0.07286645307457294
0.07213572408580446
0.02568267953856908
0.01676452704420043
0.2129607444237667
0.01667099154517114
0.004232627247180993
0.04138432937265772
0.15896254709269117
0.08820135108523706
0.087963014475134
0.14779266274659034
0.39014309109665546
0.011264382109094263
0.035813375697585824
0.05994322408887442
0.07277897126385126
0.290425339053586
0.023355296382614438
0.6049588346216163
0.10659859630597696
0.0432294425802934
0.05452332829606766
0.07001861871071186
0.010922107497566502
0.1266279135631476
0.03924960166041489

==> anc/HaarRFC_U1_L8p0.35.dat <==
0.09447649367381569
0.05056394752500812
0.014795617652444961
0.259998507969796
0.09388790912934569
0.04541342092274541
0.16648102217629396
0.026980588578822424
0.0019440272929360754
0.03961310991172669
0.053523870986533204
0.029594290849866936
0.08365509230260165
0.18465156929828827
0.0746815135826883
0.035733282389633386
0.07077825218368189
0.05233469011322822
0.05305008431539331
0.022537575434362172
0.08269861588605129
0.052105991588491836
0.12019944335999878
0.2827837562570085
0.06621267879936694
0.4606357864768668
0.15178479786241647
0.12601118369712042
0.15033113393688646
0.036055798275948826
0.09653884164472482
0.03596931494551803
0.054816687812669476
0.03268823861727215
0.00015200215330179293
0.04894750375709925
0.04936257343467425
0.020565644197924584
0.027606796539305943
0.08818319731170701
0.2532802382899902
0.01971170504648179
0.02783057413603733
0.03404849229978424
0.016432141587467322
0.010952308741246348
0.03817742136181167
0.05537045196367584
0.5502061665418664
0.053635469295545565
0.016958226623273804
0.41397160042172404
0.07530158082041928
0.05679889638431122
0.16185758454255392
0.0705995546649949
0.015572347673179087
0.08301367641866693
0.11013533648676054
0.15993651962289904
0.010744654958955397
0.047074740194331985
0.02245988608190111
0.03446618786897168
0.02131005783190114
0.030910809316859893
0.043251207908765146
0.15169155625549782
0.025713296404601627
0.004006890725439864
0.011970602267081853
0.0829808832651731
0.007583668438015999
0.040292955369995075
0.052521109533849676
0.027432903913162138
0.06234292920683661
0.04904730068707416
0.05516819892218022
0.0979473055050743
0.24390366949096604
0.058867568845088994
0.03936310115578264
0.027198780339791378
0.07758982772397026
0.014747056568281366
0.05638254628196102
0.022148744301250405
0.10454086459781954
0.4261926223470062
0.03047500098051971
0.016619565310519797
0.06561349131266747
0.09224944596625018
0.1727727387208116
0.35156065312421286
0.24360869631720103
0.01508763244628981
0.035667897353089825
0.0446470883404037
0.09779045104362981
0.00524887818689876
0.04694776846947723
0.038034485451167444
0.03351526925140585
0.006274976019983202
0.050109681005447305
0.04032498209856636
0.04665889115241291
0.052919365285887504
0.001201279650589675
0.202421218398849
0.020822736495206638
0.055799808220340565
0.08724252204743985
0.016121866797963166
0.00467714449756727
0.11656310645135129
0.038708977053333274
0.02810085065355839
0.020468927754787643
0.06913191156228614
0.18348649882512616
0.05442594624408436
0.013193237796991114
0.12913374593071245
0.008270168648869845
0.06875810133020259
0.00687399928981677
0.05701318437001552
0.06312008764740816
0.08652654305223077
0.10188057694448305
0.07377153350479422
0.08018954945252997
0.01874508026263335
0.045497742027769426
0.0222394575629211
0.05618809215087629
0.010851587040614138
0.025822440899321068
0.12270299419077474
0.05993115645741641
0.024082710153450194
0.02626867293069486
0.0027421772053874993
0.03508973131069689
0.006119242504068962
0.07720088860608147
0.033714703120631066
0.00007967166044990701
0.01594034349469583
0.16511852353559858
0.12508895969704265
0.04215277809470871
0.048231362319631564
0.046794974369242355
0.06786371811163035
0.07154884511668733
0.049781072190496434
0.09666630388028735
0.07726531408256004
0.25064237078126117
0.0476084006338314
0.10860423259773982
0.15183410721215332
0.16794368036493568
0.020011728796526157
0.07706696507658851
0.05180096077226136
0.04799452176500817
0.04470707018849138
0.005498776471322775
0.05823015815079007
0.011197830692980975
0.03620884577254103
0.07853327062111568
0.054242324331219026
0.08179536867774721
0.046426823713748414
0.014772822463058865
0.07184948573870566
0.017379126818838776
0.0052740557995694815
0.09017604207918178
0.12318711880487229
0.004799351660043349
0.0010960412306352933
0.013949213721204128
0.09138101448008182
0.022939296300491387
0.051869953782305425
0.04025844531503385
0.030167614770700707
0.03704795350461415
0.012352389321607843
0.0014453171713505982
0.03292030021009776
0.0042835509303061165
0.1289784528819427
0.04859118239469557
0.029605958565909442
0.07355550435007112
0.16949440815566558
0.0052328100737436415
0.030028995189181052
0.05297037702828847
0.0205196670275926
0.01504142109293477
0.09103414363992027
0.043154739092503114
0.0877532320447527
0.1263229528765885
0.04799634477407357
0.08050893267858927
0.007247216845790005
0.024101473188015442
0.050365905098608874
0.011814741066431857
0.00930154956927708
0.0403707771794547
0.0541227816333829
0.05862305709382403
0.1732024608881945
0.0035344896406980623
0.028262034571328594
0.18862869764004317
0.08329394222701887
0.1631227431202769
0.20147047900496626
0.2853972968708433
0.13909059570101046
0.06625746259025227
0.042988244747986015
0.03329973268036331
0.03396829611448421
0.07018120575882218
0.09497837470576073
0.06251374172288857
0.037214405192124184
0.0011970607395423627
0.10790614130197665
0.055580218801964516
0.045032099623188326
0.08982689000784491
0.03780968874644001
0.026122054105907053
0.012167508915788331
0.14048209329896305
0.015836415033985987
0.012852437039482951
0.1835375066043421
0.008266215776780569
0.04170933341498214
0.05123891311156765
0.008855424843862907
0.05343950900359785
0.03624564056420779
0.00009546084811924017
0.06525968793707977
0.03222248488937782
0.026520282317344407
0.0775683003227418
0.018614089290347188
0.03590598705452768
0.039737700912695365
0.005310255326159817
0.036491761567187544
0.033427088338861356
0.3851499165718612
0.044722844425767364
0.2219229420156495
0.09449378484288862
0.025929913191104857
0.032532307311792616
0.036818044018239356
0.010194649737593814
0.05502690512067793
0.09506556436344214
0.014418417072386542
0.09144325171926371
0.08529702135025652
0.006168894675980676
0.15445706657246575
0.12311772714877763
0.04629818850485513
0.1815956118334219
0.06045270037048094
0.07936531037059932
0.089010474379352
0.03423522997805827
0.027236957011091027
0.007484753767296294
0.04896939282319208
0.09634304302547425
0.04839966429701867
0.1324211833376245
0.012173491962911
0.15515514664374275
0.17950304778187615
0.06190739724145665
0.026728209317314133
0.011609730229677746
0.019649257927089485
0.05383026469426801
0.028338378828025857
0.34681929449554894
0.07685649191891956
0.06112876514060823
0.00453030601114758
0.026186058301959903
0.0265181985304859
0.05835136135343008
0.04976802300082289
0.027451855705715702
0.1667257398034159
0.032442519723856776
0.03618509100652465
0.2218580210456406
0.02100498657506389
0.3095908695672264
0.03526914616215742
0.0276975267796587
0.06759994648607782
0.02502573955869087
0.025811910374016
0.1217621355984206
0.10154300863393191
0.036216195440682976
0.016298699416546644
0.042290282300295266
0.035053666188359756
0.03559981209615975
0.07217793571040057
0.056350865140421674
0.07148772826127317
0.07317144797045286
0.0981572159136842
0.05497993671048644
0.14159308287423608
0.0018874819709825622
0.09115017409191435
0.013084819174757513
0.04906739707027678
0.015740726480351484
0.3646064974411105
0.0025097557279003396
0.09154955752709694
0.001105971651558125
0.002081623922527628
0.13101578480499443
0.0623203039476668
0.10009479763395712
0.007951875889715788
0.1307603912918092
0.005694740258305282
0.02100245734198941
0.021837731244774842
0.03639086548946233
0.041253661374147446
0.05992717329847197
0.03489330729493742
0.11017479707590391
0.1586808712013306
0.04970356183572424
0.07521393710562237
0.006590057806936501
0.05717216076066435
0.09951984274288969
0.01740146179080476
0.07310843399129818
0.1254685443114115
0.06810870930838901
0.4538542574753066
0.09251547772397085
0.05105155503560219
0.04336194590652071
0.07695127079870318
0.005086707129155611
0.0023962848322708055
0.07078662973061454
0.05020249085454636
0.031073238665503867
0.0023238513477661015
0.21380034586678245
0.24175917050814436
0.029435002967933725
0.21601932489945974
0.01285588507656934
0.015568121717612973
0.044374970996093874
0.03125743671071586
0.06751314301413591
0.12353704206642037
0.00292858294884664
0.010415441443443363
0.025809642333601415
0.5807814323302185
0.05865962071147813
0.13650979174636424
0.03381230326840889
0.03788367729471063
0.11047135971488722
0.006842695346606291
0.07594481219731987
0.024714787905156868
0.07712897588293824
0.028008745302962844
0.1260325338688923
0.06092021061517578
0.06615749146962481
0.08452519585134728
0.09041923624400237
0.06055642493385749
0.12211583271127908
0.09637390891593682
0.06826919417428966
0.049996123936064236
0.06421765808801969
0.06781535949922508
0.17623193489158936
0.09724533122796353
0.27955695031905503
0.2140796944806444
0.09924808831428503
0.021732714636866657
0.042635609879761095
0.09381700540909091
0.012428335307762668
0.036486592595438794
0.002479876283653772
0.14348682348219088
0.053051663892131645
0.04700065289798968
0.0499559829784819
0.08032478753644884
0.04037565071473724
0.01756841906161285
0.022222376386196098
0.07773533990548878
0.028680775738808423
0.028246667176520763
0.02366917729745484
0.021170560984663977
0.003845412311638239
0.07740598516037774
0.03992470973892077
0.035494108598816375
0.027537085364814657
0.06956603529118831
0.12363887314731159
0.020318812998756777
0.03831866983429856
0.015642530771926226
0.01764093654755829
0.029143477909147678
0.011628235214960437
0.027253651801544408
0.02806978957774773
0.0015521833222952096
0.3649256048978882
0.038124889822505136
0.11627944543725359
0.05940285514421266
0.04009557500193701
0.11239445842521045
0.04229903779352531
0.006802840432813428
0.022673065169360643
0.2709271388011002
0.14820575406021932
0.020456337594560184
0.017682779102245524
0.06355300485498261
0.014822177794816501
0.07943315878292226
0.1305421317146885
0.059726863849571
0.07727959695409607
0.03611070251285168
0.04892209473341463
0.01642678398529566
0.03832257601529052
0.01099585266613401
0.008462364053621779
0.014449075268222675
0.03368803877394743
0.0027325764994950764
0.18789133779288156
0.031294456809157344
0.1306547757369326
0.0043335505288009495
0.019133099109704323
0.02046273789198962
0.19614953767321375
0.006448196980795667
0.07272998259873507
0.020838503602362227
0.08166137491306788
0.04569375677962486
0.09156310765211914
0.0042071527415515906
0.01867723487770864
0.05454228821942697
0.09293451551682722
0.06866999553436474
0.09687074636867311
0.09860661595156134
0.026588149458236593
0.035872387011575815
0.03799444257695306
0.15283126111146245
0.0881118985322483
0.09139830645912071
0.1545127928317871
0.3338431765048739
0.046852719800634726
0.07497205430504746
0.053590369751940474
0.11585349320732143
0.18503932755004346
0.03267227981581
0.18807828282207775
0.021219514148888542
0.09235786525416825
0.010430205520247126
0.030532037698554546
0.2934162100576256
0.026641342294680657
0.03568463375515865
0.1064522230512452
0.026782016144731424
0.036782882112820346
0.05465162823576191
0.023201468914219422
0.02701604778779723
0.07144015132285672
0.14416296208988671
0.07135758308082338
0.37574074799213303
0.02606142176590529
0.0398493068660415
0.056526663640230866
0.08476863418638753
0.13544688992177387
0.08751616129880706
0.01345025177950432
0.3290402799459336
0.1326577815765139
0.012084620665806019
0.05515337464363498
0.16357914218808317
0.046792204122620806
0.0690517131883583
0.057589770240060005
0.020163776594921946
0.11324907903287314
0.035440899029861306
0.029468214242463566
0.029058444576413118
0.0318156967473884
0.07585381481351734
0.12206143782783153
0.06482060056046922
0.2953137144038368
0.06434160484864149
0.08689160063231144
0.09889833621449656
0.02987957539059415
0.12746380176115726
0.05083542818805928
0.0033253542609886677
0.07371346870443712
0.11336181611319816
0.024242494987505754
0.030397198776166194
0.08246237696478449
0.020476732208034563
0.11150009565023637
0.04450007083441083
0.22073275569816847
0.4352029346361691
0.008697199393343052
0.02261456527615776
0.07810324523453259
0.020725612754118012
0.04953274458970403
0.0035003024416224763
0.12465065705697762
0.10292846896316328
0.0305396308515908
0.027785120735466077
0.11661521382863259
0.08638118807536321
0.01611884243103636
0.026314876277646913
0.0026476008957691923
0.1137717213807836
0.07633989748065158
0.21374749193442424
0.08376508264599983
0.11979763451328958
0.058675403483053466
0.010841723437335778
0.011326818927898328
0.02765901788422406
0.018647784060485086
0.017620226996635648
0.07408201484125315
0.10126397283454376
0.053254111570063274
0.09322857799148132
0.02260664631790848
0.004478249898531498
0.19520378776398956
0.12241239872447267
0.08631978615245862
0.015595027137399487
0.005526680230687307
0.17390007133986166
0.2228153181980669
0.16724602770691738
0.02234565298604367
0.00475278324391474
0.057131650386227396
0.007655703070988883
0.015419230795696046
0.038469638699824414
0.0642129715299053
0.033193283546905136
0.03253796072243133
0.033176745659906866
0.16417832255639886
0.03820337124638138
0.04856160934816583
0.07129959853522362
0.02597647823380854
0.12980899550000882
0.07190170407866692
0.2220385046698327
0.02526494029184419
0.04993663649234047
0.1310353153910032
0.18350260367023197
0.02382190546810616
0.021134511898435206
0.09062903128279161
0.023259567182732623
0.004633664064658951
0.0900161572521384
0.03697573190751793
0.07349133937883001
0.025135730961734812
0.11746461236093066
0.0013231171333432513
0.0653386743369773
0.19328101343122558
0.0368424041820865
0.03651557586918235
0.04276762686716823
0.004496852606658958
0.0431902794840938
0.058760650929107386
0.06428737439584058
0.020016950578682555
0.037116816583130784
0.13470569953239053
0.03523604013454487
0.020497697343712616
0.07186222906448043
0.05853936747973756
0.0829249154493689
0.0919456640610543
0.12791443501479124
0.012342609503156519
0.1447689915426915
0.052730281821840884
0.0016289627520963326
0.028156689726734633
0.04422955326538923
0.0034966487372962854
0.05917079625878692
0.00995157963001164
0.04245908308274675
0.047089138165719996
0.013682073327419345
0.04305919187882917
0.036477087942471675
0.06508927909260956
0.003701589964581044
0.04524313417683897
0.0035735773243171756
0.09455129111685466
0.04683411973793454
0.1755715158075303
0.11815628592299973
0.0185713668911625
0.06982239055803235
0.05951837702236537
0.11172088661129492
0.011673790113819048
0.046220401040810564
0.009158712200259217
0.027317792220372186
0.11732558942075706
0.028731370284788064
0.3000334190441338
0.0013762403963137174
0.0906200460445473
0.1110091178863719
0.12930547178305574
0.061030628030418706
0.014423211034304186
0.031142309966233513
0.1778652850671709
0.02259105789857353
0.04181772165531792
0.04877728715492322
0.057999229336169945
0.0636891127723933
0.0012468703162480054
0.1582839598317235
0.014826404383067683
0.019994327303964155
0.02217965925891924
0.017321895571353566
0.05296457620796233
0.03186009261014278
0.06682052616280652
0.05533943085770269
0.005082588285776644
0.033044954744617674
0.07882673761202838
0.04775857350903964
0.03675217406454007
0.0016619096586407557
0.011353383794023123
0.04559030971219994
0.017054146109083547
0.04427395924614021
0.019252097576850754
0.0006985597006686194
0.008821702995611138
0.007507513899864295
0.07764490482140123
0.03821231870932513
0.022672519188342975
0.0013262242494867238
0.15830675277794537
0.10043427034707535
0.16194049736187507
0.06810090811742864
0.04125716564803671
0.07158658652228045
0.04390822038807524
0.026675654244149163
0.01833633342427879
0.30481404052587496
0.04686116579999563
0.11340682789513461
0.17587546136547685
0.059220870024800344
0.018779799059290538
0.0036418930952765425
0.036437654902907915
0.0530496132373158
0.05942921481782334
0.11394681165788505
0.1028863150421105
0.35741934448516943
0.2816286886002035
0.16167631920962136
0.035067975127237756
0.004043410003510914
0.07220884756363363
0.04621608842448661
0.024389386886166955
0.057824665528900025
0.0742132252804396
0.04537074961397247
0.09841515901040246
0.037309203172545956
0.07400379361544061
0.12596895045340023
0.009776913007426743
0.022940079611055667
0.013134602333302351
0.018940759449147335
0.010515247432392003
0.021805181988071524
0.13247847976460256
0.11022050866274416
0.08624549200406714
0.0055853195832467105
0.02044086319284001
0.43591781416401504
0.022662830463481158
0.04678952345116516
0.016011929596035132
0.16826166086339095

==> anc/HaarRFC_U1_L8p0.36.dat <==
0.038654468329922115
0.014323970048921452
0.028282390604200486
0.05007274632731125
0.4762633820823655
0.1698665898608518
0.03640937762513019
0.007744589687578591
0.010867244692986692
0.09630794725366533
0.04362558734398204
0.011872165760373313
0.031197754896736363
0.17166445178944265
0.12198791001877238
0.05925238681754897
0.03528094717571646
0.004380998164263361
0.17363960415123228
0.010352482034741843
0.1122787751402157
0.1974546921157432
0.06697721589282044
0.031124571661031972
0.045934834315795106
0.10434736556286275
0.015557932112721733
0.005160488703466677
0.03723682224045009
0.10341868444455865
0.035528331321625174
0.17025610164203964
0.032473351506885094
0.030310481508204278
0.018690186042986022
0.00883442617043181
0.031646668468890596
0.022106739169825685
0.04614804581172395
0.11396433970898691
0.009114213387239238
0.010760725074634572
0.021310017409385484
0.11888232716221003
0.02836444254040104
0.011683624025039235
0.22133857302899335
0.022236816713889933
0.14273432534216962
0.08013634910294502
0.012315327634143206
0.027230756507108496
0.014890140353403466
0.016995428280007576
0.1444325635405034
0.1842128609653086
0.021396532191808613
0.01944550099921376
0.035626736861208305
0.2353289306860095
0.08610874776278533
0.029506553817880574
0.0292201376528066
0.014687662504673845
0.024572242481632884
0.00031225799121088835
0.07086997646649992
0.1276956386158182
0.048656836023865134
0.09220944162284737
0.0789680745686347
0.012404987670594588
0.15565861816326734
0.057598898332253214
0.08227222670680302
0.04242550095846917
0.10976429888174578
0.19299159301982982
0.020322687451473725
0.008799906656623542
0.05852892372278188
0.004663720586086631
0.008468218892233073
0.02231796640642017
0.07790526636580233
0.02672451858199109
0.013914230046135125
0.18773966351003105
0.048577527783285834
0.042409372697476806
0.14287832732788108
0.027722141173738304
0.028850793751772914
0.16903271885226873
0.021714228541674225
0.06800260128080458
0.11429867153295085
0.03922339076347153
0.06933976749986673
0.03630285253293919
0.029881586557731637
0.07164088457223351
0.022902323292248998
0.04777776813811605
0.1708866296871421
0.06856180724979313
0.05565383500104159
0.08521820516236
0.048613998600370356
0.10959602503266332
0.0633263667959536
0.24651269489082636
0.1876872352044696
0.13699908229851335
0.02650838815500243
0.0666488727662968
0.025245477646909077
0.27577403742536954
0.0713600785041553
0.08768730060060398
0.11186957619525317
0.06065650134967256
0.0037264845403157157
0.08993712314131219
0.03981783938299794
0.04386036385150959
0.04018217286566996
0.0377647896781138
0.02684811845579605
0.007523395699424279
0.12999315091411184
0.04358941024507937
0.012789462065744727
0.0067703063664203466
0.0073252383217715
0.1303994363327945
0.037952139739579255
0.23361232516257177
0.023704599877923085
0.05422991660162055
0.025992931930301146
0.13916722534879677
0.04981450008397897
0.08671364661335018
0.005550646591979647
0.10379781550501625
0.06599587735475189
0.10427990338736559
0.053471538704727054
0.060848648020060236
0.5437315606877586
0.034376092076544386
0.0669115175625221
0.09069639844486957
0.03363370822930465
0.07697765074801506
0.07356484892982343
0.04472152406006339
0.10733306831074313
0.092059063432495
0.07845017538833379
0.05715123201758263
0.06692987312072195
0.0892126710242455
0.018931984469364053
0.0030773254031785367
0.03203478822141967
0.01515780073780404
0.14320307609098887
0.041380305877737084
0.08574206227965764
0.044757762061049276
0.07372536042025944
0.048991664208519185
0.05336139149442767
0.11385156725842903
0.007333216944818875
0.07409464605212068
0.03212413423203851
0.10397095424687412
0.07155711525978133
0.038059627922389365
0.023748255218038545
0.009605420139302153
0.12194655992234318
0.10891061645318213
0.014053360277513532
0.00045692992638136616
0.04820080483040739
0.05847201288139781
0.11252172669469226
0.046898185990340034
0.010361040691340676
0.049439153810938434
0.05450204981521861
0.010979358220962479
0.19430866755848925
0.049969547711798006
0.008891087211281174
0.0011754590419721846
0.00005272682012306745
0.03091261232451677
0.17379256836907306
0.002900693263937374
0.10876005742666638
0.025912192146385134
0.059790150811197325
0.11784012642616212
0.05101221446848795
0.06616476061965093
0.04066518876104193
0.026291646130166154
0.06795790647188629
0.06650166211732145
0.07572679942292314
0.003906337575434187
0.01664598539141848
0.06187430316727233
0.10335778115183665
0.0509617656638608
0.02839498153606178
0.25263438125289034
0.14524550386818574
0.011437769550879094
0.06699867464539289
0.061515372593282616
0.01647859438059966
0.17525137006990457
0.08831538273102879
0.37481231526524605
0.024081353903701287
0.06533656819621894
0.10209413381000672
0.10894589484892907
0.028655122693180674
0.017009978549573635
0.01983609014130784
0.0025673187372503197
0.0061671905251273595
0.03928078648925301
0.18071397359703592
0.012626510898919658
0.05193686741284851
0.019861112247195715
0.023772191566200238
0.030320153216689773
0.05348324397377147
0.014410466859118327
0.09409811435639645
0.035798175996423785
0.0037589647473187005
0.03853163005181231
0.08178954853322577
0.27208906663176885
0.11231056181189691
0.4494748766385845
0.026322359392871038
0.039954080453772564
0.1357008724023878
0.043679615864674115
0.05917565563623018
0.24610065765986072
0.018042225004094893
0.04795996345684057
0.01793924844624866
0.03476857595660941
0.046314905943558055
0.07323882107337196
0.0910756199551429
0.09323127011393556
0.07606489848322473
0.03146956038959351
0.03428153027693714
0.00279017215070295
0.08367734606366627
0.15840529215194218
0.04373219180000403
0.05826812425476489
0.09388003700058702
0.028299862052061787
0.15706255805141772
0.10620635987471119
0.10228905836139449
0.006874518384270382
0.02544494789737745
0.05639320202339364
0.06313694759420818
0.013022344111557862
0.008762383235484495
0.07143479255864921
0.11314747610838789
0.07760194039716117
0.06544442122601482
0.10340706180850227
0.21016653840229216
0.011610241092625283
0.07808723316522447
0.009042180751198654
0.12090397861634171
0.031660225693706044
0.13047645555549287
0.026081823369345822
0.11818162659802499
0.07377360312064754
0.0520408569964008
0.10262338530680795
0.026472757809934997
0.043955811635914374
0.01072011825903672
0.06730830606467501
0.08651776467168257
0.00021339382360196065
0.005827607207603168
0.056838526093966585
0.2386763094313036
0.10917543679628469
0.01632922283031817
0.1049377508079818
0.019637804403483512
0.04515829157139966
0.08372358641932082
0.027958221845518456
0.051416625895543855
0.23128021841561522
0.031043899622348374
0.04182945301754477
0.04984547723507247
0.052582673775954485
0.04106401748988541
0.08057855880595212
0.005882424729772679
0.12394829849723372
0.1050433153589999
0.03401745148739724
0.18889621256499597
0.06897892356366135
0.023444066290771278
0.02042903648085811
0.16864579023224985
0.00452300005052026
0.002308256528584509
0.04024564500011341
0.029340147315668412
0.0006357887422312778
0.025078399159857913
0.20661716195197344
0.05070136099990202
0.07947304890367367
0.007772072024958747
0.030684533675037703
0.19182942734515443
0.07921460866303498
0.14507607177320503
0.08778833607932247
0.13226471283329694
0.022989728416804755
0.022479591919409528
0.035512100095533634
0.09902395086981806
0.14489748424151583
0.011260042075076181
0.026435780103067463
0.06271057630752495
0.15650356431980167
0.08699736635165779
0.031920193849279556
0.004632913771325124
0.1648748305890671
0.02837562474131942
0.04894099203185647
0.010121692160718896
0.051326506040961055
0.18025270320261985
0.016401778378236264
0.26336036421912534
0.015302507650138603
0.05006930670417822
0.03643998216766537
0.018680267184873294
0.03667828246854117
0.05164384617889903
0.0576812801205428
0.4419112601051918
0.008384219733479093
0.037947369287203866
0.0018568035124437888
0.01986672691853057
0.035229987702599566
0.03714724978344603
0.1285406537547787
0.036664511164374886
0.002784629304313828
0.15367606435301584
0.09634782122555899
0.0893131622577047
0.027966756735328203
0.1777814191888734
0.20009242028935398
0.15434849566867648
0.019950515221263624
0.08105887722962853
0.12916510347057594
0.008671309893608141
0.008262228190834185
0.034784477652439263
0.0174857361922081
0.0017326038966564755
0.030686558718413488
0.04967948821202825
0.07290787697679176
0.050343249915985655
0.10444410877882197
0.031381946641793244
0.02144558708939163
0.10175193856416083
0.0014576593437970668
0.02302349832531938
0.08519612962990164
0.09422387868047322
0.12247014484379469
0.04910416734883491
0.027776509426777528
0.043110443337743824
0.06108238379453572
0.006733347264445751
0.09145153837369045
0.1335626312009027
0.0910586824030268
0.03004699284734126
0.04701523379608893
0.01548761286753266
0.002751345381448199
0.1618183242169907
0.11291350458136454
0.05707769460250938
0.020682833758635367
0.05615130434687547
0.06475891950271816
0.0603575440959247
0.020834809100207626
0.0730153455367874
0.005450035176146006
0.05496324129759949
0.1602610698855985
0.2650107089200986
0.007470925392614717
0.18029849143292534
0.06382891949226625
0.07742930714499394
0.011298000033904059
0.02224650621031052
0.08666883334188853
0.09276700038026099
0.40273297358463844
0.11291161710705852
0.3045047413297163
0.15081309547498387
0.06053341816989926
0.0338681555513456
0.00033241934429273606
0.10713454541770938
0.0853222380923359
0.06297588908132523
0.08987879556215964
0.08301078851027534
0.05426061957418997
0.03740698477470274
0.27912256091851784
0.1961371515958083
0.043760458349146505
0.011514525898200156
0.05738888404486084
0.014583167268476362
0.04903695602547793
0.06049143868416673
0.06811532964535756
0.025048408988284025
0.028145097830598945
0.16102926153768368
0.019050277312973575
0.01641531935450528
0.2085251511300391
0.0750789632649622
0.032941978245885434
0.004412286047805959
0.13012170291319097
0.006090957485481901
0.10324433742788539
0.05780962591107684
0.04341161588757929
0.006375726422325854
0.005390395148834003
0.27725904117184935
0.016571067605810157
0.031140382969464916
0.081617295282573
0.10619595556002641
0.2706146302081668
0.13231726710240513
0.01844998615588192
0.005097584204299184
0.17894690393421003
0.0014200491717986483
0.020860119555711192
0.0057574628463210355
0.10512277203787448
0.020023176078987195
0.028207500215768365
0.09404632124575253
0.023928351365479297
0.10067493782791367
0.13741433834096034
0.03411334474928093
0.013975641946636991
0.026013517687413796
0.02432297467495258
0.01662210397700132
0.026448914666122595
0.04960498780143011
0.031080139885176012
0.11182871360263712
0.01354875814123109
0.07743116706947197
0.10293692949566748
0.015615599316131955
0.19443982261082238
0.06981887567939726
0.01795886279256459
0.016220717692216564
0.07886025283377157
0.10745675109642405
0.04996769990517676
0.04397669777423039
0.008788012283679323
0.03623663640651924
0.05156154147385119
0.05560713507527517
0.1927924013794149
0.08018621214834824
0.05827430645696655
0.02058034684222795
0.030300695504298585
0.20408765506572166
0.09910116777696595
0.016336333886610998
0.004571443464784475
0.12470087654367217
0.29078595181428424
0.05414639643079814
0.005156601639604216
0.0071501636346801255
0.01593359376111859
0.3313976984742829
0.04590915468326166
0.01392338118575314
0.003681867807792453
0.03360920707349986
0.04141242836665727
0.023018463995009238
0.046008918725594844
0.16403107619732132
0.017076824579384153
0.021719097206652535
0.06841534946725748
0.012323875483288525
0.009312840169262445
0.14547317422809636
0.013818763543662137
0.04003956707334623
0.04382967738678429
0.017005060516057203
0.16306383417977519
0.20658045307148656
0.01513461014661144
0.23008383660771123
0.06468530714945288
0.053261423048490235
0.06397690976768027
0.021508711706454783
0.01561124942208349
0.13949226931197764
0.010615582666685856
0.14587617128228386
0.0585406858072147
0.014342367429120187
0.5442794215583414
0.005223357546800031
0.045882066476883095
0.000606115181908085
0.004321308908208185
0.07177167990415986
0.03381526260271613
0.03872234205890473
0.047782368963327236
0.012406834301505142
0.007728036878942369
0.18206487103145286
0.03013628898364188
0.051582996672580005
0.04868864878278561
0.18999052875780043
0.032401970561104596
0.044608007075436336
0.11337545885384763
0.09160865041329079
0.019679850975253193
0.006822336108698265
0.0008657960688726215
0.013503964184437467
0.10632479029092344
0.19111513513024359
0.06702460770842986
0.03537144826647072
0.0450806432453388
0.01597271611105483
0.06431197216180938
0.3988540604838888
0.06782495294342011
0.10902612045763163
0.10068590370151626
0.010452574272781576
0.016039805453373836
0.08209069082697472
0.08628180749740684
0.12838416876832578
0.0778088500968932
0.05180526305184162
0.06260190958970005
0.05997201677937574
0.058390218900640674
0.05918699431392608
0.08523446236247798
0.01647678829578921
0.010815398956763415
0.02833158368110012
0.007881864853966759
0.10503876444037703
0.14668799399688517
0.00831597564189921
0.03188986846228322
0.030758539895171952
0.15227175600555778
0.06819861127775113
0.057878675860774186
0.04023802094082609
0.3331458163936451
0.060175048146098704
0.007558005097508264
0.07103988298104558
0.02141694399860767
0.07466072824213618
0.1261923526345553
0.05006284945916692
0.05062819756466782
0.14506831231426165
0.03324021278466813
0.18634623408752168
0.04288814818706937
0.03559494492578406
0.007997994809604793
0.0525734711484198
0.04877081309088258
0.019253814615769412
0.09042285951665734
0.07146031776547125
0.12230295957432515

==> anc/HaarRFC_U1_L8p0.37.dat <==
0.008806085058211285
0.023689677554739958
0.046032616909324815
0.03390980875598816
0.029489258179961293
0.053702225971210174
0.010470881241288752
0.014080970000898535
0.18757074126104661
0.17354729666355395
0.05830486491476899
0.09413173482706193
0.03190353376295295
0.026647222576975244
0.4594400873664226
0.0847828169589645
0.0164530633552476
0.07717859298622619
0.12663867152143757
0.02964281603858584
0.14212915044721694
0.025827994481856298
0.02695627400149582
0.10748523028957022
0.05550668479173891
0.09864685229824828
0.09396220756713762
0.027274890131600022
0.006073761366461751
0.02749234093123255
0.01934343132603882
0.006883531056479429
0.0008519006250938965
0.26015917862036014
0.11035974908541812
0.054046214464193734
0.008046307257824967
0.014428828687654108
0.044115967435670936
0.013062424350350576
0.015054661398615088
0.02204657900833307
0.020274842732635693
0.20056303402369058
0.09715848933660731
0.02981098067671996
0.07857689297802387
0.00981494161570338
0.22952969835053932
0.029800020364177025
0.08063156980915889
0.06576312303576784
0.02827501393885365
0.001165620313451855
0.07341457341939557
0.09577073720814795
0.0531300278882284
0.11292299144224636
0.039379911161939764
0.021571215981229
0.006694909373671218
0.2532351229111651
0.043207309626717594
0.06100191436239404
0.09351562951876173
0.04107548807428056
0.02067856284762487
0.01319925762770849
0.031210421840082624
0.08068093556355223
0.010961498471718022
0.012589328356330988
0.06109730454145594
0.03787384771632793
0.03707276391999058
0.12210217773741446
0.054568711277613084
0.040111297096234476
0.002111855900726963
0.018653679627928993
0.011413276565703769
0.02093681987350067
0.007822938549283813
0.025272634151905272
0.0274745345853663
0.07739044611988272
0.3997033554924744
0.03474955485360787
0.10624960184022152
0.1859931802218479
0.07816467306010486
0.04956141557566106
0.12836125655924752
0.1382389384039116
0.0780437853051223
0.01077881777936057
0.07352590607869768
0.0852311157758882
0.04784772931804838
0.02394388437356904
0.02291356608872604
0.002904612225301829
0.016975709713412338
0.09888877837236118
0.016042961671356798
0.023139476042662324
0.04976430670172657
0.011792260796150561
0.007214862422764379
0.061261535022330456
0.0706586382997861
0.02460487965338268
0.022387467360223436
0.020011318327397363
0.08924576978520272
0.03578352879263887
0.11198688911703893
0.02413463395721337
0.012720757981860214
0.12841046763349623
0.05454497680374666
0.21540333668082143
0.07034786833620696
0.041819218527739566
0.060302745524487764
0.06369640943887081
0.12069313049219402
0.015716366150784547
0.05506899296204988
0.0720287979576479
0.05030935490113856
0.008063184478838614
0.13144824569638397
0.038219157756220715
0.042642157915499725
0.08473370208315402
0.05425029321018613
0.09237119644423412
0.007374102332441041
0.08469501118517243
0.34823075745171084
0.01599113697554715
0.08521817035856609
0.02702728226785007
0.06584929193358696
0.09772612178003164
0.015570538080984178
0.09057236752586291
0.0597654096906345
0.010274348808248328
0.09566645064760891
0.049944633884633716
0.18363903412231125
0.00797379622171251
0.06482120564334472
0.09247592254746702
0.053405161753363066
0.08165027555557872
0.08887786492977387
0.6528418964332051
0.0005515024300632141
0.042203920432628834
0.1630737065560583
0.33157008970522717
0.008050076645546056
0.16673177542213766
0.0025217696055188444
0.01252840955313447
0.058247727026889094
0.013247552421216224
0.1708004420629447
0.015537945603966865
0.025507627015372437
0.056212449171233886
0.118013686492223
0.03308681247717353
0.07962182675418795
0.06424031270127593
0.0074491109287297165
0.034104578822576184
0.03589651977512326
0.10168633030755078
0.0880877824761742
0.19106341773491528
0.021814912430023863
0.08161081559714528
0.0738032368021883
0.05847716084132326
0.10263505547320402
0.06467711423276654
0.014974990983022157
0.019918940068207963
0.05550214986077026
0.07820477034092978
0.08815165649465012
0.005206302485249732
0.06496892174155718
0.06616771027386797
0.06280556290832649
0.0023406455353539688
0.02599048012856701
0.12401212147531183
0.04205878318104759
0.15058270207292077
0.025351016438868276
0.008717946442571654
0.07804268072865418
0.06661060661944847
0.0023524248208342843
0.06548612796614021
0.0019130581719390106
0.11471205589376748
0.14619238969559994
0.07825943881363494
0.10773827969387054
0.07604764079171733
0.005593808847091487
0.19224579948713671
0.024991108229381918
0.17806559675651965
0.14167560445283522
0.030488528827561524
0.12933544066763256
0.011896369378100019
0.01587315950862755
0.05495923851825455
0.047245699974379
0.08934946712168305
0.10491187938461946
0.00804402158973875
0.04784414159289964
0.20452176664264976
0.05625683197564131
0.04511697672367748
0.016076147281618863
0.06350501179320521
0.04991862160778145
0.06034765901331018
0.011677060992092437
0.1288763900673411
0.006847523756880552
0.04547590180453065
0.09070278535361374
0.0013738380451081117
0.05589133515940957
0.05122585762418717
0.07558464900981673
0.115813989225238
0.0026338434635534507
0.02778329582739243
0.027378605048270777
0.07231773850398535
0.08128738652895263
0.07450153292770006
0.030821028383867657
0.103073894818045
0.11828323316069228
0.03673266431722494
0.04506221799010326
0.032630649830029675
0.13037835504820072
0.04877515949931544
0.020070393735229945
0.012713092764456063
0.01882197619578036
0.04712975462122728
0.11582234306795708
0.1687680892707729
0.10904804295072003
0.04337181656483329
0.003871930459561904
0.0441909945102158
0.10443028146907729
0.045547924516329455
0.029037006731629948
0.007298169148561938
0.07834035163127015
0.0038190590442292276
0.038398621045008983
0.008463939933163417
0.09500823662203632
0.03646145546576239
0.275310860911209
0.037064919119891404
0.10473261873889889
0.0689574679593437
0.06443851892699842
0.009111387662445793
0.3489569769075239
0.03455752776644173
0.0838734780950325
0.07120833044362597
0.029921060984106237
0.5960414176579968
0.026266224689311366
0.07028789668469239
0.005300166462097013
0.014897438675525121
0.011966913930010219
0.05079609762108933
0.06998920825681143
0.01821426413979906
0.05258398263736171
0.09173945696693812
0.15776059935105688
0.09216606968507654
0.02126368551422569
0.004495585579812269
0.038382168394223086
0.03156355073136089
0.06165167635019865
0.045048248949037105
0.051272599275335784
0.030581216514287253
0.08016938604118655
0.08616496978991625
0.012039404447150561
0.039837859845854834
0.0933178635835571
0.019572791005817405
0.040648014904767146
0.07035998855977214
0.03836327134972071
0.09865922832993781
0.0459560516169665
0.00797319046874123
0.12023639983632797
0.02104589775067769
0.042048903818579286
0.0597656763511934
0.040522580797077566
0.0863776297227502
0.05068603235020688
0.004267942681878431
0.09656394807773624
0.028641187585804813
0.007210106114174105
0.10337251626946903
0.048467230701768345
0.04453278756095468
0.005722327145501614
0.007048992133317657
0.004613329496880361
0.011482242461229301
0.10780425428269193
0.08629301732157799
0.026901832378338156
0.12596232217241002
0.003052065219621756
0.10181796068767342
0.06906213548475527
0.1132500911078647
0.02989176477260166
0.11078202671445551
0.09069575960733268
0.1303947088713073
0.08195577089948301
0.1491698226219
0.005703480783134941
0.019002737720945257
0.28603283273148294
0.05838645295447006
0.07940689334430803
0.06662337615101732
0.009577079828453312
0.04686417458445064
0.14173142582781467
0.06373230429905498
0.059775695942707034
0.053732157709772355
0.0172571886080963
0.04439595255151437
0.01844063065344591
0.01979788765494402
0.13248182471037506
0.023047663467503532
0.0008899731732795329
0.002315556889567323
0.055874662358076164
0.006780198840894597
0.009465101865743177
0.10571300605972166
0.13024777658450987
0.016956487137869427
0.034779160451116155
0.05146105403090128
0.16136585425785124
0.2486005620591107
0.061213169496768194
0.040723407191514224
0.09362190705852948
0.007749717371258817
0.05268201904265421
0.07318497559442409
0.022336880254395286
0.14993223592443644
0.04161102261393888
0.0899465952738851
0.1377498790277543
0.04313611512770956
0.057176307549040954
0.03129743581253709
0.1259815240125953
0.18138986719919267
0.04229174133811992
0.15299003122145027
0.01592392533079378
0.08619688356798814
0.09198865243166801
0.0032382879197730154
0.08335572936664243
0.06634706883860768
0.019372394938417577
0.02923625103589514
0.12244631683790846
0.0791897151568326
0.20887275323854693
0.011528780918635538
0.005160263143933398
0.02417617849310597
0.059286247460493935
0.032465840815280686
0.04752988819848687
0.08888556249053817
0.02329477220075522
0.07087350617613977
0.13896682260821414
0.008833032554205375
0.024964113701186064
0.13960993158101406
0.006198606392381963
0.006293082278901264
0.08610146011652968
0.3897356079943372
0.4141834400590136
0.006574688921810347
0.008473467319491135
0.08397102868428956
0.010514727675273205
0.2061923115415279
0.010709023284949104
0.03870112943180618
0.08229727204187132
0.010550674387015284
0.0796174869768565
0.042291603417190404
0.08485698241401608
0.020693069769904756
0.1221736198090693
0.035125673863770905
0.05374649378260491
0.2463276195984878
0.010443087845196045
0.03141281501496387
0.004571863574926946
0.06965789395883472
0.2112332424699578
0.2099435633609858
0.00044611719036150824
0.1297460370405441
0.012328394092381548
0.008751252368871235
0.032202190280425425
0.04894733830620575
0.0864821570316548
0.005525855598080381
0.02151058580432856
0.005197802070852508
0.04444835234749461
0.10288090480764676
0.08582825517016741
0.1627157575153102
0.043479177550591226
0.05029297343647749
0.06079136091867599
0.032122094224995505
0.1243091367850453
0.013737908360340379
0.06045428458093238
0.03947925140987319
0.03263384011838675
0.028090642512137037
0.043357879519743195
0.056737756434449754
0.19433992259158225
0.03246912853618952
0.033280544439539005
0.21385931811094366
0.14972512978716146
0.012937341550172987
0.04535241525635168
0.041403784212802094
0.0683959104069563
0.018537078432524067
0.19554501426651352
0.02891795267027008
0.04294575618114671
0.009691414313993446
0.11769281187056012
0.2712071203025128
0.04556809161049651
0.12234861948496435
0.129411483864778
0.06296071055855794
0.19004484059894539
0.05488104826402882
0.1616965195446421
0.005234289592091987
0.08533259538497664
0.05535970433800077
0.0037095686467361207
0.07095987805212428
0.09650420568277839
0.1261693589660434
0.0667276539452061
0.10423027345844062
0.02809721037590787
0.0035637036505854025
0.08705549179937133
0.012368076664936067
0.004494594261251026
0.3724164035409782
0.07027002137620351
0.08589979482464208
0.5298855312096363
0.19758215522384126
0.019661024026064886
0.023620620982153125
0.09882822699531897
0.046339715268366416
0.0881844221004803
0.08910918259139988
0.00999410063215538
0.2174394039783202
0.027930422177795726
0.04940752009938396
0.08118588289429024
0.04691931914885204
0.02766175011893438
0.1481824036015848
0.032467170909854265
0.0472830887247174
0.0421933918370997
0.03066007885259826
0.043703822071872345
0.005865631497539392
0.04707377517027829
0.0336591541118329
0.15086421557836466

==> anc/HaarRFC_U1_L8p0.38.dat <==
0.016183383692323493
0.009452966736217564
0.004180649909969811
0.006428209113392409
0.09255817640552047
0.07225908541724127
0.021177002174894825
0.06267090839050059
0.02599834295378944
0.045756045842104666
0.033760417794220524
0.08675082401406618
0.02136955307299848
0.08209405668274919
0.1225148494779969
0.04236050303343678
0.11367847784516381
0.08464154825688666
0.04419364893347832
0.00875843995186577
0.03559202554032255
0.18867441016258532
0.06236705271824421
0.04419515144377589
0.14433179177619943
0.06874775260350535
0.05424338110344274
0.06232839600063444
0.020759238351037664
0.05328495461900803
0.018009221503512543
0.06634664159463968
0.01592658172658096
0.05591167879176836
0.04415375583162788
0.16647570299303818
0.14722368465997038
0.01616929382834618
0.05866512062143774
0.2630610684469261
0.12319158102150826
0.05125841099347686
0.07326027749689894
0.019285481256413786
0.027014728238466845
0.023101307488648245
0.07247848524600524
0.5777059011576131
0.00551208395124262
0.03571091662584578
0.08833482311832133
0.03483624524311619
0.03139077785075035
0.08144131403149024
0.1128360905207853
0.00044882650667404895
0.04158592117606742
0.13946133390949758
0.04400193954397358
0.09385686691430137
0.018923773700706328
0.012693407944690606
0.05378456424545546
0.08413651497659001
0.04746569111984695
0.10454881294455626
0.010198765574347584
0.004084538223623024
0.05335497171814879
0.036486262731371226
0.02775390514060619
0.1732791402014053
0.1881140812986044
0.07940678651575316
0.05979510030177336
0.00432294592273765
0.08531227302044131
0.09209317112979395
0.0218047661922338
0.18038954695937795
0.022336695811943235
0.026492770469774614
0.017283327453657012
0.07049431243359137
0.02729254248046849
0.06106819144143855
0.016736275033285553
0.039025172149501006
0.021998492612406988
0.013797815771473598
0.060299126632840525
0.08739759787252915
0.12435580249617316
0.02577895197429587
0.00614772020483513
0.022483710941882906
0.017412650322113376
0.1756151665952284
0.16290299109610198
0.12350761812989507
0.0609278713437656
0.09606481285133511
0.08627301954676996
0.029963394220434203
0.1524047416281468
0.027912366741675434
0.0970340176230931
0.02624196498355303
0.07031641106597766
0.06188092198078532
0.07613061674150964
0.03687510692162119
0.09615799468743329
0.011458919421266192
0.018460622979013422
0.08524372431902141
0.028589486977071397
0.06521542261202444
0.0028115163333561457
0.015089160516724851
0.009044678908501313
0.00573408505957063
0.1207296662362268
0.03775901718339384
0.030031689869606113
0.024235427062175446
0.13483823295918426
0.0650958509077024
0.05810887786396718
0.005107587552197293
0.021757706631999253
0.059600272437875405
0.02740255774187039
0.026057639207552157
0.1226186842067505
0.23072070283454554
0.19643274930235247
0.040925323372337764
0.0331520261975356
0.17323654233969027
0.018166464887361237
0.07805760338992232
0.011645212459856311
0.07385192135193488
0.09682554646375174
0.02237642470578557
0.03608439664861459
0.0457560784245365
0.06625519816415361
0.00630752344181303
0.05597263056417678
0.046108751153526396
0.10888532471430157
0.05618628154204941
0.08915942037896399
0.011922031500497993
0.025150779442941352
0.0030082134240096915
0.029143139307441862
0.00920821700199622
0.003938339112730713
0.022010558627308476
0.0630232887165715
0.08783403651726458
0.03631761883670504
0.026402751329879574
0.05673468920871828
0.040281847732901416
0.006330921993280317
0.10933456750781999
0.053723804316909526
0.0002443338651394259
0.14299415515952735
0.09736380701906856
0.11934048942911459
0.2091026652274826
0.05466358619961999
0.10099996195092453
0.0020641096276566213
0.05204756607535614
0.013345430505329077
0.03937800052489559
0.04911569795157609
0.05067001640930122
0.08115958121784014
0.013192339368798862
0.000550612859020599
0.17776252472824208
0.049352769843293204
0.03980173873570444
0.10251234366715865
0.009477780658876228
0.06062653382033183
0.023388978390463673
0.041793576878837446
0.025095690766194348
0.055164896498814786
0.03271139055542772
0.010080745483694352
0.10613679916209338
0.058066366348452844
0.029641496423123772
0.04032825173602385
0.059627732579564115
0.04095556350016816
0.024314255031960337
0.10803718746021036
0.04579574785880932
0.12857371803898013
0.06448321990754159
0.038724156305414405
0.2602681075999815
0.028504438486833285
0.1102299581121499
0.141328518843225
0.0481720648056291
0.06187237667126329
0.037476566433357984
0.05775148679006695
0.15966451570333004
0.0020822552729927433
0.011799211656415202
0.017072568428727206
0.012806211261390189
0.10626639362966443
0.01536237924455056
0.19130831883592928
0.044425939930352966
0.0015254759846644887
0.01967713972396871
0.008367012925781724
0.027790482997041503
0.07633818051582404
0.014410582506928277
0.0019173489807427745
0.05635836045627537
0.20244884250521886
0.020691322064005365
0.06962217331114164
0.026792180192415766
0.056567194346308663
0.08929965239220884
0.04361080579324184
0.01328923499739794
0.14787709718507672
0.0290316506116296
0.06345785333673128
0.019155240374783108
0.01598789620124454
0.07835172221728451
0.07691591221832494
0.00482341313343317
0.0076347119848849615
0.012505969889288888
0.03696565999081874
0.09336371519031438
0.0018565284774289719
0.17988835649339213
0.06262194982096919
0.05028250910335314
0.23836495024414642
0.06538610772557095
0.014649550869418385
0.1659906919522041
0.07009366865720165
0.13218233299737128
0.0959125229803404
0.053957344060887605
0.034184707862103106
0.2942368495725164
0.1860998311484014
0.11861335955037042
0.047009190307122486
0.04091763749317332
0.08683535842638442
0.015219200143906177
0.034893496464159124
0.04970412742172941
0.0519089202883026
0.051867793149824946
0.1246082551827209
0.14260488956259335
0.03730867464776989
0.07523163951573719
0.16688145208022362
0.000475002476195956
0.12836092340895078
0.08566687390565923
0.08458407328634424
0.03870337842039591
0.04364610091581736
0.029367745350621397
0.2439447633752844
0.0031883828141861946
0.022598146007755372
0.06244563831186114
0.0360564495783147
0.007871072047073078
0.03585937513990056
0.11921731642581682
0.021563579654173767
0.19488182590552006
0.03931887430390049
0.04159318913601032
0.025215764186305594
0.012014185399040712
0.16215246864937188
0.01420529148751197
0.019466530059041254
0.022514188296099663
0.14699868820755785
0.020699304539772617
0.060152975432103725
0.0815823942842643
0.02065734373188435
0.024705980783320643
0.0737148542052857
0.058531973661407624
0.04598848888252448
0.007999050695557166
0.08918375726686623
0.059660209684412144
0.1388571487929144
0.1074869168139664
0.004914400036550329
0.10396983096620792
0.11914283099302188
0.14282850827773488
0.008288665034798076
0.010040829771310907
0.007999264103274445
0.035673478175503266
0.11683080611962472
0.27615679703383106
0.1279825450554509
0.04995712473563194
0.023012430896041637
0.011091248262363199
0.046186434594388155
0.059651408471589513
0.06352675081130871
0.024812297531166268
0.05730650288395009
0.04300824279693671
0.1430331107944219
0.04292907387930768
0.010302091065752231
0.024326802826494347
0.04585016439427731
0.11396270932860388
0.022801536556619494
0.07037125223432553
0.026804030934771673
0.0012663500772856578
0.08270988915017877
0.18177360087978778
0.0264113963417265
0.03153561385626063
0.04339153932853834
0.08316385245308036
0.0433682237680224
0.08905200166815436
0.0013607303180765981
0.06322513599380883
0.06779922117193375
0.008985217337208995
0.034070680159689296
0.03412851918548441
0.19866500785143537
0.025744085987036265
0.05123720181389544
0.0032333656474855233
0.09276741441060159
0.02899843711330493
0.1080415334283249
0.03828986301689509
0.036209802071531294
0.4634358300316841
0.05644533285052066
0.030887303949287268
0.05906367086616525
0.04002852582504834
0.10851735367054922
0.18402192561904038
0.16379493610344362
0.046735446289042096
0.06236275018841772
0.042380185552218896
0.09636862417876176
0.05889831325970924
0.00031550513157252387
0.10237302906501104
0.03703090206717559
0.03165651236920334
0.1663979604353803
0.03942863024394276
0.08309398872591
0.02909832712554008
0.0003928875059580933
0.03747927131134416
0.02861239210414646
0.10898588324038287
0.023783033418624703
0.007980694708664122
0.00716048503081905
0.06615731467975884
0.05689750301042231
0.051213492723679116
0.013038127164591583
0.015895720112128742
0.021669402391131437
0.07984850564234632
0.13252314613646843
0.05952287417914253
0.3453711248558002
0.055172093732422316
0.09149895364470206
0.022373712898765885
0.06495100196813759
0.05804856176950574
0.034934071837214475
0.16266682196645585
0.05377226314122832
0.006973003888847777
0.01778569102142292
0.044826838619679635
0.08981583993172317
0.06628773516520264
0.014826041587538799
0.041192047552251275
0.01929282051647712
0.050852234403880564
0.06368733560967599
0.07476577951654817
0.007163997381551571
0.12131506126446308
0.08660793305338778
0.10043017600752684
0.009441265543712702
0.003169987961104606
0.04103586631615345
0.007831118967307796
0.005790910761706712
0.031317360285439494
0.5485262308737668
0.1190269292153028
0.01119541708883439
0.11977201877296509
0.010757868783987316
0.10939829919375478
0.10403922441655011
0.08412399111956358
0.09657475375764688
0.008292952023089693
0.09345044962265765
0.008880543170434178
0.45310045416961886
0.03962841691137769
0.025747370808339443
0.24581293377564348
0.0761646802491534
0.039889243873992015
0.07754586672415112
0.12519726400175846
0.12138105533956696
0.10571849697593273
0.05488955100578668
0.060292773157193745
0.027917793852936364
0.028505164620460575
0.02172929107188654
0.04507128742958257
0.13068911107687783
0.012875538208908627
0.01601677074265185
0.009148851278896588
0.10186378066819211
0.01598315221400789
0.060733927738330334
0.09350156681076786
0.09177900615097451
0.286818248805916
0.028494012654115924
0.10861092176397946
0.09647195750111844
0.018411413253329102
0.032516207545245424
0.01230864950747021
0.024885741336343217
0.09539058925168513
0.08841232415836564
0.01688801212172736
0.15781457288722428
0.03204584595441116
0.0950436250903973
0.012489759377285399
0.027371125582600565
0.08904959648707536
0.13774337089365904
0.053088718042602435
0.12270298721062657
0.06665465721889756
0.05563105672228004
0.06448370169423183
0.05393424383256046
0.043990569795208774
0.13235919918532976
0.04207980989168354
0.05214417934064513
0.06460433471806852
0.007000887562626408
0.10406213407329681
0.16861082698085364
0.02265560528237575
0.07571390852890755
0.17298849389198082
0.007491864131748568
0.06267605771821805
0.048201867410939646
0.08069730950836256
0.05614388845643302
0.008930448475992303
0.054907207401920004
0.003519151494220946
0.018355278204844717
0.04551642477414504
0.040019464216216556
0.0859553542090369
0.052127207222319547
0.11612705269827442
0.06412197976125807
0.03567304230940311
0.05338020432314406
0.05705028100670779
0.019679672253358045
0.12831799599814186
0.08179035139799545
0.003607651580415515
0.013102905954854083
0.009823689092151366
0.05128301735351233
0.027472699931079522
0.03579242289666754
0.02510837633957958
0.018105006033394783
0.05531711083235173
0.02541508943876826
0.12540795519674006
0.7114045722566876
0.0510602952679819

==> anc/HaarRFC_U1_L8p0.39.dat <==
0.018595349977780024
0.13468256065855652
0.14810261648303014
0.0550419290661992
0.0024177159155069528
0.0703021523770078
0.2388720145979904
0.03087709483628948
0.034684238073066975
0.0044344334831202484
0.09497440586801305
0.02891155871321537
0.08629305323656565
0.06479664134762399
0.4840944701037049
0.027072004744860826
0.1798510890856816
0.024737407061044575
0.12196990099503353
0.07381583442316027
0.006576567940303042
0.0769091037878018
0.006048135246813653
0.08913319376144313
0.0723659745270184
0.056517432227339924
0.005871590253882891
0.08824513922701013
0.055611563232426386
0.02299892292470357
0.10382072897379385
0.06563298710586914
0.06811391097274833
0.045347554808007534
0.047458897306940355
0.016968687808929968
0.1111632021509466
0.054407671922627535
0.09914976396991476
0.1461680378951595
0.04074727198561836
0.06449877564069535
0.08426935876129175
0.09228761288856366
0.11424352240804057
0.21304873356830648
0.40617577497726054
0.009135999119362402
0.011289014098511229
0.028723043470003217
0.09327749812833556
0.0020108136996925016
0.013544788787780877
0.060122750137034116
0.017013439886177047
0.14507473928303213
0.022999406102827576
0.01726131809273924
0.11499840316155933
0.1763122744654665
0.02644223877955315
0.03426872201618941
0.18363116969886392
0.03133270375903494
0.0070477053640469614
0.07937875872888614
0.008628728153291363
0.15083222362718746
0.050720790444793176
0.09875035689353878
0.10859964826291638
0.020478510058323632
0.04413608143428256
0.06930280534673974
0.038895365098466986
0.0510554305578743
0.005691576883247787
0.044765589813707055
0.009754333267659567
0.00737188438059783
0.1597269289718906
0.046115968237230215
0.02539316370837835
0.029726857003676166
0.21479793128918545
0.03229508052417115
0.010907475089738926
0.011740327476670902
0.12294256390994272
0.17736899593635175
0.05133018120342139
0.08851450597914139
0.08071948608948644
0.01277163121140372
0.04766064662679881
0.14701527538157708
0.025215755169904274
0.03276896514350717
0.051941345950104016
0.13576554611034283
0.06389208121818171
0.0411687430563679
0.003210465174194499
0.08111366060737252
0.002323273506231164
0.05071895050107298
0.0026189222922880723
0.03709503294781294
0.023826619177942366
0.005018684890274679
0.07942012694102578
0.08656720609830176
0.15417143699110541
0.024523841942963375
0.05679000030325098
0.039421000310058664
0.08107772904754923
0.20873945228037577
0.05098615664542276
0.14199888993604404
0.0033082597616521507
0.01672934779424388
0.35526713141991084
0.1295333468104613
0.026361772491550875
0.14393803121639037
0.008922572483981062
0.1571493959091704
0.07485348993686726
0.056510623362595484
0.10768998275573856
0.1038099160112881
0.06939801311226161
0.05831574588916734
0.04929598122310246
0.05386285679792634
0.004637108930195921
0.0921276166237034
0.012671773910167201
0.012935740705049638
0.6012347185079916
0.06422261475111138
0.05794724707533493
0.05447360989494855
0.1480995338690903
0.027670104387878806
0.0021527237273347966
0.06510376331991943
0.010980839414411098
0.03005823158978137
0.016598343373475582
0.01803759742261166
0.0004205697872657554
0.44100889912957686
0.008575154221682037
0.025171098007067832
0.008276458269761656
0.020568891647271697
0.02095413398546312
0.1534466751652834
0.044279213770359
0.11903908999272779
0.04271432068054899
0.07417461988071204
0.01654953275037218
0.18683094236563427
0.008912894593621627
0.25211557776444354
0.027379160823866776
0.08630293156300899
0.03020831542373781
0.010378265995407015
0.00014183873223143118
0.14463430907770947
0.030595361223724617
0.05463701962131858
0.0010739312420904828
0.1356664201638996
0.8447186802720676
0.031210575035714866
0.011411817141567348
0.0426810828226167
0.21710393355789748
0.054493419301838826
0.03534040358677671
0.013850556933527877
0.14711018984441465
0.0347211361836637
0.06398948356613642
0.034692409414585984
0.21828713538013403
0.04649596657296979
0.29103203851880816
0.03288306988737765
0.09072528980842089
0.010210528559920553
0.05339009582346485
0.03862348183764968
0.19097519491257406
0.00044203216650285336
0.10700410517958904
0.061274652387869805
0.005134485204345325
0.057980132160269746
0.057212850170574814
0.00584668200420097
0.008412991999675672
0.040274547430574556
0.04837891626460983
0.015052831154407061
0.08801242801715167
0.16658739234689077
0.13197299655940356
0.016452871538070724
0.05165977635869024
0.021335643456734242
0.037382965485552505
0.08102281310992979
0.058718296657157845
0.004715431004782091
0.13268042595872695
0.0892227035007049
0.03217825712448856
0.0041586730701910855
0.19959851460451633
0.25219933903886543
0.29909816359783603
0.030400847888050482
0.04249905521882561
0.032001441377821446
0.0176395106775349
0.051909852046620374
0.08846772117494346
0.026892252906204648
0.033035768159777705
0.028753542659597994
0.005077426736091344
0.13330034131010884
0.04485016023300145
0.046474664767613486
0.014830233425689955
0.09518481072683442
0.003332188599582538
0.08707000531019136
0.0328687325613506
0.015810539368187403
0.009330800943090373
0.015447970874742261
0.04477446433002639
0.10293363110921834
0.12966393159476505
0.12989559049686147
0.22948921652991003
0.024344104656002643
0.0035282985562264837
0.11980182690305317
0.021576571910091342
0.10301980581168907
0.0949847437866385
0.00917659617421564
0.0023200500241915573
0.0686624355773717
0.03520047110012207
0.16443485015342316
0.04458552792635321
0.03149423179048998
0.07847264710177838
0.17819510857121348
0.194009315889367
0.006648215895906823
0.056623745261811895
0.03403137375022241
0.06250163708737465
0.026686382037002583
0.016372730670953514
0.05180034906362781
0.04178687673882928
0.05383769668408758
0.03619704537483185
0.010934623075666507
0.010929746544362346
0.051542783416119696
0.18272315242559092
0.1548002607616453
0.04152651945770608
0.045101154828797806
0.05086516923790876
0.0247526171471027
0.08700455314433264
0.27139093956276183
0.18089860618026352
0.2190698991841371
0.05643301181316629
0.019084446541830318
0.06167488574286415
0.01976577147242997
0.06923712321473605
0.030256993630966275
0.015985997902474486
0.03954791676072197
0.023049832229441
0.007772155217331365
0.09222217486198885
0.05546345936056137
0.003965761391372767
0.20426865150657122
0.00837195189366042
0.0027252459743484217
0.1400674159999292
0.011082037245907424
0.02803892576507122
0.10626320415008375
0.09475249417709672
0.025769350082647306
0.0031511943053861968
0.054404315854303116
0.015812332423038294
0.04407866233330603
0.06307177124501377
0.1561180252974274
0.013364977495294106
0.019515127404375596
0.005435954507092286
0.04221572835051467
0.04043323398155369
0.028694729462231006
0.028405500027793826
0.12358755422819638
0.030169012930824843
0.089554202719308
0.0618512970608188
0.12063826070326544
0.27196793928055163
0.1739922167201048
0.00026217852148720195
0.0813149757294613
0.1492740698619802
0.09144563320659996
0.0034221880700403186
0.08493960351338331
0.36983328575076224
0.014598904646646338
0.02863632536171295
0.05547087571457139
0.11817788395336412
0.1878766887778304
0.038967369608943966
0.03385884692595338
0.10236746600640964
0.0005757006424630664
0.009125837459388744
0.112348498190973
0.08105017639845957
0.30000922633390964
0.2311874266458331
0.12174376160157635
0.07854997172445442
0.037669090095658685
0.06616435268938038
0.14627599324177865
0.4107733098000487
0.007467313542194004
0.021870343774439333
0.07740712413820668
0.10673273441544445
0.024668150532747367
0.02666830306800966
0.14922345635389567
0.01639230598376758
0.04774708173653619
0.07290351505341221
0.042516794617695794
0.02260894466624239
0.1315368403369756
0.07284917021927703
0.02352876520140325
0.0352504463098355
0.05810574975509427
0.06689994631339037
0.13212640964640213
0.10765955364473419
0.03762925135302221
0.18588910215332446
0.10652133464608485
0.13104586198477589
0.01515654367439038
0.019754906169464057
0.02199687923650431
0.11971300057846217
0.047042428597220035
0.07937402122567298
0.070443652553014
0.008158878154572766
0.03199650530935256
0.07743853044031361
0.1101885340199735
0.07001983006601525
0.03645933981223587
0.04015184109353184
0.07035889446437275
0.09436050041395329
0.01673065820337576
0.011833735564272268
0.014692925629813055
0.10837107510067888
0.0018082022103212611
0.13140822509194938
0.015597165531726609
0.018106143865455965
0.01881035480352581
0.016606734220914
0.03363412868764208
0.15518668569736888
0.05697935389009391
0.010380413031537465
0.03472065650047988
0.027259300621099665
0.01705284159889144
0.06095577007129767
0.03647284335325453
0.06263803408057907
0.2773912316719712
0.09890268379705452
0.0024976156704727055
0.013871719004639032
0.06807365558929532
0.1190192047764106
0.5235867371437375
0.0551358156477021
0.036544872727259675
0.07727420829810815
0.025792671759750446
0.034972095685075526
0.009873695808009383
0.12061075756492261
0.14069928679804397
0.004157568963959393
0.04217945260103703
0.004672066485920707
0.10540367651814399
0.046089125477037945
0.1655335085668866
0.04854561641107041
0.025660893682549982
0.11458035915529632
0.03659193962005013
0.0693920159121642
0.1010072042599064
0.05062710349001147
0.030309517127860224
0.2723422383127367
0.3154884118393664
0.06305781070493055
0.0369417168532022
0.10095978892517592
0.027254139712954498
0.07948322721678665
0.011650690739531205
0.14084443708169495
0.17009682483847308
0.0028691676043867353
0.0002345886711512097
0.05829114466157109
0.056377105393015874
0.008830879051624158
0.024195626351720116
0.00016974461451032662
0.023631705662428698
0.0030654398606240613
0.05684019755716277
0.46432026832007084
0.17373715880797924
0.04239973699321932
0.02870100740300812
0.054777760413284464
0.002329836669861453
0.094605050725528
0.01884750602924529
0.03428703801569452
0.0695203139826479
0.08797097427671699
0.07779403863519897
0.10690108906305232
0.024239367990429608
0.0006566497171874897
0.03048605979496933
0.06323107053736952
0.10255209713441453
0.13986268276888922
0.011865482297754994
0.034124119580182105
0.006122025437682329
0.03571263703900657
0.19797574171648555
0.43003621432137573
0.15123195666697192
0.001049684647496154
0.021401650937238278
0.16453264731762235
0.21680041935050848
0.08385518933307094
0.04522062413942728
0.018999270808210993
0.0403089324831362
0.02834368283263099
0.03177958957321893
0.06398391535406607
0.01119157110075413
0.023482150397110522
0.04940563185012243
0.11889745247827983
0.09372197224228934
0.19426849281162173
0.05385526781304259
0.11636983796114289
0.026001517380512165
0.08532065655985024
0.499836513873779
0.023439146657773444
0.1063618529304346
0.12172090888250402
0.02011477684014109
0.0018901858864409826
0.03991611441193485
0.41021814978787724
0.04709863869992465
0.0031308449217355796
0.14509310953685975
0.00985480285120619
0.010577445430458032
0.06142948307513028
0.050985310166549724
0.13198793337162798
0.06385644050278057
0.0002697287786953528
0.0241899865028457
0.19431215162189555
0.05419367907566704
0.013733488890748716
0.03951709566065219
0.056056590224233406
0.05543266948870001
0.047722955028301345
0.05015082360153739
0.252155029668165
0.12201946239181377
0.0007499815167147707
0.03767011923338577
0.05931283973211774
0.18231463445913088

==> anc/HaarRFC_U1_L8p0.4.dat <==
0.09959872574786421
0.016834784049542393
0.004954894385085883
0.03342254926594234
0.04867299106541312
0.01748513277385113
0.02824984268138838
0.1354317327683637
0.2528225287232561
0.1336543108958964
0.09310155046415769
0.005951628841365811
0.02991409407677486
0.154668796999241
0.05630735446570434
0.05659760997808502
0.09011619268015071
0.029775857495081916
0.036102706718889564
0.07619563319580325
0.05709790588960836
0.050593393608551855
0.03248671152605829
0.12700859172677875
0.020176233210785433
0.0015483069206111972
0.03241287582782626
0.10945675581350368
0.22806229806977305
0.0034898246905977494
0.014827492081768388
0.05624860338079375
0.026221860818242942
0.09623154425682953
0.007674930071473809
0.034732907614452475
0.037849964390752056
0.044637417993603434
0.17602359866141482
0.08859196633174957
0.01101367103697119
0.07816541820351304
0.012400495840243277
0.02436012943630846
0.051921272231697374
0.05709531449338415
0.010833628760459298
0.025834244138923115
0.0412869515357464
0.08482258752233444
0.07250464346895702
0.03471668351643816
0.08619881141199656
0.32713820238107233
0.04286309169803254
0.02178061206693477
0.010435383451865133
0.0903619996749536
0.012823542478659002
0.3771695108495033
0.09425391496588416
0.005179427217116741
0.020134491868710167
0.03621992325357336
0.028930974426797797
0.004694852145660632
0.011189067884837717
0.10530961747781534
0.14177091788875573
0.010664091316324346
0.11789435564635577
0.10050842460147788
0.01618717002739784
0.05217296926973326
0.0042946629049120345
0.04311373282305603
0.01943071543449332
0.040161267623514484
0.034653810414279
0.07163085279946829
0.024173860597800464
0.013321996802839308
0.09016812955923507
0.16593924319406733
0.01348715193920714
0.017491736255524096
0.14384667283698788
0.003912561929176308
0.11277137894386646
0.03757706755669627
0.05104646057284195
0.0015886604879316397
0.00991487377432913
0.00917057683682363
0.06922168157043344
0.010727376201811602
0.1924491896666549
0.07418190108966506
0.004492042559544318
0.11139636406972096
0.11927455418164544
0.015942215128538995
0.039182450326507974
0.017084600046539427
0.03214367736684494
0.008183654458475952
0.03431716775649729
0.05153007349015228
0.3504499780336757
0.0608469345418248
0.15606545482751955
0.11404027576322749
0.027894380575441333
0.28812599070895034
0.1017520380963207
0.08459938409563635
0.03561222168175317
0.006098302749680357
0.04747532741244472
0.035593250689432705
0.049831943235564544
0.0013336627109059823
0.06757757931379393
0.012840423320489068
0.001992234990609121
0.019733938760499725
0.18341548426207926
0.0467220714548214
0.02170189719307543
0.022831105225519205
0.11222856157320808
0.1536599336619302
0.0012264499252305373
0.007774801897738809
0.011512997978132789
0.08075851616639025
0.002861568176200261
0.07331081721283915
0.010609755026165102
0.07223722857126429
0.03776701992398689
0.008744299293681562
0.1746017274471537
0.13884309191277266
0.06987913437204347
0.023224431683062846
0.017865560511453077
0.006888027513563406
0.043786477388886955
0.2064817587037243
0.06034658440786844
0.07474394922794679
0.03761692156061666
0.02717317195750948
0.09999337828876123
0.09012150329987428
0.14948945869552496
0.010199720154621339
0.04790677172518341
0.16423950996274228
0.02168224845277581
0.07075009412029476
0.02063799745360976
0.1712246023084074
0.015578699393573264
0.14236472602295622
0.046648499230424
0.15886876537127634
0.06784326810069276
0.0962052775653759
0.05536966035528414
0.12002097742951329
0.04628271326196013
0.07634887905092963
0.21473936846775432
0.03692476816645551
0.084258927443234
0.15331064334985772
0.07339979382873893
0.07455242768694739
0.01905021920294846
0.09387869311584446
0.04850857812833506
0.0772368477069706
0.028470643226628442
0.04314169053340817
0.1089020066151799
0.014054498665214432
0.03407085381038722
0.095867438607126
0.08421663502423025
0.04938868299653996
0.025286789338209124
0.27703729653597686
0.023027850399266168
0.10580882663764372
0.0728553541145855
0.013896247797551114
0.05680373906381024
0.036430905735817226
0.110174043270054
0.3091259253623772
0.1296648664251649
0.015452304068881113
0.02144649851723577
0.033268169729083634
0.04078592272532269
0.22117813106522766
0.05575922586585409
0.04319413626410184
0.040830271042952275
0.01619463703583124
0.04391999427543207
0.008635530985627355
0.13115405727169177
0.0636846867285512
0.01507213993820465
0.0055307172730737425
0.12191174104684026
0.021682183997152982
0.02896267963753412
0.06726409039486143
0.0449474599608439
0.0020629063331159985
0.06663224980240084
0.044585832998584964
0.003571145979799144
0.015468554365992277
0.04651851706266972
0.013465348456619477
0.13332874934053046
0.03922266642919368
0.14232627575727275
0.04901532599564969
0.037748359255172455
0.03685494344915427
0.05375094648275382
0.005600357676446278
0.09457548428138944
0.19869995398315904
0.11910911171766324
0.0021142509579462026
0.04707308016107685
0.007551326156589656
0.0673341384484631
0.029637449311412774
0.09478970200457246
0.02759705392408476
0.19057053272625407
0.01098027670159337
0.07925106205043884
0.12508712536965785
0.020818051244404362
0.18301640197360863
0.04590331612140735
0.17937219157645334
0.006927230392882984
0.09784684466700096
0.034688990930693955
0.10141267380225744
0.020931532188693997
0.018295653394565604
0.09629305499056906
0.09593111957913254
0.07869066644985792
0.16212909524512345
0.07009254224795491
0.00829345794796166
0.00973828447876113
0.04314352957032893
0.09791778259784864
0.010334578188490326
0.11438969715493413
0.2924868804820643
0.21713178525451918
0.036358301827593795
0.0582400202298954
0.07301609137877235
0.035106158096785516
0.17412672420295344
0.020866811950168204
0.019824660936047355
0.1547331449312282
0.1116409928008109
0.04194869340207066
0.0752246471827066
0.019495335728219057
0.19211338768925282
0.09231243600085774
0.009091537633849806
0.01477244468705383
0.082359639188925
0.3304398258230214
0.04958964067672224
0.02553346182448029
0.14605072562310584
0.016664876290779465
0.11826072549968762
0.03785565569077138
0.021018159285945102
0.08216208178672761
0.23329420422388206
0.07679650907639192
0.03537100449963984
0.012626829157565194
0.021835647498612394
0.12146559030425746
0.0574050334648101
0.11040129394623231
0.1097113314155337
0.03998973607590416
0.040904768668866685
0.008160510109828944
0.04232308333316795
0.028994543547399044
0.08421550312805826
0.1380527359056478
0.01767768664011838
0.11437408573023836
0.0597678717451064
0.09079030755831162
0.03238736603065243
0.13104247425066623
0.02709272803547823
0.027650453483538426
0.24977459983029734
0.014354271859005691
0.0016725267574273857
0.021608719765717058
0.06295716698998674
0.12414521988019447
0.04890217320282954
0.012057562799617082
0.031971647035054535
0.03075251966886104
0.22753814811182985
0.026765674586853153
0.25882042423485435
0.018969492778705195
0.10291991952822781
0.028121491393908765
0.01284969774159287
0.05014267885204367
0.007326858761078865
0.019388022199200234
0.027932323850259837
0.04587977728459936
0.06167990619937365
0.041069275102713944
0.11343561882427565
0.01872954506784709
0.023069894502842192
0.019508571574910042
0.015683256989183988
0.22884516136942679
0.01633318083535529
0.044780922355900664
0.13307397286178912
0.02319164956518897
0.08444612279306626
0.020658605010044705
0.0957273280713032
0.006482328897608486
0.15650993757078455
0.0038607107958470526
0.21778232647631227
0.059534056230879435
0.000033498455921415825
0.044358581674474616
0.0032066898706829905
0.010715844097320975
0.111977260361651
0.04692510310727889
0.025431814628279505
0.0024824946349638363
0.06934060726727417
0.007891865565513271
0.05700567485056547
0.12254082394191343
0.029360878943692742
0.0006089825955635915
0.022403403761017533
0.023078713225085024
0.048390837351647405
0.017768932619581377
0.03063724790377541
0.07487377362237262
0.01650745850507749
0.020746861825501117
0.05323108125285006
0.007827989934482742
0.015522531398382129
0.07539510658953048
0.037142052975994926
0.15379559491609363
0.024413357573545368
0.060886807633098804
0.011729200948288226
0.00901946918598208
0.08734192755600233
0.030512657494316225
0.019874988089363985
0.002949222500972201
0.13404507667726598
0.11727633390479092
0.03247629182347127
0.2300548391252137
0.18237491321022778
0.09808698109758644
0.04934399271880442
0.011846476618476192
0.1499042924088077
0.032561748503984383
0.1888432330298463
0.053329416954537946
0.017328345733095076
0.0005512516891527187
0.002756627659069547
0.26171640493410075
0.0019915026457529477
0.059235524934078965
0.22080125699463146
0.012940073448358914
0.021854714930287338
0.06588880208188334
0.10522906396917461
0.10172718802668232
0.0032698991699131904
0.011575768227206913
0.018200248465578127
0.0043199667929466
0.016128892218982158
0.09077815573332824
0.05071635173812928
0.20777838403147622
0.07598560573532592
0.052658022807146695
0.040450524919060475
0.0886566386547665
0.018404254876931335
0.1449892526225404
0.021107937687295276
0.07934586382825162
0.14175301028116427
0.016902393740206943
0.07278310011800794
0.08344944522234315
0.10180198171089702
0.11760187275931863
0.0540187684344894
0.04714759678967888
0.031331292808785306
0.11203330132640138
0.04326940683897102
0.2980300202483076
0.018408633326943986
0.037685590964138
0.15571709113096563
0.05185642499566182
0.03029214535996969
0.12368771029653276
0.016621613875600034
0.025152505458214767
0.13071143045375483
0.008769552680262855
0.1355666531532384
0.07050241101263495
0.10028586051507768
0.18594270155294956
0.0404512170191749
0.00390563680263758
0.21316800743467518
0.015449161800900078
0.07524326564025395
0.03922328185573584
0.18072285134197388
0.07949665800685815
0.029188516158579765
0.0013302469329153706
0.11260582207755704
0.039726623156876466
0.12584812800673822
0.036706561277413736
0.03643934551249369
0.01579923288262212
0.0794429966656132
0.13729329573387936
0.12905127333204863
0.005468446572488321
0.005004233273130108
0.02796433128976207
0.02653215671407604
0.10353016847188741
0.08024673383748705
0.07581920537457845
0.02829680792188474
0.047016734621143204
0.01936159707382515
0.04940456916783927
0.12986891073283013
0.04049917909011783
0.0372771353719235
0.03901750518741342
0.060121382693115955
0.018783212298302498
0.28050784146520263
0.016030165986869033
0.04226950875650881
0.1120615828255497
0.04331629243506721
0.09019227263927901
0.06550274844827549
0.02246359869963222
0.008623142371127527
0.03567401121818563
0.013007962666424535
0.05064260719294953
0.021407457104678795
0.006928401128116647
0.026518923174262566
0.0064284546908140805
0.044842823664679225
0.02808527692612329
0.021912024128616092
0.011741102098091526
0.008651473025731177
0.03162608642229847
0.0664875084343813
0.10854870359303723
0.0174223265749941
0.017363163992039375
0.02958765994898107
0.09354407789828904
0.08430015944202754
0.01889436635909832
0.05734526984942561
0.019931055776053187
0.013606447277872894
0.02013317983182808
0.02824053861765093
0.02663270842091764
0.0056379910623737175
0.0184204003679761
0.016583350725222955
0.04009005505173644
0.162319006567198
0.043282281380312725
0.03365732714665921
0.01680493818264919
0.00837584843112739
0.013763299459340106
0.013041018353335014
0.07550905597171827
0.06405267975958574
0.0764239896027957
0.0999959506846031
0.06053425973498599
0.21466981984512798
0.015741565970334992
0.08685860901314861
0.10551062972982027
0.011102824827366752
0.0582994543081975
0.14107073726801883
0.0786589324326037
0.0014396871959863862
0.2116509003709768
0.017628017924610034
0.1568729608124209
0.017520655534816677
0.17652970732370307
0.32579000499069855
0.038707522439447924
0.08015335534885377
0.010568136707460749
0.013607629221453674
0.14922028597438663
0.08041124164813603
0.10369341130336283
0.002394188774494198
0.01731127727492243
0.02707325403448142
0.12208386930886189
0.10352280371982137
0.04199470819582304
0.06537734268859134
0.11747771934091283
0.02244912845669048
0.035611505464685334
0.0588204564478535
0.01875225481389579
0.08283430828100836
0.08277784160223467
0.006680155348312733
0.07464704820556504
0.02195362455985523
0.04024829800054276
0.003201566523614924
0.03208023657516999
0.012622598839084063
0.43820350126363133
0.025314036142335124
0.18859983795368795
0.18076729887798332
0.07611134633937536
0.09179575027680277
0.41341582775825
0.015033678647870832
0.00966420806503602
0.18649400949096376
0.05713795198753396
0.08000623543387966
0.11484554513994133
0.0804835201214152
0.07171385744681406
0.09100402508245976
0.006454854051593175
0.04069327907306912
0.02634436901079787
0.12584446864384324
0.16550582075937315
0.020512722664414715
0.060843518386731
0.03280872361735271
0.0728497797761719
0.06038217343753912
0.030406608942465434
0.026359973687696898
0.0014893206507966181
0.05677355638869202
0.0005219563407530294
0.16306342994756842
0.17858576720180067
0.0445742130385156
0.02651326740824499
0.03170980122753733
0.029343961412046482
0.11796600879651171
0.0033540339400911974
0.04758082245085062
0.01876880347068578
0.05504189333573746
0.005923199887080549
0.0020627265709702905
0.013681432634796892
0.2697854133187421
0.004308477233746046

==> anc/HeisenbergRFC_J0.01pi_L5p0.01.dat <==
0.010062966037822864
0.010068537416346744
0.010077943648124449
0.01014587392032097
0.01009942265841152
0.010062047109229966
0.010085824358279078
0.010085128961485813
0.010075256919709697
0.010063031542011637
0.010057600621167045
0.010157587601012829
0.01008021110601319
0.01007845537977152
0.010064724321220317
0.010174684582145243
0.010101738492227685
0.010077292990107678
0.010080791150232058
0.010074528228708728
0.010134178016920294
0.010090980485538614
0.010136809282506114
0.010098004933637947
0.010076809964635086
0.010085637391845648
0.010071752211467496
0.010064516253413374
0.010061512108445319
0.010067533017848223
0.010121787437553053
0.01006123161136707
0.010074255423540623
0.010073908499477377
0.01006310049693225
0.010064003752749873
0.010126653192573354
0.010125792256730754
0.010077812175651735
0.010089211486798052
0.010081934682157512
0.010055306305379522
0.010063293716568314
0.010062444085520292
0.010090077536434325
0.010076636259826193
0.010075853892437075
0.010082902108048955
0.010066100335528244
0.010062591258632693
0.010112256031615951
0.010075767823324346
0.010067765730358589
0.010066900514401582
0.010073636000535267
0.010102367147390557
0.010075449138113606
0.010080109391349965
0.010066678526593912
0.010167918052675045
0.010068250952383371
0.01007815628705457
0.01009939251518974
0.010077854706328623
0.010074792427251473
0.01007156987960815
0.010067318853079111
0.010072141388252402
0.010067977464256592
0.010097439010358204
0.010068803674900217
0.010103188461321928
0.010085535078543621
0.010067532633505504
0.010067959904654564
0.01006501853599088
0.010104313952956755
0.010075260839600388
0.01006790038417992
0.01006372449269351
0.01006026581865941
0.010064950997401878
0.010081010255017465
0.010056446886188345
0.010082613505249069
0.010067061031057943
0.010068003328992062
0.010063840183763785
0.010083149348306435
0.01006074073976131
0.010063938164132329
0.01006776905122789
0.010108844071852233
0.010072434292403837
0.010107122226328698
0.010077954568527404
0.010063996459402954
0.010070513157356702
0.010067680187575664
0.010059579509730633
0.010074161236397493
0.010075365643268407
0.010065197247779064
0.010101536756882827
0.010058512998680854
0.01007924212578484
0.010071669758346533
0.010103729730996268
0.010067925971130149
0.010089596584759455
0.010069261312479313
0.01013221806823224
0.01006284359870972
0.010101004889203551
0.010109698072988643
0.010132589437201075
0.010155591219180887
0.01007534496970989
0.010083090913006987
0.010060991310514703
0.010087738877159328
0.010056018626839679
0.010070807729230752
0.010064609215394735
0.010074646996799153
0.010083305918877919
0.010075656695619533
0.010082352985313247
0.010059106225335068
0.010066847055526707
0.010066855065185362
0.01005850560022603
0.01007266421290534
0.01010393203726856
0.010103675447635681
0.010060478255633228
0.010069987639784733
0.010066960548855605
0.010075314134038914
0.010065320721669406
0.010067904119842222
0.010083433564984035
0.010075363134531092
0.010115970803024402
0.010060398074018793
0.010073664884254794
0.010061128869800286
0.010066407919127092
0.010086159300433514
0.010115754265845682
0.010061681862692129
0.010081911747929287
0.010068707950089763
0.010094009065474458
0.010092206184522468
0.010070167183083383
0.010083075320727886
0.010091833250164894
0.010077268117171294
0.010082990485168482
0.01006469404917216
0.01007302170874491
0.010079164112917491
0.010067905026983152
0.01007533132262143
0.010079550013232009
0.010062419373042046
0.01006301074172278
0.010087369354518011
0.010098487995515335
0.010064131516966293
0.010160415920698933
0.01007938035197605
0.010082416028083937
0.010090490529825417
0.01006718595861089
0.010072470006981298
0.010095460766148505
0.010060273894696376
0.01009601941901138
0.010072221890489019
0.010061644956674288
0.010073744470977114
0.010067740202633685
0.01006860357846483
0.010068619756239038
0.010066119071024816
0.010075068879590875
0.010073219652056563
0.010084484843316418
0.010098465088372793
0.010115320738867582
0.010080193819977554
0.010086081657984483
0.010071142821421693
0.010075800967870974
0.010111927953826918
0.010090102173390595
0.010066173159958542
0.010080798498106969
0.010073641012862466
0.010063722797753437
0.010083195013871359
0.010077844910187797
0.01006996910787686
0.010115143868822195
0.01008294488380876
0.010070850701771631
0.010078171402732174
0.010108149055366967
0.010063340235199428
0.010065312451705373
0.010073241181941885
0.010079273992395468
0.010078259430741742
0.01007135457542626
0.010060973113906007
0.010073628734799403
0.010066042733077875
0.010092004201620852
0.010089809856546362
0.010078171554654835
0.010070499322568356
0.010118127663445033
0.010068107367426344
0.010060979888468937
0.010091379046779097
0.01014573305607729
0.010054590900397543
0.010090411350564541
0.010077249002736365
0.01006473250195496
0.010075444200709075
0.01008378789508664
0.010103071255159442
0.010068630966513639
0.010058779810205167
0.010068080285072762
0.01007731823893081
0.010090211505546365
0.010113629968675129
0.010062027103157359
0.01012238799789604
0.010071355912699162
0.010072744825406764
0.010072716816961685
0.010073896040777413
0.010063476869041651
0.0100675464337365
0.010061100611362821
0.010124243864289487
0.010088870769630689
0.01006379878836521
0.01006983786079478
0.010101777933621941
0.010063137665203717
0.010069977798876506
0.01005990697311541
0.010076094077455305
0.010092628172242796
0.010062976514971695
0.010099665991366254
0.01007037543978391
0.010067169348460206
0.010072652541557143
0.010077257126814537
0.010084466463870066
0.010102937629871302
0.010074249964172277
0.010092384974248095
0.01007229571027049
0.010077483661726706
0.01007135943352129
0.010121823754408758
0.010073815918268555
0.010085862338617291
0.010086654882819542
0.010074086136184575
0.01012684726963523
0.0100686788123344
0.010076866974852607
0.010119821719489913
0.010095017786832743
0.01007538234663485
0.010066593778570252
0.010078782287897905
0.010065564586072549
0.010060395565921806
0.010059753359000355
0.010063066809424882
0.010068017063112585
0.010076073992217622
0.010087191547269324
0.010086205003496907
0.010079741312366575
0.010083311128245944
0.010073339753234344
0.010055730105238305
0.010152954625872493
0.010063864730104899
0.010070178976536705
0.010067681108290056
0.010069846690835731
0.010068535466351643
0.0100785135377488
0.010105723816201137
0.010075350380356764
0.01007305223464773
0.010061583343822502
0.010083604183358196
0.010085053052217706
0.010088297721549719
0.010067934158457453
0.010089409043260082
0.010059715945537609
0.010134412795830796
0.010087814685999171
0.010100079809445222
0.010063349587158238
0.010073757381132274
0.010062494341739952
0.010101898796560276
0.010080822454102726
0.01010259005774947
0.01007541965805248
0.010096796663937533
0.010124906219245543
0.010078564322200822
0.010070999323169764
0.010078600965108778
0.010069598483518388
0.010074968445558602
0.010075201062473825
0.010065311415443007
0.01007053622004492
0.010067542301154777
0.010101661667952544
0.010060893161037629
0.010072132528023978
0.010071947477452584
0.010099635136542289
0.010068419188118233
0.010107195840555897
0.010081440914150872
0.010079878639069144
0.010095944936405185
0.010062743180411247
0.010149694251619618
0.010080503935001206
0.010088507627811298
0.010057809031808721
0.010069025081150831
0.010065321750726549
0.010106223311058931
0.010062236546943631
0.010077890984055562
0.010060704696654725
0.010095017274405363
0.010078979375426782
0.010068096366852972
0.010128233903809687
0.010077288878854793
0.010068914362973688
0.01009488760584634
0.010065888734255629
0.010077364017883363
0.010066870112988948
0.01007011451717988
0.010064204992331119
0.010097863128832109
0.010061086594120838
0.010124163007147793
0.01009737224031747
0.01008328796291836
0.010080774965308379
0.010061792263722308
0.010074342233209094
0.010070408339234947
0.010083813543738832
0.010062261274667519
0.010093206273493211
0.010100486540919676
0.010077335358946922
0.010060544361504413
0.010067770092287143
0.010063819786896838
0.010113219166813963
0.010074977697529686
0.010062299378922676
0.010088542420632564
0.010107501394494295
0.010095454814193104
0.010060710608655331
0.0100845113808825
0.010066548064643114
0.01006166577862706
0.010073175949349984
0.010063591744416392
0.01008972405887785
0.010078196135641461
0.010095574438009472
0.010071816437740697
0.010071920971393634
0.010059286852280748
0.010094034577197491
0.010068643489385791
0.01008455161119542
0.010056265321360081
0.01008509291600605
0.01007114002941803
0.010061263717937897
0.01008785272001364
0.010125871237269497
0.010060497326366144
0.010077184047529894
0.010059583266821876
0.010078118855195313
0.01007790235829587
0.010101932206293634
0.010079306880003726
0.010079000897562945
0.010084590342692408
0.010060528268219817
0.010074714067579043
0.010096524891743279
0.010077834300304334
0.01006343395056301
0.010063793117520425
0.010075474932053782
0.010071461985019112
0.010074060403603107
0.01009805562082804
0.010062977552978638
0.010121938317041177
0.010229323916654024
0.010077137559340626
0.010073374948715783
0.010066096702857245
0.01006691269423232
0.010121179263531035
0.010064759842103976
0.010059264472601265
0.010100859348165455
0.010074290747250664
0.010072083629760505
0.010073767393895913
0.010112130412323743
0.01014441274397808
0.010073962229205086
0.010100930186791004
0.01008321276087919
0.010063162920330757
0.010055435243036696
0.010064235083385173
0.010084739994528726
0.010068169617189036
0.010070492556191964
0.01008335867746555
0.010084689890335898
0.010115497471778362
0.010070856818342527
0.010083054529848463
0.01007185925429284
0.01007764408999432
0.010071913400780485
0.010087531783756537
0.010103002276971095
0.010074448733175574
0.010098226001879932
0.010073264125770715
0.010067286256241125
0.010105484088773526
0.010066241243737405
0.01007168787083325
0.010095454665632393
0.010066749713872163
0.01005734050771644
0.010086135315941462
0.010073125935731946
0.010062009314077034
0.010084696059845145
0.010074931781171553
0.01008260558597283
0.010142398907441385
0.010109907382109613
0.010070171703833994
0.010072594843711657
0.010057392608533297
0.010077971777701504
0.010061095075703436
0.01007077650840472
0.010105069628534883
0.010068301214694257
0.010071771251187649
0.01008595808812889
0.010088431904298664
0.010096526156897488
0.010095399198985664
0.010102860639632154
0.010063931934857051
0.010069510121395968
0.010088082715747185
0.010098412582401012
0.010077703677695074
0.010073652211183042
0.010080526941595964
0.010103527017178447
0.01012366845552829
0.010064044780833038
0.010146671209434719
0.010093990718657651
0.010064601799590333
0.010077629954259955
0.010073308845195836
0.01008271488862494
0.010073440361653757
0.010086340261302196
0.010066304584741283
0.01008792071328199
0.01008202388054587
0.010106948500831686
0.010069625246688764
0.010057994515513867
0.010082805858367676
0.010072042139439186
0.010078261575234292
0.010141183355895292
0.010077911092292027
0.010082658663300605
0.010062418989849546
0.010132866234665335
0.010060591227941862
0.010087182995869779
0.010072608252569436
0.01006906457429512
0.010083304610087607
0.010065710499256808
0.010075417762258742
0.010071698264042027
0.01005810592334786
0.010059249737569978
0.010064927090552192
0.010075269288895437
0.01007082018621274
0.010058407353926466
0.010060623361813315
0.010061730021150012
0.010081480643068939
0.010068997037074666
0.010105903232679795
0.01006624334455737
0.010068532527153718
0.010086036846069072
0.010143136279687473
0.010073765172969663
0.010058716410309306
0.010066452721953511
0.01007126149819758
0.010102086880757128
0.010079331037876444
0.010074592301104853
0.010089310614301517
0.010080146334967744
0.010077570252250909
0.010068980276738033
0.010067779633506215
0.010079985590353502
0.010109052868558835
0.010103561276134864
0.01009636610998796
0.010059154637967964
0.010060309503244049
0.01007837601771023
0.010077721955220014
0.01010905246876547
0.010143974138309749
0.010086376650371128
0.010137345912676107
0.01006767897029515
0.010066491954161691
0.010073018675404824
0.010077521602203945
0.010060103462925562
0.010074472091621822
0.010065920738299497
0.010075913009594862
0.010063724341880702
0.01007235446604994
0.010122448380645755
0.01009026395841758
0.010065256004654282
0.010080483167101929
0.010059161080483487
0.010101237028610726
0.010095919473235028
0.01007538182062021
0.010066048415630848
0.010101431573159743
0.010055207678604877
0.010059334876073592
0.01009705053194884
0.010124379636369831
0.010072113562255782
0.010101198537787444
0.010072289814484908
0.010080523766152686
0.010067005981644596
0.010078792511164433
0.01006355816806663
0.010063315305834564
0.010085911783990186
0.010099460879257524
0.01005945372954234
0.010070863383095135
0.010098968269090867
0.010080786057060377
0.010116376586333737
0.010061340380770386
0.010063524473882417
0.010061139756814394
0.01005864143070427
0.010095872069998273
0.010058953662651419
0.01006294260595289
0.010079926784846465
0.010075467131097556
0.010066127875541696
0.010113438154581593
0.010072490448797829
0.010059006621159945
0.010066969944740043
0.010069407810024215
0.010065237404950684
0.01013172784046513
0.010082557481962769
0.010071190385271175
0.010111534021485308
0.010058253639814082
0.010063976515243085
0.010078025468280178
0.010077158279196172
0.010078803018720849
0.010060360936962512
0.010070201873384619
0.01008256860645622
0.010087685732470646
0.010063646492289828
0.010089133449124672
0.01009472135408317
0.010075622003903977
0.01006735813230256
0.01008294664080229
0.010078298670567537
0.010076078674805025
0.010065568177331907
0.010066621487725032
0.010072221932410275
0.010063833877113716
0.010061228932139605
0.010066960498001723
0.01007617641239568
0.010062230200324405
0.01007805722940282
0.010073002231320925
0.010071733604726905
0.010071618656947367
0.01006411770442334
0.01007443117658196
0.010074635633856275
0.01006327856510129
0.010079905067216373
0.01007744136317792
0.010071618013035598
0.010065469222251619
0.010119433271794502
0.010100717017552786
0.010082247237589794
0.010088836132386382
0.010077050479747883
0.010071020621348962
0.010071874041771832
0.010059707260414606
0.010089375669738984
0.010058827418322815
0.010071656015970112
0.010078272833964171
0.010068067822360837
0.0100859614070672
0.01007991096137373
0.010075524728024787
0.010065902101891998
0.010070392621543807
0.010063586619764328
0.010105471573281538
0.010075369369017702
0.010058776267812899
0.01008691461138124
0.010061353003719915
0.01008157718607275
0.010067534381620521
0.01008084296502125
0.010061018722074804
0.010060290859452202
0.01009082127405978
0.010096951075442779
0.010142334684795442
0.010100020495028327
0.010065693684806197
0.010067118105466729
0.010062256520974748
0.01014218874146514
0.01009022990263515
0.010079331930030098
0.010094559708958298
0.010073652424707796
0.010089541836398586
0.010088207498863666
0.010086724210140358
0.010112733978822886
0.010071070086098937
0.010070188877930934
0.010085613677681647
0.010062638446845375
0.01006303675065052
0.010115260444863031
0.010067649543472109
0.01006316034290878
0.010168279969004412
0.010062646842850858
0.010099858140936904
0.010099486110870548
0.010093498526454454
0.01007884551852792
0.010062878582199142
0.010070413527788103
0.010080974755517568
0.010079252736342217
0.010082551905647932
0.01009204279162611
0.010084888893881542
0.010064521865301403
0.010069362191213476
0.01006567620555545
0.010120597263080955
0.010088231876614551
0.010088657631005544
0.010066985199696125
0.010071725619815713
0.01007460033027847
0.010111972460057942
0.01006055384641377
0.010086852747789204
0.010147101369706398
0.01006910134276078
0.01008586141769921
0.010062046644288912
0.010080813602993227
0.010058891949721994
0.010091705312355967
0.010079141652877897
0.010074255874032802
0.010068188821605277
0.010144635520661695
0.010061837002984365
0.010065877798277452
0.01016976589178505
0.010106987412358952
0.010083315327278733
0.01006944635696899
0.01006474432241877
0.010064873036075466
0.010060705810693219
0.010078900342606958
0.010112332880913176
0.01008043277016799
0.010063368747638858
0.010103706840865982
0.010066106874952404
0.010091261086237521
0.01007776266137921
0.010120696201881383
0.010123725684655931
0.010085737750709419
0.010118597209212123
0.010072609572162364
0.010081407549755552
0.010071233504029647
0.01009223876007258
0.010064613967274646
0.010071034861526737
0.010060251708121023
0.010095096396845719
0.01006832555308399
0.01006763586342285
0.010072737142906128
0.01011494373779275
0.010108739586330824
0.010160399588887137
0.010066298601454597
0.010090789815533276
0.010074422125410995
0.010080743667982311
0.01006358578870159
0.010063698506735077
0.010058276763305306
0.010069447442994768
0.010069817858163055
0.010067947991870729
0.010069004373474284
0.010059938219948045
0.010074704869525377
0.010079913559751616
0.010076251955594103
0.010092856047404222
0.010097277411543572
0.010083302936923434
0.010058010397462906
0.010072049285178105
0.010081415819860879
0.010087317195637192
0.01009231372129533
0.010071298962354931
0.010093941108657526
0.010077192309034972
0.010060830139785424
0.010068983498306348
0.010071256247441563
0.010070507785866769
0.010077482161694495
0.01007067763134187
0.010055761219291942
0.01011519254041062
0.010081876744994053
0.010121077466810654
0.010066976978767114
0.010100547011408341
0.010064538007616064
0.0101117770732154
0.010070725790289272
0.010079702715257582
0.010084397427820987
0.01008200554522884
0.010072375942461582
0.010059466685485071
0.010073181095996654
0.010068228698384406
0.010106993105803009
0.010084415615900387
0.010097633566659724
0.010069189910176492
0.010063740537044728
0.010128426454170497
0.010102678805217494
0.010062916954968677
0.010086115974790281
0.01008708239276464
0.010066347264143542
0.01014322156041665
0.010108451590307129
0.010077998807566857
0.010071550154117303
0.010066238422899113
0.01008430164828698
0.010058470933098033
0.010184147224437409
0.01006788765082272
0.010063693780098026
0.01006411626510006
0.010067910707111688
0.010083216920577539
0.010098679419473363
0.010080407389996344
0.010083280095539287
0.01006261372996635
0.010067712594756507
0.010110341681265482
0.010094343000082558
0.010076411407913113
0.010066600612897858
0.010065908566087894
0.01007330558376946
0.01006927778229614
0.010058187978505065
0.010061965031918318
0.010073893933454264
0.010071511941187269
0.010090471032269597
0.010085735073579176
0.010089381014364364
0.010079290299273317
0.010119603260461843
0.010085400661947491
0.010084344050502441
0.010085874556037858
0.01007925271646865
0.010071102434359984
0.010109117744694508
0.010072412716158717
0.010072728658798838
0.010062954363837499
0.010094152409447985
0.010080513432329973
0.01008179481837358
0.01007936988367152
0.010060862581626731
0.010067079342211368
0.010065249209936657
0.01007605253359903
0.01006134955010169
0.010059610697071671
0.010078974451292104
0.010116895318384602
0.0100684172040786
0.010116844598084589
0.010080836080538638
0.010087401825938133
0.010226745201046685
0.010075464766250975
0.01006401834896512
0.010089597047022437
0.01006874670045261
0.01007612149605121
0.01005761399712264
0.01008162441549672
0.010080440131685433
0.01006851647580409
0.010112752980486096
0.01007916084383335
0.010135616851726509
0.010076916997734794
0.010089704465490115
0.010075579329530182
0.010068000947996876
0.010114255752392352
0.010055565248907966
0.010075171961105408
0.010144733376881047
0.010064885461164633
0.010062530221514945
0.010063540279933158
0.010108548592709491
0.01006231950446687
0.01007384023252078
0.01009850468452297
0.010072493688306044
0.01007212830762585
0.010061644792472577
0.010088392374329758
0.010076911160581991
0.010067228231709227
0.010087668681079187
0.010099889798968678
0.010086610685786332
0.010061817347962194
0.010089089953551744
0.010070316727645153
0.010070843164595973
0.010189447291083991
0.010087839155278213
0.010076704331739838
0.010126566390065077
0.01007830910873248
0.010077575473211389
0.010064792173489481
0.010061889843227608
0.010100441677848808
0.010106942583753428
0.010075239530941289
0.010081245632726181
0.010072606481820382
0.010070262409127704
0.010078223054273949
0.010066724316653116
0.010066616948300739
0.010093352261994011
0.010060622962077553
0.010059942219683218
0.01008267375745184
0.010087168946945006
0.010100400162821729
0.01010123961270168
0.01007020278627074
0.010071210544124165
0.010071322256843922
0.01008260400993101
0.010066128030183065
0.010075011861341542
0.010086898302789029
0.010083099277437052
0.010063667584123654
0.010077237827163394
0.010070762291110095
0.010088278464839484
0.01008498525353352
0.010126630311910549
0.01007224683310899
0.010068376945254177
0.010075708097280863
0.010061687875247506
0.010062005271748754
0.010068697636747203
0.010108476214859066
0.01007657241196289
0.010093404810008144
0.010068048257762996
0.010092690918451953
0.01008752153230952
0.010073978191049942
0.010084372258376256
0.010118081087189599
0.010091082890148304
0.010061519016084383
0.010063607446439814
0.010068372983642191
0.010056804851858003
0.010083101387284748
0.010064576518968167
0.010067861559307964
0.01006221076665015
0.010066372376834063
0.010070048762675608
0.01011029124417274
0.01007059329800544
0.010146079680148478
0.01007202381637524
0.010087430216589373
0.010125612827320057
0.010069684696836535
0.010093161600507657
0.010084970529343153
0.010104589573773448
0.010060651919998246
0.010096460248307706
0.010064524973105225
0.010068979508739723
0.01007168638259349
0.010074961983897306
0.010072417969200964
0.010062739819577438
0.010079351763564113
0.010062543574156578
0.01010611252082149
0.010070341075206792
0.010069184870675114
0.010070462872066276
0.010062067801712916
0.010064313598942498
0.01011517760709193
0.01008018564673323
0.010080772034203017
0.010102433803670659
0.010078542226514083
0.010077498256821096
0.010113668698854392
0.01007958292516338
0.010068438909556388
0.010065571781603852
0.010062039481005836
0.010071430182657638
0.010055361389337115
0.010062597922889997
0.010068019257394601
0.010075188314498894
0.010107068073657854
0.010063828903757814
0.010077292214026845
0.01013208192040004
0.010078324768661084
0.010091190251277369
0.01008474709592382
0.01008506170185315
0.010064007264495656
0.01011866171842678
0.010073442446842077
0.010129021075649055
0.010061988625396676
0.010104846590815746
0.010074814625776673
0.010064795873609046
0.01008203024753241
0.010066815751632265
0.010070050033014361
0.010102503077373665
0.010060038248102327
0.010080621061229127
0.010111018639251967
0.01011002380310033
0.01007304127048085
0.010064333150139812
0.010059831858418274
0.010059486295127863
0.010083507269759071
0.01006218360548931
0.010102112475068493
0.010085344145825207
0.010079563783146393
0.010060171238637389
0.01007712038173774
0.01008142941108818
0.010059462807162974
0.010069685403305413
0.010154058159185318
0.010062649968717112
0.010054358663212703
0.010071555062751371
0.010112548745359197
0.010081593821789414
0.010101830831562061
0.010071934945929485
0.010097729226324115
0.010088733472304401
0.010063537585743484
0.010109036128500296
0.010070561405972395
0.010071980027896582
0.010097799900846973
0.01007751477271463
0.010087704441805474
0.010109542129686127
0.010080964071048035
0.010111867990347464
0.010084292377186194
0.010102561133859787
0.010073883626415012
0.010076673985859253
0.010100924991133983
0.010063569437715627
0.010063527534688909
0.010063785919198737
0.010088034585097121
0.010072610836672652
0.010088143075598377
0.010084322312431506
0.010070207871071324
0.010097754586561727
0.010069964870747837
0.010096572034057028
0.010071929156144003
0.010115955164759388
0.010105191068481206
0.010119302832467193
0.010068553108468308
0.010085464961250524
0.010104885447371157
0.01007010298919889
0.010057563018391535
0.010070379377582114
0.010080540576618544
0.010063048763715157
0.01009663054694732
0.010084864511817983
0.010065232471939627
0.01006507062159332
0.010085486482312833
0.010064854386695564
0.01005977085559383
0.01008954415793926
0.010093745304542446
0.010060225890198827
0.0100747720175257
0.010091308931385707
0.010081714033704217
0.010063617325947757
0.010068777024100395
0.010116753687086031
0.010076602590521015
0.010075394790326816
0.010081816071188559
0.010078592922529855
0.010075158811979368
0.010067316945055436
0.010064383364138056
0.010078453022434404
0.010074986980981051
0.010063071512961326
0.0100788994157035
0.010072524148347996
0.010064021912664945
0.010085719777368609
0.010115089447542153
0.010063786370523251
0.010080785566613956
0.010074360767546468
0.010092138485161033
0.010112799838553276
0.010065537163989937
0.010094631949339159
0.010075078777832971
0.010081446969432029
0.010085796662981199
0.010064779918062712
0.010077245788197249
0.01011368253825443
0.010061989797094292
0.01011147021896698
0.010092690762316696
0.010119925771454838
0.010069544255282855
0.01008598380559015
0.010109292743633222
0.010074921038582851
0.010095666280090293
0.010098600725645326
0.010081897868840502
0.010085156495575391
0.01009579209181381
0.010055418042669323
0.010078993023410391
0.01006357713078292
0.010082642825127879
0.01009387694008079
0.010071554917990245
0.010069702266711583
0.010070990957509286
0.01010159848828
0.0100764279703179
0.010096024898689632
0.010072566614842087
0.010086875423526133
0.010060569743098475
0.010084204594084928
0.010083504770665863
0.010078504999627863
0.010097160090732585
0.01006693595419806
0.01009154101786369
0.010071056769910358
0.010088450699450888
0.010083324924138923
0.010092507124528638
0.010057070564680718
0.010093465640820377
0.010082369795591505
0.010086947274038485
0.01008953053445048
0.010121822253400596
0.010078815860842558
0.010069512823738927
0.010060898326976176
0.010075536716633816
0.010094386593786628
0.010058996102568921
0.010081280622045176
0.010069665617219718
0.010084599217604679
0.010089458075705897
0.010118110059786791
0.010082414671513967
0.010085864574590018
0.010063389380985383
0.01010442938904289
0.01009499500516276
0.010061962550025698
0.010075795873624664
0.010067198227511726
0.01009947708756339
0.010068679597156818
0.010066581637225477
0.010110580184303327
0.010082974350941215
0.010061169020425127
0.01008168717689145
0.010090931142939562
0.010075406394893691
0.010143227830015282
0.010066405730371443
0.010084280582341997
0.01006940786537426
0.010076446816298159
0.01008972320533976
0.010072105429075896
0.010060274884732906
0.010077900583345392
0.010077423701596696
0.010085203181577646
0.010120515868695145
0.010094929082212203
0.010067744762730854
0.010076696727334657
0.010080899762523092
0.010069846510088009
0.010058022514979538
0.010082915441974597
0.010066405406857683
0.010088715534395632
0.010153723791020587
0.010085595213142671
0.010068174393156827
0.010087747071689046
0.010067130344829143
0.010078202832366663
0.01005760305103967
0.010062296975688124
0.010118380159840117
0.01011291729036082
0.010075246007504729
0.010065404047550847
0.010076271328857111
0.010095311801581474
0.010072551664178853
0.010084998791161048
0.01007761927511949
0.010067407051671124
0.010060521089093359
0.010056524516230712
0.010067097954650614
0.010069962869747885
0.010067888209918083
0.010061122296981298
0.010079210146516412
0.0100831625032057
0.01009588868499919
0.010064693539304784
0.010074622108130957
0.010079782396307546
0.01009003650639811
0.010066155799761951
0.010063065671108144
0.010085309544031137
0.010113845342850918
0.010083682096643815
0.010070967164557309
0.010066577617002005
0.010088212760497888
0.01006612692901923
0.0101016488396454
0.010057896033818525
0.010069413913859633
0.010089976867884152
0.010095513080585714
0.010088862844350396
0.010085704950332017
0.010074725598597071
0.010064010833706597
0.010119905339131572
0.010059746516279304
0.010114012162677764
0.010080809908661188
0.010069376323643336
0.01009909564518035
0.010061684198759089
0.010065254513514033
0.010076550250833231
0.010082211962040956
0.010085414233514623
0.010069004583328744
0.010059986723530971
0.010070192613552553
0.01007624393357676
0.010160937719601377
0.010075730761991046
0.010069822146037822
0.010088546950413864
0.010072366769334967
0.010082380349081243
0.010072139316039529
0.010094163556737463
0.010080762134745638
0.010071131174711128
0.010087197592791877
0.01009609615387123
0.010064353387215879
0.01010778272407931
0.01009733055293791
0.010065954198596096
0.01006954055173503
0.010073106885830817
0.010063337964252213
0.010083405214801625
0.01008825007093172
0.01019099476344217
0.010062123009564912
0.010076157421644702
0.010078328268593926
0.01006577942834541
0.010060043299257235
0.010072744013867582
0.010071311871832335
0.010079399344789719
0.010070611577151467
0.010065661582746278
0.010174503463893729
0.010063403140041723
0.010072766528293144
0.010075903001740601
0.010070880385506117
0.010072498284802547
0.010085755374524602
0.0100654934420458
0.010071218671215092
0.010189137949825027
0.010070166124995297
0.010095758488300854
0.01005868402299609
0.010095341048154434
0.010079158230481876
0.010065226094165896
0.010067319184004983
0.010141632877249663
0.010087448188951484
0.010078140713736597
0.010079326568819737
0.010078279837422353
0.010064017103872998
0.01007187214327985
0.01007036091757611
0.010064044056714908
0.01010186684884359
0.010070220351045857
0.010085238455160858
0.010078744402459516
0.010064435346099042
0.010095358660038908
0.010065423048800768
0.0100991990603402
0.010062139902057905
0.010093862372372694
0.01010435419315003
0.010076533405903032
0.010066839873412522
0.010075195425323735
0.010063900924427773
0.010059677365234646
0.010066175101445267
0.010106031322248707
0.010062869071015118
0.010059544915808282
0.010092108391502331
0.010069409912033074
0.010066596752416918
0.010094653976377885
0.010069335253270575
0.010070529331504048
0.010081086824826967
0.010063014464793548
0.010058889525565953
0.010090147575258992
0.010071027859813038
0.010084138676615674
0.010076465393703986
0.010065079967138232
0.010080554491435386
0.010084167018712068
0.010064463435925817
0.010056341404967578
0.010137184038566753
0.010066302624414531
0.010083772044595695
0.010073593312853481
0.010071544029616129
0.010067607482084644
0.010061933832901777
0.01024775924781024
0.010102501547521368
0.01007153261615046
0.010060542204476957
0.010108188481481258
0.010069639976751567
0.010074123726593505
0.010064519959211966
0.010062206701396473
0.010077973529973326
0.010075479856871137
0.010084032945791977
0.010098022253322384
0.01011321605694159
0.010071676503241785
0.010060021722329261
0.010106391859646636
0.010064828661934809
0.01012139327554072
0.010073217742207662
0.010063030930089421
0.01010751642231181
0.010094032995371646
0.010082756257652991
0.010074849679754909
0.010077998157901545
0.01011450853592555
0.01006149336845887
0.01006662064812684
0.010068625616459157
0.010072080909225536
0.010057436387776085
0.010102991493180537
0.010085048034676981
0.010071845820180484
0.010079234042196012
0.01008861432177437
0.01010481208195171
0.01010051475099736
0.010074537590322336
0.01011577335427589
0.01006699517731023
0.010063455607643355
0.010080551141647758
0.01008477044412202
0.010078681189993154
0.010074904674458065
0.010077085429407094
0.0101182483952155
0.010070467709499568
0.01008363251702939
0.010067062902347048
0.01007461291233688
0.010066389342735852
0.010067410644697674
0.01006074849702438
0.010072881747978097
0.010095239445395011
0.010067511710380823
0.010103650148486486
0.010067884006808196
0.010073195717294259
0.010087976536307042
0.010089389954027942
0.010074144735005935
0.010069945703155149
0.010071812411286761
0.010116239764440368
0.010069165699882938
0.010066482182428848
0.010066765557201391
0.010086615119983827
0.010060521357366682
0.01007706488921841
0.010089598011434223
0.010061651661018696
0.010068095591949182
0.010074953882763553
0.010168364334366074
0.01008673680448862
0.01007703117425822
0.010060594046084073
0.010070931112786351
0.010084226904522054
0.010086868810110302
0.010088562891917967

==> anc/HeisenbergRFC_J0.01pi_L5p0.02.dat <==
0.020239872613448714
0.02022670201338541
0.020291921981433696
0.020228809870584646
0.02027150736469569
0.020295305438833865
0.02026164819812206
0.020293876326831294
0.020251720599101353
0.020254101111157764
0.02023488854259947
0.020240655485357983
0.020274280548807394
0.02025924170025486
0.02021690537579062
0.020247423466252117
0.020223667567076175
0.020237597038673845
0.020257542972279278
0.02024156389398899
0.020252419185909486
0.02027117693852869
0.020238725435863116
0.020259353525445913
0.02027469735467955
0.020284086084936138
0.020259033177064314
0.0202297904719061
0.020244195381092976
0.020241495366031967
0.020244731804415567
0.020224327352414292
0.020249825742208027
0.020251097341340177
0.020233267365426612
0.020289575732783446
0.020257683600474162
0.020248212710191383
0.02025006663852018
0.020224787339551607
0.020211990316708364
0.020253365881905815
0.02024206021560735
0.020220664689391883
0.020252201021415624
0.020246497426053257
0.020232701522024568
0.020286705908215484
0.02023167631957336
0.020222598426290227
0.020225015392389772
0.020251393081430962
0.020281610525771845
0.020243382653643276
0.02022475335714106
0.020221261903748323
0.02024732367808553
0.020283214899124522
0.020240531639356355
0.02024164388683732
0.020222023072043478
0.020220503252839528
0.02028232313455566
0.02022841346586478
0.020225056486848046
0.020231107171706585
0.020233397965996307
0.020233371250315026
0.02034363258915233
0.020230870000987295
0.020231144196522517
0.020225056301929813
0.020244224697478545
0.020215398351228896
0.020365405444477815
0.02026563204668302
0.02030544798921479
0.020240707291520638
0.02023882404836865
0.02025214127225286
0.020249626514013627
0.02022532393211987
0.020231258579945677
0.020283863894588416
0.020252013307195182
0.02023737951934814
0.02033874139458137
0.020237300204662783
0.02025361589399722
0.02022731350753582
0.020228920356971984
0.020257523447788448
0.02035130057055739
0.020236068104285205
0.020229925547304566
0.02025183706148001
0.02028276833672857
0.020232700961060876
0.02023408041850425
0.020224317669404062
0.02024059032139194
0.02024554652910501
0.020221564399276137
0.020220283239275466
0.020241919864920865
0.020241405869234085
0.020309825105176267
0.020226035496077092
0.020240436803804118
0.020265379886287512
0.020226163441161585
0.02021938825280266
0.020220337671161534
0.02022778311508888
0.02026310587149615
0.020241651095794094
0.020224829011778224
0.02026849756864726
0.02024893049038383
0.02021911622124076
0.020227603381459295
0.02025804272375213
0.020221347622226046
0.020349742806939606
0.020239168056642744
0.02025512756468522
0.0202681063458767
0.02021763734077142
0.020226264396310513
0.02025825382889455
0.020228774838697942
0.020286149508973006
0.020313203091872272
0.02024438572153949
0.020230457107252117
0.020314422669810032
0.02026284791309157
0.02022268863175011
0.020229403104941496
0.020381416001198104
0.02024258519913536
0.020239221068579817
0.020215340765637236
0.02023442404410338
0.02024178962435564
0.020241898733461113
0.02022506132778614
0.02021555900929176
0.02024373224960452
0.02025598172381651
0.02026589091224506
0.020244377586668885
0.02024143587886004
0.020243045348885855
0.02022943974309947
0.020222503624780338
0.020234969629354192
0.020232674276236037
0.020266221668246997
0.02026749988392028
0.020264342133175947
0.02024126400757704
0.02025284011559609
0.020268456810110944
0.02022725502086996
0.020246645713503656
0.020262261679439984
0.020260494613184958
0.02027423670880051
0.020237036099745587
0.02024104616819298
0.020269770640160365
0.020244384605962878
0.020414478667771786
0.020302743401107503
0.020322516141569026
0.020243873144885214
0.020231812408980202
0.02024309502019768
0.02030406159728342
0.02025587064568962
0.020236725044167233
0.02023617500550176
0.020237033071767888
0.020214021808643477
0.020242992126103785
0.020315001182999892
0.02023280202324506
0.020228966427659638
0.020283771892451796
0.020217225931844947
0.020275772836790846
0.020226154555593977
0.0202227194434025
0.020266237400154593
0.020271431376341104
0.02024814786204594
0.020238165733776566
0.02024934934631343
0.02022602873762587
0.02023759126855535
0.020223377623734398
0.020249766011604952
0.020371530950032767
0.02028897063072082
0.020356777760413183
0.020244259276040243
0.020222200571642587
0.020271672143788447
0.02025578553788673
0.020232018772368764
0.020224434672169375
0.020222844247662505
0.02023103642736362
0.02023029011280194
0.020226683996689282
0.0202438739925789
0.020309728447894804
0.020271970924077176
0.020261956453433358
0.02022523970703253
0.020241535657589255
0.02022352203985446
0.02030054822710578
0.020246701553980326
0.020235427911865913
0.02025256617593025
0.020228046503600366
0.020246949471865238
0.020246815232071953
0.020222923762157542
0.02029328603450282
0.02024915519277811
0.020262008517325823
0.020246651187748325
0.020220864417703644
0.020254565529616287
0.020265910545736312
0.020223905543251923
0.020226295495014833
0.020232453949207446
0.020566202628010264
0.02022315011714662
0.02021766136658222
0.02021766448653061
0.020230630191336644
0.020267672828420555
0.020252383348076455
0.02025897183480171
0.020231245883921632
0.02022563460874819
0.020215191253117035
0.020219096882629736
0.020226794308968017
0.020230197345599266
0.020223104084172567
0.02028528414186355
0.020240034642770334
0.02025885074756662
0.020229160047658377
0.020257503178210862
0.02023911941580344
0.02022640763801074
0.020283755848525653
0.02024841763008042
0.020277263874635642
0.02022179722454158
0.020232295278252575
0.020249460026106558
0.020262445063665445
0.02047469042792803
0.020281515103062826
0.020232991253435285
0.020223706302578883
0.020257797317202356
0.020266716656426466
0.020253633683231274
0.020234380058604614
0.0202265600006558
0.02024211994776971
0.020228129889784206
0.020244592245605066
0.020233442789197538
0.020415874217301306
0.020265680022814724
0.02023753139137896
0.020298143889648405
0.02028189984854471
0.02023535099199102
0.02024190751728501
0.020221599373360183
0.02023860245969964
0.020244285426314054
0.020276926937494184
0.02024521424067616
0.02024470082303086
0.02025770440219191
0.020231043146284204
0.020274778883356978
0.02024276035164006
0.020226934668323607
0.020229998643021583
0.020229952204736345
0.02024468027490159
0.020247528625192673
0.020231234089408814
0.02026169640873503
0.020244891873902937
0.02026424082583807
0.02030817160056033
0.020235405825767452
0.020231745773718654
0.020230680501708197
0.020224769916629953
0.02024142345249655
0.020222797257051697
0.020285654316896346
0.02024412790443804
0.02026857934300338
0.020226063962810185
0.02023915865526213
0.02025488883916913
0.02022265761230983
0.020215759038241427
0.020230749229805785
0.0202396459267306
0.020274903857164
0.020247644855998285
0.02022867183029964
0.02024189119702151
0.02028353557043603
0.020249807910303026
0.020241189806122866
0.020227953467720695
0.02025132187078397
0.02025191266821742
0.02022736717318946
0.02025001832727499
0.020264357781990462
0.02022950479974727
0.02026671206963164
0.02029366480134055
0.020287278308590905
0.020242980705301776
0.020212767201512993
0.0202383859809586
0.02023070933501255
0.020236909219612114
0.020216815445530792
0.020226760538207662
0.020230585763509515
0.020282411812969935
0.020233578885491026
0.02022209579290594
0.020230093647763223
0.02022602284147602
0.020272668871296307
0.020236155410465962
0.020219455844191547
0.020225764101979703
0.020228324868009448
0.020284080651328848
0.020280888606401676
0.020225963462109853
0.020234060295407766
0.020222646124698127
0.02025364094536295
0.020246001765729934
0.020232181885986817
0.02023241394920212
0.020261127031388933
0.02024365048457798
0.020244868018640366
0.020286174838235537
0.02023533427957529
0.020220832389059987
0.02022356346837259
0.020241416127960914
0.020234062929999082
0.02026295395475168
0.02024144443546211
0.020261730077511395
0.020231430919579636
0.020328590108658208
0.020236912836658804
0.020235015487059638
0.020232324498722306
0.020249319720337132
0.02025686778360133
0.02028413148909595
0.020238040945375468
0.020239445627241448
0.020247952052534657
0.020249151054149928
0.020290255007216866
0.020232246888721463
0.020285313255172913
0.020248260571121498
0.02023837450916816
0.020283740039571792
0.02022408001200636
0.020233111878898202
0.0202635064839201
0.02021350310668512
0.020267058582035216
0.020390949882658594
0.020221541041798
0.02022824409373655
0.020240117129819296
0.020262119937253572
0.02025289012715491
0.020226430212253534
0.020228363233942552
0.020239723611605462
0.020238258655636516
0.020309281665269765
0.020224339812649924
0.020220491478291185
0.02024201790992067
0.02023579044069365
0.020264852317191932
0.02024544298706514
0.020283602980328143
0.020269569629413956
0.02022961145398341
0.020261937306763202
0.02028853971287234
0.020231237658032402
0.02026218951816107
0.020260220053924863
0.02024373755282435
0.020232366045869914
0.020240240316906116
0.020247333524384716
0.020258121743265904
0.020221248420131885
0.02026023311152187
0.02025240819290024
0.020219350195965137
0.020230779010666715
0.020253226737785495
0.020251263328953068
0.020244445266473964
0.020247198874322084
0.02027421031359792
0.02025908192480494
0.02023020167077255
0.02027303242506726
0.020219083754044943
0.020244422050552748
0.02021652785488275
0.020232364855693092
0.020229823785070093
0.020234782984769908
0.020236653717903542
0.02023286391582436
0.020227952101806244
0.02027466506216143
0.020233286838237108
0.020241339946360775
0.020231164802175426
0.02022282708830447
0.020233122284618384
0.020242805890777624
0.020219497860532572
0.020225727729613847
0.020258831142791926
0.02023228937509473
0.02021997146405367
0.020261262829781877
0.020245671917048808
0.020228247017887852
0.02022713939670376
0.020233843811716584
0.020268206735081284
0.02026223471540659
0.020223971314155487
0.020223078042354136
0.020234240299021485
0.020233600228731927
0.02022193108515413
0.0202579151402352
0.020271860295769856
0.020331059199534755
0.020231917476571958
0.020228771781926065
0.020243999132309284
0.02023538839129038
0.020233482142020153
0.020226976012381728
0.02029829133903964
0.020224229849794894
0.02022484167107209
0.02023120786770309
0.020235712381545718
0.02025212399899285
0.02024569014600147
0.020231449940292207
0.020280882024640942
0.02026939755244141
0.020214314515099675
0.02024202035272079
0.02026654346133689
0.020284444625290672
0.02023956601000737
0.02023082593574212
0.020229655065978992
0.020280504214916575
0.020230797471797516
0.020257479888617234
0.02022849595544712
0.020217424472720198
0.020301932128750654
0.020228017136306658
0.02026770996337843
0.020217407095513028
0.02022219273381284
0.020246574230174945
0.020303201007039896
0.02022128542107112
0.020233777566542113
0.020240663379246526
0.02030826373756254
0.020294672966353244
0.02025554867534045
0.02022492770688404
0.020227669142885256
0.020289540686178838
0.02022565019642386
0.020277472431883697
0.020237793370291246
0.020234878528149623
0.02024252061881324
0.020259682640183425
0.020229581128553983
0.02023282650966683
0.020229908915579586
0.02024248997865371
0.020232883030974626
0.02026509761918115
0.020228129959307686
0.020270707044813638
0.020222330879113803
0.020289501352152926
0.02025207582735555
0.020255329681978622
0.02024239969769608
0.020215184254363982
0.020262134999438287
0.020232865033135754
0.020237350320453533
0.02023695145475001
0.020274478373014274
0.02021884787155042
0.020246124996911127
0.020258559554906123
0.020237706075679276
0.02023068192494211
0.020249847146307173
0.02033107660166564
0.020231024988315856
0.020281563883471992
0.020245312885470507
0.02028897004516293
0.02022851999919209
0.020241703842809145
0.020251714782985045
0.020315397905540135
0.020239859744555354
0.02025840659849795
0.020251967058190684
0.02022277130606476
0.020271568071655494
0.020242084893608143
0.020257496918772502
0.020232181684221515
0.020261026933149337
0.020227744986846707
0.020224905555993117
0.020236193851419778
0.02023621592217304
0.02032020605756137
0.02024749420583187
0.02023495537822461
0.02023130773716878
0.020342168103010306
0.020220524691019856
0.02026712873978096
0.02027075842560762
0.02024659382370531
0.020282741891739973
0.020281105088228966
0.020225650448211226
0.02021931447389356
0.02023269547377161
0.0202452675761306
0.02024443164110352
0.020238960364312254
0.020229535832808516
0.020225760928044335
0.020298681671775308
0.02024683479088283
0.020302749467362206
0.020249546967159793
0.02023247988560788
0.020304721494265505
0.020259665509475697
0.02023971608646367
0.020232941281225894
0.020280953606149087
0.020243558857647115
0.020290506970435624
0.020251368459667452
0.020239086527695484
0.02026235343471179
0.02021825426758364
0.020300732415660872
0.020232367948973352
0.02024378007726569
0.020225048607163478
0.020229773262914873
0.020297586057583014
0.020217905033459587
0.020297906298228394
0.020262880409898692
0.020242533484220053
0.020235037979790867
0.02023881314706727
0.02025789970468057
0.020239261047216125
0.020235968959517976
0.020246204084909573
0.020236196484562388
0.02025057011235917
0.020247009397294128
0.020227266995162748
0.020223231851082248
0.020244460718968234
0.02023156632801439
0.020238990839864874
0.020230234539710252
0.020246812806134103
0.020227682173791194
0.020229642317283723
0.020256494541437964
0.020285444969098062
0.020255493834006717
0.020247258605276885
0.02029590896750966
0.020270454589195224
0.02023691632326921
0.020253143253883287
0.0202264098184804
0.020249654690957505
0.020240637051159225
0.020274835323798868
0.020217607997009494
0.02021416286749819
0.020221226568548738
0.020244543476255265
0.020220201929923094
0.020249802698713182
0.0202541742766245
0.02026072272988574
0.02022100359427342
0.02031118252353842
0.020230728578156474
0.02030328602445941
0.02024090339423563
0.02026215436631721
0.020252910987971086
0.020248036566656528
0.020272272352234538
0.020226057509686406
0.02024389141989642
0.020216597371763092
0.020232653215286455
0.020237807876535018
0.02025357308437211
0.020262672030859973
0.020229849735378357
0.020255597440281117
0.02048017885067351
0.020231989264935007
0.020226309766836703
0.02027806000783795
0.020276169862435894
0.020265308613692162
0.020262158466489173
0.02023674419992228
0.02023005149831226
0.02022788117062834
0.02021665797785013
0.0202256545729753
0.02025003648160437
0.02024116847314787
0.02024542974736572
0.0202225933442178
0.020245193097627515
0.020242505038004437
0.02024224474510777
0.020240361596459498
0.0202392737418842
0.020226732412718308
0.02021738325939839
0.020233421187418048
0.02022440113365271
0.02027173360122305
0.02022717837115939
0.020260982207095518
0.02022398369001745
0.020283057779185917
0.020224452442248374
0.020245289308902476
0.02027410629456931
0.020251448216310294
0.020262803170061437
0.020228954122732668
0.020233354215585336
0.02025837450096095
0.020222131443209838
0.02025833813563016
0.020260791146725195
0.02024724156155511
0.020263913945780237
0.0202263696060598
0.02022283727613088
0.020212088148434722
0.020225882198438242
0.020275902930455142
0.020239144913003125
0.02022736502803682
0.020265271819151335
0.020225897553438635
0.020238666398252336
0.02024116938643274
0.02023059239719287
0.020343959775649054
0.020261659392453182
0.02021705874032489
0.020233977660414237
0.02022492480092683
0.0202251881382
0.020253987709126186
0.020286934039617115
0.020254206085432342
0.020254669462871536
0.020255278611702607
0.02024415912452791
0.02028372946371472
0.020245929717067342
0.02021619349022683
0.020218750596272872
0.020224620592165156
0.020223538410531382
0.020225332374221385
0.02030603302535519
0.02023493207040542
0.020237588982409144
0.020240332726639946
0.020248347288113974
0.02030043429147817
0.020248856719849846
0.020259208366515437
0.020274925973546992
0.020304459553855948
0.02026817014680301
0.020225782386077713
0.02024613961618604
0.020223335858684636
0.020225287648234704
0.02022418924901218
0.020251800514421988
0.020236528175223405
0.020265308350561444
0.020270470823304063
0.02027024191600103
0.020222926672452606
0.02027616952213445
0.020212933804501725
0.02023587460686888
0.020244847834205656
0.020290276498750898
0.020260668791481373
0.020237109876421352
0.0202847798888946
0.02021699666086345
0.02024396406768236
0.02023258879865423
0.02026771936210762
0.020274766977150277
0.020221290803633184
0.02024114345362024
0.020248582478897652
0.020285591988365517
0.020269199453043216
0.020295228889257267
0.020219296667536506
0.02030419100222964
0.02023869841403098
0.020221584566234446
0.020248636258522502
0.020258992109697876
0.02027786847370237
0.0202753854253367
0.020235834232400142
0.02022978227239894
0.020246318495263718
0.020232342654932966
0.020233995614576672
0.020299811328178062
0.02021639780670288
0.020220078187424724
0.020241261998106237
0.020253333443840633
0.020274234870090724
0.020247934275162527
0.020244436380150936
0.02026651506579367
0.020298605443052314
0.020318287055163625
0.0202264792447451
0.020226744496744636
0.02026730346154651
0.02041655895529338
0.020252977153577403
0.02029889574715926
0.0202306835353549
0.02027691579994085
0.02031733576173907
0.020284349246870483
0.02024627657255891
0.020230892622273167
0.020237149773969614
0.020229653053633074
0.02030028829366937
0.020236128182331628
0.020223941339801293
0.02023460328401869
0.020253959379719955
0.02023056360990784
0.020218250007804545
0.020218035902676717
0.02025231404325791
0.02025971963721587
0.020222236914811793
0.02021722662937716
0.020321575386269726
0.020227212639665603
0.020240714313762002
0.020238578799772335
0.02025831197284224
0.02024677272366994
0.02034576060340494
0.020287825748609198
0.020262616028851183
0.02022131882641662
0.020242869263083104
0.02022962647918062
0.020236590987980117
0.020222710677938172
0.020238362148699073
0.02025930327120668
0.020218694487285697
0.02023730195258021
0.020264033185856227
0.020239202638311096
0.02026311433467747
0.02024635699118565
0.020220831474339947
0.02022792823347771
0.020254027746430803
0.020260737571984544
0.02024425359703799
0.020218124562424947
0.020263459049413398
0.02036203844502254
0.020245963265501023
0.020281770313937315
0.020252448255056035
0.02024044714033732
0.020245845384798067
0.020239350518424657
0.020282621179070735
0.02022758323455467
0.020226726634478605
0.020224483162598075
0.020232294074867534
0.020262072703482865
0.020227926040771473
0.02026493354509478
0.020258241536197596
0.02024174764679867
0.02024927964532541
0.020260341331490392
0.020229284821810276
0.02024674378104536
0.020253906268261207
0.020229916174296127
0.020212217962141735
0.020230997408166067
0.02023475195904721
0.020212474809505367
0.020264857485171577
0.020234978552352633
0.020241180009075856
0.02032753573279475
0.02025961116324659
0.020275010125938357
0.020219378654644127
0.02023440489750539
0.02021477245936541
0.020252814700435214
0.020240016328584593
0.020224364556198908
0.020244017433396665
0.020239157046528167
0.020235537736826043
0.020243698941199192
0.020227794879148504
0.020225597015060402
0.02023621407495244
0.02022559029328501
0.020230512912543006
0.020241261862777405
0.020342493622829874
0.020247788826802105
0.02027962563113445
0.020230170529210712
0.020238136635215506
0.020269160977800273
0.020256805988655854
0.020261468643340958
0.020256175284239064
0.020287148745886118
0.020254939431731026
0.02024274579237262
0.020297776800903528
0.02022325405300061
0.020219464252729975
0.02024562743529701
0.020229452081017344
0.02032823060533106
0.020237950760838595
0.02029880679522194
0.020254869673476734
0.020249980237598098
0.020245277096381502
0.02032148295778461
0.02025572433614156
0.020230830355280893
0.02025610519674699
0.020247778621246586
0.020227363629580143
0.020232334217792667
0.02023711422298403
0.020242476719067037
0.02024955787357771
0.02024294003219126
0.020235828629610236
0.02021205284872412
0.02028633651565108
0.020231982852992023
0.020215906257918862
0.02021821242401562
0.020229465264194228
0.020285350736603494
0.020256862675598442
0.020222857679891907
0.020340146089431337
0.02023417000059862
0.02024140745819647
0.020238325761146907
0.020285598136882632
0.020225783929095274
0.02025023813781513
0.02024136089569372
0.02023128513756257
0.02026016572403533
0.02024270560696773
0.020248549287204317
0.020331116619504718
0.02022067047209984
0.020221476598816665
0.02026434044804129
0.020236482463898756
0.02025583048036923
0.02026428321663418
0.02025821283043538
0.020250716676621927
0.020220215110318095
0.020232644860376705
0.020288188911927255
0.02030809580290987
0.02027803969622447
0.020292513137306855
0.020233229485440974
0.020235738453033145
0.02025835375844007
0.02028372352914635
0.020251737931211447
0.0203051184783301
0.020219087526914994
0.020226233845449405
0.020259073094195473
0.020257849775765824
0.02022873225930619
0.020259863747658077
0.02022156357270744
0.020228766467652495
0.020273704965162856
0.020249876642777994
0.020241695387163635
0.020285498475916725
0.02029686700078267
0.02023725502837326
0.020244312175905756
0.02024300550281264
0.020231174725642252
0.02022267114644115
0.020230246767291186
0.020233119147410408
0.020256054074072948
0.020256256518277574
0.0202159470688838
0.02025439829526022
0.020263728375113692
0.0202572941053455
0.020267797252956736
0.020250131331540994
0.020223477889669463
0.020278145014643895
0.020325542274055364
0.020222390009129735
0.020264767647009005
0.02026921262532085
0.020213203752351132
0.020242660627753675
0.020235457397122646
0.020217210847474104
0.020238940380029064
0.020225278847556517
0.020218903883057297
0.020224061995986687
0.02026748044688762
0.020242884233576102
0.020236410804053542
0.02024456465396888
0.02029680750828655
0.020242958514964767
0.020228059706177127
0.02021018860503005
0.020221041599730736
0.02022731234144759
0.020214267770670525
0.02024251412185324
0.020219404622566876
0.02026151844512756
0.020225435644133184
0.020318679385867285
0.020260267282489412
0.0202856310925947
0.020283565614368077
0.02022991325699485
0.020260370495580157
0.020222303717834733
0.020269524415204666
0.020268525777735948
0.02031929538486775
0.020293764040819416
0.020220984487930034
0.020264236824234217
0.020228972993863812
0.020223435236491418
0.020225589614678168
0.020240380010556253
0.02027106648276752
0.020235814236655724
0.02023621893665214
0.020234590943221734
0.020211755163183173
0.020233306546633186
0.020232192066636356
0.02022496168760795
0.020267813233762266
0.02023796325923443
0.020251371501787265
0.020226501443493746
0.02026608768863384
0.020231638358209077
0.020290037517911606
0.020233640374717837
0.020243778749904996
0.02026271787838543
0.020240204284365914
0.02021472692847843
0.020341524388547534
0.020249858640108784
0.020257999103975063
0.020241460756073033
0.02022748797084519
0.020234843366467498
0.020244715501809795
0.02029435651961694
0.020255537731690854
0.020221161480280945
0.020244315855162454
0.02024561562261232
0.02024481070148652
0.020223143747445684
0.020249734589759028
0.02027260782717889
0.020257568260859702
0.020227162015374438
0.020232249631458477
0.020235363422347694
0.02023619367338933
0.020225248992037165
0.02024755984325257
0.020310164305310126
0.020237570369945848
0.02023703379945513
0.02022269251096387
0.020254549993532815
0.02023757673157282
0.02022176822834007
0.020219707733666596
0.02025536120307281
0.020247241374963965
0.020278382329429266
0.020306877000227135
0.02022782657067154
0.02024082468739449
0.020225294992496985
0.020330142283155404
0.020225564054956405
0.020219766348018173
0.020276631881518976
0.020218174693051497
0.02027619589846871
0.02025318888519401
0.020283099933340893
0.020228189522094906
0.020239526977834602
0.020231722307632167
0.020292382496780056
0.02027092620334279
0.02022835412576255
0.02023829437761104
0.020223933876983683
0.020235214225672715
0.020245953904748974
0.020228063566145125
0.02022512446156847
0.020216672769840266
0.020211278785876013
0.020241724113697675
0.020298202050831073
0.020271565421896565
0.020233814021758608
0.02022323050034428
0.020221087754845272
0.020258374957191034
0.020252089780856526
0.02022948206621021
0.02023611993751615
0.020234485701763935
0.020221861880115478
0.020246952221915197
0.020272780516523
0.02024036876773098
0.02031719401452324
0.020296267680888415
0.020244331170487646
0.020228342194749643
0.02026004407061849
0.020251621928202772
0.020289741361362697
0.02026293469953499
0.02024019513127095
0.020248203979714333
0.020222073054981686
0.020218606527262234
0.02025703820367224
0.020229233700730643
0.020265065563149297
0.020242437652724574
0.020237951534021192
0.02021704472328013
0.020374205855499303
0.020230895676541336
0.020247661360327567
0.020245511003167935
0.02023606390322439
0.020248219479681827
0.020276461256522146
0.020224088170809413
0.02024314243010423
0.02026994233045936
0.020227393808166655
0.020224392495528164
0.02023811402037522
0.020256541955125853
0.02034640507552187
0.020228668914165155
0.020233316103119466
0.020378590629965044
0.020227869670766983
0.020241460064720333
0.020242798490272912
0.020248131610927676
0.020225503618317344
0.020270844098318433
0.020227932586648276
0.02023426500777128
0.02027443526899444
0.020252406317112292
0.020242112184025905
0.020213731905268973
0.020219658498286573
0.020271790757721474
0.020312112259923857
0.02025902509429321
0.020253331861728077
0.02023899160722053
0.020219564619928323
0.020250397841350642
0.020224427183282313
0.020243445243003175
0.020253107016937586
0.02024014884442518
0.020239515741184173
0.020243209320943256
0.020259570338968753
0.020226615411422372
0.02026866649317944
0.020239329962409954
0.02023919689059616
0.02024770248056801
0.020256259387383454
0.020255484084585697
0.020249455049405684
0.020230413464278445
0.020285154256653334
0.020221206098183037
0.020275307411576193
0.020225061517981903
0.020237914174052966
0.02025456984344797
0.020237183707196533
0.020250434650701237
0.020238312523178446
0.02027345610650345
0.020232678395841124
0.02023799094280353
0.02024435856218962
0.02023406669606584
0.020232994877798782
0.020262466336005428
0.02024663167138288
0.020235158751103443
0.020248993211350097
0.020216131040894404
0.020242407005853075
0.02022003428408296
0.02024115813380039
0.02023609472352691
0.02024936388509422
0.02031577863402752
0.020235889009676006
0.020222881205365636

==> anc/HeisenbergRFC_J0.01pi_L5p0.03.dat <==
0.030489123222531226
0.03051312207234956
0.030479355511280858
0.030502004398219276
0.03049145395983516
0.030502282888560436
0.030537961329908662
0.030500902690804625
0.03063819076543984
0.03053538464067145
0.03047575375507719
0.03048900649000314
0.03049895133765744
0.030477260032129617
0.030487891516579907
0.030492363464508385
0.03050780764231804
0.03053711752649301
0.030536781716197045
0.030529890656922937
0.0306536763064794
0.030547585822140993
0.030551011429146693
0.03055761374483059
0.030478555719882235
0.030511296604075117
0.030552875085386316
0.03049825286707459
0.030511387564828532
0.03055186723154332
0.03049692098853006
0.030470682193720355
0.03048315551398623
0.030551367171504477
0.03052904795891726
0.030527891289802822
0.03051909551433413
0.030509999803988837
0.03049204420661691
0.030506415647629282
0.030517354457702265
0.03048898303842601
0.03053285333490062
0.03048907104414053
0.030515750961121885
0.03050688792637144
0.03048898909712804
0.0305236898655
0.030483837549710475
0.030488169142361608
0.03055633138965045
0.030506982597130125
0.030575456737565322
0.03051930059955023
0.030495047437277427
0.030512247162026062
0.03057212145672029
0.03052445240295776
0.030532171644191038
0.03050098593735306
0.030499475888797447
0.03049850376672787
0.0305284925061929
0.0304835207971736
0.030484250650220802
0.030534372745281715
0.030501191170044267
0.030522364871705822
0.03051860754797482
0.030488393431714854
0.03049155985970667
0.030502436237081952
0.030487084644531252
0.030514807036844695
0.030480555188080644
0.030496761833322332
0.030478992021087763
0.03049759064833936
0.030624024874764
0.03048693202206678
0.03048300354353431
0.0304724522874737
0.030492197956628313
0.030486970338145902
0.030580334105904144
0.030514957865248712
0.030546193925811344
0.030485434070742407
0.030557961181562163
0.030567178239730694
0.030506885543977798
0.03048544519488153
0.030556219332100818
0.030571753248591845
0.030513070697814254
0.030475875833873428
0.030518309785611483
0.03050150548884374
0.03049500737596299
0.030528072120669
0.030512726566634216
0.03047822623196229
0.030563543774306774
0.030487554264457418
0.030503219886782177
0.030536154759074063
0.03051899352731808
0.030549179794736814
0.030546623402255696
0.03062485330790277
0.030549922894904904
0.030503024040734256
0.030528211600569462
0.03048220053134904
0.030538623689939426
0.03049370879319487
0.030492934604306937
0.030483588542795627
0.030541888224289784
0.030501456801183865
0.03051709847916441
0.03050048358810356
0.03050238954884749
0.030522901955236173
0.030484944788073093
0.030506209548808987
0.030507837731602268
0.030535631712703844
0.03051089206325485
0.030521647863278427
0.030496186967797625
0.030494970710429004
0.0305072260224534
0.030504020804282845
0.03050192487349418
0.030552204724733082
0.03047395618900369
0.030531513274232217
0.03048807956556718
0.030518560639861927
0.03058480468495529
0.030492992839049365
0.03048520046706086
0.03049398849052815
0.030492179678476596
0.03058586026567616
0.03049776975332912
0.030513425920764774
0.030516682246730275
0.030510995530904323
0.030529496165703898
0.030512700263029664
0.030524369253529745
0.030507418252295415
0.030500001620746023
0.030523030068462513
0.030510429400633022
0.03051782739396715
0.03055591594420923
0.030528259797795474
0.030637975363380154
0.030550555689201918
0.03052543110921496
0.03051323829357712
0.030469838107646422
0.03049787401109032
0.03050230669926063
0.030499698002623858
0.030502741483521154
0.030493899995515654
0.03048018306948023
0.030493733336583357
0.030535159513063768
0.030494737958873377
0.0305199905983145
0.03053288269786405
0.030537628205217406
0.030505592535037804
0.030508989490276493
0.030547228845487568
0.03052743078746236
0.030536145544714996
0.030533402690754347
0.0305091461475683
0.030510951909222827
0.03054878884729045
0.03050348323571004
0.030592101446622222
0.030551784331664736
0.030501407366452658
0.030497847246928368
0.03049993507723804
0.030518414516275565
0.0304775058611493
0.03057220124906138
0.03053269660205335
0.03053717938905194
0.03054650836129451
0.03055044146088859
0.030557746328365696
0.030607275312006087
0.03049646491075884
0.030506257948206453
0.030544670388406914
0.03048963612993386
0.030497441479146188
0.03050253867429134
0.03056721250770972
0.03050711635076841
0.030542691773296427
0.030500158010796977
0.03056720749966999
0.030508708877994884
0.030493097899412826
0.030513530319180845
0.03047633096628294
0.030476110224213922
0.030486926310439574
0.030504777848587742
0.030483768638093357
0.030495310045571544
0.030492047680498652
0.03048463883154247
0.030522715262883613
0.030493123003865027
0.030480284076267957
0.030517675498283263
0.03051181548407252
0.030486426289625286
0.030515394911404713
0.030516333118329006
0.030517381247270266
0.03049005950652479
0.030528721957376912
0.03056202060099415
0.030511786457660943
0.030514576251851267
0.030495970629191727
0.030559020505819056
0.030574953112012193
0.03052829549449788
0.03051324779010042
0.03047848385506931
0.03047819452703485
0.03053220858916092
0.030519100353365254
0.03049505613925702
0.030527018387653423
0.030498754151711185
0.03055117981813395
0.030495964464026207
0.03052744824174401
0.03049312223957863
0.030539138069891832
0.03051621106796741
0.030507671864365364
0.030495463491313792
0.030579548445333483
0.03051339975437386
0.030522089448851132
0.03049670930629352
0.03053412820626223
0.030551278352248256
0.03052838227803636
0.030508970503437195
0.030495174077675095
0.030544983413674613
0.03048388084359334
0.030542357312250933
0.030508411903343028
0.030506065483488574
0.030513936105041797
0.030479394603766023
0.03048445809849751
0.03056610081862904
0.030580971254704874
0.03057539233190195
0.030501009382497068
0.0304924662503756
0.03052298142842283
0.030489228029968576
0.030531306412378785
0.030504181643052332
0.030499935520316906
0.030476694120875628
0.030505969691088767
0.03047608287124499
0.030538811141542478
0.030560362835436897
0.03049915992663862
0.030484305742590118
0.030565002011764892
0.030523719418893997
0.030491751070619744
0.03050811402445082
0.030519906341811696
0.030543993771629273
0.030549897874384186
0.030498631475596182
0.030501782576463472
0.03053873365693968
0.030522058941807626
0.03053676668070642
0.030540187896883033
0.03053018470629092
0.030478730711743788
0.030558215239261954
0.03053513178331009
0.03047599132775165
0.030483385522647496
0.030534081641357503
0.03050498007871045
0.030486543495362083
0.030549825052604156
0.030507935056621444
0.030503003677822965
0.03049343652517946
0.030517806929990853
0.03055503119342307
0.030491996901776515
0.030490735007748508
0.03050947812646944
0.030478452808384782
0.030485180285697022
0.03048445458301001
0.030526926534895762
0.030504075702952
0.030537036892939042
0.03049056075925735
0.030506562970935857
0.030592042686756405
0.030513145682096766
0.030597642312807632
0.03051817219651559
0.03052490516594543
0.03049487598159226
0.030491718331715153
0.03050122911462994
0.03051348978189483
0.03060638406529462
0.030497994200595496
0.03054771518440062
0.030495418165103122
0.030491725939868812
0.030529839818399244
0.030551160453361117
0.03052371923723846
0.030613586319712005
0.030487388380781796
0.03051831816177727
0.03049854172540547
0.03057279275252157
0.030517418943190315
0.030489557325194247
0.030477811711421127
0.030500298231564117
0.030488805583838638
0.030530487765826106
0.030532006962645547
0.0304900086460788
0.03048235754202294
0.030501613718147406
0.0304861788308844
0.030513285315099916
0.030515195345862077
0.03048941374766829
0.030515996640184367
0.030496994344459294
0.030495306155569713
0.0305414843593092
0.03049382911736701
0.030508498210803068
0.030536290065365908
0.030492043499704857
0.030517079714074764
0.03050900254778631
0.030511353098587393
0.030557303436942056
0.030486089793916395
0.030508610523455673
0.03050614245351852
0.03055104258667757
0.030502523395689922
0.03054067895591697
0.030499204963365688
0.030488307701789924
0.03053779739776038
0.030495224387046424
0.03049426093340901
0.03050376085188904
0.0305026948807884
0.030549469473743034
0.03051310762283222
0.030473603700152032
0.030513682177625047
0.030523424985480458
0.03053482366376195
0.030476143799742568
0.030485817355799368
0.030517589629745313
0.03049282269024555
0.030496319364197264
0.030481934066590503
0.03052188171332172
0.030498387472819636
0.030482597867740505
0.030483470811526234
0.03049172485557441
0.030513293193028045
0.03047739870364727
0.030517963760254337
0.03054530562375222
0.030509440337263438
0.03049995315250969
0.030495577637187993
0.030495507014888675
0.0305588624121042
0.03047928252887129
0.030545927939648648
0.030481392587072224
0.03050741926835962
0.030514852498334518
0.03050705632746729
0.03051619285110205
0.030512519608836487
0.030503905484593034
0.030589009242834957
0.03053728861670365
0.030536728398100337
0.030500834453064597
0.030578470334373876
0.030496571906476894
0.03048865731312759
0.030589615906657878
0.030522673995217596
0.030521579479829312
0.030500248921057932
0.030555580401479085
0.030536122121237356
0.030494682393718008
0.03050348389097391
0.030530836393604953
0.030472817403637255
0.030501169337354864
0.030496270660747258
0.030487806049561927
0.030480728585139446
0.030506673011658155
0.030521156504925696
0.030555267172200435
0.030479423640302997
0.03048393879072751
0.030530556005767057
0.030520647876580955
0.03048175253821052
0.03049348084933731
0.030487613933486393
0.030537053688919336
0.030542371759591982
0.03048765209442475
0.03054890327647955
0.030491525592584914
0.030496891805399346
0.03059518541459304
0.03055498635554016
0.030486689289430196
0.03050928578268452
0.030520443232417663
0.030496789109125323
0.030524438052722203
0.030493993791900327
0.030513869010139794
0.030520152296844714
0.030507553474212495
0.03051818371218797
0.03049425577385947
0.030493701102349086
0.03051935135937693
0.030541714417776013
0.03057844901204435
0.030506627874974292
0.030519299214151523
0.030545191768467574
0.03047994993110933
0.030506339491109792
0.03052073923569892
0.030561885691410485
0.030499610716469852
0.030506006714812954
0.030520302630457394
0.030479097186667074
0.030477074541119555
0.03048522678920495
0.03048752337800237
0.03048253326111762
0.03052899650993413
0.030502065909390582
0.030483287292463707
0.0305042783487175
0.030533154973665502
0.030492906212417677
0.0305114366165688
0.030481247849519607
0.03052052364665202
0.030494400301098453
0.03050976240665516
0.03048671472669514
0.030559766983413946
0.03051509431422104
0.030483609493611365
0.0305178691536516
0.030481737323121313
0.030472161874097778
0.030507133262323377
0.030559952424480924
0.030503616507506486
0.030501383176064337
0.03055759570465445
0.03051452948918358
0.030529373958092496
0.030532092562880794
0.03049273148524865
0.030508065160720424
0.030489473068146887
0.030523012592195867
0.030481583410891192
0.030481034125523596
0.03054641787070989
0.03049181405030458
0.030537649574251972
0.030543112606258343
0.03051112601228385
0.030570913471417955
0.03049833877950774
0.03051569910717436
0.030530487638275507
0.030531143289435722
0.030484081565595043
0.030532187067376305
0.030494254572517712
0.030538153820500836
0.030529260451541064
0.03049608401570555
0.030510364748773975
0.030537412634668522
0.03050413557077794
0.03055746381758071
0.03049243349006468
0.03050500121265333
0.030511719488586105
0.03050188953297145
0.030547539489728392
0.030485319761654382
0.030547345603091264
0.030473754218862243
0.03048917492300475
0.03048329097419934
0.030510554785853357
0.030498221863331697
0.030674868531030387
0.030530626875342946
0.03048408223370817
0.030548381742819857
0.03049595950551102
0.030482956478587037
0.030511119232092748
0.030477515841180185
0.030490291497943568
0.03057873835113431
0.030530643050600298
0.03051010680376789
0.03052105994228832
0.0305375573309993
0.030528064014118287
0.03049260391364556
0.03051468101846933
0.03049089305111972
0.030505747960773173
0.030520673483168156
0.030497739415800636
0.030515240086023302
0.030496015263386453
0.030516811215934143
0.030524940069849765
0.030500595787027514
0.030534413563865572
0.030490044557054306
0.030572502935428552
0.030505172730063673
0.03051573413075179
0.030506979114601363
0.030521414334635368
0.030553448192637528
0.030485265128923186
0.030520730728699243
0.030534055593497388
0.030489964109911463
0.030488028859129677
0.030530169152441194
0.030514696409564654
0.030494030099738223
0.03053592556075112
0.030492870353302455
0.030492727966767896
0.030505947711316386
0.03049435393120014
0.03048578656299008
0.03050485361569715
0.03049732609038605
0.030584113974798197
0.030501816353591192
0.030477344863903914
0.030490408358863626
0.030494650058065127
0.03048876268532088
0.030499995488451642
0.030490484318363435
0.030594281606053018
0.03049552785831042
0.030496093635485406
0.030549942969098007
0.030487945244968697
0.030523663852915526
0.0304902682982511
0.030512617077993878
0.030513601444217907
0.030486859262445643
0.0304835478475072
0.03050817837523408
0.030516563437526862
0.030529421016536867
0.03051888741094798
0.03053026630767722
0.03054808675339075
0.030519112845234682
0.030501280730001874
0.030526125562178152
0.030516976263298818
0.03053185146499188
0.030550514916277312
0.030481614808776567
0.03052131518226272
0.030509951823879645
0.030551849902493548
0.030497255275295145
0.030501824572198636
0.03050364046964307
0.03054765685283557
0.030530569590498317
0.03053909909916993
0.03051249945578166
0.030501019452385647
0.030520052420505973
0.03048686478335903
0.0305270506193959
0.030488120551069572
0.03053038063175349
0.030508592584956844
0.030575194747470228
0.030512779894635415
0.030494831006561147
0.030502912914514808
0.030497042470834162
0.030564305535851957
0.03048511717910699
0.030495534411719753
0.0304966606844023
0.030488944197427016
0.030548299113564197
0.030496148503975286
0.03055296724254971
0.03051811742599856
0.03053684328754241
0.030488063766321044
0.030528046246333183
0.030553342216138965
0.030523778183335418
0.030508306816790034
0.03053551977254661
0.03053503140691617
0.030522424797286226
0.030519494109327444
0.030512602817089323
0.030514649769474666
0.030488689465394722
0.030484249951658077
0.030524798670611603
0.03047671906935011
0.030489081254477513
0.030518607523436634
0.03049351636500702
0.030505936138325553
0.030514652099902825
0.03051640063014181
0.030480509331380343
0.03048870528419228
0.03053356339693438
0.030503949717538323
0.030579752373191584
0.03057531284688941
0.030490113208219528
0.030498606009588564
0.030554885771430573
0.030527614343887306
0.030515280343903724
0.030503802383262883
0.030502417486256626
0.030527084072342184
0.030529915731958394
0.030519667682930712
0.030526616017723964
0.030493671141905553
0.03048966143706673
0.030501923835448766
0.030558700582362035
0.030554438267656046
0.03048535474888826
0.030474970478066243
0.030518645392708838
0.030528662213690022
0.030665849520008684
0.030535655887649848
0.030537233089276493
0.030512709045596994
0.030508447326061425
0.03052159375981217
0.030545852575703195
0.030515493915878246
0.03050820559738784
0.030509405338887824
0.03054865831257869
0.030488298530598586
0.030472276385219193
0.030556431477950362
0.03050373493210194
0.030502386566423543
0.030485034483339463
0.03060449855083113
0.030492776810746587
0.030553240623071038
0.03052343592634046
0.03049226915747394
0.030507360773877643
0.03052724031814885
0.030503160273127782
0.030503307553602813
0.030485967277552047
0.030502399367321322
0.030520870364354958
0.03049388706513695
0.030526239973423904
0.03048792825597529
0.03050472028146597
0.03051104889955547
0.03053763239132272
0.030551736062268655
0.030521828316376214
0.030513039335434266
0.03060665655355127
0.030510783804278522
0.03048921336792727
0.030491068260800818
0.030513839360167407
0.03053771358924089
0.030514098047173113
0.030499704848393854
0.03051069241701187
0.030523581172207697
0.030544857611587563
0.030500840872916074
0.03050185028147726
0.03050087273496035
0.030517333255833837
0.030547705823550958
0.030518891789298466
0.03050218288623428
0.03055292151518395
0.030485756310807754
0.030478994369377475
0.030582594862183673
0.030524778494685375
0.030528474108536534
0.030541059073796832
0.030504911356038462
0.030552831225704513
0.030480713440033693
0.03050389888362577
0.030479047175195846
0.030490110827433945
0.030536507252034436
0.030562995335690697
0.030491710988330308
0.030496792921975244
0.03054673411105565
0.030504443559086467
0.03057660561742551
0.030517436449892344
0.030557355102956308
0.030494978927846802
0.03047777893256735
0.03053721527370821
0.030533378711964605
0.030490841700149617
0.03055584673675933
0.03052583610908749
0.030514823304296366
0.030497444003900753
0.0304914639129218
0.030495071399449618
0.030510316690203834
0.030499684030360314
0.030485237331783453
0.030493972922027383
0.030531295015790737
0.03047832406977105
0.03060591184891263
0.030487325968263146
0.030505306471699332
0.030500517467813452
0.030523839707304767
0.03050651823742537
0.030555991449819648
0.03057844874625491
0.03050930631696739
0.030524043879942758
0.03049005012285707
0.030514496339342445
0.030487807742264256
0.030494209583774197
0.0304793559496363
0.03068399122819447
0.03047147642508537
0.030526084680732875
0.030576757684881304
0.030489459310203405
0.030506119063859378
0.03057185677295718
0.030556073467859827
0.030477327364789197
0.030514681981254923
0.03050863538883223
0.030549329302905284
0.030510617260687118
0.030498525552125354
0.030539384773005742
0.030491365031199397
0.03051565634762747
0.030477551879180862
0.03051719406167475
0.030504478647122014
0.030527725586733653
0.03055816547200404
0.03051246562012873
0.030521652112074464
0.030503427958501524
0.030486624001865352
0.030481569983801266
0.030507191166618725
0.030531527939659082
0.030493498168553287
0.030503888322048
0.030508584621969134
0.030495069904311188
0.030516373780798904
0.030503747649055998
0.030474462460373754
0.03047518358159442
0.030513724295327376
0.0305094590629299
0.030482909226680337
0.03052994261939981
0.030562852934944325
0.030490614643531498
0.03058079397291378
0.03048668626879259
0.030500613019467455
0.030499994606217908
0.030508729103901875
0.030484386403197946
0.030506920731757745
0.030529467677016423
0.030498777588428252
0.030510705137545148
0.03048646082623463
0.03058766875779764
0.030524874639341434
0.03056240668849204
0.030501328213867192
0.03049676625723175
0.030486646823574232
0.03053237326755407
0.030485159441788978
0.030566141242601236
0.03052121847288701
0.030517239711328775
0.03051499005839137
0.030525031484835062
0.030486039997753938
0.03055766440253511
0.030504881040413174
0.030492492146750885
0.030580257195648552
0.03049344835814961
0.03049442670334219
0.030493036108742395
0.030493310430602005
0.030570796523434127
0.030529645405721152
0.03049313652263688
0.03048448433778279
0.03050117095667989
0.03049403205863862
0.03051808059226162
0.030516627695850736
0.030501121601371584
0.03050883552663873
0.03049870864204252
0.03060110731715159
0.030492158264656538
0.030505776378656868
0.030506503101500288
0.030550817541862847
0.03057386987928045
0.03051435071686863
0.03050990144101685
0.030508898727618652
0.030503443943213557
0.03048989806155073
0.03053642972472168
0.030499250332999214
0.03054110388995061
0.030536311597808393
0.03050421307835162
0.030508211075018565
0.030499852343064997
0.030560635070856237
0.030522238058614332
0.030498171703664954
0.030484948004011053
0.03052725462110244
0.030488899270137003
0.030495455639248294
0.03054137183117744
0.030590942420047295
0.03054483877618596
0.030497896700319528
0.03048279157143929
0.03050650808420709
0.030507758750825318
0.030523210525282653
0.030483580538534026
0.03050380345302169
0.03048668466516288
0.030498512913900898
0.030493186195874742
0.030482812157656747
0.03051139988645231
0.030486880987005194
0.03055890821727886
0.030520463122945395
0.030520331887391183
0.030585735702482433
0.03047930718298908
0.03050575343497834
0.03050585889298096
0.03051206461665389
0.03055419624067967
0.030498408663369943
0.030512339255109905
0.030499991002652917
0.03049989780604159
0.03049039881820357
0.030507315888984768
0.03057317713982727
0.03049218553765652
0.030481903716371106
0.030528465052343728
0.030495585909188695
0.03047063535533379
0.03048380860675127
0.030575535957520533
0.03048691313795296
0.030525553384288837
0.03048343608480493
0.03052775453670674
0.030494942398787923
0.03048207540124177
0.0304965018233399
0.03050531650617738
0.030513152232088454
0.03051555622159993
0.030484230712018886
0.030532141008403877
0.030602253114819167
0.030512311197933656
0.030493878865058503
0.03053417152253813
0.030520366543036463
0.0304952013626376
0.030567098372939795
0.030520406845274156
0.030515491779301802
0.030492508516045284
0.03050918107565685
0.030529749123526656
0.030483658411218507
0.030478298012055483
0.030495711623065108
0.030571362103947373
0.030481513486472864
0.030495958055914627
0.030515397561713446
0.03050803981917307
0.03049518329128408
0.030542089331556655
0.030521873781130374
0.030512750209914175
0.030530214600697294
0.03049182122490468
0.030528968082706175
0.030485925672822017
0.03049493101917289
0.03053253869058937
0.03050041505445846
0.03049902023921793
0.030544756771164538
0.030507742082330758
0.030483301864985216
0.030497714266186884
0.030526975093844003
0.030557089701949723
0.03050691824055343
0.030561247342441828
0.03049357426453527
0.030496881783420086
0.030651788596465626
0.03049535987551129
0.03054442557488205
0.030504859670849517
0.030511621525683146
0.03049141425434066
0.030519966150071243
0.0305136027437101
0.030503144648026562
0.030497484667979236
0.030511338698572935
0.030513524824938847
0.03053485433124162
0.030532197278565484
0.030536365619319522
0.030478713546358907
0.030487231826343816
0.03050894773063298
0.03053397458893568
0.030644109078004567
0.030528714903116184
0.030563378038365372
0.030488119997010257
0.030502625401033337
0.030504033926070036
0.03049240801075466
0.030548889920871847
0.030503121446821813
0.03051549922623779
0.030506875418589836
0.030541781807853812
0.030509058277521647
0.030569977230951364
0.03049807502266777
0.030525729675501836
0.030533116468257696
0.030558780734650567
0.030506212624840424
0.030505581957649918
0.030504063736452924
0.030487604206338816
0.03049352328855381
0.030522394518803054
0.030540247260884626
0.030507710795953456
0.030510570270031487
0.030537635091786777
0.030488450251986814
0.03051938807615513
0.03050711122853486
0.030511848199547005
0.030499450088893657
0.030506795347164873
0.0304868102651081
0.030499894370931417
0.030498045500752136
0.0304953412750922
0.030524169952338684
0.030500147688642325
0.030486999126113152
0.03051407984588038
0.030516824331850236
0.03051947045361464
0.03051779074265974
0.030504000727302232
0.030522130954292466
0.030519251870062842
0.030520607996827733
0.030589431028846037
0.030547765341432435
0.030496066455659783
0.030573157334008564
0.030485795781028665
0.030566547381571812
0.030529662489436178
0.030653036450679842
0.030478393913648424
0.030517892081086448
0.030507089171861405
0.030519964420814765
0.030512025076435845
0.030503632361668382
0.03051655420350543
0.0305453101882336
0.030576711585468975
0.030498779061933122
0.03054229621325291
0.030541253547660734
0.030497647881945117
0.030535346937513384
0.030544425781845606
0.030536995026314292
0.030534333180735125
0.030520600160790955
0.030476875736412116
0.030498079289902804
0.030471485471206042
0.03055243226977882
0.030481280778413427
0.03053692355511527
0.030499077508406133
0.03049816345423369
0.030497124152538017
0.030517493739660853
0.030580581814497014
0.03049031560051725
0.03053684470817024
0.030524241474959447
0.03049482411370406
0.030511518758951056
0.030505509532139742
0.030486858208290637
0.03049566969709522

==> anc/HeisenbergRFC_J0.01pi_L5p0.04.dat <==
0.0408918826969185
0.04091724048151725
0.040903601125994886
0.040905849346411435
0.04086045461902903
0.04084975874313528
0.040842159024992726
0.04085787520583622
0.040882524533587906
0.0409064901796171
0.040880019951194606
0.04094596284314084
0.040892150055776455
0.040956776495058037
0.04088893109444569
0.04085207713763736
0.04096201454980635
0.04088603032344263
0.04090947583048043
0.04086392078372532
0.04086663266585667
0.04086263078819034
0.04087538336045978
0.04088018685432887
0.04088074434196505
0.04089285649048429
0.040890067880566414
0.04088476087654959
0.04094723404059525
0.040873354957329966
0.040865855307376624
0.04092540960206602
0.04089133708410206
0.04087488059112925
0.04086907015347658
0.04094070408149836
0.04092190754677217
0.04088064349686793
0.04088428427009287
0.04094541574614309
0.04085578230567582
0.04085314468480112
0.040860606147140224
0.040940160226621544
0.040870914860338295
0.04093031296757822
0.040852374467352716
0.040878385621777036
0.04084931387400559
0.04084638190687516
0.04087057477584456
0.04089524745961855
0.0408847493857611
0.04085463509719958
0.04085379207841617
0.040856979412617914
0.04088723912111654
0.04093521922858096
0.04091251433961834
0.04086503013259459
0.04085713627451361
0.04087565104975272
0.040877287609248296
0.04086668906653257
0.040909899294690286
0.04086207976591466
0.0408569875090075
0.040881672772519195
0.04089293915005877
0.04089157865770016
0.040903498654463376
0.040884638385539525
0.040866631555319125
0.04087181450913936
0.040910974681618896
0.04087632933027114
0.040881966121021844
0.04085568545420868
0.04089954062237631
0.04087755709974924
0.04085044703992517
0.04087585582050919
0.04087653142460333
0.04087573752241259
0.04091806678407792
0.0409174673982157
0.04088928130461908
0.0408866465391397
0.04086101627122471
0.040891608875485846
0.040886941468267685
0.040871881433798475
0.04092164379297442
0.040879486923475
0.040916541674751186
0.040938646794232016
0.04088589006043277
0.04087257957761303
0.04099666370930915
0.040881381983220916
0.04093261302384725
0.04101007941288054
0.04089089883333845
0.040894224939933756
0.04088293371902218
0.040879172605152815
0.040940611325788974
0.04103671227149997
0.040860634355327885
0.040880009122313335
0.04085901762515472
0.04087748510592229
0.040853056657499644
0.040844311484064005
0.04085623480297998
0.040868507731039005
0.0409517564830765
0.04086719568442636
0.04092264695069296
0.040896132017755764
0.04093161934762405
0.040885542972523226
0.04098747041143909
0.04093783730340321
0.040846551907418364
0.04085624583324513
0.04084944220541419
0.040883406958405435
0.04084265426700682
0.040854471778222705
0.04092407617113566
0.041041628008377434
0.04090521472275656
0.04086221830982448
0.040906617292892127
0.040969474680117184
0.04087732657349082
0.040855068809344745
0.040903826199644264
0.04089387262898212
0.040947688642449076
0.040870563316003014
0.04086863078873401
0.040849390576539205
0.04087329664493701
0.04090007460220363
0.04087426084821645
0.04085662412156185
0.04090594827913328
0.04095848216316106
0.04086049034953888
0.04088739897200215
0.04085403756815131
0.040860310948372044
0.040870621081470604
0.04086065567578651
0.04088867387274405
0.04087084031201166
0.04085208213653141
0.04096201502128497
0.04090175404603547
0.040844209885051816
0.040882645395176456
0.04089185320616082
0.04088463475320939
0.040890285029579386
0.04088235680295337
0.04085551488297335
0.040886726541956915
0.04090808710269925
0.04089179254486065
0.04091168495540033
0.04087042048649513
0.040868731888321116
0.040842228901245156
0.04087967361320179
0.04095300688003128
0.04085308036586017
0.040897022877446135
0.04092769865769965
0.040897165202399735
0.040884366493882884
0.04087448275979752
0.04086735233474923
0.04093163797036979
0.040851226254045775
0.040875284193911274
0.040869457152414114
0.04090365908562027
0.04091612052537334
0.040920923371504415
0.04088472508619933
0.040867559232337584
0.040926147061263136
0.040881429254387244
0.04088741099902612
0.04085236402603878
0.040886522498566634
0.04088744767846314
0.04091270899230314
0.0408672157716331
0.04085892637264631
0.04088857650090165
0.04097066387408936
0.04092418628609979
0.041027452706846816
0.040939249183416994
0.04085157204914797
0.040891823976835266
0.0408550521746902
0.04085487427673864
0.04095137912187202
0.040858731343820565
0.04088022062111515
0.04086704322698105
0.04088404481099563
0.040929849250646765
0.040924320395126244
0.0408959626319893
0.04088078487875695
0.04089030160033028
0.04092471827809163
0.04085008384005185
0.040874154605454696
0.04091518076784043
0.04089155010812117
0.040869451167334654
0.04085533220680956
0.04086623449116016
0.040862627157544254
0.04105159442558047
0.04093467653489274
0.040852852385162106
0.04089493936481849
0.040890035045775625
0.04089620716894926
0.04088135578744058
0.04086098552789645
0.04090898655557158
0.040875869675172934
0.0409542671507008
0.04087163503200672
0.04086481552371352
0.040886356261548226
0.040902242610345585
0.04083661067075843
0.04087017232882242
0.04085670126472547
0.04087840456534323
0.040891520460312074
0.040868880301432035
0.04089470048594485
0.04086573167924885
0.040952382115287816
0.040874539719192825
0.040882589694425785
0.04090869164318967
0.04084850075530065
0.04090538092826246
0.04098456531628716
0.04097789980868823
0.04086782343384515
0.040916783941016104
0.040870768388731736
0.040905776837074415
0.040857430227219736
0.04090996005327419
0.040860156923248965
0.0408579051292054
0.040855134475914184
0.040925794578114114
0.040858847842971995
0.040846062865096025
0.04088638508645966
0.040851273137296154
0.0409120779836211
0.040874536375458605
0.04085943067763917
0.04088103635133548
0.040881224369819245
0.04085309838848173
0.040934630565367
0.04090751972440729
0.040897253851895174
0.04087591236085762
0.04085973359308175
0.04086703841900068
0.040881365010255244
0.040867885169256886
0.04089604389787522
0.04090616301276667
0.04087467188976755
0.04090168091937653
0.040886398089364465
0.04090935860325327
0.04085025524460064
0.04086852584528461
0.04089065196058501
0.0409046259998201
0.04088157270677076
0.04086730317338901
0.040877708244079075
0.040863988996564515
0.04085990281082007
0.04089738197039806
0.04089138643221522
0.04086351477966266
0.0409537774421701
0.04091065434334403
0.04089617732779381
0.04086356075357304
0.040857575504943025
0.040859932082301646
0.04092710010078186
0.04086994120037336
0.0408495855151933
0.0409734390444441
0.040855382108372945
0.04087952639013425
0.04089287587047589
0.040862033217391444
0.040900595345831646
0.04086145430052035
0.04088050601712382
0.040888204951857174
0.04086360899626448
0.04085323125164186
0.04099914610478117
0.040897990839395784
0.04088058676774301
0.040891635068113316
0.04086817715793603
0.04088820609789878
0.04085861981800283
0.040858231648998745
0.040896452499559775
0.040876711601826966
0.0408823155855862
0.04085954688525931
0.04086190918423452
0.040889033561664415
0.0409353715540566
0.0409297670439925
0.04087438600095174
0.040856212600415845
0.04087721776738355
0.04087461339932466
0.04085517786148345
0.040866584975474775
0.04087273972377519
0.04088594678121629
0.0408677845264419
0.040952448977751126
0.040859957796696975
0.040860717440924094
0.04087053436080096
0.04084348387779385
0.04090807168145191
0.040872362995238325
0.04088640874215744
0.040860368777175235
0.04085298065409982
0.04096403346348298
0.04087008700602888
0.04087204010722827
0.04085498672524842
0.04085904667564688
0.04088175862263626
0.04087846830953387
0.04089951303096614
0.040883001070709545
0.04085542243791195
0.04086916786190987
0.040943163799128254
0.04088521274961095
0.04087891789854789
0.04087051800359866
0.040895734474818264
0.04084333772249819
0.04091261822033673
0.040982162176740757
0.04088746434243891
0.040877956589947174
0.040873508011856366
0.04100560144517366
0.040901433649348104
0.040851239468795084
0.04091661192379713
0.040943304815781796
0.04090524373756896
0.040885124432215675
0.04087554784627614
0.04099253874272595
0.040864741434300016
0.04091814370053841
0.040867117180483546
0.04091828100404693
0.0408635246811577
0.04086033626700941
0.04093819511112698
0.04087448894302974
0.04085360615877509
0.040872247868593906
0.040847274935437536
0.0408981708127902
0.04090456070569192
0.04089995978153569
0.04090813407092205
0.04087260128210881
0.04085805237181946
0.04086974178773814
0.04087894896580272
0.040865887515544756
0.040922891825448504
0.040878874499743936
0.04093043539952322
0.04089213944961406
0.040896238330720716
0.04087283024028072
0.0408775233214015
0.04085896124036127
0.04090012781202392
0.04089389447002259
0.0408520210918284
0.04086473682928584
0.040886388258456946
0.04085290171681768
0.0408703094944909
0.04089358813327232
0.04095106213447204
0.040864639492549155
0.04086559335407467
0.040893417350660606
0.040910089676382454
0.04084980097404007
0.04089708954012231
0.04084515292261027
0.0408951443370729
0.0408615854510109
0.04087137812871556
0.04086060605091626
0.040865138315993005
0.040872829400742675
0.040872972313247415
0.04085200501620751
0.040872877544020296
0.04085250259816059
0.040876428864998794
0.040929648809208435
0.04090022838072074
0.04089632813679156
0.04103479097394407
0.04087115171821239
0.04092107367092522
0.04089811045952039
0.04094019823927071
0.040915080563743954
0.04089547956726036
0.040889440166258006
0.040888664585445204
0.04086549971045143
0.04089354413431242
0.04087991555344074
0.04089876697102325
0.04089659033686093
0.040901728042842804
0.040891009310401454
0.040874247303018536
0.040919826435037054
0.04088458454618675
0.04098505205616518
0.04101779742680168
0.040917476606997155
0.0410032591632733
0.04096012503086786
0.04090659442105021
0.040910363820355386
0.04108919998111664
0.04087533630986075
0.0408959992629806
0.04087816551391003
0.04089449866819409
0.040880779548855356
0.040847601062952064
0.04085297234677248
0.040866500037107116
0.0408988374383824
0.040914498052864116
0.04088483309569243
0.04085744672627586
0.04089341771190521
0.040854637560098
0.0409325344751419
0.04092148108876529
0.040918732652481034
0.04090123123970128
0.040882700423953554
0.04096270891169409
0.04091708678017338
0.04090143347662844
0.04088688045182104
0.04091515822098686
0.04085056797661875
0.0409138977195086
0.04087320841041413
0.040893835182936704
0.04086922994945294
0.04095483316641155
0.04089222832720289
0.040851438352863534
0.040877279175730086
0.04087390541824575
0.04090543541935132
0.04089424082074979
0.040859809445102355
0.040878715439626206
0.040889956293906994
0.040878037198907605
0.04089058430531357
0.040854997240579075
0.04088743438234348
0.040871967590843224
0.040935785809838365
0.040860164750981906
0.04087601981883959
0.04092447802426446
0.040875737565545224
0.040923435138231976
0.04087109924121842
0.04087941575178125
0.04086102790143328
0.04088555768162907
0.04090419740620506
0.040898489696081695
0.04087255964176317
0.04091545799392629
0.040885252525143946
0.0408534075132865
0.04106085851936905
0.04093536902072791
0.04087721808114863
0.04086417316538522
0.04089984411540641
0.04087374764536027
0.04089991312429283
0.04091354518956494
0.04086245603383889
0.0409097675690119
0.04087863750919402
0.04086976753069972
0.04084910460633412
0.040870359230935245
0.04092015565165777
0.04087234162824383
0.040941063897275906
0.040882015536972155
0.040918605027535825
0.04085694590708047
0.04088977129133958
0.040885916594417225
0.040863845174539566
0.040914499876212346
0.04093032135346804
0.0408907666253103
0.0408898471613563
0.040877502294074844
0.040928692618709156
0.04092868651561389
0.04092303082298268
0.04084726380048491
0.04088283679699766
0.04083977973969709
0.04085185014460996
0.04093898659899633
0.04100712898478741
0.040868936385896386
0.04088841265564147
0.04086215637240071
0.0408970577818282
0.04089755246237956
0.040875081427644115
0.04091305799940337
0.04090049893250872
0.04087077459049429
0.04087449545010653
0.040858677628517824
0.04087035787255123
0.04096066589505132
0.04087798337154325
0.0408674701646361
0.040852298865083694
0.04087704755190189
0.04087571052368108
0.040863677923235725
0.04090265548125304
0.040874063210123546
0.04091033162528917
0.040869769716363163
0.04084922141374225
0.040879906899094175
0.040853792340050855
0.04088748008427422
0.04087474331869917
0.04092120244408956
0.040912729225176934
0.0408599191611004
0.04085192198083306
0.040890812778456416
0.04086664146812031
0.04089263212621791
0.040963062321051846
0.04088269156539828
0.0409043809432075
0.040933167118428815
0.040864465312926375
0.04086652855128651
0.04085698489859008
0.04087896522338312
0.0408651412589745
0.041100733241354485
0.040874606314741956
0.04086598064771571
0.040883348212634715
0.04085434815228382
0.04085420141271773
0.04091021618332785
0.04099388335587426
0.04084887733326663
0.040951633325763806
0.04087812543295109
0.04085822380041493
0.040893580233743614
0.040903201410664385
0.04091784717913006
0.040875396092302355
0.04084545973471342
0.040835631902821766
0.04087002527084079
0.04084350992625147
0.04086631812624377
0.04088766175833924
0.04088167896249658
0.04087054592051494
0.040896060331565766
0.040912096512943405
0.04087166760714591
0.04089417823275056
0.04086555768419852
0.040863750896059724
0.04085071089251839
0.04097645180573575
0.04088795499358328
0.04085696408529996
0.040858353550567224
0.04091596484217973
0.04086173090518647
0.04089205500202359
0.040876523079594516
0.04086653426475986
0.040886786779156664
0.040857930573521446
0.04085585865912002
0.0408383918227515
0.04084266449035165
0.04102581421947034
0.04086835470751613
0.04088873814670649
0.040935398595104776
0.04085815067952906
0.040890369463071216
0.04098756589910433
0.0408567839515664
0.040861822883520735
0.04085267722049947
0.04087941083348598
0.04084164506498409
0.040899128807693495
0.04086368824681965
0.04085709575550346
0.04091107763704671
0.04086061704498257
0.040855995678088106
0.04086545370737206
0.04084568703041067
0.04089421286923872
0.04087433426577216
0.04091102536484367
0.04092605788046238
0.040861584949345206
0.040853944077491704
0.04087085709430981
0.04088850344283822
0.04089433635668061
0.040900200100424486
0.04092296853996376
0.04084956177799769
0.04084993954400198
0.040886208807115854
0.040869557874181915
0.04089918831077833
0.040899164919716645
0.040865156019587
0.04096263647509038
0.04097667977896821
0.04087444752576093
0.0408539298462974
0.040874556645879696
0.040937186758627994
0.04090590855569488
0.0408685744513735
0.040874285799605205
0.04089516619382604
0.04090149481802176
0.04087049382940359
0.04090934825892838
0.040863147440988644
0.040894639646770516
0.04094901239694819
0.040868297037637266
0.040913007645228025
0.040848043832524605
0.04089574092311972
0.04092358026548891
0.04090280809582532
0.04086489161849839
0.0409178407753243
0.04087250174880972
0.04099315752786226
0.040886929715529506
0.04091213592538104
0.04089476289909883
0.040933653815170445
0.0410059894497667
0.04085014265650303
0.04086041597739666
0.04087052513381855
0.040928613870437926
0.04089859419110689
0.04088003697616147
0.040884105103583486
0.04089509199874027
0.040883124859496994
0.040872124532584694
0.04087323076288244
0.04090879172319197
0.040887398340476284
0.04090379020086637
0.04087822874820244
0.0408712524391906
0.04096215163104756
0.04086002467340441
0.0409169730847764
0.04096654559998087
0.04085623027824459
0.0408649042403232
0.04084999460904394
0.04092865026127071
0.04084445362332016
0.04084180628461884
0.04084745871556157
0.04084459509174818
0.04092396938443297
0.04085541744686254
0.040998801033701224
0.040852504512166224
0.04086530659853214
0.04086552523258314
0.0408964149078517
0.04092882621804336
0.04088361861182443
0.04090053368018611
0.04087179722810489
0.04101325952685167
0.04084176636236674
0.04089341636252288
0.04086022692615473
0.04089915451952076
0.040917431206672114
0.04090916428659838
0.041052727327368414
0.04085846079451924
0.04090942603053658
0.04088192581523077
0.0408660018237366
0.04084394817671163
0.04087351548822477
0.040902502674914014
0.0408688871309419
0.040869838181140525
0.04088962462261314
0.040867864333319175
0.04084670094470042
0.04095217342345861
0.04085936574850818
0.04090544786168292
0.04086639211475169
0.040920799210064446
0.04086973271124049
0.04094721876466741
0.04087588377010046
0.040894777487171796
0.04091474426322874
0.040878820991978364
0.04085568445423736
0.04086540150458425
0.04095360229553963
0.04095194496462351
0.04089153266213079
0.04086229493750898
0.04085595770099661
0.04087499206102977
0.040902766438702914
0.04086160218009986
0.04085892306422074
0.04099719574942929
0.04092538981777666
0.04091370234877456
0.040906477256877766
0.04087995333873414
0.040863575365925886
0.040868970257305785
0.04090307413297943
0.040906316156694586
0.04093727992470318
0.040958820666551723
0.040864481561055606
0.040875735110086464
0.04088177058573976
0.040931745597367175
0.04088643601120304
0.04089801149581395
0.04093682879841764
0.04089434528665209
0.040878503601192086
0.040920351171297636
0.04089748422272651
0.040902396828115146
0.04094423829531836
0.040855604474298694
0.040892554274397225
0.040910633800041826
0.04086970017482726
0.040868112540509746
0.04086703437813052
0.04087647519185009
0.04122269370348916
0.04086305609444009
0.0408843775029078
0.04094171027890106
0.040913284705765
0.04085202405259114
0.04090932539351891
0.04088178959427251
0.040884917282196696
0.04085551044370442
0.04085348561262493
0.04088609751933957
0.04091168603607791
0.04087227520121791
0.04097359397598375
0.04088180415348311
0.04086424946135128
0.040922078628440016
0.040886739130449275
0.040856907645837014
0.04084791804708688
0.040909741677487094
0.04087054893733594
0.04086737271854275
0.040903935202240733
0.04091372400903664
0.040847420855699
0.04088607665079598
0.04085024319842443
0.04089889380170187
0.04091260319347275
0.040873277356967365
0.040872991797361743
0.04090945995327306
0.04087669534011709
0.04086827607314653
0.04086857719645794
0.040853491989795904
0.040879012011419136
0.04089139871868898
0.04089030951271556
0.04086690486885066
0.04089405743784809
0.040891077060544026
0.04092987191421887
0.04084159647792235
0.04086325468148835
0.0408748364529347
0.04088473403822202
0.04086792739256612
0.04095006254132955
0.04091240829220955
0.04093494443786028
0.04088900270018483
0.04093089810797312
0.04089952192371412
0.04085658820315002
0.04091565443335016
0.04087856008779082
0.04086573369684825
0.040924010700012545
0.04092422865096977
0.040888841395824875
0.04090236599970277
0.04086214639816442
0.04089039297383275
0.04087989807369636
0.040873112475570135
0.04087530388610145
0.04084479554966359
0.040873442791391205
0.040880659627391375
0.040889811658219984
0.04087310323621404
0.0408822121979205
0.04087449802343225
0.040874863150829124
0.040864814237005116
0.04089140472253965
0.04091505585012535
0.04089804701736161
0.04088197809929323
0.04087792556449915
0.040907773099914786
0.040867258326729064
0.04091767954523813
0.040879193546104226
0.04089134742587673
0.04093140138343498
0.04088621139585357
0.040861587495105746
0.04085979109576002
0.040918673534160246
0.040894037685874796
0.04089170413719177
0.0409332336422147
0.040980455653997154
0.040872121732653616
0.0409056765995651
0.04091048585789458
0.04089462993489836
0.04084421850743941
0.04089108305857133
0.040860382237780574
0.04089196511411422
0.040874838100593544
0.04090537451243467
0.04084724838136129
0.040880900240122246
0.0408973841430717
0.04087483135976322
0.040902663767703455
0.04089715564271948
0.04093691411787222
0.04087696279224534
0.04086161135309601
0.04090563978240113
0.040852729010089066
0.04088138508785243
0.04085792315007493
0.040882162420703624
0.04089645136704138
0.0409190018848875
0.04097621043185122
0.04088059791848362
0.04085777107819951
0.040851507537192126
0.0408656028296882
0.04090069947978764
0.04085122931700275
0.04088969177746771
0.0408579046929786
0.04084059564556436
0.040894689469617884
0.04087180321596876
0.04096954321382302
0.040941910208949654
0.04086328768804351
0.04090860920782366
0.04086965206846928
0.04089448529932554
0.040891710659320256
0.040910060514114284
0.04090124912683442
0.04095005637330318
0.04091108220509158
0.040911179202693986
0.04088984603879424
0.04085011924315686
0.040890839483666785
0.04091185770817904
0.0408876908828723
0.040924072441215105
0.0409147895230306
0.040926546393344226
0.04088501561712878
0.040892214463344165
0.040859442513224896
0.04087179536837171
0.0408520250470384
0.0408391511442758
0.04085659963553229
0.040940058732984286
0.040873484264008886
0.04086038034731657
0.04087083329055898
0.040887037677562785
0.04096396687460316
0.0409189245440316
0.040920461699461265
0.04085154535753848
0.04089598640162994
0.04092019238598169
0.04089547719642819
0.04088591206694412
0.040851888898449096
0.04090948262604413

==> anc/HeisenbergRFC_J0.01pi_L5p0.05.dat <==
0.051373047750280953
0.05132454645456232
0.05133741425000161
0.051336725164759546
0.05137619231369818
0.051334215332367865
0.05137662175726867
0.05134745320879624
0.051351537242151565
0.051390699499619705
0.05135764164602956
0.05131659615843047
0.05133635356158124
0.05140669528012587
0.05142678429374323
0.05139679987469007
0.05136799535093309
0.051334853298850805
0.051331284246430776
0.051325217903962994
0.05135302195078086
0.05134959327877137
0.0514300234794458
0.051311831026572774
0.051333050660880696
0.051495555316035474
0.05132173354734837
0.05138442820464981
0.05140712549329667
0.05134305598034698
0.051351030073509836
0.05135535493476536
0.05132226250775687
0.05134191332968331
0.051359801876855474
0.05132090500916313
0.051354577992542075
0.05140731343250589
0.05134747788780201
0.05133448856930941
0.05135941822807907
0.051367210031647445
0.051570712055049185
0.051365358602180826
0.051379541096871546
0.051412388219980135
0.05136088403514958
0.051405201027808364
0.05135155706421125
0.051399646878401685
0.05135836461282762
0.0513318978397975
0.0513881173650915
0.05134401557949654
0.05136859092858379
0.05133641333459961
0.05134673122219428
0.05133274359681879
0.05137804770449408
0.051346839011407165
0.05136582713834435
0.05136299813855877
0.05134749308413923
0.05138819888714424
0.05137569882855017
0.05137377008207068
0.05134346264780903
0.05132280864755503
0.05134130704693536
0.051381541159712676
0.05137634550908335
0.051315072551556574
0.051358013141403154
0.051352708221487256
0.05137871832514563
0.051345363999608123
0.0513747141851007
0.051363916309094
0.05134714023783696
0.051331285976855524
0.051345653990376036
0.051399296798955614
0.051352767333827945
0.05136138606254161
0.05136581818248293
0.05134752289649386
0.05136300352699641
0.05139496966902555
0.05135304143012658
0.051317200958181826
0.05133821501776081
0.051346244786856135
0.051388449548024774
0.0513441887605809
0.05137418904833341
0.051383891695681375
0.05132637804145357
0.051439402871316
0.05131773769145449
0.05134207499943315
0.05138830258381997
0.051369761049973026
0.05139079767070031
0.05139822553610487
0.05141295088914504
0.051340911145438116
0.05139512569728356
0.051500612747098815
0.05138552117853603
0.05140223657818595
0.05136061876765632
0.051356305702054246
0.051443157780666986
0.0513410234210901
0.05132103188828868
0.0513997146572822
0.05135117018042686
0.051391264619224865
0.051427602246972605
0.051335405743568624
0.05133770425882516
0.051341715854978945
0.05131673986301533
0.051334349234303495
0.051334655753492685
0.05133886376305406
0.05137214385039426
0.05140114357931801
0.05136399590239562
0.051429357631747274
0.05141575013156215
0.05136773771544546
0.05134619077719833
0.05133831098931292
0.05134018490101188
0.05134111440506475
0.051356704445382186
0.05141990094691003
0.051617815329260124
0.05142139175317902
0.05131690189392501
0.05133668241443415
0.05134700217788847
0.051381851712681156
0.051345383061176614
0.05138017542336354
0.0513409896622007
0.05134233074511655
0.05135856973480974
0.051387911397433525
0.05136287024479117
0.05136346777677979
0.05140920307209785
0.05135249765074721
0.051364102139560594
0.051327335256180565
0.05136373154283939
0.05134195819098086
0.051343740420996764
0.051338517394473336
0.051442313762222205
0.05136653608116627
0.05135574210119604
0.05132528333156335
0.05141939551403176
0.05134412063771197
0.051348234553998055
0.051343084417229734
0.05132371684517549
0.05141808162207739
0.05134872233828318
0.05131185847065969
0.051419283850464244
0.05135224572156768
0.051394534596317105
0.05134762929727768
0.05136094126670954
0.051393144920916976
0.05132204536058377
0.05136859594595787
0.051334994178836676
0.05140949085999677
0.05136247080574033
0.0513452067600545
0.05132982870398177
0.05133702040527858
0.05137455967223119
0.051351009325871735
0.05133841067417238
0.051323864752093565
0.05135183196998496
0.0513352495154782
0.051379084978421106
0.051359415090012836
0.05133831535223203
0.05144962882937836
0.05131694687047861
0.051400001307934276
0.05137891284941905
0.05135218954768998
0.05136849582859977
0.051363540730723765
0.051445589520792305
0.05137230492371213
0.05133764840118518
0.051360750398800684
0.05135033084690529
0.05135539185527114
0.05136446033551066
0.051315911127880094
0.051387713867493495
0.05140919338051601
0.05136744675350185
0.05137856945507515
0.05138836208188936
0.051420768978878546
0.051367519844271306
0.051323552463465656
0.05135785174178319
0.051393060619187775
0.0513486923869145
0.05135468993706483
0.051365943971859215
0.051363716699447004
0.05134919359710372
0.05134912806881271
0.051360628928020735
0.051417546328593404
0.05137174125845967
0.051357530605484474
0.05137099520825807
0.05138236128397965
0.051374831363657066
0.051380893007438165
0.05133283278231251
0.05132469448113428
0.05134204204116417
0.05132720891288537
0.05131810185665884
0.05136564518335832
0.05137609376330464
0.051386946909424566
0.051393633430775895
0.05131513952149085
0.05141027076519823
0.05138129869884014
0.051388683173906456
0.051369711298878094
0.051376957617026216
0.05136176788142523
0.05135290796845195
0.05132726007968501
0.05139101067879572
0.05135734939875669
0.051354766625113395
0.051321552845325386
0.05138641796558651
0.05135339649934454
0.05132976185021443
0.05134292616665439
0.05141661004009643
0.05136922845522264
0.051414400982477744
0.05143376781807391
0.05135953986318147
0.05132644446465774
0.051330519458113295
0.05138900818414637
0.05136228817906175
0.0513328560303321
0.051399741408215564
0.051396196721190064
0.05140540952595621
0.051336044293583565
0.05138243152856504
0.051373713920357174
0.05136009586455233
0.051317232489926
0.05134140644049772
0.05136741233806199
0.05135798234437339
0.051380603159154326
0.05137546652601426
0.05139779659055399
0.05137702332432242
0.0513434868160034
0.051426946713567574
0.05133483605838987
0.05136825711603721
0.05133811458177223
0.05144391763960583
0.05140435624233515
0.051456323204949306
0.05138795634514243
0.0513329135032607
0.05139212350201668
0.05134757065450276
0.05135374865672301
0.051357365959593844
0.05139452643502868
0.0513873865101301
0.05133154097857113
0.051349851008436295
0.05134457027989087
0.05144133599055388
0.051370112027583674
0.05136120323599424
0.05136559611903437
0.05138239842387713
0.05145990408853839
0.051373428214412334
0.05138118255591357
0.05137452907219411
0.05136070238205888
0.051325784912643425
0.05135652615357219
0.0514019387750139
0.05133393736651481
0.051328452338703714
0.05132072417952003
0.051395739058772795
0.05132976425681952
0.051375489495139454
0.051342086699346014
0.0514257781326875
0.05137238625009405
0.05150292282795503
0.0513379085933577
0.05131823370088806
0.05134446310328207
0.05131753280974951
0.051395504614918125
0.051353546614900096
0.05132379333732789
0.051348167842120596
0.05137357220685361
0.05132081135545603
0.05142518830570233
0.05133239475810821
0.05144847072892718
0.05135792481984111
0.05136527090742137
0.05133677027973229
0.05136663963354237
0.051371265074178586
0.05141249709513536
0.05132540236386493
0.051324249814223184
0.05134485871444631
0.05134323015623279
0.05135191773626188
0.05139295972946745
0.05137676977562732
0.05138957024487164
0.05134700970495111
0.05133376104390339
0.05132842351165319
0.05134541845085794
0.05135551219570441
0.051385195358575275
0.05141376551478206
0.05142900718280963
0.051465838868790616
0.051372797356499
0.05132332237785849
0.05134750560576783
0.05136908205681172
0.0514221848730254
0.05132240130232531
0.0513656353739228
0.051333794204506414
0.05138118451334966
0.05137701691743302
0.051338051088597764
0.05136243983247903
0.051352590446481355
0.05134607119000139
0.05135889497258813
0.05136552496309813
0.05137635088939341
0.05134213423006358
0.051370094995600864
0.051387526544079826
0.051330232028014205
0.05134373618896535
0.05132647410955337
0.05140663889945913
0.051382599140788986
0.051325038582927696
0.051395248156280174
0.05139000909695828
0.05136795358810171
0.051450122439025844
0.05132661902122159
0.051376997865398365
0.05135634851696352
0.051322125808069385
0.051378859629551084
0.051411997247470746
0.051430794760502586
0.051343002556312044
0.05144669728938925
0.051337420295601476
0.05133887208467115
0.05133320710861573
0.051496902940496206
0.051342568959863465
0.051357551764591315
0.05140924745928729
0.051331870805543044
0.05138010771512518
0.051385857574753065
0.05138551498638336
0.05136917837510354
0.05138255199079779
0.05137391632311739
0.051326493103470344
0.05133654124435583
0.05133553579487087
0.0513423362867372
0.051329635707704366
0.051330434672235976
0.05134324943050773
0.0513656991324809
0.051325835643761426
0.051360134430667115
0.05134547928444101
0.051405103451666025
0.05136149254509064
0.05135264888070309
0.051320841821233566
0.051348225114194464
0.05133239757913687
0.05137944989739671
0.051384521362985394
0.05136658078122639
0.05136326598358316
0.051410902439795354
0.05134921705159959
0.05134719551265657
0.051450111854884344
0.051323578881265396
0.051334327329823175
0.05138343144394664
0.05131778367070213
0.0513467595485204
0.05132495050344113
0.051331610398078126
0.0513724881301425
0.05136203545941345
0.05139548575516234
0.051363188133679794
0.05137076815254724
0.051362987398940116
0.05134876251555147
0.05139628460525391
0.051351984479111996
0.05137218527961871
0.05133412574057611
0.05142345122057476
0.05135815285622783
0.05132807641749191
0.0513966438733865
0.05134088507456746
0.05134787336375264
0.05134550358018014
0.05140762552541407
0.05139743425282821
0.051330683166254665
0.0513780370824572
0.05132124355099255
0.05133092752315255
0.05133697952944878
0.05137753303279987
0.05138546003287847
0.05139893563450671
0.051323366063929385
0.05150125687371792
0.05135054983634407
0.05143405781420034
0.05133129260156248
0.05132239885048054
0.05136585402538548
0.05134473321617202
0.0513621929177667
0.051355001521773386
0.05140694971106521
0.05141421543749106
0.05135765574381846
0.05135331211105885
0.05137233634813307
0.05143013988497283
0.0513581404524961
0.05131908237259163
0.05132168866394522
0.05135884968633957
0.051479368495013514
0.05132777612375252
0.05140237626865192
0.05140714688353556
0.05138555903407826
0.05133059393629771
0.051351732850762194
0.05134803046932851
0.05133318486930393
0.05133581264982549
0.051471168857796915
0.05137350411839209
0.051331312090825705
0.05139100362509466
0.0514570520492239
0.051338803915739195
0.051330877592319184
0.05135407144274876
0.051392545132525086
0.05138568389102631
0.05131520638553505
0.051361788206704964
0.05139275121774971
0.05141617019093545
0.05137289572578503
0.0513376912319654
0.05131743801405338
0.05145818570099995
0.05136036564046489
0.05138833477113798
0.051385858704107154
0.05136345327846864
0.0513444299880128
0.05134665533905942
0.05136260701724971
0.05137430074329742
0.05134039963933184
0.05134205348623274
0.05131842417937428
0.05137129813949824
0.051344550318068095
0.05139090666918785
0.051417674105518736
0.05140030779948845
0.05139727667482698
0.05136295025478379
0.05132170174848029
0.05139440192123241
0.05139455350008512
0.05137937906245457
0.05135934954361663
0.051341735762953054
0.05144962756288548
0.05136419547836878
0.051378231439850645
0.05135263593978696
0.0513259093878124
0.05137680945979548
0.05134538133198466
0.05134834150395902
0.05137312885818228
0.05133223685008174
0.05138739246241043
0.05132360894054657
0.05139508383046028
0.05134927651603137
0.051328125036271786
0.05137056863189673
0.0513489009951769
0.05135690680896037
0.05137773021350467
0.0513909400125492
0.05133920712962482
0.05137677826033646
0.05133806224142283
0.051369882462460784
0.05135694662703154
0.05143886206814707
0.05132470747085035
0.051386639137040425
0.05138194001309713
0.051353788643772984
0.051345311020620815
0.051468401916436174
0.05135077594080787
0.051399494698115895
0.05142774075286946
0.05145399782750475
0.05135247705587764
0.051399105302634494
0.051421112668839884
0.05137110220781294
0.051360910390692856
0.05133748758762206
0.051356141656059555
0.05133749110711272
0.05136017963741568
0.051356050499083816
0.05133155595073204
0.051372353832995946
0.05134907873745226
0.05136908754233479
0.05134767564039207
0.05137052245069718
0.05138207800554322
0.05142088669693555
0.05135636619743212
0.051360667076971844
0.05134933048457776
0.05132912982837799
0.051360219571799384
0.05140445201254017
0.051333060317908914
0.05136771204362868
0.05149285266526346
0.05132476451921452
0.05133611311721231
0.051346080502360544
0.05136583836748217
0.051342371757259045
0.051337683337163056
0.05133246468904722
0.05134929669853914
0.05143014399686677
0.051352067709838634
0.05137242488017228
0.0513829902852626
0.05133113355253172
0.05132700076351958
0.05135030390318547
0.05136239237633901
0.05135115376290056
0.051418515815028924
0.051324397652587124
0.051374253043575305
0.0514329172881202
0.051383858072000584
0.05133164856901622
0.051375341733716426
0.05142210952239812
0.05138801090449573
0.051340376957050966
0.05137047339020701
0.05134062562304744
0.051341135754763345
0.05130389188510839
0.051361029066510834
0.05132444149002001
0.051319385205139054
0.05147882393956489
0.051340605996072174
0.05132668358238261
0.05138764300105095
0.05138362273487142
0.0513321725328772
0.051365785984657124
0.05136123799338705
0.05141414013791202
0.05132033304617489
0.05137324785275989
0.0513776099891861
0.05140489501287219
0.0513401226068315
0.05141890835575354
0.05139405542748116
0.05134314078061309
0.051335420105982583
0.05134064146732187
0.05137138428671986
0.05139625952197362
0.05137906670720804
0.05135080252743674
0.05132585309944146
0.05133965424686283
0.051348335474708386
0.05135026477716627
0.05136187007361698
0.0513717348860332
0.05132590275867016
0.05131682055026649
0.05134072584525968
0.05139002688520853
0.05135046482601049
0.05133256220546041
0.0513780327526376
0.05134746160567517
0.05136297659343285
0.051347001548230346
0.05135331289987092
0.051365857273732426
0.05146401807871362
0.05133059386962937
0.051338925045927644
0.05137101223000069
0.051376834173722415
0.05133028523874489
0.051359646371531446
0.05134913738548335
0.05136025975757622
0.05135224457224263
0.051448248741097775
0.051383344708328775
0.051344205401749714
0.05135748987909743
0.05136072021649513
0.051341248388858535
0.05130562357986299
0.051349535630710846
0.051348487516050714
0.05134037215729242
0.051383409651200355
0.05138360299320412
0.05136908315358915
0.05136245803672672
0.05133903619909164
0.05135900361778795
0.05137152309892387
0.05137034857622875
0.051351853488691
0.0514507120711447
0.05168645676533174
0.05131836526532633
0.05132844467820443
0.051371605022734135
0.05138732300332576
0.05137445863958742
0.05135586688090169
0.05138421570190159
0.05136444064797348
0.051322522919971705
0.05133880729089518
0.05136308904126797
0.05148049755786464
0.05134598403101099
0.0513508950078092
0.05131929871367928
0.05135948574914412
0.051340698947032797
0.05141253408487331
0.05138824813060072
0.05141699798624699
0.05133815728653518
0.05132598810187432
0.05135459734235006
0.051373475665286564
0.05135708257201696
0.051370371544947946
0.051346963970003726
0.051399059910825814
0.05141500710167592
0.05138009064659093
0.0513416632972001
0.05137688092110998
0.05136237142634655
0.051375995238424274
0.051339004118237996
0.051370390840150104
0.05141488597180506
0.0513470644223346
0.05136249285168953
0.05135395960268849
0.05136171140985186
0.05133919011678078
0.05133819076176609
0.051359576352990696
0.05136234086027087
0.05133681113860799
0.051336996775884755
0.051397330321608446
0.05132851211916049
0.05132431323619813
0.05141425437686848
0.05136670491772187
0.05139250111376361
0.05136398663947451
0.051341457926787695
0.051323137937835286
0.05132928645864498
0.051417788735741154
0.05136134047166566
0.051437816376898884
0.05146076228437929
0.051332251270941355
0.051362614084206844
0.051345655952787346
0.05134564926348445
0.05133535764829601
0.05135200331654378
0.05137046909682251
0.05145018690639765
0.051411973661232256
0.051353785448097905
0.05138121368877856
0.051340935661486065
0.0513731175056979
0.05137658442466116
0.05138339043408834
0.051348526925147076
0.05137872453100884
0.051328095463997934
0.051341869524339695
0.05132481121916635
0.051389209929411095
0.051411931723735586
0.051340697387827934
0.05137750179979057
0.0513909716513773
0.05134771338591057
0.05133806838523024
0.05140070653861796
0.05135943848115616
0.051409589197642554
0.05131246984972773
0.05137575393869992
0.05132346571987691
0.051345442609379705
0.05135944401329864
0.051362147858356653
0.05138745825926828
0.05132915608279387
0.051367495535880096
0.05134589820570198
0.05135202567476522
0.051350417289350796
0.05135617813800885
0.05135100173285014
0.05134177904517709
0.05135346454285951
0.05140976303868765
0.05135324545033496
0.05131724577447909
0.051391881928659656
0.051333697444208674
0.05135559914424988
0.05134623396785332
0.051338871672718146
0.051354268224450196
0.05135472492818014
0.05134010690847763
0.0513524316723846
0.051384704888018794
0.051304100293993446
0.05142414570570225
0.0513390046763011
0.0513955525220945
0.0513377802691684
0.05140570534665273
0.05133006880788054
0.05132232454676019
0.05138923925097425
0.05139110503767032
0.05139690727133398
0.05133178633296502
0.05136481924885738
0.05133385960139972
0.05132221796147392
0.05132943546225315
0.05139576863195884
0.05133002669356168
0.05135709778589809
0.05146018624797671
0.051392193107981904
0.051353070585701946
0.05136691198252693
0.05134172079462503
0.05135161939639547
0.05137844887339114
0.051416670192786645
0.05133964887983754
0.0513403638528596
0.05135357778314972
0.05134704928608843
0.05137874892091427
0.051362198554035565
0.05150787873982827
0.05144417393745356
0.05133695890877494
0.05141169491555583
0.05134485386353807
0.051362795495292345
0.05135225601265771
0.051375942065205134
0.051336967434271116
0.05137019239607111
0.051389002730682254
0.05139228525295825
0.0513806345914353
0.05135611871214542
0.05136169961744284
0.05136375381893987
0.051364034981996945
0.05133350079219492
0.051335767487179225
0.05135893787733794
0.0513588097939032
0.05137581516442005
0.051333488946056945
0.05134413550773811
0.051442076025278234
0.05136681559720283
0.0513351236279733
0.05138146589237591
0.05136171070073697
0.051430224785775344

==> anc/HeisenbergRFC_J0.01pi_L5p0.06.dat <==
0.06219412954401055
0.06193795049495098
0.06191381024089477
0.06199974102668937
0.06193152210046911
0.061930663589737166
0.06201857182496828
0.06192999173092039
0.061931334929628726
0.06191421477777644
0.06191491206228676
0.06199672107972
0.06192086736336286
0.06190866554375435
0.061944393860746745
0.0620115157804172
0.061931971237943924
0.06196841934560648
0.06194666851353904
0.06193943121380614
0.06200282515560345
0.061953201518787214
0.061996008959797705
0.06196540026635486
0.0619157404113367
0.06192055081970807
0.062038109502241985
0.06193559884484527
0.061950161566064164
0.06191165458588905
0.06197735094083872
0.062010651347959855
0.06190705937132925
0.06192314456785988
0.06194182287040292
0.061932047682720016
0.06194819440980068
0.062027759899466635
0.0619750205833617
0.06196613750314042
0.06193106847741085
0.061949781127958986
0.06198999661632321
0.061952569590595065
0.061949393022419266
0.061984163723370886
0.06195331661709008
0.06192111740998763
0.06195672069649088
0.06194672530180692
0.06197951746179532
0.06192818302757767
0.06192269180473436
0.06196177730485921
0.06194805880083416
0.06195964606564425
0.061904980078171
0.061915414329486336
0.06194932527650455
0.062015279202795565
0.06198607680656648
0.06195518604967267
0.06192742224446372
0.06192448277501306
0.06195862193075905
0.061938027128420094
0.06198736689904786
0.06193111373135238
0.061992133605008416
0.06191292092427033
0.06191350923315854
0.06196670642402077
0.0619950719545425
0.06196687127138816
0.06196653893037352
0.06194225958780979
0.06191356365163007
0.06191648756923471
0.061974915852812014
0.061908458938383995
0.06193936888020133
0.06199598147013009
0.061941557234273005
0.06197946029889277
0.06193526831713645
0.0619289914498857
0.061948465377458274
0.061991617434634785
0.06205334749181193
0.061990272155512414
0.061922053604832154
0.06195705588217232
0.06194429704493183
0.06196817152086569
0.06202164375527665
0.06191504008961447
0.0619398022765833
0.061945224687366254
0.06195425545696375
0.061905584946438455
0.06197691927861286
0.061936745722457165
0.061912297479227
0.06193420028731982
0.06195844734817852
0.06196465851534887
0.06193114050144133
0.06195477055431924
0.062029437640022576
0.06194396736819746
0.062020959216377534
0.06196646768620982
0.061970226656494536
0.061960165547706066
0.06206219989125696
0.06194666780562681
0.061963163341200896
0.061968222821029414
0.0619468181787298
0.06196539729203463
0.06200192019235293
0.06198196038855907
0.06192708330177409
0.061952030596321844
0.0620336884912747
0.0619386219944956
0.06193367593010056
0.06195491817623044
0.06208005360222632
0.061925822656802014
0.06194233174755463
0.061980764726839936
0.06195385586054753
0.061906183528516526
0.06201665779344852
0.06194397685099488
0.061980919715547
0.06202057086000858
0.06196896785541353
0.061917892416085134
0.06198333562531075
0.06188820137436144
0.0619700639517472
0.06206410795654749
0.06193828333796191
0.06191685158457375
0.06193259678930996
0.06191564168821221
0.06199823894675818
0.06203689280921287
0.061991778464344977
0.06195905566242622
0.06191311734895918
0.06200536488481362
0.0620415903450154
0.06197924830934455
0.061937230211757545
0.06194723902612005
0.061912594085788766
0.061941405662206
0.06190443450470666
0.06189770301121837
0.06192515249549262
0.06195381765385144
0.06196898801429171
0.06190709918767157
0.0619307849144011
0.06197038633242927
0.0619275684918059
0.061983136504434246
0.061978794924968834
0.06195252945589584
0.061965764734390055
0.06192560653812636
0.061975180301674385
0.06190698397717027
0.06197177048729888
0.062054489734383225
0.06191531921987733
0.062001634971934214
0.061945312198927696
0.0619875800131964
0.06202211575541403
0.0619252733632208
0.06191075352760684
0.06195108901039966
0.061910391088608935
0.061993220128580544
0.0619816664169753
0.06204298872658316
0.06194303757201283
0.06200331701902093
0.06190523987067636
0.06191422789858905
0.06189490588794444
0.06194782549659909
0.062062824463488146
0.06195522170333619
0.06196864247594953
0.0619331129052795
0.06206445474435692
0.061914007351834464
0.061915444251063004
0.061933251663002786
0.061979063422561896
0.0619995018244829
0.06193466006125049
0.06200143516147784
0.06197946574690759
0.06198060416650081
0.06200057867189028
0.06192263100963045
0.06190991861437478
0.061918985118746946
0.061942699575369
0.061937237807424814
0.061966521845514204
0.06196802999807396
0.061945668108174465
0.06199391739617943
0.06192027104680364
0.061977144546970266
0.062179853159848725
0.06213043777158128
0.06196006753016441
0.061945736572464216
0.06204774998362414
0.06191838005173282
0.06205130196475578
0.06201420224240658
0.06192657998130317
0.06195923498080174
0.06192287101640309
0.06196527167753575
0.06199032634363471
0.06196235869914796
0.06193695584736327
0.06190756529275244
0.061953027512255836
0.061899865552179904
0.06195895616393413
0.06190972528680891
0.06195812354974471
0.06195922664426147
0.06203430038125588
0.06197662003483718
0.06198145172210196
0.06202157250219895
0.0619885220362074
0.06194583363463016
0.06195144800404327
0.061920074096848285
0.06191865825372535
0.06196376871032549
0.06201352018402551
0.06200417205467732
0.06193361234666055
0.06198328467493035
0.06192773374840568
0.061905716223835415
0.06207966037835172
0.061927261874026335
0.06194864240331657
0.06195737357542748
0.06196412146130324
0.062019649687831455
0.06193038360073383
0.061960845034429134
0.061950936753347896
0.06193861984081958
0.06197321956538986
0.06198717884933753
0.06200416769817785
0.06193070503477118
0.062045623869092986
0.061936684232600236
0.06201077034923669
0.06195462815354558
0.06194738757699942
0.06194153220766262
0.06198320293765184
0.0619768485787467
0.06194189606243423
0.06197552976088467
0.06192257442979116
0.061940891691609434
0.061958234288482836
0.061930544528658926
0.06201895105535591
0.061948305269850984
0.061945575356647596
0.06194476509858776
0.06195970764540039
0.06195672310837322
0.06191200401496992
0.061958141798285286
0.06192845914850789
0.0619314670457844
0.0619387431136097
0.06202396690908977
0.06193666689544704
0.06196573161241861
0.06193287856832131
0.06191033507431437
0.061942939161651785
0.061904865956271676
0.06192243849421762
0.0619480879752052
0.06199068568987916
0.06196398582455005
0.06192381786062924
0.06195074773783148
0.06195786150620996
0.06191518232760319
0.06191548319189023
0.061963223320451455
0.06201851158317035
0.06200720727136592
0.061916675743398014
0.06193762718113022
0.06191093578002231
0.061940151382390674
0.06191979097857046
0.06191292198859497
0.06192920647814894
0.06197962957717017
0.061948462353482704
0.06193301686701577
0.06202213201280488
0.061934009519521147
0.06202340040338703
0.06196356658048567
0.0619427876318552
0.06210085679941988
0.0620134512157513
0.061992310317403876
0.0619461980820631
0.061930606856008485
0.06195336718902966
0.06192982260614231
0.061914365771565984
0.061967078928504254
0.06194386097917279
0.061952687080605105
0.061939197085160186
0.06195301513641935
0.06195232748116518
0.06193487063877829
0.06194586670781087
0.061973731669910256
0.06198750869097907
0.06194232066633316
0.061947987953518545
0.06195305880170624
0.061958281028092387
0.061903914655189025
0.06192864490606399
0.062036945657454476
0.06197102486502482
0.061957896133257286
0.061918046866617775
0.061916773348152515
0.06195159962168896
0.06194628390755616
0.06193699322480336
0.061933618322656286
0.06206816989005889
0.061926530665694784
0.06196916685142812
0.06191746637436049
0.061961446209087306
0.06203070491201686
0.06196086938552151
0.06192049905243317
0.06196603939512444
0.061950300376852514
0.06195126668975115
0.06193648950392309
0.06193914690786236
0.06197219264410294
0.06193754225451966
0.061983330769060305
0.06200692128218247
0.06189723078654643
0.061929554486096265
0.06198610161832492
0.06198405193628962
0.0619216043511993
0.06194903631786747
0.06194330507393038
0.061972753324913275
0.062054527394815755
0.062018613164371114
0.061919893809723694
0.06192527621823967
0.06205039485188868
0.061947834254236035
0.06192991068342236
0.061911491194622054
0.06191548068975958
0.06196477858845991
0.0619910664249239
0.0620077270533921
0.061978758586588543
0.06193233803081161
0.06195752076600384
0.062005663099941086
0.06197455074291741
0.06219449805517778
0.0619831386593583
0.06190912053521245
0.0619385225394652
0.06191868868139095
0.06226082774958784
0.061923538256766594
0.061967791304902334
0.06197379275360222
0.06199352777003379
0.06195029866253505
0.061941512142885936
0.061961482260567545
0.061936314753344796
0.062036359502744
0.06192823497716409
0.06192891967709235
0.06200790077262133
0.06201964924434831
0.061917486927829515
0.061942852598914334
0.06191622874962732
0.06199314393482722
0.06192366996485524
0.06197184967895874
0.062000457391806124
0.06192702618430662
0.061971482430917886
0.06192524808682084
0.06196400184849683
0.06191790398508117
0.06195648146842992
0.06189806831808436
0.061937891814980106
0.06195506491903935
0.06205666770833319
0.061925157139723276
0.061949904625568
0.06199832402412652
0.06192318194400855
0.06194025208124177
0.06202406796044195
0.06198448474689382
0.06197405518045813
0.061909385626225936
0.061966096187565725
0.061960807344121356
0.061920197313528574
0.06193306330522235
0.061963128261551516
0.06192162205814331
0.06193467546509938
0.06191022615360502
0.06191874419403426
0.06195555174277181
0.062042511855458685
0.062057111024123146
0.062034049392893816
0.06194375048862454
0.06191756855909929
0.061934444068534114
0.061953557554367975
0.061942932854614254
0.0620090900711573
0.06197822392649055
0.06191151948835351
0.06195259337699387
0.06195661756060909
0.06192552203348075
0.06191981663162289
0.06191883458027288
0.06205733503287614
0.06193095915537556
0.061911858276107366
0.061945914677323514
0.061977694826581296
0.06190691956891992
0.06198957138392513
0.061956404436338965
0.061943474842179165
0.06194542704496306
0.06193734153472942
0.06194137821680929
0.0619366156569209
0.061953438843300686
0.061972198841710235
0.06194795050052475
0.06196207497212797
0.06193312528231118
0.06193767446394615
0.061959076080737426
0.06193231285641083
0.06195418839385091
0.06194010618190103
0.06197164388396837
0.06198755994226224
0.06194613690111607
0.0619974461826038
0.06191547563926355
0.0619931379673789
0.06191596549066567
0.061923534500194846
0.06193499556140134
0.06194829320889749
0.0619050595952033
0.062084773283923665
0.061904500465573234
0.06206346476883427
0.06195028532359335
0.061930911275154696
0.062031355381684285
0.06191291493734087
0.061962258837257374
0.061928948774685785
0.06197251909963989
0.061933764346175174
0.06196676487609069
0.0619404401159395
0.06196280803212831
0.06195563720205103
0.061965491125184236
0.06194335228620869
0.06202491439022273
0.062008935344149835
0.06191974603786026
0.06194194151423885
0.06197831732206358
0.06194220202110807
0.06191367066914032
0.061964319488799206
0.06200994034375017
0.06195270096253357
0.06198980824269584
0.06198002793104786
0.06191647658305455
0.062037963567613076
0.06193411763428659
0.06196005182866984
0.06191303221351538
0.06192263139268753
0.06196184066376595
0.06195744321782852
0.06195706527326535
0.06194208106693748
0.06192871917476433
0.06196693253029566
0.06194425749040233
0.0619704263744688
0.06195875056453387
0.06198957411914815
0.06200219783009102
0.06197868602245228
0.061909238260983726
0.061991533671619525
0.06199079935133191
0.061995996563397604
0.06197441141014011
0.06200826692782432
0.0620723954565183
0.061922764435084814
0.061913459325261225
0.0619322496458858
0.061993399938337565
0.061932359903244354
0.06191038238060852
0.06196084413675366
0.06191690969413185
0.061945326742484236
0.06197643822707201
0.06198968038943937
0.06194316908917721
0.06190275543035872
0.061908670561043655
0.062010903744910875
0.061962349188131684
0.06198349057889073
0.061959255977593795
0.0620443697891958
0.06193048896167418
0.06202626338392074
0.061939305091779376
0.06195369377297899
0.06196201088630133
0.06195541568176664
0.06192662088992272
0.06197645127601239
0.061918630132019994
0.061923003400816044
0.06192250159405818
0.061983308784747
0.0619979191372592
0.061910885674477896
0.06189731328396509
0.06205741006618707
0.06207983705844997
0.06191631194997575
0.06192767544394825
0.06193239866425019
0.06190461942088902
0.06200809899805742
0.06192596003642125
0.06191456388416652
0.06196094385019284
0.061978959405789506
0.062001306059937825
0.061945655480387884
0.06193680648130924
0.06194979279490068
0.06191049340782419
0.06193240141326853
0.061953647690909865
0.061904071209386964
0.06192348443410298
0.06204790216110996
0.06194212613939908
0.06194277947656205
0.06192832500155381
0.061989136100141194
0.0619140531687679
0.06190044435794029
0.061977437905498645
0.061950942467122155
0.06195290400129936
0.06190337906639709
0.06196516865439196
0.06193033218168056
0.06193434962426401
0.06191656571759294
0.0619067291121872
0.061946162188600745
0.06194089470140915
0.061940826399419405
0.06192030540889427
0.061968770984664176
0.06193976847159959
0.061951587625546436
0.06193518901826974
0.06198021728871505
0.06201832820800893
0.06200534709871392
0.06197489685558473
0.06194647623643984
0.06191528594272711
0.06195033963983965
0.061937554703332204
0.061969865829850375
0.06194726006257987
0.061918559605054116
0.061984356400596186
0.061917326675315014
0.06206462985105805
0.061919484214179595
0.062124567379787575
0.06193630715908717
0.06198485738496126
0.06194496570268603
0.06198960782593702
0.061911307265907226
0.06196357277554589
0.06194589784857186
0.06198904681453492
0.061939051602593005
0.06194089366919272
0.061928868000790116
0.06195042617390366
0.061940286696362014
0.06195339757775875
0.06195195207606447
0.06193681590980646
0.06194773532881161
0.061937155267640195
0.061940776214806724
0.06195347433352622
0.0619611490678288
0.061892284310126194
0.061989457933748604
0.06191023197422079
0.06201107211087877
0.06195042721454097
0.06190485977886146
0.06195664988732238
0.061967610223854
0.06194615501555821
0.06194490940493613
0.061992818295076545
0.06190153479947025
0.0619622441412403
0.061933123651923536
0.062107537155061
0.06194867869054916
0.06190307944679561
0.061938699016781944
0.061913805628530764
0.061937866129082315
0.06195937377621043
0.06197539673897818
0.061963158026082925
0.06200946942538715
0.061959833051328496
0.06190892509241765
0.06196481511530256
0.06195659330021011
0.06195792151669743
0.06190260026098305
0.061944393992513676
0.06196958287900012
0.061997858434828794
0.06196708748789879
0.06192833625701145
0.06202836455259055
0.06195279893776727
0.061946250909250676
0.06195121063949083
0.06194211697339182
0.061940644869332095
0.06192685175494997
0.06198536029458653
0.06191027779956286
0.061968344579914535
0.06199000379626863
0.061948615465212756
0.06196033146615671
0.061903080284402334
0.06192373357266603
0.06191595964804952
0.061921957783859366
0.06205480736192665
0.06193025248292902
0.06194078843143068
0.06196939918121529
0.06194697188504747
0.061933284790390904
0.06192253456731303
0.061978613519978576
0.06200154015861812
0.061998191476691285
0.061998585396325856
0.06192779845675206
0.06193585389478433
0.06197822127432616
0.06192636999963276
0.06193792300702095
0.06193072503637128
0.061946712192260216
0.06192550197960107
0.061937483696587095
0.062026634323566705
0.061929816369208475
0.06196126844064771
0.06198608406350726
0.06201511839337367
0.061925251542124755
0.06198841766286133
0.06201594431564676
0.061933811604305826
0.06192814274592456
0.06193571550168619
0.06196973772099816
0.061923166980119654
0.06195817851429614
0.06192715555782932
0.06199561855694884
0.061998451091525915
0.06205186413063543
0.06196662268903614
0.0619626385109897
0.06194124385971437
0.061961574268941784
0.061902443810149636
0.06192220166146116
0.06195022606992449
0.06193308574596088
0.06195743926524885
0.061968682695561675
0.061937828977552914
0.061975530397089626
0.061925855546379756
0.06196944825653833
0.06192658682142147
0.06193472194803277
0.06208578904893162
0.06193441424376184
0.06193856979497529
0.06193564260713732
0.06200156934283669
0.06191444792692458
0.06195448589019327
0.062052371812241214
0.06200786498466426
0.06193789274002672
0.06192084431577996
0.0619118331788732
0.061987988619908056
0.06196288517791429
0.06193403478640227
0.06191739460989006
0.061891490335313055
0.061900484776573755
0.061929141207860465
0.06191377992126094
0.061933472347957284
0.0620496741287959
0.06196694755035842
0.06191168256426522
0.06200637770227334
0.06194544596982747
0.06191700124555904
0.061932131142565905
0.06190503822034126
0.06195966905823379
0.06193542378169785
0.06202656369319156
0.06194503889038958
0.06195245074222949
0.0619297800200791
0.06191474435079707
0.06196672766868462
0.06194088365393297
0.06193525413145462
0.061959984938313103
0.061980253940407
0.06193906993426463
0.06191719925630339
0.061953201418480326
0.06196886310796616
0.06203987562619426
0.06199314525433063
0.061969360002725786
0.06190399246006104
0.0619966365630398
0.06195808001206378
0.06200351715144806
0.062007470358506844
0.06201901892261066
0.061934844464901974
0.06195333106114795
0.06191724182181008
0.061933228613067305
0.06198837245300992
0.0619253119976475
0.061964297060409346
0.06195648448085591
0.06191813978866482
0.061959760225903
0.06196748426298049
0.06191146100183192
0.06196168750937293
0.061950215042759375
0.06196038643691664
0.0620125213490068
0.06193652180539595
0.06198134018484575
0.06194537109219365
0.061968841529387364
0.061924799733523356
0.06194772183737642
0.061957827115384195
0.06198876053949492
0.061935199381094506
0.06191311208163552
0.061917706232894436
0.061901395344552766
0.06199451711079038
0.06198303097120662
0.06195293732965541
0.061938367301198206
0.061912111863012854

==> anc/HeisenbergRFC_J0.01pi_L5p0.07.dat <==
0.07261415367683768
0.07261523415799717
0.0726422426807133
0.07262343504409761
0.07264260652185037
0.07262161256012345
0.07274242568199721
0.07268680466844941
0.07266536059994479
0.07261580528470427
0.07260649797192184
0.07264091776065011
0.07262770861053529
0.07275940648385389
0.07267883488591069
0.07270446906635912
0.07262364466244134
0.07260872615923225
0.07261754015401185
0.07263809634198874
0.07269684721777529
0.07270945770295899
0.07263142051115572
0.0727321729920807
0.07265369753084899
0.07264720504279217
0.07262424789576497
0.07289728902779384
0.07274504618021435
0.07268122964212108
0.0726757879762621
0.0726283363006231
0.0726270808992376
0.07263163566272712
0.07266608762098961
0.07264227240890951
0.07264015180928515
0.07263014528045392
0.0726630726295316
0.07268632318148893
0.07268633953520712
0.07283858676418857
0.07269846723904957
0.0726371299052681
0.07266586469988544
0.07264696600600358
0.07262431772308453
0.07262192083737185
0.07268919887701761
0.07267580922744803
0.07261518778319444
0.07264697479098671
0.07263121682504428
0.07261877055253842
0.07271030823665571
0.07263871344979288
0.07268758481153981
0.07262663794657807
0.07264471217865781
0.07265823763842442
0.07277019833071788
0.07265134240719863
0.07261542208093294
0.07276401098831871
0.0727312856134659
0.07264809195923028
0.07265398291980796
0.07272247887605375
0.07264265395813811
0.07272511298126488
0.07267216770773764
0.07266373921508693
0.07261481928336132
0.07271020072780739
0.07265216804368377
0.0726241821175473
0.07268481612350924
0.07264746826303929
0.07270568721323682
0.07268183315743543
0.07265751137593279
0.07260454352511639
0.07268578907583528
0.07264358435070581
0.07265091817093257
0.07272442164893515
0.07265929130567716
0.07266297384769409
0.07261078051366535
0.07270417307475502
0.07268983641148179
0.07267682361187289
0.0726875898160863
0.07264232325705854
0.07264226811176559
0.07263552701530906
0.07263994281385285
0.07270299708042212
0.07266181919821903
0.0726872426583724
0.07259809786952674
0.07262180777903604
0.07270709995874743
0.07261894731334828
0.0726272877488023
0.07263181173979395
0.07275011733724725
0.0727238436645374
0.07264374073528407
0.07268017632546979
0.07265071291385927
0.07265633295961137
0.0726153437915935
0.07263829315294608
0.07270051911335829
0.07262576401603994
0.07263956756240586
0.07263319701119522
0.07259392280555026
0.0726069351757163
0.0726190932263352
0.07268944693077034
0.07264091953030502
0.07265160923620524
0.07264219429184236
0.07262691840389231
0.07265311705737967
0.07264539757673054
0.07264258444642349
0.07267873467732072
0.07262902761487125
0.0726081357902884
0.0726711523132462
0.07261696943149987
0.07264258418100572
0.0726150474004336
0.07267844978835356
0.0727289225598464
0.07264878599955311
0.07268498794681097
0.0726224388315393
0.07262413783752256
0.072623862433247
0.07267311463778918
0.07269406585283227
0.07272440551952793
0.07266264549032446
0.07273716784442341
0.07267351673142847
0.07265326967849868
0.07260652817436182
0.07263101866939187
0.07259726841069114
0.07261335147248664
0.07263824532964636
0.072778550887158
0.07262838543465666
0.07264931263312381
0.07263778200314695
0.07264116595510983
0.07263897506513503
0.07263362163446686
0.07270487883990227
0.072635519991466
0.07269003871149148
0.07262664711016943
0.07265313394931396
0.07261757023946173
0.07270101343844697
0.07265520770734336
0.07273588698347624
0.07265898839089564
0.0726680010474901
0.07266833522081785
0.07265545643096784
0.07267628083029072
0.07260869682255572
0.0726653169574449
0.07263797650802746
0.07261257706538561
0.07268448989242365
0.07272726730645036
0.07260487354034738
0.07263973316722247
0.0726579539297759
0.07264744123977876
0.07264079162416345
0.07278390332172865
0.07271749120991251
0.07263656656525234
0.07273508988145508
0.07266065196681797
0.07262540012867164
0.07260859017628787
0.07265122924662716
0.07261895361091311
0.07261722810204485
0.07265902219803556
0.07264648014892022
0.07266969181133187
0.07263020093493613
0.07263183036348818
0.07269485779075177
0.07270688511309488
0.07262892401642564
0.07263377235260512
0.0726009214727226
0.0726385089531703
0.07268774685849201
0.0726700156238657
0.07260541694149027
0.07267702558116629
0.07267823113866206
0.0726416376602132
0.07275622234296578
0.0726364852432009
0.07267545990107059
0.07267399431249962
0.07267741649173198
0.07262947241795421
0.07265145617155208
0.0726779436144515
0.0726865947610081
0.07269461267864247
0.07260584025365951
0.07264179090951207
0.07265185486027063
0.07265552273665196
0.07264415619272528
0.07266387077283389
0.07261376457737073
0.07263699920469327
0.07265773107149148
0.07264063919107834
0.07267598263202266
0.07260686214242966
0.07268755118349444
0.07265666594852943
0.07262835154572637
0.07270754818320523
0.07262673345147871
0.07263171549709885
0.0726263646593505
0.0726205247777189
0.07264802722286937
0.0728279300595292
0.07266530442981008
0.07268303784426912
0.07263749082445127
0.0727281007039194
0.07279603053288056
0.07267331114678359
0.07262287928158911
0.07263445220372979
0.0726363806525962
0.07274649268210691
0.07269474917771981
0.07277802453976574
0.07316941798279658
0.07266151822999216
0.07264891949473191
0.07263917966863707
0.07263186347693643
0.07262629966646052
0.07262108156422292
0.07260709748127024
0.07261724088687793
0.07263050469861718
0.07266842375090767
0.07266719953384544
0.0726740639386763
0.07265403223520547
0.07281227114222316
0.07262072390369416
0.07262711396488047
0.07266247155077224
0.07269005133989934
0.07267742522172403
0.07259808797585021
0.07267652854669346
0.07268615120433937
0.07267334782370322
0.07262637769154018
0.07266501626559813
0.07267781540056012
0.0726158966095491
0.07267136814256182
0.07263293279085148
0.07266458447809626
0.07267397044625866
0.07262911303084281
0.07266225169240985
0.07270429735787218
0.07273504415149523
0.07261943663259604
0.07263943113050475
0.07270468319544629
0.07263150073602832
0.07267736690714889
0.07269523365266008
0.0726911913083753
0.0726398715477608
0.07260931595949643
0.07267420679375883
0.07266947128139153
0.07278889930297848
0.07268366680674028
0.07262126796933153
0.07262118783245693
0.07265343420768
0.07263866410136133
0.07263836217283985
0.07268059375586222
0.07275583206422771
0.0726258483736865
0.07265312581503804
0.07261122952216853
0.07272931282120426
0.07267324062517978
0.07263174804840078
0.07261244638095503
0.07262564830691226
0.0727613633106605
0.07263165511764104
0.0726102228023478
0.07264176221698579
0.07263854017910398
0.0726057635783163
0.07272111355283711
0.0726588485295301
0.07268960366273888
0.07266313977114074
0.07261471856696028
0.0726498391722431
0.07264100985019681
0.07266750272189927
0.07266354797699585
0.07264515374803339
0.07265833056080241
0.07259392696250269
0.0726556006583743
0.07260968470150263
0.07266919667994477
0.0726737274645025
0.07265740151649697
0.07265551031263216
0.07264397396669364
0.07267184386466136
0.0727000653664298
0.07266536198737787
0.0726482570879694
0.07259293958076672
0.072640553861953
0.07260052050340059
0.07261522116955683
0.07263776484612726
0.07269863418207301
0.0726632834619876
0.07269011182476642
0.07264154677928707
0.07266093932903094
0.07266660515887956
0.07262340169008703
0.07263547337445862
0.07266559227523918
0.07269071792146158
0.07262443111779289
0.07262396310306322
0.07264479232456296
0.07269508958978543
0.07267790646267906
0.07268455939496911
0.07262227996177185
0.07266857815958755
0.07266909207634178
0.07264242044850087
0.0726230998494486
0.0726289243777776
0.07263234370485776
0.0726503813104816
0.07267826604734322
0.07262526250647537
0.07267647514121492
0.07263851936125877
0.07261535290287358
0.07271218716630123
0.07270509379745166
0.0726894064367486
0.07267157435433076
0.07265973081092283
0.07260288004290152
0.07265770159628371
0.0727401355198158
0.072641030732868
0.07264985757069813
0.07263791691873263
0.07271849998531728
0.07264940330578086
0.07267133785151962
0.07264820379854675
0.07264786305600188
0.0726605964020146
0.07265102441170927
0.0726470793362073
0.07274235436869703
0.07275563233461184
0.0727280212846561
0.07265184071037578
0.07272161993438253
0.07260885650085021
0.0726533311394411
0.07260449410710174
0.07263829766469497
0.07270457676811146
0.0726204381464145
0.07262037494298652
0.07263609238624581
0.07265592484433753
0.0726055380069031
0.07261318603250806
0.07261064382128495
0.07260307977894816
0.0726142127343295
0.07268602817590618
0.07267126495752213
0.07264726756775436
0.0726673779719241
0.0726642923030347
0.07270386037451254
0.07262901129417523
0.072612124674303
0.07262618737632089
0.07269706502250411
0.07263418487388203
0.07264048904348566
0.07261717726773814
0.07269906188201487
0.07267553889918764
0.07266121049831639
0.07264825660891756
0.07274033676710187
0.07260752602548608
0.07269258197964472
0.07266914158516707
0.07264796917371225
0.07263580795076921
0.07262827705811263
0.07262704678312344
0.0726113132425348
0.07267916626441377
0.07272793728513177
0.07265342069849506
0.07263849423909882
0.07262737911241339
0.07266421727296864
0.0727245650804278
0.07283728574525158
0.07264499984341732
0.07283718598116326
0.07262092124882132
0.07265728911748016
0.0726100344773125
0.07268090157294083
0.07269368457072088
0.07261951100695521
0.07263413342918298
0.0726543985721552
0.07266635366601444
0.07262751840435867
0.07263250414425286
0.07263926148287175
0.07270412962485277
0.07267839961761532
0.07261205719094882
0.0727015891076098
0.07275105012827246
0.07264173079026347
0.07268245790935708
0.07272257335375676
0.07265581880999537
0.0727559866382096
0.07271046262599286
0.07265196975243152
0.07261279067405585
0.07271525555188513
0.07272382062603527
0.07260824732662097
0.07267523448285135
0.07262735446506152
0.07270535605118351
0.0727352593582331
0.07268408437664792
0.07265146167472598
0.07263587639116166
0.07262367726872161
0.07259729327169663
0.07262874495849873
0.07261321466788051
0.07260965334905581
0.07273041964636107
0.07271411877587182
0.07263050174499706
0.07261306325285559
0.07270464990786885
0.07262348966258413
0.07270371473555357
0.07263478605322249
0.07263355969469855
0.07268058631293
0.072694801202764
0.07263408073658628
0.0727015007205903
0.07263373738955467
0.07262287122237766
0.0726502220508844
0.07267165070249314
0.07272809260401226
0.07265211275264531
0.0726096007383073
0.07268013970805988
0.07261709910149494
0.07262620334011125
0.07262785641286343
0.07277782871109735
0.07262268719482254
0.07269370393186947
0.07266464980824265
0.07265933840301629
0.07264489547479462
0.07263970746422843
0.07262648315053596
0.07262957567170637
0.07264651381004376
0.0726002874693722
0.07269200051020944
0.07269544383492915
0.07263900196428953
0.07266803128962789
0.07262740198034276
0.07272797389457848
0.07276193009611924
0.07264408853235751
0.0726531479432654
0.07263600160591224
0.07267510897402411
0.07262672541495789
0.0726276566489182
0.0727088236229503
0.07275319068974045
0.0726341356618167
0.07262388680350722
0.07267421481962175
0.07276281710925367
0.0726824945489645
0.07261117038166208
0.07264469744693959
0.07267318413205832
0.07277219054722764
0.07262370583908317
0.07267958203774463
0.07264828170381503
0.07269060645749585
0.07261025909544118
0.07260971168837611
0.07260957562768008
0.07273689220014795
0.07267437167530882
0.07265775860025286
0.07264796547316649
0.0726682310969656
0.07259750026040712
0.07275886853691174
0.07265650348892153
0.07272472443890406
0.07265920493017476
0.07276155228975739
0.07262263986166488
0.07263702195885145
0.07265287614136831
0.07273515758963807
0.07261348756887731
0.07263771835139402
0.07269710376897251
0.07269281127829925
0.07264301705445951
0.07268410982321687
0.07267246241646108
0.07267723810775248
0.07266851099436317
0.07261335830214745
0.07264268050932832
0.07263731138446895
0.07261888500759503
0.07265040567840123
0.07271473506792762
0.07268758990249742
0.07264336920419998
0.07262625183326891
0.07262778598609489
0.07271213706790296
0.07265369048069861
0.07268839909007402
0.07268501800016201
0.07260550047487303
0.07269029988485223
0.07266079000439762
0.07269497344400631
0.07266513311470765
0.07269463651347483
0.07264055801438397
0.07269987652852035
0.0726361750664884
0.07261068104546589
0.07273416772886535
0.07266464472320633
0.07266743897917534
0.07265491435027946
0.0726592335324638
0.0726330314283104
0.07264686607567625
0.07261343657394176
0.07268525613330434
0.07269103448469057
0.07265299605027287
0.0726623828070375
0.07268970156138008
0.07262752427688114
0.07265982046428907
0.07264170076464053
0.07263105912795897
0.07267129261458707
0.0726373136468717
0.07282042786749864
0.07264800131315186
0.07271788917149195
0.07264764714131462
0.07264769042477082
0.0726877733758634
0.0726338031674552
0.07267236211235376
0.07263181607688743
0.07262817867077997
0.07264966800204835
0.07264475286342509
0.0726733694102947
0.07267446243002543
0.07262143765569182
0.07265808325128494
0.07265302286394784
0.07260416124576077
0.07268870522235985
0.07266673426292752
0.07266808226408218
0.07268546784743982
0.07259311754358998
0.07261701199727617
0.07261924850680583
0.0726045289326322
0.07267424526629035
0.07266857471992284
0.07263100981829003
0.07262138910054862
0.07262397666330858
0.07261150800628613
0.07262599649509868
0.0726093595833001
0.07265824920786451
0.07267271764721984
0.0726571182039952
0.07265400628183798
0.0726405613703321
0.0726974623475739
0.07263073304698468
0.07259985553771948
0.07260666674891082
0.07263794035001098
0.07263898009930327
0.07261895957344566
0.07261527949351093
0.07261157969321212
0.07267446329508458
0.0726331378403109
0.07263189245272528
0.07264225285709842
0.07270253935547899
0.07267975643404957
0.07264731802453213
0.07271425168066807
0.07262557718252742
0.07269258221236867
0.07264781290584452
0.07266548223463565
0.07264579227524494
0.07263158755169379
0.07276381024492713
0.07267391837074688
0.07262283689482722
0.07265911510148922
0.07262466367402363
0.0726281405951115
0.0726724670035487
0.07263760320053096
0.07274080166509257
0.07262471010098077
0.0727060593117002
0.07259268596602052
0.07260223381591413
0.07266391136083689
0.0727038117316656
0.07266202986555098
0.07265509502947605
0.07269509572734165
0.07262365855562725
0.07261490335348245
0.07272606051440025
0.07261655406114301
0.0726302007098994
0.07269202190177954
0.07266643225914862
0.07263804391166204
0.07262201877261924
0.07268335931131016
0.07261789614079849
0.07263326286386192
0.07268420713943427
0.07266107862595338
0.07264185424478505
0.07264902699286216
0.07273025143535203
0.07279272263524614
0.07263798558950421
0.07262799886190734
0.07265937595244523
0.07261359107160599
0.07275669039574978
0.07265095431752674
0.07272546022141321
0.07263560645121153
0.07265155812848693
0.07266677322021597
0.07270484839807562
0.07271722432640686
0.07261007160281008
0.07263235674562457
0.07262771766183325
0.07271190641348023
0.07263952535604125
0.07261406861116193
0.07259586649282057
0.07263688042926793
0.07275683288445856
0.07262591300338905
0.07264206963519287
0.0727027487937351
0.07260298518896859
0.07269265493841943
0.07265800211059874
0.07266415733066207
0.07269233833266177
0.07262367150520796
0.07261948957475925
0.07266294737148667
0.07266211672886799
0.0726660519807428
0.07263627610717703
0.07263712102350428
0.07266885470416445
0.0726045731517977
0.07267379573957877
0.07264623316163575
0.07268716365904254
0.07270476266602838
0.07265186050870148
0.07270439436921627
0.07267293261532368
0.07263873624350273
0.07263407478472468
0.07262671307493901
0.07263775212156555
0.0726506280355474
0.0726375036869205
0.07266975916403483
0.07264916879098259
0.07270212718000975
0.07271412759955215
0.07266048126553523
0.07266473825886158
0.07263121555355914
0.07263422527746226
0.07266583476889814
0.07265660456986618
0.0726199816098435
0.07278431418132382
0.07272201149110581
0.07269137050994322

==> anc/HeisenbergRFC_J0.01pi_L5p0.08.dat <==
0.08345427525653068
0.08352776030041299
0.08348723906818938
0.08347031191746408
0.08352264380224288
0.08351612015493202
0.08344379430032976
0.0835289040137114
0.08351791295049865
0.08353041606877962
0.0835006111110527
0.08351346091201409
0.08356319817316754
0.08345592770973097
0.08344629403675743
0.08345740632184531
0.08357642779024958
0.0835153321317704
0.08344362220883358
0.0834489388943818
0.08346113330184571
0.08355840715067009
0.08353513538137017
0.08347967379372355
0.08354343156013466
0.08348197970542606
0.08343168595183714
0.08346736064761308
0.08350707253643269
0.08347735815655809
0.0834430842781475
0.08345115990475348
0.08348325951891948
0.08342474400641474
0.0834678785696595
0.08349242459236278
0.0834622634337948
0.08344899363204471
0.08350387012339079
0.08341601694558143
0.08352793742912049
0.08341545613755481
0.08344709153767474
0.08345610944911576
0.08355097007687359
0.08345602465071651
0.08344670310282158
0.08342176757853752
0.08348757362483317
0.08356319206797476
0.08344260516531071
0.08358165559168959
0.0835400837180552
0.08352269760028926
0.08344500861791872
0.0834787321242561
0.08346396507394611
0.0834540220108371
0.08344278179576409
0.0834076058596769
0.08344158225128709
0.0835016884525601
0.08343257021346517
0.0834597358217174
0.08348163097130659
0.08345494581738368
0.08344834575326113
0.08342878492308772
0.08354254657720932
0.08345159920755386
0.083540564466732
0.08342637667997822
0.08342425374241852
0.08348240555316995
0.08343709249684979
0.08350458232245708
0.0834621531636163
0.08348093470057384
0.0834477982185274
0.08345927216852796
0.08347338103792436
0.08352210653437725
0.08352129164781665
0.08344745417308352
0.08345455855464906
0.08350065719400593
0.0834423703918778
0.08345345485788462
0.08344421086487297
0.0834532670861067
0.08345467574461372
0.08351493230305161
0.0834545484763283
0.08343810267711277
0.08345044263627897
0.08356557765016163
0.08343776912821774
0.08350725087188286
0.08344340734913126
0.083467252323289
0.08345163381314905
0.08345670642001882
0.0834634430685206
0.08344167438263189
0.08345717302579204
0.08347923907579884
0.08347635722518926
0.08344584141351193
0.08345750500855768
0.08344105890842946
0.08351949583145588
0.0834437755147753
0.08342806722738898
0.08347275764763755
0.0835015649244893
0.08346604828797617
0.08347905133326865
0.08351587197305642
0.0834488851885259
0.0835063257561129
0.08350783264043997
0.08340784601105374
0.08348052658051257
0.08343919626520643
0.0834186768222033
0.0834763556260207
0.08348975682535584
0.08350108249164445
0.08346156614505029
0.08354369566371878
0.0834327200918088
0.08343226265980946
0.08356080774148186
0.08350317916673321
0.08346812042667925
0.08342710956126706
0.08352996455047111
0.08347024433267657
0.0835393005917593
0.08349745424879995
0.08345688185075696
0.08342865883946823
0.08344839106479947
0.08346231398631726
0.08343383902679605
0.08346207432651072
0.083452117717178
0.08354627763767837
0.08341597508694656
0.08341898762047877
0.08345132237473533
0.08347899275627013
0.08349000730240587
0.08348416979011893
0.08346338088857773
0.08346751527226004
0.08342245206888307
0.08344349505318141
0.08351706622960357
0.08343770488478838
0.08358461421628814
0.0834685067604887
0.08349677859685681
0.08344452699938797
0.08340376661977275
0.08342782222748361
0.08346382799657596
0.08347233542034126
0.08348339445090201
0.08347575358151416
0.08348800193779678
0.08345038780310422
0.0834621490949631
0.08347520736964381
0.08342528479554022
0.08345508076984678
0.08344961684074793
0.08346686865511609
0.08346038754831295
0.0834953649949328
0.08346115366455494
0.0834620791224298
0.08344352496515008
0.08345140342429358
0.083440480353445
0.08347601421454566
0.08349031607177453
0.08351316622879047
0.08343900803903773
0.0834633498498876
0.08344610387490745
0.08343061473248686
0.0834520952968118
0.08346700458446979
0.0835504814591923
0.08347483965503863
0.08345861067791453
0.08350321642168358
0.08356327710561623
0.08346379125592143
0.08347191013319506
0.08349024977252076
0.08346256728222075
0.0835097939696715
0.08350187215443025
0.08344150065606858
0.08347335415237393
0.08342126832326985
0.08352285108110583
0.08344179419708037
0.08345746566643661
0.08343719756176625
0.08344884601378026
0.08353239901816058
0.0834609022518493
0.08373058444625195
0.0834824192618892
0.08350265230103723
0.08346577486046884
0.08347134101570003
0.08351421087674996
0.08342875687094657
0.08353108689572351
0.08358196966171247
0.08352138153509646
0.08351876119826686
0.0834707587092955
0.08350690737266236
0.0834629589794755
0.08348199007317128
0.08356481319717549
0.0834476419733795
0.08345790598984638
0.08351657537182604
0.08343116100002182
0.08342785097329218
0.0834195178564562
0.08345078471633578
0.08345638900238599
0.08342538467305707
0.08348826090225701
0.08343016785849562
0.0834355299892144
0.08346020851654093
0.08356131936760365
0.08344137760238635
0.08343225702171846
0.08351837842314196
0.08363513146892272
0.08347764324573613
0.08343654685116526
0.08351238122052122
0.08346473479871071
0.08358051912925095
0.08349862176281445
0.08353848429894131
0.08348373561724177
0.08355136284593544
0.08347538536032181
0.08345005702010055
0.08352150962598302
0.08362552260754508
0.08343464841858789
0.08353431329919792
0.08344291462795968
0.08347400911570442
0.08348617406446314
0.08342163742167319
0.08377328836873499
0.08346442154456873
0.08354563762758148
0.08340886696500255
0.08349269203970329
0.08356228306660743
0.0834825445526236
0.08350667498127116
0.08343479395476519
0.08347805969915803
0.08357930045424096
0.08352466864649136
0.08367525894917065
0.08358304608983283
0.0834820451015197
0.08344319141108238
0.08344642615359525
0.08348481764453013
0.08345919156642786
0.08344108637832182
0.08344502008332076
0.08348457191639079
0.08344184577435633
0.08344285499366717
0.08343055044984486
0.08347823566021807
0.08347584549361901
0.08351846186624887
0.08346935003750125
0.0834405254278717
0.08348804409708681
0.08346406365072433
0.08349364193485093
0.08353013019063056
0.08348178425419801
0.08345185524107741
0.08361065349436715
0.0834503249467341
0.08351332684214491
0.08353779883616533
0.08352443459817062
0.08346089505066721
0.0834799379123205
0.08347074077383335
0.08344856285067413
0.08348381724676036
0.08342257614231864
0.0834719781427294
0.08347185031050176
0.08343471675279909
0.08343628430982647
0.08345711351988787
0.08341686708128748
0.08343289344152936
0.08346114329884569
0.08346389304043192
0.08345134931657039
0.08349211748031589
0.08349600722576866
0.08345038561349753
0.08345592231095418
0.08350339983864676
0.08342961141209002
0.08356428206411484
0.08342447169997864
0.08343204770074358
0.08348525281239243
0.08353883550171823
0.08347293801384116
0.08359295510660764
0.0834692508879276
0.08346050546478911
0.08347836264929026
0.08346846708732039
0.08343860255400787
0.08353299707156248
0.08357399513754564
0.08345551129968794
0.08348789457741287
0.08342309299115977
0.08346903701698313
0.08348215283034673
0.08345612848409979
0.08346073461435756
0.08348273192700922
0.08346435721953174
0.08344998410220772
0.08346889659165987
0.08343817853068392
0.08354745612507639
0.08343138389064514
0.08344732071834841
0.08352712489786937
0.083477862648596
0.08349623464190468
0.08346729462001912
0.08345182903963305
0.08345147809271766
0.08343525230659218
0.0836001213856707
0.08352617174546403
0.08351188110154484
0.08345581516616904
0.0838691507336176
0.08343377542577597
0.08347985327505753
0.08347590658627346
0.08345823700122282
0.08343262836458416
0.08368908276265877
0.08346861349011307
0.08351654119508557
0.08345540554384566
0.08343204947925044
0.08342988536602845
0.08343768985977995
0.08350553591042027
0.08348379732951912
0.08342545155934468
0.08349327111962944
0.08345384001723165
0.0834256804029433
0.08347068018228818
0.08349721792328041
0.08344131846364017
0.08342867661461208
0.08343669363983705
0.0834666114817803
0.0835514916238154
0.08351020081605753
0.08351993098967249
0.08345863296326363
0.08347983578876277
0.08346544802307546
0.08348907856247116
0.08358588948576434
0.08350928224508429
0.08349386845536051
0.08341938685006266
0.0834837036338754
0.08345684674944648
0.08346439715094904
0.08346994292972847
0.08350457405588883
0.08344403505131519
0.08343936353783864
0.08352283848307943
0.08345630512531857
0.08350173486228187
0.0834728469580544
0.08347718444599526
0.0834446279528329
0.08353307773159052
0.08348967097340274
0.08348377132850164
0.08344791643739012
0.08343788001678402
0.08344910163486445
0.08345349484761885
0.08345927815630459
0.0834188329013485
0.08347234162887984
0.08345763483440186
0.08341227559756934
0.08346662245393088
0.08351805648434359
0.08345150037416031
0.08362325901130963
0.08347402494067226
0.08343624208033118
0.08341650769497436
0.08358336753426608
0.08350974702734264
0.08349576346199347
0.083440865369186
0.08347973075773166
0.08344613735143389
0.08345399706602188
0.08349503396757349
0.08346618248952578
0.08341173264285798
0.08348422029185879
0.08344011099898442
0.08349189946893722
0.08365900528965647
0.08349371951422993
0.08349784598323154
0.08345215972809829
0.08345880769196472
0.08357849917164636
0.0835659322778701
0.08346124623437957
0.08347066537020964
0.08347741058770981
0.08356850453846731
0.08342504383777112
0.08356389464620392
0.08345471167074463
0.0834234396367696
0.08346598797796133
0.0834568416597882
0.0834695023343411
0.0835600163004879
0.08343477796141659
0.08345011947678067
0.08345543980674816
0.08342663185552872
0.08353450909503467
0.08344218508261814
0.08349263225916331
0.08349771542254503
0.08346667012153934
0.08346510558660371
0.08344950483053319
0.08344644842625261
0.08347223271745381
0.08342071404789848
0.08346293054444504
0.08352484387134194
0.08341851392725538
0.08348523068168415
0.08342580321821479
0.08351192089788263
0.08344236001508015
0.08343850999983567
0.08345840389525415
0.0834431981008642
0.08347442432334129
0.08354579431529405
0.08345705263595098
0.08350964544002533
0.08346403227871298
0.08347123960243173
0.08343884780697315
0.08341922417366103
0.08344765138207899
0.08342759209833032
0.0835624861713299
0.08350215206807143
0.08352746504805815
0.08355095361664443
0.08359969607366517
0.08343740756934573
0.08343020080164011
0.08343291759438413
0.0834345822220392
0.0835122252446687
0.0834292653469005
0.0834486255828452
0.0834549540447335
0.0834956613991471
0.08345822750631814
0.08354241284551354
0.08346875947486054
0.08345755470665311
0.08351794841128327
0.08346933775854094
0.08343093975059879
0.08360606936941474
0.08350024848719122
0.08348448149731107
0.08356622733967442
0.08349913700215415
0.08353232204556531
0.08343921587226044
0.08347127114351786
0.08345924189056989
0.08342651272141942
0.08350336153242786
0.08344945496354315
0.08345648654165416
0.08359921087791869
0.08344478829763728
0.08349143396995508
0.08343091321824579
0.08345987716415942
0.08340563319575844
0.08348354844888467
0.0834128482414645
0.08345646479200561
0.08354572187572627
0.08350946335063994
0.08340309648951336
0.08345502999938999
0.08347749977747394
0.0834250120577501
0.08347726129753692
0.0835829450229228
0.08351214299800133
0.08348937448292883
0.08347616529037996
0.08346874829531414
0.08365763522630904
0.08361338111909093
0.08343268652680584
0.08352074213406177
0.08347406023596982
0.08351331954967285
0.08349453906529893
0.08343491178567387
0.08359140290043385
0.08349140974565433
0.08361331332098088
0.08344394903410218
0.0834452393914509
0.08348636014827504
0.0834376289785256
0.08344932074865825
0.08344288271320073
0.08347779902215416
0.08346972264157279
0.08345818899545686
0.08348975358290465
0.08345574188337918
0.08352137904226539
0.0834423388878498
0.08367110202171182
0.08348196801796458
0.08349016352636061
0.08352818295548006
0.08345101695759345
0.08346279813386956
0.08351227723151643
0.08365816482891639
0.08342238157346787
0.08349992961536531
0.08347292658474029
0.08346078634105007
0.08345158592037039
0.08343728016383264
0.08343140523867067
0.08352447401342365
0.08347674286256968
0.08346696034683837
0.08349965114088453
0.0834393836242769
0.08341744163867415
0.08344261322622637
0.08342598540601383
0.08347390711321148
0.08357015922491436
0.08351285973569204
0.08346656182459868
0.08342104932659211
0.08346906058066797
0.08351180194266059
0.0834562907725285
0.08352367878857257
0.08352006306562897
0.08349593899179256
0.0834536902391881
0.08347028769624708
0.08344124444612373
0.08348141357499815
0.08347430685088311
0.08351085688861373
0.08345003384623537
0.0834544705059404
0.08345403291103921
0.08344138938397806
0.08344941767555422
0.08347197945616217
0.08341234340244791
0.08346213080875318
0.08341179676159009
0.08348044046646613
0.08342734825682957
0.0834639817219827
0.08342802916893989
0.0834782738308373
0.08343966803122006
0.08363926693207735
0.08344082512143584
0.08353070277501097
0.08346963483612381
0.08344149319501547
0.08348951320570826
0.08342207739570007
0.08346832835142423
0.08344423959687947
0.08344590158754106
0.08347554641175355
0.0833993585850672
0.08352900083748335
0.08349840098057919
0.08346607173658566
0.08350057917840227
0.0834629792821729
0.08349312430735058
0.08341780746096157
0.08343860791027
0.08345450265199936
0.08355527948561288
0.08350335694102995
0.08344225301422603
0.08346635574044572
0.0835208213608014
0.08345151819789613
0.08346682159633576
0.08349034074343742
0.08343576575683107
0.08351763539147344
0.08349424637873644
0.0834734011376941
0.0834985468860752
0.0834689600742952
0.0834786233306521

==> anc/HeisenbergRFC_J0.01pi_L5p0.09.dat <==
0.0944000281901134
0.09442534631803015
0.09443399264765706
0.09444343643904549
0.09442067512479686
0.0944006026775753
0.09439237831737045
0.09439807983887956
0.09441065204285005
0.09441706898841777
0.09441253918627583
0.09438793156362142
0.09440065530621265
0.09436065228651515
0.09438127278668833
0.09438149451392028
0.09435956179211998
0.0944186495003338
0.0944205327010142
0.09437398608945975
0.09439710476555346
0.09434941664531359
0.0943569998514765
0.09440307397397926
0.0943927545938671
0.09438386621399725
0.09445027456805503
0.09442247962005665
0.09441865965794387
0.09440586952875446
0.09444253638353416
0.09435867076323669
0.09437543671241937
0.09434374912002849
0.09437611343274917
0.09439865580874704
0.09445076129279242
0.09438806738004672
0.09433609883233965
0.0944127688376936
0.09435975146725503
0.09445932480508534
0.09437745702684473
0.0944168020613988
0.09446252166809378
0.09449057417825676
0.0944632913215102
0.09447218467303482
0.09436790723519488
0.09443080100143295
0.09440280677555594
0.094362219177292
0.09443582467769322
0.09445599398408928
0.09441072634415476
0.09438712226056772
0.0943623578781948
0.09440068759917242
0.09440987078873174
0.09442682991738013
0.09439766432751588
0.09439515171878658
0.09440818610719658
0.09438308524545991
0.09438312930062905
0.09437436139866721
0.09447520472953311
0.09438013507410209
0.0944052803366197
0.09440001365737491
0.09436222678939317
0.09443509855528638
0.09439795366212364
0.09440986063957639
0.0943759550226141
0.09447027390884527
0.09440045984938127
0.09440737126246154
0.09439409758138621
0.09435391269508694
0.09447880270047694
0.09443710700683422
0.09446162163839482
0.0945290641984969
0.0943483736525586
0.09443203886298716
0.09439289963606268
0.09446876574355866
0.09438805747527068
0.09439986802686681
0.0944919289259891
0.09438677226979773
0.09438934336068923
0.09448319214748163
0.0944029546743207
0.09438350440511596
0.09442141964015933
0.09439606596002349
0.09440460433506072
0.09437548403910208
0.09440066543072047
0.09440315885764008
0.09438236640424244
0.09441284691039885
0.09440672201733989
0.09436511415541433
0.09435300651189363
0.09446861719813716
0.09441441244871537
0.0944050342220692
0.0943885249560267
0.09437326257312884
0.09437209471239588
0.0943969213346997
0.09437264615493136
0.09439842975617642
0.0943751356870441
0.09449998775887714
0.0943742844148988
0.09445167103669974
0.09440841031338768
0.09437386957524839
0.09440060120634687
0.09442483300962422
0.09453711718148497
0.09441071278008245
0.09438418099821713
0.09448783938527788
0.094546871243483
0.09437105142325752
0.09443571973474288
0.09437330582510724
0.09438233140024811
0.09440272969297216
0.09435524161004803
0.09436388642350121
0.09441395076956258
0.09444527304731408
0.09438053619177185
0.09439568654969281
0.09439380252508023
0.09436342211987792
0.09436850078091057
0.0943629133637151
0.09442492030606363
0.09436550340016847
0.0943939993964617
0.09441267416095744
0.09443283970833989
0.09444848928250282
0.09438557682474727
0.09445417930963941
0.09441385219647797
0.09437859620769731
0.09440064083206767
0.09439926980774249
0.09436766633241825
0.09442248376174757
0.0943848220422779
0.09442697600346282
0.09437154231915912
0.09439324849314587
0.09441652272735802
0.09449970810846674
0.09439499785694334
0.09450508381163782
0.09442409785612903
0.09436840352118835
0.09441087934224418
0.09435112662652086
0.09441245216127332
0.0943818304685829
0.09439739521768419
0.09442900138903185
0.0945051492182119
0.0944256784649333
0.0943820448954915
0.0943501920378014
0.09442047265037588
0.0943779619140719
0.09440860195318866
0.09448426547941201
0.0943757912772057
0.09464960408930609
0.09442308043545823
0.09435780645977619
0.09445526945911606
0.09441262337448242
0.09437676958875633
0.0944269368359457
0.0944037857461074
0.0943640910839415
0.09442054631174646
0.0944500243094749
0.09439526156103359
0.09438642621374584
0.09436465271985807
0.0943703065284061
0.09440733446752479
0.09446103321929572
0.09439385919340373
0.09451727538112203
0.09437128604264745
0.09459177710011041
0.09445662593110937
0.09438845610643104
0.09444518519360622
0.0943973135518309
0.09435137993523528
0.09436022431508857
0.09441781001689857
0.09444558418790074
0.09440093386356573
0.09447671935388045
0.09442357040641701
0.09443721785908052
0.09439978567647232
0.09443831919474588
0.09452933187221656
0.09444950586196255
0.09443941590899045
0.0944317642541785
0.09439844145321478
0.09439207796332615
0.09445623558187465
0.0943549095420661
0.09451331160587523
0.09435835275614231
0.09438874145447503
0.09436795870861038
0.0945056387697974
0.09444039546324708
0.09437154463692844
0.09454474757628069
0.09439366546090763
0.09453724961288802
0.09453489003936993
0.09435019801668296
0.09438654430464169
0.09438830265422632
0.09437124824083373
0.0943981239163576
0.09443998183730645
0.09447299004153661
0.09434366721202213
0.09439738745526823
0.09447418495669735
0.09441896648723917
0.09444162094371784
0.0943750851836339
0.09437714279065182
0.0944575733194871
0.09438917048219536
0.09446110888280888
0.09443757775328515
0.09448079594807765
0.09443049889345324
0.09445415099605718
0.09441878192628887
0.09440546310066468
0.09442429689122352
0.0944182386391767
0.09440244938899346
0.09440898643270786
0.0944288395693933
0.09438607752923678
0.09441259630288013
0.0943670921145671
0.09452069867177103
0.09438675879489569
0.0943745444978226
0.09436286118855293
0.0943785668049159
0.09441456914087128
0.09440976515009873
0.09442264098274362
0.09443462797471636
0.09438272726294915
0.09440212964099451
0.09449983210842139
0.0944936724101739
0.09439412338455994
0.09439272909987625
0.09439349980032483
0.09437099109249793
0.09442656562655016
0.09438830334334826
0.09438695591832931
0.09438407079067364
0.09453136867205364
0.09437879423628401
0.09440379399067285
0.09435105864283953
0.09454325429058508
0.09442043300604905
0.09440655245162789
0.09435406106994058
0.09438137080794558
0.0944370299543596
0.09440115630943956
0.09441990875562846
0.0944147364179948
0.09437171056505429
0.09442293627856227
0.09442473853890733
0.09437734817481341
0.09449742563603872
0.09445439791481668
0.0944375445716223
0.09440547203813078
0.09442284740982891
0.0943999125275213
0.09439879172482211
0.09437753017874563
0.09438130935607585
0.09441769806725396
0.09440127083419422
0.09436405668306252
0.09448658031382218
0.0943522222665514
0.09443377588201386
0.09437295042577892
0.09434607604547153
0.0944889170590216
0.09441747888921742
0.0943696568766479
0.09442368849571309
0.09440695931663756
0.09443347621341906
0.09435616976621293
0.09448433078707637
0.09437960523913971
0.09438630508348138
0.09440606389304938
0.09440740020829824
0.09438013970901721
0.0943917829051497
0.09437535263583761
0.09444939990691797
0.09435240348245567
0.09435403805544818
0.09453355766965162
0.09437905226196167
0.09440409653785085
0.09438767922330916
0.09465102480448502
0.09435636745674636
0.09440413145421762
0.09440842605664218
0.09444488876543458
0.09439728900946089
0.09438438829913945
0.09443871044808984
0.09448682891728605
0.09438928297444293
0.09446218629874706
0.0944107828518233
0.09441297510020215
0.09443918881195087
0.09443816172081601
0.09440583019415438
0.0944501931605293
0.09453118352578622
0.09466278951666905
0.09438113865563962
0.09446366776808207
0.09435952163005977
0.09441457225038084
0.09434467101739923
0.09447009818097053
0.09434926424695005
0.09440981476086172
0.09438975180114657
0.09438069869867294
0.0944493596291693
0.0943947735307943
0.09444311114749872
0.0944286644430962
0.09441159211609475
0.09435291984629757
0.0944173283644479
0.09439018148259058
0.09439991775746454
0.09444034856025398
0.09441432898908061
0.0944239526766311
0.09439874921089306
0.09439123614221331
0.09440461506618142
0.09445239796851912
0.09441745271223632
0.09447403638052117
0.09436773873074032
0.0943919708733736
0.09438188620729909
0.09439035772881946
0.09439591486017683
0.09449431027166488
0.0943678180300918
0.09441497966790556
0.0943853795238166
0.09435010928018332
0.09434882744162683
0.09441068445186349
0.09441997040382666
0.09439599312023071
0.09437572322352854
0.09435902417465616
0.09442046768050752
0.09441954165105758
0.09435074500974056
0.09438020915052601
0.0944157658719569
0.0943659062534079
0.09449349048604375
0.09448604529697842
0.09444861681640611
0.09453528539152153
0.0943949687178939
0.09437498566529699
0.09438726256612369
0.09440250501979051
0.09442065654538417
0.09448880926587845
0.09437862413969993
0.09442864720887208
0.09441460328579711
0.09438845252637182
0.09438093528437719
0.09440601914184754
0.0944424547689794
0.09438903235927183
0.09444126030678104
0.0943870012514348
0.09437027176941243
0.09449181434132291
0.09436489363532069
0.0943961191329903
0.094407010892399
0.09441482748783733
0.09440228890774376
0.09444453246654806
0.09446986522498389
0.09444591221695017
0.09444971409312758
0.09442312103919288
0.09436760559318018
0.09435904097683744
0.09446093244680252
0.09440224607287721
0.09440495627934112
0.09438010622606578
0.09456605049393753
0.09441797721106271
0.09438760850028144
0.09448151271303122
0.0943785377233876
0.09437276809715008
0.09438278369236229
0.09444444404299535
0.09440116099894483
0.09439773400856749
0.09438563179110827
0.09438995394702855
0.09437030150599254
0.09444232506586185
0.09441654046455916
0.09439064182430536
0.09435429798345403
0.09439013187167153
0.09440071701886928
0.09437456380222457
0.09442412788807629
0.0943929226530604
0.09436955673028449
0.09450726604254113
0.09480396756476743
0.09437755338658035
0.09447379740110988
0.09437190112426838
0.0944551499930315
0.09438551288146747
0.09437032387929044
0.09446777827908247
0.09446248867485081
0.09448275252162328
0.09442104270287867
0.09444754934349378
0.09447614892871804
0.09445337622604145
0.09440105485683323
0.09440455764833094
0.0944098420699435
0.09439515160904714
0.09440936534951423
0.09447367285636446
0.0944844297253908
0.09437479892525835
0.09439084704473316
0.09436846414228725
0.09442033945374392
0.09436397720271462
0.0943771271403896
0.09441542541432528
0.09437534026662633
0.09440686099199136
0.0943778137485189
0.09435398485099995
0.09444412110033959
0.09438229558627989
0.09436414334896931
0.09437283329876774
0.09437742279617838
0.09438295968899754
0.09443616716872631
0.0945411738826708
0.09435469764016825
0.09438295570844085
0.09438498107818313
0.09441365156408166
0.09442694513893353
0.09440170935840977
0.09437979904429199
0.0943829338738285
0.09442508685016966
0.0944459545101551
0.09454808533300438
0.09436965453130644
0.09437491849185586
0.09441650473956556
0.09436645993066359
0.09435897148381078
0.09443572540372659
0.09442852778028787
0.09436919084286952
0.09441001737781168
0.09455845419251659
0.0944036795854089
0.09442523168826594
0.094359541032616
0.09439621288065277
0.09445481219531239
0.09451633989213731
0.0944183261865772
0.09434180197890055
0.09446017053988182
0.09434559612919916
0.09440692744418268
0.0943731630889075
0.0944070798842054
0.09436837791011117
0.09438094649599803
0.09452123362499672
0.09442609781349587
0.09440755694052827
0.0943664698536845
0.09438979612246967
0.09451841891461862
0.09441381863039638
0.09440335817652662
0.09435225226951742
0.09443620457729456
0.09438717882575416
0.094452931429639
0.09493269599833219
0.09445060798372942
0.09440630552862792
0.09444919249688126
0.09455230440963049
0.09442933857094614
0.09442490948207145
0.09441915109842035
0.09449754797413547
0.09436998484517653
0.09438521233342426
0.09441921256484666
0.09440389568375926
0.0943616300803719
0.09440452556863745
0.09441823785014564
0.09437194133735059
0.09443626269392642
0.09436396261294426
0.0943762027362568
0.0943682324852893
0.09441412992616532
0.09436913131049941
0.0944802083818952
0.09438962341580828
0.094403678530622
0.0944092549088555
0.09443927381752294
0.09441541851857832
0.09445841956037204
0.09437697028585951
0.09434614934942874
0.09445475228727586
0.09439082744224898
0.09441828903019912
0.09438980047458008
0.09439271573364226
0.09437380306661934
0.0943896378846732
0.0943745075279807
0.09438714374651845
0.0944585156468466
0.09435801997832782
0.09438901730859713
0.09440378918055951
0.09440281846867775
0.09441248106172831
0.09436967239881819
0.09439422058871356
0.09445190844608585
0.09437738325676384
0.09441020858939098
0.09447112711278248
0.0943480184820802
0.09440799440932297
0.0944599784994075
0.0944041722526353
0.0943905517584778
0.09438699545163924
0.09440178511249207
0.0944154345749831
0.09435920487427811
0.09440740744322172
0.09441007703790882
0.09443948328136675
0.09439097898926543
0.09441836583613772
0.09440213241739963
0.09436887043870466
0.09436565951429261
0.09450464545235267
0.094387841806904
0.09437707645764935
0.09451588026558633
0.09434989240535531
0.09442974163786742
0.09442375219281733
0.09439889719413659
0.09440324567995734
0.09440720327118649
0.0944348895086883
0.09443073059137054
0.09443327127336472
0.09447852499210825
0.09437107238131374
0.09443308470802994
0.09439321351238189
0.09436953956276552
0.09436391465963577
0.09445589307523038
0.09438460567887193

==> anc/HeisenbergRFC_J0.01pi_L5p0.1.dat <==
0.10544171592158595
0.10546309466904322
0.1054692017201197
0.1055084252272136
0.10540824281122918
0.10541135261556614
0.10554274902120184
0.10546210245072418
0.105414537865347
0.10548013533073748
0.10547417371462926
0.10543082595292631
0.10550359294199309
0.10542268190690648
0.1054859575220086
0.10558745481995696
0.10543411178747772
0.10554814514244255
0.10541204267039514
0.10557266881661663
0.10544687703146889
0.10545417784167493
0.10548520275680828
0.10542530392927187
0.1055000419708142
0.1054916429508961
0.10546619134076828
0.10541924288185354
0.10542109929424698
0.10544269038397533
0.10552077833928752
0.10544015916327139
0.10541023219501444
0.10539546016596647
0.10544158444691919
0.1055587053822047
0.1054798670238057
0.10543087692916983
0.10552299131659132
0.105471895784551
0.10546429465657133
0.10545513283431239
0.10550731533410349
0.10549485610374396
0.10562427574830803
0.10546606846444136
0.10549305142036818
0.10543512710142194
0.10545307392772738
0.10543453398001773
0.10543453876869796
0.10548327309816193
0.10550000727698731
0.10575072786111875
0.10553541618752588
0.10552572223213189
0.10546771186019924
0.1055618168176859
0.10550930758235151
0.10556474668270538
0.10548150111016855
0.105458141480012
0.1054765767029921
0.10545733222789876
0.10541570453439197
0.10550784084298136
0.10542180091467596
0.10543301380791038
0.10543319416988606
0.10551410054292273
0.1056780211592736
0.10542908385110392
0.10542435155861776
0.10546296723274011
0.10545444810133485
0.1055260438404064
0.10545480059883311
0.10542187902879956
0.1054953719052832
0.10549854768895298
0.10557397526227093
0.10543195024183091
0.10551720155699104
0.10546654917354649
0.10545962748742935
0.1055213678473785
0.1054958061202325
0.10542755983110942
0.10544259816241837
0.10546002136208149
0.10540654072921406
0.10544280451866336
0.1054770313076444
0.10539682122148922
0.10546513062316476
0.10545392970399943
0.10564923740615531
0.105485593378712
0.10538979435706991
0.10554999336732832
0.10544750832052438
0.10542645640423312
0.10548653461142773
0.1054336245191482
0.10551426741629942
0.10559949536087443
0.10552203628056578
0.1054427570091103
0.10540084694654747
0.1054184208924308
0.1055666497744637
0.10545125069464749
0.10557964013096634
0.1054512593124865
0.10543565157465339
0.10547388196663317
0.10550458554682084
0.10546939982345044
0.10547849148996208
0.1054515369765707
0.10541768983563156
0.10545236979354528
0.10542131206500975
0.10549470558719166
0.10545806673050882
0.105421932451335
0.1054314780019423
0.1055016169115103
0.10544331933185173
0.10555666718237565
0.10554049224059622
0.10543754958555149
0.10555046654644547
0.10547978325332313
0.1054517340256053
0.10542037039475782
0.10544188122148684
0.10549937375343518
0.10542673501348909
0.10543274421459876
0.10543678046815692
0.1054584368948636
0.10546644227133058
0.10540261213764673
0.10555834773706714
0.10542467540698479
0.1056582645341403
0.10545463913825019
0.10541991069807095
0.10548332319952998
0.10560248500774502
0.105479609726672
0.1054017948228614
0.10546179356484787
0.10548932002026848
0.10559259521571046
0.10544862170235549
0.10542647803388361
0.10541852008047749
0.10550027785472937
0.10549192647061774
0.1054253518644132
0.10545948492975632
0.10548190568698104
0.10543052749801195
0.1054723307794504
0.10551833456809098
0.10546400882809724
0.10552967290041576
0.10541201719712012
0.10546364133908837
0.10542007542182566
0.10547664763784433
0.10548501813939648
0.10546087500396824
0.10540847054482463
0.10545305297372665
0.10542521006284443
0.10542096933034073
0.10545655534935801
0.10550457816730265
0.10556821138590453
0.10550006491101471
0.1054211522390999
0.10545259635436816
0.10544846920786585
0.10545296031485284
0.10541709668414107
0.10546394697542981
0.10543473363465036
0.10543806385857869
0.1054172812555071
0.10550583629603
0.10576356451987418
0.10550035488795546
0.1055379536152909
0.10565103859456366
0.10544306729670105
0.10542188131616513
0.10545333065960581
0.10559163974392889
0.10538735070083226
0.10548609839613654
0.10545723600001329
0.10542899426365589
0.10545721467693579
0.10554083776431517
0.10556146773571701
0.1054148831886231
0.10546236770997788
0.10544161188577922
0.10542880429409543
0.10555857654381627
0.10553759862460324
0.10541845262958091
0.10543374548489103
0.10545958529840242
0.10550440707639568
0.10545540851272184
0.10559598971011994
0.10546341070708146
0.10554118435196932
0.10542124636813564
0.1054332545793119
0.10546264036634409
0.10548728964082775
0.10553902210466101
0.10542949101047376
0.10543506775199471
0.1054257658132251
0.10543022255804328
0.10540819469850057
0.10543794900556243
0.10543867870527794
0.10547543407992281
0.10553930202805474
0.10541655662695351
0.1055261122915944
0.10544681412243352
0.1054652587913031
0.10545515892791027
0.10546676053344677
0.10551954887538474
0.10554736909844524
0.10543961257312624
0.105461022724602
0.10540164260609379
0.10543037835601253
0.10555735822183823
0.10553518915291527
0.10548665512212252
0.10546499051349355
0.10543310943363633
0.1054362915913187
0.10540775029032065
0.10545371774880612
0.10546709818029777
0.10546397596785928
0.10541557478632971
0.1054196391680915
0.10544599002152187
0.10541865670810148
0.10543881146527853
0.10543134456179594
0.10547102354775995
0.10564114065654923
0.1055174051056416
0.10542367765482857
0.10540736448450068
0.10547198029970582
0.10545338933364014
0.10546604645053084
0.10547406854407004
0.10545466023715722
0.1054777464998509
0.10544452289803188
0.10545102253655726
0.10541162700026932
0.1054809284092861
0.10544766016063524
0.1054190990642723
0.10540298694251787
0.10544652046109565
0.1056208924765857
0.10545653607220852
0.10540188954737781
0.10540485300472044
0.105439674386073
0.1055855533339765
0.10544579903289082
0.10548794078153614
0.10548506312844363
0.10545943836800933
0.10574673516235146
0.10543919369845578
0.10541623250148574
0.10543444306925134
0.10544539986460516
0.1054918283961
0.1055749886371198
0.10546256948872783
0.1055918109792254
0.10544820779529372
0.10541770139775272
0.10542556348486203
0.10540036892517853
0.10544361685265766
0.10539870312446115
0.10551370623694548
0.10541480100423521
0.10545335055579716
0.10557638816872487
0.10546009882169173
0.1054453911815211
0.10542659004360548
0.10549067098680259
0.10552967837967454
0.1054711143531402
0.10543232526952406
0.10543045113272205
0.10555845191903937
0.10560659414182406
0.1054707470513492
0.10538383379304096
0.10550349802297665
0.10544742416641371
0.10544262307172947
0.10541941457538262
0.10545699527690669
0.10542643223387946
0.10540572326589674
0.10554194534544649
0.10542657978029889
0.10542444006883629
0.10545918273900202
0.10547588531457726
0.10541577729372191
0.10562592891563884
0.10550808772886079
0.10547222248193613
0.10562068137185121
0.1054617841960705
0.10543814182108271
0.1054353973420358
0.10539869765728699
0.10547238722580385
0.10548079043419975
0.10547442776077041
0.1054228262126447
0.10548503425010125
0.10543809135739123
0.10547220754985043
0.10541216627800691
0.10545478310526703
0.10547420963374386
0.10541928461597476
0.10555449452249334
0.10551579973602186
0.1054037481610246
0.10542014849922014
0.10557196272633958
0.1054940805560151
0.1054370059769629
0.1054610029412068
0.1055009314588996
0.10551233052969818
0.10554069342866246
0.105459459912393
0.10593353495557059
0.1054526237216654
0.10543493752944938
0.10548859444060786
0.10555526687719936
0.10548096993242773
0.10541255289365276
0.10541171063962834
0.10549448269684594
0.10547880638167018
0.10543900549431108
0.10541090187806748
0.10550275614879318
0.10545776574955783
0.10546177450579214
0.10547062125777101
0.1054350586833095
0.10545282526562741
0.1055023927083537
0.10555699559168366
0.10542199747949563
0.1054149873536875
0.10545230518715865
0.10541332220591629
0.10542357721455778
0.10544896103971936
0.10546101838611546
0.10544371797281274
0.10552383433721439
0.10549330861799255
0.10544840687945761
0.10552301573366335
0.10547856396358667
0.10541381102281995
0.1054456603054487
0.10562760407276416
0.10554198284432992
0.10545234343958541
0.10543773815314181
0.10544528314840435
0.10544049175481672
0.10548518683535352
0.10542754218729898
0.10544572664357889
0.105528013502345
0.10546627614521564
0.10551256086232648
0.10542493604261369
0.10542580473796097
0.10546034485161629
0.10543810114772766
0.10544961539499632
0.10545339273874048
0.10543777097116576
0.10548906527934733
0.10548231858089378
0.1054647073518972
0.105431080356924
0.10539377413877594
0.10542866544833294
0.10543368633754308
0.10547058413256373
0.10540150122686373
0.10545355323001207
0.10547102870427419
0.10541057560881816
0.10551869058807127
0.10550884377578883
0.10557809864565565
0.10559356423667707
0.10544007602709667
0.10544290405276086
0.10543580678275535
0.10546867151137826
0.10555050053546215
0.10540029332389209
0.10541922184295627
0.10541414054462413
0.10548296166085429
0.10547843977071221
0.10543236851117477
0.10556946712940128
0.1054853080027679
0.10548179873823295
0.10546833023682424
0.1054829131644434
0.1055425671833147
0.10541941898099967
0.10547214118017711
0.10564428957594636
0.10546921180041621
0.1054462082929765
0.10549723524771185
0.1054473115806584
0.10542967420097343
0.10545897347482558
0.10545638625504537
0.1054884143595922
0.10545462641331882
0.10559261786173875
0.10550055597479187
0.10550371807381732
0.10561107938409463
0.10552302927172834
0.10545798804678871
0.10540847352323669
0.10547247371854829
0.10543397437784345
0.10542466211972722
0.10543983993419981
0.10545826637497531
0.10547807502058434
0.10539801142089036
0.10547722527139128
0.10544092600578076
0.10545544315584054
0.10551832657944553
0.10541635336563777
0.10543604310049833
0.10540569526704222
0.10545051667095184
0.10541386051565177
0.10542356901412328
0.10544545910044638
0.1054422476329036
0.10542583058306236
0.10546141880874127
0.10549480399189524
0.10541210656782544
0.10539023661752883
0.10544753565544339
0.10541724366032114
0.10550238641682413
0.1054144479003299
0.10544619434386701
0.10540687802413067
0.10542557439141514
0.1054588424037491
0.10546045855803615
0.10551178748563883
0.10550451031490482
0.10544377796267738
0.1055054153802332
0.10548089910073416
0.10541263977048672
0.10543062352591709
0.1054162833390064
0.10548616237914658
0.10544404831287892
0.10554874217666771
0.10540121958690261
0.10548968998563844
0.10540860513017905
0.10547343064177318
0.10543245260834144
0.10543316213500883
0.10550578858829875
0.10548169366524134
0.10548180209125148
0.10543866652283768
0.10541157583689288
0.10543865550598633
0.10543952524581963
0.10544125042208792
0.10545646697881819
0.10540436184091041
0.1054901352521517
0.10547086386963733
0.10543384064771923
0.10550683575329523
0.10549347097814975
0.10545484072310958
0.10555610096583133
0.10558491702578722
0.10543971343695234
0.10545984193895164
0.10551064136188565
0.1054335624958488
0.10544773739768049
0.10542831097500428
0.10553650449507258
0.10548507590823603
0.10543454731022774
0.10549113564466212
0.10544390313809088
0.10546563396740094
0.10545386138914249
0.10545539659486627
0.10561012774876101
0.10543686016414526
0.10539593908178398
0.10543890307086956
0.10543560112978709
0.1054454269944969
0.10547346994133874
0.10545749107249847
0.10544315445886947
0.10544395734984083
0.10541457454769804
0.10544616978055694
0.10544415811734005
0.10555613940614923
0.10541879323253253
0.10541950647979373
0.10540595255070175
0.10545174361531534
0.10552295116535496
0.10547179270024243
0.10553058683345042
0.10545358525253949
0.1054694802844094
0.10545953485000435
0.10543480920509707

==> anc/HeisenbergRFC_J0.01pi_L5p0.11.dat <==
0.11661686696425969
0.1169788814634297
0.11674819766794234
0.11668707390613335
0.1166013358824806
0.11669848123897152
0.11665575596814158
0.11660065552996292
0.11661587112118407
0.11661185557386124
0.11668245846963905
0.11660292797949752
0.11661754937307887
0.11662360161029156
0.11663402656618077
0.11663163741284821
0.11661660157035805
0.11664219584740196
0.1166256476018894
0.11673134554224751
0.11663719375927693
0.1165765299101917
0.11664110257611177
0.11660711122816317
0.11664123140239845
0.11659372115560897
0.11660689019683108
0.11658465570330007
0.11662488488333259
0.11663874235490235
0.11673311411057352
0.1166065454709612
0.11668198722229473
0.11670659194537986
0.11664998084712358
0.11664593036919756
0.11658012012224873
0.11658864688595778
0.11658067076266167
0.11661697730411487
0.11661572296185657
0.11661476756765018
0.11661549887325012
0.11662010556778298
0.11662197445826528
0.11662423756018282
0.11663138500206705
0.11658430827936997
0.11663202971619756
0.11662539347457504
0.11662325090984654
0.11664602867978378
0.11663351550089816
0.11659202677612798
0.11668281926088764
0.11660306230152603
0.11666191502998836
0.11665984447798332
0.11671148555590212
0.1167497720595119
0.11662731109406392
0.11671837950438285
0.11665438258163739
0.11660976544787044
0.11663408118572662
0.11664780693168234
0.11660133384932202
0.11680410297790997
0.11666430353755859
0.11665542134168984
0.11658210680838539
0.11662215055357109
0.11664933418520851
0.11663940324888225
0.11661321535906218
0.1167143762631281
0.11658775394893768
0.11662490190110421
0.11661434733330293
0.11658994474509912
0.11661209786243569
0.11666089980105424
0.1167934268034571
0.11669518779199606
0.11666608669724159
0.116629887121114
0.11665935754784003
0.11664151355170213
0.11670313723126308
0.11659247777151101
0.11666419893301815
0.11662817944501529
0.1166523873665049
0.11661066146464465
0.11659275913696864
0.11672722207388961
0.11670788373945652
0.11669545913030174
0.11663087020066186
0.1166036660726552
0.11673296502126082
0.11670660088466395
0.11658116136828749
0.11670515120817924
0.1167675880462065
0.1167530561966555
0.11671851901495593
0.11664636009787806
0.11663469943083435
0.11670791222890677
0.1167012766901815
0.11662538984744178
0.11657685909670679
0.11658368086582331
0.11659137622404313
0.11663585555422458
0.11663542122704318
0.11665883218370007
0.11659614192247819
0.1166131717541947
0.1166172791960292
0.11660394330887153
0.11661960603414923
0.11658365883541758
0.1166204519481234
0.1166123446357721
0.11660954655005239
0.11670352051066235
0.11688317441980565
0.11664086269210139
0.11658465858179302
0.11678937264417402
0.11660826973787404
0.11666641038023001
0.11670382407085846
0.11665643405306411
0.11664800261741051
0.11667900244011181
0.11662587639720086
0.11658085938230509
0.11657989647190536
0.11660865794093614
0.11670037498035704
0.1166522091360827
0.11664053860231484
0.1166741151990199
0.11667019694575155
0.11666158342192448
0.11663171561369359
0.11659540708711054
0.11659965759496073
0.11670254855709634
0.11665228992747281
0.11668440698901265
0.116637128386693
0.11668820845048625
0.11658993637898409
0.11662647201154422
0.1166842875869121
0.11658056394581151
0.11659570204788186
0.11664652484288594
0.11662264220486471
0.11672372739082647
0.11661976258603733
0.1166861957479222
0.11666261405369034
0.1166025475163901
0.11663500416868434
0.11665489587929628
0.11677691753940113
0.11661463571456862
0.11670130580718915
0.11672947099661847
0.1166156433307884
0.11666555485836717
0.11660764590883675
0.11662905940123555
0.11666269024654274
0.11674110026904994
0.11666071127993057
0.11665911449974849
0.11660152867484697
0.11664170591703492
0.11667343462724486
0.11670232944905927
0.11662230003700079
0.11670985777400177
0.1165980984042497
0.11670027697248743
0.11658307863203995
0.11665837489643062
0.11666299209423525
0.11672763857072235
0.1166081164381867
0.1165976365254139
0.11666775824778114
0.1166316484818621
0.11665518694681437
0.11658062233014117
0.1166224014000698
0.1168511062843573
0.11662733190858873
0.11660397847013317
0.11660543794245205
0.11673709209470971
0.11665079180529155
0.11659549480555183
0.11659537512402308
0.11658827618697111
0.11660969629011934
0.11662728424114463
0.11667811811745972
0.11663841648580978
0.11659249316207064
0.11665117577120925
0.11679663627820305
0.11660185871747353
0.11673996747090591
0.11668853703583841
0.11659203456479354
0.11665875180336018
0.11661759627203923
0.1166252940193482
0.11660249100026283
0.11661297208077238
0.11699336691917661
0.11666408792754467
0.1167064218823166
0.11670325237553154
0.11666978322298897
0.11667684861416443
0.1166121474419337
0.11666877369383022
0.11675471972707611
0.1166877899133215
0.11661756208910833
0.11668762337500281
0.11659100902899568
0.11664577846425453
0.11660736107578713
0.11661072309468357
0.11670053364231665
0.11659789503630065
0.11666075697936941
0.11669034477665384
0.1166516530450455
0.11664768219848107
0.11661209882401836
0.11657571978553453
0.11661034234748127
0.11664975351622961
0.11661259280010088
0.11664264921942911
0.11666317869354535
0.11661204829490603
0.116626545195271
0.11670533292587351
0.1165975852220546
0.11660901393729413
0.11659857664051833
0.11662332997536223
0.11656535463880904
0.11660867704745428
0.11665366646035695
0.1169321775367978
0.1167128923740835
0.11656725544227281
0.11675854873108643
0.11669657096556246
0.11657111178910953
0.11669478346855386
0.11659368058687784
0.1166217107478468
0.11663107768665776
0.11665327734187464
0.11658666339422151
0.11671937291152754
0.11669692136630966
0.1166696188718473
0.11674374278772973
0.11664494792333073
0.11669196572527224
0.11664417793133164
0.11678853991916678
0.11658992586381907
0.11664167922727434
0.11659857441824657
0.11659671362805847
0.11672326743022403
0.1169040961757448
0.11658651690062542
0.11660605883981126
0.11671272924475869
0.11664128192951938
0.11667732526915466
0.11659708212014303
0.1166080472970231
0.11660369459347458
0.11666610576134911
0.11665690786701356
0.11658529840636628
0.116627260584074
0.11669331568721024
0.11667866568082685
0.1166769370960786
0.11661086987588398
0.11668470312617792
0.11660327614985938
0.11660349709352325
0.11662538924314882
0.11662258306618553
0.11657250711857672
0.11663386505023358
0.11662949046452963
0.11667936270929444
0.1167089767496219
0.11689283963051712
0.11663707399238375
0.11662717439799174
0.11661693245174877
0.11659330198168165
0.11663535504223876
0.1165806921473347
0.11670658643696222
0.11664524097268773
0.11673744892128199
0.11660463342985604
0.11665964296328969
0.11664968685326929
0.11668552345949819
0.11658401657839172
0.11663666939930224
0.11657602025542162
0.11669567867266906
0.11657354703307317
0.11683316954954208
0.11672179349906944
0.11664926508451928
0.1166221934148675
0.11664321095028217
0.11661178373321822
0.11666392929600643
0.1166063286851861
0.11666784774799001
0.11662713856886354
0.11661601475095736
0.11658622948062053
0.11675389761056508
0.11676240370720832
0.11668200718590908
0.11664628098651665
0.11662317778839966
0.11665126722782544
0.11666142785319959
0.11663015566402059
0.11661316833860183
0.11666436201011551
0.11667793125828167
0.11668239026926895
0.11661746173362753
0.1165900065097001
0.11662556438210024
0.1166337016245022
0.11663617513419015
0.11658787941962526
0.11666456908924797
0.116709487949325
0.11661402349458032
0.11662988574548351
0.11663672357611321
0.11658526541352043
0.11658110131094074
0.1166341266095886
0.11662749032127202
0.11661467132742998
0.11658713272555288
0.11658500400075575
0.11667975557428731
0.11664990628747407
0.11663368319681944
0.11663705185893422
0.11661013974553011
0.11663748565660784
0.11667087036434354
0.11664475124175643
0.11668771969402567
0.11661516490078065
0.11663537128600607
0.1165899428519587
0.11657342858916565
0.11663400232075742
0.1166273047162714
0.11673843243297764
0.11664150351328874
0.11663523068674515
0.11661655357610523
0.11661261501414592
0.11667027081275008
0.1166130706597425
0.11661312386177455
0.11672028736180441
0.11661618282473668
0.11669632512843911
0.11660456923327246
0.11657975957598134
0.11665972164539244
0.11657528265244414
0.11660756308370601
0.11665727694640514
0.11663921375199501
0.1166074915591478
0.11670451121165636
0.11663654836483107
0.11665730097706828
0.11662812297891455
0.11663349685772663
0.11668120059120644
0.11659949045989791
0.11661106125369622
0.11663672016062404
0.11661785131438898
0.1166277804020679
0.11671840678100713
0.11667192137870597
0.11665005431330404
0.11670862685000592
0.11662018226211651
0.11664505107759018
0.11662401952575967
0.11666642149907658
0.11666192734601247
0.11672984724522777
0.11670125721701939
0.11677990674914637
0.11661876749200162
0.11661321258465328
0.11671309256467992
0.11661217575073153
0.11668270987381149
0.11662313672518541
0.1166297319373723
0.11703205337968396
0.11659549265691696
0.11667440373395259
0.11660970231165553
0.11670156655689931
0.1166317966249698
0.11658558193618344
0.1166668798500355
0.11663292324354237
0.11659957752635568
0.11657587110417393
0.11663709143639102
0.11663435221710697
0.11665273595319038
0.11660375662276906
0.11670181145797495
0.11671388024572805
0.11661646916495884
0.11674467055795114
0.11665670110606674
0.11660982168883452
0.11665716164240941
0.1166053088817242
0.11666324494279665
0.11659205971347619
0.11695811811897792
0.11669781693907597
0.11665007270449292
0.11665765024375375
0.11660927637537198
0.1166254190156519
0.116710327211477
0.1166172613956473
0.11665276845638839
0.11659427723875164
0.11664919889084674
0.11660612553130456
0.1166936990967481
0.11670505978559118
0.11659750075052436
0.11659126838080686
0.1167682623535619
0.11670948936103281
0.11658125643381763
0.11664166999187826
0.11659680143742311
0.11660044535963787
0.1165712067132724
0.1166073305613939
0.11659718284672865
0.1166488808379223
0.11668795660336226
0.11663866960534099
0.11663746275958664
0.1166727121024757
0.1166473614488159
0.116721834717572
0.11671648829496714
0.11661797144924801
0.11659498161869392
0.11671405997925578
0.11657359424361989
0.11664882268243273
0.11669276491996296

==> anc/HeisenbergRFC_J0.01pi_L5p0.12.dat <==
0.1279137561546868
0.1279452585862183
0.1279955803152516
0.12799839034303567
0.12801229233112174
0.12792494383527447
0.12802059240104416
0.12800582599470334
0.1278904685620148
0.1279360423224388
0.1279614601162654
0.12791116990353266
0.12788625164764253
0.12798753610356453
0.127967378017121
0.12791564461751712
0.1278862282667759
0.12806200068586968
0.12796633270954802
0.12789361376186653
0.12791758536262152
0.1279612663647196
0.12797053777986117
0.12791962385110278
0.12795464906698142
0.12789940362661112
0.127921062411034
0.12792651947937142
0.12796265855214553
0.12797752974446228
0.12809254529366057
0.12792580640979676
0.12794037484598034
0.12800764434680026
0.12788188279023793
0.1286525297972018
0.12800022366559374
0.12793596836077933
0.12787603255271307
0.12795197197983613
0.12808246556316827
0.12797774017287253
0.12796646022503222
0.12790790325073106
0.1279709937810315
0.12804871840696064
0.12790301322653366
0.12789188002066568
0.12795301910965523
0.12794689001046008
0.12797816728756767
0.1279189173452551
0.127985752934222
0.12790402447882732
0.1279423897443482
0.12790088509923248
0.12807650665367973
0.1279834904739792
0.12800494435629156
0.12791516532007685
0.12804772183372443
0.12789753366972403
0.1281624747193816
0.12794016826899254
0.12792606781278856
0.12796954774411617
0.1279303793534276
0.12799441313839652
0.12795755245625864
0.12798669960677914
0.12789031752577068
0.1279601546399298
0.12791338146213868
0.12788583413126464
0.1280007551634229
0.1279186205170489
0.12801101746125915
0.12791559371687408
0.12792337361731818
0.12788521501527042
0.12794404116391456
0.12800549010262088
0.12788947302490056
0.12796089144991826
0.12797234465357374
0.12803941692188273
0.12798886324184747
0.12789646027475265
0.12796593084186011
0.12793338481527702
0.1278894536744098
0.12791583664930048
0.12798084460219628
0.12798881522995237
0.12796683493004565
0.12795126123030723
0.1279481914234715
0.12795992482160426
0.12792821347030306
0.12793068350069206
0.12793008111294624
0.12791870388855797
0.1279265446001444
0.1278900225111814
0.1280145166543911
0.12792940911198103
0.1279938047011171
0.12793009421389
0.12793603044983262
0.12789655876998657
0.12791594500982256
0.1280375897466043
0.12799516536007038
0.12792188915729621
0.1279197296632385
0.12791162339343934
0.128075527391737
0.12799813007636496
0.1279405166721562
0.12799310166765845
0.12794133592608023
0.12808368243955637
0.1279038409474636
0.1279152276613557
0.12802024166357331
0.12793763443532793
0.1279000901231952
0.1279469779046327
0.1279974193206874
0.12796408426620645
0.12796076161120987
0.12800642112400873
0.12794927332492953
0.12794874519838942
0.12794073464177028
0.12790299025223198
0.12792021653352167
0.1279185038755219
0.1279196430120826
0.12795525307007372
0.1280645570096475
0.12789084371136167
0.12794536076495913
0.12790230923471133
0.12796968985670668
0.12792964760142553
0.12794989110572805
0.12787942585642995
0.1279499251528463
0.1279785943094489
0.12787871975431653
0.12801822068017377
0.1279773014139259
0.12791334837744867
0.12793097248252996
0.1280351118910938
0.12790446704939443
0.1280277777971804
0.12793867258786462
0.1279561584099016
0.12806522703541318
0.12788517616315784
0.12793406769929172
0.12793258136252203
0.1279203661585229
0.12788686509895525
0.12792946442011502
0.12791787495684592
0.12788276853297828
0.12795155662723942
0.12791799108880686
0.12793176590666785
0.1279251562680217
0.1279410875755474
0.12795491827072422
0.1279985828627907
0.12796673718156248
0.12800527717256693
0.12789720982283379
0.12792828732327338
0.12799678271944465
0.12793226244126585
0.12798532385829062
0.1282722426821351
0.12798196793861777
0.12797947823262038
0.1279116620803625
0.12793718063934736
0.12793410031667887
0.12796930361681766
0.1280163632094202
0.127997928969877
0.12801187520930546
0.1279159375140985
0.12803630230798035
0.12789961009873024
0.12791811005115586
0.1279134544150691
0.12797337139655063
0.12792932492166284
0.12803344889168786
0.12796471210802596
0.1279245308600526
0.12804514191430888
0.12794765186180637
0.12794479211658338
0.12792430437474756
0.1281767834242726
0.12788145692833155
0.127904141138238
0.12800933600209002
0.12796027625792664
0.127964640358513
0.12790874314407993
0.12793931924038948
0.1279429501524057
0.12789634709494113
0.12794430685333805
0.12792594355363068
0.1279189602864958
0.12813732300411781
0.12808193038252708
0.12791228595779242
0.12790348780347247
0.12792440931993368
0.127916936052014
0.1279042869263065
0.12805364189858692
0.1279212318979419
0.12800291048708096
0.12791989147611002
0.1279156226603334
0.12792881281012974
0.12793040631844452
0.12789610747480137
0.1279136852170908
0.12795891061265227
0.12793123219455843
0.12795372041983946
0.1279643965340402
0.1279615764674097
0.12802495215393528
0.12796463474863132
0.1279113312130292
0.12800356651269634
0.12795735122612875
0.1279923528972002
0.12788365805412275
0.1280036085014719
0.1279165613539295
0.1279584616621202
0.12787823989579422
0.12792081728919114
0.1279749009187233
0.12792442515844213
0.12797920783649724
0.12791499075595714
0.12794557914491067
0.12810603391416633
0.1278996304130152
0.1279434288507329
0.1279377011996801
0.12798740151392338
0.12789977209887335
0.1279754949222362
0.12793575437953653
0.1278945278457749
0.12802500592707322
0.1279951283542236
0.128134389817897
0.12791264924376963
0.1279483067526485
0.12791568665259104
0.12792500760579273
0.1279563171372389
0.1279924717263686
0.12799284531713878
0.12790529673390644
0.12795028345313483
0.12796803066044615
0.12796578897248972
0.12794357215318394
0.12790004920968234
0.12792919572558056
0.1279318926750483
0.12793387780744528
0.12825876115643095
0.1279514566997679
0.12789786847036852
0.12795463034052115
0.128000684094627
0.12794676056996845
0.12791411684252596
0.12801336636423605
0.12791059027479015
0.12796317575915964
0.12791838966585553
0.1279056672191931
0.1279175109163092
0.1279256644096791
0.12792686365454245
0.12793481716261157
0.12793537723795367
0.12795299739770483
0.12795335118167842
0.1279030731264519
0.12792101851033463
0.12795909524935567
0.12796850252126268
0.12797614348226993
0.12793169908766647
0.12788722210152279
0.12793217671909138
0.12805246349770716
0.12790378766378535
0.12799919051382322
0.12792665985781637
0.12793572470401027
0.1279064093471772
0.12790812392152526
0.12803251100598614
0.12801653759209974
0.1282096014032366
0.1279319217119991
0.1280652886956743
0.12791419290144934
0.12806974919216904
0.12803196525248897
0.1279336783867677
0.1279411512255293
0.12790319154965907
0.12792561495257077
0.12793463478008366
0.12794553163150624
0.1278925684688012
0.12791672819797784
0.12791903427116863
0.12800035687526795
0.1280052653778407
0.1278863360439366
0.1279857061184187
0.12790252211584863
0.12789413370734362
0.12800679724656053
0.12790054409298188
0.12791038692332443
0.1279017338124146
0.1279220354119895
0.12786486339932074
0.1279422724289055
0.1280290166344859
0.12797954417554683
0.12794789000337947
0.1279312408951267
0.1279175237811795
0.12803255514638354
0.12793838344553016
0.12789996683220653
0.12790239088711797
0.12806906255015
0.12789988879844236
0.1279105837042301
0.12791656346911048
0.1279253222935996
0.1279461498432535
0.12798673311244377
0.12793118228370445
0.12793001495155884
0.12791448406126485
0.12807637181839815
0.1279313658005184
0.1279509680389686
0.12799561175516258
0.12793887389316513
0.12795491680083473
0.12799600504847786
0.12789620426306275
0.12792968167694319
0.12798746855674512
0.12789486095809804
0.1279610633763953
0.1280398361303211
0.12795103307155797
0.12800352380446944
0.12803341060850093
0.1279034798347046
0.12792057864364512
0.1279419710212171
0.12791144557249565
0.1279054044879795
0.12798669253849085
0.12798295147306216
0.1279515847788488
0.12809673724932916
0.12804923524984171
0.12793668210748438
0.1278854984975653
0.12788313634832188
0.12789728248490775
0.1279302187938673
0.1280139491396143
0.12790110429188162
0.12796356321906102
0.12790611681575165
0.127917472982273
0.1278696315012844
0.12791336978955117
0.12789481530632477
0.12790900796449897
0.12797088460562142
0.12793859814847566
0.12798978100287087
0.12792101086937685
0.1279157949822869
0.12793469760300472
0.12801223259743597
0.12788178016866986
0.127986885956569
0.12801532223036222
0.1279733155309822
0.12792118521789603
0.1279488788957351
0.12792792427260388
0.12798516348449435
0.1279667966884818
0.12799876181664047
0.12810688352340166
0.12790657793303362
0.12796373511578882
0.12795985051362568
0.12794040949569363
0.12791494279683974
0.1279053388040435
0.12799636776574314
0.12796267422059898
0.1279401165760153
0.12793382234175413
0.12792377606145255
0.12794337839655073
0.1279422235154189
0.1279931146465997
0.12799895885535148
0.1279354685778553
0.1278885245074899
0.12793642425762292
0.12795963145027145
0.12789650209646222
0.12794649306074593
0.12795611988301586
0.1279374084916764
0.128039457476544
0.1279168878619399
0.12796595079531561
0.1279340545025704
0.1279126124151017
0.127965132897955
0.1279170862751337
0.12792128999158262
0.12793020208471467
0.12789884282546177
0.12799471864528195
0.12790504692338311
0.12787581781427637
0.1279752677493902
0.1279262728185392
0.12797937952116434
0.127921230717065
0.12798851435693878

==> anc/HeisenbergRFC_J0.01pi_L5p0.13.dat <==
0.13933327962333322
0.1393975988554171
0.1393640800829226
0.13939613008454593
0.13935978718245398
0.13938024823340955
0.13945542351169637
0.13931860995614642
0.13933136110068797
0.1392975039880192
0.1393468655294664
0.13934037922152795
0.1393564135455453
0.13936949130785536
0.13937676533222323
0.13942861203072437
0.13942228759726927
0.13951205659460655
0.13940052866317362
0.13933507733437486
0.1393273646083994
0.1393197601581619
0.13936373907136493
0.13937107320773
0.13934491340036745
0.13952612969110822
0.1394008395673711
0.13943599485890207
0.13941060179645623
0.13938479866013356
0.13933283992105946
0.13937949541612288
0.13942596004735902
0.1394312895844421
0.13945194207675296
0.13957357329866427
0.13937690968906127
0.13937393845238352
0.13936228478440915
0.13938250587370415
0.1393415280758577
0.1394378155830042
0.13928589151934262
0.1394281259003507
0.13933368512460925
0.1393491272743808
0.13933606151545191
0.13939151096881053
0.13938553507062343
0.13934220027594424
0.13932499547267918
0.1394153662913207
0.1393362062050377
0.13942227995688417
0.13936203846091783
0.13937824668256585
0.13936063250352046
0.1393221355686837
0.13942669652867162
0.13943003274737664
0.13934110097225993
0.13960778702506024
0.1393119351424899
0.13937479229406746
0.13957161297357365
0.13939999120985802
0.13938718677780204
0.1393458641314259
0.1393246983971606
0.13933063128689727
0.13932305364544845
0.13936669634883905
0.1393604911520611
0.1394084190336818
0.1393233130101056
0.13938244152911794
0.1394289952024733
0.1394984237517704
0.13937206486055692
0.139538163586036
0.13952037005119408
0.1394044089305583
0.13940903363990365
0.13942734700625736
0.13931202925898784
0.1393811267811953
0.13935158366018913
0.1394369255476591
0.13936405898623433
0.13936601277741653
0.13933456358244933
0.1393313509308121
0.13931433713288777
0.1393749971797947
0.13935188017377031
0.13932679194656433
0.13932985418610366
0.13936624895580516
0.13939099982760936
0.1393195275425376
0.13941660652499815
0.13938585191547673
0.13937394510648254
0.1394054177696529
0.13939035117637974
0.1393893712908764
0.13934477027099001
0.13934288853812227
0.13934426972877142
0.13934381493997205
0.13935073600386816
0.13955803292620403
0.13943229086048864
0.13949415642719365
0.13933666635823214
0.13946851224017848
0.13937598165841622
0.13935322575419168
0.1394264947393704
0.13932287833320856
0.1393358863409585
0.1394306310417988
0.13935350898812246
0.13941139580739348
0.13938300454303146
0.13937361538123694
0.13941527431334044
0.13935697009697956
0.1393662334278664
0.1393364947176323
0.13933604374402697
0.13939234620960841
0.139441529258947
0.13950996855266
0.13935534238539346
0.13948022935071533
0.1395170312674825
0.13940853353685412
0.13935118854926676
0.13932694370003426
0.1393491772876999
0.13931616612138228
0.13936782758986202
0.13935421509264445
0.13935550141107356
0.13931693539245296
0.13939313958317934
0.1393853207634873
0.13940940871506471
0.1393380626654704
0.1393078309618766
0.13932278066379503
0.13949954653988803
0.13938716851205854
0.1393597711781514
0.1393140816695088
0.13950456744758152
0.13936519369450737
0.13934898876618773
0.13946343926512425
0.1393744155971235
0.1394313265942341
0.13934558139818234
0.1392889224496058
0.13950890747847652
0.1393470186433577
0.13930258938997092
0.1394502839346161
0.13947132523864814
0.13931931524242286
0.13936558210369587
0.13948533001129793
0.13930747835971513
0.13939804471527062
0.1393837889297826
0.13945451186276722
0.13941842027408072
0.13933159683243046
0.13935533016854426
0.13931144256505237
0.13951295613517462
0.139376109099107
0.13932636225645387
0.13951249998833437
0.13935774967476264
0.13958511741097424
0.1393921907927413
0.13938089614446927
0.13942543783707714
0.13945233162889095
0.13936678401027144
0.13936982177544538
0.1393194647212388
0.13933771190233576
0.1394193779126584
0.13930940979822526
0.1393177054286487
0.1393417031638951
0.13935818406361486
0.1393434560530443
0.13938323295324068
0.13935027289289006
0.1395151217593487
0.1393013511380154
0.13933226824515213
0.13989811062016747
0.1394233282073806
0.1393322084262488
0.13936175114056282
0.1393932396910588
0.13942695088672197
0.1394431357279434
0.13938327645922394
0.13955844351035088
0.1393432783680847
0.13929338958313248
0.139361511771042
0.13934313605221046
0.13943448208114118
0.13943661785380568
0.13947922599054163
0.13944857864439897
0.1394722273526053
0.13936203023333624
0.1393698184838223
0.13937607091704907
0.13931881145698571
0.13934362029534011
0.1393840565874281
0.13944455595503283
0.1393663221677507
0.1393388677542916
0.13938899550132075
0.13934472773946385
0.1394239518281892
0.13936029575971318
0.13938563327964887
0.13936598235561595
0.13936850809550655
0.13938308361633714
0.13941147614586735
0.13936620294070062
0.1395012308342887
0.1393238700734885
0.13941094687736738
0.1393891446204535
0.13935573776216093
0.13940416492908894
0.13935382676145364
0.13939947512930373
0.13930889976775904
0.13940931446000418
0.13969948690679043
0.13944692217068097
0.1393364975762421
0.13937558424113775
0.13930407028395397
0.13935721604693985
0.13932321967234562
0.13943573189501074
0.1393719486538678
0.13941648512647337
0.13941852717922537
0.13936069846993554
0.13934368052084284
0.1393604462921891
0.13942418673467316
0.1393920628576011
0.1393617466720653
0.13938469217050967
0.13938337461977854
0.13938034536931934
0.13943844174080242
0.13937068820102244
0.1393603925503875
0.1393536064359613
0.13944398930350071
0.1393198498743127
0.13935505123352648
0.1394122155248666
0.1393001126617717
0.13941367509401262
0.13936905235028382
0.13931243575112626
0.13956023247325883
0.1393699898464145
0.13941136832514522
0.13938729925627077
0.1393434281376967
0.13933854994398784
0.1394330277020925
0.1393468007856783
0.13942798231544676
0.13937491102164395
0.13939168931506327
0.13935676781667952
0.1393330059685066
0.139342901448878
0.13937521046477921
0.1394240870874706
0.13936496323475192
0.1393323427937448
0.13955954378170057
0.13939617591279646
0.13940739263489968
0.13942468553226234
0.1393409252650058
0.13944696161313308
0.13937716425808466
0.13947972915822623
0.13945211813625583
0.13934168740243777
0.13934304415423157
0.13933329691928598
0.13933996990292524
0.13938687101052472
0.1393530490480336
0.1393961102724935
0.13933264365311146
0.1393837201308582
0.1394680845112539
0.13937312298890311
0.13940878550745806
0.13938019329534446
0.13937410278365767
0.13932428723718876
0.13944746995714885
0.13935264050228258
0.13944452254542622
0.13932005907257902
0.1394324570520185
0.1393824861254321
0.13939333759488082
0.1393892492920608
0.13943599304965038
0.13933750186704655
0.13981284686742504
0.1393753035987247
0.13940619076175326
0.1395581827892653
0.1393107835734296
0.13935746942983582
0.13940104887148788
0.1394374186901513
0.13938079637274797
0.13932127932078425
0.139397106257955
0.13938324497692353
0.13944204695936074
0.13936411013272892
0.13941327499763911
0.13934422465185164
0.13935438031556804
0.13967356095861747
0.1394932815788141
0.13944372195561508
0.13934984043671897
0.13942104918695544
0.13935722773511044
0.13933763317827946
0.13932998134698082
0.13938012321152574
0.13936901775380756
0.13942332737502347
0.13939282540428602
0.13940258692829988
0.13933551256523705
0.13933872318761445
0.13945591874318936
0.13935174352489335
0.14020576930619488
0.13933607375530263
0.13933789071916766
0.1393149002822792
0.13938421173823118
0.13940308280570052
0.1393134949882112
0.139516205175479
0.13938168576519416
0.13931810692704888
0.1393394546097811
0.13945426187125154
0.13934999045363464
0.13939140182613166
0.13944733556357447
0.13938051891618813
0.13942909815561488
0.13935881936265046
0.1393417685251128
0.13932015873435016
0.13938909721204717
0.1394691375420532
0.13944344111626833
0.13936172823134607
0.1393992366659652
0.1393507197157665
0.13936940506141174
0.13931865120156173
0.13938178460801037
0.13932842511481536
0.13947667867102373
0.13939230444078385
0.13936517099086262
0.1395154850924667
0.13931178574512493
0.13944083515183225
0.1393499446832967
0.13943634616231307
0.13940690050748542
0.1393516291265737
0.13958786701901363
0.1393699262916797
0.1394092368898048
0.1394708591395812
0.13937511582075923

==> anc/HeisenbergRFC_J0.01pi_L5p0.14.dat <==
0.15093061786379058
0.15090505601331167
0.15087533329925484
0.1509628858121073
0.15091549131611656
0.15096474666431636
0.15093145010976577
0.15090305457390846
0.1510483572166201
0.1509660666391418
0.15098380988509183
0.1509303205799498
0.15098485292769478
0.15094869540966122
0.15093596450314226
0.15097070298821919
0.151108574999112
0.1508875357521298
0.1509112412019341
0.1509528606694845
0.15095823776375375
0.1509868722695239
0.1509095744695336
0.15095165818327758
0.15088856203485956
0.1510854027775039
0.15099755155938988
0.15105205860153034
0.15099761927682515
0.15085664375351268
0.15091621462771898
0.15092160496325643
0.15092460953766812
0.15094201543437932
0.15093982599402647
0.15088063186497014
0.15096182215026013
0.15107494305367689
0.15096975892277892
0.15096762829194374
0.15094550512238739
0.15093463218841385
0.1513766634719257
0.15115313220825155
0.15097164472047978
0.15099117849591942
0.15088483850597315
0.1509246938870995
0.15092538397207728
0.15096623563834508
0.1509483555888588
0.1509490129823426
0.15095848372225687
0.15106198997612685
0.15101815691537862
0.15093926084742837
0.15090050782385447
0.15102760918047198
0.15096492699411596
0.15089949140674075
0.15092021780686093
0.1509452402422705
0.1510538841557479
0.1509648511054254
0.15101373346857136
0.15095135547660532
0.15094535711995982
0.15097760610787922
0.1509349524228653
0.15105121133968885
0.1509491151861881
0.1509712688537197
0.15101454165322098
0.15087944042124599
0.15094461538364343
0.15089483134049178
0.15089180101990882
0.15091690282522913
0.15092444067920457
0.15097714008729018
0.15092359834004343
0.15097751747668287
0.1509133019482245
0.1508751093884171
0.15094302709369006
0.15091524305581672
0.15087409962130938
0.15092302519610265
0.1509020757031471
0.15109570701753713
0.15100789698550465
0.15092115316622065
0.15095967803883295
0.15090233079996887
0.15093912362294484
0.15096903336588333
0.1508865374657555
0.15096867956288443
0.15090664057789643
0.15091935629652234
0.1510126880185693
0.15098222173722012
0.1509664122507174
0.15090660549986795
0.15099109499169217
0.15090770118592137
0.15105669249233236
0.15090937422701853
0.15089399734176706
0.15088575962019263
0.15094831803864228
0.1509574226486755
0.15089833738044736
0.15096190220368966
0.1510100930735003
0.15094961879968258
0.15101030108123628
0.15098322993516675
0.15095736221039432
0.15095003629206818
0.15088683309893158
0.15114516646391102
0.1509166019948086
0.15088302395710856
0.15087710467759813
0.151011034194723
0.15092983037872276
0.15087469654173824
0.15093296144287924
0.1509599150469797
0.1510301773511713
0.15101440854692003
0.15089080414540396
0.1508995129316604
0.1508992499599749
0.1509322686828269
0.1510164191218852
0.15089608819468162
0.15090307161930475
0.15092938579172466
0.15095193309557986
0.15092105093589772
0.15097332038465372
0.150922141589365
0.15097407155769138
0.15088354484344627
0.150894345348004
0.15097808663448078
0.15099701938273866
0.15096086413298035
0.15090566703331362
0.1508834632729564
0.15091757332260528
0.15098077054324052
0.15100927216351467
0.1509470390764686
0.15104530840808914
0.1509100321246679
0.15089977281538935
0.1509331168753709
0.15094422297664792
0.15092869515027826
0.15088314386313095
0.15094086877288418
0.15093083573949637
0.15095120845037424
0.15091038461036319
0.1509257998715783
0.15085063519204192
0.1509268900565704
0.15096761369331593
0.15085126178332384
0.15100530057229314
0.15097923842353475
0.15093403573375302
0.15092265746952724
0.15099202068218973
0.15097001761806403
0.1510554825359681
0.15099303176343043
0.15094144395604397
0.15102209964498856
0.1509749856045701
0.1509075165872154
0.1509605713889687
0.1509783490262965
0.15097199193867702
0.1509176925006051
0.15092933286564686
0.1510026513107161
0.15088687915445553
0.15093507883767407
0.15093783402057573
0.15092334843478966
0.15091282474993212
0.1509801125799629
0.15092489248730373
0.15092509071046406
0.1509217592746279
0.15092993626871737
0.15093641025632287
0.15093979164011248
0.15091540294447975
0.15102425543565748
0.15091448675869468
0.15088203449982154
0.1509097536162747
0.1509370189775434
0.15104167320751014
0.1509076734207613
0.1508905926789032
0.15090143587501786
0.15088603243968296
0.15103646805945514
0.15094361667141395
0.15090152334085033
0.15096528034027684
0.15089296671315527
0.1509099066235218
0.15090478487206926
0.15095514891452008
0.15086463172028497
0.1508981977668196
0.15093881114733107
0.15095733032649175
0.15091838192523874
0.1508997720036568
0.15095908345842576
0.15092925385152553
0.15090006583126636
0.15091431357912838
0.15092724047509487
0.15092894266512408
0.15092827631755043
0.15091621999184204
0.15090616639227564
0.1508758128301999
0.15097873925407468
0.15092028573408553
0.150916066801413
0.1509417502333766
0.15093805788683817
0.1509130642932237
0.15098869337395612
0.15096451058353622
0.15100384288573598
0.1509974609813312
0.15090657158733428
0.15097085304084057
0.1509285103188713
0.15093132442557564
0.1509958173176474
0.15090503374197525
0.15094881022332737
0.1509671547700502
0.15086527571423886
0.15089632926009477
0.1509482005102399
0.15097381792934264
0.1509441281112617
0.15094926927795252
0.15094826141539305
0.15100143721312484
0.1509064389571162
0.15093096134779976
0.15086091901609636
0.15094702939203736
0.15095410555728986
0.15103193459024508
0.15093058694638653
0.15094493571030476
0.1509268771045777
0.15097660012766984
0.15099691624331446
0.15086880383969206
0.150897244570982
0.1508839733706016
0.150968311370067
0.1510289468093786
0.15087749653866936
0.1509658068303099
0.15110215176643527
0.1508645581951891
0.15089845648566091
0.15106843238953166
0.15092373893485586
0.15088837722590526
0.1511086133268588
0.1508757928147276
0.15091323581263652
0.1508739223338063
0.15092307550264428
0.15098659576638718
0.15092346964671166
0.15089800153741154
0.1509066020020997
0.15086219605375328
0.15103099405649859
0.1509670589935633
0.15086330860951294
0.15089175447988248
0.15092845896383492
0.150935128972874
0.1508998078302171
0.1509487132488262
0.15094686812257668
0.15091349829776893
0.15088545902394532
0.15091330510396012
0.15088101974008575
0.1508996219509701
0.15089339624070133
0.15100274237829198
0.15094134585238
0.15090285543682888
0.15103422111218295
0.1508852238527715
0.15088647996550383
0.1509983527622891
0.15089217153667578
0.15088767243753656
0.15097279534614966
0.15090139179413903
0.150948469975503
0.15103380866832442
0.15108469275381564
0.15090061622987397
0.15101243476150972
0.15126559160599526
0.1510282263432204
0.1509380557254738
0.15100789646657947
0.15093542001448243
0.15101860325533834
0.15087724843920558
0.15100956322327994
0.15095000943287526
0.15092875322939298
0.15086621785976476
0.15088805116195847
0.15092752310887703
0.1509605091866319
0.15089288666516534
0.1511256339822556
0.15088230494874602
0.15122148851160713
0.1510218538580539
0.1508758729723085
0.15093095556952915
0.15092207722846188
0.1509087407027472
0.150932037210193
0.15094363274883169
0.15095379790623747
0.1510671105119702
0.15091547615487327
0.15089318972928967
0.1510202566878145
0.15095707925944252
0.15088123430528408
0.15087491996650307
0.15088708850172353
0.15089507288567006
0.15095560848782702
0.15093910480561054
0.1510446390618377
0.15096082602898425
0.1508488918111834
0.15093769997095977
0.15093707526563735
0.15090230173862867
0.1509209837962147
0.1509163705628009
0.15094073180495052
0.15097877428334835
0.1511871077009395
0.15097870303048141
0.1509868771268229
0.1508955319147066
0.15088334177736692
0.15089392757558714
0.15097182777060883
0.15093709037162234
0.1509661013705179
0.1508957823811666
0.15093206186050068
0.15092868882989027
0.15092781476877448
0.15093282014846396
0.15098438091758315
0.15097022588397555
0.15093287389948876
0.15088504645294767
0.1509565161123541
0.15094839980951089
0.1509360591093698
0.15092004458223118
0.15092936237888388
0.15097361225849928
0.1509553914392975
0.1509913366422335
0.150921698701497
0.15092175611013775
0.15100203547200472
0.1511392228047605
0.15105117791212275
0.1509322093907084
0.150960053220055
0.15088631769459973
0.15101664345823593
0.15098217184408316
0.15089538935942992
0.1509020981232978
0.15088735200265915
0.15094981524537843

==> anc/HeisenbergRFC_J0.01pi_L5p0.15.dat <==
0.16261570524254165
0.16263134602060214
0.162686832786356
0.16262910309640125
0.16272690116674657
0.1627876865171381
0.16260270366226226
0.16264664537063508
0.1626756068300168
0.16266774423095007
0.16289640904324096
0.16258025848959404
0.1626273260071
0.16259204746347677
0.16267798103703626
0.16262861276749954
0.1625710286630561
0.16269131909441054
0.162647264505683
0.1626545890967864
0.16263758447336002
0.16265520257128843
0.16261751794005247
0.16258071696012802
0.16269999307825764
0.16280466221370818
0.16267155904629704
0.16258687938757202
0.16255892107054623
0.1626362352822649
0.16260390140021122
0.16286587516557047
0.16259257545767775
0.16266452498283182
0.1627836065976712
0.16271736053364927
0.1626009576493849
0.16267228768448164
0.16270209626829957
0.16262415330672067
0.16257441690334024
0.16264394147372552
0.16268183543645193
0.16262405748572173
0.16263631114043953
0.1626180180608603
0.162754511165722
0.16263758543021725
0.1626435920480431
0.16260252381383689
0.16267775836071097
0.1626383077770085
0.16256271015520268
0.16259978146744666
0.16260298384028524
0.16258502371977238
0.16274197568085905
0.16262618991036185
0.1626983195367072
0.16269359119294433
0.16264635253924206
0.16284314453353008
0.16257401199353524
0.1626498182521557
0.16264694078736572
0.16263825069227675
0.16268229997165268
0.16268377117015675
0.16261511710799478
0.16262276519051183
0.16264075013630064
0.16277844131981056
0.16261901958371616
0.16260440260522352
0.1625825697182522
0.16269220334288542
0.16261518421777502
0.16271632202608702
0.1626666118165199
0.16260306246751252
0.1627509931475716
0.16261105599253578
0.16273339749444923
0.16265220959096768
0.16270559943597127
0.16274682534706192
0.1625690774136773
0.1626787210305565
0.1628475193137196
0.16258423820411674
0.16262514705535683
0.1625650841785947
0.16260917805871766
0.16259502705168966
0.16260610900356925
0.16262606428378767
0.1626518761220105
0.16297936422675022
0.1627574486006565
0.16257955371823377
0.16258384038767873
0.16264761586577534
0.16262169312608302
0.16268001073851615
0.16263244868238236
0.1626193209173663
0.162626439517767
0.16259170011303858
0.1627842672942819
0.16261443549865942
0.16263698411012548
0.16268412111043384
0.16266991020301577
0.16265881607678484
0.16260075348852626
0.16256092753190518
0.16260742968811237
0.1627604610520269
0.16263934152264137
0.1626922035086689
0.16264100368101034
0.1627175069249084
0.1626854024328825
0.16270159164036158
0.1627568318657142
0.1625877538268511
0.16263461456429124
0.16263695490972876
0.16267253308071178
0.16262854695606146
0.16271185422701942
0.16258212118183876
0.162694804358358
0.16257296033328297
0.16258067521151037
0.16287575624326914
0.16263134294762308
0.16266404121638953
0.16271324475488158
0.16260253450903484
0.16278442058503706
0.16258732622682426
0.16259461489567426
0.16267491164740905
0.16260472318810368
0.16260670886924888
0.1625710399006741
0.16261308354298823
0.16267539965412126
0.16260214040542043
0.16267729424348473
0.16257327868731547
0.16269043241999034
0.16268826481270207
0.1626551078304007
0.1626263231278773
0.16259771729461667
0.16269355335982538
0.16258926112407068
0.16280758850956578
0.1626142262463295
0.16266529927460882
0.1626200271453075
0.16261621293286982
0.16260883967643225
0.16267718327174024
0.1626076583511167
0.16264307164086883
0.16268398965985634
0.16259455083115684
0.16262661969418854
0.16260492129864823
0.16257689733337996
0.16270220300237187
0.1627446769531871
0.16273817280284797
0.16267081269023112
0.1626356242489233
0.1626604517510692
0.16264592797970662
0.16259017469499307
0.1626287551683552
0.1628301807027499
0.16262594878044917
0.16264833506827941
0.16263593263522416
0.16267585168486598
0.16288951349383946
0.16263834447245804
0.16258840124347193
0.16262000718632175
0.1626053015372292
0.16262676684475652
0.16259409505792422
0.16266768036422768
0.16270094234742663
0.16257082895109948
0.16260317514849643
0.16260271308909532
0.16263747694010203
0.1626817312715978
0.1626190584335582
0.16262309432796798
0.16259055356971652
0.1625466423957158
0.1626441080796257
0.16272422403367182
0.16264648060683037
0.16277845022843318
0.16263028372085864
0.16261916640230212
0.16256490924838962
0.16266066479699245
0.1626004556909153
0.16265178365450098
0.1625969853990106
0.16259246944856107
0.16258450099993701
0.1626478837067506
0.16274567134635703
0.16257665403926394
0.1626567474183552
0.16261385274273316
0.16263449339176642
0.16260549298248048
0.16263052695817085
0.1626494357761072
0.16264491162180236
0.16274535827532335
0.16261104748518515
0.16264273720872277
0.16261776459792443
0.16258619146025893
0.16262966569030535
0.16261518614988435
0.1627958027668383
0.16260538992969342
0.16258477221880507
0.1626100200309751
0.16282343747262593
0.16264261263798652
0.16272488929768908
0.16264840497025346
0.16262208157834065
0.1627268355340181
0.16257147466411773
0.16283710870500523
0.16261635342891623
0.16261619645004374
0.16259501997481546
0.16264785119297964
0.1626472807315162
0.1626373212219723
0.16259006392359193
0.16275078744796162
0.1625652438298275
0.1626400234629557
0.16260245634551876
0.16259722464932072
0.1626080611999456
0.16260025525706662
0.16263385230033156
0.16261316733654296
0.16267349917397272
0.16291824185406642
0.16259685153386327
0.16262476515237098
0.16263983233498341
0.16269242375717857
0.16259174750819078
0.16261140210718067
0.16260790060650737
0.16268734413260383
0.1628165340589021
0.16265121090733703
0.16262135420967236
0.16260664747626685
0.16265761376314364
0.16273841643203288
0.16261802942394027
0.16258602872493166
0.1626005743098681
0.16270573374596767
0.16280446491068287
0.16258566128479357
0.16277661256804885
0.16267981979133422
0.1626454722784885
0.16261752845214375
0.1627086264519269
0.16272570760554925
0.16261516744939125
0.16260851269364454
0.1627019481215034
0.16261952899215662
0.16266264803613514
0.16262815782073606
0.1626134364591051
0.1627639317295632
0.16267466250633825
0.16264717875395746
0.16263176390937675
0.1626018760606786
0.16262322508244967
0.1625875193817744
0.1626541046625425
0.1626213623689232
0.16264891101549683
0.16256029475184045
0.1626623082116841
0.16265418822378483
0.1627499552368521
0.16260727872015315
0.16260931760655203
0.16265802474386443
0.16276492522969063
0.16259093048535833
0.16270617809782356
0.1626652777095118
0.16260565654791592
0.1626471363754551
0.1625662729782657
0.16263439204889538
0.16258861969636357
0.16257400858419685
0.16261427871478326
0.16271159094085502
0.16262546396673916
0.16268165044895685
0.16262127994270487
0.16261060507582098
0.16259188669054045
0.16261071411309955
0.16283553947494978
0.16262793893498703
0.16262623092016953
0.16259738965047163
0.1627189364453764
0.16269970830525535
0.16354205396296814
0.16256923425598654
0.162695010495947
0.1627097692343503
0.16284177320236004
0.16261481858044424
0.1626622823005778
0.16264319392867002
0.16256947082127085
0.16262642654031578
0.16266379750549767
0.16274640364301443
0.16261683392880147
0.1626059078255447
0.16266330517950872
0.16266819425277332
0.16269669737316508
0.16263741182339758
0.16266571908727157
0.16262449308710053
0.16260253304445704
0.1626141232119217
0.16262327537687746
0.16258884473319907
0.1627224296321915
0.1625982230187022
0.16261031350135088
0.16259682723719532
0.1626833120831905
0.16265425221566937
0.16259932005961436
0.1626052830854277
0.1629219657788309
0.1625926533867521
0.16282636497903405
0.162606058298574
0.16262023723575542
0.16266057210229493
0.1625881445981697
0.16261750599074642
0.1626603493757512
0.1626192136875621
0.16256353022731762
0.16265525775036718
0.1626006715927498
0.16259881694623377
0.1627383947766363
0.1626600354992676
0.16265184683678244

==> anc/HeisenbergRFC_J0.01pi_L5p0.16.dat <==
0.174437064882007
0.17445867130797738
0.17442928521121637
0.1744477428352816
0.17442736512786045
0.17443009420321337
0.17452446009698988
0.17443933305241313
0.17450111644922678
0.17445183355585
0.17445793871841878
0.1745017894906136
0.17447950868948195
0.17443260531936838
0.17444332218822844
0.1745379894545989
0.1744732487263095
0.17448023730446918
0.17451329189413317
0.1744735271332864
0.1745525173593222
0.17456286280050956
0.17440506492263114
0.17470502622659884
0.1744015218934148
0.17458293276762127
0.1744473475433789
0.17448888377686397
0.17449740187927124
0.1744925405397117
0.17444477458633476
0.1745351557771364
0.17446507681183196
0.1744012705069271
0.17448665859931398
0.1745436333245054
0.1744487340787452
0.1744865355972779
0.174424976247345
0.1745190815921678
0.17459634370721455
0.17440167499054207
0.1744499770195843
0.17461054517939803
0.17439226528030366
0.17450572464103967
0.1744479512789154
0.17452443080374982
0.17444279559631498
0.17455433738122772
0.1744606444541767
0.17459446883668497
0.17443134939351726
0.17454919521390702
0.1744478858861239
0.17444671986279767
0.1745118973614746
0.17456082207681906
0.1744482713729246
0.1745524668001088
0.1744509152010943
0.1744672543481694
0.17454730085718664
0.17444726483155595
0.17455460634892422
0.1745598195281135
0.17453236141199513
0.17446342906942466
0.17454781931588087
0.17442538819967549
0.17443941345051317
0.1745475292571848
0.1744353107446891
0.17445653439857894
0.17453776500093887
0.17469944997939102
0.17439293769166794
0.17444692169348186
0.17449419887314147
0.17442320154237836
0.17449095547600602
0.17442102121246691
0.17450236694478813
0.17451110408156967
0.1744170018331058
0.17447418592012204
0.174590379086193
0.17453435362869418
0.1744463275220288
0.17445499352210847
0.17456861678866886
0.17457050601610202
0.1744043159751699
0.17453908077659586
0.1744392623274372
0.17468017908595154
0.17442962244681268
0.17471055871161928
0.17449167868781704
0.17445332889843873
0.1745134845369599
0.17461206293635262
0.17439300422313958
0.1744526113690377
0.17443512378767917
0.17444285722877934
0.17449701864407569
0.1744501670775694
0.17450812319617384
0.17441508127095048
0.17444746431131683
0.17453085346849742
0.17447029643693224
0.1744798874021675
0.17451248989898432
0.17455815656448145
0.17456217036134292
0.17445108754450944
0.17446216198875358
0.17459095603702224
0.1744733923738329
0.1744396709358878
0.17444569785456812
0.17469044714696524
0.17445735318369773
0.17448563127021297
0.17452333066691086
0.17447812736303248
0.17443902520240312
0.17447194525339
0.17440504656203204
0.17446251493339288
0.17446536777282323
0.1745179248188345
0.1744642017226711
0.1744486329753919
0.1744418051911996
0.17455604016709195
0.17451409827353442
0.17444106822526176
0.17450919171991391
0.17446035803140716
0.17448300068795572
0.17447039504454495
0.17450944571938173
0.17447913152981592
0.17449200571450194
0.17454922010739857
0.1744998507164995
0.17441092941327818
0.17452520567954577
0.17441363930799017
0.17443090224814992
0.17457015352934604
0.17450537323619322
0.17451043952600273
0.17449728800602815
0.17442965976248812
0.1744873700651238
0.17451080098140676
0.1745133596811339
0.1745387637572024
0.174469795037725
0.174461249310251
0.1745055108938138
0.17450268402531996
0.17443093787733693
0.17450617241036034
0.17455458945353244
0.17440824021362777
0.17440294008610482
0.17442310179919088
0.17449294562152592
0.17444946048720975
0.17442405237069203
0.1746180604322809
0.17447706312907488
0.1744709796164461
0.17444239245292067
0.17446849226196776
0.17447378614006576
0.17443265226184104
0.17447693469053466
0.17447796763617338
0.17456668652627827
0.1746295618548489
0.17450046082144008
0.1744304469291243
0.1745504839075862
0.17454049716903697
0.1744286492437585
0.1744151362778869
0.17444103575966044
0.1744821466964742
0.174440889220883
0.1745134032799315
0.17458685869920246
0.17446856536648683
0.174522401064194
0.1745128462238913
0.17455543273834948
0.17449510021757983
0.17445859642493827
0.17439075553129052
0.1744989684567712
0.17442732045927342
0.17445886565725643
0.17444669222753095
0.1744181147912919
0.1744938989693243
0.1744600455369728
0.17453677619102753
0.1745369082781336
0.17446313038315478
0.17460751810504765
0.17445107546470132
0.17442201602841018
0.1744212275918221
0.17461410155731433
0.17448119191350492
0.174434412925917
0.17448172866333525
0.17441673659567405
0.17451256510252675
0.17448049513821148
0.17447420414816495
0.17447756718493201
0.174515626132229
0.17453012565224027
0.1745083338573279
0.17448788605704507
0.17446496661648014
0.17456190429497281
0.17453493146294163
0.1744759399036765
0.1746102055236793
0.17442071479015878
0.1745287654401075
0.1744934603605911
0.17449828472645007
0.17454919871850624
0.17444146589877385
0.1744183165599127
0.17442926577405618
0.1744666947745627
0.1746725893798024
0.17447746292580865
0.1745008351452959
0.17454315204333154
0.17447965455468326
0.1744275685706148
0.17452239263817743
0.1744354650534314
0.17440094804332307
0.1744785922800796
0.17439298044305576
0.17454910011494584
0.17445402745534416
0.1744295633190462
0.17449979750462802
0.17448932599265454
0.17448646975488996
0.1744330048613568
0.17457473200072263
0.1744908548857431
0.17445295726608967
0.17449451753120207
0.174422471784184
0.17444121780105754
0.17445202752310135
0.17450712619010778
0.17441321115544992
0.17443154510870987
0.17445833246163744
0.17450736113997842
0.1745944349373965
0.17461198457100865
0.17448944300859565
0.174444768493845
0.17441329228803032
0.17441741372642636
0.17445385082763934
0.17451098848987426
0.1745125549000642
0.17443552413237104
0.1744719240008963
0.17453432183596823
0.1744143825283065
0.17451021809826575
0.17454329890357298
0.17446134503588862
0.17452833819718008
0.17441394520887665
0.17449529834175176
0.1745073323194353
0.1746345710801149
0.17444605892133724
0.1746397887702596
0.17448264005232578
0.1745129527400702
0.17448591432520305
0.17446722087731806
0.1744877002894901
0.17459603179665223
0.17443223536046357
0.17444021959727823
0.1745266200654144
0.1744131717901807
0.1744099950064628
0.17445836031969308
0.17451145652443747
0.174455186437161
0.17449922641513774
0.17442667171897058
0.17444272634199456
0.17444559981034904
0.17451534860076914
0.1745063972595543
0.17443144026104793
0.1744544328550726
0.1745039355842508
0.1746888891541568
0.17446549445046838
0.17453296364638
0.17451207075283934
0.17445003572407908
0.1744507502487671
0.17453781427672788
0.17456138061104606
0.17444518553383037
0.17444435437203945
0.17450294096730992
0.1744558391269355
0.17450628808788468
0.1744452549599471
0.1746343530752443
0.174457716836304
0.174494630481831
0.174476646640219
0.17463094405926452
0.17460167265138396
0.17450052916846684
0.17451817566451577

==> anc/HeisenbergRFC_J0.01pi_L5p0.17.dat <==
0.18646365757554723
0.18650614514161262
0.18640946294341168
0.18644469613684972
0.18645483716127242
0.18645447955220584
0.18645070408052342
0.186431662493485
0.18646751640072598
0.1864400068072493
0.18654085256120223
0.18640536914833558
0.18644022546954117
0.18643341697546637
0.18641182286259467
0.18647783570632404
0.18641274281160614
0.18641907943948718
0.18643512822910527
0.1864893780692631
0.18644511751117676
0.1865014503768101
0.1864402244922907
0.18651028112774357
0.18646397781624208
0.1864598130597152
0.1864451877387335
0.1865466892590787
0.18648005763783662
0.18656370215669016
0.18658960624683857
0.18642058653903684
0.1865915179293951
0.1865017544086984
0.18644330459988187
0.186483364408351
0.18643860491740852
0.18642587260237445
0.18643799985217457
0.1864584958036018
0.18646311123256262
0.18642164160548003
0.18639739243886622
0.1865143245523924
0.1863965743133283
0.18640617551845184
0.18641790165122793
0.1864172686433654
0.18660861663197906
0.18651263007601365
0.1864438624266042
0.18644421436136077
0.18648434264359187
0.18655398540403514
0.1864534261820121
0.18647045480004462
0.18654316776334948
0.18657131691237064
0.18639759845452142
0.18669821277957777
0.18647039865667397
0.18647667775146962
0.18650944017551796
0.1864384778353806
0.18644442690300198
0.1866715910317385
0.18642088188322156
0.1864625014967494
0.1863959429386513
0.18643350698316194
0.1864414088807785
0.186544875809219
0.1864997106441357
0.18644045476493123
0.18655572606902193
0.18643498569673997
0.1864152590006195
0.18638215298272973
0.18652906518821727
0.18644881314712494
0.18649728003053412
0.1864611217907375
0.18639100824264243
0.1864403606902536
0.18661544512525816
0.18647446870511905
0.18644188329387235
0.18642892363921024
0.18652745478682387
0.18643664672754606
0.1863923132060912
0.1865207073460565
0.18648102086805474
0.186506598652021
0.1864868045461533
0.1864154800470457
0.18650079448603762
0.18661967518963168
0.18649133159482198
0.18643817652347414
0.18645942061781778
0.18637217208316664
0.18639926314892302
0.18653891095732056
0.1864360873809271
0.18649553074971645
0.18640116339976653
0.1864581861579367
0.18647899181701827
0.18649733257769485
0.18649366600764725
0.18649050699185987
0.18647935496081267
0.1864010627120029
0.18646963229647118
0.18651803055315622
0.18647293143061544
0.18644683665545392
0.1865838444022226
0.18640121598572165
0.18641044337587537
0.1864586421565651
0.18645206611387038
0.18665064262348047
0.18638617425789483
0.18644647103660456
0.18649386775728774
0.18643933358307993
0.18649424461733138
0.18646002181121213
0.18649572128388422
0.18645983304131242
0.1864360967303559
0.18641719398268436
0.18642611705516127
0.18648674544612415
0.18644938975612307
0.18653305862321032
0.18641674333180933
0.1863925858902483
0.18663272276156642
0.18643894650360202
0.18648509588510775
0.1864403622749555
0.18647164574549244
0.18647441196327513
0.18645534912923487
0.18644005563124083
0.18643727816519245
0.1864112069188348
0.18650479021310368
0.18638102795586878
0.18642429056577098
0.18642568482302976
0.18644294653343774
0.18659494206344687
0.18641773399021871
0.18644400783853446
0.18641512244455863
0.18657348155255774
0.1864536833599721
0.18649626896755203
0.1864383031036129
0.1865635056565268
0.1864238135318632
0.1865875014924977
0.18646759567139573
0.18653665701832725
0.18648803918513854
0.18652638087966647
0.1864158843259944
0.1864184937539633
0.18642717890523994
0.18648790115551725
0.18644434640002203
0.18646366925733668
0.186442567833969
0.18653086481092998
0.18645837460356418
0.186495799093598
0.1864329744674144
0.1864813190292057
0.18666639970530244
0.18637132031605783
0.18654395835121468
0.18643576012764165
0.1864175831054879
0.18648031423249156
0.18640191646000867
0.18658778537432585
0.18641679339386832
0.18643850058365039
0.18640471133414552
0.18652151131529343
0.1864544190967806
0.18646038412508792
0.18640626139759453
0.1864171779129179
0.18646693684560015
0.18643168790876463
0.186421496355081
0.18660712612648764
0.18648521416396194
0.18645405185325803
0.18645967136315383
0.18645415226870238
0.1863960604358492
0.18640627964401366
0.1864801549971609
0.18651194778520147
0.18651696529496617
0.18640634148574473
0.18644703981561
0.18642255298330823
0.18644872206965052
0.1864018074209157
0.18639404971507795
0.18643215568961782
0.18657682630005795
0.18645187819271813
0.18655769803439898
0.18662418440356604
0.18646649576256788
0.18652168848649733
0.18641594466999142
0.1864430579765774
0.18640051772819144
0.18638372793451527
0.18641545498128054
0.1864944210333615
0.18648302391107832
0.18644179753142648
0.18644122580713116
0.18645110252648772
0.18681017033992744
0.18643445592249264
0.1864916358664145
0.18645606848802856
0.18646168387806047
0.18643640232862618
0.18644302403198973
0.1864831635066471
0.18653155386694142
0.1864441654378286
0.186500585989332
0.18642959453160973
0.18639987883789885
0.1864243825750736
0.18645393073196406
0.18654118156809452
0.1864789096059065
0.18645397954367457
0.18645372746775474
0.18647908078350464
0.1865366639438068
0.18648714969400162
0.18645546065091045
0.1865266947447225
0.18665573309036013
0.18653490548874546
0.18655442750034743
0.1864411650215647
0.18647335657069944
0.18644461120244227
0.18640560991341276
0.18649342419561435
0.18659211401218184
0.18646588835978914
0.18650738997385546
0.18646020477893777
0.18643433125927855
0.18659486583210516
0.18639126068594847
0.18646829263299908
0.18640619591748364
0.1864012026242389
0.18650503046810293
0.1864919674914425
0.18643669381472117
0.1864013918084914
0.1865030904041039
0.18662349350946336
0.18656085229156696
0.18642572436559102
0.18652733274054892
0.18652380323119347
0.1865190205697312
0.18648565788478622
0.1864220568653679
0.18649063497180465
0.18640042928194367
0.18653715466938356
0.18645810956349151
0.18647207951964093
0.18649932023123
0.18642637986468794
0.18647013903876555
0.18641239821710845
0.1864855149765548
0.18644575487753806
0.18644986707746544
0.18652293896587505
0.1864415035227425
0.18647344492249204
0.18650299436075343
0.18649281429054446
0.18649410325564797
0.18640094219508496
0.18644235582741459
0.1864377659844892
0.18640755630866646
0.18643966608529736
0.18649577175700055
0.1864399800416197
0.18649007252351152
0.18656639714415524
0.18649089331202945
0.18653802438196257
0.1864473679265428
0.186740430549465

==> anc/HeisenbergRFC_J0.01pi_L5p0.18.dat <==
0.19854635536666754
0.1987368944547572
0.1985306634952818
0.19851727491442597
0.19854147479319628
0.19862515657814597
0.198649848265882
0.1986454539615576
0.19857117215214387
0.19860258654587984
0.19867146856406007
0.19852449291524937
0.19865956736493906
0.19858004824820438
0.1985941544664322
0.19857919593882126
0.19855822201142537
0.19853352643951974
0.19850296729249078
0.19859120331080318
0.1986126614912278
0.19855653609649032
0.19875794940245617
0.198556385458375
0.19861604229922286
0.19865235838070697
0.1984814239594217
0.19856054335168113
0.19862469496561277
0.1986639146435648
0.19859258314679057
0.19854239571082297
0.19855829634036148
0.19854634918527259
0.19858794316843392
0.19859963863263486
0.19857437340340037
0.19854952933136222
0.19861068683163696
0.19857609641027726
0.19870048260849818
0.1986027734738501
0.19868427374256906
0.1985427881592025
0.19855868005023602
0.19853364518688346
0.19881315455367546
0.19856321512836958
0.19856911691798082
0.198613779682431
0.19853787130903858
0.19862648121534243
0.1985856675151826
0.1985583694260419
0.1985527510028214
0.1985733409784026
0.19868319263420828
0.19874766150521112
0.19873645755699823
0.1984990831129497
0.1985644877767292
0.19889520198947905
0.19862271210309076
0.19854304368680156
0.1986063087264027
0.19853463296968926
0.19869142540792334
0.1985544230109481
0.19853877715467858
0.19860491515364734
0.19862726883576176
0.1986053770627274
0.19856285160338158
0.19858571752294873
0.19852933263000241
0.19859360231503945
0.19854517472716582
0.19861344293179703
0.19866963695858034
0.1985565524240338
0.19854542549081347
0.19859954745131492
0.19863017054414528
0.19861319309586672
0.19856347810103742
0.19856943387483036
0.1985781736906477
0.19861740881759926
0.19858299697816478
0.19856852624744684
0.19854268277473516
0.1986733066989797
0.19852313078187017
0.19850908628810202
0.19859719893302394
0.19850590976318372
0.19871303969466167
0.19852177423848302
0.1988151252061093
0.19865537368102346
0.19883453098804746
0.19858955683882604
0.19866280231934913
0.19850989972118446
0.19857970579490572
0.19858916874002555
0.19857129238802315
0.19856153483868919
0.19853640212823045
0.19854395465690852
0.19867751481333867
0.19859046920558449
0.19856827446890313
0.19851503699165088
0.19861625373214423
0.19860992511951514
0.19853739916808572
0.1985655163865585
0.1985421615534062
0.19887716011082746
0.19852455700814367
0.19866837924606973
0.1986188099389737
0.19859074326291412
0.19855857782706599
0.19860805746238513
0.19858207072908768
0.19851957972730408
0.19854676692982182
0.19850869788449022
0.198558845247693
0.1985464486390936
0.19855636823534822
0.19858421612165109
0.19852503602707677
0.1984984917991381
0.19857736647576252
0.19855032256557642
0.19858097886574916
0.19853497379318402
0.19855438169009534
0.19857004103359366
0.19858607557068514
0.19853592320914415
0.19853551475713802
0.19860718364795873
0.19853176328562389
0.19854113740193463
0.19851610005870532
0.1985671136432591
0.1985247593819563
0.19869347198882042
0.1986143707826408
0.19870509223613625
0.19861436292796422
0.1985827148356156
0.19856721071932332
0.19862787983199662
0.19859887997008957
0.1985797562346077
0.19856067548024472
0.19858253565778067
0.19859174008137181
0.19869821019047262
0.1985485320222057
0.19852374415734286
0.1986766699314459
0.19853641964337976
0.1985845207223408
0.1985684965973004
0.19860528317164813
0.19852549091526367
0.19850591428643333
0.19852453395342073
0.19858123224643026
0.1985486648568763
0.1986320025028059
0.19867140666597816
0.19857276878871155
0.19859862666316644
0.19859142049990025
0.1986180706762306
0.19854478665825262
0.1985514732886248
0.1986151825382791
0.1986064071246968
0.19855147181348268
0.19859668607816347
0.19864076572119138
0.19858842285722372
0.19852158141885684
0.19853208821098373
0.19856343668960255
0.1986481725706574
0.19858753750562758
0.19854811339920742
0.19859617994465453
0.19856460060664774
0.19871176353233092
0.19862614698451228
0.1985186181658845
0.19854810048384508
0.19855053749853158
0.1984825127945655
0.19859688183903088
0.19865205627198132
0.1986117949115977
0.19854518389485112
0.19879225814728235
0.19857611181397636
0.19860280645146702
0.1987072099897665
0.1985772632263983
0.19855030206874938
0.19851605651016466
0.19862526624974958
0.19856560726319702
0.19857801602365677
0.1985040726317
0.1985402043160436
0.19858384984002495
0.19855564885884738
0.19857343693058704
0.19855944807158826
0.19858631123427756
0.1985837334087515
0.19864913449314323
0.198545501488723
0.1985757876769156
0.19855242968459721
0.19857329042164834
0.19862359821048886
0.1985523359781762
0.1985687493320842
0.19860804868572526
0.19866955960148386
0.19856266410800424
0.19858416005159385
0.1985137261887346
0.19857711510410997
0.19854223640988333
0.19854018401896578
0.198608159552143
0.1985797258525487
0.19853126264221252
0.1986111095695553
0.19861095531501477
0.19849582389709983
0.19883791301563566
0.1985282231704919
0.1986250743595028
0.19856650781812
0.19858050983405878
0.19868284698992056
0.19868545690239056
0.19854695985386878
0.19864033204657516
0.19854432474608297
0.19862607221781656
0.19857234990905015
0.1986183498117845
0.19855715032034094
0.1985883446223455
0.19862357076484632
0.19859422649533728
0.19862444998119153
0.19854522841195016
0.19854982985876993
0.19860064089410434
0.19862175662559894
0.1985250061981563
0.1985279688615542
0.19858555832808408
0.1985909910353593
0.19854433007634675
0.19859882102344334
0.19861158367793771
0.19855726791295447
0.19853939583946592
0.19850551307932068

==> anc/HeisenbergRFC_J0.01pi_L6p0.01.dat <==
0.01008496071472841
0.010076809544175318
0.010073726743718406
0.01006461555468197
0.0100733350319251
0.010072919862542253
0.010085147129053259
0.01008323775381472
0.01009996479993221
0.010066395969742412
0.010108309157543375
0.010097791454851185
0.010080276165789345
0.010075953048569794
0.010060274623882518
0.010059074099186766
0.010068820278402455
0.010066881547036527
0.010100778870449786
0.010063176719722488
0.010081737305483314
0.010082201336512364
0.010071908200976108
0.010096117939803398
0.010071272405264831
0.010082718463798128
0.010061630743926993
0.010094359940858723
0.010076617635390498
0.010154263987377352
0.010061399369855721
0.010085804579210645
0.010061893864426623
0.010064669896871272
0.010057703069292722
0.010100728636420305
0.01008190101645364
0.010066505469260816
0.010081075239125515
0.010083989435934282
0.010074717438179446
0.010067051556085992
0.010093532699841673
0.010065460386978262
0.010065368024080616
0.010060964622821281
0.010088131443526095
0.010061790102414724
0.010063256061380638
0.010093990099288214
0.010088252580817574
0.010083196963224966
0.010071146125810905
0.01006459869734442
0.010067633578722989
0.010082651595908057
0.010068233805630456
0.01007380090766852
0.010078447098518154
0.010066859986381026
0.010080640833776069
0.010089767043513389
0.010094514566789359
0.010067884343138107
0.010070520897180392
0.010105372317648423
0.010068735764298288
0.01007233660211649
0.010107464271234051
0.010071803539984688
0.010063212344200352
0.010097246776147893
0.010084543027374491
0.01008310570617017
0.010094818771477904
0.010109973454701975
0.01008518574096908
0.010084754276704775
0.010067754607268572
0.010113771292039662
0.010083846352609033
0.010078093638145826
0.010059521580389294
0.01010191081104325
0.010077067750218055
0.010070875397030294
0.01007201043371042
0.010058914468185331
0.010083877607849718
0.010064016621995521
0.010075120633428341
0.010070072053717042
0.010071181983925113
0.010068517843507655
0.0100783574026258
0.010061604465954428
0.010086171923118439
0.010095323777228484
0.010100020920567563
0.01006520785999767
0.010074456024793507
0.010068391282647002
0.010129653625950289
0.010065634292780129
0.010116627563943931
0.010074956443446772
0.010076644723559638
0.010067374351545913
0.010104215929084944
0.01012295779793728
0.010082078214574042
0.010076435074486455
0.010082894261473229
0.010066705392401282
0.010116203225425417
0.010078139510060332
0.010061672118543048
0.010076065558778017
0.010063727040800382
0.010075056077593401
0.010178721373099357
0.010072085063985539
0.010086013985073446
0.01008695311118146
0.010072480557839904
0.010077316882936676
0.010138579133584402
0.010082422456331213
0.01007986025704048
0.010113949838339378
0.010078709244911312
0.01008687978468987
0.010076560582484203
0.010066533750200725
0.010070639129270056
0.010072645249840776
0.010069239875604296
0.01011866671525817
0.010085165194025001
0.010061666440291031
0.010055541131183534
0.01008519400211141
0.010063488724439329
0.010083008240505573
0.01008176643534921
0.010065735861031877
0.010118310074945736
0.01007262601848217
0.010065431460484796
0.010063932046420507
0.01010416676606648
0.01008334457791429
0.010074284607358326
0.01008073030978334
0.010084074927172892
0.010072641685052121
0.010082704706382306
0.010071243365310017
0.010082167132975557
0.010064551422045634
0.010092011813151601
0.01009101305420035
0.010068553947586344
0.010066651441962322
0.01006373036869731
0.010089132694878855
0.010064417195051642
0.01009214256960611
0.010104721755210608
0.01008203208877151
0.010065699084737836
0.010068315532086819
0.010075246200349554
0.010068874986861402
0.010062425462791662
0.010085318433679264
0.010064255771822897
0.010069468964418548
0.0100813038939454
0.010070687109266441
0.010092647664376576
0.010122368702053177
0.010064927344378223
0.010064627989129606
0.010171307572859008
0.010073616468471372
0.0101244262669453
0.010081859546691035
0.010114076736854887
0.010071773199888053
0.010088743292515575
0.010085376251973262
0.010086151772335112
0.010120145284732464
0.010070784514898012
0.010080545939394144
0.010068330344391262
0.0100625741403926
0.010094945664495663
0.010085938714580425
0.01008032926422057
0.01005895559710869
0.010129466199433512
0.010069726410772528
0.010083995249959623
0.01007415634811003
0.010081318511983897
0.010081035620026525
0.010145253005789548
0.010067111390148334
0.010069647456959251
0.010092442178994252
0.01006414202126885
0.010067032812145887
0.010072353865963987
0.01006861425635986
0.010064613057086348
0.010107357408182888
0.0100992190539637
0.010075275647132922
0.010063693250414198
0.010133149745457388
0.010081061596862263
0.010058541938736922
0.010087054004726228
0.010063796033077435
0.010095026293494628
0.01007022437987357
0.01009170120601963
0.010066177183430702
0.010071094668364864
0.010068487153191192
0.010084415683816279
0.01010161294594319
0.010130938035758279
0.010081705234541175
0.010066280561153423
0.010089904295483964
0.010076504924498846
0.010073692358987587
0.010132979821837744
0.010062913431135346
0.010070431491361775
0.010076422510205263
0.010070260825014452
0.010077781844312692
0.010098871684952514
0.010072162786121027
0.010061594652910715
0.0100960015333599
0.010074019744420782
0.010078754882172483
0.010065044268331382
0.010060584213656612
0.010067014231676864
0.010071646553417423
0.01008520910115175
0.010074814697288001
0.010082434786082957
0.010063051057905932
0.010086611480150451
0.010067306841129603
0.010073595289708748
0.010075622305732019
0.010077247070791119
0.010106158411979203
0.010116590128137006
0.010071104763119981
0.010121221950274761
0.010074354583354402
0.010067375515246453
0.010109456424433805
0.010114298243004072
0.010060696205009986
0.010090078756103049
0.010089758707254011
0.010077829297712105
0.010075648691770784
0.010074310209226117
0.01006390528617013
0.010068577491124636
0.010095831748554
0.010065862424611974
0.01008767694592553
0.010065701232008546
0.010079844993009755
0.010074949776511926
0.010062191150010022
0.010062514186013229
0.010067768602435623
0.01006015824924461
0.01007338258071196
0.010072326655708834
0.01006918196699815
0.010071762637457259
0.010079664243596064
0.010066649947506986
0.010061487406629524
0.010105310979438583
0.010085691371146559
0.010056480124105158
0.010079767360761905
0.010060457626543567
0.010066249049713965
0.010068781345470446
0.01008929491872641
0.010064270836969218
0.010063410065189399
0.010104281646005901
0.010075992916444234
0.010080013560269264
0.010091934618432781
0.010072285581888087
0.010065429605371237
0.010077288751595807
0.010074932923197139
0.010072609441026517
0.010078402903429984
0.010075420135329369
0.010069587561586848
0.010067664025109627
0.0100751465298235
0.010111341960862113
0.010086692917773322
0.010073996375870392
0.010087573273489933
0.01008726152992816
0.010084826291196222
0.01006036089020259
0.01007931701879058
0.010098963477525657
0.010085472783294153
0.010069442420732164
0.010069895298961485
0.010110032936048846
0.01007198344376275
0.010083921180504368
0.010095278264833482
0.010113897568598306
0.010086806863550324
0.010153125970070006
0.01007000414102022
0.010068696711440738
0.010074122154322854
0.010094251558106417
0.010087274639995564
0.010063595319998501
0.010086065866653246
0.010104548525202426
0.01008014562757972
0.010068827849175097
0.010076860777399842
0.010097352279824608
0.01009194127710237
0.010109975701141444
0.010074711962843744
0.010087488236569575
0.010084207323522856
0.010071099965555348
0.01009756033048262
0.010091012761271004
0.010078478177255016
0.010071167246229138
0.010077511213174692
0.010077363558605328
0.010064257256365047
0.01009050812117894
0.010138776397052997
0.010067875953023402
0.010099347697283798
0.010098229068821775
0.010105490130608038
0.010075862068750212
0.010087376308259805
0.01011638903918762
0.010097208215550046
0.010072824573760115
0.010057565780408978
0.010070559739651272
0.01008740898219279
0.010070449109012027
0.010059309184100943
0.010066151905629655
0.010084665249625821
0.010068838724867796
0.010068543022900249
0.010072537223545456
0.010086321693308845
0.010093768622854762
0.01009551207900637
0.010114882788601249
0.010161337750710583
0.010073019548539341
0.01010162918648587
0.01007090434900953
0.010062711118554639
0.010061680261017777
0.010144282440858958
0.010062164154361702
0.010078781705443872
0.010071209627753193
0.010080069665499545
0.010145781661214314
0.01006149645458283
0.010109234439279054
0.010084055851849618
0.0100703813060508
0.010065089863128375
0.010084995510232989
0.010082464689382219
0.010133857695725734
0.010065929277958834
0.010089586919418506
0.010071521173917426
0.010069110143493201
0.01007856114927867
0.010067456001785244
0.01009386065253546
0.010071316966786321
0.010065435805145894
0.010070129125403532
0.010090105456338825
0.010071456146757736
0.010071957357631018
0.010086635754940346
0.01008683134667571
0.010075658160680132
0.010065546740612207
0.010104282707017043
0.010068369652577394
0.010100650169973803
0.010069542509520286
0.010080308051968837
0.010092701129502583
0.010079946617847467
0.010064863206662902
0.01005995569188781
0.010085543250494081
0.010074936805906407
0.01007017539390724
0.010091564309881217
0.010129113136652263
0.010065859773109604
0.010070190371144382
0.010078707249136282
0.010095234128040042
0.01011124329135239
0.01007618834481225
0.010096731205407742
0.010061388196390117
0.010086892620718687
0.010082969360097404
0.010063618440388732
0.010094776066206715
0.010106597680213752
0.010077793856940798
0.010066958227179965
0.010065112007363253
0.010075771263250485
0.01006302204058772
0.010108427211084254
0.010071838474053435
0.010113629531519909
0.01010966307177801
0.010128849751255718
0.010090829979625801
0.010136634350203455
0.010080667641535835
0.010074127800504436
0.010066473095763095
0.010071274664823911
0.010072051498575312
0.010098493537880986
0.010076495702376833
0.010095356836489284
0.010172679174474092
0.010061743413585041
0.010077720947435014
0.010078159044211589
0.010088492151398584
0.010064007100057492
0.010098027435015334
0.01008076740853613
0.010095602048144192
0.01009983725679802
0.010132867387536782
0.01009887996769412
0.010074151850078079
0.010071365396856961
0.01009144232413418
0.010077913826670788
0.010064007326412857
0.010057867067331623
0.0100746617487732
0.010104181927045838
0.010072239736249372
0.010074347699029615
0.01007206908923652
0.010069867956326868
0.010074457406123248
0.01006583441488988
0.01007651615793759
0.010078889004022065
0.010071619179572317
0.010066860793341799
0.010105462528261978
0.01009450421849036
0.010063617780192905
0.010134225872845048
0.010077557753074387
0.010107287121184368
0.010083496228102092
0.010073863655847438
0.010082041671243448
0.01008079970101116
0.010071770493068727
0.010081692292405547
0.010103375246970386
0.010077348686388366
0.010062575781084453
0.010079306139523738
0.010072697716095973
0.010071811376060731
0.010083179200335208
0.010060759482543109
0.010081873933932615
0.010069314777759271
0.010123175294521551
0.01011862850676796
0.010081127411444698
0.010071769494511055
0.01006462599560495
0.01006231291544227
0.010080558859426101
0.01007010241597459
0.010073121571769693
0.010148386267953936
0.01006807148340009
0.010085053046165547
0.010068580548362639
0.01006067862478441
0.010103423751277067
0.010062950756828216
0.010066788127108936
0.010065598208393615
0.010081058560350156
0.010120075527859412
0.010078166954802615
0.01007003018528099
0.010062437108023356
0.010084129352439327
0.010070346417647327
0.0100642986126597
0.01007315428128736
0.010065416206150937
0.010079623541470321
0.010091525740003748
0.010077731687600695
0.010079730602884609
0.010062882414282801
0.010069847630156567
0.010062778157083105
0.010061322053533472
0.01010578511706098
0.010072463844904607
0.010088620261897475
0.010070181363361713
0.010078556791757969
0.010116259071597656
0.01012126276792227
0.010064861816938987
0.010090259575049103
0.010067425484138729
0.010070593121704509
0.010082191935955519
0.010073162586446074
0.01007786664321229
0.010059771001023989
0.010084881203299222
0.010062058485082253
0.010145495783254573
0.01006289555321211
0.010061333511071087
0.010122696279954756
0.010135015649160492
0.010074955223251572
0.010064674861522037
0.010064933854363842
0.010067544612604649
0.010070325170852077
0.010124240571851028
0.010071624876633363
0.010067856517097334
0.010161645882714891
0.010062633391039038
0.010077761958063017
0.01006760106928097
0.010094914169864563
0.010071102013363755
0.010078915343090952
0.01013223720804443
0.010092326903003901
0.010127102542675867
0.010089308453691569
0.010077225917721358
0.010081052404071035
0.010062970833961913
0.01008260104287302
0.01012126010679966
0.01008441253836775
0.010074004355206974
0.0100701791257071
0.010101439326535106
0.010071428221295375
0.010084136100196062
0.010062218848700566
0.010064626397231626
0.010066623571191044
0.010060870219856313
0.010085610706621709
0.010072246915030666
0.010071035632679389
0.01008436326034727
0.010068701980537885
0.010085366201754493
0.010087225748447367
0.010065935288569017
0.010087463750079146
0.01007101562524135
0.010062498489459915
0.010066437847920457
0.010065520740218834
0.010068662566315717
0.010088578750632293
0.010089798802088172
0.010089047522889317
0.010098261246821831
0.010075836568322241
0.010074855640497373
0.010058706666654968
0.010079121419634275
0.010066949164027155
0.01014674979969181
0.010077988245164059
0.010070535345149524
0.010061162394169813
0.010080621574722604
0.01007727078871998
0.010106421919992715
0.01008408126235523
0.01007852542702175
0.01008327015689755
0.010087634417348501
0.010097452249171312
0.010090181125791313
0.01005926762229163
0.010080293672080392
0.010069168383966837
0.010090597147091358
0.010103503861387761
0.010067535344527454
0.010096297020699765
0.010124017480869694
0.01005883538858742
0.010124273042465735
0.010073210597879157
0.010098350969346921
0.01006412915875838
0.010074679848054695
0.01006555377859574
0.010124034373778536
0.010072446270290523
0.010062688054747236
0.010069544684786266
0.010070216703183065
0.010093636545790104
0.010078134703749596
0.010072444263139992
0.010084744571054426
0.010100674095505472
0.010068681925780074
0.01008492325541013
0.010068639986751945
0.01007805495951438
0.010095864611779932
0.010122516779969844
0.010082777597422581
0.010085921979673859
0.010093620809631849
0.010107439038341175
0.010080275769342962
0.010061886682984435
0.010109984950968997
0.010169887426855796
0.010108011246399741
0.010133202706157786
0.010069340707367811
0.010080808127498429
0.010111808896825418
0.010076231056628304
0.010090423344795043
0.01007537396035601
0.010062885533486015
0.010073278139736356
0.010089559826483512
0.01008628643521619
0.010075093444987221
0.010067008223573155
0.010088387153926813
0.010072093736853836
0.010098389363393656
0.010066895560134992
0.010061790432318246
0.010062143140360226
0.01008239711774029
0.010077011373959941
0.010072907759938531
0.010089399470299146
0.010081404679690294
0.010063169243128528
0.010066763032188208
0.010062833200475902
0.010059825565502065
0.010082235012028696
0.010070756832513881
0.01006579158513914
0.010076277486922563
0.010088738727914893
0.010070821253936992
0.01007988240617075
0.010105412339562829
0.010080059310340384
0.010084211714390688
0.010130289743437658
0.01006885985907923
0.01008983884835683
0.010062885604277752
0.010072023335764745
0.010059768248754921
0.010069922571968802
0.010074619955276722
0.010079546812262126
0.010082532109072307
0.010070061442459049
0.010061810032916467
0.010087985124938534
0.010087541483987137
0.010080823364709843
0.010069665394489535
0.010082870286476503
0.010078894082794507
0.01006957060812172
0.0100736307304203
0.010087532035375851
0.010082500451767791

==> anc/HeisenbergRFC_J0.01pi_L6p0.02.dat <==
0.020259030572924996
0.020237682039476547
0.02028663090099275
0.02024520698688501
0.020232746003176143
0.020255808844530626
0.020218577330735094
0.020275597793645298
0.020241940419894397
0.020243965210070474
0.020242189848736634
0.02026009518675594
0.020239353331905175
0.020228221311971186
0.020229878199911837
0.02025407113086475
0.0202583120800911
0.02024415598913436
0.020261094713401255
0.020249913368471335
0.020237607709008034
0.020244151088080874
0.0202338936344682
0.020341346037022288
0.02026830269199331
0.02033285418402312
0.020382044936301195
0.020261102379640013
0.020251201215508007
0.020232473555976814
0.02027956962598823
0.02027165309954264
0.020290442550105436
0.020245762040699937
0.02032254081236583
0.020257466552226974
0.02022492246977714
0.020279073944845898
0.0202861899601379
0.02028047737734428
0.02023657086094074
0.02023263562676536
0.020252093802261614
0.020250993841548368
0.020229088558981173
0.020236439384695624
0.020235034307364674
0.020269948646563302
0.020226229064340587
0.02024696137725845
0.020301225557214243
0.020231035627502083
0.02029234826663083
0.02024203623639962
0.020272754401059932
0.020265555286834297
0.02025568329807335
0.020309330698930112
0.020274455571793453
0.0202390354963563
0.020230163497825342
0.020235766445441197
0.02023464581486185
0.020258817685398573
0.020222384532474734
0.020213520789513162
0.020236203641107668
0.020248312504691522
0.020240476847922267
0.020289117735757468
0.020245952914587625
0.020300855048759475
0.020229339872464804
0.020250169233449054
0.02023562094251111
0.020241447133463406
0.020227930199432396
0.020239897714846477
0.02024512983955638
0.020256208774017875
0.020245995465921488
0.020272621593497766
0.020235414932771933
0.020224172126618943
0.020226283397344096
0.020250366669143212
0.02024863904376372
0.020233221003849496
0.020226011687366634
0.0203293714157672
0.02022193990330121
0.020229013322199847
0.020210778451732997
0.020275447385394302
0.020234293357923632
0.02025757719428936
0.02024515131188557
0.020261172695427956
0.020214431634489056
0.020270832937392066
0.020247370210232478
0.020238808379167198
0.020240111692439684
0.020269000226086947
0.020289378874500955
0.02024472231826023
0.02022804817761452
0.02023879086534386
0.020240638941302125
0.02022726880781493
0.020225512172258635
0.020245015274902276
0.02022708589181806
0.020231066372847255
0.02028792913771484
0.020233184820327335
0.020239987053278802
0.02022414155190817
0.02022674113844013
0.02025577826436294
0.020260163746182402
0.020303420321082326
0.02032472748727529
0.020262617461447918
0.020237316843227094
0.020254428465939316
0.02025672376849186
0.020232586943426542
0.020236557876702525
0.020262190733816226
0.02024622654598406
0.020309116107877386
0.020247962882362917
0.02027004680031657
0.02024847597343033
0.02021975302187596
0.020227456104388787
0.020357631685119976
0.0202509565824387
0.02026407541323451
0.020250199239487485
0.02023051416162724
0.020231842208733537
0.020229310655990602
0.020257364620858455
0.020223808739302802
0.02023429498486072
0.02022948902626351
0.020253798873805604
0.02025896883113674
0.020247894971745253
0.020232379505787056
0.020245250181876735
0.020272361147296192
0.020268485825457525
0.02023483179171968
0.020255210796166805
0.020262856055568483
0.020225223763069938
0.020250542334915002
0.020248931890678598
0.02023393817319888
0.020231523967849947
0.020243560410607257
0.020224159597739745
0.020237606338054076
0.020252840590560168
0.020262868216195634
0.020256326806937057
0.020262454548648966
0.020228751291156276
0.020242533813272786
0.020226987093124087
0.020305596640232234
0.02021634155312693
0.020274220649541007
0.020243639333669055
0.020246776503733317
0.020310915775753724
0.02022977064113766
0.02026469585027378
0.020300978945829107
0.020226932922344804
0.02023482941633934
0.020270448716256037
0.020248071262038068
0.020228589925836402
0.02028742909936191
0.02025466289597408
0.02025282156520524
0.020274170560801795
0.02026219766192973
0.02023800429792793
0.020258543140561407
0.02022007385975561
0.020223065251090362
0.020255823187203547
0.020250703953790992
0.020241146387784098
0.020266018649627758
0.020306464175203025
0.020233262559539146
0.020218106116977545
0.02024471859253453
0.020230625508697215
0.02026813989409148
0.020238706701013416
0.020240221563387367
0.020235380580638153
0.02023214593225268
0.020239811285888545
0.02025852570358126
0.02024454426976316
0.020234074018761376
0.020263767522849935
0.02023288550323869
0.02026340465803187
0.020254414927596883
0.02023162346481662
0.020239019732335273
0.020232530939586893
0.02027218457626875
0.02023360479260078
0.020264766183298245
0.020223812997379596
0.02027107337794545
0.020247850420328815
0.020245124052114653
0.020362978808084405
0.020250374299033924
0.02026379448525288
0.02024692255731863
0.02022223533301172
0.020293540912554763
0.020228980979877343
0.02027420658329679
0.020226394398735203
0.02027426398546341
0.02023840086805179
0.02023479439812158
0.0203739642111456
0.02029745934878075
0.020224950035742276
0.020257836197061976
0.020300779893751543
0.020266098954516646
0.02027868253766118
0.020221619213994912
0.020229598031763645
0.020241921008981673
0.020273433342131584
0.02021579199351095
0.020255536841331502
0.020269833193805965
0.02024369724340997
0.020234326633601012
0.020238815773701117
0.020240386165726838
0.020228388610721886
0.020276756470904222
0.02022687621931171
0.020248598052696073
0.02024451135893175
0.020242389039096587
0.020214384152361643
0.020239908622097895
0.020222091245625008
0.020240972598645473
0.02023885412468268
0.020221045345466686
0.02021570887417225
0.02025098636161131
0.020280075517738437
0.020278904298522613
0.02027208461026379
0.020235178036396854
0.02022308229467006
0.02022753116323103
0.020263988014111545
0.02024193419477323
0.02023754659371178
0.020297762370696262
0.020220644643689067
0.02031353095353847
0.020254488084893732
0.020288564028560184
0.020233100190507208
0.020275626349560982
0.020225327274761833
0.020256555168142638
0.02022757971165575
0.0202884214842161
0.02023091659033863
0.02022993416804559
0.020260878221742384
0.020235266082952588
0.020253344745265713
0.020257451733413714
0.02023651349935163
0.02023302158830301
0.020294510013849115
0.020270853876015228
0.020248267635570385
0.020234767475881522
0.020332525900978168
0.02023470377896872
0.02022659016812938
0.020232916079153045
0.02026494017209386
0.020218884898195812
0.0204074296880446
0.020235834120930513
0.020257425695290116
0.02025071351583449
0.020353755513253923
0.020234072492344556
0.020218315196743754
0.020224738776816655
0.020223228708489565
0.020251611271477198
0.020215123199915103
0.020287491561751633
0.02026281062969177
0.020229725272214085
0.020222288481760716
0.020260591020602067
0.020291246212517947
0.02023584396364916
0.020224026025422785
0.020256391488584238
0.02023067556378498
0.020237684116602237
0.02025022055128131
0.020221783689555645
0.020241524854573287
0.020240679314386233
0.020253032442806563
0.020252182831025565
0.020236680357546808
0.020243138530621707
0.020239443687233873
0.020248568320914685
0.02022884582873048
0.020231560251511512
0.020234517580455528
0.020243365683410612
0.02021952883888902
0.020258643410848466
0.020250918030709067
0.020256398977742857
0.020346681538047865
0.020234768324436776
0.020223195757509187
0.020222467044847366
0.020242145914049787
0.02024576044788649
0.020227088400826924
0.020286403882516353
0.020231226151822917
0.0202572400837645
0.02023793385384948
0.020241540659426797
0.020280003533418942
0.020233124346574725
0.020239406173466236
0.02025521089939419
0.020235071028251568
0.020305879897071586
0.020258656461541916
0.020300018324606213
0.020320445529369846
0.02028864089955821
0.02021500664754286
0.02025042397457185
0.020247403896177
0.02025970790655037
0.02026228695840692
0.020225142265806986
0.020253441049114588
0.020227605835068177
0.020246853438691294
0.02022591404698818
0.020230485611652842
0.020221447369961985
0.020240267775591143
0.02025778864950728
0.020246479044998038
0.020300294040016025
0.02024148573703229
0.02023999015473051
0.020281483666319204
0.02030843443245778
0.020237735114009017
0.020280858890766917
0.020248865106678234
0.02025293940851782
0.020218625613266344
0.02023690467470424
0.02024384694502863
0.02026449332646475
0.020227775589523506
0.020256148835852014
0.020263222612217614
0.020252450903190323
0.02025227694617948
0.020246472027796253
0.02024079593243608
0.020254159075414967
0.02025016844150898
0.02024327276937627
0.020224666444442957
0.02022914587670791
0.020286172051021605
0.020230949954716637
0.02024573593048573
0.020225210328890967
0.020291596251906418
0.020226010187067926
0.02022024611071638
0.020264275827228312
0.020268782104330196
0.02033626692477814
0.02025074152188637
0.0202378517947716
0.020247545879604822
0.020260470718740885
0.020234572389957482
0.020253389376306916
0.02025707856209846
0.02023935893814124
0.02024874679792298
0.020232944340029597
0.020241921167733705
0.020231432171250213
0.02024235430351286
0.02025231220229526
0.020245536285006558
0.020236985372231342
0.020340449061899524
0.02022415050657291
0.020297035072825532
0.020223077874595
0.020255017379791646
0.02022720511175181
0.02023450000341004
0.020277551918782593
0.020228787796654456
0.020224130418283203
0.020228932438479102
0.020264973615316404
0.020276934889346475
0.020242810703865723
0.020270706602136826
0.02027960978087058
0.020291668309240393
0.020244686976218187
0.020322991314958128
0.020262239619985276
0.020242445055691186
0.020228677000264327
0.020225079256237156
0.020233352156517455
0.020232188537128885
0.020248365693806402
0.020276433108851015
0.02022937618471226
0.02023661352944735
0.02023381805439523
0.020239702823711913
0.02024314967180692
0.020293310479953582
0.020260200329089192
0.020234173709039995
0.02023970676481605
0.020260944562967776
0.020298022362992104
0.020261917222129056
0.020305257667617708
0.020244524944671303
0.0202956524784668
0.020293904796220542
0.020257344538881925
0.020238688341662366
0.020224044752922346
0.020255708429280827
0.020240373765751756
0.02025897578748231
0.020264115959044666
0.020237647738975333
0.020231893235484744
0.020235816481594886
0.020236257589239304
0.020251119324295176
0.020256172627949747
0.02026075249230389
0.020235929742624618
0.020226524449566675
0.020246690374139266
0.020231064745759867
0.020216306105022994
0.0202987711560085
0.020245430646460925
0.020235753974687923
0.02023498519925036
0.020240846789084974
0.020255011826492218
0.020324173521936648
0.02025390327147661
0.02023745455956184
0.02026460504964656
0.020221818080516492
0.020222345749911688
0.020244036046778213
0.020269778062226136
0.020254504475284426
0.020217553673262285
0.02022757051322336
0.020229323890988474
0.020247775758847408
0.020252171344099765
0.02024176241783127
0.020232478367952056
0.020232581424877848
0.0202426642051563
0.020246567985806804
0.020232160741143316
0.02022041294408392
0.020260546801433358
0.020236333861815135
0.02026224691251663
0.020259264554397804
0.020255908365845978
0.020244926460625867
0.020277333398635397
0.02024343823391914
0.02028796922916075
0.020224780586983387
0.02024291750517328
0.020224459677586664
0.020227189566620143
0.020266573445078775
0.020276358247381956
0.020265081230043436
0.020235423921677872
0.02023787091329509
0.020365524489025497
0.020223528993948782
0.02023626306759047
0.020258380659374093
0.020222016523996765
0.0202218699853887
0.020233349556618443
0.0202427202563039
0.020275888714594945
0.020220791720718934
0.020235200335521134
0.020335980393631874
0.020232041823325858
0.020262206554932972
0.020230366354316093
0.020225743538738662
0.020222007506722473
0.020272254327648603
0.020256317699253377
0.02024324338420612
0.020284696293334053
0.020265772502663707
0.020240146409981088
0.020235831970396474
0.020224572192709348
0.020279998341274797
0.020241997217421575
0.02021871766638395
0.020258456095580902
0.020224353515906984
0.020237054122021942
0.020236243337095304
0.020267413592146306
0.020280941593646656
0.020239578504342493
0.020248895811797098
0.02024500007982788
0.020271819060780717
0.020234542523214195
0.020230100565875063
0.020269121982748453
0.02026882930624437
0.020245266387667615
0.02022489605162044
0.02027580647162761
0.020237123248830265
0.02023823416059253
0.020229471196079846
0.020239125659279683
0.020229030953546615
0.020246966207036383
0.020222996660728416
0.020227969637192405
0.02027676158736446
0.02022747082508089
0.020221059012206655
0.020258037233577438
0.02023393365894422
0.020243100209684294
0.020249098696035008
0.02024267925378141
0.020228555009426417
0.020230395159138475
0.02026102033742796
0.02023630394624086
0.020215153364778447
0.0202492221118895
0.020215188503510603
0.020261885220748205
0.020248183972702654
0.02026570024095866
0.020265352328382395
0.020244185127732524
0.02026456043467204
0.020229258239731
0.020217802609683793
0.02025369565257457
0.020246530654562733
0.020281681333532246
0.020228772548604328
0.02026396584266324
0.020243008743540486
0.020235948293182926
0.020260191595578028
0.020245997937241047
0.020229089243993824
0.020263688377414945
0.02026821714910357

==> anc/HeisenbergRFC_J0.01pi_L6p0.03.dat <==
0.03053707438005774
0.03052835837144137
0.030538880521901766
0.030493841249695425
0.030498867154777273
0.030514927795272713
0.030506587348036223
0.03049628396681284
0.030552433850128093
0.030516198800553656
0.030526098497109043
0.030519828513670574
0.030527629468163137
0.030516648947261457
0.03054167543867614
0.030505461199973907
0.030520360128473846
0.03052531102943468
0.030514145691147937
0.03050521116907694
0.030571102497383863
0.03051492984681524
0.03050360933936332
0.03053891580094082
0.03055985564534107
0.030518589379047455
0.030506005607514194
0.030561449472646555
0.030493727416865662
0.03051850221658556
0.030514365194046465
0.030485521141446818
0.03048168666734633
0.030500895021552163
0.030491564862733214
0.03051895731974406
0.03048648939264383
0.03052252767225184
0.030483872119497515
0.030519911037117133
0.030524920522062512
0.03052468244750364
0.030512780508582034
0.03050955009020101
0.03051596928033878
0.030622420436382174
0.030525781428950554
0.030499118478626793
0.03047939360276153
0.03049837901116476
0.030523668143668657
0.03051757147940561
0.030514177571891413
0.030548414791982312
0.030481703642852465
0.03048067632319018
0.030542068309258152
0.030510775009130426
0.030521001875274355
0.030518999616826806
0.030528714094189006
0.030489377883516067
0.030525647037570172
0.03053687616575313
0.030470474860466792
0.030535334804433927
0.03050618737409963
0.030511031794064534
0.030493044274011838
0.030536699284395164
0.03050406046929223
0.030539563735117216
0.03049005259412058
0.030507435814992857
0.030522976348020803
0.030547062374513864
0.030526494495758384
0.030512709200896774
0.030528434812046312
0.030510374490198517
0.030490147124011345
0.030490334815671236
0.030498486203392825
0.030525080885439308
0.030509717625465695
0.030525410039747673
0.030502554753853474
0.03053609969433222
0.030497487624297097
0.030507461143125355
0.03051062344204696
0.030594198401909134
0.030480038785764822
0.030578678419880406
0.030525349006182183
0.030535604035142258
0.030535788043103473
0.030488312990946422
0.0305208104941688
0.03055548067342104
0.030541137406587614
0.030505956770252994
0.03057572971491895
0.03051735175973126
0.030547150632833985
0.03052458315443594
0.03053542657085833
0.03050027622797751
0.030483284258380955
0.03050441709474016
0.030535230342917004
0.03048568457807412
0.030557602843932614
0.030512626064871543
0.030507065719280572
0.030495148603914665
0.030536161232530317
0.030525434478528662
0.030494015567062074
0.03053077530324504
0.03049590824416736
0.030505064995141384
0.030548078318345703
0.030502920717692027
0.030518716533577867
0.030516808084031486
0.030513643842437505
0.03050407845832744
0.030522358960205696
0.03051695101031256
0.030519675884478462
0.030478501010732063
0.030539517483997452
0.030509852892049587
0.030493854563412835
0.030541500805699295
0.0305388123524948
0.03053449833562147
0.030503631579612688
0.03051728884754886
0.03047307373241937
0.030521596336577604
0.03050480792834199
0.03057748792149464
0.030538668622299578
0.030529996807310486
0.030641337890877963
0.030487239315215405
0.030518180516011906
0.030543132772667514
0.03051673382780538
0.030496701564077893
0.030521758038630806
0.03050812462187692
0.03050308594878707
0.030488697151796654
0.03048852271170461
0.030495390107573166
0.030484378033804126
0.030513947576892395
0.03059598067669033
0.030566332923773032
0.03052201973855949
0.03051512831690115
0.030540370790209676
0.0305529853584041
0.030490413617339132
0.030498101586046808
0.030519225829444416
0.030499332459946075
0.030498910526058562
0.0304975433153806
0.030509349542572967
0.03049970796557699
0.03050346064720433
0.03049529049299164
0.030523422327089943
0.030507949061636244
0.030522723760676954
0.030481704515912804
0.0305269162950228
0.03049569986023672
0.030531956513614258
0.03050494997477578
0.030498800457745067
0.03049212960427579
0.030505232677310472
0.03050826866257993
0.030490059097264502
0.030536761493280225
0.030477969042019867
0.030522434441618874
0.030484410801205935
0.030528229983443827
0.030509804181728033
0.030505433960030196
0.03054996043960993
0.03053125680991506
0.030520940586936156
0.030500200879767497
0.0305059186813794
0.030592480459001044
0.030511584899089002
0.030503548131678476
0.03053200752241851
0.030572903276607607
0.030547067027157343
0.030497090091361753
0.03051192604959591
0.030556046785423317
0.030535165004315544
0.03053041729176593
0.030485475506312157
0.03050321902850767
0.030488236442942077
0.030516656810665486
0.03049051727782955
0.030522623389244892
0.030484487330847236
0.0305824841103243
0.030519034302331507
0.03049580724756661
0.03054241262587344
0.030521274357985465
0.030529070032678976
0.03051808267748738
0.03051770534532555
0.03053459450329169
0.030473410863952763
0.030476730413806552
0.030489020252011254
0.03049052616203685
0.03050071295346003
0.0304922446113114
0.030516924355972343
0.03048539813721591
0.030523085588422316
0.030501791478633158
0.030495481335307967
0.030520521138285572
0.03051415612927557
0.030498578196144863
0.030533262064108238
0.030499217997145285
0.030552831926695712
0.030502110929843416
0.030489612615350114
0.03049008130943101
0.030494476333464218
0.03048160573385085
0.030534754169386388
0.030527503217031602
0.030539645646198387
0.03062322838529342
0.03053766269101302
0.03052965798282232
0.03051679580003371
0.030539448660915822
0.03050718433058268
0.03063040504691586
0.030488591143164802
0.03048485230809466
0.030488892428114096
0.03050822823276871
0.030653051481482892
0.030493333216750053
0.030516057805454765
0.0304905730697441
0.030513777848504488
0.03051059429355497
0.030530756634274486
0.03052431169798444
0.03048385302619694
0.030478767331221356
0.03048419469404257
0.03049431941164618
0.03050314226946186
0.03054160062244584
0.030479770502537303
0.03053615699009045
0.030513197215699527
0.03052063470592348
0.030506329819804105
0.030521247560072857
0.030552012312161963
0.030480841095151208
0.03051705159636428
0.030481969689547986
0.030475471119196074
0.030529445683048075
0.030508401802447217
0.03053038645095412
0.030558309585277936
0.03052853960189684
0.03050817618795671
0.030506632702018435
0.030508820683770588
0.030486661154693062
0.030540348593162882
0.030488846147434617
0.03048059042697594
0.0305431190432434
0.030505769220529153
0.030509766916262043
0.030520580227592124
0.030479663722941728
0.030542258987124895
0.030495396340199543
0.03057489589609165
0.030519891986811612
0.03052916394451927
0.030489734636363147
0.03052071626273557
0.030523496731049427
0.030530434969304198
0.03053637256539778
0.03048115375482061
0.030521692024563542
0.030518843820948462
0.03058235426388704
0.03052608584969162
0.030511931696157808
0.03058379543450852
0.03065344384039591
0.030522539600380472
0.030525323931856103
0.03054732182218121
0.03050589342461724
0.03049174465470028
0.03051232328304922
0.03051493179904954
0.030502656608422617
0.030507115640281947
0.030515851423345758
0.030486946902604294
0.030516423035307577
0.03048975782119967
0.030499210994443696
0.030511641498128916
0.030512342552131384
0.030499604625971788
0.030517861749560806
0.030486162161031047
0.03048454957408511
0.030568741483570114
0.030568646955748825
0.03047574856897826
0.030479025130797695
0.030563914729602407
0.030514019101228664
0.030518333537833342
0.03052990955274672
0.03049632446337888
0.03051847216146636
0.030560402325917592
0.030515146916369803
0.03055060849346972
0.03052902951402891
0.03051006849668352
0.030522951433894635
0.030525872744939127
0.030509331205269847
0.03053049324277248
0.030528109515908813
0.030574204185284278
0.030521465065486916
0.030562832827391972
0.030503806694563207
0.030505285276002273
0.03054323230295258
0.03059053289190619
0.03050600920481659
0.03058327786044553
0.030558625248794685
0.030522578174587665
0.030515599764687932
0.030537813795589074
0.030548596354092527
0.03055163560076032
0.030549349388463844
0.03050001347534451
0.03051001052859591
0.030528363964004768
0.03050744539398528
0.03048812225588978
0.03052781017355742
0.030507163013320814
0.03053002771271553
0.030489697028682695
0.03050235905124341
0.0305105323904943
0.030584426965382626
0.03051717434163795
0.03048988269570352
0.030509763856290107
0.03052308463218669
0.03049516271485616
0.03050071848391134
0.03050718795370587
0.03059297122319443
0.030562307384246465
0.030489196977562756
0.030559891433623813
0.030509210933124305
0.030494792545827133
0.030557826249411092
0.030530981152530348
0.03052429614987918
0.030559556615873545
0.030541920438449582
0.03051587972698497
0.03054133027754345
0.030500989182907026
0.030513372585046765
0.03048894764623161
0.030499057235802502
0.03049767993572441
0.03054748849335888
0.03049771857063752
0.030605309145855006
0.03049393540353475
0.030510855855906974
0.030483860020497296
0.030518990371179326
0.03049940820356788
0.030517281785494097
0.030501657720921938
0.03053657878095362
0.030523675107951564
0.030485993086311516
0.030499992468162897
0.03055006072305079
0.03052784999675913
0.03050361150774634
0.030499112365686584
0.030521153535312227
0.03048793078455636
0.03050488172703255
0.030494858805150044
0.03056330715212109
0.03054075726625731
0.030565146902658435
0.030508192138436387
0.03051198950438672
0.030512079939436578
0.030545234652706015
0.03048191082832114
0.030543238376717765
0.0304907294267235
0.03050814060326383
0.030545408628922525
0.030494512636362138
0.03048761332190358
0.03048879987032715
0.030535479078139856
0.03052747231720113
0.03054584820109869
0.030567317574886475
0.030497454546761324
0.030507236018892152
0.030566791277487956
0.03049996369035655
0.03052178889204686
0.030525251317990026
0.030495316389913128
0.030495120623930172
0.030497181094956326
0.03050548984769938
0.030506918583101273
0.03055346822407789
0.030520959756301737
0.030480307745471093
0.030508757094348575
0.03049575464466834
0.03049206812896012
0.030496183675303316
0.03049005193561875
0.030501211119061518
0.03051826576419582
0.030589788846063493
0.030540146906818545
0.03051184047980267
0.030479998458688384
0.030490873017928685
0.03053930922976368
0.03048652971889272
0.030494035787113474
0.03051222285696452
0.030555102371103305
0.03048098196105043
0.030543653101920056
0.0305112718415624
0.03053609658532037
0.030578190792859897
0.030516613530007824
0.03052161577172608
0.030493974667574985
0.030498773858959136
0.030576740014018118
0.03049466496526203
0.030521588060507997
0.030521706897522108
0.030514388702341206
0.03051879295276098
0.030488051104180798
0.03048940677972183
0.030521553473424883
0.030500541407542776
0.03049430539268462
0.030548948693250377
0.030651764313868634
0.030497389322037678
0.030486732094172492
0.03056428596231494
0.030544622353795542
0.030480289517247475
0.030478975466760632
0.030505028369319287
0.030484034255558318
0.030526741385084436
0.03053214367144559
0.030488544921164484
0.030539488630451653
0.030515185618220145
0.030497994915796973
0.03052437281650079
0.03049820048752677
0.03048586332362641
0.030514641450963945
0.030488077376744277
0.030564478636709275
0.030496599299193915
0.030505735680487256
0.030590017501953125
0.030585840422852416
0.0305056840526165
0.03055032823151184
0.030507972834892937
0.030524625964921562
0.03053745959176333
0.030517597796541295
0.030491087412405825
0.030512784684139583
0.030532863679739983
0.03052335180343374
0.030507509418875457
0.030521023800183542
0.030511092571396232
0.03053666397017799
0.03051508481538329
0.030502954368511116
0.030508372834133456
0.030519902187406463
0.030524061862809607
0.03051682590624578
0.030517235197255972
0.030565942045178464
0.03051392285985593

==> anc/HeisenbergRFC_J0.01pi_L6p0.04.dat <==
0.040880390040657466
0.0408723494824149
0.04096006157318924
0.04088578061841576
0.040862728220256904
0.040874432726300515
0.04084840856011585
0.04089101302238092
0.040917033548319756
0.040875809551339876
0.040894529275786524
0.04086464868552958
0.04087027630155118
0.04088455536269164
0.04095422616322951
0.04091997115207761
0.04086605451064287
0.040976102846543315
0.04085882449649848
0.04086169899897012
0.04089685945344425
0.04084228480373987
0.04085682120472823
0.04089984642487727
0.04097401864246752
0.04092302533381728
0.040878858877124245
0.04088406695885985
0.0408809419233294
0.04087135410872145
0.04091552079538812
0.04088266243856518
0.040981313908919764
0.04086620333742732
0.04086630471355143
0.040864506023157894
0.040853035590511046
0.04087424218917882
0.040938832144839496
0.0409149351419544
0.0408577758526897
0.04085644877879046
0.040898795314141055
0.04094554700286578
0.040936817298151726
0.041003507115397936
0.04084553559976745
0.04087764293230795
0.04085594969657513
0.04096364623560479
0.04093458933715868
0.040862535455333346
0.040902241845770085
0.04089403860920671
0.04086841204681061
0.04088687833651661
0.04088755042972442
0.04089343751087253
0.04087618874789943
0.04085661466365221
0.040854267607341725
0.040893147848215794
0.04088636636201238
0.04090322049380512
0.04094103111917206
0.040853701274335526
0.040871300559187376
0.04087404127106021
0.04090012567873175
0.04091304170363298
0.04088095215029059
0.04085038320229371
0.040848906976803726
0.04084985161249084
0.040915583845511264
0.04093112949263961
0.04085355419674636
0.04088462106037761
0.04090939467967019
0.04086678987519833
0.0408818494104515
0.04090024913728165
0.04089468662374264
0.04094933663588927
0.040933993778393934
0.040894195237611355
0.040893314292575256
0.040885622896334795
0.04089614795258745
0.040893590184182406
0.04089634703553991
0.04088795006482913
0.040899868448323905
0.040881115321655975
0.04086885294309861
0.04093539736899479
0.040841859590043605
0.04086416222306616
0.040855802804305875
0.04088607605599046
0.04089503778524517
0.040918622214937174
0.0408618248962125
0.04091984079420789
0.04092989866231376
0.04089202304043391
0.04091769922018297
0.04093711602658746
0.04089954880396553
0.04085049895572301
0.040865366212346856
0.04085638803238481
0.040872855397177624
0.04089890244728079
0.0408684627351009
0.04093267349646226
0.04085418375826863
0.040926606383578756
0.04089501029583507
0.04090777574181034
0.04087228647249984
0.040837437331039145
0.04091562620951611
0.04084307791904847
0.04085662663302454
0.04088998258050166
0.04088605489606242
0.040871115357569154
0.04084585434932064
0.04086868818973489
0.04087643789231187
0.04086242089099716
0.04086177317314535
0.04090348754029673
0.04089634463597584
0.04086002361298094
0.0408646122854119
0.04087995300247401
0.04088869293973494
0.04086757935026735
0.040876028679570665
0.040879084645319544
0.04093384681021827
0.04087973950859567
0.04085764988947028
0.04086321567499221
0.040932928117145106
0.040852537962955425
0.040856384810496416
0.04085205770956363
0.04085290098995914
0.04087355882814988
0.040853353065189606
0.04089637695172656
0.040868454615549096
0.040865290616592845
0.04087967966429129
0.04088487152986613
0.04086570404093487
0.04085102589956472
0.04088351478203392
0.04085516013402712
0.04089211390006323
0.04086507264748728
0.040964182159115556
0.04087968684856595
0.04088158326416751
0.04090889835571092
0.04085559506262068
0.04091313448985444
0.04087958796565991
0.04085642277311615
0.04090358525043754
0.04085347091283184
0.040871888935918844
0.04086567889923475
0.04087734448153084
0.040912768322636475
0.04086598149410313
0.04084779282848893
0.0409206720285496
0.040914175830650386
0.04085956886730382
0.04085643588438527
0.04089532672645989
0.040864985512145194
0.04088676107982653
0.04089618140661215
0.04084962360550194
0.04084129598566182
0.04088503339213194
0.04097558611569445
0.04085461137828584
0.040845313089598476
0.04088040713286573
0.040922471581276855
0.04086478131804629
0.040875318556477386
0.040874005377587334
0.040886712286459306
0.040858979806290496
0.040847679313674445
0.04094816731346012
0.040872242737554625
0.0408788662217469
0.04087001314788247
0.040958891082801735
0.040885690796781615
0.040865012972800735
0.04087443641875453
0.04086687996223637
0.040886554124901664
0.04099032916489685
0.04085275608106501
0.04087151588452504
0.0408875646268796
0.04093761733425461
0.04086160897216184
0.040874121845283315
0.04089310100086692
0.04085188004899284
0.040857985034703136
0.040849709001979796
0.04088514695224261
0.04091598137732754
0.040867537342522714
0.04087448691338763
0.04086551094204343
0.04089153303162564
0.04091631067152192
0.04085013745159931
0.040894489964297315
0.04089579289829399
0.04086535195745098
0.04093414191113041
0.04086006353740965
0.04089340729059667
0.04089206883547186
0.04091078953022669
0.04087216922191871
0.04088966044076228
0.04087263691141112
0.040884780514054676
0.04085739976443016
0.040870916642933554
0.04090058877119196
0.0408903950567432
0.040927098924897404
0.04088240255929835
0.04087803696831119
0.04086814951469955
0.04087994774981919
0.04091759466416173
0.04091047535247863
0.04090239131975769
0.04085554240709787
0.040919427575034514
0.04091841497405298
0.04090415083608862
0.04086512843274571
0.04091946233800496
0.040896361163908865
0.040858447034957716
0.040887884389557365
0.04098215486849247
0.04086628158932408
0.0408962639546352
0.040854284984189075
0.04087493719307406
0.04087071524324893
0.04087427185812127
0.04086926715945858
0.04089866181650427
0.04085965784833306
0.040888343576225186
0.040924532293395516
0.040893399453813976
0.04092445693745293
0.04087606287656006
0.040849110204434394
0.04088407851637668
0.04093647721145728
0.040879510656932294
0.04092875191952813
0.040900254956131726
0.04088393669682667
0.04090953511262465
0.040854200429715305
0.040879698081640964
0.04087564281040077
0.04085225022299383
0.04093607263083335
0.04086553771720225
0.04088257864454857
0.04086357661834828
0.040853861840492244
0.04087485753210357
0.04087627073154807
0.0408946899840142
0.04087234040414189
0.040897528562277886
0.04085316051708608
0.04087110401427811
0.04087957965579127
0.0408733879051471
0.04086587117554476
0.040853452014533054
0.040956386145593535
0.040864564315471245
0.040908313393974806
0.04094145487306303
0.04084376163170808
0.040843824241200914
0.04091587249769392
0.04090058132803592
0.04085910180128801
0.04087348567345754
0.04094276201797548
0.040880697571040105
0.04093387890069159
0.04088724040907604
0.040894275102313984
0.04088945481280002
0.04092593388249743
0.04087640292763367
0.040880024068718976
0.04088420757876825
0.04089148637617863
0.04090238727213947
0.040860607635579686
0.04085675821011593
0.04084610980642887
0.04089448518976148
0.04084465836154946
0.040877208047676944
0.04085158725857183
0.04094955535071455
0.040918552370616194
0.04089790394589554
0.04097910242690381
0.040869227496203184
0.04087619032235594
0.040893427441257256
0.040872844208239986
0.04090824134027806
0.04088036117955551
0.04089163865261412
0.040946285551883226
0.04085431999373738
0.04084584115816394
0.0408995857230848
0.04089597883337804
0.040922941372616706
0.04085865400895186
0.040940600730545416
0.04090206016036885
0.04090692334642611
0.04090923139838843
0.040863313164287436
0.04084704930824956
0.04089694798965267
0.04085752093838399
0.040908247482974364
0.040852884096898315
0.040889212133429546
0.04088310379668794
0.04089505792108458
0.04086953000163671
0.04085015139005904
0.04091253419326273
0.04088468902277018
0.04086571452599401
0.04093342222046578
0.04086960972780739
0.04086649580925203
0.04092463613092551
0.04085505881082352
0.040907253252821164
0.04088389983138253
0.04087092034232191
0.04086879870842207
0.0409330815221103
0.0408501729312889
0.04088916126535884
0.04088210387961391
0.04086692169211279
0.04088233316614947
0.04084376307731666
0.040880448206985505
0.040874428141318836
0.04086799981280163
0.04087723386583079
0.04087792902448508
0.04092588150333106
0.04087225707191655
0.0409147639695502
0.04088872337474921
0.04092651969745982
0.040881521851180054
0.04086588160501111
0.04089258855377101
0.04091277705112225
0.04089341196974823
0.040886123906676314
0.04088039340799759
0.04091661559739715
0.04089404837931523
0.04089843083326058
0.04091009795023508
0.04086952473280232
0.040891955625036926
0.0408763386399064
0.04090676772393202
0.040889859837911824
0.04086475189319838
0.040880430856816176
0.04085766000298175
0.0408915281938625
0.04091588520125751
0.040927220151017685
0.04087493077133967
0.04089747808763472
0.040908180954092724
0.04087649637094224
0.04090024117468041
0.04103508912330243
0.04089014249614427
0.04084329916067926
0.04085737824802645
0.040866097881857064
0.04094985936218009
0.04093453802653341
0.04087287879516456
0.04085777268787486
0.04090585111182726
0.04086511563805734
0.04087696566402072
0.04088943767482052
0.040877118954118705
0.04086122296148965
0.04089708191811063
0.04088688808177384
0.04085802712929432
0.040884913751996994
0.04093431015397242
0.0408908286088936
0.04086197200898303
0.04084753061451819
0.04092534356639908
0.04089348072856056
0.04091680291902761
0.040969200872351494
0.04086199159917552
0.04088630442222493
0.04085894441737601
0.04091197047163081
0.040911056531952594
0.040903831924447395
0.04087569495480583
0.04090626932110363
0.040889040569793166
0.04099256558314806
0.040854431813101194
0.04088036905243594
0.040882998366032125
0.04090023037584965
0.04097975724962996
0.04091860077103344
0.04089617212082495
0.04090188001029768
0.040861265199416894
0.04090109159906287
0.040850636372451926
0.040982866661886996
0.04085876594907924
0.040895167352260495
0.04086915812665056
0.04087053495940317
0.04086001064460923
0.04088446848141527

==> anc/HeisenbergRFC_J0.01pi_L6p0.05.dat <==
0.05140844663223742
0.05140391604285579
0.05136584037672549
0.05136716884257994
0.05134101077670254
0.05134194848289623
0.05137856814266268
0.0513653640477495
0.05137539401637756
0.051316647419159575
0.051356345158082725
0.05137764513352009
0.05133812970260535
0.05139878247653043
0.051551062424035
0.05138740096626609
0.05137643591472428
0.051376467481759114
0.051351029632242695
0.051371362935246336
0.051406544130871576
0.05135307757628979
0.051346381459724026
0.051365370410230066
0.05135679274276563
0.05143744895538789
0.05136182703194749
0.05134974085474439
0.05135754963217118
0.05135954739614008
0.051345886230685624
0.05139247735563168
0.05138333104478677
0.05137237527300543
0.05136819968449808
0.05133229167090145
0.05135536067637034
0.051370213048870336
0.05137698403433574
0.051341579997461646
0.05133991294975127
0.051404609555101115
0.0514401353472979
0.05133321693058456
0.051381172866750764
0.0513322386812315
0.05137300242436974
0.05135551289971048
0.05134977167096391
0.051368255942367415
0.05143405979018847
0.05132762742360684
0.051359875376586796
0.051364010561248695
0.05138112927693277
0.05138608672985827
0.05135784566335251
0.05137072780262709
0.051365041180628825
0.051329623942534604
0.051397952063824234
0.05138094450597416
0.051362497958882335
0.05135753031940182
0.051384630212340326
0.0513356784614775
0.05138366371559629
0.05136751212118694
0.0513507163684262
0.05140130436841893
0.051356747693834186
0.051382835731197285
0.05135064963549423
0.05133397227602163
0.051321768051705935
0.051437539251202036
0.05136498342934279
0.05142209512146182
0.05139424213332283
0.05132865602173248
0.051372245334803335
0.05132954917712709
0.051341958166905496
0.051314717547262315
0.05135328457881466
0.05133532616067277
0.05134933341882253
0.0513502008284006
0.051339294981864875
0.0513380103678577
0.05139589934017484
0.05137327834537331
0.051446227519803926
0.051361934359942484
0.05141478623675836
0.05138787479572573
0.051338678529826536
0.0513531775028497
0.05142236115783543
0.05137606709270823
0.05140097412591354
0.05137077207211394
0.05133508719623171
0.051348835588224936
0.05132823996795796
0.05145538879932166
0.05143934029602639
0.05144839892887414
0.051340409018700094
0.05135234003524641
0.051333354113762455
0.051375901653380115
0.05133376936392622
0.051341155284277525
0.051461390945522316
0.05134573085585897
0.05138840557421039
0.05131787368595753
0.05141718797143534
0.05132265255645419
0.051367714686761067
0.05134848732580653
0.05135669134556401
0.05132331702074195
0.05144985334942654
0.05138363448669064
0.05140301471401606
0.05136003839655179
0.051334701009917924
0.051337707342736995
0.051355399190149524
0.05134059487876894
0.05136160337086457
0.05134575372060757
0.0513643805121202
0.05137688932534846
0.051373205341537845
0.05133255873625063
0.05135916584144176
0.05134722561702718
0.051435908703782174
0.05138437259050743
0.051317502628369566
0.051327976523311294
0.05132896295333728
0.051347653615318185
0.05135697508827166
0.05140624174590803
0.05136454082032382
0.05136967126344467
0.05134993545261353
0.051376319922662936
0.051352534183120496
0.05153560031929612
0.051335962599159596
0.05137346454680668
0.051334331311447566
0.051342928394047735
0.05134646148982794
0.051386415586911205
0.05143444336945212
0.05135091730201277
0.05134059378455664
0.051368347751114464
0.051346898785537776
0.0513551752193963
0.05138833347817664
0.05133009489493068
0.05135581509872642
0.051369245327641394
0.051406498732954685
0.05138925069088328
0.05141149574212443
0.0513483325947938
0.051335684142543817
0.051414723401650875
0.05143231935732749
0.05135770661821698
0.05138042510919599
0.05133756879975782
0.05138656379359918
0.05139546711294743
0.05136196451721798
0.051384073262647656
0.0513628555683707
0.051417442484862
0.051424089746633365
0.051378073223824136
0.05137065708377759
0.051381127184558485
0.0513410853221893
0.05133738291703561
0.05137351707951001
0.05134821214719786
0.051388450281580005
0.0513892428385527
0.051362788457007605
0.05134510569947766
0.05135176780356002
0.05136684031965793
0.051378689228753695
0.0513831871172587
0.05154513145356025
0.05134607158994832
0.05132520405846875
0.05137038781955901
0.05136841033331164
0.05137326634671217
0.05139215216934979
0.0513829433276964
0.051414588584724585
0.05137391461583305
0.05141098368191654
0.051347302784416245
0.051391272188749004
0.05135120928748225
0.05132403463367049
0.05136841694033601
0.05137400909557858
0.05142425323818644
0.05136374333508794
0.05134079195190058
0.05138004600376239
0.05140783489439356
0.05134092898900223
0.051361332775270344
0.051331609681779314
0.05142594129427367
0.051342931770560964
0.051337165768903806
0.0513582610782943
0.05134800009591238
0.05133001364787999
0.05135065097950891
0.051530982368260356
0.05137549676143493
0.051367927993708845
0.05131586243094274
0.05132974869281249
0.05136024986786678
0.051361590334694555
0.051414018795563635
0.05133394228563522
0.051345442408469465
0.05139594235186334
0.05136747170118713
0.05138914890502889
0.051333493806425746
0.05133290788615496
0.05134208482512203
0.05138978738361461
0.05135564531706067
0.051326071990901515
0.05137870935045697
0.05134799579166294
0.05143120810952671
0.05132816954596771
0.051363075865286614
0.05134744700133135
0.05132583431372858
0.05134710607893677
0.05143499806676831
0.05134938704689892
0.05137282567254792
0.05137299610080449
0.05136138095440863
0.05135794638606704
0.05138600479068052
0.05135081335443513
0.0513571941486895
0.051383604484894936
0.05135825306523658
0.05140729819651049
0.05133634415926397
0.05134735803598487
0.05143738963689608
0.05140117635894188
0.05133492055492531
0.05138640909375625
0.05137023261922947
0.05144382877261364
0.051377161374650454
0.05141800361663297
0.05139559321277875
0.051377336978567986
0.05138785120406708
0.051389281349292534
0.051339596486709174
0.05134891032334704
0.05134179394170648
0.05134822694630018
0.051375129121997556
0.05144838990666834
0.0514205326876296
0.051437583244545566
0.051361416119827884
0.05135403151347506
0.051444720375763066
0.051334021535505606
0.05136540464240537
0.05138875646154352
0.05133624300763565
0.05141635019753058
0.0514063706951662
0.05135933440294036
0.051348848422615466
0.051325834164980266
0.05136057423164727
0.05135574270376339
0.05143539905671856
0.0513671557562701
0.05138056139375014
0.05135973722339689
0.051371119621445076
0.05131600081775372
0.05137262955086702
0.05137105032030552
0.05135009182867557
0.05134883607965517
0.05136870677698224
0.05137681602849535
0.051399180686858045
0.05133327765931525
0.05133793309734074
0.05134852862878257
0.05135762332919547
0.05144673727332898
0.05136704824663531
0.05140701453693813
0.051327234347975884
0.051512086113130656
0.051359508004477465
0.051378435158512994
0.05134852915463369
0.051352138336479364
0.05149449484631315
0.05131137205206498
0.051335815237733916
0.05136490297606681
0.051346936916258544
0.05136501924420705
0.05136191375058797
0.05139558793862449
0.0513436578964217
0.05137680351416008
0.05139047570174664
0.051385888544942616
0.051388369277823816
0.05132271720627425
0.05133422058128052
0.05135654341359119
0.051345984770748324
0.05142299585586721
0.05133220637055052
0.05137155863083686
0.051364824362507194
0.051340532107986274
0.05135531801375383
0.05144004105968297
0.05134459951778774
0.05138563703275042
0.05134869280694554
0.051354699979269676
0.051330301014807275
0.051331538243795924
0.051367959381720306
0.051358838325095545
0.051345051867520294
0.05136114813479597
0.051350778464241166
0.0513255041229535
0.0513372024268067
0.05138266553917847
0.051335410567873024
0.05138104875978188
0.05134559314171395
0.05133540695051508
0.051352003955091326
0.051332622927840826
0.051369934614668177
0.0513637703847268
0.05140701542951297
0.05135628156078882
0.051437691996900486
0.05136074618817886
0.051357120914137515
0.0514001761104085
0.05139351519900215
0.05132983457148491
0.051448647962989556
0.05155249795434196
0.051386686598273244
0.05141061597558965
0.05145739598813753
0.051364199149681315
0.051345301350378354
0.05133743074936605
0.051356735047974826
0.05133711195759962
0.05138253923839413
0.05141095471144521
0.0514041764856898
0.05144207171637469
0.051326774368450165
0.05137054893177472
0.05154831870433957
0.05134020846476502
0.05134039108705415
0.05137772133516333
0.051332174514442545
0.051327470292736904
0.051396877771123194
0.05133461978015295
0.051360787285311765
0.05136186570029971
0.05134088884463293
0.051408303136173256
0.051400830009906084
0.05147913835047232
0.051351470182315555
0.05133882742114262
0.05132476615833779
0.051363475220962955
0.05151198425527827
0.051363526322191315
0.05140581840029402
0.05131601920880938
0.0513825007781864
0.051385633945600445
0.05142583969204334
0.05133883049541209
0.051347689478142174
0.05137213884472994
0.051347796091854025
0.05137446057654132
0.05141671330377788
0.051405887643445294
0.051350385547194455
0.05136455649913894
0.05135925813950319
0.05135922048507135
0.05139279553276922
0.05136300023858051
0.05136597958462661
0.051350502348134645
0.051441738856635714
0.05135456046391507

==> anc/HeisenbergRFC_J0.01pi_L6p0.06.dat <==
0.061946545701786315
0.06194725587434229
0.06191964904840659
0.06193009215664694
0.06199935699958358
0.061991571268144405
0.061977954358574804
0.0620039795915084
0.06199516858092762
0.061989435071134524
0.061967238899685605
0.06196587116732125
0.06192024789184276
0.061981184014381276
0.06193360791440514
0.061942511801907636
0.061973551036205846
0.06199068693970279
0.062023146427857855
0.061928198364010055
0.062087445721396135
0.06197110784731767
0.06211718741011297
0.062009532895388526
0.06193780784730147
0.06192743104990773
0.061933386346696526
0.06199758457647421
0.06195450732207501
0.06191695789200558
0.06210877595783816
0.06198768574461627
0.06194072552644342
0.06191307372331142
0.06192184648610267
0.06197504231204128
0.061971678058544366
0.06205814020387841
0.061978122136283606
0.06197165332058397
0.06190208144848593
0.06196241262082858
0.061954111956750435
0.06195698261633187
0.061920480459827676
0.061980499278901764
0.06198034706335672
0.062004925672704915
0.06199289896938715
0.06196043515199996
0.061940829969796815
0.061973751790578006
0.062046084561990414
0.06199637477020866
0.061976694881676696
0.06194601197253869
0.06193910166605437
0.061990109020217565
0.06192949292616154
0.06203534634342061
0.061899742846369045
0.06192013251134848
0.06193729382857097
0.062004877217747154
0.06202171630622994
0.06195102540780797
0.06195115008730147
0.0620980204368145
0.06196052425590288
0.06197872816447802
0.061941060889373324
0.06192808927774959
0.06196546135057536
0.06193306661460285
0.0619430168404163
0.06193412071583271
0.06193518211628421
0.061948779195851844
0.06196021080970411
0.06196044704891679
0.0619487203072789
0.061932691803787424
0.06202205877096238
0.06192135633583897
0.06195471168357459
0.06191828848034548
0.06198579600785947
0.0620264575165917
0.061907267638363565
0.06193650940761449
0.0619866128615017
0.061985128924945676
0.06196555100170652
0.06194031424920663
0.0619290411159911
0.061960965749312556
0.06198089708554334
0.06194426778619142
0.061920102867037294
0.061908669453155166
0.06198293131543624
0.06195721621352455
0.06194132078438284
0.061919199100300575
0.06193477360566965
0.06198807544136341
0.061940790950063766
0.06198104321796749
0.06196843432032341
0.06193592365137268
0.06203666230893295
0.061936657366278534
0.06195500503369548
0.06191591542249008
0.06200505714461123
0.061972363046650714
0.062032326920100404
0.06195016759206505
0.06194806917276981
0.061922471185737564
0.061944329312527704
0.06194872744245944
0.06200268388605324
0.06200089268968209
0.06196346015994796
0.06192562880957516
0.06194282823900375
0.061944365344089834
0.062020074234747806
0.06196444314734766
0.06195506680298325
0.06197410444821143
0.06192238417539058
0.06193997833064461
0.06203366063800824
0.061937227032307904
0.062003559233672456
0.06190891380677331
0.06192038837587592
0.061973047832447614
0.06195472808746272
0.06206184684020065
0.061971635828302486
0.06207603485729558
0.06195682056031611
0.06193586403796976
0.06197432717963659
0.06196369229356862
0.061993483659334714
0.06196612463025728
0.062048925364294905
0.061946160673149876
0.06189739367190128
0.06200381845511275
0.061923285606473547
0.06198221301616848
0.061929191639878464
0.06190823258069172
0.06192231897120352
0.06192933449016315
0.06203550060432722
0.06195690920382484
0.06199543328562192
0.06195536939428526
0.06197528347166788
0.06199663638890395
0.06194453205512569
0.06191680835128416
0.062056394791625925
0.06196669086014625
0.06196730898924555
0.061970700179474945
0.06195300624450549
0.061988299312828954
0.06199548059034041
0.06193482163138606
0.061943152672315746
0.06196243760871481
0.06193363497829714
0.061963174670659
0.061952617998828396
0.0619528201378296
0.0619243848242065
0.06195684615212923
0.062003356966876005
0.06195412435768702
0.06195572642385737
0.06195220263122579
0.06196088414605148
0.06198388055416194
0.061908258837331365
0.06191301324916859
0.06199465361785558
0.06202140529554657
0.06194492396327897
0.061925464437879475
0.06194660467344456
0.06192302783296606
0.061971658476196
0.06194022046441458
0.061981397901405375
0.06193572961486685
0.06199515614660829
0.06196556559957238
0.061997974639577375
0.06192141332097927
0.06206563423792446
0.061965512050191664
0.062036006389939655
0.061947957235313815
0.061938062597828976
0.061942324264223754
0.061937162915100465
0.061913470791691044
0.0619619454883795
0.06192602832305587
0.062026792532949813
0.06192497776737195
0.06193993655169551
0.06194360582287068
0.061919324386905936
0.06197447263675928
0.061972228726244354
0.06192617636730589
0.061977367572799126
0.06196759897474973
0.06198842517990596
0.06194010055711126
0.06193222670007219
0.062025270069679714
0.06199966589386953
0.06195433422439284
0.061923885983340525
0.06192457746993041
0.06192172604070019
0.062056661117026284
0.061907826091091085
0.06193754569460309
0.06195033164769071
0.06194435648311201
0.06191698126675453
0.06196543196511632
0.061949912704906074
0.06197700259340593
0.061914056104321546
0.06195625518005815
0.061960740868496435
0.06191611592769008
0.062138460148245735
0.06196358716285079
0.06193007258411884
0.061959392642469815
0.06196162962543299
0.062001865201817094
0.06195970642707464
0.06195976389596622
0.06200087443174613
0.0620011490682065
0.06195079062216214
0.061950229832710875
0.06192944356526692
0.06201008840274337
0.06194517361205271
0.06205188685101415
0.0620578255354784
0.061948358194477714
0.0619482863715696
0.06198383699952326
0.06194654050168521
0.061958481192239054
0.06195407889634471
0.06195731585352429
0.061961643154764726
0.06198034446964892
0.06191429888348003
0.06191877055106507
0.06195474286628702
0.061951925807811725
0.06192443066069422
0.0619681138915264
0.06194579925832028
0.06195620691779331
0.06194882686516056
0.062031661392430985
0.06199803026436901
0.06193969944710551
0.06194568768633431
0.06195160561726757
0.061950002759956074
0.06192567374369471
0.0619057747401574
0.061917719049091345
0.06201238023736503
0.06197609483468371
0.061950388696767895
0.06193258992309756
0.06200674094094381
0.06204934135352405
0.06196966259328606
0.06202755987061239
0.061985149216109287
0.061981890568293285
0.06192346005277876
0.06192477761466468
0.0619843332660536
0.06198201272552149
0.06196526107492859
0.06191485124318247
0.06199754798367882
0.06204240910047559
0.06195120686208474
0.06194293850063622
0.06193446893245511
0.061970282619290225
0.06194553654682466
0.061966731703332244
0.061959132167924064
0.06198542252018494
0.06193846676562527
0.061968916160350544
0.06195498038706042
0.061976191071477976
0.061955375283502416
0.06190831871238991
0.0619226808773056
0.06194738353082658
0.06198203454543243
0.06194120726224888
0.061976929053104625
0.061975872241232015
0.061959791442354036
0.06196639206626861
0.061934683457696406
0.061920557415029776
0.06192067824329055
0.0620226155557622
0.06200499740605051
0.061941706152275885
0.06198404482156506
0.061944528919663226
0.06197067306207258
0.06192313153113537
0.06196028112844473
0.06200885702297316
0.061987395847976405
0.06194926206653416
0.061990846030707716
0.06197070734194202
0.06193511983252777
0.06197595882686838
0.06200228520771524
0.061987401799122106
0.06196432997648293
0.062021218245603194
0.06192469402751376
0.06202483446173412
0.0619288308460108
0.062011712542479724
0.061922365693038155
0.061961979501734446
0.062014730110227116
0.061919374425423335
0.06192343992464687
0.06193103356987733
0.06194646194954453
0.061933653838517726
0.06191760989851193
0.06193285483277497
0.0619840615887172
0.06195147840997318
0.06198482971043064
0.06195028109728913
0.06194120369757232
0.06191571028083551
0.06199812674391289
0.06195608307290682
0.061912474565062145
0.062006672603101914
0.06198603569083214
0.06196111644053344
0.06199189168786406
0.06198231540532709
0.06194840488334447
0.06195480004548164
0.06192274900559156
0.0619496589293599
0.06192765952550499
0.0619816900759005
0.06208509658445338
0.06194763917981211
0.06195712198214917
0.06202028142857164
0.06193083105551508
0.061935578960885425
0.062009091687301184
0.06193555427724175
0.06202910663520701
0.06197426176291423
0.0619302350025068
0.06192352704093074
0.06190992427780918
0.061971260951362385
0.061927197841560755
0.06194161028940073
0.061946763706930905
0.06195855942467367
0.06197558981993359
0.0619874092689281
0.061913070434255514
0.0619047434199704
0.06202371296807356
0.06194036800568568
0.06199144865617218
0.06196127284405929
0.06195927396594583
0.061945625662555
0.06191526245105999
0.061953014501912367
0.0620465432384219
0.06197382622273576
0.061956803961310876
0.062001872751757274
0.0619134754547931
0.06191160986247612
0.06194959035021372
0.06192799439726767
0.0619496362205046
0.06193671105150532
0.06191176427784443
0.06197973067446318
0.061958429464077154

==> anc/HeisenbergRFC_J0.01pi_L6p0.07.dat <==
0.07265748066024855
0.07280197906792159
0.07266327839045203
0.07262956745489055
0.0727027782091237
0.07268684815811075
0.07263655795419913
0.07264243185242017
0.07264404681469458
0.0726365410519051
0.07265695625911112
0.07261544124950822
0.07265298448147998
0.07262280168812664
0.07262321389395737
0.07273107162620589
0.07267007690258483
0.07273969491328765
0.07264321379164133
0.07264230554193887
0.07270507020719663
0.07263236287578255
0.07267633609890992
0.07268080982700087
0.07266603348163315
0.07264057545431214
0.07263767725279816
0.07265871194894755
0.07265641605591147
0.07271869194170112
0.0726711157506752
0.0726108984300376
0.07263671494442484
0.07266212799089251
0.07268285450909238
0.07264421162066362
0.07268736985554149
0.07261691064727681
0.07265821209534673
0.07265811814353228
0.0726344033073557
0.07262566925547405
0.07262773382540755
0.07261719593620795
0.07261833686919764
0.07269932448635724
0.0726140036196612
0.07269450713979217
0.07262801933794931
0.07262746688004407
0.07264099286869864
0.07272251511665527
0.07264163073738461
0.0726562731145759
0.0726370837846162
0.07272197188640211
0.07263169023708074
0.07262026505616058
0.07261186263150042
0.07265664853548416
0.07264205484296377
0.07264542879515853
0.0727196868618051
0.07266530236166849
0.07263469312262275
0.07263796201543203
0.07265563853488166
0.07265245492614553
0.07267194048163475
0.07265865413567206
0.07262647981043073
0.07267365570829037
0.07266689266581935
0.07261255844721808
0.07264714107065344
0.07263324531648743
0.07268264383692118
0.07261487127311755
0.07270148011973715
0.07263513632116975
0.07261433470828747
0.07263512249536956
0.07263042830584059
0.07266046361439985
0.07262310204615155
0.07263528107111458
0.07261524245230232
0.07261360728159764
0.07262030853237318
0.07272941321736627
0.07265339401213494
0.07265561050179706
0.07270667229049656
0.07266935982793418
0.07269148832008919
0.07263885426879191
0.0726328881941944
0.07271070647479977
0.07264587018741377
0.0726057102018049
0.07265590365709639
0.0726306360673397
0.0726478920776699
0.07265397403089396
0.07268536770913787
0.07259385421966583
0.07263451267526995
0.07269570884572901
0.07263441849899184
0.07266475157605772
0.07264820391399991
0.07267966719501473
0.07262532095036393
0.07269583813045115
0.07264810685737676
0.07271880191012835
0.0726777407913384
0.07266385530710079
0.07263528905031959
0.07261310123318568
0.07266385976046813
0.07264175843199744
0.07264439214625953
0.07265351504544487
0.07265442068470702
0.0726323697309664
0.07262885534030607
0.07262407674790221
0.07267256788937271
0.07263868415257457
0.07265123631522122
0.07270770595685419
0.07261968435971305
0.07270180551135365
0.07264006546555479
0.072662767384965
0.07264463531329382
0.07265466671347842
0.07270009608130129
0.07267615957940521
0.0727568007804592
0.07265473154977736
0.07262467820783833
0.07263296370120964
0.0726816699129505
0.07264013606183438
0.07260902672202614
0.07264510335639279
0.07266292245641646
0.07267663797767236
0.07278868209963665
0.07265943334988495
0.07266689485598173
0.0726045549683605
0.07267601065642039
0.07269927226752486
0.07275023308843852
0.07265832493599833
0.07261053611288824
0.0726464971615708
0.0726115910910185
0.07263204116654867
0.07266102333868121
0.07275227065753628
0.07264197596343115
0.0726696601424936
0.07272042140903377
0.0726534795577735
0.07264663749723514
0.07261239838142808
0.07263246807727425
0.07266228376877322
0.07268839512225297
0.07270341329051659
0.07264660008963725
0.07265559491090781
0.07262365308906035
0.07271402213610227
0.07265941588013011
0.07265311458405005
0.07262741839524679
0.07264284602030605
0.07269725878728266
0.07269801861630995
0.07271406609793621
0.07261950591325342
0.0726647313333223
0.07265244295173119
0.07269625062629838
0.07266506179849735
0.07261954555741705
0.07267244485790009
0.07259438168712169
0.07261451044275423
0.07262370287073347
0.07270560614822093
0.07262675376811177
0.07264454695588542
0.07261074154400864
0.07263101322478556
0.07269338031442779
0.07270502487790895
0.07260037527688232
0.07270945529388664
0.07264009289221078
0.07267762783943704
0.07266839249011936
0.07271168071837793
0.07263538307388724
0.07261499478537115
0.07264804066369374
0.07263386434343247
0.0727269006015862
0.07273986386591993
0.07262020776757215
0.07265205740936906
0.07276165980677027
0.07266769928501683
0.07266468577627834
0.07270542785501011
0.0726812184119463
0.07264399611939387
0.07263801991865225
0.07265422990034143
0.07270996219938813
0.0726900620946849
0.07263277382189956
0.07260676609066603
0.07269127359850978
0.07261877459883441
0.0726532314678429
0.07265924684128215
0.07264763744460774
0.07261140867635517
0.07270853527699996
0.07264720957158642
0.07263423442375062
0.0727075352497712
0.07266399345286706
0.07270310632021776
0.07271000444043536
0.07263113403135103
0.07259870316246984
0.07264625516372347
0.0726900399016787
0.0726423208951752
0.0726336094961672
0.07264095372421657
0.07264351438913573
0.07274660295285162
0.07268196182915071
0.07262112284810847
0.07270317402742334
0.07263185321694014
0.07270553402146629
0.07268819260655342
0.07265178269254557
0.0726997852262606
0.0726375650462438
0.07265694232272558
0.07266496087031693
0.07260497212871712
0.07262409713846717
0.07264708981754256
0.07269272166841378
0.07262041950964909
0.07260105733397819
0.0726433181891368
0.072623981765493
0.07261048653219253
0.07269131934863184
0.07264293845424961
0.07262837279095773
0.07272907984909027
0.07261681175995129
0.0727408731078302
0.07261004978375059
0.07265841793223578
0.07264121335690561
0.07263020638342665
0.07272161474489638
0.07265798154345604
0.07269773225215696
0.07262546842120823
0.07269342888727352
0.07266554527951431
0.0726293578366553
0.07265898573990252
0.07265173848728908
0.0726795384859377
0.07262753467514302
0.0726225372298625
0.07270215183998645
0.07265467405019076
0.07267353684067158
0.07263707955975279
0.07267283742182823
0.07263062792368433
0.07268202840388546
0.07265862914019638
0.0726511216751916
0.07267355545744336
0.07271778916437124
0.07273406632896617
0.07272183559898598
0.07266643378928905
0.07270921107348848
0.07265247501062153
0.07265907592338759
0.07264497854692509
0.07262568024684507
0.07265161806052588
0.07265334245082451
0.07263845795793404
0.07262161881259331
0.0726505157195241
0.07261480636393752
0.07264733706712732
0.07262720419521346
0.0726570923360854
0.07269954726822198
0.07271196806228569
0.07265994695844981
0.07263350105172157
0.07271523472955185
0.07266177478275189
0.07262527095635794
0.07264217297137684
0.07268294615115801
0.07266387374642705
0.0726753851276747
0.07262240523250943
0.07269284731762628
0.07269340090972144
0.0728005058989232
0.07267779802125222
0.07261630333561836
0.07265688766509076
0.0726223121436302
0.07270129324473625
0.07273979294669536
0.07261441558164697
0.07265437380168525
0.07264878150461772
0.07276787743462323
0.07267891045832309
0.07267570067865968
0.07265386910096074
0.072673833161463
0.07264385257183098
0.07266586844039835
0.07267561899312841
0.07263704849941234
0.07267740481125674
0.0726318674918921
0.07276815624355237
0.07263349159028619
0.07263863104686918
0.07264650542682696
0.07277929362543002

==> anc/HeisenbergRFC_J0.01pi_L6p0.08.dat <==
0.08347648675543949
0.08347243481394587
0.08354112214638605
0.08345056202970064
0.08347340505651561
0.08354179286587268
0.08358889565322447
0.08349101205998571
0.08352112253374619
0.0834290289041431
0.08342525740178651
0.08350317658599243
0.08345398143533604
0.08343033472363924
0.08345989548487133
0.08349889133585792
0.08349507009158064
0.0835763225422994
0.08348212951845367
0.08350612698141567
0.08346225536130071
0.08343302251187885
0.0834498270352961
0.08352417875628562
0.08349690914923519
0.08346600103155041
0.08345568771807735
0.0834772938108546
0.08344401298477967
0.08341749903386779
0.08348833737041696
0.08346110802727869
0.0834510548012759
0.08353017181730646
0.08345276464282911
0.08348688462190762
0.08345894691894958
0.08348880569074714
0.083483311024513
0.08347971185777465
0.08347783456037002
0.08347706190904122
0.0834772475401454
0.08352236064257397
0.08342216824230503
0.08343774049292874
0.08343771304773318
0.08346356103150654
0.0834701686659142
0.08348472804329422
0.08365492410343622
0.08357416335983171
0.08343081455396971
0.08345287386240759
0.08362047646403492
0.08346968398289016
0.0836080823440981
0.08347897179728354
0.08342594818911726
0.08347924820279172
0.08355461407580204
0.0834734187109934
0.08345405704815806
0.08347215217842095
0.08347420795046728
0.08353076945133314
0.0834747336808504
0.08345210540498242
0.08348879942287887
0.08353139125338957
0.08347380703001714
0.08350516535642144
0.08349473495763202
0.08356591450970241
0.08347598200342429
0.08344484029430221
0.08345619232917355
0.08344779038853478
0.08344114896355091
0.08356346837170787
0.08341896059418935
0.08347456997478124
0.0834828297452923
0.08353721776689715
0.08346181431190906
0.08349313088304555
0.08347804321055989
0.08347928729316731
0.0834982765728633
0.08360739870361453
0.08349964176923673
0.08352429653610453
0.08342594028168603
0.08342790317256427
0.08370323369218848
0.08352973213142799
0.08347994387012593
0.08351456526797664
0.08347177759161185
0.0835043367981169
0.08358231762017668
0.0834583287278088
0.08356455976884805
0.08347159793397776
0.08349973383155745
0.08346120181370303
0.08361908108145355
0.08346945218326156
0.08346907014649281
0.08344816853949164
0.08350983913222454
0.08355559887129252
0.08346144155203593
0.08342195620013769
0.08350436359299863
0.08353050472775622
0.08350978741008491
0.08349482142889628
0.08359938267165076
0.08360982467637877
0.08344658801640727
0.08345051621068975
0.08348210580579601
0.08346565698007814
0.08349343496562031
0.08346723261392715
0.08342915906076243
0.08352484706363075
0.08346719631663281
0.08348911770179754
0.08345116106932074
0.08345855230125804
0.08353870022834517
0.0834504048639843
0.08366786743985191
0.08348651906157344
0.08345793453016905
0.08343599684320872
0.08352558759319138
0.08345595628884386
0.08356615136575632
0.08343941999346957
0.08349889589142523
0.08347332992699942
0.08350071651394037
0.083452711105118
0.0834729385645407
0.08345020724684232
0.08354593931976802
0.08344740724118775
0.08352232947302114
0.08348691625914627
0.083466032598578
0.08343775384569962
0.08351739624960863
0.08354795854984937
0.08345649412591552
0.08344301282707413
0.08341970801277283
0.08360024259488474
0.08350870374079854
0.08343705577593481
0.08347357724658329
0.08342060288174426
0.08346288419141706
0.08342723011136802
0.08344919018840016
0.08347300162383514
0.08344575380519845
0.08347300678333423
0.0834643978010399
0.08345347916376641
0.08345501960352764
0.08346836906475437
0.08342516562002598
0.08348204371249686
0.08346414727324067
0.08349579135543364
0.08349272025345512
0.08350643540271309
0.08345191436189987
0.08349209059011482
0.08346279218843065
0.08352102059193053
0.08347066471770387
0.08352171374459653
0.08342972031566043
0.0834929524719534
0.08350119753763678
0.0834581511672941
0.08347415492641239
0.08344840826640522
0.08350865733531707
0.0835390596637931
0.0834573716761259
0.08353407180662359
0.08353825635229574
0.08343613307857294
0.08349848914312227
0.08346466845598846
0.08345492629149381
0.08347489488187769
0.0834857589802731
0.08349692902403916
0.08363758464849332
0.08355451971474007
0.08343861040347861
0.0834984275903655
0.08347834558797579
0.08345371566033233
0.08351913317951179
0.0834630390855566
0.08349379046953821
0.08354322363784435
0.08345103519544836
0.0834804690065164
0.0835448388871415
0.08344857154386383
0.08345077551282183
0.08346597186125886
0.08346746819598555
0.08357111747791227
0.08344439546077397
0.08350210490851433
0.0834354739518125
0.08355898149081534
0.08347776764213197
0.08351349098671254
0.08343760666651608
0.0834890004261584
0.0834530392350397
0.08346148460182258
0.08344794857996723
0.08353048666742767
0.08351475184836174
0.08347056725906571
0.08342258394857974
0.0835533197251995
0.08343065896110179
0.0834814674339422
0.08349178361480032
0.08350904832890037
0.08347921591106969
0.08346293373402122
0.08354701881095047
0.08343239904899429
0.083478988472233
0.08347886196930508
0.08347996326159361
0.0834371099760952
0.0834694615360953
0.0834875549914641
0.08344525307586792
0.08343619495101627
0.08346977269873578
0.0835056044297384
0.08345794126436984
0.08346951431895851
0.08347261211986215
0.08344578601143392
0.0834608036548107
0.08344604943544742
0.08351724378658451
0.08344331375872821
0.08342663651912625
0.08348292045538318
0.08349927036208205
0.08349875533392241
0.08346960667350777
0.0834554624498499
0.08348852883046859
0.08345434887696809
0.08355338492752337
0.08345253227184049
0.08346677803206187
0.08343658391907662
0.0834431373622402
0.0834524739351917
0.0834988855875732
0.0835084288679313
0.08343286264650814
0.08351260517847514
0.08348429305295661
0.08351572453810954
0.0834465086906467
0.08350131674112538
0.08345587385166665
0.0834538899972899
0.0834585101429678
0.08345032522323532
0.08354643612816494
0.08364171419319447
0.08344283964988258
0.083462064378521
0.0834680242668072
0.08350641026549223
0.08345926391018524
0.0835800196411851
0.08361606639886925
0.08345303517501226
0.08353394567388307
0.08351730428775189
0.08352593136495969
0.08343232275581258
0.0834477068445895
0.08348219278366587
0.08344480176783214
0.0834927564564817
0.08353180334369027
0.08343057593247151
0.08344497385759736
0.08352072587343992
0.08346119892733307
0.08347606957690586
0.08354534543609787
0.08347492627698608
0.08351837184745378
0.08345887185213438
0.08343506306506436
0.08341456027418986
0.08343507469582935
0.08346954606418665
0.08360471716852616
0.08344814457868091
0.08343127744742639
0.08346909733113472
0.08347681707122165
0.08347178633409315
0.08344510736794958
0.08353635744778716
0.0834420598151441
0.0834785808322503
0.08346058306938019

==> anc/HeisenbergRFC_J0.01pi_L6p0.09.dat <==
0.0945076837541683
0.0944800591363405
0.09444711519308173
0.09436698421901922
0.09452625504827718
0.09444105956693856
0.0943759187209287
0.094405612423303
0.09434864887330427
0.09447542277905856
0.09440177328676048
0.09437603821889021
0.0944192233076767
0.09435997175546228
0.09440759400170072
0.09439152348139286
0.09437164160275573
0.09438347718947941
0.09446826177102899
0.09440691121984754
0.09447889954543044
0.09437498997500668
0.09442411612085698
0.0944291474176915
0.09435589654363828
0.09450474992949558
0.09443514515256787
0.09438314004730158
0.09435675878812301
0.09446601987875347
0.09439079040927513
0.09443088902508237
0.09443746770710928
0.09441602825699118
0.0943925631576304
0.0943741470620282
0.09443219805987774
0.09440920332498466
0.09439763422774025
0.09440258901782668
0.09443059483768011
0.09437894180581917
0.09436804280674327
0.09449841927688918
0.0944112733179028
0.09439186883729973
0.09437035945253633
0.09442101141274917
0.09442133370084879
0.09437128615546514
0.09441844473435972
0.09437600932690518
0.09436648791637943
0.09435507614805759
0.09440779452545768
0.09437738373025173
0.09446523619731227
0.09441098570000352
0.0943641302451345
0.09442127045499636
0.09446415606374489
0.09436547122189558
0.0944659650816523
0.09442615077971694
0.09444318989591101
0.09444997340117167
0.09443810818085462
0.09437590874749445
0.09441669168808452
0.09440846293668954
0.09435824967499196
0.09436285343224707
0.09438701609318134
0.09444650008658136
0.09438339496643246
0.09436307420344574
0.09438582021848266
0.09437431847489026
0.09446363478819142
0.09465966191250168
0.09440213530915223
0.09440249046765514
0.09438503482349236
0.0945499393986296
0.09440240929028411
0.09437642099999821
0.09445532544766518
0.09447611888112008
0.09441158102274974
0.09441490953910218
0.09440415736227269
0.09441131387589982
0.09439843865686624
0.09435011237120222
0.09435755355650292
0.09439185201022136
0.0944178928308438
0.0945414501484231
0.09441499854785067
0.09472015021739211
0.09437385290882913
0.09436814536909122
0.09455091287148505
0.09440091559758411
0.09440626446879029
0.09437007389778902
0.09437132120875506
0.09436298488227492
0.09440828505948955
0.09444163944316157
0.09443960863822425
0.09437964539775943
0.09438752462001483
0.09436955196624248
0.09439618248523875
0.09435402380789479
0.09444858503328422
0.09436503761273168
0.09443059867478819
0.09437818257393772
0.09436340175477538
0.09439719498178244
0.09437164287395063
0.09437527354050218
0.09451282577557638
0.09437401778037033
0.09439034440605815
0.09438020194999937
0.09442009637046193
0.09436765105154822
0.09436724104827121
0.09435161327611631
0.09455516080604918
0.09443938747021309
0.09441969153253016
0.09438004169947767
0.09438770853691596
0.09447910237898685
0.09438224464255428
0.0943778793378728
0.09438036159588399
0.09439131786738954
0.09435830716236347
0.09437524941205801
0.0944438158387885
0.09441534764991477
0.09439423721437327
0.09435586654089295
0.09443481405676092
0.09453332623763777
0.09439673579167454
0.09446154035604519
0.09436646264897083
0.0943861779732021
0.0943977639129096
0.09436660224915065
0.09437431653041732
0.09442124631623879
0.0944130412225788
0.09440577708986712
0.09435501133350152
0.09446230053161173
0.09441482026717378
0.0944249990985463
0.09442548072426338
0.09439833100536592
0.09437828165507653
0.09441701483619384
0.094383865743263
0.09458276970529833
0.09456767171711888
0.09438621008486794
0.09439504831370649
0.09438655783998512
0.09441469271274393
0.09446550093162674
0.09445669038394482
0.09435240967113658
0.09436333247625259
0.09448893848035483
0.09445828779889316
0.09440954653992469
0.09437752300798069
0.09440266028693661
0.09442311087364609
0.09447578902901531
0.09442522045682424
0.09439721725546134
0.09439044945215552
0.09436595828956017
0.09442765415432955
0.09440539260207173
0.09443819379124364
0.09439657699882903
0.09441725175290361
0.09439746511822437
0.09439953793157052
0.09438864330847298
0.09440356674988629
0.09437316121065356
0.09436715326926694
0.09443553947299249
0.09443206148352971
0.09448075590276253
0.0945290386160184
0.09454713190098088
0.0944955132555083
0.09437478888788503
0.09450445156448327
0.0943838239178798
0.0944207553650467
0.09446074375421214
0.09436976245875736
0.09442863534356265
0.09446027369233567
0.0944152776916731
0.09442880059538722
0.09438962239178363
0.09437473756757146
0.09439824342994678
0.0944108686408741
0.0944774101211917
0.09441396135823098
0.09434593396029181
0.09438487076350839
0.09444739852652023
0.0944146030865453
0.09435863682449437
0.09466775864934153
0.09436686144250211
0.09440557012391676
0.0943911992855722
0.09446649751548489
0.09434227032852968
0.09442715008575721
0.09440970436910355
0.09439254884408878
0.09437948500514039
0.09437273587030802
0.09435449147854717
0.09443128134547286
0.09441719260609405
0.09439718022586366
0.09444056174815464
0.09436255857112733
0.09444969733262668
0.09440239540864372
0.09440786494162416
0.09437910464289162
0.09447265856318009
0.09454862269114872
0.09442343615599973
0.09439292614676867
0.0943988223908173
0.09439874387410158
0.09437157855575905
0.09439926934066616
0.09444269496079775
0.09458451615817233
0.09441897723124097
0.09441275024556658
0.09444419147369273
0.094482303782067
0.09439555185901766
0.09442192865682286
0.09442285770402753
0.09437697127890479
0.09450807398541904
0.09441279064262277
0.09443348039021202
0.09435297671534566
0.09441484227862076
0.09441553762508839
0.09438461393332262
0.09439960127595085
0.09440803558031709
0.09440925304388667
0.09440818233401976
0.0944332791196955
0.09436570429067362
0.09439640215216007
0.09439482359307826
0.09439754996741137
0.09438714108092329
0.09435022945344783
0.0945341134440497
0.09438071657127686
0.09446597228004067
0.09442506627947406
0.09437596128430226
0.09438426414127804
0.09444225179958565
0.09441313326390961
0.09449683145241648
0.0944913174275842
0.09437759402323793
0.09440816824587499
0.09453157227471609
0.09436968989572729
0.09436946064700413
0.09441064869267302
0.0943734008823475
0.09437158125186439
0.09439402581064418
0.09440824056387687
0.09445063422093121
0.09441534421487878
0.09444065733559505
0.0943998707348099

==> anc/HeisenbergRFC_J0.01pi_L6p0.1.dat <==
0.10548222342060436
0.10544375678562995
0.10552287962620642
0.10543237090762446
0.10543829624397771
0.1054654915136001
0.10556611023487601
0.10543630094432009
0.10546839297934996
0.10548783893902229
0.10546300277876935
0.10544151092527965
0.10543586511699483
0.10544484093014211
0.10549773653769069
0.10546512203976453
0.1054857292250979
0.10548950860222449
0.10544859120350494
0.1054985944363755
0.1054245953657989
0.10544431955048655
0.10545858693217586
0.10550826976853615
0.1054459904271616
0.10544561696712094
0.10547996061944911
0.1055412718910663
0.10540907321073194
0.10542308022190246
0.10550216146416179
0.10553040649261813
0.10545073556509925
0.10542876258868401
0.10544483123679851
0.10550086266585305
0.10545372729148535
0.10551843093892989
0.10545219233078826
0.1054572681217834
0.10542752259289748
0.1054543941258702
0.10551204033333338
0.10551505922207557
0.10553859130533094
0.10545520813065432
0.10544552267964762
0.10545694315826772
0.1054288749918998
0.10549987369793759
0.10552635025767311
0.10546446496163739
0.10541510399456412
0.10545340087938557
0.10554490908173875
0.10542856275142755
0.10550926883431112
0.10546264044038897
0.1054809044865938
0.10544291772335918
0.10542539751932176
0.10541241246022605
0.10542850143782205
0.10544149567064176
0.10559417992957741
0.1054870187177977
0.10559590926324794
0.10546375931911942
0.10553929715515836
0.10549933975034653
0.10540609379926116
0.10551390948066085
0.10549707754881628
0.10550477907198073
0.10552131641753495
0.10544691572373566
0.10544164106823929
0.10558059907696901
0.10545392331486887
0.1055781908477986
0.1054446238848304
0.1054517467225313
0.10546909742649238
0.10545615758327902
0.10545057473908397
0.105569913074425
0.10552177555489675
0.10546992045192216
0.10550783266321043
0.10554654063741882
0.10541351080646545
0.1055590405893445
0.10544530045152216
0.10546491761370158
0.10543090498998277
0.10542534421728039
0.10541175309960588
0.10552113806213331
0.10544174078521912
0.10544834977424694
0.10540832252085458
0.10543092342175374
0.10546955843210432
0.10545958186332297
0.10546573733270187
0.1054503138057103
0.10544831634077985
0.10549186697844935
0.10549462548816481
0.10543478713627862
0.10540965528339526
0.10544043366186061
0.10551693822736671
0.10545483124282495
0.10542915091812535
0.1055688960854148
0.10557542142145868
0.10553126998926819
0.10547282959996486
0.10548435993115868
0.10548881859282525
0.10546053588027086
0.10551868750206739
0.1055462905058698
0.10550914879537597
0.10547258103013145
0.1054854774684966
0.10542365443443781
0.10548286370301495
0.10546931741802178
0.10541705192888041
0.10541090915556704
0.10550373667863014
0.10547913683474487
0.10545303506752489
0.10558317186060859
0.10542913089140524
0.10548831988356755
0.1054367335522112
0.10554695858158898
0.10543779080408783
0.1055465641947499
0.10547268301047592
0.10542519324536757
0.10544449045049405
0.10558288459412332
0.10545099450612427
0.1054155692572924
0.10543062600046336
0.1054645232869343
0.10544268835626268
0.10556601689752332
0.10546438554599954
0.10544895075527767
0.10543515662291812
0.10541018640026822
0.10543808436604345
0.10540854931899891
0.10544815609895057
0.10544609867442063
0.10541862912855106
0.10543479875139496
0.10546366864244622
0.10546744475630439
0.10546838883756542
0.10546788166041839
0.10550603719863348
0.10563002531400054
0.10544862140470314
0.1054526911192407
0.10545906594911937
0.1054643350811078
0.10549483947674505
0.10548338193188607
0.1055209117997868
0.10542074950582123
0.10544537926273852
0.10544274484087592
0.10545073819020653
0.10551854881884051
0.10540734689327845
0.10545566868176519
0.10548966031598898
0.10549059107206335
0.1054245606187508
0.10548059679411409
0.10545430233756267
0.10555411555744346
0.10546023385499019
0.10555260646132036
0.10543581814954657
0.10552607873505856
0.1054210664526
0.10551526652577917
0.1054557828141357
0.10556610829814542
0.1054231008565505
0.10547113396169411
0.10542402156865106
0.105440716176773
0.105455684716648
0.10543573880897639
0.10574275951367881
0.10549086718512854
0.10547693811710256
0.10545229778885637
0.10551193407558125
0.10541624407662566
0.10541907011472751
0.10550327043063948
0.10543861744960784
0.10540799203430919
0.10542410161780044
0.10552408012790494
0.10543174152406956
0.10546275700662763
0.1054965814259551
0.10547578691278364
0.10541611260685291
0.10549921344912784
0.10540595279894964
0.10542467119236443
0.1054693702561195
0.10548933758855172
0.10542203378306363
0.10545858220031483
0.10545591582260287
0.10554993839254669
0.1054558651895827
0.1055120923117696
0.10543065478196509
0.10550530424330935
0.10547004846569003
0.10545897428364101
0.1055535006895954
0.1054915871196857
0.1054467455487566
0.10547906934233896
0.10548406802493045
0.10544470157393189
0.10549868365071079
0.10559354164431334
0.1054956517786277
0.1054240145419406
0.10544476231808174
0.10539712528949277
0.10548061288099711
0.10547581520149045
0.10543167317969396
0.1055061518681991
0.10546828120845453
0.10546152614810195
0.10544790324033396
0.10548348110257046
0.10544173590609701
0.10550056052832153
0.10555958640067312
0.10547490829375632
0.10542928676389758
0.10549485972429926
0.10544483299716742
0.10550393504953037
0.10538950521169535
0.10543445758652867
0.10545712535868537
0.10543813669915886
0.10546723344194055
0.10552614309345276
0.1055086606402956

==> anc/HeisenbergRFC_J0.01pi_L6p0.11.dat <==
0.1166551106523351
0.11665914388437927
0.11672477493822143
0.1166004997867244
0.11661593170124461
0.11677845046685299
0.11665301344620302
0.11682085265012059
0.11667472232898936
0.11668121905533642
0.11659665151256422
0.11678523851020041
0.11661528798326137
0.11660450453316754
0.11658142241562928
0.11666181781504639
0.11664158717317848
0.11659298179159984
0.11665180608322333
0.11660376573379454
0.11660157363165106
0.11660246804482279
0.11666374868118952
0.11667551699301965
0.11671509905533364
0.11664963541362197
0.11665720168975204
0.1166277891103868
0.11660942936400175
0.1166528701289744
0.11665140723590227
0.1166185203176419
0.11667511669275892
0.11663954287824453
0.1166273017679208
0.1169067722772505
0.11666432876789748
0.1165852254211121
0.11661685563762879
0.11668897345152389
0.11665738058827665
0.1166556902610871
0.11658932363942115
0.11667160111584594
0.11672269869504968
0.11662955476781897
0.11664706808877286
0.11663407576931484
0.11662018110969082
0.11668260097831767
0.11666816391808638
0.11680972835585171
0.1166741030315964
0.11665607909298116
0.11677530032899654
0.1166001688437237
0.1167054414919001
0.11666176941034928
0.11664988921372552
0.11668359997443428
0.11668991608601531
0.11659854550685171
0.11662167255857395
0.11661384442317267
0.11662752721386137
0.1167803494481627
0.11660132845190639
0.1167416189314642
0.11668695611445291
0.11660038734795626
0.11665607810367733
0.11665100406477079
0.11664878688918656
0.11664686144197141
0.11663896254521532
0.11660026921259532
0.11666458611331315
0.11659556275580135
0.1166182538489173
0.11664471561440796
0.1166756579579521
0.11674023090884188
0.11668923477505493
0.11661711406793862
0.11663231133380293
0.11661829288375697
0.11668112815866605
0.11659262515380742
0.11666124293254937
0.11668968059494673
0.11667210693020624
0.11663032996312592
0.11666621766651018
0.11663644885981116
0.11664054259138068
0.11667610125461453
0.11665183768145054
0.11660189652977214
0.11660907453905345
0.11658303678385676
0.11670535170917168
0.11667871282913063
0.11659508440929862
0.11675138763007781
0.11662339545882079
0.11660335706218493
0.1166906243601761
0.11660135596116927
0.1166482257975014
0.11657795026150604
0.11662868574243561
0.11657823703793234
0.11660423901116784
0.11662315262310746
0.11661662911790706
0.1167600714468739
0.11694661759827764
0.11665309908411968
0.11665341531814241
0.11675405228319358
0.1167264630616696
0.11659090398795394
0.11661402841361888
0.11664617051856548
0.11663106075766777
0.11666224373462997
0.11663733861024177
0.11662305602183501
0.11668153173513729
0.11663251763569794
0.11683977768963846
0.11662343195764474
0.11660556461496842
0.11659647930798053
0.11662628502318084
0.11659818101557828
0.11661444568123655
0.11673210450174254
0.11665986281063027
0.11665661829881362
0.11664035349197371
0.1166324854059338
0.11664602156854381
0.11664235064393913
0.11662435242248745
0.11663164375673363
0.1167701482287367
0.1166166577944402
0.11665832251984984
0.11664413609115573
0.1166304291988605
0.11669684720769835
0.11657356927938897
0.11672095239555595
0.11664136389953772
0.11661044586844897
0.11661049379679668
0.11664730693579593
0.11668883061214728
0.11665192696659753
0.11662816703725958
0.11659652559264329
0.11662614718234258
0.11664753743094806
0.11666280348232609
0.11674564318964682
0.11660815194166925
0.11661292656660936
0.11669714082229225
0.11663460892183543
0.1167232316813879
0.11669765810373632
0.1166787788740111
0.11662524336304028
0.11661766735747031
0.1166675192042999
0.11661559510155123
0.11666765194028587
0.1166642366855244
0.11660154719818672
0.1166603544156984
0.11670077739222473
0.11663588723554427
0.11658552463291375
0.11667326849196788
0.1166663693657703
0.11659404282956536
0.11664985940106953
0.11667428978976258
0.11664688869952403
0.1165766133746487
0.11659097422339315
0.11662183808378455
0.1165847053384888
0.11667324684768891
0.11661871358929689
0.116633979181507
0.11661771878650175
0.11670378511420662
0.11668529902040899
0.11659303510713209
0.11664279096268153
0.11661174267472646
0.11672189584293487
0.11659567074017532
0.11675031165928919
0.11660029255172467
0.11664359349374281
0.11663336831678942
0.11660614172121832
0.11670817053162012
0.11665274563029296
0.11659917317013578
0.11662888151038484
0.1166761371455598
0.11672115307423615
0.11660424739871358
0.11660497406339072
0.11658434186434126
0.11670837430404343
0.11657889997362063
0.11668883102579443
0.11664452890449566
0.11665007978448508
0.11679935768135541
0.11691568208710415
0.11669553042144809
0.11685024037094871
0.1167757460669195
0.11666208241889853
0.11662119505736301
0.11670834702899686
0.11661075078670291
0.11667963147144611
0.1166626014694007
0.11659012643593311
0.1166260658807373
0.11665636146050185
0.11665783077116111
0.11668344905978191
0.11665208853201682
0.11669004621347998

==> anc/HeisenbergRFC_J0.01pi_L6p0.12.dat <==
0.1279394675544315
0.1279290445830187
0.127914112243503
0.1278978388694805
0.12799341146395443
0.12792480748791038
0.1279118522221582
0.12794219232836043
0.12802460987820732
0.1278990352860849
0.12790996372092148
0.12793375712028685
0.12796043277526908
0.12790673803627117
0.12802892201573848
0.12802915687297028
0.12790898008405868
0.12802199660607408
0.12794945752030534
0.12798240617687529
0.12793703721457342
0.12790847080192697
0.12789555497441282
0.1278706141649834
0.12793012384664643
0.12809121706295526
0.1278878272877682
0.12795175452856536
0.12799022981219124
0.12788984312458102
0.12800060996340967
0.12791692739111976
0.12795739426071298
0.1280239549253556
0.12797499359060155
0.12818660351238498
0.12799654001931637
0.12794871928503973
0.127886876495268
0.12790016236503024
0.12790877279405108
0.1279397198613874
0.12795384072229296
0.12798193864283552
0.12795611018152458
0.12789204267507795
0.1278945256706133
0.12798352176423608
0.12793425916728093
0.12810802108329056
0.1278957588106652
0.1279789506927156
0.1279377096156096
0.1279161704320478
0.12789294302504128
0.1279011282346641
0.12797174062845032
0.1279560478267376
0.12812590024172546
0.12793539289663847
0.12796031713672934
0.12798921560875473
0.12789500008635896
0.12790408029523517
0.1279901523754922
0.1279402171958068
0.12796179358874807
0.12790220708090305
0.1280131182955152
0.127943953543118
0.1279950435747624
0.12798877924072516
0.1279524614113401
0.1279334893242421
0.12794824765442114
0.12789779032608808
0.12799541952453097
0.12799263655029489
0.1279179151119165
0.12790978753817547
0.12796835038575147
0.12797576859675322
0.1279389895394279
0.12806009568640303
0.12792166113486925
0.1279860467554878
0.1279497426512264
0.12789041771604237
0.12792057029239473
0.1279926339172567
0.12792002582881862
0.12789674926946362
0.12799275384595182
0.12791668601718323
0.1279282685004363
0.12791198750359337
0.12793014046313372
0.12793631198438568
0.12788426157228858
0.1279828579201992
0.12803481878611772
0.1280075153430875
0.12796091424482248
0.1279854629086285
0.1278911230660851
0.12794021004868852
0.12791233854021253
0.12790449486150618
0.12794565914029143
0.12793770784970104
0.12800966375631753
0.12793802942911323
0.12807730083271623
0.12796138842697413
0.12796343640364286
0.1279909929382274
0.1279481569083231
0.1279159278340664
0.1279179522810839
0.1278969625280006
0.12795166309800549
0.1278978226836703
0.12792754417337757
0.12793798648095045
0.12801052079912673
0.12790436782941433
0.1279656086364703
0.12798098347874934
0.12794653936997055
0.12792656864937954
0.12806087762175244
0.1279821513255604
0.12796075001609136
0.12792107313107984
0.12794856227403062
0.12810708604376894
0.12790813084888314
0.12789017365314256
0.12791174768695704
0.1279483386431615
0.12795926667731294
0.12788929904642116
0.12792590404634457
0.12797984387683745
0.12796949728700377
0.12794190021683052
0.12791598140219845
0.12802172453642918
0.12799353737928834
0.12794227858564353
0.12798992279694796
0.12788058663833532
0.1280420751214695
0.12794256771342088
0.1279870458862876
0.12797433934785946
0.12790238830679784
0.1279132235889933
0.12790945264175904
0.12789502103396083
0.12800732991345307
0.1279368365770969
0.12792851201449368
0.12790189555996462
0.12799454794202222
0.12791550121361767
0.1279492200187202
0.12798411658736905
0.12790574195525986
0.1279094431473157
0.12791241750030963
0.1279024837301386
0.12792767230320165
0.12794321548216314
0.12791428761892648
0.12793290428038692
0.12788551377085455
0.12806612936870865
0.12795440107681333
0.12792753945206886
0.1279311326672227
0.1279517368144342
0.1279476578115245
0.1280113972407601
0.12804664379352898
0.1280533644617835
0.12789945171284337
0.1280312475154372
0.12794602853641077
0.1279923781630614
0.12793336315170245
0.12809700853099049
0.12790296904110324
0.12791927470357414
0.12791980872972328
0.12794946825389414
0.1279046076488013
0.12793020700163868
0.1281254463898708
0.12797621376594479
0.12798618020065744
0.12796793927715977
0.12798114206391456
0.12802372292611255
0.1279162126892005
0.12800023888256754
0.12792779805736648
0.12792732882750432
0.1280202486740692
0.12790172316175122
0.1279861273108893
0.12789789690135794
0.12804622693803025
0.1279608430843937
0.12790229767856892
0.12801943163398571
0.12798184884604036
0.12798940850251925
0.12807199591837626
0.12790741596884278
0.12792217746973786
0.1279374908324312
0.12811558593878952
0.1280842129061743
0.12796078609979022
0.12798441109141256
0.12798388084727697
0.12793522684526187
0.12800393841019997
0.128085108733715
0.12801231158772455
0.12788857877076162

==> anc/HeisenbergRFC_J0.01pi_L6p0.13.dat <==
0.13951314430656253
0.13938473457173914
0.13932239254279535
0.13945188419327922
0.13932258957399996
0.13932294923363048
0.13939293757843307
0.13939357513058462
0.1393245526467434
0.139480111384032
0.13933685071987262
0.13939946867603414
0.1393521908921824
0.13939125041811895
0.13931925375279475
0.13937571299956417
0.1394317955346045
0.13935614081341902
0.13941593925355375
0.139358650241329
0.13930980410904747
0.13934819774805388
0.1393414770214282
0.13937769504984465
0.13955672736237623
0.13934206251237435
0.13934800259198993
0.13932581320146575
0.13933939956419514
0.13939833614430328
0.1393959913778035
0.1394818156688514
0.1394787064822449
0.13935272031500515
0.13937620941745282
0.13934025957002483
0.13942445841171652
0.1393731212525203
0.13933037468506557
0.13944904849586387
0.13934365386934774
0.13951514521773353
0.13937187153241895
0.1393548264646311
0.13937905885140778
0.13933293165661273
0.13937488199350773
0.1393331555594547
0.13934482664586367
0.13948056671411502
0.139331680773522
0.13947084829796036
0.13936636105799782
0.13955324143495967
0.13936465006987275
0.13940396064065216
0.13947708763856273
0.13939289233143137
0.13945529192972647
0.1394123379904939
0.13943505226402983
0.139329215322092
0.13938697783733983
0.13940431884603216
0.1393840113973446
0.13941127604912507
0.13944183325265044
0.139356743969341
0.13937440329691567
0.13935078112279625
0.13934441903618475
0.1393745592772049
0.1393319786318828
0.13951541587584554
0.13933365668325118
0.13946191881335993
0.13936631819003287
0.13937738405187045
0.13937418399620527
0.1393534454873672
0.1394228920191079
0.13936106263092063
0.1394454011274206
0.13942866482901523
0.13933376617399554
0.13950087199852637
0.1393668418881962
0.13939198015528462
0.13932520121466055
0.13949341287513517
0.13940492416893127
0.13936334223350258
0.13944474228700615
0.13935677244713496
0.13943570511646539
0.13931527916940384
0.13940287124476275
0.13952237576160878
0.13934385786877831
0.13938712570771883
0.13940638577868386
0.139367225088391
0.13948891896075913
0.13934685234598893
0.13933106575976714
0.13933782593482782
0.13936626335368008
0.1393985580126279
0.13943180261802962
0.13937743301977332
0.13932591478964476
0.1395306327662748
0.1393520167943919
0.13935697525785512
0.13953250037924544
0.13938986027445677
0.1393708584001415
0.1393177822044674
0.139413877027545
0.1394899975822649
0.1393495696631412
0.13937758473687759
0.1393896847235856
0.13951327856539258
0.13931082024405106
0.13937343254946077
0.13939255847281784
0.1393666451255513
0.139402450430398
0.13934661796207112
0.13931048583269098
0.13948261895647743
0.13931950603852783
0.1393924361588045
0.1393702091557898
0.13940045217202474
0.13938128404043643
0.1393720090067848
0.1393285658691917
0.13933102793408744
0.13946894857170766
0.1393794055456616
0.1394639051476414
0.13940930423132444
0.13943205733282127
0.1395029082096814
0.13935575092709182
0.13943101304147518
0.13941477130340799
0.1393594973442789
0.1393454252412944
0.13940894616310762
0.13940645081537667
0.13937319050886995
0.13939069729912035
0.13938867677607752
0.1395540075036369
0.13939439394126604
0.13934751024266187
0.13948049797358647
0.13943283972472875
0.13941314286694578
0.13941448564430178
0.13937683082055274
0.13942769367063232
0.13932608231131646
0.13937333293800225
0.1393358732789613
0.1393744869691398
0.13955353745422217
0.13933601033503876
0.13935415490367112
0.1394860248683511
0.13948309594924305
0.13930069392431593
0.1393351793176747
0.1394236610089681
0.13935218664965104
0.13934885364438862
0.13942879958436577
0.13936888682932688
0.13948164126896126
0.1394372951474448
0.13934607152056852
0.1394145998340982
0.13938708986156984
0.1394259762361374
0.13937380519214893
0.13935276913659173
0.13939017729208936
0.13934087789331104
0.13937958445574444
0.139410807510284
0.13932977477930472
0.1393879490983032
0.1393352630040395
0.13934736131408798
0.13933742031931898
0.13941001851102594
0.13941886549240634
0.13946303415596367
0.13938800422462325
0.13931430941260806
0.13951136798930067
0.13939856566320763
0.13935794391813536
0.13937184136714523
0.13933731589557083
0.1393364996476721
0.13947192976949913
0.13948099630297395
0.13934195589475218
0.13935153971910266
0.1394520396468563
0.139375885665682
0.13933859383025604
0.13930460153992205
0.1393891390129327
0.13945759120945506
0.13933791547862923
0.1394263662725377
0.13932097112174463
0.139359507441004
0.13935320604375842
0.13932409645906002

==> anc/HeisenbergRFC_J0.01pi_L6p0.14.dat <==
0.1509693516322291
0.15097266079489907
0.15090524578317485
0.15089021166595662
0.15095493327865972
0.15096588905827377
0.15089862706575605
0.15095544277921744
0.15100500824862584
0.15099260133928089
0.15092027973993735
0.1509520022877128
0.150931501180396
0.1509045758532194
0.15090732202597532
0.15088175691248168
0.15090661095516225
0.1509397401382487
0.15094941421101538
0.1509324716231415
0.1509546631664262
0.15089780932855576
0.15098025577428156
0.1509252910919894
0.15087500040569327
0.15091409801279418
0.1510998840201272
0.15093029973750885
0.15093036715793773
0.15093205851924454
0.1509126486085113
0.15087438691162952
0.15092906952995114
0.1509606097787647
0.15089286922348694
0.15099957406877576
0.1509574989651298
0.15097702376612773
0.1509459937748643
0.15094290932597032
0.15090823302084927
0.1509457680558034
0.1509713528928867
0.15091189172146532
0.15095674446674193
0.15106154585005474
0.15106760120414495
0.15091445676398738
0.15088054836775083
0.15093062542398875
0.15087818387874982
0.1510167010190614
0.15104216188259137
0.1509068316360416
0.15101249443944734
0.15103137149133603
0.150918669482791
0.1509607041168883
0.15097328140121374
0.1508759926952284
0.1510453922573545
0.15096129174695289
0.1509772537950229
0.1509815344090896
0.15086675317031542
0.1510078515558434
0.15091600607165
0.15100319168363524
0.15090218356085813
0.15090961150802018
0.1509816242102581
0.15093089866476067
0.1509253875528859
0.15091378551605886
0.15099894741666664
0.15104867547615916
0.1509206896358283
0.15098502424842652
0.1509846158417655
0.1509350137743258
0.15092924198419289
0.15089995604924689
0.1509351618562782
0.1509370569463109
0.15098154963771013
0.15098413271775413
0.15091938090044638
0.15094394040857625
0.1508954133161191
0.15102243004314614
0.15098070460596144
0.1509374303577882
0.15091439146401492
0.1508919070878358
0.15109216518665403
0.15090817341776075
0.15114634661756873
0.15093721117719647
0.15090057933543888
0.15100952833774278
0.15093073571293517
0.15094542463830038
0.1509638195914498
0.15091111016089867
0.15095592221316145
0.15090650758991303
0.15101517116571103
0.15097633574108196
0.15094679352284554
0.15089174727906038
0.15091124542508735
0.15090137004189896
0.1509063546082492
0.1509457561445084
0.15099016110579497
0.1510653728925698
0.15092322922115764
0.15091008395508285
0.1508917846096387
0.15096679563197823
0.15089529821033676
0.15093236246848926
0.1510529916354515
0.15097249937316412
0.15099288560253618
0.15088904517411386
0.15090688365440744
0.15097749339302333
0.15090296432685288
0.15097253336363842
0.15090970129748815
0.15096418337677503
0.1509842126394773
0.1510132277299739
0.1510439066982606
0.15097506354664886
0.15104043780380233
0.1509461138912546
0.1510058620815338
0.1510414612782597
0.15093795616648226
0.15093507298473294
0.1508678617335787
0.15092199928090835
0.15092118373403982
0.1509019748879604
0.15092254793211193
0.15105678716821402
0.151040611159622
0.15094641815114526
0.1510027236010942
0.15102162542739933
0.15095592233586827
0.1510012393672905
0.15089543686169585
0.15090259552234442
0.15093526834173382
0.15090196793495245
0.15089579233310452
0.15094839362053164
0.15110734683247612
0.15097575895190116
0.15111570050435624
0.1508962402724484
0.15108620245063395
0.15101650406574804
0.1509240731969208
0.15092431083397914
0.15097211930316995
0.15093932378876995
0.15097461288326622
0.15087393461334322
0.15090154465037683
0.1509415144543202
0.15095611198658299
0.15091941035464043
0.15095626920818372
0.15091286988124247
0.15093032640111764
0.15096853841083177
0.15087990086445546
0.15095090952134677
0.15103477872107182
0.1508812761139993

==> anc/HeisenbergRFC_J0.01pi_L6p0.15.dat <==
0.1626816221659496
0.16257990414212733
0.16259837981193306
0.16265060815089294
0.16268678697160896
0.16260626384206397
0.1626163702298906
0.16259619629451366
0.16261686721694596
0.162711951465163
0.16265149578078678
0.16260604304476597
0.16270042396069023
0.16260992894140586
0.16269930485803014
0.16263664803678293
0.16264513600254393
0.1626851303479927
0.16262166973895517
0.16266025612343507
0.16263997453710924
0.16261914234314218
0.16263893092035228
0.16270540258969635
0.16260678832289605
0.16260421290828167
0.16267510607238808
0.16266088402043063
0.16264460628880195
0.16263009843579435
0.16278455190620553
0.16258729092517188
0.1626422588652704
0.16266101934731272
0.16284244627197766
0.162667743971665
0.16260934855439285
0.16262074964587805
0.16263796651060405
0.16258213280122497
0.16262076490782906
0.16264923740630907
0.16269619920457642
0.16264901023219222
0.16258742404275522
0.16271399856958774
0.16265398031274278
0.16264125394562295
0.1626643649483262
0.1627320303035101
0.16262669091453352
0.16261266046775036
0.16259663026100854
0.1626304916466851
0.16262692844058158
0.16265697500767498
0.1625734610452671
0.16289110146726724
0.16263132591358398
0.16264548781310395
0.16265639377718744
0.16279098969886813
0.16264932174674349
0.16266468286384597
0.1627092057396746
0.16267864829002926
0.16263403155008035
0.16262660638550436
0.1626437920396796
0.1626570883231836
0.16263679138886356
0.16265689164990152
0.1625802579980312
0.16265075579545815
0.16260594184988214
0.16258884121395198
0.16258872403366217
0.16273051290371476
0.16257059522746983
0.1626244313031363
0.16259538458584802
0.16258822621353652
0.1625973713138018
0.16268212924974976
0.1626273546028764
0.16263845911862915
0.16266089957129434
0.16262132804339324
0.1626531935393772
0.16262285562571357
0.16267763107135855
0.1627346052751953
0.16259586010612456
0.16269022298420482
0.1626869801193686
0.1626078042028828
0.16257969217459
0.16271938129087749
0.16273506224881054
0.16261936931348775
0.1626026437185489
0.1625532731126703
0.16262133640261472
0.1626472333234442
0.16269364971089653
0.1628156706149322
0.16258194582017982
0.16267395814594537
0.1627418200080398
0.16261493530287732
0.16268946642702686
0.16262750492896597
0.16277843597042807
0.16266554490533772
0.16271691873701208
0.16262309347420636
0.16260596991561763
0.16270743117201955
0.16266871531708424
0.1626418749874782
0.16262782422651728
0.16265701779725977
0.16260491766286173
0.16273955959226
0.16263509680474902
0.16274158170235373
0.16261606757606448
0.16259895828388032
0.16264512187277622
0.16281957206682585
0.1626653384598915
0.16260272865667583
0.16265486903545315
0.16261808625133028
0.16264618983602394
0.16263081344341102
0.16262213117156682
0.16261696505514747
0.1626599560643454
0.16262723329566348
0.1626556430401793
0.1627452372009324
0.16270618179757249
0.1626375592085826
0.16260075767841506
0.1626105617053545
0.16262256749323598
0.16261443059186345
0.16262301134581436
0.16268010274080597
0.16261658728657064
0.16261677004216465
0.16266334403879773
0.16262963359886043
0.16260941250807717
0.16287356380748397
0.1626452516655512
0.16258424342596625
0.16263806976249684
0.1626098194375537
0.16269264804862732
0.16267890800835064
0.16270393454408755
0.16257012723080408
0.1626973471137557
0.1628078410938105
0.16264071517376727
0.16258995947103416
0.16264569315326846
0.16267387424020857
0.16271569529692312
0.16265343752595326
0.16265322125474052
0.1627527961152868
0.16263619501371965
0.16263225890884794
0.16273159801483708
0.16259852342870523
0.16267939925067712
0.16263463184036614
0.16262741789267807
0.16256817432329632
0.16277403425728307
0.16263285164932595
0.1627392686589392
0.16263758032630987
0.16260228862488402
0.16272265629295368
0.16267512245584168
0.16259743213474293
0.16267362799300786

==> anc/HeisenbergRFC_J0.01pi_L6p0.16.dat <==
0.17452147469550008
0.17447148991955302
0.17446888317574774
0.1744604716833935
0.17446486287019441
0.17448728660299778
0.17446095358063438
0.1746022476916073
0.17453436322460766
0.17445421183329662
0.17440897715222825
0.17447704135593975
0.1746175410597558
0.17449401012839444
0.17457490248918492
0.17449459360739825
0.17442580089990323
0.174538379279602
0.1744520839369195
0.17450600730011046
0.1744589843555176
0.1744794130631806
0.17450365155763392
0.17448523475042466
0.1744403919726851
0.17458274236331517
0.17450451156351107
0.17441502683254448
0.1745285687202562
0.17478851281867758
0.17450409813949702
0.1744657528080317
0.17448590730135563
0.17444257599295335
0.1744855918301344
0.17466027252415375
0.17452955134775172
0.17447643972302326
0.17450908773243556
0.17444015263984197
0.1745040474795503
0.17443269975245257
0.1744404446741663
0.17442105382543563
0.1745157536444684
0.17444744094962833
0.1744893390826112
0.17468344971317173
0.17444114370130503
0.17451811313345364
0.17448808342074995
0.17458012357644512
0.174429918417769
0.17445312421093737
0.17460663524905834
0.17449321428921405
0.1745024843218469
0.1744791916699191
0.17444201375445767
0.17447616491229626
0.17455399081003134
0.17446116541176027
0.17449157768746731
0.17439450118934213
0.1745024245465883
0.17445958536057257
0.1744831713639621
0.1744723260113033
0.1744533137097699
0.17440710354170702
0.1744834985067193
0.17451710940617887
0.17451444224984378
0.17452528930627587
0.17445696143836975
0.1744508062803602
0.17445608352278497
0.17447311634086154
0.17446103491964562
0.17454348172704987
0.17447446819420176
0.17455084550240424
0.1744447516992183
0.17466004091915688
0.17448695278757806
0.17440327110772605
0.17447962002682657
0.17457830566637444
0.1745192771038791
0.1745377133861019
0.1746013926910001
0.17442863942645945
0.17446879913233196
0.17448791824804283
0.17442606981588746
0.1744761964093051
0.1744954094232265
0.17444968429397015
0.17446817629450395
0.1744561791544295
0.17449586887796123
0.17447987589288994
0.17446935202395458
0.17446197913184106
0.1746396437595844
0.17453956985844993
0.17455297962912186
0.17444909816707652
0.17449043177112702
0.17444527709695348
0.17444595301629384
0.17463853152253456
0.17439759829624354
0.1745779574432271
0.17440659067750813
0.17449922619618993
0.17451031113313265
0.17451187307094232
0.17451864150500215
0.17447484202589725
0.17447621131146154
0.174517026988308
0.17446414989109776
0.17445441312038684
0.1744832373774851
0.17450670242504465
0.17452107886196752
0.1747580765195642
0.1744832337334317
0.17444640707612266
0.17464314960298077
0.17448784372613496
0.17454724420645962
0.17449177836197807
0.17444140399870883
0.17456119571485823
0.17449764973534454
0.1746035540840536
0.17443881821011645
0.17447860547527794
0.1744582042683068
0.17443453758808755
0.1744618543824884

==> anc/HeisenbergRFC_J0.01pi_L6p0.17.dat <==
0.18649060758261152
0.18643003208270384
0.18644595228434144
0.18649370072026297
0.1865321496555197
0.18643731045543888
0.18648829524691016
0.18646296761903508
0.18649730534759684
0.18645807125855995
0.18647864350915636
0.1865047160890188
0.18650600515087867
0.18642112540003547
0.18650209066120813
0.18642456733907112
0.18644577976328186
0.18647257660330713
0.1864331837041415
0.18652556998060538
0.1864418015093658
0.18651157375274827
0.18654757100200772
0.18648761849034343
0.18642521395496028
0.18654638845047544
0.18648382363542032
0.18639737951104565
0.18648264980811424
0.18642464021710242
0.18635564637189006
0.18650663597443445
0.18658738137205708
0.18651049467526756
0.186479398436898
0.18643838548387606
0.18646985391157167
0.18640194449708264
0.18646532959302692
0.18654149563792707
0.18650596646628692
0.18640311473408902
0.18642718860549057
0.1864938309381346
0.18648718705457723
0.1864761605415039
0.18643407406870285
0.1864482103724106
0.18640586020114375
0.18642810981589822
0.18643180540794788
0.18645778991424622
0.18638336977624448
0.18643521321101872
0.1864202642404811
0.18647960043832412
0.18649390065091323
0.1864483200474633
0.18645959861015848
0.18646515132646194
0.18650626388179203
0.18640482003749181
0.18659439801233596
0.186468334447666
0.18649988780627805
0.1866768054306905
0.1864289455440975
0.18641154450559352
0.18644404195034042
0.1865228125195212
0.18641935958657452
0.18639190387069401
0.18641796293935284
0.1864403089120046
0.18639763680680121
0.1864250760241166
0.18642616564292813
0.18655520095466627
0.18665711366755064
0.1864479425714681
0.18653077757664088
0.18652915801250353
0.1864254687270825
0.1865519116663533
0.18647971188191034
0.18650209500780715
0.1864799195101018
0.18645368287525518
0.18648412993460098
0.18645630747264474
0.18648366457962487
0.18647827758840904
0.1864008773131853
0.18648939363378664
0.18646796460152984
0.18648108377023448
0.1864520847600238
0.1863981543955483
0.18644332696878194
0.18640357098590643
0.18644609221881595
0.1864650989168614
0.1864866899968728
0.1864434623841108
0.18652798031166182
0.18653093652743946
0.1865138063698488
0.18639429187408635
0.18645059981896245
0.18639540978386943
0.1863824206585683
0.1864244983000934
0.1865310947084485
0.18651325675756122
0.18640804983190126
0.1864146469967156
0.1863996092599339
0.1865045727534718
0.18639622751035897
0.18652389301437255
0.1865428143969932
0.1864296617204651
0.18652987542885108
0.18639523919264583
0.18646942288981944
0.1864640530379603
0.18644874427176664
0.18645049429041682
0.1864525689943525
0.1864339830943013
0.18642041036234447
0.1864316356644395
0.18659080183669213
0.18650409944487117
0.18639941024587522
0.18645418701238523
0.18640473942025756
0.18637095504625772
0.18646716963749632
0.1864413513692348
0.18639698154182915
0.18644014267309228
0.18650425177137606
0.18649178022377128

==> anc/HeisenbergRFC_J0.01pi_L6p0.18.dat <==
0.19853884612859884
0.19858778692279794
0.19864907540531596
0.1986145663603904
0.198560263796699
0.19859437261723684
0.19871761474738636
0.19864503292456465
0.19856632020591142
0.19861479526469492
0.19856432111937558
0.1985642816588107
0.19851041202676542
0.19868080509233427
0.19856939455072292
0.1986238958487436
0.19857992050854364
0.19856682791357588
0.19860367465050827
0.19855475727158656
0.19860255301283009
0.19863307092723903
0.19862042560957818
0.19852369763016967
0.19859214183352908
0.1985282599089932
0.19862651036911425
0.19852061776636593
0.19867496879457958
0.19854496060775478
0.19853168979799846
0.1985496062333804
0.19854508923895509
0.1986467619214145
0.19855307485620327
0.19861727725742864
0.19852576281927914
0.1986334269370407
0.198559975868105
0.19857325390398406
0.19858836885228587
0.19868158825907337
0.19855175916337864
0.19856812528390252
0.19865552573259496
0.19857016348194864
0.1985927810919692
0.19862548913767875
0.1985815260283353
0.19870174769074417
0.1986444231930486
0.19866011810573186
0.19858789507963467
0.19860321387372565
0.198527939931377
0.19861838387664185
0.19856078515838194
0.19856926738771988
0.19854606838203795
0.1986277450728204
0.19858910953106582
0.19856949206363578
0.19856271610093937
0.19865502860607753
0.19865648839830638
0.19858642365636558
0.1985534859091837
0.1985807201543489
0.19854952129834827
0.19860310320319746
0.19856556995771132
0.1987755718532107
0.19859950913524177
0.1986202158725048
0.1986149795488364
0.19854831019447053
0.1986403200348067
0.19860286485099535
0.19863305738420134
0.19854509507650128
0.198607091841494
0.19852800032776216
0.19864066184401494
0.19852325713960256
0.19852666035785296
0.19854965925743745
0.19854062111900775
0.19860444103659244
0.1985783200106898
0.1986320376195139
0.19852086128635144
0.19852446594189677
0.1986118039413159
0.19859994931695518
0.1985850931267097
0.19852621440123763
0.1985238920009587
0.19859438782106817
0.1986791279435333
0.19880394787859487
0.19860435982906355
0.1986031160252013
0.19862621401656216
0.19856840859273392
0.19854059885865086
0.19857534116544484
0.1986161630524043
0.19865050416637992
0.1986146258665367
0.19855088593933748
0.19871205543411913
0.1985202053534422
0.198601055532091
0.19859700611647146
0.19866398956773
0.19854954447605902
0.19853288461819057
0.1991427862783493

==> anc/HeisenbergRFC_J0.01pi_L7p0.01.dat <==
0.01007114835658225
0.010150532684374077
0.010090010457064974
0.010070654901740214
0.010161380171599904
0.010108076937739342
0.010077520695622766
0.01007961708955312
0.01006765637710972
0.0100678416747203
0.010059305113250703
0.01010018259149704
0.010070352796754832
0.010067067429088687
0.010074514013148267
0.010073526152940047
0.010076277026588943
0.010071267587420465
0.010066403206186915
0.01006691568646755
0.010076293011860726
0.010068665662971432
0.010103505316118675
0.010062907085373995
0.010078794319398227
0.010113090881956072
0.010097235334135727
0.010090581721830208
0.010085352030587035
0.010070252481673612
0.01007881203098362
0.010082707079016814
0.01008976626700961
0.010066906021309368
0.01008563064914483
0.010081615120187864
0.010105011943361782
0.010097233076604857
0.010065606989372634
0.010078066804712314
0.010110933661208016
0.010108439370316693
0.010088005343294085
0.010119791570279155
0.010080346560058859
0.010072774076914925
0.01008356457919451
0.01010386932252186
0.010081921529991841
0.010070895607214029
0.010079039897799038
0.010084179074051108
0.010087023646921016
0.01007824990775544
0.010061706375573161
0.010125721363725767
0.010073883775021303
0.010093608973382719
0.01008283452142508
0.010073009445478742
0.010087863340331215
0.010072271972248865
0.010093228124851118
0.01006172197831337
0.010061861847687958
0.010073443459597802
0.010072949233243027
0.010103811953795434
0.010071898861629737
0.010084212581440322
0.010127379336914414
0.010084127320786682
0.010081313691915362
0.01007234335873989
0.01006776645975172
0.010101456496177498
0.010136351581707708
0.01006804562617965
0.010124866761752997
0.010067284371256936
0.010098215721697671
0.010075253306752085
0.010089436388612757
0.01007548278896324
0.01006866300863634
0.010068251118284839
0.010084375565487715
0.010069510717597612
0.010073506795433177
0.010087460915138948
0.010070968638061242
0.010081300492498236
0.010094693743600544
0.010084608131876232
0.010098287771875424
0.010066863284693047
0.010079987386345572
0.010133965468797582
0.010094777601177213
0.010084998285049798
0.010100846882744936
0.010091563184181926
0.010088588051980115
0.01006399470612254
0.010089873073090063
0.010101069545415363
0.010071115718418538
0.010086568789965304
0.010089201347534736
0.010095465213549046
0.010130354265829188
0.010062039980179276
0.010084581913096389
0.010108520863383003
0.010086527308845825
0.010102952077638254
0.010068164036847205
0.010091453086908527
0.010060383494885361
0.010078302795033793
0.010088053854136022
0.01008068116610336
0.010090119691397186
0.010073721705812548
0.010063736519295275
0.010067742304509958
0.010082277886630278
0.01006850857155914
0.010093317900060723
0.01008239447493013
0.01007585076070611
0.010069398641465386
0.010085562725621739
0.010105857115763126
0.010084824832828618
0.010083755394238388
0.010090704831350758
0.010064609286390249
0.01007273634425637
0.01007130919565459
0.010152781707084623
0.01011737634920877
0.010069262234297105
0.010071048312724866
0.010072614947611247
0.0100692756090506
0.010079638921090074
0.010096559478489583
0.010067291454598675
0.010115954928554258
0.01008274459431399
0.010067949918519647
0.010095042320175485
0.01007578407206901
0.010090654074250388
0.01007898567482136
0.010090368437070237
0.01015332087813236
0.010083797582337758
0.010057318896998652
0.010064282067713171
0.010070837117452868
0.010077387576456338
0.010080012543867938
0.010097318641104998
0.010080166336007453
0.0101443119075556
0.010091706535189485
0.010064352079219241
0.010104416821955791
0.01015403085405488
0.010130062742846951
0.010069706528816518
0.010069910666138184
0.010078804032486838
0.010097226127072444
0.01007503899368016
0.010088226704393015
0.010091918428083789
0.01006395708371197
0.010080358181391658
0.010071984800879074
0.010070201182275
0.01006303111621731
0.010079930530111875
0.010080214550024542
0.010075875744167195
0.010083149450472622
0.010057351935754797
0.010117998665675958
0.010068880053925876
0.01005642956381859
0.010079224867863034
0.010095237615361945
0.01006762745293863
0.010128198323379108
0.010113756756225566
0.01006710552743938
0.010099259051953552
0.010083003056826712
0.010088787377779955
0.01007475467923153
0.010059665023826577
0.010062818329532455
0.010082905146579819
0.010070614743287002
0.010090653349883983
0.010061112822444554
0.01007608239094758
0.010085758634353218
0.010096562684388926
0.010087060885410584
0.010078250483637132
0.01008080594942109
0.010073035547633119
0.010068237899130337
0.010069306579633243
0.010097261733243339
0.01007511085119176
0.010076458066365136
0.010062732500986335
0.010120526910588512
0.010129716376123378
0.010089462293753194
0.010082279637873516
0.010078631017382848
0.010091182715730557
0.010065212764822314
0.01007062808517244
0.010110347208559434
0.010076303450254821
0.010079804616804454
0.010072489938753884
0.010076515328116112
0.010068216278290838
0.010066794195084505
0.01008760224875688
0.010070211580857498
0.010068277268575593
0.010070507901881248
0.01008186223022898
0.010093417462875332
0.010094097620578456
0.010084855773200835
0.010074131845341651
0.010061294202384816
0.010081487592169168
0.010067631600836104
0.010088014598643795
0.010073787879436687
0.010082603004546987
0.010072078952126466
0.010077529597382924
0.010075159212002093
0.01006479390268785
0.010084393005915165
0.010079611218559555
0.010120384516818886
0.010104734388911817
0.010087853097823701
0.010079855417888068
0.010101417524506155
0.010085801183028873
0.010070006764512793
0.010084897455327166
0.010069772483493894
0.010080522871914388
0.010089380440579597
0.010066661268549461
0.010068129692710849
0.010090734042567695
0.010108166098626173
0.01007415048473478
0.010082452688281592
0.010169884498147909
0.01008203429136288
0.010074660559210271
0.010062215496502791
0.010097752980312007
0.010077098620853153
0.010086118350377097
0.010097919525312167
0.010097306925336955
0.010070548342380515
0.010074774613869578
0.01005906429993163
0.010108920489181009
0.010071403363204863
0.010074980825533082
0.010099614230680152
0.010089210999641175
0.010107067925196129
0.010115037418785968
0.010075391845519008
0.01007398762586992
0.010081203634841699
0.01008639411410616
0.01012272187643798
0.010062410774916902
0.010074857699634098
0.01006447309666452
0.010078654539352657
0.010095970475854149
0.010066504311881812
0.010073036648401396
0.010086496921388575
0.010080556145363522
0.010097209791734996
0.01006747863138175
0.010083671145277532
0.010077613583795591
0.010112893630487724
0.010068613903425509
0.010077771317755207
0.010130631562643173
0.01006195364141355
0.010070077376272552
0.010116434579535302
0.01008577480791748
0.010103401704069067
0.010100739621563704
0.010073136923161138
0.010076828452005512
0.010074229266314511
0.010075868824406505
0.010080104324552246
0.010070538688780765
0.01009716661132784
0.01007796658984459
0.010073613993124638
0.010089925039924494
0.010079232437971474
0.010058663137687704
0.010071074575069979
0.010077766500439365
0.010102606058600468
0.010137741030488602
0.010066094636595338
0.010082317552634874
0.010074816300036333
0.010082348489426254
0.010084971897437065
0.010065387601377852
0.010060922119997994
0.010085995383533232
0.010101281681633984
0.01006580866998266
0.010072124962123404
0.0100830164919101
0.010084115543695591
0.010084429298966623
0.010110170272639746
0.01007362180827266
0.010070131039451221
0.010071196871229222
0.010099535876430652
0.010095810577544863
0.01008482770091756
0.010067852962180776
0.010082281753589498
0.010078014386895933
0.010112636405301577
0.010075016354192378
0.010062601816841358
0.0100869925428533
0.010082135964441753
0.010070054922584887
0.010077616733324616
0.010080897096774382
0.0100832767183245
0.010098331932693314
0.01012302061002232
0.010074182991314438
0.010078338867646999
0.010062098236017935
0.010112753169093023
0.010082490367923627
0.01008248265662068
0.010062042100474159
0.010073096828227497
0.010069008983701697
0.010066218963247851
0.01007715241483146
0.01007227854054561
0.010155982131738867
0.010072037684110233
0.010075283997609614
0.010090804882265646
0.010069359794977233
0.010057345423217458
0.010079366466831136
0.010076273436870823
0.010077671451514785
0.010096559927308678
0.010096389625029633
0.010072323915709782
0.010083002153156056
0.010067681726108486
0.010071210376678739
0.010059949473208785
0.01009153910602124
0.010068452088982207
0.010090311049657479
0.010077883796544167
0.010070720693562579
0.010069644270587248
0.0100951788778151
0.010118306419205409
0.010182566482139211
0.010088855714657473
0.010068514159304738
0.010095520164516567
0.010085319291932768
0.010082668424244818
0.01006225320051368
0.010084423624619445
0.010088150171474164
0.010061706257896819
0.010071316836030146
0.01007373965007382
0.010079529601394192
0.010098502258113824
0.010078977171342287
0.010075663959556384
0.010137232223421605
0.010091059443583121
0.010075540746064426
0.010130266337843459
0.010090294478072203
0.010063008562744764
0.010081062031599707
0.010073067819230619
0.010086901404200545
0.01006724683254305
0.010070031549995244
0.01008367760407916
0.010068256199248527
0.010092574138557854
0.010065639890341684
0.010115769333311504
0.010071070577127568
0.010083968054970376
0.010062407597180254
0.010064404858347552
0.010084053712514194
0.010081682234169385
0.010096690363528369
0.010091795002977761
0.010110689052360062
0.010098654499545334
0.01009893888044463
0.01009398230752684
0.010077456775954622
0.010079232389993874
0.010117185987175597
0.010064061398734557
0.010101248039325075
0.010074727528742092
0.01008474652249498
0.01008981504215626
0.010079123514934509
0.01006415604033139
0.010071451720030895
0.010079796365409382
0.010094303381938383
0.01008738642248846
0.010068455472864796
0.01012087434441133
0.010066934712170048
0.010088667511114912
0.010092331345862288
0.010092230864092971
0.010071918165865773
0.01007862651087467
0.010061068435710115
0.01007576158373247
0.01008072863631933
0.01006613048388255
0.010062468691362614
0.010078890279363817
0.010081837818262811
0.010071574708556663
0.010068569308983406
0.010080948121273097
0.010065156153319432
0.010065033207783493
0.0100621105392795
0.010077679019510283
0.01009930539716342
0.01006897908196809
0.010081051049536145
0.0100795937406541
0.010066006711332313
0.01008393878467832
0.010113664166833474
0.010059348250951122
0.010062858716735202
0.010079531316874876
0.010085740103273318
0.010092767687242505
0.010068417734454738
0.010075790087507011
0.010068117062435425
0.010084012242611292
0.010072081732190529
0.010080507054207797
0.010078764721228515
0.010081153654243709
0.010071260964318958
0.010093701358127911
0.010075313643851877
0.010081049607059472
0.010067013996410515
0.010068986505014138
0.010075829211649215
0.010070843096556635
0.010075737784131532
0.01009944879647582
0.010153727547110046
0.010084762482085213
0.01007993983405419
0.010072347211338838
0.010098944867694828
0.01007757084372039
0.010074484006537902
0.010092816589717673
0.010072219492095184
0.010116517421274247
0.010070711831300075
0.010069650807884634
0.010067026398008562
0.01007614253376545
0.010074506410798004
0.010071839934875145
0.010150027729961649
0.010074928663777929
0.010096788728623374
0.010091199581975484
0.010070059491447849
0.010075427728970885
0.010062526676867722
0.010084672525518111
0.010069276769553047
0.010065238365828713
0.010065867133043822
0.01007985458689794
0.010087498057531463
0.010071011441159482
0.010064389193971575
0.010078605502058448
0.010094198918269029
0.010075179983065369
0.010126888906404105
0.010071534498029255
0.010158373762489055
0.010065098322146396
0.01006784535589583
0.010078606709786131
0.010080263149148673
0.010070631408989809
0.010078182183071343
0.01008072088921701
0.010105399330665272
0.010070775700602382
0.010067704361856918
0.010111764944570379
0.010075136438799853
0.010074476707164503
0.010063661084993751
0.010070501340962216
0.010090606427300626
0.010076820938033597
0.010074064588417486
0.010083192118683424
0.010084678640161621
0.010073883616171338
0.010076714594411753
0.01007544468122802
0.010094474948095475
0.01009388706028307
0.010074744211890316
0.010178638683821193
0.010092659635307576
0.010077439268075335
0.010096684495564643
0.010085113771461192
0.010066409264621944
0.010084987258431951
0.010093083803164137
0.010127248675119008
0.010084118667615907
0.010078175359479356
0.010071635333965741
0.010083745315106566
0.010064722891135032
0.010116109741792839
0.010131392838396567
0.010085217073325551
0.010085526071349783
0.010067127004758708
0.010090230780456117
0.010069235357191989
0.010112431056457212
0.01008856172292843
0.010101705706857816
0.010082229958981804
0.01007743256827906
0.01006689543708189
0.010089538024724435
0.010070468844364468
0.010082627792795203
0.010090124394197224
0.010085210879766838
0.010089742595385642
0.010068184925411002
0.010097265578342998
0.010100853046745835
0.010065918512885677
0.01006394352921286
0.010077846327642808
0.010082836747353847
0.010123136528065634
0.010083000227997286
0.01008575624659508
0.010068361591457272
0.010132945336964407
0.010117797835450939
0.010065442800593228
0.010106623886516114
0.01007952767996763
0.010090478872439764
0.01007365384911532
0.01008665631347921
0.01008279996559308
0.010084068844809916
0.010063414933699898
0.010067908260800146
0.010094283659687895
0.010078783073499487
0.010100003974790535
0.010078929764256343
0.010074798680240376
0.010068515218374034
0.010073370265477357
0.010094457724951973
0.010061656288617566
0.010093436846790357
0.010082484713896327
0.010065329941398015
0.010121976465880955
0.010083482425681226
0.010067853048510652
0.010076606464204697
0.01007080871544198
0.010072627629659383
0.010085487728204721
0.01006518087083167
0.010109436621124984
0.010072815255340201
0.010075825067805258
0.010088993365958709
0.01007490908069813
0.01006653088071937
0.010094623701526126
0.01006981905313216
0.010101777033313384
0.010066907525013397
0.010073918321448895
0.01007137804091075
0.010126670074714681
0.010072594792573646
0.010072867031932928
0.010073832405645923
0.010107615904577706
0.010078176986502442
0.010121970324122447
0.010080525878628163
0.010082911806595611
0.010067404012885903
0.010120497006193212
0.010071132418977629
0.010082023535824155
0.010074573909566002
0.010069474252516716
0.010077757070295807
0.0101044772525492
0.010059604058373455
0.010069899509426956
0.010067510697169964
0.010057840048274794
0.010076246128426121
0.010072769187970449
0.010076356861805125
0.01011304026552882
0.010080946760978468
0.010089560791347893
0.010065442651523685
0.010089006586926817
0.010071049583184099
0.010089751928295717
0.01009101946242812
0.010072801900976001
0.010139572259718066
0.010085651221952218
0.010074322869252585
0.010059355932804213
0.010067978677752776
0.010086105655073816
0.010114460554161897
0.010140089626458359
0.010085707369872693
0.010079972453844746
0.010086340073064281
0.0101314358544629
0.010079214444838355
0.010071555035024252
0.010089582114448657
0.010091715778491706
0.010073618051418683
0.010081570919601959
0.01008936811866963
0.01008068259286006
0.010094036026877584
0.010096576731863025
0.010095412386046948
0.010080655317735996
0.01007285494117047
0.010113144427735081
0.010072263358516628
0.010063328429453105
0.010078925435429075
0.010072775078875783
0.010073094985123146
0.010068286854143842
0.010111204194143082
0.010078946341537862
0.010086484529609389
0.010061468819311895
0.010100901859773392
0.01007306673080625
0.010089397787574353
0.010067520861918937
0.010072495658430476
0.01007675943729143
0.010104510225606855
0.010076958047088745
0.010079577967659186
0.01007225452134853
0.010067690910985031
0.01008837263174981
0.010071058595130609
0.010070197435525103
0.01009569008852039
0.010084794394262936
0.010136362949053282
0.010104154588402478
0.010102438999509352
0.010091077861895647
0.010068358507507268
0.010068928745529396
0.010078015413056153
0.010080089826070861
0.010069882699366626

==> anc/HeisenbergRFC_J0.01pi_L7p0.02.dat <==
0.02024723506444831
0.020252668643425606
0.020233619347590704
0.020238689750746726
0.020235343704654688
0.020269155989310037
0.020251716614224646
0.020243587921318296
0.020245761761554286
0.020238767929349494
0.020247943444132957
0.020287051187692303
0.02025626631609201
0.020275363670352382
0.0202248934606237
0.02028375466853495
0.02023274035773854
0.020234377624089486
0.02022843887850244
0.020245321017478106
0.020227999024351535
0.02022764056362561
0.02022966648073722
0.020231589753295115
0.020236822409072566
0.020262654196417172
0.02024762381275211
0.020238589810079487
0.02025759803489746
0.020297601387643065
0.020233446683223855
0.02027323669417065
0.020231962308222263
0.020253500787502595
0.020263529288232333
0.020268014288567327
0.020245762971330756
0.020218965672938304
0.02027811492456936
0.02028409789516319
0.020252982801286477
0.020256807008602457
0.020238419439110377
0.02022845459799215
0.020244333497092294
0.020271552436316627
0.0202488620609333
0.020284173575962815
0.020249992686753905
0.02024782741749951
0.02029639636665826
0.02025842280103693
0.020238898151914323
0.02023107304329342
0.02023917118097863
0.020241514018031478
0.02021677857017766
0.020264905912517825
0.02025542211004841
0.020238131815987947
0.020280009337755124
0.02024883457669191
0.02023599477126224
0.020235444702650412
0.02026095198250886
0.020237572203097524
0.020264263516821597
0.02026027390794293
0.02028649095244693
0.020264360202871916
0.02024010309594282
0.02029579687092485
0.020227796404220264
0.020256033009007926
0.02022386149898224
0.02025387968992006
0.02024921177744581
0.020230983925786577
0.020304385022782926
0.020232686517188573
0.020221226873768972
0.020232693621853308
0.02022914821379574
0.020267765711174238
0.02023463575323525
0.020301088446186895
0.020236325204112754
0.020242974083407948
0.020241661463489387
0.02024126434289647
0.02023655067217865
0.020223315417681072
0.020241332843637053
0.020221652727482876
0.020256884484706618
0.020238358273506556
0.020263558449037974
0.020257508853748482
0.02025031594867391
0.0202264032355139
0.02028971198671821
0.020242538898837967
0.020247834897076458
0.020243207640543815
0.020228170212669573
0.02025199160567696
0.020261703921726184
0.02024411205475437
0.02024906194106997
0.0202268361361989
0.02023604448709014
0.020234776534252222
0.02023863502038047
0.020300649671487956
0.020232140353082264
0.020268070777193115
0.020232526036199027
0.020231734502864973
0.020215225347557143
0.020276289340695017
0.020231711801957247
0.02023288920544121
0.020221780259576043
0.020229107028677182
0.020254657121931176
0.020238003673080738
0.02024273921275106
0.02025181891590239
0.0202701887659337
0.020249886566880735
0.020233536880513003
0.020244524085288873
0.0202403548371823
0.020236443468759673
0.020224492147656623
0.020251181200519067
0.020292888402488447
0.020287091592441533
0.020256499783524083
0.02023695605709802
0.02025149361683498
0.020302640138615904
0.020259327758731804
0.020286117952338756
0.020252141635761133
0.020246801212781426
0.020257041305142953
0.020246635299019454
0.020284088319552387
0.02029359162541053
0.0202341227391623
0.020219385000327515
0.02024984722614492
0.02025604255603234
0.02027574390323604
0.020262627655094075
0.020249596833785608
0.020238927255139125
0.020293476490838475
0.020229752906313937
0.020255304902482927
0.020268382802286964
0.020314434857459724
0.020243496708340726
0.020260460287439132
0.020235204783771166
0.02025104861255816
0.02024661375537918
0.02027038163162924
0.02029695391355191
0.020220824965475854
0.020225450853012947
0.0202790616304831
0.020234998590326375
0.020251434784597646
0.020223097670139134
0.0202474414735898
0.020253431705287518
0.020246101155690466
0.02022760509339071
0.02022350352860744
0.020241983065119994
0.020263349314828347
0.02023087090543318
0.020251225676134157
0.02030293872911638
0.02028795343434589
0.020257563732504036
0.020238298688629055
0.020235255938655175
0.020224418597919205
0.0202350614422273
0.020277081980517423
0.020266039366761024
0.02024558633683556
0.020233590910134366
0.0202592887154439
0.020226152590414742
0.020249593791535583
0.02025156477852395
0.02025610563945099
0.020256949648321684
0.02025112244084548
0.020237503225265928
0.020223053468332516
0.02025725196655771
0.020258976895822428
0.020237771999919062
0.02025740447642054
0.02025701289466207
0.02023224371139895
0.020231583040000535
0.020241784252979636
0.02024217989347303
0.02022467683945268
0.020224224683420944
0.020248184451265885
0.02022365743036815
0.020255868840413492
0.020243095067591504
0.020268219158587647
0.020218731011805973
0.020259026950306926
0.020254113280831463
0.02022147381764197
0.020246946020405165
0.020230859929291745
0.020334644583643112
0.02024707580631273
0.020251046058685093
0.02023730872711997
0.020283690947360246
0.02023736941590685
0.020247222365818593
0.020265662542346054
0.020251024357313394
0.020298615588727014
0.020236913873707043
0.02024555514895472
0.020264372500613432
0.020247069471116316
0.02027109124663217
0.02024925274825548
0.020243684981528003
0.02027012731900342
0.020220944690821276
0.020256877899286197
0.02027406427881467
0.020240393590540282
0.020271898438555907
0.02023744664688434
0.02022993585539149
0.020248317471136167
0.020238716400173763
0.02023493041648019
0.020253442200670727
0.020275485239536328
0.020253353805611277
0.02027263558555931
0.02023658796569419
0.02022127336290025
0.020291041323950067
0.02023764727521376
0.02021864520291748
0.020234689405399874
0.020239024342803277
0.020325718532430516
0.02026131198222867
0.02027510910756636
0.020221251782823912
0.02021901606882935
0.02030867046496795
0.020244726678807782
0.020246755572871394
0.020260018167340365
0.020281517947701954
0.020239813956781167
0.02022968225343063
0.020247522599280036
0.020260383207665725
0.020262311138158958
0.02026699477655522
0.020263319843852212
0.02022511166485258
0.020259758859685017
0.020224411877422736
0.020275337166253866
0.020254211520501716
0.02023289759332592
0.02031835632190268
0.02023594627320422
0.020294508396680767
0.020237787549341333
0.02022895435549613
0.02023811285582831
0.020230105636911883
0.020259827689658085
0.020265337880935996
0.020266602248295497
0.02022633654691389
0.02027671047818053
0.020256808591532154
0.020244881511530748
0.020245001484104488
0.020275623720127083
0.020265922514069955
0.0202335645747021
0.02022102316711073
0.020264229932349328
0.02024041820365141
0.020235799906925044
0.02027504126430164
0.020250723848541048
0.020256743210457638
0.020261570539657832
0.02024449427492093
0.020260097691908036
0.020239364066611483
0.020283398705260563
0.020243917243573918
0.02027594469125749
0.020237224037858086
0.02022868492908959
0.020242062222005683
0.0202682281466512
0.02023827265320101
0.0202450675316442
0.020263737300123236
0.020219225527450625
0.020249192925446035
0.020248581086848516
0.020237715552664813
0.020247464008368195
0.020263027673019476
0.0202912707820428
0.020270407240460076
0.020241251521875496
0.02025722143074126
0.020242857526867147
0.020265817605163768
0.02026663070845101
0.020264844109807636
0.02025894181415459
0.020246272382953994
0.02022214539791225
0.02027188777775505
0.020225664979749654
0.020233997890550935
0.020227426467636502
0.02022404693569367
0.020235515328794897
0.020243555263808412
0.02023932400775994
0.02026323648222203
0.020238488172714737
0.02022912021710135
0.020284643020026187
0.02022463954239589
0.020254695784989035
0.02023764282140053
0.02023095552904129
0.020226872523094176
0.020238771224230283
0.02025201010762402
0.020280444871165655
0.020262900137068194
0.020238246623390545
0.02023092790867275
0.020292571468851616
0.020256171947380296
0.02023666378200707
0.020245349159696828
0.02027584136825771
0.020279476607910844
0.020270370162299493
0.020226259110449986
0.020226923138643552
0.020247257543521042
0.02023568101568121
0.02025515167547701
0.02023822166616975
0.02021528745806481
0.02025579790427225
0.020253697777658744
0.02021793214610895
0.020231116503860093
0.020247105138039134
0.02022207561228279
0.020238839779588513
0.020292399119216865
0.020225689100513377
0.020253566816013466
0.02026114442381871
0.020265826280247763
0.020224751370110608
0.020267847111813526
0.020227366788049487
0.02028494328481754
0.020231698188685573
0.02032924008585781
0.020240583520404733
0.020232803185866514
0.020259693250441503
0.020261882390454226
0.020236284080342073
0.020265807311107692
0.020256195006874592
0.020226279160773186
0.020256199613600822
0.02023120351194791
0.02022995303455131
0.0202504011610621
0.020242380843558082
0.020235329278513008
0.020237137788910176
0.02029123365342605
0.02026514335383662
0.020229772781855018
0.02026907787910174
0.0202608952124226
0.02025111172450178
0.02023262669115322
0.02023061205647021
0.02024831803297973
0.0202402066166709
0.02025579680538087
0.020243320899759745
0.020238471958337063
0.020251805007651946
0.020229102584144613
0.020241062689447434
0.020235305967342656
0.02023087035501816
0.020240496583969016
0.02026052824136943
0.020244074013927242
0.020235141181477033
0.02026676794458207
0.020248150017247064
0.020241971134993906
0.020233546529069907
0.020283524899595447
0.0202869339494806
0.020229708210090062
0.02025428747227216
0.020237042544274848
0.020296992507506603
0.020303681970419044
0.020241415398899763
0.02027571544684635
0.0202438104084797
0.020318505940933915
0.02025055775091649
0.020261930565678175
0.020265406539616566
0.02029349204989737
0.020227913402047423
0.020238802241812792
0.020230887813821437
0.020245456870290765
0.020269574562270503
0.020264978131011135
0.02023248825239418
0.020253267299893702
0.020247827046750877
0.02022702225793153
0.020258979790117614
0.020260123911765196
0.020226577501440076
0.020247404772924308
0.020258581922073103
0.020231889060174355
0.02026217832545591
0.020227417841515046
0.020248337954070127
0.02023483811176205
0.0202836702899802
0.020246544863961515
0.020287966158829163
0.020295284652593525
0.02023381221662177
0.020236060206396577
0.020239818126805347
0.020300375525528217
0.020229533632675923
0.020225535683488016
0.02022835555462677
0.020224561547978567
0.020273903901680206
0.020227462680015757
0.020243483866826055
0.020273217005794306
0.02024319667719547
0.020257027403607557
0.020255747691559394
0.02021505533983578
0.020254991877116445
0.020263083418444818
0.020241413583192387
0.020268332954741286
0.020252396063932192
0.02023640176507834
0.020268609141814536
0.020241945612217076
0.02023772233479409
0.02030602433160624
0.020284704056083805
0.020276965049055132
0.02025122816963547
0.020248608480426346
0.020243155798015316
0.020244294557205045
0.020244038692622895
0.020217744112721713
0.020277810461245837
0.020262358989896204
0.020258808933351715
0.0202558899479421
0.020282988222111917
0.020238986248526977
0.02023191163487895
0.020279400664747385
0.020244837356484142
0.020216555453753813
0.020243646732824104
0.020297213104130334
0.0202472290253337
0.020229073081798936
0.0202357676845835
0.020226269543438858
0.020242952083240232
0.02025020694101157
0.020244200383616438
0.020234693910420366
0.020242692939559038
0.02024247861893686
0.020270142542693374
0.020230906209485495
0.020220940981897178
0.020222270901375915
0.020229540269465652
0.020251534688729412
0.020313292926455936
0.02022406436816773
0.020247069947065797
0.020227739476716865
0.020250494816886525
0.020250385492633513
0.02026342553434997
0.020260038589269787
0.02026937080138357
0.020298236763428096
0.020267994403264614
0.020233504089554773
0.020234195702837476
0.020232476185253753
0.02026678218150597
0.02022572279965291
0.02029452873657858
0.02022057878756715
0.020241630714437252
0.02024563560798567
0.0202258186292969
0.020252796467985817
0.0202454951200952
0.020249261171164663
0.020244291217283397
0.020253404422225167
0.020226624756488197
0.020264537863788595
0.020246274216823245
0.020263318355685685
0.020248533854793013
0.020231339331965588
0.02022533431096589
0.020260500002445773
0.02024910304825385
0.02027160075803518
0.02025511279545303
0.020238290443150706
0.020219075438137366
0.020218845329198355
0.02024448752104094
0.020265951872216734
0.020244984981699993
0.020244535318989808
0.02024516968616526
0.020258246098125904
0.020242978935783116
0.020287703086282822
0.020249480467306822
0.020242633689095787
0.020255739261207332
0.020236944339267253
0.020223497308811268
0.020237917200298376
0.02025423774318134
0.02026467449948289
0.020241757325421734
0.020255312944725653
0.020241914867787147
0.02026511992829783
0.020290941943392326
0.020295273580884024
0.02022418705920894
0.02022905116456054
0.020244125605453737
0.02023524620343534
0.020248313281917184
0.020349383871415085
0.020277166652658902
0.020270840092773336
0.02023752940160388
0.02023863619918932

==> anc/HeisenbergRFC_J0.01pi_L7p0.03.dat <==
0.030555088471296767
0.030531448407467597
0.03050303211976495
0.03049945019587848
0.030514160607020405
0.030572539571632536
0.030527937599819418
0.030521046349315906
0.030497522917050577
0.030522000224061298
0.030491395956010293
0.03054599972211624
0.03050451718746454
0.03051498295033863
0.0305193407254535
0.030505189638555405
0.030514281314703975
0.030495648996020034
0.0305007689291067
0.030502689491190057
0.030497054093586815
0.030494509465747513
0.03052832680677967
0.030497390442584267
0.030494678097257963
0.030572103675712576
0.03048942432768369
0.03052221073407161
0.030479345157865934
0.03047769273908132
0.030505478180770783
0.030568039352797043
0.0305020994151411
0.030528499512854187
0.030512046254709387
0.030488928871051355
0.03054386523756366
0.030482903224513445
0.030487793145227215
0.030534789644985055
0.030523298762452467
0.030572026222928324
0.03051980956646372
0.030540009174372253
0.030503066578153538
0.03050133034697051
0.030530265982371123
0.030491369608799914
0.030499902647338963
0.030508371415724506
0.030510637469067046
0.030493730993219156
0.030485688790976954
0.030504052739761273
0.03047767243997579
0.03055717831728667
0.030512972401115276
0.03051796681273414
0.03051026618004248
0.03059147219406526
0.03050919691680156
0.030524288275236466
0.030553522948200976
0.030534178608947637
0.030511397637644478
0.030626948856635257
0.03054704472237517
0.030503775679445705
0.030648099495190036
0.03054402069204446
0.03048963673268484
0.03054507198164593
0.030534155475752525
0.030532581442779476
0.030501337407914525
0.03049929192360004
0.030502065835939427
0.030526311141603524
0.030543684900865745
0.03054534074075094
0.03051169486186474
0.03052197812914031
0.030499548731112828
0.03050534275473444
0.03051269864391489
0.03051846902196172
0.030495176460839424
0.030522062126811085
0.030505813991260775
0.030571004321800113
0.030527056570523868
0.030572838184234893
0.030541784782108644
0.030516006324823538
0.030506588507439716
0.030520072558162654
0.0304937851622975
0.030493739679136232
0.0305072992067012
0.030481389196587636
0.030525593024259633
0.030512771380521636
0.030493219686532888
0.030511248529232694
0.030497760886691462
0.030490898067843056
0.030515692115047233
0.03058014301767902
0.030526666885199553
0.03050615732410688
0.030560080850569115
0.03054618053153191
0.030494468709485564
0.030544476625455834
0.03049513306794474
0.030484632914608803
0.030488739685349455
0.03054551766356026
0.030493801152372022
0.03051397089160277
0.030531214775541174
0.030512991735936166
0.030544401150105985
0.030494778565617404
0.030574648002227655
0.03052721422880625
0.03061419780985251
0.030523896852117975
0.03052310952499178
0.030504960282047508
0.030498749926469976
0.030539652550406544
0.03047752189372059
0.030493971035194415
0.030505570386476274
0.030543216222183946
0.030515230233359957
0.03056635759270229
0.030501898184234478
0.030508123687824636
0.03050127996427379
0.030522368275850302
0.03049085194911957
0.03051687506667692
0.03058619862495768
0.030555296460933017
0.030516151855932046
0.03053480395111061
0.0305666881180156
0.030507239432054377
0.030527474611814605
0.030551961233967525
0.03051035765400501
0.030533617647315558
0.030523473233691242
0.030538864206472276
0.03051128297359243
0.030514177214409476
0.03052935156439018
0.03049692794807644
0.030513859935291997
0.030502837592881752
0.030539337192191252
0.030527988590391186
0.030517384593826965
0.030598461883734062
0.030509608622773663
0.03052465415799498
0.030497159237576905
0.030527127045695695
0.030517307109350467
0.03055109981983323
0.03051145094979348
0.030502713574563686
0.030522832888476254
0.03048300901417755
0.030500808530976687
0.030528381073011247
0.030508038568449997
0.030528528571697425
0.03052122128997255
0.03048703378354523
0.030497215622416408
0.03051678801884396
0.03050875265211494
0.030518638746784364
0.03047977785762768
0.03051147655815536
0.030537827316220102
0.03051261445268108
0.030533687771426874
0.030525321970357667
0.030517492514982574
0.030501687843868107
0.030521968703455367
0.030509695193327763
0.030489418760213074
0.030500543537215173
0.0305030604601932
0.030490754717637993
0.030535970496872344
0.030505966408691392
0.030515104210453496
0.03052816032066835
0.030519751267759118
0.030506815658987628
0.03054377070114348
0.030535443027042555
0.0305030145333721
0.030528702054077966
0.030516453875751245
0.030487441266667775
0.030516876798510215
0.030495054981774027
0.03051017743612257
0.030494734343856945
0.030517746016314847
0.030587113662123116
0.030514802864448166
0.030523890861422452
0.030544176966899747
0.030505524232584808
0.03050915256841218
0.03050415983790612
0.030520097350059488
0.03052979359830589
0.030531329263126544
0.03049182809924404
0.03049185086417914
0.03052679562735983
0.030533033179906282
0.03053234708544189
0.030550527697675318
0.030503139343961476
0.030544124241931942
0.030507970104177582
0.030498943555538626
0.030494650491533076
0.03051548387395794
0.03050584498934292
0.030495638303739896
0.03050141547729921
0.030561217572332263
0.03049539722041083
0.030513075115797775
0.030495827018804506
0.03053256612918628
0.030469760866120982
0.030497641246750296
0.03051587811075924
0.03051381879599293
0.03053313508823997
0.03058032214034507
0.030494658883870884
0.030511740305404857
0.030514840097196988
0.030490377345519275
0.03051207480299163
0.030532433166845757
0.0304778623694997
0.030511780176432003
0.030486124923604353
0.030498941412016478
0.030505208581586014
0.030504441517676954
0.030504422055135413
0.030493853570664396
0.030484902512854215
0.030503317598723077
0.030517788137391342
0.030530160183978815
0.030499451384632725
0.030513006404553657
0.030534087773291682
0.030544897018395342
0.030529771385395883
0.030511216410218023
0.03055928915625808
0.030531413807163125
0.030491755438971143
0.030560243020415583
0.030532698329404608
0.030531522544700075
0.03049531401479684
0.030546370481465
0.030487971389669917
0.03051277396712044
0.030529637242040587
0.030497052881000204
0.030494268334536584
0.03048646569751693
0.0305079917407734
0.030502960944918205
0.030534509865835828
0.03052816660770323
0.030555221180122046
0.030565612109982782
0.03051763079617138
0.030528129893443706
0.030553457770028054
0.030504381463134077
0.030563796613967083
0.030536508961582123
0.03050238771949557
0.030503224171353344
0.03049833769515775
0.03049512434569635
0.030511024619196803
0.03051460911908048
0.030509760853653454
0.030521916350344902
0.0305039265305455
0.03053795914685767
0.030508692002129887
0.030533459874316094
0.030534761912225948
0.030499136418050483
0.030549508597385717
0.030515148457353997
0.030487236623980764
0.03048123691612408
0.030521580993683527
0.030495484542867452
0.03053264872232108
0.030505575638528622
0.03054603102412976
0.03051662453138692
0.030495233894617692
0.03050299715499788
0.03054492109760626
0.030483086846254843
0.030522219324084346
0.03049818518831481
0.03056297911490161
0.030510896226899672
0.03052207417046643
0.03049266738749647
0.030492575708395715
0.030577838166565233
0.030503527434516953
0.030498057629402584
0.030501760171892073
0.03052612777316964
0.03056861379642973
0.030536808179854255
0.03056135008303298
0.0305167635192172
0.030520247062390735
0.030510665519557886
0.030508837442019012
0.030502058179570003
0.030498695632213208
0.030483677674596657
0.03051165785362556
0.03055281635181452
0.030485487430100246
0.03049532804735804
0.030505559298197996
0.03051593502736108
0.030542023351771856
0.030515826759187847
0.0304833187827883
0.03052392719517572
0.03054333657923926
0.030533247540493084
0.030537486566173038
0.030600822004542515
0.030482164693002675
0.030622860386130244
0.03050437830450567
0.030510741618503427
0.03054719635684596
0.03051833749493353
0.030506056700897063
0.030514775186140795
0.03050654704768896
0.03052549461739442
0.03049390101793376
0.030475130530059808
0.030498032892514713
0.03051837274965628
0.030513828041087245
0.03052441455571494
0.03051351290627755
0.03052618900520299
0.030569287318991705
0.03055224045280282
0.0305842824773602
0.03048134019071087
0.03050568855490671
0.03056964694432605
0.03051878414383083
0.03056187150849895
0.030562208964033104
0.030509183356151735
0.03052068194138504
0.030495987801275968
0.03050141184808656
0.030552459818244344
0.03048561337765245
0.030558003988956542
0.03053851362440463
0.030521211556241056
0.030511621494584855
0.030477571600420333
0.030524919376926012
0.030521674356890884
0.03054303344220896
0.0305186129061509
0.030530947458667964
0.03052823180582673
0.030499266410922394
0.030498766894316947
0.030541151308150955
0.030520572083116454
0.030492831320428133
0.030523036413235217
0.030507651066098755
0.030484942302111028
0.03051346891748222
0.030492017213303725
0.030509884893208154
0.030493234872063443
0.030556054009374764
0.030497775758357017
0.030520731265095864
0.030500070749533495
0.030499813412423825
0.030494920744215778
0.030518232730053954
0.030525453260871593
0.030511155934207494
0.03051358224129605
0.030523955656023297
0.030559495585036605
0.030577560371513064
0.030488232308818402
0.030529717937026312
0.03053009227748791
0.03048807446392679
0.030479338407636412
0.030493737715259005
0.03050490210062457
0.030491497887750227
0.030505199466930383
0.030522069991187697
0.030526239853274382
0.03051494408608194
0.03050646244658811
0.03052850988975072
0.03050012055000804
0.030529688058737018
0.03055582145165791
0.030576372817010145
0.030509990797465428
0.030525985326461086
0.03054439106940915
0.030509713667343362
0.030545588714338975
0.030531923975431672
0.030499286613051627
0.03052649641711304
0.0305155996328596
0.03052002713944428
0.03057736349542045
0.0304944113314745
0.030489841187921224
0.03053110920273471
0.030509133084683435
0.030551198940844255
0.03051428931802846
0.03049729149003301
0.030506858573135103
0.030516978145045785
0.03056581408479757
0.03051351148864526
0.0304941738035269
0.030514251123676873
0.030518419877381773
0.0305204997255316
0.030563173823787905
0.030513244102411546
0.030498422726423
0.030505943996508553
0.03052236841747426
0.030518049254561086
0.030505664165035716
0.03050555793269876
0.030544890595538686
0.030496458311278885
0.030508963197371796
0.03049533676806895
0.03049733678327416
0.030546792737579088
0.030526403467402825
0.030496447273370864
0.030515752847792434
0.03052281174170291
0.030504270939084286
0.030497630288711688
0.03053164689753758
0.030532971886281655
0.03053100641222139
0.03049979681095901
0.030513896826174645
0.030490734662466275
0.03051323738373316
0.030523952184681794

==> anc/HeisenbergRFC_J0.01pi_L7p0.04.dat <==
0.040864078434729945
0.04092096723921032
0.040941793380602415
0.040893898961890426
0.040859300258614714
0.04086592951134931
0.04097289606376484
0.04087823522309951
0.040898653886443426
0.04085269390518837
0.040900395342869926
0.040890570975579646
0.040928507064887355
0.0408975638944829
0.04086823387328267
0.040894653172389876
0.04087733208468162
0.04086245567225145
0.040929692050624134
0.04097763166303753
0.04085665747813444
0.04088805181236344
0.04093924905080231
0.04091344525374914
0.04092218994970567
0.04092315427879571
0.04085379514964942
0.04092945239764094
0.040912754616749404
0.04090092288688099
0.04090635975779884
0.04093878919003658
0.04091308858856726
0.04087243438989562
0.04085473712157417
0.040878441734156216
0.040847057845831654
0.040885528021090016
0.04085427162570207
0.0408968487330545
0.04088553822771427
0.04091290676865895
0.04089866024699292
0.04089990435710743
0.04087999972966114
0.04088343237057352
0.04089456679927605
0.04088904262893199
0.04087562061194332
0.0408674197350659
0.04086701346007948
0.0409141584232924
0.040917306372970225
0.04085823676759537
0.040903791650816194
0.04088911946318847
0.040858325631294413
0.0409406068854255
0.04091685293894928
0.040848113715969574
0.040961813777658056
0.04087534864037015
0.04086390245045386
0.0408903852816302
0.040865745436228604
0.04091216078096742
0.04088140958568466
0.04091387168321111
0.04088457369008003
0.04089947048623155
0.04086215004987355
0.040917824158819435
0.04089023724319573
0.04085353588658728
0.04093133722783562
0.040902263909594276
0.040926805697606504
0.04085435597074053
0.040874304765586185
0.04090056038174189
0.04087763443453283
0.04087725792855074
0.04087937096024151
0.04085083092418779
0.04090590740761371
0.04088413678824851
0.04090063595691773
0.0409761747540071
0.04097903064799014
0.04086664987084271
0.04089094208989603
0.04087124960263933
0.0408647352704307
0.040881049457829007
0.040900337748883346
0.04086097486029203
0.04089975662829889
0.04088817436963071
0.040897428495610386
0.040868040506891745
0.04112057168861459
0.04088076295971326
0.04087675992038175
0.040864239133836064
0.040915317132005746
0.040877231389280934
0.04086150274950497
0.04088429378479335
0.04089726177047233
0.0408862759969066
0.04086127756980924
0.040925551279409264
0.040922485088910505
0.04089925440201467
0.04090662817702454
0.04088152749807836
0.04086871844689199
0.04088016214088538
0.04093128290684027
0.04089359505123791
0.04085420424014577
0.04092700066078866
0.040904712924541856
0.04091387656950339
0.040927102385151896
0.04091075870396232
0.04087401995263147
0.04086772031324877
0.04086729021730638
0.04089889079523284
0.0409035607771497
0.04085767236021499
0.04090449854538917
0.04085646203462819
0.04088223998849814
0.04088696618500327
0.0408803682948138
0.04091581699208646
0.04086868651500657
0.040861977958290475
0.04091538103072129
0.04086115339449326
0.04089763917379165
0.04095081992056114
0.04095080201259104
0.04094970454129273
0.04087126528847282
0.04092047081670153
0.040902084595927535
0.040895924974770716
0.040881787082313964
0.040879718172566186
0.040878961758130966
0.04087273298987963
0.040881111310843314
0.04089708032044184
0.0408779966267936
0.04091809448466174
0.04090902365999692
0.04089795299014082
0.040849862844146725
0.04095345761383175
0.04093317837019931
0.040917187646560715
0.040912672428134574
0.040849578173246415
0.040898369735738745
0.04094681032209136
0.04089289891271455
0.04094042144840734
0.04087478131396883
0.040873858834040246
0.04092080418285265
0.040910219789566764
0.04086225554485025
0.04092308673178213
0.04086762118987182
0.04090112067598544
0.04088393182627311
0.04091059090872749
0.040861668043299756
0.04083556666724913
0.04105792088579588
0.04086491998647901
0.04089927045513764
0.04094703794861217
0.04092215977233479
0.0408937264137241
0.04091012043797396
0.04088757672779482
0.040863793644828436
0.040855257828125824
0.04088268893125776
0.0409488658792155
0.04091321135421295
0.04086115080649698
0.0408803025912878
0.04087266508509307
0.04090826769845045
0.0408890487011529
0.04089400839244832
0.040896791036217156
0.04085449710280004
0.04086786417558105
0.04088404769920945
0.04087573533106395
0.04085110657010519
0.0409185026198093
0.040956857303201845
0.040894117151646
0.040866685506495845
0.04090661907145801
0.040855733016116495
0.040888684094142855
0.04086590036099792
0.04089582487981813
0.04088430157993929
0.0408923048311076
0.040912878471458344
0.040895342313818445
0.04090842793106429
0.040931679378888045
0.0409048949811248
0.04090632376432253
0.04091650174363804
0.04087370884136842
0.04086624750104944
0.040882095485703186
0.040892353126633176
0.04088729401684284
0.04086510159360612
0.040913339649323886
0.040909900320027545
0.04090557075180886
0.040864404856828414
0.040855349653342844
0.04093621206709396
0.040890431910588
0.040898812455811714
0.040867249138082935
0.0409121199954459
0.04086091042437127
0.040908241299294
0.040882517214568745
0.04090915872482791
0.04091104815452746
0.040895402154781775
0.04090314099596209
0.04087933509368915
0.040852807142915726
0.04086034858200953
0.04091926388404235
0.04090809565958906
0.04089420444400786
0.04088361133860961
0.04093310242361512
0.040851590489443396
0.040888217434900155
0.04088369730745882
0.040854976526256186
0.04086299334302679
0.04086695365538895
0.04086965031836491
0.040953696157817465
0.040905950912618116
0.04086720684065356
0.04093929374965997
0.040907774671253734
0.04090627182034186
0.04094528989655638
0.04089755143489565
0.04089849559754071
0.04091323195790267
0.04091160880758909
0.04086603800882726
0.040917041555158
0.040878450931544255
0.04084628797245611
0.040888651758838594
0.04087752503500666
0.04085367976321365
0.0408747844842788
0.04087638902419589
0.04086432730233595
0.040921376359822716
0.04089263114253269
0.04090804376268476
0.04088907354466819
0.04094271802122293
0.04089709036384256
0.04086539999239717
0.04090631160907981
0.04100385498743882
0.04088655622554848
0.04087260143789821
0.04086669531159383
0.04088580409899918
0.04086365885306334
0.040861616119482816
0.04089198137034072
0.040882566039989944
0.040966223022731015
0.04089694092903568
0.04088152771802362
0.04088431107901211
0.04088406524308107
0.04087783891630381
0.040889190553564644
0.040891700754877594
0.040876881595899216
0.04088948774726495
0.040929238291054035
0.040896295521033944
0.040862349605551525
0.04087518876036232
0.04086607147286054
0.04085639581089037
0.040876045069614605
0.040920734617140436
0.040906120074989526
0.040883298564862516
0.04086070390666868
0.040902773248475355
0.04090711426662845
0.040842386897605415
0.040899510865430276
0.040917483751925554
0.040856103834309876
0.040922564630552785
0.0408957807843318
0.04089577258134326
0.04089515832576362
0.0408665477657822
0.040887540674267746
0.040852769328891175
0.04089167319509077
0.040881644497947775
0.04087766274678138
0.0408634263457655
0.04087355494271782
0.0408597244182968
0.0408667493072433
0.0408720389366574
0.04089049391019553
0.040862572416301486
0.040946164756241216
0.040861382308952206
0.040905478527866315
0.04103522451400003
0.04091385381307692
0.04091941068593791
0.04084462228246023
0.04084505804047804
0.04085155142208697
0.040896799180639855
0.040846718165792134
0.04090987673486893
0.04087696578232993
0.04085962203092951
0.04087930675112128
0.040951765805887115
0.04087072351175513
0.04089719073885379
0.040885055176189365
0.04086959700815912
0.04085257662218546
0.04090174192357126
0.040884318117714355
0.04092833228041693
0.04085803237726215
0.0408944373964016
0.040862712220356395
0.04087418842114108
0.040910150701104965
0.040847700248214915
0.040893381090437844
0.0409218526179806
0.04086651692231796
0.04095613605427223
0.04086740541990922
0.040871980808726754
0.04085054464177891
0.04088785663060452
0.040894844378975934
0.04087566723088108
0.04084505927190823
0.04087698490845534
0.04089806468667122
0.040988845239050255
0.0408802883074606
0.0408876104070223
0.040890966015100415
0.04089709805908919
0.04094254967259824
0.04087478830489161
0.040891988522918275
0.04090709274351902
0.040869909056797514
0.040859285852601054
0.04088743393365009
0.04088311875743633
0.04087335341518557
0.04085862620376159
0.04085143830703033
0.04088163933068347
0.040865536242679065
0.0409444876643272
0.04090509416384226
0.040912348693871656
0.040855489685161846
0.04091305854433195
0.040875418103245374
0.040859096719367195
0.04091852427611374
0.04091592799014951
0.04094535915616259
0.040912554889190426
0.040977883208985474
0.04090685799376583
0.04084271225094887
0.04088949911282916
0.040912014730689276
0.040912189616906354
0.04087927250004565
0.04089850372448462
0.04086895594026743
0.0408765413050545
0.04090869559366208
0.04091576055444075
0.0408996959348277
0.040870510395032214
0.04088911508626449
0.04087847918606418
0.040894303764115576
0.04090330633922065
0.04085332081312694
0.040887957121772206
0.04090811744171208
0.04100327915052098
0.04090331960562251
0.04090114487166695
0.040880401370692106
0.04085787564443435
0.04086674588391504
0.04088505253784478
0.040879050721106994
0.040858491709443806
0.040909984173640244
0.040855250992566296
0.04095811243588181
0.04088241265026683
0.040881511912640355
0.040921240420953776
0.040951130434547664
0.04088855077589963
0.04086524997482929
0.04089014618078786
0.04091491429549933
0.04088997665545868
0.04094887864945052
0.0408952044042231
0.04091365593710989
0.04084219098019106
0.040858294032707215
0.040855851822216314
0.040880248461744956
0.04087345487272842
0.04086793492053766
0.04086717340133547
0.04093089843537503
0.04087914151674019
0.04086192384908328
0.04091767996766533
0.04092284023377967
0.04093041700178413
0.040915075265352666
0.04085957582096756
0.040914136531950876
0.040899222067561386
0.040982153424551845
0.04094058539574358
0.04093091539538335

==> anc/HeisenbergRFC_J0.01pi_L7p0.05.dat <==
0.05135865340344732
0.05133364831071434
0.05137666720566203
0.05141686443722122
0.05138673576430217
0.051360486338574506
0.05133884071155862
0.05134999526814141
0.051389460455800215
0.05142990575111067
0.05139042612724461
0.05147429567391624
0.051387929290607884
0.05139269124715161
0.05133534712106716
0.0513500051980853
0.05139151654432703
0.05140872144684464
0.051459482244491137
0.051403691081626415
0.05137538979781494
0.05141767151648691
0.05136230733966947
0.05136488514113591
0.051369230191111254
0.05146088228487204
0.051362487774392916
0.05135486152475966
0.05134555805084024
0.05134772306886445
0.051423945185158235
0.05140313360166807
0.051328100951554684
0.0513410042221564
0.05139980860113682
0.051345204371687936
0.051359198712212506
0.051358630579387714
0.051357220174301194
0.05137585355637007
0.0513303077647788
0.05139848056570043
0.05137936979515142
0.05135259019294958
0.051373332774651365
0.051369804557592706
0.05137525148140091
0.05136036802916324
0.05135225669911881
0.051382101278057875
0.05137740153884099
0.05138213296572474
0.051378647006974885
0.05136467276715789
0.05137298228387666
0.05136768207810799
0.05136600541785753
0.05141850820410541
0.05135777088194272
0.051357275630984786
0.05138893461120814
0.05133257726020785
0.05140941309255331
0.05140837729728946
0.05134759438157204
0.051398491523392445
0.05134365974993072
0.051358109426033395
0.0513506816644473
0.05140536420064479
0.05147389834801646
0.051354050589599416
0.05135502738317339
0.05142940476613852
0.051356898039105925
0.05135619858296844
0.05142444258005679
0.05134833471830769
0.05136989592459849
0.0513366682137799
0.05136442794902352
0.05137556543158114
0.051364845664205336
0.05135188192965523
0.05140105729235451
0.051409511233789104
0.0513988291801487
0.0514086220334108
0.05135818737969804
0.051425909926637356
0.051350267823797896
0.05140830571694682
0.05134753034367507
0.05140244469676294
0.05134380923292108
0.0514054609220821
0.0513746635740714
0.05133940814736067
0.051334593816765486
0.0513998159327096
0.0513746954936067
0.05139719778775008
0.05140909273205126
0.05138191948288004
0.051404246678784134
0.05133239026638967
0.051405939642853136
0.05134960990131924
0.051416173657669234
0.0513499961605202
0.051393443364082435
0.05137769078547248
0.05139168457975048
0.05136911087420627
0.05138681596126236
0.05140797230606787
0.05140119138453269
0.0513291121621811
0.05140121388823565
0.05152306126431223
0.05140870066644039
0.05137397040107398
0.051373254924347064
0.051362372529305436
0.051341905195790974
0.051390567423832606
0.05140249980452069
0.05161360174666945
0.05140860858915296
0.051342050695457025
0.05139429111295832
0.051357146099517886
0.05137150034214643
0.0516241533434859
0.05132998089772099
0.051347353445144225
0.051360303214693856
0.05141564008913431
0.05136022726283111
0.05137336530785075
0.051430499541985336
0.05133987851390583
0.05138767756567179
0.05136691425653288
0.051371668890549387
0.0513933382105219
0.05135024464090961
0.05133291248956109
0.051335542843673
0.051386569785709046
0.05133355987944333
0.05133025360825983
0.05135631421941796
0.051354624987476866
0.051414566902861246
0.051367831770065736
0.0513734304980089
0.051414201940756285
0.05132674211045064
0.05136205533259151
0.05141301812916117
0.051397967892666055
0.05136904795161813
0.05135262459630662
0.05132340644797653
0.051357783270325
0.05133902046557972
0.05135831733551077
0.05137307518512985
0.05134931244247972
0.051366149953810794
0.05134053152205417
0.05134817934088775
0.05136333496320569
0.051382149902889494
0.0513312512633552
0.051354268733295266
0.05137085301044649
0.05140022530920894
0.05134384951346707
0.051331608168159064
0.05134053425975027
0.05133325578326887
0.05135482014483482
0.051424814534909956
0.05135645255880155
0.051445531056250736
0.05136419355417578
0.051381783816224165
0.0513355199812038
0.05138683283656446
0.051368661544649134
0.05134232780916158
0.05136076739364639
0.051393494547477395
0.05135401734838809
0.05135613998249559
0.05138671925217241
0.051406761426823315
0.05135042162926604
0.05138107114524959
0.0513582279215919
0.05135173515549876
0.05134487769029737
0.05134734584149086
0.0513316315115123
0.051402798065238106
0.051339426211893614
0.051316252731943304
0.05147777594260194
0.051346504467654715
0.05137741029511738
0.051386942992497936
0.051371997854066605
0.05139822171230089
0.051358140872767896
0.0513852660958683
0.05136731156409953
0.05139673862400757
0.051371501549827774
0.05140402044916608
0.05135834465685948
0.05136485093614235
0.05136384750974793
0.05133326341111874
0.051338616757428214
0.05139558916544428
0.05132426486680436
0.0513575412650505
0.05134879569087879
0.051341866767309084
0.05137742370789405
0.0514125711949699
0.05139848531778711
0.05136944467145871
0.05135456289703235
0.051468940165946164
0.05135112316578718
0.051384133577384805
0.051361258635020376
0.05133690686016953
0.05134213590776333
0.05135599645942375
0.05139296930720197
0.0513598591724985
0.051349093291325545
0.051421268631881206
0.05138564716318934
0.05150701992933424
0.051426716724342555
0.05135029395116904
0.05138442895565522
0.05146385691382302
0.051401928963668804
0.05135196896029041
0.05132970727224214
0.05133524330648747
0.05139879628172431
0.05133555301033685
0.051360140117875805
0.051461204202757856
0.05151182498743808
0.05139361766061209
0.05137349734118229
0.05134747404332565
0.051314341455144484
0.05142336034621238
0.05137479929196451
0.051390923748517045
0.0513174597980367
0.05142913881932402
0.05145438248564577
0.051336539568484905
0.05136975763539539
0.05137826868927295
0.0514184106457564
0.05139010738745646
0.05139145843707801
0.05133570552114683
0.051371543945325046
0.05140449034252183
0.05134943245728654
0.051371612282935
0.05138279040824748
0.05136071794839416
0.051378095617302146
0.05134136469886972
0.05140302585088759
0.05132959424038609
0.05136032473350575
0.05132995540462998
0.05133558917109966
0.05134117347244744
0.05143605504534824
0.051359364166347114
0.05148789756173232
0.05139519101680584
0.05138104520633942
0.051357147709676296
0.0513761012577207
0.05139882059230289
0.05136548893144882
0.051403126855367694
0.05139758693817232
0.051369126986540614
0.05132127288356
0.05135328195428855
0.05135790582831988
0.051383549669052876
0.051326226672836345
0.05152373025845934
0.05138788734981149
0.05134176071097629
0.05133886212697462
0.05132930714965717
0.05136256535813628
0.051417619987440814
0.05145766327025292
0.051353188664023844
0.05135114894381967
0.05135372714678009
0.05136976411935161
0.051372344979393664
0.05136172442518664
0.05137162129416127
0.05134838906051825
0.05135202471968897
0.051376266126891765
0.05150155257686019
0.05136916530288864
0.05140748885220744
0.0513672050028575
0.05136178092219886
0.051355416545794765
0.051366139938370144
0.05138447609316289
0.05138980349852486
0.051419908460120574
0.05133298487783518
0.05135990970427108
0.05137856573954271
0.05136908755360055
0.05135801387915893
0.051380725860604624
0.05136957721193473
0.05135965772297056
0.05133269095087026
0.051373580188167185
0.051403031086999056
0.05144238694692744
0.051354529348546965
0.051361674728817176
0.05134712073404709
0.051359179657167145
0.051358990310627885
0.05136903211477552
0.05139896083785246
0.051335042599377594
0.051351021150603235
0.051383413667969405
0.05137723776594116
0.051330274585383945
0.05136405253413126
0.05136743449820026
0.051358147531875675
0.05133372624373366
0.05133599897464821
0.05137100922055768
0.051430517964002956
0.05137150492414674
0.05139780765778141
0.05147491910406072
0.05138981238369996
0.05140205201675066
0.051365058568671976
0.051396135769333565
0.051336143021326615
0.05132751415502988
0.05142290131338758
0.05133813839306392
0.05140908455598224
0.05141581826279576
0.05136232493964876
0.05136913428072904
0.051343543536119814
0.05137259606985477
0.051346337228584525
0.05135794283203955
0.05135854664560997
0.051380625831971054
0.051356811474108865
0.05135615833644227
0.05135428653678448
0.05136670780173473
0.05142643372268392
0.05132925889720554
0.051375669080507856
0.05134204063434356
0.05135014231407593
0.05140852747930449
0.051371597213611266
0.05139901551033683
0.051323629465395856
0.051354117883977604
0.051352001773562
0.0513628529032353
0.051331709594110486
0.051410484307504334
0.051394470844243305
0.05136901706943298
0.05137968735134669
0.05138766494551153
0.05141663314115981
0.05138346103180868
0.05133854348332958
0.05152727628458401
0.05137103467041851
0.05136339005519268
0.051326891111039614
0.051339919895081396
0.05138680619878362
0.05135528920639665
0.05136801696252989

==> anc/HeisenbergRFC_J0.01pi_L7p0.06.dat <==
0.061973744445650555
0.061933977899795156
0.06191979965451055
0.06209736029983263
0.061973134113447584
0.06208151766880098
0.06204689831187735
0.06193198022009974
0.061975225327761146
0.06199433469811944
0.06193091962657698
0.06192921295148758
0.062011960902128196
0.0619099278905056
0.06200087837275446
0.06200544642572735
0.06199536365634571
0.061971960584893515
0.062017203453322366
0.06198936207777827
0.062067400916078944
0.06198882928138468
0.061990548126998266
0.06201876193536152
0.06195925728476483
0.061962048679168706
0.061940676281893814
0.06195838873860462
0.06195584760162774
0.06201129763432873
0.06197859450874726
0.06196338686816636
0.06197214339302602
0.06199508694690887
0.061956321582621
0.061978119566046416
0.062097168935008835
0.061948372338995944
0.06197749923738311
0.06193523034642676
0.062021232806717494
0.061947853023866524
0.0620024000854537
0.06194803220726987
0.06192414200453999
0.06195638111590207
0.06199927236728532
0.061923479245496335
0.061938922571640645
0.06193461889231
0.061945530560512926
0.061942703453284315
0.061953841864890384
0.061914146799673754
0.061959531064857215
0.061900362973494966
0.06194695462393593
0.061958984402385064
0.06195777519310134
0.061944793462236525
0.06198181742569349
0.06192663289220359
0.0619241356955944
0.061906885018352883
0.06190791704341562
0.06193747332770517
0.06195085359733441
0.0620042772783834
0.06196916220239396
0.06194608145864591
0.06197018639122796
0.06194181071033382
0.061921536861793275
0.061952937810981726
0.061959315542581356
0.06205792846621187
0.06193692066825817
0.06199553456387218
0.06197341718004956
0.061973584088508636
0.061964815116126795
0.061910230315076545
0.06204569955361199
0.061938918370603946
0.061934650616669445
0.0619606510494414
0.0619452555555072
0.06191977879703935
0.06193772653758464
0.06191563623971889
0.061973877187692254
0.061960670907631445
0.061933234364881004
0.061976137327958515
0.06198608680061365
0.0619765412596838
0.061926715580778946
0.06198279602047425
0.061981537631511784
0.06201718186989218
0.061931920690601744
0.06196736580301186
0.06194886082521833
0.06202586848617133
0.06197318009076062
0.06189806494858529
0.062021069230914445
0.062005508991340254
0.062055314483740305
0.061954007042048065
0.06196892372760851
0.06197893807411143
0.06194481219800992
0.06196160426117256
0.06193476943409324
0.062098111695680074
0.061983199815287465
0.061964441862486605
0.061947367180774204
0.061971606657501614
0.06196851209154463
0.062026510842618336
0.06190551509871218
0.06195662499715592
0.06200438498381019
0.06192002890310723
0.061933386989059445
0.061983561432422056
0.06196060730118547
0.061991945382480054
0.061932596714256244
0.06196000467296279
0.06193691368486511
0.0619632651194692
0.06207377842995445
0.061992150588596424
0.061940644434188646
0.06195291189124978
0.0619720545900739
0.06200175575893485
0.06196708528797325
0.061974904978954436
0.061938883460790434
0.061970007350114056
0.061932133727005456
0.06198357290821411
0.06194439706143995
0.06194414164582105
0.061934150605392535
0.061947581848399234
0.06195036136709447
0.06194095753360709
0.06205771414171078
0.06192857669023185
0.06192453070094725
0.06198749495105144
0.06194359428902689
0.06202339386940309
0.06205398791255289
0.06198163496882988
0.061968650740106254
0.061936093885307346
0.06194617151952535
0.06195533480002836
0.06194072651970744
0.062017849834239594
0.06195159190504782
0.061998973482397905
0.06196418517136718
0.06191184726696832
0.06193891747928651
0.06197481046078721
0.061978496794198555
0.06199261564781889
0.06197313848841051
0.06194317159245248
0.06192603034476167
0.06198242835063495
0.061955393783117034
0.0620514468507513
0.06199549840277591
0.0619768419261489
0.06193293438500241
0.06196702529193611
0.06194282114254632
0.06195505931690296
0.061957110805580265
0.0619231366880625
0.06193653750785649
0.061970526222526114
0.06193375073108047
0.06194357909701944
0.06198989400632055
0.061982429189349146
0.06191511234989386
0.06197115526190824
0.061944635606927395
0.06201420900265734
0.06197026618492486
0.06191229239874571
0.061951847007627264
0.06196119316515045
0.06195734910270336
0.061980719611307425
0.06191916874132884
0.06200112915035891
0.06202243286272478
0.0619239513880357
0.061934776400906756
0.06193098800018402
0.06200152680814985
0.06192128743425644
0.06194786970993291
0.06197409743670506
0.061960001661418816
0.06196558301624949
0.06193082151587905
0.061962086869228605
0.06203246834706113
0.06193379527421083
0.06194293191647493
0.06200299159348123
0.06196452034500587
0.0619318108528786
0.06198118740305394
0.06196776847092126
0.06190892353044295
0.06196779102331833
0.061951485017185795
0.06198878455434717
0.06192927138281692
0.061942771985383685
0.06197758554548705
0.061934025765137936
0.06196736111978144
0.06205924911173286
0.06197977977487922
0.061926132970982026
0.06194565599317014
0.061937217488276235
0.0620112228662743
0.06196018272025985
0.06195226817486493
0.061965220975221974
0.06200890372744536
0.06191612264433769
0.06195855989596403
0.06197270963348145
0.061948142287066923
0.06197443235863749
0.06195863255340363
0.06196426309107566
0.06209451092695665
0.061975417137499544
0.06196930956845081
0.06195706950563823
0.061931757765683076
0.06200290428767474
0.06193416684133309
0.06194602768943003
0.061973849654915585
0.06201522375008722
0.06196790137333064
0.06193317648562584
0.06195231307050157
0.061969047503437395
0.06208776835444568
0.061985667876200384
0.06199680308352444
0.0619387981508977
0.061985953800598834
0.06196533937639368
0.06199282074794652
0.062010756472307096
0.06196219122209952
0.06202823059009468
0.061936191395225236
0.061920570234449836
0.06197213019165179
0.06192221354325427
0.06192839514403014
0.061932227303587814
0.06191870466759795
0.06202041135303529
0.06195073925254566
0.06194591490667314
0.0620406735545329
0.06198966109929841
0.06200612238962437
0.0619678273415742
0.06193868424888511
0.061947545082415394
0.061943322629379044
0.06199385037050915
0.06194524206906154
0.06195412181555217
0.061984508679693844
0.06201483059392253
0.061946912185018396
0.061935294564882205
0.06195284487324086
0.06192297899073123
0.061951590343019475
0.06196220960180076
0.06193774338187174
0.06192990393437206
0.061924669019462135
0.061948618420543757
0.06193020090275892
0.0619664083706018
0.062032908785025785
0.061947273100547456
0.06191788914432935
0.06193034142954699
0.06197226867408705
0.06193726870463151
0.06202404609735565
0.061936868049356386
0.06198300528199211
0.061985522322412084
0.06194284097154703
0.06191827637096223
0.06193654543026955
0.062021079813102134
0.061908068942517804
0.06194634505415142
0.06200576263728755
0.06195833664617449
0.061953865851753935
0.06196479331980725
0.061945515518184543
0.06196814511826504
0.061986831645250144
0.061966022615230064
0.06190128796389041
0.06193521201175758
0.06196488653722417
0.06190809541408507
0.062014029954104016
0.061960245092840927
0.06195700223066695
0.06193961170380585
0.061960357270188414
0.06201825245170551
0.06200636167626889
0.061970792697998704
0.06197003736426605
0.062004158932682504
0.06199027808836803
0.061958172063093585
0.061952770776032624
0.06203027338945256
0.06196378684508651
0.06192600285223934
0.061938100192952004
0.061969177830704034
0.062019552625146385
0.061977659542927825
0.06195830554838867
0.06195961768972937
0.06199761892174247
0.06194359662946197
0.06196406906455701
0.061973121914111556
0.06196626701985776
0.06199010175681924
0.06193716262904376
0.062150932557955216
0.061979504040410555
0.061978114158548404
0.06191833789410353
0.061970854049130795
0.06199283127523307
0.0619700835700587
0.06194106459476178
0.06196117729084575
0.06194914339917686
0.06202470236483958
0.061966855349300284

==> anc/HeisenbergRFC_J0.01pi_L7p0.07.dat <==
0.07265921465763105
0.07267122567177214
0.07262166596020918
0.07283307201366201
0.07265514501892209
0.07269833441351062
0.07259906738169769
0.07266278889069161
0.07271548066509315
0.07267817945673233
0.07262772831193923
0.07263837022598009
0.07266299364953024
0.07266431030001809
0.07265472588835763
0.07262679075566635
0.0727368375910084
0.07263910155928514
0.07261330031115752
0.07262782458839907
0.07267494023192946
0.07260284990565437
0.07267744672332271
0.0726888585413333
0.07264692173737698
0.07273392817584995
0.07265737387692611
0.07268272392464153
0.07264214083003862
0.07265171060569782
0.07270258418292162
0.072655254183669
0.07263776358789946
0.07263472378550014
0.07265811687232251
0.07263540455892417
0.07261462634521092
0.07263212747039757
0.0726742214011701
0.07267042855334784
0.07266523101833226
0.07261845678842711
0.07263318410839228
0.07262573404978313
0.07266620385190094
0.07266620683724319
0.0726406493597137
0.07269799557687323
0.07263740084421623
0.07266403154812735
0.07265132331348788
0.07265554773244506
0.0726542518154232
0.07266058135896196
0.07270141008159618
0.07262267718312677
0.07266288686833489
0.07263576134230403
0.07262315554607406
0.07267386700867721
0.07269565969881077
0.07268898153594863
0.07267842750075137
0.07262927012048492
0.07268446289636542
0.0726911566017984
0.07264677027708635
0.07267297483640443
0.072631839917567
0.07260987849416248
0.07261568932078007
0.07269635635006226
0.07262494817098186
0.07262148037304277
0.07268059616602386
0.07264645551519393
0.07260625738640478
0.072655141252545
0.07269232535813895
0.0726995216853552
0.07264212509246995
0.07275202638356205
0.07264270472079828
0.07263928309867304
0.0727026204009933
0.07263267406332272
0.07260816830036367
0.07264532452958858
0.07264120640719861
0.07265096620064879
0.07268850191796868
0.07261626493298295
0.07267895335030033
0.07263464099253514
0.07265889406418648
0.07288589832014494
0.07268484559480393
0.07262802696038693
0.07261199397114734
0.07263198064827037
0.07267216179923887
0.07272071137897014
0.07261150658281265
0.07265180902611347
0.07265482441722848
0.07268395838212699
0.07266598991253294
0.07266655456764265
0.07268945721194615
0.0726475021784303
0.07261818374819193
0.07263639156798982
0.07263473514081013
0.07273149692924581
0.07265018878523337
0.07263014389039474
0.07263419511526542
0.07263962965677945
0.07267365755040689
0.0726605673135063
0.07271006940976525
0.07273496473561991
0.07259686570032906
0.07266697300045025
0.07266286616023584
0.07264464813152546
0.07261019405292786
0.0726999216032168
0.07272611911847295
0.07269019475174876
0.07265727575426158
0.07266137684486758
0.07266036645980331
0.0727200177022783
0.07268090390474899
0.07262465493961386
0.0726979175957817
0.07262484443124949
0.07275389773885556
0.07270610949334146
0.07263158000395993
0.07268347811045478
0.07269018769562166
0.07267910196022928
0.07265488506176572
0.07270974919974277
0.07266961109546743
0.07266099743441046
0.07266452916246652
0.07265918685528379
0.07265193382835085
0.07264933370992599
0.07264639480841047
0.0726401721203614
0.07264306154546904
0.07268172328660934
0.07268151861268449
0.07263576927518466
0.07267102553894185
0.0726531211416581
0.07267551460475913
0.07267510974926718
0.0726576732671998
0.07268936562199046
0.0726852692411427
0.07265117608718083
0.0726861309934119
0.07263044324861267
0.0726442410208823
0.07265748376946482
0.0727191627161254
0.07271283208221525
0.0726671568303639
0.07266738642412092
0.07265093627634402
0.07263969648026519
0.07267655349181452
0.0726331908231379
0.07263199810429549
0.07265941436968082
0.07264501643368869
0.07262639606346362
0.07269291408290467
0.07265673653501435
0.07263595048249546
0.07267205277855673
0.07270833164418868
0.0727285338806555
0.07279025171552642
0.0726372831802468
0.07267518576642087
0.07265902418874566
0.07267684088035721
0.07262406627343941
0.07266658763905025
0.07274560969045454
0.07272113566138846
0.07265910789820107
0.07261978559125938
0.07267695586297036
0.07267623674615625
0.07263326611553234
0.07266990214093683
0.07259524275960808
0.07267297619711369
0.0726304008116666
0.07274252038452589
0.07274233922800273
0.07262633448578625
0.0726547248054648
0.07263969390794187
0.07263532541485629
0.07266150076713469
0.07265991039440668
0.07269227199205316
0.07272222669833565
0.07264936222673607
0.072600694933219
0.07264230467576333
0.07263220340424531
0.07264391239606666
0.0726219075385995
0.07273618028027924
0.0726249263617047
0.07263729559948089
0.072605663525569
0.07265846943678603
0.07263615208118879
0.07270546011029616
0.07272736187692919
0.0726798585841104
0.07265044894792827
0.07269978145182604
0.07261795778353114
0.07271086539704251
0.0727140712259917
0.0726513483825211
0.0727011851310965
0.07269796508938815
0.07262936391545016
0.0727857116016019
0.07264262426526577
0.07263051579306619
0.07274895855380945
0.07261541194430622
0.07261355113727676
0.07266419842326426
0.07263179803048454
0.0726901648891863
0.07262368761301222
0.07267488292383321
0.07265484448009876
0.0727114123419264
0.07260945626565374
0.0726650585247017
0.07267403903622015
0.07269932878528393
0.0726624305637054
0.07262143858222138
0.07272509228294177
0.07269032816353597
0.07265317424264733
0.07263988357747833
0.07267607411391222
0.07268020779304431
0.0726743075901732
0.07266431259465192
0.07265335335235384
0.07265775710492982
0.07264989763164667
0.07263821943739288
0.07268217535322709
0.07268915565826807
0.07266722142496866
0.07265185978596511
0.07262104092895998
0.07268307421253022
0.07261344483045712
0.07274375525986052
0.0727130629779101
0.07263899474095495
0.07261855078914033
0.07264994200295094
0.0726486031495186
0.07266941848963752
0.07266872218441164
0.07265592862779365
0.07263558399772707
0.07265002651688597
0.07270415662618644
0.07266984116375595
0.07265351649785924
0.07265525287461981
0.07267019829368654
0.07265615158476892
0.07265148553339539
0.07262839192843522
0.07264425626381271
0.07264847143993537
0.07265216854992082
0.07265426998272158
0.07274700678060245
0.07265605208047118
0.07264879518929261
0.07265885668485911
0.0726869445181605
0.07266500507711879
0.07263145863076818
0.07266845777657083
0.07264406678649002
0.07278507481309619
0.07264347006400061
0.0727357983063811
0.07262915106567515
0.07269228649480582
0.07270133157971514
0.0726210856614619
0.0726195039063581
0.0726584788098439
0.07260957646807387
0.07266713946241402
0.07268453779274114
0.07260940926477574
0.07262645454370231
0.07265166314014718
0.07265477810304036
0.0727191858140967
0.0726346009534961
0.07261277617417997
0.07262117815674769
0.07262483652281286
0.07264738131896081
0.07275896720440775
0.07269253695467812
0.07265198482527993
0.0726567241672257
0.07262371046202355
0.07261306281543747
0.07266514896899218
0.07266100502909054
0.07265942713840787
0.07264511616577797
0.07266794983481352

==> anc/HeisenbergRFC_J0.01pi_L7p0.08.dat <==
0.08346070899176716
0.08343444183507455
0.08344903502047402
0.08350755542102188
0.0834735367946523
0.08344982538304
0.08345690578692223
0.08341565873290423
0.08351831423560208
0.08348436483403264
0.08345108837113807
0.08350952448444912
0.08348770677946347
0.0834869705817614
0.0835823509710379
0.08348301783874294
0.08348745282000912
0.08353784489708335
0.08347570997416569
0.08344688012321068
0.08344012960458734
0.0834294094001588
0.08349062464819204
0.08347328427512898
0.08351728067810035
0.08354658259726166
0.08348996265235063
0.08344195626895451
0.08350318637438468
0.08344329052951195
0.08348949091683548
0.0835382577406224
0.08345839756471621
0.08349055571840996
0.08343888783157097
0.08358341689157806
0.08345719473399171
0.08346903924372683
0.08352872727175611
0.08343162206616454
0.0834364800918153
0.08345394091096271
0.0834684852291393
0.0834265337359365
0.083458467423771
0.08341754329113417
0.0834906021063364
0.08355456996206544
0.08352095882342
0.0834400552783281
0.08360120814109118
0.08344654341414633
0.08352520739907462
0.0835560897241564
0.08349079503329046
0.08347174426315941
0.08355127617021471
0.08352249784035672
0.08349978869916728
0.08358386205225883
0.08346062658728023
0.08355711393108191
0.08347625791290299
0.08349775342938938
0.08351104006653286
0.08347764841122332
0.08350759343518638
0.08350418715864528
0.08354908382486163
0.08355158746562914
0.08344792863974279
0.08345507111835757
0.08344105517869177
0.08344335878841248
0.0834805062418672
0.08344549798824295
0.08350811847152942
0.0836944180319036
0.08346633050801866
0.083431501083711
0.08351515866735319
0.08354116181349869
0.083459519781283
0.08345215835931107
0.08351240677804755
0.0834559081339989
0.08350496712015058
0.08348406445397491
0.08348565550403933
0.08348416051092829
0.08346757653380975
0.08366205983760029
0.08346183387577262
0.08347178803288406
0.08344211467412298
0.08345775884579427
0.0835109654129238
0.08358512625919329
0.08348746861865378
0.08348110050175253
0.08348248693046827
0.08346366539570034
0.08355561890987195
0.08353106174789562
0.0834202236903407
0.08342199193242449
0.08349312298906401
0.08347523487102465
0.0835063784679654
0.08346221374529718
0.08343715549742296
0.08353197170028683
0.08342739466824602
0.08348183329131542
0.08346604396569243
0.08345476057301256
0.08347085421461453
0.08351893411197954
0.08347010405142245
0.08350917114406531
0.08350348382243726
0.0834786778489189
0.08346514636354996
0.08349790420694937
0.08344234853592435
0.08349180961245227
0.0834402242263343
0.08344013284459044
0.08347385178456947
0.08348823177512549
0.08343987464903153
0.08345308934695461
0.08346795993773454
0.08345264096502662
0.08371142035460254
0.08345800512502798
0.08343629814767681
0.08355663997146687
0.08349577521563734
0.08349927773933952
0.08350079948556409
0.08342302898278686
0.08345909280548684
0.08348843821576435
0.08348525012071732
0.0834510525210354
0.08347821339468321
0.08345198737298877
0.08347157795488014
0.08347971231364823
0.08343754819293145
0.083434210645844
0.08356025700235667
0.08346965248130885
0.08346965063604515
0.08359526560640579
0.08345931833388043
0.08344236230580396
0.0834637066893673
0.08346188659095229
0.0835203186755144
0.0834909246096787
0.08345216700603138
0.08346295488468793
0.08352427024617184
0.08346734088354324
0.08349414976286246
0.08343839032033903
0.08349401886374741
0.08350585149674962
0.08345328408272971
0.08350203491601928
0.0834843747547018
0.0834376962554111
0.08342593535241036
0.08347701880697647
0.0834902742072511
0.08349501566859352
0.08348290544555723
0.08344695597137528
0.08350881895227265
0.08344888469293245
0.0835182734848682
0.08346519504946116
0.08346143356247365
0.08345378469475914
0.08352078855524127
0.08343473468272002
0.08347047047199352
0.0834744834043868
0.08346853657329474
0.08356754805130437
0.08347695101138265
0.08354112876367036
0.08353747002486551
0.08346941835718834
0.08358176918104382
0.08348643165014275
0.08343780395003442
0.08355774468998366
0.08351544529704484
0.0834742800458092
0.08343931110485112
0.08350381917152377
0.08345444153558851
0.08343842210611495
0.08349041892626197
0.08345749069293422
0.08350701804328019
0.08347351987356154
0.08349826856351968
0.08351252008486418
0.0834529718167999
0.0834560466319987
0.08349634621207006
0.08348300839869009
0.08355697302957973
0.08360087688298286
0.08344701651422155
0.08348231859731232
0.08343349629632849
0.08347506649939626
0.08345388670607898
0.08349641719627814
0.08351545855446416
0.08343242783450164
0.08346576021142989
0.08345115066111092
0.08350348683907377
0.08346131043266605
0.08344220957835996
0.08372883935609012
0.08344170604415914
0.08346917275564734
0.08351411792185227
0.08348753365176079
0.08346303309599204
0.08344034527024022
0.08352431334135933
0.08351980409601861
0.08346631044545923
0.08344073485752276
0.08345172432805298
0.08342839678313811
0.0834428152968175
0.08344192813529894
0.08342466596071138
0.08367475085504365
0.08343992120595739
0.08351753623064466
0.0834540268088614
0.08353505782601799
0.08347397968844193
0.08343731944272742
0.08345514722671686
0.08344875808029886
0.0834407680659498
0.08351571197556229
0.08343916484722587
0.08354754432004675
0.08354950849360089
0.08352010832545931
0.08345909977081291
0.0834674649817725
0.08350941830548368
0.08343384311226161
0.08363924167697658
0.08348041858245478
0.08358923867255999
0.08344360526356491
0.08349037893398675
0.08353006922849297
0.08343995009876212
0.08350650498518271
0.08345827715758421
0.0835193388070463
0.08349963676814405
0.08343317456668967
0.08345910334930837
0.08346533084282277
0.08350572223379767
0.0834804004798858
0.08348690775386147
0.08349631042461857
0.08349480324509159
0.0834984880820304
0.08342858335266738
0.0834726802725918
0.08352242568322
0.08349432614265287
0.08346923388804561
0.08347081020406713
0.08349795074266374
0.08350552997007642
0.08353646889519392
0.08353251505193493
0.08343271018550884
0.08343477705724234
0.08347087187969766
0.08348049253047968
0.08351401416252614
0.0835107939271135
0.0835270743398218
0.08342553561853616
0.0835022823136697
0.08343345955333609
0.08346505042599818
0.0834524999545987
0.08345408767531072
0.08350596134917915
0.08345203088672427
0.08354145404091302
0.08352446163276683
0.0834875045781802
0.08349914046325303
0.08344611380223524

==> anc/HeisenbergRFC_J0.01pi_L7p0.09.dat <==
0.09446847091362773
0.09439860695916318
0.09438813258161444
0.09439778699243598
0.09434795673020269
0.0943834826794089
0.09438165448560422
0.09449295507249907
0.09443286922866492
0.09453458819552611
0.09439958370780185
0.09454598846447033
0.09443791285653438
0.09445119728753368
0.09433450880084471
0.0943992213251961
0.09443484926547695
0.09439391059791591
0.09441368382600428
0.0944506018373514
0.09439311468988858
0.09436894180633
0.09439149584154075
0.09437512038159257
0.09443325743825458
0.09438267457861693
0.09439116170311332
0.094470032453669
0.09441877641829176
0.09440055666746933
0.09434106178386897
0.09438043835113054
0.09438379900850685
0.09440420376347725
0.09439218221744756
0.09438664787715416
0.09442650333361004
0.09439961514334082
0.09446237209181517
0.09442521426363225
0.09452203069532923
0.09439696611310633
0.09446016422736477
0.09440004550517198
0.09439627312138685
0.09441043240528196
0.09446084372543334
0.09437839733050375
0.09444347660289502
0.09443406500755928
0.09443470412492336
0.09446424135770513
0.09437922342489642
0.0943967977416932
0.09437301855632997
0.09444685016011084
0.09440373299463133
0.0944020952250992
0.09448000003493774
0.09440714494069115
0.09439712218546316
0.09459441836095775
0.09440331553885856
0.09445446242667471
0.09439797534992399
0.09440042087456489
0.09442107157079489
0.09443359592520295
0.09440024649482627
0.09438656419358879
0.09451309261208642
0.09435625575258454
0.0944136766097741
0.09437931269251751
0.09434480379043428
0.09446706731927162
0.0944362443086403
0.0944248587085745
0.09438685818746351
0.09452685998304082
0.0944257854518445
0.09436976974887246
0.09438576688645925
0.09439242747941799
0.09440403609987498
0.09443251756172621
0.09441545181550073
0.09442623813451566
0.09436901736003188
0.09438946037433786
0.09438917230940645
0.09436910675817473
0.09441716168415348
0.09441160111560075
0.09441955755716602
0.09439288473950606
0.09437404406559395
0.0944253163857615
0.09436070216567424
0.09440386372477251
0.09444702635095989
0.09452443814506788
0.09450005048836549
0.0944249688845781
0.09446249774307089
0.09437301495309797
0.09434140211100517
0.09447891622051156
0.09439134641226206
0.09458815954703723
0.0944157737463498
0.09442958553246127
0.09439696723946767
0.09438697579989959
0.09440376592762939
0.09437553677140015
0.09444376119504973
0.09439663159278955
0.09439098425600649
0.0944163036890837
0.09437889328682075
0.09444940490801118
0.09440117253414705
0.09443459276830646
0.09452652366207233
0.09445349074277679
0.0943636516771989
0.09442020243730748
0.09443645271944437
0.094579015299732
0.09439531177666005
0.09439060420495772
0.09447797958967162
0.09443243657225767
0.0943698286440361
0.0944193754418595
0.0943896947632129
0.09448223563128413
0.09441720792752406
0.09439244378517088
0.09440913870883799
0.09446886607595012
0.09446607614083459
0.09436005677670002
0.09436424200987718
0.0943807271897379
0.09443867226148919
0.09441096597770236
0.0943838680538078
0.09439812567777968
0.09447950730889468
0.09439417484363576
0.09439902931809155
0.0944672666260624
0.09440209884178281
0.09444589466289353
0.09443434634746438
0.09437510139783828
0.0943853799519612
0.0944655835497239
0.09439804198919662
0.0944053722752551
0.0944517294395729
0.09441083185612013
0.09441312853958281
0.09444641225672487
0.09442971992100661
0.09446622637415077
0.09438243230970089
0.09446175267322775
0.09443274080846141
0.09441721334476569
0.09449268876285745
0.094377059615026
0.09444469726469945
0.09446478957436093
0.09438929062211081
0.0943585613073955
0.09444300176527021
0.09443720833382029
0.09438237383483036
0.09436450584198743
0.0944054790417305
0.09439915965621921
0.09437912572437897
0.09438096766942346
0.09444751905849687
0.09452149506272757
0.09441288818821494
0.09439062159786975
0.09450078042333646
0.09444447834319238
0.09442258073868456
0.09450319873805121
0.09438126189410101
0.09436511042581577
0.09437466320592348
0.0944163031099474
0.09439877791613378
0.09439165775311059
0.09449394495706152
0.09442442922751217
0.0944708789303269
0.09438261396305532
0.09440574164682956
0.09441833277993156
0.09443000801890668
0.09436403382279863
0.09437809183946012
0.09439942934392223
0.09439437258005412
0.0944194805486553
0.09442963544588276
0.09441964518970286
0.09436805722950149
0.09439044755136942
0.09450348616377313
0.09436340843734342
0.09442926580440639
0.09437976540173504
0.0943791460939668
0.09444810206186321
0.09443215315296123
0.09435539861269553
0.09442579496870332
0.09437815202864674
0.09448592118672841
0.09443648978265999
0.09442051211243398
0.09439702443036982
0.09440277648094499
0.0943532010257783
0.09450392041889555
0.09445147081485787
0.09439222746801573
0.09443484985467421
0.09440827550751567
0.0944975346922395
0.09435952006799656
0.09444884842894848
0.09440568594923629
0.09443499322789031
0.09439615835863199
0.09440439459598006
0.09440093477153474
0.09439561411630197
0.09448667946821866
0.09440868149928434
0.09437743497718844
0.09434560271838928
0.09446518120584556
0.0944724947716119
0.09439535794771603
0.09439460555363195
0.09440887343342166
0.09436090938315182
0.09443683907265141
0.09444805211012472
0.09436363212258411
0.09446314979600674
0.09458787041928672
0.09441890427687243
0.09437623608642963
0.09436191537038502
0.09439108323578523
0.09442808393304215
0.09442663919459889
0.09445573584514241
0.0945814697141187
0.09448558025995558
0.09438118280390863
0.09435431414762854
0.09438842711998316
0.09448882204345646
0.09440427386107918
0.09437627952847752
0.0943913169647828
0.09460444878594214
0.0944081046250009
0.0943861325863436
0.09439395532835596
0.0944524978353131
0.09441914888130531
0.09436703909109098
0.09449266716387922
0.09443096868054227
0.09441294047356298

==> anc/HeisenbergRFC_J0.01pi_L7p0.1.dat <==
0.10542748681194791
0.10550803257392892
0.10549917780740074
0.1054210314474373
0.10540616829914531
0.10539638519053966
0.10544942108028073
0.10557886126369358
0.10559565314265093
0.10540522127973896
0.10553360082204057
0.10544594025775463
0.10549708738009667
0.10544486610417292
0.10540926455871322
0.10543778914750239
0.10545374557989314
0.10546847611836323
0.10548016311834266
0.10543538396881699
0.1055212003675439
0.1054763200296939
0.1055043288645805
0.10544882249935418
0.10545969980868855
0.10543644058285565
0.1054388870759446
0.10557480799220792
0.10559166667603077
0.10546613736864256
0.10551817864709091
0.10551128286421167
0.10544900217827317
0.1055038305264183
0.10540418883955179
0.10545862785903401
0.1054893014588817
0.10547375698977836
0.1055608169036671
0.10543297386550039
0.1054229485880302
0.10546868372287854
0.10547993480139885
0.10543149096099776
0.10558283593635975
0.1054510521336177
0.10543550389155501
0.10547345812389398
0.1055317185289635
0.1053990975185293
0.10548751791748114
0.10546782032748328
0.10552262324653693
0.10552371341508526
0.10550960310163197
0.10541830646110759
0.10546608763584654
0.10543028556696676
0.10546023835776559
0.10547513472025213
0.10551239890531067
0.10550202633397597
0.10549488345362087
0.10549919616664115
0.10550853610484427
0.1054327850322888
0.1054734331237743
0.10550112915860459
0.10549766776640766
0.10545963929329644
0.10540566732673096
0.10544310336070734
0.10550095528801343
0.10545674406227991
0.10552140702124557
0.10542556308973262
0.10547226529340459
0.1054562160244549
0.10545548268442936
0.1054892619920891
0.10544326466328682
0.10541363113539254
0.1054206944068709
0.10545918348467412
0.1054297819749382
0.10543571379985021
0.10546948819888341
0.10548562921189665
0.10545262120834123
0.10546791829176771
0.10546127412383684
0.1054609196648739
0.10543560737911034
0.1054487137574151
0.10547756020979332
0.10541008281942818
0.10549451064773246
0.105410449270786
0.10552343718957205
0.10545729244197041
0.1054151896626225
0.10544407405318783
0.10551688227143795
0.10551883813514672
0.10543566899948695
0.10544458605773889
0.10544938458078841
0.1054367664324543
0.1054340659961871
0.10549636984938653
0.10543396612241075
0.10551114672489684
0.10539761200154721
0.10543540270961198
0.10550598072092071
0.10551877560720581
0.10549716897255637
0.1055054180837794
0.10543459635750196
0.10548336762684739
0.10547023240942194
0.10550003085560067
0.1054455937726844
0.10546935994808036
0.1055041559451215
0.10543945777945968
0.10547370578216729
0.10545723263430462
0.10545042471956255
0.10544283523429877
0.10546974592689413
0.10555912986346609
0.10551058215013687
0.1054624822016525
0.10540615393479005
0.10544718608285615
0.1054372438727656
0.1054545467325844
0.10539738931334183
0.1054382621549468
0.10560415479296752
0.10555320458681387
0.10546979274461771
0.10550412992937808
0.10545562769098057
0.10552548722361074
0.10542158554207269
0.10556136243201704
0.10546695164202557
0.10546310695922728
0.10542980541346285
0.10548001565518793
0.10551233329989546
0.1056075784124092
0.10549920046396179
0.10547033714183086
0.10551707111237779
0.10551336262732439
0.10541660091046089
0.10554111658378655
0.10544969874420476
0.10552322924057245
0.10554048313450923
0.10554071154166626
0.1054520258892964
0.10541903330730257
0.10546832330588247
0.1055368606438185
0.10545249566488016
0.10544540641971774
0.10558502829596333
0.10543560215592732
0.10544257354879183
0.10547463718665914
0.10542581079288355
0.1054734137559973
0.10547091703563027
0.10552190954347712
0.10546056115240778
0.1054251363028714
0.1055032429192594
0.10550024635198359
0.10554213038035835
0.10542619730714724
0.10549048162668072
0.10540523961764718
0.10546950887795091
0.10542941070159634
0.10542142917020436
0.10551088435082763
0.10545783916802505
0.10545635158757272
0.10546727722892127
0.10556842688559882
0.10549611891999032
0.10551279595735531
0.10540880847591635
0.10542045409647846
0.10549318684417834
0.10553113238677278
0.10547131223048754
0.1054164402190809
0.1055546250097112
0.10554575876874557
0.10543543007368228
0.10541890688572932
0.10546629099167783
0.10546829338253039
0.10549814721399212
0.10549818867028087
0.10545334881517965
0.10547305901322604
0.10555465806162784
0.10555602504543984
0.10542444440358864

==> anc/HeisenbergRFC_J0.01pi_L7p0.11.dat <==
0.11663993138390408
0.11661715121417338
0.11660770105259281
0.11667577623925676
0.116603915984751
0.11664710562584737
0.11678832075017861
0.11667430812274658
0.11666966056710822
0.11667349761009808
0.1167953961702264
0.11676838429256746
0.11666788798687244
0.11663743430410418
0.11660619418555047
0.11660223278736315
0.11678850532625012
0.11661265495529213
0.11659806923644549
0.11666657970908288
0.11660733380819951
0.11666428076189889
0.1166268196834635
0.11659385103762435
0.11662161131760902
0.11661052101627398
0.11680415137102246
0.11681036759127442
0.1166550217651084
0.1166493780586643
0.11671111359486222
0.11663703261970246
0.11666268340271839
0.11657449974219448
0.1167536885679872
0.11663594859466832
0.11661826388488952
0.11662744395783828
0.11660641057293807
0.11663333970211667
0.11668921150302666
0.11666568706121463
0.11669285638200301
0.11659987904714424
0.11663391145910611
0.11665495422407074
0.11669173816034963
0.11663546585405427
0.11670938658973118
0.11663694967940841
0.1166728015666654
0.11672352829867318
0.11665313607791654
0.11674323606451054
0.11666385804535723
0.1166307276489787
0.11673839819285214
0.1166231248218172
0.11668643598469834
0.1166070735370058
0.11664680192547798
0.11661933864096376
0.11665541994906208
0.11660782610267907
0.11662509292415016
0.1166710259838836
0.11664979436621374
0.11659878285025399
0.11658758629928573
0.11668773448996791
0.1165820964568518
0.1166512342089555
0.11665333887975983
0.1166452594782918
0.11660833206367066
0.11673164203203107
0.11663272400076143
0.11666387889984296
0.11661600284289123
0.11662843450729625
0.11658808089626746
0.11671778996554943
0.11660244208485221
0.11663106132240705
0.11657762150315906
0.11674383623451076
0.11660701500271455
0.11659803942849059
0.11658751937349583
0.11673558994946151
0.11662408039367098
0.11658394084378651
0.11662632722381741
0.11664978647018116
0.11666090259724679
0.11672618863138565
0.11665318761287795
0.11665862011976344
0.11657137115416583
0.11666563863181827
0.11663702030697924
0.11662114488083589
0.1166981965171622
0.11665253872142967
0.11663073344501072
0.11664188931760046
0.11661059346115708
0.11659943925865135
0.11657935090331129
0.11669658602365267
0.11675385890697722
0.11680219855250858
0.11657850719714366
0.11662900123346034
0.11668048873735236
0.11661455927885682
0.11659265829711847
0.11664149900555709
0.11664505064995057
0.11659431507917091
0.11660867343590786
0.11667400162767827
0.11668604127635412
0.11662858430879376
0.11667015138639307
0.1167211266118844
0.1166504305897526
0.11666176929621136
0.11665841983099544
0.11664503126445991
0.11665246921214774
0.11666624876632486
0.11660669788226023
0.1167194921584661
0.11678044372180026
0.11663345005076498
0.11669257485502772
0.1166613769803998
0.11665138390514217
0.11664412905064488
0.11664927547580708
0.1166147971155723
0.11668055886436293
0.11661477298158107
0.1166079800966934
0.11664735367532383
0.1167078159958481
0.11656732037158489
0.11661207574228893
0.11662209144589955
0.1166655887525586
0.1165900043807912
0.11661035531445274
0.11670541319802989
0.11659688686735761
0.11664162388220742
0.11661860132072803
0.11661719187514559
0.11664345713980208
0.11663032872186872
0.11657565828909001
0.11663519746215502
0.11664930637416696
0.11659584893525271
0.11669825137231968
0.11664693990566571
0.11665990595805867
0.1167064797072695
0.11669832522843783
0.11660950979450155
0.1166747099724596
0.11665263430656925
0.11663903710728855
0.1166263711085419
0.11663910166358964
0.11669600509060031
0.11662765898007654
0.1166522667809169
0.11668531908525222
0.11670813696754966
0.11658788755411603
0.11660644861574615
0.11677025937760556
0.11658275249252788
0.11664733824093422
0.1166737477346514
0.11664153378167652
0.11660111311818701
0.11669257288302658
0.11666988394160784
0.11663826300149722
0.11669974749469762
0.11660045852886793
0.11665006779681573
0.11670159399743488
0.11663382363361127
0.11669293265504986
0.11664722481385144
0.1165816877908677
0.1167068244125818
0.11665674488424392
0.1166897211392331
0.11665250209897364
0.11666127051838751
0.11658901653725393
0.1166222105346382
0.11669853973157839
0.11664130170724639
0.1167650059562369
0.11665468074087819
0.11659302026742166
0.11667272586528056
0.1166402051299921
0.11664136217807915
0.1167136224886678
0.11659592958596612
0.11664210639702369
0.11667461026991757
0.11664120901620675
0.11662237342622768
0.11665579617142567
0.11669281817337467
0.11661990464410812
0.11660463076363929
0.11664738400988285
0.11660000507947219
0.11666622203448045

==> anc/HeisenbergRFC_J0.01pi_L7p0.12.dat <==
0.1280081137416833
0.12794322920815582
0.12797602819910825
0.12791872047087172
0.12796490091470464
0.12805312437543265
0.12797313501350516
0.1280055306045958
0.12793205030614932
0.12795810142963743
0.1279821795838396
0.12788825690999203
0.12800328288490664
0.12798823796056158
0.12796599262124034
0.12801519736616554
0.12796288518349622
0.12799807369708216
0.12794485095055116
0.12787339276740983
0.12789912538240208
0.12791976252255285
0.12793386307977983
0.12798142041039
0.12791132089274687
0.12791205168360892
0.12796845431761697
0.1280047902919702
0.12792789645359467
0.12797801544089057
0.12797462890870948
0.12794288025973624
0.12789424154127613
0.12793123172444462
0.1279232978891714
0.12795437097164128
0.1279053732581375
0.1279637862811525
0.1279232799483208
0.1279261852442653
0.1280562168507997
0.12790055271121614
0.12791737651894444
0.1279507435687782
0.12790536182126705
0.12789811081142236
0.12796998524281658
0.12795625662154064
0.1281533316027783
0.12794651649592156
0.12796512129268067
0.1280649300386164
0.1278959502267694
0.12791065894871234
0.12813926723769017
0.1279609393971375
0.12797395886099627
0.12797526200021436
0.1279122133870668
0.1279755185919821
0.1279205290777061
0.1280640890716773
0.12793905136623074
0.1280286485749443
0.12795454245635893
0.12794648744704956
0.12807572595616054
0.12801034572612058
0.1278889627233398
0.12795819782538495
0.12801171335382244
0.1279221276201388
0.1280113992050335
0.12791804394275044
0.12790323392490588
0.12791459314579448
0.1279110858052628
0.12797975214883445
0.1279199996245536
0.12801098922750356
0.12797857790147046
0.12806115210704283
0.12798711506234012
0.12796877041468807
0.1279142670768582
0.1279000377422035
0.12800400529401487
0.12798796486179997
0.12793998865304063
0.12792690111271948
0.1281107708469618
0.1279429174677842
0.1279486886967192
0.12789369918120713
0.12793175687552436
0.12795192343228973
0.12795333579120638
0.12791222870141705
0.12790014667951413
0.12790249436232057
0.1279735518502584
0.12799662068451625
0.1280393956336745
0.12794810776128726
0.1279396372495019
0.12792765348335786
0.12797641048503214
0.1278890344840604
0.1278945752845345
0.1279249892090674
0.12793187820344537
0.12794276328254925
0.12794635066293725
0.12806818423739233
0.12792919693036292
0.1279093198593104
0.12791858689513638
0.12793182835232847
0.1279148232784497
0.12788610974555908
0.1279610364502206
0.12795983332114208
0.12790813056595396
0.1279560369962309
0.12797003428315404
0.12792625232063118
0.12791266711729024
0.1279901518529354
0.12801044630863062
0.12794956871486135
0.12795890741142874
0.1279265003367594
0.1279833165122374
0.128017780324604
0.12797443302097403
0.1279023055949789
0.12792332935817616
0.12806402698359895
0.12794145733837986
0.12794063714222048
0.12788563438854
0.1279059843172799
0.1278870002977847
0.12810182770305442
0.12796647925613003
0.1279120402213778
0.1280272086022991
0.1280963515443965
0.12790605366627295
0.12797449305189065
0.12805038389071705
0.12798208514949214
0.12800045856784797
0.12796519469741
0.12793702511404553
0.1279340798349273
0.12790785656348364
0.12797405098644177
0.12796258581491776
0.12794300162341818
0.12790037753076455
0.12797628104813552
0.12794643637640907
0.12790667236292924
0.12794017648753153
0.12792500178484917
0.12790786988435557
0.12796275691877
0.128002299431069
0.1280249008173872
0.1279169900573752
0.1279453056598109
0.1279518542284625
0.12795168737998763
0.12799158601671137
0.12794320654719743
0.12799596316971287
0.12801371220942764
0.12791343660792956
0.12802294795184083
0.12799422935150379
0.12812896744917254
0.12804002006714887
0.12797434100966346
0.12801123332665335
0.12799747086261368
0.1280045414152111
0.12789888638740673
0.12802191846366626
0.1280750966190882
0.12794183147238347
0.12795332628344994
0.12789097065194815
0.12796759943822714
0.12797838783978596
0.12799036235022404
0.1278982715366343
0.12806932581882394
0.1280234540176726
0.12811068884696614
0.12802432221317164
0.12811583024125453
0.12793485618374525
0.12802793514213223
0.12799733791615414
0.12795637997712747
0.12791396102980804
0.1279097847195169
0.12793054200878953
0.12797872733307655

==> anc/HeisenbergRFC_J0.01pi_L7p0.13.dat <==
0.139337552195524
0.13935380222631755
0.13939576335801543
0.1394866531550929
0.13939221085761547
0.13938705376606578
0.1393234159887047
0.1394842310676007
0.13937201289871398
0.1393339261131508
0.1395052928923387
0.1393681460068404
0.13942446275812515
0.13932955853457843
0.1395290546072583
0.1393938474230222
0.13932440422235418
0.13936133483644542
0.1394305523923992
0.1393917455483949
0.13943183553639404
0.13938402471589162
0.13937857556048536
0.13935721673897924
0.1394864143539757
0.1393676197542634
0.1392985613257435
0.13941454055159244
0.1393771975465091
0.1394029442353937
0.13933708936509923
0.13946419924621184
0.13946495594764116
0.13942434845481808
0.13937887389528045
0.1393777744274038
0.13934218472104176
0.13936974221034887
0.13937203974653214
0.13936355982208992
0.1394143626981015
0.13936885790828135
0.13932943177531606
0.13944286665836472
0.13942788118058255
0.13934381000676996
0.1394502969742108
0.1393663941718372
0.13931587399279863
0.1393856610559993
0.1393593615602867
0.13930262058912013
0.1395009516568687
0.1394011928296013
0.13938871533141908
0.13934890990592583
0.13944154691276459
0.13933986567874218
0.1393545391292113
0.1393711753133598
0.13935040187680509
0.13934549997493306
0.13933051326967763
0.13941219499194646
0.13955085304860826
0.1394676755286186
0.13940503690925263
0.13938068904669196
0.13937159219602235
0.13937043354564008
0.13938039376476807
0.1394085872568616
0.1393756389272063
0.139421901571683
0.13936429243260934
0.13935891944697773
0.13932918234233263
0.13949179534351885
0.13941256283731004
0.13949818910627365
0.1393306281593214
0.1393865609461395
0.13937927519403953
0.1393782718114912
0.13933549774697263
0.1394517507169336
0.13938292891138096
0.13938900913853675
0.1393459911555975
0.1393938444351453
0.13941219071613703
0.13942438121070927
0.13931888925020922
0.1394196687204831
0.13934490913945477
0.13933622438363683
0.13936318794600364
0.13935022173155
0.13940842456840064
0.13936461998852467
0.1394022034896975
0.13946738911670947
0.13934954805367677
0.13933156764140095
0.13935925419964088
0.13936717231528134
0.13955376927913365
0.13938951503689262
0.13942241913546244
0.139380667665075
0.13943271141530644
0.13939119548017867
0.13934922954567083
0.13933362228427668
0.139406208701228
0.13949692163536262
0.13933047498488493
0.13950541187465282
0.13935509407877145
0.13934393721575247
0.13940306461712326
0.13940113972979967
0.13939883783160448
0.13937142453377713
0.13936174740080448
0.13943538821366808
0.13936378128580001
0.13932562616584737
0.13938197969149843
0.13939708553830574
0.1394260221911771
0.13936913227282488
0.13944764975081733
0.13936560205750684
0.13934355541832052
0.13932309955277172
0.13938997866036618
0.1393319237261594
0.13933700266982132
0.1395198710296962
0.13939938687902964
0.1394202189644021
0.1394009433776255
0.13931041714924688
0.13949760366061825
0.1393866977587423
0.1394250285063524
0.13935034875576938
0.13935740574104755
0.13934291758502265
0.13942666157557096
0.13939049950903593
0.13936079607056773
0.13934651593078537
0.13934427062898683
0.1393908030636908
0.1393267561136262
0.1393285605876256
0.13932650479827965
0.13955148430169878
0.13936517319435085
0.13938014692949788
0.1393824096112112
0.13941363026471998
0.1393679634895995
0.13945812910308825
0.13941056130401713
0.139542445708103
0.13945159438937085
0.1393151203202614
0.1393905168799813
0.13942095751362577
0.13934359678205518
0.13934462415584614
0.13936856621839644
0.13935263312958865
0.1394150699468096
0.13932615483045976
0.13937577437783236
0.139400817336446

==> anc/HeisenbergRFC_J0.01pi_L7p0.14.dat <==
0.15094438729522236
0.1509285495642133
0.15105611642043046
0.1509630052258146
0.1510729541477745
0.15094729213367558
0.15093651383705503
0.15093993947465703
0.1509076979130789
0.150970753962852
0.1509207338361096
0.1509673455773634
0.15090624612307577
0.15093822112602556
0.15104605289597534
0.15092977615656267
0.15094557990696097
0.15094241672196002
0.15089499124959452
0.15091955467718526
0.15097258586581996
0.15104220832178866
0.15093250781692424
0.15092540691673206
0.15091009775332123
0.15088266692728944
0.15101144311076795
0.15099802561811376
0.15108044845267043
0.1509238177017905
0.1509113047705814
0.15097299372354833
0.15095915796829132
0.15094925896922917
0.15094899092462266
0.1509265830873678
0.15094417632760257
0.15091698183639468
0.15104181785823775
0.15093630658332477
0.150956598698977
0.1509188605898777
0.15088238796814857
0.1509178590784118
0.15103648167572117
0.1509263145903188
0.15095830062477328
0.1509756833000419
0.15092272977476145
0.15093871509056603
0.15091799100069736
0.15100510271756654
0.15108238980109912
0.15094688467076278
0.15091045572410663
0.1509176362503911
0.1509376636023519
0.15099928221338937
0.1510042826896052
0.15092320221975553
0.15099376698490624
0.15090828293206524
0.15094665289050005
0.1509132970759183
0.15116531230945485
0.1510833942629097
0.15092252919889315
0.1509343986665132
0.150899665647224
0.15099921381976958
0.1509688911253278
0.1510210094212472
0.15096879324381865
0.1509116616863516
0.15098151609348529
0.1509575585064678
0.15097984793969352
0.15093230225711304
0.1509344748476863
0.15098218966135976
0.15091324533641404
0.15096706228193302
0.15097359381974582
0.1509876561970928
0.15086547545491516
0.15098760181790347
0.15098971192540736
0.1509371813431184
0.1509968088080291
0.1509400013950628
0.15089899814123064
0.15095786241032036
0.1509568832332592
0.15099891844649643
0.15092866010237924
0.15090084499600737
0.15103967480102296
0.15093932935940063
0.15089645076217403
0.1509125217233711
0.15088095707246527
0.15095873563251236
0.15111381663410167
0.15093213786637588
0.15098412701606825
0.1509027451625017
0.15093995724949905
0.15092036723053176
0.15094697891427405
0.15089846980011512
0.1509570511084729
0.15092179584681067
0.15091526001155772
0.15094086051602554
0.15089790625149646
0.15091949630513649
0.15092373042591675
0.15090982108563986
0.15101735202811128
0.15091544410427318
0.15094295212194148
0.15111562967372913
0.1510043185799903
0.1509666065508561
0.15094773755413574
0.1509026211413119
0.15100170497142593
0.15089710585033386
0.15095296664754496
0.15093990483826805
0.15089765168641253
0.1509082442431864
0.15100129395143733
0.15105049297237663
0.15093028014449295
0.15090744387511706
0.15091378396677055
0.15097125080925028
0.15092364718336668
0.15101054274207143
0.150907996693696
0.1509322759432235
0.15097439582285352
0.15089622064567007
0.15095142139717246
0.15090888666478214

==> anc/HeisenbergRFC_J0.01pi_L7p0.15.dat <==
0.16266843272024956
0.1626139950917149
0.16285883482491728
0.16279876731338785
0.16261981570155762
0.16259669567859725
0.16265654999052276
0.1626071733149294
0.16276113642961493
0.1626733041564664
0.1626128109464611
0.16267699325652338
0.1627473846965271
0.16262452985305895
0.1626485330544435
0.1625842225983017
0.16267449958706756
0.16260158469776154
0.16260031694473182
0.16268645505428217
0.16270570339542145
0.1626817794432759
0.1627280791199718
0.16263443788154175
0.1626282808054803
0.16264171319916754
0.16263056088940786
0.16256165352475999
0.16261749291253993
0.1628014586143784
0.16273095072843677
0.1626866176865152
0.16274956140546415
0.1626854671416186
0.1627165835063669
0.1625737329647772
0.16272815655696782
0.16262422977057342
0.16259919520315666
0.16273092678182616
0.16267919724600804
0.16259131627497792
0.16284009946123923
0.16259786815531813
0.1626851639791794
0.16261720101613106
0.16270596322227018
0.16259761071001425
0.16264088442251112
0.16267739243226279
0.16263458273943623
0.16274236560275823
0.16263974586150204
0.16275761127797175
0.1625840167786341
0.1628193937705972
0.16258221749666524
0.16264371300474392
0.16260542231205932
0.1625705735792551
0.16259476224386746
0.16266938689001154
0.16260285333114033
0.16278753749293004
0.16266166835511509
0.16262557326871918
0.16275581389134233
0.16260577377583973
0.16266068407552467
0.16269001785534376
0.16260164281057693
0.1627050572630167
0.1626246236420896
0.16260500784985357
0.16262247015068226
0.1625754815027742
0.16267859292433495
0.1626344568466097
0.16272241918422273
0.16265892583760597
0.16282960224298001
0.16262664694127985
0.1626403499343824
0.162599742357194
0.16262215337384456
0.16258440198177077
0.16267377570058114
0.16260650091629222
0.16263619934826773
0.16262766147611366
0.16261588828371887
0.16262838402230387
0.16259528719826674
0.16266913632052835
0.1625935957096577
0.16261686774237508
0.16268427907590058
0.16261288238751606
0.16271410996854882
0.16260872296971884
0.1627759735868002
0.16263954089560198
0.16261183495063455
0.1626841588910634
0.16268608063315262
0.1628611451119757
0.16265981842980945
0.16263738101258868
0.1626571314500952
0.1627380503935243
0.16264568382384686
0.1628026859031562
0.16263095844039113
0.16267192816769485
0.16264250973565267
0.16259698934919387
0.1627426008283199
0.16258364724164637
0.16258012663619442
0.16275584252042746
0.16268488321083546
0.16262241283294349
0.16270857741217432
0.16262245258006494
0.16261739505988015
0.16265720317318486
0.16262416334504273
0.16298829933479342
0.16262606381294128
0.16280104101372442
0.1626088566795394
0.16269896690362495
0.1626534263660631
0.16268811471319017
0.16266320452128127
0.1627453662715138
0.16268250021586358
0.16271143612944738
0.1626209664149393
0.1626989004990772
0.16273744030533976
0.16268584646587284
0.1627492295422943
0.1626405798739122
0.16266217379271386
0.16268451267741937
0.16263388896896566

==> anc/HeisenbergRFC_J0.01pi_L7p0.16.dat <==
0.1744928002824048
0.17448475239396694
0.17446369953120172
0.17452571150316082
0.17446637047802177
0.174433699296137
0.17445806071980496
0.1744437143184744
0.17449580040163726
0.1745688749035532
0.17445193031132786
0.17457800166872087
0.17446574065069934
0.17444506015058167
0.1746619361600874
0.17451243101681094
0.17447981131288817
0.17453545140229146
0.1744414239617545
0.17452175747326004
0.1745350912792562
0.17459658293461883
0.17447609489884977
0.1744700556665148
0.17449558196384815
0.174556427554488
0.17455810779290515
0.17442662874717924
0.17444180484397148
0.17447244825586045
0.1744577409274943
0.1744882804325848
0.1744497101247333
0.1744730841594559
0.17455914636276726
0.17446463906704177
0.1744195262898024
0.17443674943390977
0.17455502816917448
0.17453123463596443
0.17444114162627922
0.17452256900389376
0.1744898135887106
0.17451665531445815
0.1744307186327628
0.17454921102921628
0.1744424969031921
0.1744894781583924
0.17447586983777072
0.1744488136806573
0.17444747945944847
0.1744819624214336
0.17446190753782503
0.1745314390686394
0.17445412813718977
0.17447982111326868
0.17455536718497627
0.17449024617337472
0.17461119657030255
0.1744566935294883
0.1745298151875657
0.17452342334929544
0.1744087467301287
0.17448786010279027
0.17440932139059964
0.17447793417830668
0.17460208046776282
0.17444554646148452
0.17449662333107382
0.17444526476489114
0.1744468125872707
0.1744830840134348
0.17446011013464038
0.1746399634286186
0.17446921640309734
0.1745599172244735
0.17447162756779172
0.17447578065547134
0.1745424248677569
0.174488731690328
0.17446512553324295
0.17465057032911338
0.17453439788394423
0.17449980232915463
0.17454643403143036
0.17459390426893553
0.1744751721928017
0.17454687694596363
0.17444580379050822
0.1745886308354433
0.17455808014695795
0.17445643371831612
0.1747899285140648
0.17442730136011705
0.1744984188469042
0.17458438781593275
0.17448439694712248
0.1744554007234249
0.17446376044601267
0.1744441974037019
0.1745143479073277
0.17443573937965673
0.17450371971833128
0.17445422877888936
0.174504263526134
0.17447677555128155
0.17448479044109966
0.17459894503348408
0.174486698589254
0.17453781624963738
0.17447927436398983
0.17446543833288639
0.1744194734362351
0.17445205003437933
0.17454818997406565
0.174457896667424
0.1745704018985399
0.1744609869294525
0.17444792440331192
0.17465437559731145
0.17442844430896293
0.17443404463995263
0.17444316526405393
0.17464991608140143
0.17454855209170717
0.17461175424232567
0.17449422911269796
0.17449314815587694
0.1744773975935252
0.1744371093754484
0.1746202250676031

==> anc/HeisenbergRFC_J0.01pi_L7p0.17.dat <==
0.18648587658984983
0.18645475023352967
0.18640873478856415
0.18647875795535576
0.1864864769403947
0.1864148500747092
0.1864311649508565
0.18645401676969806
0.18652144170911622
0.18648408955782037
0.1864277542096032
0.18640980191557835
0.18639896032695474
0.18646742763423324
0.18642981300205386
0.18650447828904657
0.18642774926283764
0.18664004831786535
0.1864667647878066
0.18643902040536955
0.1864431929406523
0.18657923428806344
0.18642281947136058
0.18657144890056968
0.186478183784313
0.1864736812696394
0.1864747941451746
0.18650682652718958
0.1865180404914317
0.18649668684671242
0.18645572452354472
0.18641864576770212
0.18649588223679678
0.18648399900032456
0.18647839227835594
0.18647535086137834
0.18641163112638415
0.18651031594967088
0.18647835687183148
0.18650065147279446
0.18647181139277133
0.1865629061304148
0.1865234605723556
0.18641902664164364
0.18640939912795623
0.18638174588296472
0.186497048865299
0.18649267336717612
0.18649295169178348
0.18651607863698366
0.18646920552012353
0.18646819979445833
0.18655903413660893
0.1864668580594172
0.1864994580744962
0.18649175240464658
0.18639857805242271
0.1864327919596136
0.186468700442155
0.18646844817726632
0.18642187998829313
0.18651172642902186
0.18644662335040885
0.18653733834190014
0.18646287674601647
0.18643571039059992
0.18647836477513494
0.18648418896593955
0.18643693020755803
0.18646719944310414
0.1864754962184384
0.18651829846980722
0.18645999603615487
0.18647414114385713
0.18645189895427378
0.18644851706005522
0.18652137830460572
0.1864677293735439
0.1865454005145091
0.18642350902547436
0.18645645442726677
0.1864602045645024
0.18644285195930818
0.18645527440258225
0.1864309752574376
0.18650111304975062
0.18647631364113687
0.18643867432558467
0.1865315307894084
0.18654753757484074
0.186419322110912
0.1863821895388597
0.18638403077220242
0.18641327152378526
0.18646797319504615
0.18641170945836893
0.18646294847397657
0.18644555392030912
0.1864456900903825
0.1865195556210147
0.18642492699640303
0.18644249590325357
0.18652471815066446
0.18653064878294842
0.1864843193413557
0.18648153697778858
0.18641123501585372
0.18647942146942928
0.1864323889686791
0.18647600676208623
0.18642612400324857
0.18656378673009755
0.18649751929683478
0.18646653814318487
0.18642071449684539
0.1864279986742064
0.18645127486709526
0.18651787227266467
0.18651084164728518
0.1864329639591599
0.18661832382801227
0.18653010246437593
0.18648356979034228
0.1864060376060595
0.1864717525834464
0.18649243683478145
0.18641231263336844
0.18641043313240666
0.18655648369001557
0.1864525266243217
0.1865335182357908
0.18642508421313478
0.1864626142303317
0.18642379765517292
0.1864403923485348
0.18654054143741744

==> anc/HeisenbergRFC_J0.01pi_L7p0.18.dat <==
0.19855863900580287
0.19855108313616926
0.1985086970968265
0.19868541174538193
0.19857298336199083
0.1985395478461774
0.19859694667318067
0.19860114079310007
0.19859789801206967
0.19866306936384354
0.19869372653833312
0.19855656443203692
0.19858274464564768
0.19857184828989835
0.198550981599355
0.19859471473034526
0.19865355623636535
0.19858370924432683
0.1985248198066375
0.19861550900567287
0.19855765590519192
0.19858692281156476
0.19858271903929964
0.19862286516527525
0.1985752893256873
0.19854806434506217
0.19858808797919847
0.1986202865576233
0.19858504964328094
0.1986879212259464
0.19866594720537914
0.1987543295340707
0.19856270391276692
0.19857384195034503
0.19861005999861686
0.19856820671667452
0.19858009395321297
0.19852448633415315
0.19855551221551138
0.198616227187157
0.19862489785198456
0.1986066305310015
0.19852240246037303
0.1985954951638509
0.19860831046541005
0.1985852416402031
0.19860450429664284
0.1985510256101093
0.19878363995342835
0.19857730619551592
0.1986424144545083
0.19868333099382457
0.198610155725291
0.19858829237125125
0.1985968066993172
0.19851573666246589
0.19866493153075027
0.19855961159232866
0.19853471276623036
0.19861308382378912
0.19871178101881515
0.19851173750481121
0.19856432425469003
0.1985472620703906
0.1986340629528711
0.19861292447720083
0.19859204115568113
0.19877803436846544
0.19867899237425524
0.19854539421152048
0.19857487675008076
0.1985782915408699
0.19857528651691492
0.1984914070996718
0.1986678627236434
0.19857199956845337
0.19863973458987225
0.1985192047337852
0.19864740300646147
0.19855889946698296
0.1987833826520368
0.1986332946182389
0.19858965563237468
0.19854770589391202
0.19856161416844473
0.19867729489920322
0.19871511459473956
0.19856810402222055
0.19857843895776445
0.19852635358963766
0.1986024866646302
0.1985969156960009
0.19856135408632175
0.1985290092104011
0.19870177003775327
0.19860793629250964
0.1985939069975383
0.19855382887978174
0.19862666177774652
0.19853824952109936
0.19850504321234255
0.19860357511843094
0.19852753192678466
0.1986248239688389
0.19861975262619708
0.19853082773162878
0.19855153062328867
0.19870054511968083
0.19856301086993972
0.19858750676031808
0.19858659137968399

==> anc/HeisenbergRFC_J0.3pi_L5p0.01.dat <==
0.030574553661367104
0.02532591882331833
0.02790365970926398
0.02934207625121408
0.030558301614146483
0.028407006839463435
0.030567380419461065
0.029740466064056996
0.029780557436503922
0.03213978631378756
0.0323332908292955
0.026371604285879126
0.030809359565214828
0.03160524828042543
0.029955960786093916
0.032939254766243285
0.030551302363194126
0.026694360193463586
0.022525783284116453
0.030950786550613705
0.03252126921183542
0.025147510396534716
0.029213528153932213
0.03282501477829247
0.033236912858223784
0.03048741780373328
0.03184242112178627
0.027150823466449765
0.026160813087425922
0.02829449064742577
0.028010069920335664
0.030411673423291843
0.030127507445456114
0.02317760503104749
0.03106867672318524
0.02940153682876846
0.033005886309591545
0.026542128588331826
0.029648762509686476
0.02763072117042646
0.029394160108747753
0.030900560755046633
0.030416638498238432
0.03231760938330946
0.03138729475536008
0.030371858748060015
0.03148692255384514
0.02976404757651585
0.03162025945532262
0.03079849090746039
0.02825254175607963
0.03065588508157645
0.02475662030318306
0.02827212474584395
0.030830751277003753
0.03016805917525222
0.029176895839332372
0.031098341831619348
0.02958107643100833
0.027618988239840783
0.02766538076480552
0.031364315346810535
0.030388064136965137
0.027053361066674834
0.029680412287911233
0.0269721222497489
0.02736454341154771
0.028623945152420237
0.026406409108350574
0.026850207650875542
0.030670455878635566
0.03147739985414512
0.025936836219439784
0.033297676656081764
0.02913367322134071
0.03210570600962948
0.029957440568441487
0.03019527902101062
0.032031861391232715
0.03012767316799248
0.03044492976731135
0.03148969493516018
0.029107910805021852
0.030704154918739512
0.03143673355846235
0.030198641042971857
0.030761678486153472
0.03269243092516043
0.02949803137235625
0.02864006862193143
0.0308573074151684
0.0311410406731013
0.027848351882728443
0.02746227602119081
0.027238662833705952
0.031112766870927212
0.03167427910554249
0.02341659071396816
0.02903571092591648
0.03257983017853469
0.02579674793948133
0.03179936959561482
0.03133686361114913
0.031084351915440848
0.030816828257636028
0.030973843471141425
0.030385833923113684
0.031041135782362367
0.02883618246483036
0.030507863712431492
0.02778594187280002
0.031340791945573765
0.02806550517778492
0.02428962034032811
0.03036777647734588
0.031385688513101084
0.026803872371687746
0.025723380356234626
0.03218110190201087
0.03110305621178764
0.029681878955688905
0.029928943066188558
0.031333321128023305
0.02905284697134204
0.03078548330382845
0.030524702904988855
0.0315012627762553
0.03021085888122954
0.029136083900220634
0.031339772790661906
0.03138328888233567
0.02962931308320768
0.030094005052162268
0.029458541200188225
0.02512073842167038
0.03028484552913977
0.02801009372831293
0.030508938963731514
0.030205185105360487
0.03150087208521147
0.028224766801156435
0.02872871876629616
0.031328152340083786
0.031517046116717726
0.0296051798356914
0.031661999952049186
0.031273561177164316
0.03035490371318085
0.032075166525671016
0.028967796557629693
0.023933999739503293
0.030175708488599757
0.02888756918101689
0.02694495828250499
0.03157916502324871
0.026321264037183895
0.0315679287448142
0.030887366297226368
0.028457168984164043
0.026403404183882106
0.031907689167272
0.023408694547006476
0.029812433359092064
0.03199077344733881
0.029271302619477798
0.03192350599837964
0.03007794593518422
0.023563688189083692
0.02805744033909106
0.03099884880406299
0.028688166207505278
0.026842827242809182
0.02873459192762847
0.032344492076219596
0.030148119312958754
0.02902947708925141
0.030491390702580497
0.028329318901544696
0.029985909149813632
0.02851418759841766
0.027943895367840258
0.029399845428405486
0.02961687571881923
0.03172059411306498
0.029494688919522963
0.030749211249365044
0.029890499881708704
0.027780460144707357
0.02942231776362994
0.03256060986716415
0.03106634717873374
0.03274047725558904
0.029842622520462093
0.028209809309364033
0.030046324234801865
0.029109219702068544
0.030845761673594367
0.02906135472324004
0.03113025604954012
0.027216939269564006
0.029172406994741995
0.027419298055250892
0.02707675662825021
0.03229825690698705
0.02876634178479583
0.031453673947242036
0.03255282962406462
0.03137439878236514
0.031790402433194476
0.031277076102039725
0.02907086507788201
0.030838207733824285
0.031170637773309313
0.029992074602381846
0.02884570297197758
0.031147584744355965
0.025634375178753374
0.029718975760617196
0.030588681700195044
0.03020334303272421
0.031633956831189046
0.022293528079432832
0.02736106889738699
0.029768544181435094
0.026070567953586858
0.02718146570930795
0.03086646432775423
0.03214792948516005
0.03184203435762555
0.03289362831660135
0.031718928412302984
0.031638412085694775
0.03080688127521886
0.03144735817627743
0.030408554314511362
0.030223939499683553
0.024091685982233713
0.03147819804989459
0.028363805597393897
0.03120702254494659
0.03225820915385617
0.02912153220845829
0.026344604417725806
0.02401644290875037
0.03214450659322841
0.030620610478019474
0.02242001903559642
0.030655365506340116
0.030448414896693254
0.031645871152591674
0.030425323436047924
0.031515919975175354
0.0268838476819264
0.03106422147028234
0.03108199811166219
0.030407718914643913
0.030893596331414017
0.029943532075643008
0.029408807401915055
0.03158509389080762
0.02875610394655296
0.029287931604497684
0.03173128209014729
0.03193276180380349
0.023462591518405643
0.03035186035190299
0.029879909516840563
0.029855149855647675
0.030033156635033555
0.029611874039727273
0.031111850996754172
0.03201208573223079
0.03115094900503615
0.029511509299161805
0.030382584396731874
0.029492326340398896
0.031791983856182024
0.021937263866595894
0.032360301871581426
0.02889381238008984
0.029737177475659956
0.03082074059569116
0.0298007585894014
0.030042740117936416
0.03077197302406297
0.02933841893254076
0.0311944261769377
0.022964132231251357
0.02808331104693095
0.032172930391289344
0.026617553735584863
0.031892941977742194
0.028975981293639434
0.02919875484582327
0.031888760086336766
0.02898444819498557
0.027032180590356013
0.03136217470628314
0.03030170525967905
0.02344449166512195
0.03121737610551044
0.032327660148335456
0.028101546384998156
0.03191189442325413
0.032036929753412026
0.027732964540901888
0.028131993442933344
0.03087952345680198
0.03157457123979168
0.025602713905028145
0.029014651018181414
0.027174715055653626
0.029021198752051086
0.028974960005361518
0.02880932671252003
0.031843472046560226
0.028142591820264944
0.029672521958940126
0.025049622833699735
0.028837212078737212
0.031611893962091395
0.029322531082890534
0.032362287420938066
0.031616279701510874
0.03178221324385151
0.03198404028627653
0.026197831273626574
0.032394436291009465
0.030300312343365866
0.028020802578761217
0.031876096939557674
0.03151157935268764
0.03228077445506291
0.03248063311317987
0.031806947694579285
0.03000268505545512
0.03183307387995411
0.02775502819150896
0.029273940462426342
0.02883055797689476
0.029648951347896035
0.031214037653230355
0.030478229558853043
0.027784305558510004
0.02960045185502632
0.029651750398503426
0.027201534547613638
0.031168535975064294
0.026037875452314264
0.029494966546175835
0.031551414395168564
0.024866068505583993
0.03069711230683396
0.03217035084905128
0.028120347732489483
0.031244495557049373
0.026802329984244463
0.028582096748579828
0.03109490384161526
0.029076119943580246
0.03271162976484241
0.027732469329394268
0.024331457900417814
0.030214247517996992
0.030185627038420024
0.030965938577847366
0.029362477310382835
0.029553225510809238
0.031024671123084296
0.029596377686350393
0.030842888273174492
0.029225064402600216
0.029064222313049254
0.02689305894993412
0.03141785723346184
0.03127636062635871
0.03170285722375589
0.028432766329671507
0.02813136877528042
0.02827007072677563
0.031008259502935318
0.03151328210199715
0.026714464812259624
0.027644170128137885
0.030602755489391214
0.030137399211311814
0.03095314576614213
0.03153262453577943
0.030658157882349532
0.02962562875590913
0.030299913626261776
0.027536839200908818
0.028199179912839278
0.032411229734622675
0.030795273438483414
0.030078532004951395
0.029528046131417303
0.03030788334432819
0.029646051344467357
0.027855004289347465
0.02475825430135725
0.03125926602394094
0.030502267970271335
0.030711865537976713
0.031047778512337993
0.03118776559055236
0.031186174631985843
0.028800194729431027
0.03194302221074531
0.02519969478637285
0.03157934538569828
0.02965417444915026
0.028995958493714943
0.031312505073703235
0.024215657861146087
0.029624859875299732
0.02722667227356642
0.03166052227061501
0.030028868011595208
0.032262756315592195
0.03032763983724483
0.026699768474664015
0.025640478946438082
0.029389661972920457
0.02796182858086077
0.024517998216221668
0.030607430100439748
0.030243272266903383
0.03271922223529438
0.027317617107503484
0.029372095755455428
0.029949123864970333
0.030960190121778725
0.030741511168815416
0.03197306528348191
0.03140462319703406
0.031670645289487875
0.030172501696409112
0.029593116411155463
0.03049896417654419
0.030084582301726857
0.031146547576119846
0.025264834079007245
0.02882641814284311
0.02907593051731223
0.02743486459652627
0.02885082693479889
0.029503636838674997
0.03154281887718212
0.03198041205429587
0.03197211282262286
0.029065863102408024
0.031825599280717126
0.02927495892876573
0.03063367011654653
0.027177297703835993
0.03126850842573564
0.03136562680980991
0.028849428773618367
0.029710793687397832
0.031242937121417846
0.03128642671492231
0.03218810682341269
0.03009481759607312
0.02911340696503462
0.030006453178452155
0.02791194426244107
0.030517047451380765
0.030350469690876968
0.029548721082559827
0.02280197898554185
0.027639324245855797
0.03211948928838796
0.02718005898287153
0.031206365513306945
0.02246205480673104
0.03036178814971928
0.031045001975341862
0.02810467138995085
0.030733426562978682
0.029018360285403364
0.030703068393796055
0.02917248223555115
0.02780361212868343
0.03163915610686577
0.03002509133459632
0.031106568778706954
0.030774503811692246
0.0273753590353379
0.03149012598992899
0.02919385930717389
0.03102665651938036
0.028015145606787497
0.030074225345813638
0.030726078897896844
0.03011080226936517
0.027524088966251147
0.03120536380987051
0.03134150988449497
0.02736001458980693
0.0299148914275753
0.027998767915992453
0.030259181952474564
0.026429409519031603
0.03120207929181773
0.031058685047710154
0.02889355020571328
0.028334258629580222
0.028319301511711848
0.03236369269255924
0.031238346396076155
0.031387201853054394
0.03172108505726851
0.029688748088771234
0.030815553669632522
0.03116318177248747
0.03145410858256241
0.023517564655546976
0.02844984089384395
0.029497910130088435
0.026989006342933018
0.030574775593890765
0.032429125807652205
0.030875715259119182
0.027299829351716407
0.03069113647323302
0.025826872696076118
0.028646193283328288
0.031133616413117265
0.031438595928411216
0.029166981856563298
0.03163647393677622
0.026284631667560482
0.02927530515322765
0.03043583032799289
0.03131102566881744
0.03061975936145958
0.031530953937096595
0.031129273681054757
0.029886517092320024
0.031777948747543666
0.031155407091404637
0.0291696382849531
0.02999048239284889
0.03270293459405193
0.030549830754307426
0.03194658462473294
0.026127215374038885
0.026400035715146666
0.02733593473995148
0.031339896620426445
0.024858990040111707
0.031574106131587495
0.02574922677120333
0.02954974089536616
0.028966669745128147
0.028643660750898144
0.027908987124302943
0.03082981194149678
0.03022904498808113
0.03156601186468635
0.030257264249668295
0.03060352776473101
0.031344822635593815
0.030968473455086035
0.025436746526061257
0.02755833061609581
0.029753759823306962
0.0296917599528654
0.02547591489386483
0.02787769579790957
0.02940002713407822
0.03151215173780669
0.03221827710003688
0.030792538935552886
0.031120411130642452
0.031123210417433385
0.02843634918221609
0.031140361121630693
0.027235567448931557
0.03118320002948819
0.030098378173257886
0.02854450521661972
0.03089637614122796
0.030957672131006548
0.03115148159694053
0.021988620145451707
0.03109994827257097
0.025538326618117325
0.03224903866657133
0.026443477464196098
0.027309885182232662
0.028680504923254687
0.026541255252272786
0.0315718359055144
0.026137653943324315
0.030706602876262236
0.02889179450120068
0.03198633869209788
0.030318875385131627
0.03105628177844534
0.023192556081660553
0.03053681809982046
0.02985805179589566
0.03071859684878701
0.031660015027812176
0.03261424572191054
0.029673265143987097
0.03161299694978509
0.027246219995699386
0.027938722134091466
0.031139782593066587
0.03197381418437967
0.029962580636485325
0.030711679512839752
0.03197001549976032
0.031023853356225657
0.028100584709149834
0.02955147259953345
0.030291177460183498
0.023373693435377166
0.030821729044467606
0.029524783410991056
0.0255728027814942
0.026541208805228728
0.03243773232937175
0.02948550343409611
0.03264293112412432
0.02985414705188784
0.029416889622050104
0.025274894427456035
0.027346866402741872
0.03151037906171235
0.031381807611634525
0.03146408713653628
0.030806421325761415
0.029801473585992784
0.02933453862386586
0.030071654132133085
0.028437091770951554
0.032225957109891006
0.03077193611994123
0.030808827699366603
0.03168200030201351
0.030841623640778817
0.031723233391540984
0.030186781227805323
0.03092891818710667
0.0326262274463268
0.030148642695467753
0.031227887003288445
0.029223973142000297
0.029805323503643177
0.029945475152655585
0.030214667683539934
0.03055393645109701
0.03143480150814037
0.029257972039730337
0.02864276411278046
0.02714173271554922
0.031190156647523008
0.028368427484337686
0.027655029179486278
0.027851906848099395
0.030369256662761777
0.031148818040307752
0.028318264054749177
0.022959063310658768
0.032655174170059344
0.032781434837922306
0.027211476393611805
0.02835017255100646
0.03125074111750269
0.03098256410535879
0.026165761175124046
0.02949564771700496
0.031078809016094056
0.028289741816792065
0.032536465523692375
0.03081212008505393
0.028483759555798852
0.02993933271270106
0.029015670779667227
0.02799706115816851
0.03170148662710362
0.03094688463732373
0.02363051836747078
0.028817046321400287
0.02950415223211664
0.02829209077428607
0.032207987913551485
0.031523727829833814
0.028111737771992436
0.02752671156527968
0.027928249911702327
0.031592858048967325
0.029632232091460153
0.03077064661252415
0.031227818864061667
0.03225155154901002
0.024132917244982878
0.030753743849090725
0.02976043417005887
0.03136729875614708
0.027212749136810342
0.029744608309670174
0.02734465410420761
0.029726464830731682
0.029374374874055413
0.029490852050968085
0.030115600112057415
0.028940165115094858
0.028410426370899123
0.0285954997767388
0.028461748654371847
0.030023718471618402
0.028522422034068684
0.030924099892369324
0.030754753803676996
0.025206736302347144
0.026766260074853096
0.02595163895066792
0.02927785235543711
0.030298908796427267
0.032467465319412914
0.03241760310061645
0.030234383594191443
0.03128877344543306
0.03146072367114792
0.03012938659014763
0.03226935462740901
0.024163583433240713
0.0313852675826069
0.031292589024627844
0.028399188873986434
0.0301241333281711
0.029725735888942447
0.028563446808478467
0.030215313308510603
0.03235824348688327
0.030055077748919117
0.029240258100078558
0.030567426746345636
0.03067845051037736
0.027416624034406846
0.030138034538650525
0.02789399614587659
0.030787522214005245
0.031821361570382796
0.030574246753154632
0.03124243510458565
0.031069490183431716
0.030598338969311998
0.031517428503981655
0.03169565362491671
0.03070717095308511
0.029601775925289623
0.03171719870049569
0.028385041543378762
0.03208732181166768
0.032954313063248315
0.03222693154487308
0.03082240933332365
0.03192682393173959
0.029134771336668388
0.030976701284961782
0.03228120660494093
0.031059606411685814
0.027051167803745134
0.028847826929507374
0.029565717777732488
0.03167851264837776
0.026813084177991702
0.030715219916126094
0.029450837029261292
0.030505847189999265
0.030856635719177274
0.030352731026757406
0.024797239660600046
0.029170364629808213
0.029418376563500496
0.02821032848862713
0.03232055009224606
0.0317357173361542
0.028107660549371614
0.030535682576258962
0.030705561437283306
0.029476006847614995
0.0300239009611386
0.029575785980717938
0.03038444275025112
0.03170361870379236
0.023316481959981653
0.0293346865581368
0.027366743523566234
0.028332890637009486
0.029391443629448538
0.03046557309567009
0.026493739462554105
0.029224946476119285
0.032529704130127846
0.032146600446880384
0.027670622802359414
0.029237244767646064
0.02976039517641524
0.02811440626406933
0.028289160345247873
0.02556254781040445
0.026217933654209352
0.02977246417867971
0.028493576720036103
0.03229529408837556
0.02861162303924162
0.02817107890255803
0.032227330048303346
0.031964850768766026
0.027068580341595462
0.0291100078256389
0.02708805425334933
0.02928947454253081
0.03269128399663364
0.031996519729839544
0.031945733145351186
0.028474147630241656
0.030955225310641953
0.02792459495251141
0.030536258312484785
0.026251866001489342
0.030957527767750438
0.03193680843922849
0.030275963175445356
0.02912403560798927
0.03231713815162651
0.03111099408238745
0.03166743441930703
0.03043342683798826
0.027960319665196024
0.030426303877448196
0.03125725716667432
0.025877681397306063
0.030527508079754035
0.0278684044070922
0.027644973943529372
0.029156443879830844
0.03097540388373923
0.030169190753008505
0.030841192656888634
0.03164305165417129
0.026417089396557066
0.029441859419666407
0.026737929323170578
0.030744282449306045
0.023103013460059642
0.023791670799775958
0.028246273203929743
0.030032531660827394
0.03108583256613408
0.03213469077355185
0.030581298940636967
0.031229197245827543
0.031941343331891726
0.02597063388857248
0.026026461748930398
0.030344308038851853
0.0311073663330227
0.03033942858583494
0.02829219216207595
0.02852792230827149
0.028426401948743456
0.03109377177431795
0.03017902331292548
0.02847220679049663
0.02916959584106144
0.027675731299282955
0.03044243510113009
0.027937645931649
0.02764861687684099
0.03205372366506025
0.03114786940262685
0.03191644478193162
0.03255376784499961
0.03107755204336308
0.030659750742765494
0.03107443957524602
0.03082375343919155
0.027742563588689945
0.03195234986637178
0.031205272576610547
0.032486897324746425
0.03130798369325427
0.028296955743664004
0.029609058247152376
0.03183111447669593
0.030519844578320004
0.027883937178776026
0.032648585004029465
0.03183254367367315
0.0282409381095344
0.03218719696487299
0.030497598364892527
0.02710635822866327
0.032314934344721484
0.03146116401213924
0.02872743449686879
0.030763916119516524
0.032160793008774516
0.028142368686006055
0.0318291598787937
0.030013542389693504
0.029716418348925983
0.031123563102425988
0.029400771675750163
0.027296324478102818
0.031278101722839964
0.03207949944345811
0.03150145427551958
0.03170561954162091
0.0287192322517941
0.027590857426895397
0.029245879810892564
0.0248759283346627
0.02691244786644713
0.030870970098083296
0.027680709280190185
0.031285562780951424
0.028759669689619575
0.033060552686070575
0.029326352357156592
0.03283032062827414
0.029905568936297474
0.029991115224458964
0.029282938030398692
0.029644877029033713
0.027260920918092908
0.027269983138548292
0.028600309486707515
0.031553785289210635
0.031174536323736214
0.032186839326593816
0.030548260325793816
0.03183066320058351
0.023707426711095853
0.030423458403497465
0.0307332115296435
0.030325963975687792
0.030438430205869275
0.031097490255663288
0.030448017087728995
0.03092890968113895
0.028154368591951584
0.03000392588993302
0.031180363011859957
0.023110324420206434
0.02834371005218594
0.031450602686762856
0.02416767395772159
0.028096610705207848
0.03185234251451215
0.027261040680538168
0.03060655754770662
0.026475282710116708
0.028144915004809055
0.03003295300709524
0.030813670877627587
0.02780245454790186
0.03193209101331371
0.03088008086394674
0.029209164892941345
0.029115547909740684
0.03141930331519161
0.03144627445264705
0.028804758192354726
0.029645465708859793
0.031864445784221276
0.030963355273032546
0.030961360035628892
0.029047773308538916
0.02387873915384781
0.03140499084185276
0.03156735068924902
0.03235260757374118
0.027483380793461784
0.031591956575268004
0.02718240192166956
0.030447528988887654
0.027920620440075407
0.03048601294765624
0.030086647993541785
0.03205394023422698
0.0303080685166929
0.028127478840054298
0.02567982283067046
0.029911839434811283
0.03176993480610727
0.03014796729738249
0.029994651400217454
0.03190661861477384
0.027847362748730113
0.026628571417507293
0.03180776526851233
0.03005259276768008
0.019966255286191153
0.02647903301313474
0.026299114040430956
0.03044038934282312
0.03025364914566661
0.031780113428962586
0.031943511457620026
0.03155049304235694
0.030475931408937323
0.03080487257454597
0.031098525069666462
0.029455257440065996
0.029851690360996212
0.025852419412195522
0.031133124800095894
0.028589470112875753
0.030545738380508433
0.03168010554166027
0.030107968290962888
0.02927400279434195
0.031077437855414992
0.025950310919808903
0.032687178124659454
0.029292686190931533
0.027940850779312958
0.028871973150004185
0.03005266453957891
0.030058992282828937
0.02861586294528725
0.028070061269384643
0.02881722775597437
0.027676736110484688
0.03040029658347483
0.02850934832367927
0.02560798110814618
0.029847482764473028
0.027660460794432302
0.03164645993812786
0.030596364400228348
0.026959766824887918
0.03138806939180893
0.02759678902708823
0.021972984288969825
0.032448089024675615
0.02755435312296639
0.030110239633614113
0.025498665816032648
0.02757799263523478
0.030805913480185465
0.027247513798140974
0.030355666436547486
0.0302920901210774
0.030810430779727557
0.030357326021274694
0.02424978206828138
0.029516604367521945
0.032219859444987585
0.029403073662970174
0.032332863104385046
0.03108032790752127
0.030664115388499634
0.029672475424534852
0.030026246281307338
0.03274264117051786
0.028436899641903882
0.03182132950295413
0.028531824352215497
0.0318246063357197
0.03128061025524871
0.029019640536436252
0.03109204623519837
0.03139365995648076
0.02873347394617552
0.032421086760561484
0.028154890759660274
0.03194111510911372
0.0320163459249515
0.030739766231046947
0.03131145962245853
0.03214998740166584
0.03193940699298741
0.032832005046033626
0.028720365580979165
0.027620831353382037
0.025634036820510634
0.026309511828472708
0.027325681483713168
0.030865344703139442
0.02647599007647882
0.030021535761112658
0.030737684983049816
0.026964253350908393
0.028515902051668835
0.030575165584908595
0.03158611815639597
0.02862513542008751
0.029781797512341703
0.02825046899026144
0.030395190073171457
0.02881933669822853
0.029248835452744554
0.029315033375720313
0.027296039940982193
0.03069745944499543
0.02879990838119878
0.02827111434022413
0.031607031954458874
0.03115425883554341
0.030290905518025275
0.0315703666908838
0.029316756531375027
0.03079720516470735
0.031141047051520456
0.027466692282054228
0.031868573161186006
0.029725138990268418
0.03129074269863815
0.02856377018399483
0.02970268600783919
0.031419617704621976
0.027708016413804975
0.030996359548385945
0.03110003174569172
0.02745496348790849
0.030753917896541513
0.03222124815393654
0.028315317868613216
0.027583554570725494
0.03137033187141646
0.02819431302600797
0.026090351476874826
0.030692893086285495
0.032215254040010896
0.03094872715338735
0.026211443335747313
0.032062749034445094
0.03233166344744175
0.02991508207061111
0.028442904381289862
0.031911682969499845
0.030018670391115884
0.029463857895886406
0.029073891402314447
0.03216560560862709
0.028620100066845098
0.02831849913707786
0.0314910891564663
0.03159518353897339
0.030411439785976775
0.029007355003738296
0.03097535501364056
0.03224843280806678
0.02991279068595823
0.029820266509804728
0.03121699971879753
0.028716273049861116
0.03135350743922146
0.032894046955863954
0.02936520558763267
0.02912521412817774
0.03141343790218057
0.030943676461621644
0.031467560051321355
0.031621071349996435
0.030850382763073007
0.028942954148542928
0.029024725450685056
0.0308053572634608
0.021088336392765843
0.02480298723872041
0.030268934607818022
0.027621802049966514
0.030308811904810096
0.028290267060538297
0.03247594107215318
0.031172506522511814
0.02671637934329306
0.030362280259113313
0.02494351260972855
0.028179149456122012
0.025425852511228933
0.03156139092521768
0.03127611636236106
0.026641621782221948
0.03052763531665187
0.03195866242710537
0.02999591663421737
0.031045780006024173
0.027692845273984402
0.029269270383561
0.028193627677053048
0.027882969142227185
0.0282794505394982
0.028440373928104133
0.03127934398690849
0.024351911928917558
0.023129453248960565
0.030069430736928828
0.02966223577298805
0.024659874493346647
0.029641246872775563
0.030878292081270405
0.027973460201310828
0.030073355361536682
0.0266769884557059
0.02482423679567843
0.03238017452348115
0.030568955240099165
0.030110220886981415
0.03122393617499343
0.033235324258131235
0.03122655499508469
0.02846867381116817
0.0258184583895992
0.029909554299730353
0.030211361051747786
0.029095386452050787
0.029646427876732696
0.027285914308184438
0.03044603022233822
0.02292143966713808
0.027565334215959563
0.021626367223987888
0.025886405403122977
0.030612758632345173
0.03240111957646205
0.029693151104653627
0.030542230429912144
0.02763605376483147
0.02965506999870089
0.032140701568041205
0.03240735246470156
0.030779904379475916
0.031163757666343987
0.029272835956861306
0.02882416701047467
0.030386419452727638
0.030462427286717626
0.03337377724891401
0.03199343043843629
0.029208113822526437
0.03063692571031741
0.0272443244868661
0.031628788966619595
0.030250516560244044
0.028469024708425928
0.03257933844987231
0.029650871604046135
0.0308257348804668
0.029886744358388725
0.032753924261405935
0.030507341454616553
0.03163380151476184
0.02925640722109594
0.029378545940994306
0.02842344218747687
0.0306384461675477
0.02731613945446604
0.027420860825471245
0.03125563918719801
0.03135777908045872
0.030490394223095296
0.03341837262011194
0.02859920857397918
0.03169128332842109
0.028763781071508433
0.028426030766825983
0.029165750631669828
0.02984448226818116
0.026223536164601498
0.03020404913244121
0.031790319460916094
0.03146655250905482
0.029866143550294662
0.03236301886720125
0.02806676856012032
0.02896245225183834
0.033224918563304895
0.0296561335398693
0.031276197371224904
0.031035430531979685
0.030873580148678442
0.032127389242978255
0.029906348443993817
0.031042462680704395
0.029657030468635884
0.02515405717336601
0.030495523794271104
0.030210379278659445
0.029784619868438264
0.0308216227962666
0.031588823289041355
0.028093011026221446
0.02571915864788595
0.028277763579330005
0.029531074296249044
0.03001922981722393
0.031243651641417302
0.030544445143904645
0.029907434645856924
0.029849828668766495
0.023463613429313333
0.03142591938199529
0.024504277088737366
0.0314971369890299
0.03108238956175511
0.03200589423919113
0.02922653958763456
0.0293592789619206
0.02934671205083246
0.023776080757876315
0.030392768500537248
0.030154563491922706
0.022600973919527187
0.029446780482156352
0.030277376909128757
0.030739743045441498
0.03109310864457473
0.02839336328667958
0.03061469594992865
0.027962367712405303
0.029349424363653603
0.030411804137501653
0.030842619625279274
0.027847534844947376
0.03187088500086747
0.0316230024150494
0.031370014289314845
0.028748307861415596
0.029208485098675855
0.026252636814594103
0.0299228946910089
0.032065269357395204
0.03243375850247071
0.029848295779969888
0.028677203731354142
0.03097959011272856
0.02770390520104921
0.029997146863929503
0.02353407931249428
0.0326859084459695
0.03119430189103892
0.030983648458685408
0.03279428777065458
0.029607294719678875
0.028552701333784528
0.02471196142687307
0.03227731831953238
0.031683098467003123
0.03251971033719151
0.029568156691147034
0.03229406909946625
0.030924478706800377
0.030606414728284993
0.030495068631594346
0.03255659171975378
0.0273470508587271
0.029812853704600826
0.028929959745565618
0.03222731830038059
0.03025289596661575
0.029443906164698507
0.03034529249790051
0.03215012763072931
0.031931997927516505
0.03158826364165118
0.03025332280706014
0.027476578122191606
0.031521254354755425
0.028912437094750564
0.03186047581006305
0.030577934264729906
0.02858907076367701
0.030646036132634533
0.029891269938426925
0.03326999101695622
0.029861857464676067
0.029880604513045635
0.03227729835041099
0.030079769283084718
0.030166012787717834
0.02452792018033483
0.02783446386600953
0.027914925146759036
0.029519825270508025
0.024445763097157968
0.029670223641217765
0.029165763645791588
0.0312981411442668
0.031170389767880387
0.031126261807795506
0.02830121394689342
0.026860448962333125
0.02966951119772848
0.02862348914025124
0.022268573587684356
0.03232303102247271
0.023873538326267128
0.022154950094727864
0.03071911493977803
0.030439258046038985
0.031289077974390914
0.03169627855019509
0.030317399906044706
0.029941108306967334
0.02945792259611245
0.030383188353366695
0.030750533988677227
0.03080934419672414
0.022318925289787045
0.032206487931341954
0.029398252199418943
0.02964054436750948
0.031069437114515625
0.03192709813911109
0.03201428029110593
0.02892869069396438
0.03009128355590231
0.029690946387007297
0.03145925347626401
0.030451478997568688
0.027454451491790016
0.03126386451951436
0.03077176424735372
0.027670556137720462
0.024490588739015356
0.026551154873547308
0.028053771500123118
0.03078254703741858
0.03127353859730205
0.031654570876412644
0.028160871059268452
0.028166120469417376
0.03188273681402133
0.032481158462527485
0.03253384841891692
0.028923519522249086
0.029710036584834468
0.026567599640283063
0.03180921380135439
0.02816085952427016
0.029976573469647078
0.02923645015651902
0.029351266365887432
0.030899873376903655
0.030533377578636306
0.03115534390370642
0.031195951014173266
0.026613124830729303
0.025900309656289137
0.03054641836151522
0.02803303262071236
0.03132642982482096
0.028206996807661693
0.03168209922730176
0.03167472454067792
0.029483550087115746
0.0309653024520188
0.03167322354737726
0.031732924535195835
0.030605089898896314
0.028998843671126734
0.031385054680724306
0.03067319144162981
0.027419547713784038
0.03155814996574198
0.03228769109181739
0.029317382706257958
0.029912954269280624
0.03187698637502945
0.03052325042722719
0.028980772272588703
0.03024905785136782
0.030923573258644706
0.025725110770496242
0.02989618876143647
0.031888273112642244
0.03249613040541949
0.026463935693115035
0.030474095116593887
0.03054204842483643
0.03038258120794265
0.0303562176417368
0.03000091507664146
0.031918745701241945
0.029505262707350797
0.02949001180742166
0.028893695791315822
0.02990995722607433
0.03004606038334439
0.0285538694233036
0.029792210143274482
0.02982075665219084
0.026030951764064215
0.031340088575128155
0.031002513960940864
0.03096123646830345
0.029065961798621576
0.025635760982095773
0.02085534492571491
0.022101412023733946
0.023938448302900855
0.030765203015695793
0.024605662636400842
0.030629970515971022
0.029982915715706115
0.030550064437829868
0.0303177009703182
0.029086895745476894
0.02947997732300451
0.03169384098398168
0.021869251252430166
0.02931826754704336
0.029801716181620128
0.03182989976799671
0.030303299349574396
0.03241507125632259
0.03292527312473133
0.031075750527883354
0.03324830737851208
0.029870953952151037
0.032098368067773546
0.030951553085673503
0.031928046756895756
0.032001515612038955
0.026104960860217057
0.03314195796458634
0.03121497073612653
0.03017968939219281
0.028666045984828248
0.02706897641377633
0.027758541975357685
0.031245446332536373
0.02627120648816777
0.023242993607625714
0.03011146820614732
0.03206101238953646
0.029108683505329972
0.024846058572857276
0.029209552224376382
0.03191253391373423
0.029103405434211364
0.031107349464269598
0.03065573372431651
0.031484813111629706
0.0296658506237989
0.029852572281113668
0.02915291334936608
0.030830849880599857
0.03224396351467319
0.03239067118483485
0.03291166695858612
0.02685666265365369
0.028091373180509475
0.027890795913521355
0.029784726283194212
0.03207378978997639
0.031222160400390622
0.030628643245265538
0.03267629324371035
0.03156194240678987
0.029712186780775706
0.030283343049240744
0.030799091041581118
0.03013828192870021
0.028175879437567764
0.02827977999987491
0.030215999182570067
0.03153715173522633
0.03133876151452348
0.0313742297271403
0.03019910181922179
0.028141762640874916
0.032046217086819914
0.027079752100641948
0.029717104664377915
0.03199451730025024
0.029411710839357636
0.02927687244909843
0.032597822506210045
0.029393449725915975
0.03129413912196571
0.028893270762101356
0.028608911315686707
0.024323781193673674
0.02944671094773236
0.03144284314647774
0.032994667268452585
0.03050423255660815
0.02969010809169644
0.027814195230148477
0.029280705667885355
0.030596252277361236
0.032097930601835904
0.030039564654465594
0.032859402454147764
0.03147041777878185
0.027909856576035365
0.028664574261641665
0.03043246997926145
0.026383718042752146
0.0316749029782885
0.031488453653228124
0.031110903603286257
0.03035326944235004
0.03240660497754696
0.032201250009735706
0.027877800057756263
0.03134446144908849
0.031054292865026915
0.030094745094973438
0.03156705498270376
0.03256478053831085
0.027379082184939202
0.03146766149195277
0.031093088942178413
0.02931382339147949
0.03083855611755623
0.030739124395353572
0.0304372824120271
0.032012254563732065
0.030252101594101292
0.02790379247352625
0.01739904070089249
0.02839392281412105
0.030107812206420725
0.026868213350235464
0.03216957542556168
0.030409156266206147
0.029988956033589524
0.03136153231780089
0.029461617579971833
0.031136555915119126
0.030241680039606336
0.030150840707846415
0.023864813003742772
0.029889154281104575
0.028978331532844175
0.031128987820946565
0.027599583245384432
0.03239581594747214
0.03252447781803358
0.030310750202686344
0.032629321901517044
0.027382804706389367
0.030462103172195134
0.03231165834330906
0.03139331277663358
0.02744059713637127
0.030167244467805998
0.031200516767403604
0.03125777780753702
0.028028551420198757
0.03267024488736368
0.025007616841462688
0.027993843476223024
0.0325901612481142
0.031292338027937974
0.03103337289495843
0.028699310207102476
0.028985587073559402
0.02929676380473735
0.029714962887125655
0.026288399351003845
0.03137817394224243
0.031705774263543846
0.03215641658008846
0.03176022418957968
0.029122179731957652
0.027632431163053823
0.03249370846844426
0.03146845454255908
0.029802684559714375
0.031034817805218006
0.029896893489023604
0.03142171277481439
0.030941635451185376
0.022187134904885122
0.030082756042783505
0.025341780392456614
0.03222920746008084
0.029913511928738958
0.028615035625495496
0.03194485618928912
0.03134680226802204
0.029942306167500838
0.030808535557454157
0.029581901153362043
0.027919330187791396
0.03174259189634716
0.029835096010652356
0.03256854324065445
0.026095572434645078
0.031118458504092984
0.03219135884926028
0.03140193095540052
0.03052002129845982
0.032028295826482006
0.01811920309990746
0.030339984122572047
0.032116727302677
0.029760725475708426
0.026922710938665488
0.03141492415099294
0.032330942918408066
0.030611391815950927
0.030029987860863427
0.029937839071353313
0.03064164613910566
0.023594135126409375
0.03219350171629558
0.027326412049978866
0.01929479614029157
0.03225320085720743
0.03173355756060674
0.030034083635827942
0.03007699882728853
0.03178819798811494
0.02552766770433943
0.029529031120733882
0.029411909278953926
0.029815948697005008
0.031485705144354593
0.02805720254385377
0.03211331897238975
0.02824079731999984
0.03136768862798259
0.022098870673131692
0.030627459616226947
0.03179988515805401
0.030153928358488267
0.03164794437521105
0.027357990446781753
0.026513789511770216
0.028712987450943854
0.030612683371312975
0.026802615039967805
0.03188505224763265
0.03110494286215181
0.030939748996293526
0.030982059801511093
0.028853050886505385
0.03245868398799113
0.030184971245103043
0.022522061429110805
0.03055852921444616
0.0301489537633237
0.027754123776036258
0.031128700622725818
0.03142599822818189
0.028980248520822528
0.031565242678921454
0.02880197856915764
0.027983718460175177
0.030455307850805538
0.031713600416899725
0.03194486157723089
0.03029918041331628
0.030234111781308495
0.0303243970685244
0.029912508712807206
0.03124129475050924
0.031221958266397325
0.03211797519972948
0.02832555894864291
0.026980744035063408
0.02985037008488264
0.021621559564874097
0.025544495972431486
0.026053902849413665
0.028009002111094
0.02755713435876512
0.030528549519204553
0.031674280977497055
0.030527904378162503
0.028536272365838528
0.03250602414589843
0.025846611566706555
0.03089874827540075
0.03134484028876657
0.030009454756917426
0.027797070552372103
0.029265665041197177
0.029682597980633108
0.03289458556453025
0.03197275287204399
0.029548036472952722
0.023216261055275838
0.02971805712483619
0.02690193784787519
0.02660262030457892
0.029875954414057278
0.030743725290189487
0.031134608084964627
0.02946784942630704
0.030929048383746237
0.031090428165750184
0.03060939650787076
0.031139258947442097
0.028979235010514113
0.03129246073094951
0.030754647363271076
0.027726525388202698
0.02795338899821867
0.03117626215179586
0.03255168819716631
0.027832915528051196
0.030468452364186358
0.02628293466876887
0.025713226453654005
0.031136425275041183
0.02888913346617731
0.032266907574479524
0.02767757723745456
0.0288596737962804
0.030552151914659265
0.023587675112378005
0.02966857201987736
0.03190440118396107
0.031538592413736
0.029831787215102427
0.03024949856730346
0.03157572743898493
0.031678594418826235
0.028944415988046878
0.030242477295822048
0.030925069405448515
0.030367404944585723
0.031406089520865405
0.024634669851839573
0.030952352510084744
0.030789207872829936
0.02999247381940734
0.031430829647796255
0.03208360440597434
0.028967773652114608
0.027143586545143088
0.03006654690790874
0.02819556516989479
0.027545032384368243
0.031500663212841826
0.03045382302336344
0.03161261132350082
0.03226000413966259
0.031129688166869295
0.029169296504631407
0.030419116702624188
0.030269324060617532
0.020678406434375685
0.0301712465454688
0.0313507672482531
0.02845403539115382
0.025133856407878
0.02873874162094499
0.029110696571981974
0.029276977445814145
0.031261448753588786
0.031689923442443944
0.03110121052373059
0.03125226944136339
0.028746901298399085
0.03194393424263688
0.0300162588432998
0.031853483110507085
0.024580726342182335
0.025034278519294156
0.025926995741587633
0.026930516829029298
0.02730246652923611
0.029019253699055666
0.02894958151076957
0.027661164466936276
0.02117039480717529
0.027456849830687642
0.0253599109221694
0.03110182656233216
0.03002544012717386
0.03159132638220201
0.029103858387022563
0.026856531304322376
0.03273356335535677
0.03126293821668667
0.028990956508754214
0.03147897182218897
0.029846727521051247
0.030444649510289155
0.029672333324520104
0.033034525919283714
0.027917726690292657
0.027373792972235647
0.029223316853056833
0.03032648689990339
0.029506200642445163
0.030011159969826746
0.026282969583835875
0.03107567262169
0.028937979333239834
0.028105228395664976
0.030497870737026367
0.02939793525964097

==> anc/HeisenbergRFC_J0.3pi_L5p0.02.dat <==
0.06187484578198452
0.060804803882593524
0.061459393534263815
0.0495238246644
0.054099109618454974
0.05636917689435094
0.06332132708554877
0.05987479838395741
0.058299754925114355
0.06301003387561065
0.05888499722337823
0.05644098576298707
0.0515796066490576
0.06462852405240495
0.060348347027398636
0.05648121837476527
0.05753920674566708
0.05017169574609532
0.060147371021058126
0.060998631266044226
0.058119218221215935
0.06419717762570652
0.06278716499191508
0.05735922084706871
0.06250385498022223
0.06029406038986379
0.06426762251314556
0.05608248676392536
0.057666959080269524
0.059439493105108605
0.05812901455034055
0.06258179879565454
0.06550387372917936
0.05692489615811055
0.057934837958914145
0.0579824745705897
0.06059424455780753
0.05746317275889147
0.06152530205039832
0.057352496863498574
0.06106232866998725
0.06560284836288277
0.06112788848364279
0.06323365138081899
0.05720464678777569
0.0577531602243393
0.06334181909792858
0.04879334283127573
0.05827389042384201
0.06387164763803295
0.060985269117865414
0.05334638208661941
0.06398473189660525
0.05714456831848401
0.06516801094852308
0.058795382014346996
0.05767172253645405
0.05825566179416547
0.06568940163778916
0.06290118179660496
0.05757667908963593
0.06727803459158846
0.05902555867446924
0.061398198103649826
0.05457261383153966
0.061454019109290776
0.0662954413107353
0.05867887826524382
0.06345571176615639
0.059852264448505554
0.04618251481934077
0.06282313626894355
0.058751617048852754
0.06049726314711747
0.0628320113203939
0.049620751538170596
0.06115842220303209
0.05768850815786566
0.06237797114436584
0.06444730348356444
0.06227019388911644
0.05542770698127865
0.0587204895799985
0.0642992385336283
0.05638312883525166
0.035188396948963425
0.05324413506692009
0.05828155779956277
0.06052895068555519
0.06155763230387942
0.05650626348531832
0.049995224888254704
0.06058908425349694
0.06434414550018029
0.06403091942556874
0.05716898845690228
0.057061739545845036
0.058929201974134225
0.052774184931665635
0.0583444442117253
0.05822704337178174
0.06515979838478392
0.06108948841441821
0.05981026339841419
0.06368054349424135
0.0636489758300099
0.0628769955202496
0.06162773347428219
0.057839516032420886
0.06374459031336467
0.05970331758742719
0.05655595939583185
0.048762974090407085
0.050315770937601624
0.06155145760546473
0.059090459129440186
0.061506928501985594
0.06121964002871754
0.05839044926950463
0.05715368082227315
0.06606498270674835
0.05967446242508476
0.054465363151638545
0.06362020040634495
0.05978948590634736
0.04401095242276978
0.06150999135051244
0.06262692431878134
0.05857445147992397
0.04938028790424043
0.06382879333077338
0.05978051186098418
0.06505550929173125
0.06045753094633468
0.06380552833180926
0.061696935181783305
0.06000866033769384
0.05098334792464923
0.06264891292089031
0.06296539357319521
0.0446304747243241
0.055540364879854004
0.06396320002117944
0.06235762726544251
0.06390310031152437
0.060717107917221395
0.05974234425053069
0.05794803888337766
0.06481237423898906
0.061774757242928025
0.058738979386777364
0.05966644686081295
0.06127174518043274
0.06406147862148048
0.058241252088115876
0.05968013002308792
0.06057134938234301
0.05435032736643024
0.05986320613263015
0.06259945211453447
0.06181747666892967
0.057056927726099355
0.06455376918000635
0.04836963673515167
0.05356810789951369
0.05341791058110371
0.05846393463102084
0.06428916695819477
0.06286949814391203
0.05646483179309059
0.06129360232607438
0.06222961034051004
0.06324786468788206
0.06551302708080406
0.05969121610865304
0.06138857678332491
0.06249794699994516
0.057464480629499666
0.06159549770326276
0.06070634290064679
0.05870283458804764
0.06253760942874437
0.06175487241508022
0.06067735158678925
0.046002762561396265
0.0518327220571608
0.06073752321639981
0.06419550729563833
0.06299910803226588
0.059455813313512296
0.06328389574559327
0.06102622688255814
0.062352982928863744
0.052896969580977
0.06125666632756909
0.06016198010701053
0.0561174194534793
0.06094409872481909
0.06267191669776467
0.06172186475678169
0.05542486349510177
0.06134598072713796
0.061651657469322774
0.06068576067519924
0.06105597029651304
0.0628985436810271
0.0546961255592889
0.04905735051711483
0.060107946162509474
0.05219559670999839
0.06224253572946429
0.05521031201032961
0.06286215709459725
0.05815716296545857
0.05528020752571536
0.06119187627500972
0.05697931530779293
0.05692822736761281
0.06501930734791034
0.06167817632498761
0.054551029025058116
0.06120745755481426
0.06298586040507781
0.06299111162387201
0.053663410114723274
0.06303317791051587
0.06281854099530729
0.060464170795264394
0.06096035441951825
0.06430711662590394
0.060155962562302136
0.04542708328491123
0.06462166080807011
0.064785297073066
0.058970138995626475
0.060591843715101894
0.05876746195768526
0.05849139618248675
0.0662718887261765
0.05979899915151859
0.05111379612877075
0.06450260333389235
0.06049057806356711
0.05704769248271551
0.06136059275853366
0.05774628257462705
0.06431832634698718
0.06070578956748521
0.04705807032528953
0.06346895843573232
0.05749677068073666
0.06370695816135297
0.05733943357594665
0.05783118135409497
0.055929045091771414
0.058238560834437916
0.0624628768507591
0.06419934410441294
0.04542055153525239
0.057169133348846504
0.06419888872965919
0.05727355767652366
0.06371110369371612
0.055028773790702916
0.06176087254522705
0.06396436001262999
0.059068417443290916
0.06400612314730651
0.04303781284609968
0.0598958205155501
0.05991763366582135
0.06205853845915345
0.05919125406932472
0.05380139903932921
0.0653364369660239
0.049554939914376275
0.058760090442235596
0.054578917636851486
0.06681013024012833
0.06474342258285538
0.06421768764450153
0.06171495221908287
0.052828736444310055
0.051981395846693854
0.0597476484431531
0.055668325631529327
0.062458039061729365
0.06299937448064169
0.060399669268451646
0.057697545359718855
0.05906058579413496
0.0642643056772034
0.059628483323458
0.060728160518966595
0.05846857344113773
0.06439761732191081
0.05068903747198761
0.053684630666824815
0.05953115661769773
0.05844330640931968
0.06184289709017315
0.058023942966741675
0.05498381164669956
0.061345092183937786
0.04292420044336642
0.06515572336088152
0.05931438206970786
0.060758318992320495
0.06224072437718277
0.05773517517906164
0.05997056676633805
0.06352067005734428
0.06488488726440651
0.06353181016922016
0.0636006599482498
0.06252439606201944
0.05847392339564509
0.05492380817247483
0.060230571071065886
0.06190590566960646
0.06098868423861926
0.059254557506921504
0.05903410995073663
0.05699754531932993
0.06306879326140077
0.06144180208531167
0.06347961469820769
0.052309994282812376
0.05875169195402715
0.05429954622123163
0.06362849651802734
0.06699476009120886
0.05221205522176605
0.06381709991765946
0.06524302171708059
0.06100917230076802
0.06225723512418943
0.05569422044681503
0.059252336786787284
0.0640615310934653
0.059970321106350276
0.057236488003904545
0.06498720643354657
0.061962962214789245
0.06058385986550365
0.05831127120815255
0.0634276244003492
0.059004332173598364
0.05856370719484148
0.0580231938767179
0.06641340106164888
0.06167460327738402
0.05597951795003109
0.06385787927244797
0.06201859270968362
0.06099696553067132
0.061612983492213017
0.06555293069593147
0.06254687322527164
0.05951787686466893
0.05912703471970008
0.06638218253907503
0.061982487451608996
0.062479481487254726
0.046807551732148275
0.062226780499779116
0.06378740281141523
0.06434321027484144
0.05602971295456122
0.06406789807774743
0.06507220435518295
0.055663376364115016
0.060822967455644965
0.06098028969381313
0.053991885947873894
0.060484398636781636
0.05768242318964933
0.06192254094845457
0.05861732218995153
0.06215260617787644
0.0480714520682609
0.06068193094735047
0.06046720050643667
0.058696416398144685
0.04997493959638236
0.055312441072666696
0.05668298701817469
0.06343285066098131
0.05957365862650097
0.05530517551185901
0.059899597147524575
0.06407416302482882
0.0630355861260888
0.058479056177344814
0.05944385332499443
0.06326023733852537
0.06030455426610941
0.05858196692325244
0.06492557284557902
0.060521847686541924
0.05249642003098969
0.0586361716076958
0.05586524968294901
0.06035594739647182
0.06402920670048876
0.06200033681726442
0.061748157668146474
0.05580270991898462
0.06111995497347918
0.061662840904275575
0.06160773807183278
0.06093832874871936
0.05705828256053899
0.06268915027873506
0.05876017128564026
0.05989109549122088
0.059341747790485976
0.06321303478214872
0.0570939451249393
0.060716213730493955
0.05988804395628658
0.06332089299521064
0.05882882684434778
0.06262977648388017
0.05679778088679119
0.05556009590424892
0.06254801182886173
0.06234854811798592
0.06124774816022808
0.04484603908489749
0.05240629597934269
0.0636905803373751
0.06672612046039182
0.057925043747076126
0.0520513440639405
0.055861751469217145
0.06200271288419158
0.06322109368315003
0.060228387531993596
0.06468503513041081
0.05791243795792548
0.06380514305686619
0.0635944886183871
0.06060686164237748
0.060853114764510094
0.06233047839677879
0.06203699519958865
0.053380545440037716
0.059886080256348326
0.057003001607031444
0.05348344855960892
0.05904856075177265
0.06512457473182127
0.059388035432108924
0.06323687085701418
0.05577822199792195
0.05604084216465567
0.06260195669320225
0.060186609271996414
0.06496021769516884
0.0622751367446757
0.050770292157932474
0.054640021084503665
0.05700801489271772
0.05862298098906742
0.05062993050837828
0.06304293577253661
0.06273177544331059
0.042901606180897
0.06060686617041949
0.05934097217835607
0.06172662111990279
0.06303204260461483
0.0660761553964661
0.06399112056538134
0.054396373315926005
0.055315374594231366
0.06483708419784916
0.06226497439497644
0.062029372756465445
0.060578367489963716
0.06393180642710995
0.06235305563613005
0.0646025833597293
0.06626806555883621
0.06267323910006796
0.06472686387565968
0.05410628176429442
0.05866691095841568
0.05578465480966986
0.05801025713270303
0.062667121353602
0.06176418181722029
0.05628719675362657
0.04731182414876585
0.057517458403311975
0.05656733584447866
0.06429672235438548
0.05931965172278375
0.05961413570003086
0.05285310135880789
0.062481338472627955
0.055747148119035986
0.053275678475061865
0.06213797176656093
0.05883570355966264
0.06177934663480663
0.05945374616924783
0.06384810417874397
0.051934680924473633
0.06297112159187489
0.057567507260851504
0.057843628393581904
0.053876704733942585
0.05249575490415089
0.06413838271368344
0.06065919383925717
0.06233009116995673
0.06044873325249886
0.06283807133978359
0.06105898977901396
0.05387312692893604
0.06596850780616809
0.06417525275366226
0.06268912027459468
0.06323924340664491
0.0581235934629664
0.059695568233417824
0.0524996851803225
0.06561391586147085
0.057374976049320174
0.05861299117855433
0.06200686185274095
0.06103124191119123
0.057599271843247334
0.06134365947820134
0.06415125731179493
0.05458851996095948
0.0649561918764099
0.06270696396591777
0.055116119587018876
0.061510307498007025
0.051860359766003894
0.059296362790082616
0.0549683496295121
0.05803600365251874
0.0610482181585228
0.06343406904395048
0.059936194135732576
0.06287569590260239
0.06652629146875634
0.06209230614415624
0.0555777104165652
0.050610136262611294
0.05962664401258332
0.06318517942754828
0.06707428632303308
0.04629983605166308
0.048140427550173025
0.05950985701883984
0.06346342710888679
0.06142621874655402
0.05773477878503331
0.057137349570025545
0.047971792703959446
0.05885217149735493
0.05516593477953566
0.06020864813307257
0.0611611260936372
0.06268745399190803
0.0553889361682757
0.04757866231247863
0.06294170214394722
0.059058394988399994
0.06577926916129725
0.06377819320249611
0.0634358003644624
0.062492137561221836
0.0639009943171069
0.06081546273909793
0.062034924347126714
0.06342353230028834
0.05971631169930361
0.05832941862106957
0.06100524558774992
0.061673852718387476
0.0622458500456141
0.058739772111071564
0.06440840330655163
0.06219424015615679
0.0628509020865017
0.05982417349013377
0.052783063821857004
0.061189044972416846
0.05490537851655899
0.06202049611243832
0.059631699379152775
0.04896689065848974
0.06397023778239537
0.06672967436496427
0.061073369849757135
0.06397026824521432
0.055719402554649605
0.06425176969904747
0.06129957896551644
0.057146309165714615
0.06540981996080213
0.05996625331933531
0.05068699445358442
0.05493161840647541
0.05138880074545563
0.06330734472367934
0.061577092833409744
0.0607670585464853
0.05447217529100688
0.06431747188131828
0.06437726638132134
0.062091924209686046
0.049063904894242956
0.06297920727410344
0.06214508802680411
0.04485264392882677
0.0633602410181136
0.06206712103280615
0.05209653883325273
0.0627385981003008
0.05349406093621077
0.05367437923709529
0.06552100860304107
0.057885623244600296
0.06614230697246543
0.0591589708376018
0.05780384178979527
0.04786040659248121
0.05726041801289467
0.06237735925667201
0.04730311228326533
0.05858048173348102
0.06396330079240356
0.06130327173747834
0.06209455321824991
0.0617706851025153
0.05865887688474434
0.06009721589086106
0.05978163463216697
0.05671404616501418
0.05139516812125902
0.05941848132439384
0.05973756542862791
0.06553406246788838
0.06271597526655816
0.04914016060133315
0.05968231408392034
0.06383087878478211
0.058373000590561205
0.06571102311739901
0.06619582346740938
0.06452735180748737
0.06083109464925664
0.06225909420056642
0.06551799870414579
0.06284646830459954
0.051798903322908436
0.06390958629267926
0.06162425775252283
0.05913868296657595
0.06394981172040654
0.05292172034650587
0.0625308826564297
0.0563095595594418
0.06236985244358686
0.05877784611650893
0.05984841030356359
0.05364302112874597
0.06284352940515381
0.06522143934808454
0.06349388992970748
0.061732745239645954
0.06369712743248306
0.05669893360947159
0.06059639075311663
0.0656529705242208
0.05729089799270024
0.06348654870984402
0.06400616012514138
0.06301589185303606
0.058883621497486216
0.06454964852766502
0.05174316485501302
0.06501544193976437
0.059669106416062816
0.0623310609599278
0.058619687686025206
0.06097340415250489
0.06380879224936159
0.06092318510632378
0.061812502114730876
0.056559060436766145
0.06407507963109958
0.0550965148017053
0.06506245033055288
0.06469253744959205
0.061690204084427956
0.04800362574953817
0.054359491864520375
0.061432171658282055
0.06077389769988506
0.0603691930149185
0.05196261426495351
0.05431816367283292
0.05538111010472651
0.06274048130769866
0.06109716791784807
0.06229004650300339
0.05748108419170039
0.06211774487904918
0.056103208835298034
0.06166482750908836
0.050343066325319874
0.0577012671563783
0.059115971762622475
0.06376243216984144
0.05810090654858009
0.0648590321970882
0.05858759291737988
0.06409674972317256
0.06181172569186755
0.0641717136946311
0.06243162906030491
0.06154355346442351
0.059837695593101564
0.06370160073479136
0.048422982412302515
0.06402468471758482
0.062362383223785775
0.06468210005369
0.060007678604435004
0.0529945401584802
0.06165793921814293
0.0653331068996662
0.05771110750312356
0.054554811086759004
0.06467498162676773
0.06174282290967977
0.0618825901617085
0.05238838749837919
0.056811565562333875
0.058032368580460354
0.05218121423854145
0.06473241825379152
0.06071099569484117
0.06507529699886205
0.05492824384395817
0.060755478622229665
0.06478677213650849
0.049998761123430845
0.06153180695302854
0.0625162853143431
0.06242048024562394
0.06125772191118608
0.06566771186416874
0.06418836247642265
0.06375387444310215
0.06470419154002494
0.05974384276039393
0.06159885024597624
0.06248825371671708
0.05286479294611115
0.06236475658791509
0.05034331900433009
0.06130070197307481
0.06408700757170031
0.059258991871424194
0.06287577437907416
0.057864907334571405
0.06011451430701252
0.05467011279114414
0.06017243697948411
0.06238691275123648
0.05673883491371357
0.06005333128576696
0.05848626005407532
0.06275302521143536
0.06314595528814455
0.06123095061726415
0.042551911122305164
0.05814234813336032
0.04469679474334869
0.052962210805909585
0.059084415756047136
0.056221319928703946
0.06050583098537615
0.05923196104055936
0.05642222340210908
0.06219547087920492
0.0599474987807287
0.057304325419889224
0.06326319391592923
0.062564331360793
0.04319121392384366
0.06273924556999445
0.06138169855643351
0.061190130227763734
0.06484634100303215
0.05889847643185011
0.0610672067627887
0.06219802816260992
0.06352655551911644
0.05696420783243056
0.06322624328295715
0.059466653790607456
0.06386132436079524
0.05944019599658443
0.06500946898252301
0.05882175992614305
0.058941641080483775
0.06164695205062043
0.062320039283168475
0.055712473616582624
0.06594091341034318
0.05730913121885248
0.06037190644452417
0.06288768782380408
0.05849625903436959
0.06405400951347202
0.06466696757495868
0.06143688438227412
0.05746073200782537
0.06339617220265063
0.05983449237574596
0.05587386530169926
0.04744580370411238
0.05642815939433654
0.0638721173504485
0.06366608983833957
0.053169412831299265
0.05764033621629099
0.06383053210076116
0.05229311825107559
0.06292985879843556
0.06081818189483317
0.06071568749261153
0.06404418649145437
0.06541097889125855
0.04500390189047829
0.06348028625899214
0.06404004389550882
0.058134712073528605
0.06507984495455765
0.05209144489250122
0.059173610576707364
0.0647593312482335
0.05715131688225355
0.0610119225584942
0.055618306854594096
0.055940620650464935
0.05931857562554166
0.0588572494417129
0.0548345794615509
0.06396222304424384
0.0634586339971874
0.06007809143431302
0.051106677356099715
0.05226455914328066
0.054846069402334545
0.06157677409086457
0.06146091260284657
0.065740166310265
0.038655313968809404
0.05960594950259677
0.06069131901649728
0.06334962048783346
0.06484373087322022
0.05880569037002527
0.06441939741053296
0.057601952131993914
0.06172604475245848
0.06489413231963458
0.05901190767352815
0.05847154599475793
0.0601150253464839
0.06171719654786709
0.052724831817712925
0.052357619639183874
0.053816659839232436
0.06189520606612988
0.056231526745555656
0.05977387093105848
0.061479343934228485
0.0607633343509835
0.06321968470103136
0.058784400861496104
0.05574435966962495
0.059945677767774604
0.05953220097091908
0.0603528073562827
0.055629829714686
0.0554552380498955
0.05659747126514716
0.06084423673779193
0.062012572452607974
0.06510997910349052
0.06168927953390031
0.057578645659707266
0.055141110058594026
0.058464548146205164
0.06416383558616952
0.05780437281159121
0.06297824223334193
0.05767301183988637
0.06416443545005987
0.06110324285562403
0.06210472083488051
0.06095974158718274
0.06342539889199926
0.061505416644199784
0.05734132829032258
0.06387019765368981
0.06291437228131738
0.06377248843870283
0.0657025024625392
0.060841973532688325
0.058077249879705126
0.059218138293641115
0.05348093747664541
0.06182579810495367
0.059975923152534555
0.06607554838784996
0.04854603919378289
0.06662224015896182
0.0624851838214697
0.06025406616013927
0.06083685445728853
0.06516448864009346
0.06017928120531491
0.05823391993901224
0.06292269342199804
0.06302247044450222
0.061582757031925034
0.053404276248240116
0.043960925565403285
0.05148853102283259
0.051212005083136565
0.050459879085100065
0.060244059385668645
0.063601659759468
0.060968761910582585
0.06379683336650387
0.05713556049110737
0.06327657881405886
0.062302408142849645
0.05692226681167641
0.061096823932895845
0.06561443714146611
0.05922836343650189
0.05573095858814196
0.05144721598134864
0.05271763094711335
0.06176277097063751
0.0637521468459003
0.056740473569824215
0.06078659776905799
0.04860318451999894
0.05263589281819181
0.06321804610272864
0.06447964555639564
0.04860353100765079
0.06044862811562314
0.05941130350588365
0.061479849268005655
0.05914734431472986
0.05631525210551422
0.054419994284878405
0.059598682077003494
0.05671356063845188
0.0643137462192207
0.06418849540247935
0.058698900141443903
0.054588801354632004
0.05822833792094035
0.059938019687795656
0.05427856048197185
0.06324338431464747
0.06343359688227097
0.06467438326795454
0.05395186444499872
0.06281455716960435
0.06560278933280575
0.06525913368726655
0.0657067834619613
0.06433883947937756
0.06416473654910772
0.06163981681299622
0.06350349551408527
0.0642469790070814
0.056949500937002774
0.054101720916857436
0.06047763495853029
0.06539005890762002
0.06193477927077442
0.05908191214411833
0.05741700885326525
0.05527790199486363
0.05297871202609294
0.06263934975374436
0.057610198044340845
0.0660673162715143
0.059695219134070276
0.06237269369155
0.06222990472090727
0.0636009951437324
0.05807219511149748
0.06135538603478957
0.055545664136331246
0.06294782215659886
0.06016760476674829
0.059928758122810365
0.05220314617771294
0.06188071236329155
0.05109369971917995
0.05980946684922367
0.06279224788443759
0.049993694558320555
0.05867225708099956
0.05329624191725067
0.06271113903253174
0.0609911011701417
0.04958022936100154
0.05094200376457594
0.057757140734235296
0.0618058816501263
0.055939503528901535
0.06113022993392675
0.0590890312346657
0.06036095658438471
0.06426597031839035
0.0631806798966621
0.05674221153804473
0.0627132396759317
0.06283209699808709
0.06437023569793868
0.0650732941632367
0.06254094527647473
0.05939685141314155
0.060336005036225604
0.06641286488632245
0.06165573972494079
0.05626655909711885
0.06182849087663494
0.059455044572485086
0.054857694212601324
0.05954365720800135
0.061631038225752305
0.05996560158190058
0.059106361944936195
0.05676262619327772
0.06112012331598879
0.06134739891039326
0.059200216579668695
0.06523548673269872
0.0641633396220329
0.06082019896423399
0.05197058237699599
0.05874266499712832
0.06006187801140809
0.0640198643937664
0.05331074662139145
0.06574074720793828
0.06462911403887378
0.061531986099945396
0.0605511335412423
0.06291449041596248
0.05772238469999457
0.06146105119258717
0.0460203644009827
0.06375199096925205
0.0638874507500381
0.058997708144155864
0.06354102251520928
0.0553261365316019
0.061706984798996015
0.06446201406894657
0.06332542093779156
0.057347098282706094
0.06293276286459121
0.06353253501050338
0.061182868923399615
0.04547819742297421
0.05929077656397505
0.05879861419411014
0.061886529772969635
0.06289813789454908
0.06167150307418536
0.059546905732930706
0.05923646333194796
0.06076362957143536
0.06434874591938208
0.054952503498246305
0.06459613743391483
0.05493266700775038
0.06460498530395849
0.05625162473359282
0.05317806791963808
0.06050366960001395
0.04781130426452862
0.06354854646030446
0.055958501843601495
0.05603363592552927
0.0647841615334456
0.04859496640597207
0.06342930935697846
0.06586675208933654
0.05941353062762876
0.0642132757767129
0.05812990294780159
0.06044994297829895
0.047617247495697235
0.06395829112657135
0.0643690220678877
0.06120746827602247
0.06080245638792116
0.04444014137971995
0.06647727588979108
0.06014285229047562
0.05779336915806999
0.05407358603768131
0.059773526796622414
0.05789425403792501
0.06337723676006655
0.0574296587390297
0.06360721565303129
0.06271663776068079
0.06541822218424208
0.06298826088678267
0.06288977349740493
0.0617193772641142
0.05764271993506572
0.05748724296270213
0.06010552967023995
0.06452678880165287
0.06228265170998962
0.0553807689186958
0.05746864390433355
0.06318865881584594
0.05529287528763111
0.06281899932955981
0.06561707123764234
0.06017700335821327
0.051618590951767074
0.053343429741777734
0.05983506261273231
0.05797255495496624
0.04984779245315615
0.05957484438521212
0.0633947449785173
0.06095413361130322
0.06353575458342456
0.05600568587594594
0.06440042690775344
0.06106029770917814
0.06044010178883213
0.0610085561635972
0.056841330290284
0.05374286602360654
0.06560857926802949
0.06243031309303689
0.05580803344487742
0.06201144123097923
0.05490713122605505
0.06404062238219732
0.06267693249054679
0.057471221441920975
0.05819528273193966
0.04406279700496637
0.06208453516881618
0.058853992351668785
0.05910080164090607
0.05077381417256297
0.06122866950008466
0.06554135368185422
0.06092916015397073
0.05566622839921307
0.06110680155866849
0.05529805078841008
0.060218672365540724
0.05117235677009618
0.05385848997610314
0.06473943056461696
0.060870388384943346
0.05460126449564375
0.06313666128226512
0.06182213778784949
0.0496003035505423
0.06256217904989894
0.059791706621319586
0.06334233628073155
0.06001478004773498
0.05457098576987133
0.06537450359665412
0.05195591293282581
0.057245550107313525
0.05780047278366734
0.04781192249615012
0.06310146332973803
0.0592981005842711
0.06169816177118712
0.0637810486583685
0.057900712358891576
0.05905572575465749
0.04655894655427854
0.05825882569940303
0.05540525059697596
0.03646421486807906
0.06128648262300817
0.06367118493377276
0.05511270017834122
0.05332676787578193
0.06053550732719619
0.053010177927537525
0.054776844538559084
0.05209203426386727
0.05605310610583749
0.05300624315940538
0.05738470168006577
0.060232391384668967
0.05439706714779018
0.06574570508546398
0.055333792850463845
0.06076799772376583
0.06277289172858509
0.05726676446544952
0.06308876427734739
0.05945764452080035
0.05441912640968084
0.049393882438804944
0.06017315126859397
0.06450254137463539
0.06355068328517845
0.06005362953733981
0.06254447185134968
0.053960213090518454
0.04936958142089162
0.06277404970015456
0.06438593962599248
0.051677807372050945
0.05420103098492434
0.06104847001003005
0.05242147151180728
0.06469937603745378
0.06525301038792145
0.059078331560842134
0.059521925513221816
0.05955884699910127
0.04785303105451101
0.05921990589106299
0.053851132755730585
0.053120958124183666
0.0597113735376273
0.06258663743520156
0.05264996830227929
0.05697070014132203
0.056671735579587025
0.06177397342307315
0.06005955294854782
0.061370630323354027
0.06236939939186195
0.06005149858703268
0.04911262686196552
0.0662105721503038
0.06019366293969369
0.06023884620097355
0.052559154260262704
0.04834779673411074
0.05522631084391239
0.05903742527200013
0.06197520588006898
0.058673989788010604
0.05721631893292399
0.06210911527116738
0.06346033867068933
0.056649954345064764
0.058443000951915756
0.06056745455954564
0.052087126186184246
0.05716672161831216
0.060841877405361074
0.057108632118931545
0.05609947403076747
0.054645185649996625
0.06105857294260048
0.06566782315475968
0.0577970239357177
0.05706743500722566
0.05811918914200873
0.06184566442914435
0.04950554377217088
0.05493317599807239
0.0629659243488211
0.0627540087149769
0.06317442361108878
0.058042580192271154
0.0653038089513208
0.0637302584022749
0.059009535130863086
0.06285660176262543
0.05898388792888347
0.05846461504645074
0.06466878692799877
0.06328132684753607
0.06385322425788138
0.05309125492709647
0.06606175498875266
0.06265868404830777
0.05923965662324992
0.058133609938142254
0.060547357993234095
0.06619209244979683
0.05055783516769071
0.060023411821524056
0.054971360929611024
0.05244565610412366
0.0614756107249549
0.06541521764731903
0.05093709557955464
0.062244189598423705
0.05908720191268529
0.054151939972493804
0.06211669609933946
0.0641936355350188
0.05632047761367962
0.05559286948193309
0.06195356400336421
0.059254827347614086
0.0610978136301566
0.0608428207433026
0.06344448773801208
0.05654493675287761
0.06526328802613211
0.0617189412704105
0.06487617757606183
0.05699728924406741
0.05894284385455752
0.06238750598800523
0.05505518873439743
0.05240222400454501
0.04932074699601054
0.0578906953741729
0.04579061898394632
0.05379316371876962
0.05529054213637515
0.059025240406540204
0.06316863703143255
0.06063074676924008
0.06141818842748645
0.061469668838713715
0.06057857240902328
0.06260765502817361
0.061640730082839865
0.05838061479413053
0.059626334956690945
0.05812476146217697
0.048074065061853015
0.06297823119615124
0.062232929221863124
0.05310056906151553
0.05476418333679584
0.058142037131875504
0.05957140608848803
0.06046650803563268
0.059478873010397906
0.04975306036775239
0.06337004132962144
0.06384512285343626
0.05788097236446195
0.06316421343547002
0.059928662289282716
0.05416536149534761
0.06405024379294257
0.05713995122046071
0.04745845354918052
0.0630874286933773
0.059606188760729505
0.05848154227989345
0.057708464707695084
0.06437693234049316
0.05877758492830098
0.06419601555051997
0.057994038626121236
0.05877386799550773
0.06431673023320168
0.060418303261882175
0.05059351971869078
0.06306019121543968
0.060019998819610905
0.05825119231450835
0.058299854871959
0.060402470342819224
0.06524806309598184
0.05600006607776746
0.053517082385443435
0.04856641788034659
0.05913089271050727
0.05406343662490939
0.056507083730969326
0.06540434229821719
0.06581646033151493
0.06283381658401797
0.06560879922664323
0.0667854304382205
0.04870998982414438
0.06202955996627291
0.05859968782359489
0.05491858225822185
0.059785047358714566
0.055520276302326775
0.05542023745626091
0.05887035183436402
0.05377374960875941
0.06239023322713168
0.0609906891212109
0.06436547544711638
0.06479429067308261
0.0601088676625865
0.061529167065310385
0.06238363746469912
0.06419088069059709
0.06382764424894823
0.06027393805650055
0.05607025523948372
0.06290210744560246
0.060237216609833784
0.06502997970501613
0.06073121893063114
0.05682338363213461
0.05814447803808674
0.064361263146899
0.060537120021902764
0.05784595955563792
0.0631021585835946
0.057680056420230226
0.051746002871778204
0.06048065952212394
0.05777781036555556
0.05802340609294712
0.061173679183930824
0.06306475974180521
0.04190126751272875
0.05391735975139251
0.06139898317183908
0.057427782087641745
0.05857140672305091
0.05823481366140724
0.05780550245449578
0.06439447368643106
0.05898054800787778
0.05882992826659644
0.051161321728240804
0.05777449899622854
0.0633814466969175
0.0622366764599127
0.062152937756405985
0.06014145797810593
0.0579395562893904
0.059494944545012224
0.050673728794803384
0.04323923917501891
0.06112221924383762
0.06349892911872274
0.05981758143662174
0.056145069377878984
0.05980965384920438
0.06306482766557966
0.06276757053535353
0.058313549326609336
0.05699887614538706
0.06059772529118725
0.06081382410817297
0.0643390611502219
0.054716002386096536
0.05786823658894736
0.06372798883805202
0.05668414289295935
0.0638179606660939
0.0629372455898882
0.06164872655543155
0.06357650986189388
0.0620836363883867
0.05052430575705797
0.05654539474247363
0.06114739092672567
0.05070154111315546
0.0652252336038747
0.06328235079050257
0.06482376249351801
0.05965222733763273
0.06012151351196317
0.06295727104881156
0.06496063165783371
0.04844334518808219
0.06376917997129834
0.06265684377454712
0.05383162407751961
0.05469215572798261
0.06255323115928373
0.05709324835015077
0.06169842246540913
0.056296023421888886
0.0653460624733874
0.06345530806663996
0.06210372783511526
0.06126097088162753
0.055311661835682376
0.0651891745537038
0.06507855395306512
0.044697883261207286
0.061496570895580166
0.05433661326190959
0.05492651689431415
0.05894368131188441
0.06275410386477882
0.06225224069911019
0.06087609851552639
0.06317858110057842
0.05989144822446377
0.06436009585940082
0.05808894102846199
0.05967813487025563
0.05579294117252559
0.06309844555951373
0.06096640523313638
0.06468647894759798
0.05847596505787496
0.05201576734456587
0.06055154655078811
0.06062074467870526
0.05968583522549328
0.06390221286178847
0.05249539514107758
0.06523081941847102
0.05134695986535063
0.06165875159273823
0.0525069150729583
0.06239175757042075
0.05979665619098667
0.06338484265434657
0.06415556204037846
0.0532446969115146
0.06369018840514651
0.06158347631796105
0.0598327510604895
0.0636700190641699
0.04948427339377346
0.05076247065965121
0.05507237935443212
0.06025086259764362
0.06092437462431043
0.051160519219654844
0.06287839145561562
0.06078076400904096
0.06219620532897328
0.06640330998944897
0.054041647433541506
0.054763146430895485
0.0649783728236657
0.05757424393596829
0.0529409113023022
0.051337649322571156
0.0611190870572847
0.05697711218494509
0.04243133470129714
0.06426716004312977
0.060818687831854956
0.0604816511967819
0.061508671859589456
0.05155280815765985
0.06289240746160413
0.05549417433279408
0.0551696483633419
0.057494670168466856
0.06455500304178656
0.05305042527048074
0.05764333052820053
0.06400963053492605
0.06726292144137472
0.05206209076356954
0.06648697641236274
0.05288571506832397
0.06273245962487858
0.058626828951880906
0.055542540024741696
0.06373318799626133
0.06113697335529026
0.061786431278754696
0.06342598245005071
0.06286420407072105
0.06420839278180344
0.06266517523542084
0.06146076802806079
0.05644707285322437
0.04662383679858765
0.0594290975534362
0.06404754001700834
0.058486512722560384
0.06438494342234949
0.061820464573048066
0.06213447515090816
0.05689118455785457
0.0518292297123479
0.06052146935643411
0.05973778798425742
0.06165421238619422
0.06204678682832291
0.0552903672393667
0.06127603924337624
0.054255434878936075
0.0607658776979398
0.05641328907371713
0.05538417293145251
0.06500608962914599
0.06272434425964002
0.06424685139415401
0.05955066689800984
0.06427882178412571
0.04787183757139192
0.061814525392228634
0.06193663760973353
0.0613429701807329
0.06438637727343788
0.061316237948868604
0.05631071545227148
0.06285353443147348
0.057302030677177096
0.06338738996846897
0.05567923928326469
0.05141374485795388
0.04968948853675969
0.06060910944057435
0.06452428607406928
0.058856492261701476
0.06330164026474518
0.0606121336169353
0.04697477874386149
0.04296421665999322
0.054508857609518985
0.06548082309993765
0.05997653726758531
0.05890441237485066
0.06179727310450826
0.047878584511911355
0.06456713995711263
0.05788243465787995
0.05971916129808039
0.053493844167021895
0.05431113216788001
0.055579228330169046
0.06017702348911473
0.06183076143819883
0.062425051180388845
0.04571038714040589
0.06366396714767071
0.06350357928897664
0.055798032425809004
0.06095869701992626
0.060335097668444956
0.0649610484406842
0.05595370657567782
0.06091330756320171
0.05989602174079523
0.06340307421890515
0.05627909532921676
0.05804235860546055
0.05740152511190639
0.062117537337068734
0.06089200741606867
0.05430144214098165
0.06002595006914093
0.06279497118168992
0.062369575919417435
0.050512610322168375
0.06302727220536523
0.06345983567664042
0.06161606270341302
0.06451934497961823
0.05842282142608104
0.06117507623234218
0.06489328290298123
0.06366900293338659
0.06692219568136434
0.06289901080164134
0.03290747621796152
0.06518891442007733
0.061867161474744595
0.06290020736913993
0.05876063390351936
0.056080075291030526
0.06268256717858776
0.064405450429403
0.06171150684619594
0.0608982151498905
0.058724179138005095
0.0579978430290424
0.06471963871644422
0.06101035180900548
0.055506759425091395
0.0514987711365291
0.06271424874670713
0.05749954475248044
0.06244753860918968
0.06153092696981314
0.05524211589151674
0.05008978300057101
0.06365563213630583
0.05680274085324497
0.057544024505712346
0.06148951443636433
0.06292219556760183
0.06534874711955543
0.058664455648325
0.05962940793481896
0.06147400528070413
0.06129485630921232
0.041723866951148623
0.050022634489090126
0.05467274514314797
0.06066552649248307
0.05845906487271312
0.05876643451759354
0.05725601438748242
0.0598231668300979
0.05341488998015391
0.058936549155120165
0.06079332204290167
0.05809562677957383
0.05917555444631377
0.06108125134296206
0.056156801693426565
0.06496391498609758
0.06267133899543223
0.05347606653742081
0.06264347166654415
0.06159659731045616
0.05874059099200429
0.05310345167640976
0.05942368135027336
0.05830328635421371
0.05360708129340003
0.05808638583012213
0.06168049765796017
0.06492298376517368
0.058994645429242994
0.06319302633314583
0.05738594139457678
0.052183947970061206
0.06172116126352913
0.06257539123216121
0.05471489457572129
0.0603402125016771
0.0634309301858246
0.06310506157001644
0.06315930054630363
0.052970673222672675
0.05927160511146985
0.06316641848820777
0.06175704765554952
0.06180474929325264
0.06415321711235525
0.05975656157529236
0.06257418569048492
0.057340296850177885
0.06075122057702321
0.06405289131915219
0.06477354509271356
0.05987579920430651
0.05566781939858173
0.061702081016960654
0.06119172932515169
0.06237079527914445
0.06430245846496534
0.04882213360609849
0.061170592379575776
0.06323233958037398
0.06328712867537024
0.06058631605277142
0.059690972400021546
0.06369130516715066
0.06000518420161659
0.06219625393995491
0.05631981189436712
0.06032974052892133
0.04235582085553853
0.06599756379073524
0.06369845471281566
0.05179285022897004
0.06428613615759837
0.058527939660676
0.061788077608671055
0.0603270601016196
0.058408761293341695
0.06524352539671127
0.05772171521229759
0.06277600509955615
0.05935199704523974
0.06342629674903809
0.06273016139185837
0.05682016274992191
0.062072195790049266
0.06113301629922657
0.05537269171794866
0.06451650374582205
0.0537691505312412
0.0647427450866151
0.0629374302158775
0.05956746259201987
0.0626981849889749
0.062362199975123996
0.05365461373195827
0.0564218165333955
0.06410583662606127
0.053370146684644376
0.050724904691232225
0.06405966791322018
0.061062584425521746
0.057357355886494196
0.05987345528523412
0.06474780750011659
0.06322610037010593
0.051308135364979086
0.06331203410223767
0.04515576604112841
0.05717059829386223
0.06445174343401845
0.060406550454854074
0.05043377323698639
0.06005043210762033
0.05584378965743039
0.06245497175350429
0.062213444976213575
0.060042184167897014
0.061911598857597554
0.057087055026512824
0.05608115729646564
0.0632258373090518
0.05840439201961943
0.0612899576220086
0.059913214990879746
0.0645158600708584
0.06372354303329313
0.05978863573630787
0.05116785097114691
0.061949593794393805
0.04686634147881585
0.05976893257110037
0.05351675674040823
0.05844129015234773
0.06266525721456678
0.06641907348519961
0.06078605877991878
0.06079620477026322
0.061608193035234946
0.05336945277667947
0.06329950917591194
0.06300238627638581
0.060279319421905425
0.05670205625933998
0.06444936509523275
0.062070531567099435
0.06460092641837255
0.059192303112697235
0.0638572232395832
0.06384070935407084
0.058775018306674816
0.06073121532109466
0.060529468664071405
0.05995244932173309
0.062078565105422964
0.060633663787944346
0.04674488895879468
0.06060299781261351
0.06239939021092183
0.06453618420596888
0.05996678070777497
0.0439618439045604
0.06323050825914364
0.05931621981726339
0.05661781382742401
0.05726688913462092
0.058291781345929085
0.05775334509758339
0.05846216312427767
0.06545081828972252
0.06333247309481184
0.06214167658338226
0.06245021873356447
0.06300172986171314
0.0595807498305431
0.06320801045749606
0.06465651028847988
0.06293466864948644
0.04486559877896182
0.06160896443323167
0.06690548185401231
0.06476724809839053
0.06165970772386916
0.05822624455541001
0.061731565384149596
0.0540818772781162
0.05856425705253099
0.05896911585978507
0.058118406924523684
0.05489039788636097
0.055187861900521516
0.05743509701165341
0.06361786908659424
0.06245569715750092
0.06428331388052931
0.05631827904086996
0.06382365788265143
0.0592341618797241
0.06477645565254092
0.06487910698151508
0.060656054772109856
0.06630089813029191
0.06392384317160871
0.06309023906518925
0.06144409280065103
0.06599899821412065
0.06333783936402106
0.047215795412485814
0.05468088650323369
0.06186778305289874
0.0600891478485582
0.06288573101366936
0.06365430083190905
0.047182798752405865
0.06293109990938013
0.05510482933719871
0.058237965264984724
0.057143267578605626
0.060712267767985766
0.06031504653025353
0.06262980284518736
0.056773064192042005
0.06282482401831674
0.06231267885699242
0.05284813212629654
0.06441493742302094
0.05381415424367813
0.06267310307407624
0.06247234897982621
0.06076931220891252
0.05918078657995834
0.06118345138186867
0.05974524507374007
0.05325892044015087
0.055387136083861456
0.06121381837603915
0.0543491909349931
0.060285433672815004
0.0608534093391107
0.05937185864396385
0.06256760380647007
0.06072228256547577
0.06007939281102318

==> anc/HeisenbergRFC_J0.3pi_L5p0.03.dat <==
0.07860073651403622
0.09116748262081993
0.0968259618194336
0.09711029018953454
0.0954675982063984
0.07668059314405765
0.09378765807232038
0.09599276784717312
0.09588140133503054
0.0945426626701552
0.09839445185130424
0.08873434729389099
0.08932382263034229
0.08047771082660414
0.09120389267323657
0.09372336638333903
0.09300057676213237
0.06661173069851548
0.0887425581021751
0.0970882377347567
0.09731460356759344
0.08956423211489856
0.09084150867384257
0.09657455962135345
0.09462523917543762
0.09125840474167132
0.09574336189813801
0.09450385827014632
0.0973306795025955
0.09431701381092548
0.0725150137511767
0.0954149671947751
0.08054911454117994
0.09321823838892465
0.08312095180593335
0.07759986146667922
0.07982427602115971
0.09591076774878
0.08356999382053544
0.09092799466545803
0.07130371898731593
0.09266702364535628
0.08627486594627377
0.09550859339068606
0.09317546604386101
0.09735218184324934
0.09161564378070482
0.09519841060580649
0.09407632231628586
0.09382902503959172
0.08715550391722907
0.08692690984865255
0.09442310088375436
0.09478439821498084
0.08955159863246562
0.09336199489068794
0.08902387818104045
0.0971540052411546
0.09270184081853768
0.09044111968432181
0.09391924149073134
0.0930186905166062
0.09012358784554728
0.0951774755388146
0.09490428124046434
0.09578140386649801
0.08918810975786903
0.09387242404221698
0.09006805072895324
0.09043937948867087
0.08668258726869432
0.09110339085766585
0.08098197534078222
0.09124806812316252
0.09700280999368653
0.08776515100719465
0.10053237861234589
0.08647133933894322
0.0806216133798873
0.0964477823408514
0.08348691917016965
0.0844869329350436
0.0919464615863258
0.09332511421605102
0.09447814867733466
0.08454269925911753
0.09107089585612031
0.0901987020198601
0.09058530775583223
0.09230174425493697
0.09674441576628545
0.08098109796842179
0.0848970988960155
0.09032235991086593
0.08348966895755486
0.07697102671290904
0.0921991350681095
0.08500268172910598
0.08027506354572272
0.07645489944773073
0.09836358801449108
0.08933468764720001
0.0806293694351282
0.09326237441174344
0.07982010863436415
0.08280921076957097
0.09311714423668417
0.09202379932844865
0.09630532047007173
0.0850757929802592
0.09685096471928918
0.09149112755591941
0.09013090048651562
0.08047329635780465
0.09689118260503946
0.09438398551888168
0.09554852715266687
0.07896969833615812
0.09116689932224366
0.09487544748322749
0.07226986906619005
0.07215816267414152
0.09206963170485633
0.09435753397871859
0.08682537298744875
0.09552675977475299
0.09242894421398351
0.08697953295168337
0.09601468364946139
0.07516927869214814
0.09442145889679587
0.08615541225506537
0.10167233438976764
0.06760650901198736
0.09291749902038744
0.09071827942791964
0.08153115198047074
0.08259840908266662
0.08454502338312657
0.09193298610147423
0.09113632922791538
0.09471048046166491
0.08748014685005245
0.09658691167362977
0.06950222907313183
0.08688930775716053
0.0909248963013985
0.08250573398716028
0.09282664818823672
0.09844822988758634
0.08982700899105606
0.09173208116259171
0.09241016883180962
0.08872599580878084
0.09389856325805714
0.09442843385496374
0.08868283595630796
0.09432414047642637
0.08803133770747873
0.09274809359712434
0.08546173309714575
0.09272321474936594
0.08180528933986322
0.0964456869531505
0.07981350074318316
0.09398167479069426
0.09629447040644748
0.08874315618689461
0.0897719627758358
0.08731658736862835
0.0966272040811253
0.09295551754312371
0.09452053838643874
0.08918469573726592
0.07133337265715128
0.09759358983056818
0.09648353386766952
0.09580835934294415
0.08115295217007647
0.0864009777826554
0.09471553159196318
0.09316909537117114
0.0896164211424053
0.09584051832046035
0.08358718531092316
0.08973132560591163
0.090740301547033
0.07677572367309987
0.09727023288463044
0.09590117240862123
0.08650497628932156
0.09546658254789062
0.09614660026580563
0.09168577275813106
0.08509077028924734
0.08513690208029547
0.09806286336250378
0.09410675752822123
0.07468374551919768
0.09004520287809253
0.0863148312949009
0.09756634146191243
0.0825398075769235
0.078472587210258
0.087299835838552
0.09233479128997656
0.0831243230592352
0.09078074067043505
0.08223414966544246
0.09133875943284468
0.08747597319034635
0.07778416785050228
0.09069899971020041
0.08679267581209767
0.09590130034915209
0.07779190519769243
0.07407943357150176
0.07171796420037231
0.0925313478166322
0.06204882325190449
0.09523732758624406
0.08868595562639095
0.09239048771329385
0.0981832624449872
0.0752683270654876
0.08782218622104762
0.0938909552729572
0.08854825187812145
0.08896516891810687
0.08632454247001067
0.08638972443330971
0.09541268889265453
0.09111421711526353
0.09425322061533993
0.09323846631918152
0.0848408115473123
0.08770025945089029
0.09771533068736613
0.09080978506338257
0.08223824070941617
0.09389054769332975
0.08367385921546172
0.09529845078049316
0.07584303322275777
0.09027947242011711
0.09360091714045506
0.09854709384882471
0.08898247017735342
0.09116272426245707
0.07076445109345099
0.08753484596683485
0.09079332964222625
0.09699324730333952
0.09925960917089105
0.09537660880314441
0.08019246014860873
0.09673434525544482
0.09717232468279584
0.07675230719260062
0.09235682190880982
0.09824158225165924
0.08398542150426162
0.09333741753211065
0.0889055105808546
0.08532169237801347
0.10043629551678047
0.0890806391839169
0.09457072028143869
0.0704267701389639
0.09399629529475946
0.09186938936456954
0.09032864272158897
0.09315125660324132
0.08618087206001425
0.09212844060422368
0.08631273253707991
0.08499672125754548
0.09218757795240566
0.0819126662061081
0.07671662392794609
0.0966160115220164
0.0832075694125932
0.07916661578173209
0.08529002766359355
0.09073607680248154
0.09338057797402101
0.09349221479951385
0.09277679265513834
0.08869236079656231
0.0851814599368378
0.0703772515548481
0.07648730502100032
0.09680879863449006
0.0791560746003739
0.09943423095110368
0.08192972773234763
0.08596551127515163
0.09027019349369116
0.0778966221706611
0.09281518643777599
0.08358669108274688
0.09160960000694594
0.09623633246136669
0.08170579092238929
0.0945785706316206
0.09300006765915125
0.09275860811023408
0.09128181763237056
0.0793079741527255
0.09495846999224704
0.09724740772058958
0.08291730695879372
0.08377848922390321
0.0909821275605237
0.08337659619085391
0.07869348744493587
0.08585275254571301
0.07454610149268323
0.07875555198789994
0.0921353670120696
0.09048027857810592
0.0910003639243707
0.08638112633132602
0.08251798818446873
0.09197787250372269
0.06696076933810703
0.09141268267588304
0.09325991250843678
0.09681911893036313
0.09711651327543941
0.0832732313280016
0.09586522897947587
0.09588503702078738
0.08703563747788037
0.09121436450476215
0.09245973271792376
0.0850257494027809
0.07275106417294248
0.09208899440303427
0.09653883728526977
0.0963288713071693
0.09670790209323601
0.08491544804989408
0.09499653743776057
0.08578894043185498
0.08187486135131004
0.08421789612380103
0.0807882785221283
0.09308051006095552
0.0865058687518375
0.09529603490262836
0.09964126524220805
0.0946122784385089
0.09208721129317268
0.09870904576551097
0.08676542905217562
0.09006461121730167
0.08539975685734837
0.09325746260186563
0.09557030429990022
0.08562594751551754
0.09303159255828221
0.09018627155039854
0.09941672682019675
0.09288602174094344
0.09285836209896531
0.09534415175002281
0.08403975436982246
0.0871351848168344
0.09749976328320978
0.0907240268802847
0.08739305748281803
0.08939373691537253
0.09021623064268161
0.09636152169377822
0.08646488637450381
0.09213882066197565
0.09483428428188587
0.08877538691306981
0.0980373732419435
0.09092237502841939
0.0986904265932753
0.08637822045909084
0.08394228248524084
0.07059461711556146
0.08777686587426364
0.08255260700815764
0.0947893155256018
0.08656541002681702
0.09116229290466059
0.07645302014021756
0.0912123226273165
0.09857062178283207
0.08688221743544652
0.07386338965705211
0.07137674732930958
0.07888685719839085
0.08213192234311255
0.0967098081664904
0.09191801077811723
0.09605436087380388
0.08104370981673602
0.06924195677023343
0.09196716934648572
0.09750083403127878
0.08736175407645791
0.09152509070856613
0.09166376982281882
0.0962462348845128
0.09506957106666149
0.09472441574338335
0.09492743442353618
0.09530854059874419
0.08915501142306632
0.07588395255083194
0.07660405344098126
0.08547895238787083
0.091768133794545
0.07978268133277641
0.07997674457629017
0.09330698239930198
0.0946190280555814
0.09090327816154653
0.08455731488209199
0.09677598085895023
0.09301690774323915
0.08686238831925545
0.099048677163415
0.09726610557048397
0.09412779497755168
0.08977815588266116
0.09871111033497434
0.09212160208467085
0.09173062149757784
0.09808883309284692
0.09324038177556083
0.08446098895650081
0.09346161654787562
0.09318854542725734
0.09800067828450601
0.08064531029310991
0.08983317855261237
0.09442860549648134
0.091909436531323
0.09488022277612666
0.0896134392178437
0.09147292283998022
0.09501671244440399
0.08733956408880772
0.09243510877482726
0.09103508232735961
0.08794764185274355
0.09896001289216658
0.09116314201902771
0.08930842219079209
0.0945339359199024
0.09928700616849755
0.0955983657662005
0.09180220983527665
0.09400003923794914
0.09420857655564485
0.09513005412577545
0.09190619065449442
0.08609258599265923
0.09744742101528833
0.09368232102947087
0.09673407854834407
0.08793532223175973
0.09357129274815185
0.09320924848523203
0.09277142076094802
0.09183256845925782
0.09207664861551873
0.09001195329156131
0.07512059393721658
0.0863174601162244
0.08622345665781701
0.0892291683587397
0.09244562891712733
0.09314387998608951
0.08209088741097695
0.0764327529620149
0.06468174226344314
0.09856474623120019
0.09368918060899974
0.08859808767369073
0.09598158840190679
0.09151438029061729
0.08390087671804797
0.09407667444738502
0.08339419058043253
0.09533106198008323
0.09111892378439923
0.0932289174416488
0.09922408780255348
0.08351373117036799
0.09067163031328994
0.08521893321835779
0.10027613923656566
0.09316227697782914
0.08344341845952201
0.06639726081048211
0.09208117545040417
0.08009665937206484
0.07182705143335785
0.08749935397320549
0.06873829965870865
0.09239126257777723
0.09449005891997732
0.08948654377394645
0.08825392185226297
0.0935838109982357
0.09627084149041999
0.09444423493333608
0.09054675581457783
0.09543020313234656
0.07995992886838724
0.09512679079134338
0.07271447725369275
0.09275828869469499
0.08629776569776322
0.09551136507503803
0.06688077153881054
0.08499307147542912
0.09479970207170912
0.09731181643038994
0.09436272819541695
0.09285781464073724
0.08930448028171074
0.0854562368978863
0.0978173039845799
0.09198985631539315
0.09249027477937305
0.08319736706776906
0.08267794541458118
0.0764775221629078
0.09374699037197645
0.09531192360396683
0.07876662414006111
0.07768677272989882
0.08959952623542546
0.08947745334235992
0.09416904964733913
0.09756811028677255
0.09672402079279399
0.08614702961105114
0.08953661244973798
0.09553438820054949
0.09489527519848992
0.09686815464376393
0.08975799124135544
0.0861879396746285
0.08887063796382683
0.08312605819539219
0.09547660468584736
0.09690803339467756
0.08007214698811217
0.09542080074717808
0.09082925149647758
0.08500214130002764
0.08810716549914993
0.09692114635817976
0.09422562637569062
0.09815649394785224
0.0897093506415216
0.10044773628201505
0.08768935269567396
0.09110813254954804
0.08527456370992054
0.0807925196126087
0.08986143727340962
0.09126683573235742
0.09846484864047059
0.09933506351945165
0.0957895912951265
0.09123486170059683
0.09666471534654306
0.0943033891419021
0.09643636466079987
0.09007226439229951
0.09682966185379904
0.08757698919611
0.07517919299240956
0.09545832182163028
0.08875041967448917
0.09088383180008355
0.09469496153449683
0.08818387048732358
0.09837408650657366
0.08635323464610437
0.08753656291564352
0.06425574300337968
0.09643937863875855
0.08995356508247335
0.09078787780881004
0.09520919379906702
0.09477669609887475
0.08914880779977377
0.09040287975060458
0.09286812264009725
0.08723315421787516
0.09222864769902656
0.07893392427771317
0.10052171960677675
0.08349058483732312
0.09246846474743334
0.08999630948893528
0.0981810282430812
0.0776204770455988
0.09064279700500813
0.08458652947104357
0.085693892750486
0.08584491398829716
0.0952348277111479
0.09470518723657488
0.08123534729295498
0.08961591388124795
0.0858724167380882
0.09312473615026153
0.09336732317852517
0.07986174734933862
0.08830908642313443
0.06286804761125427
0.08576843227129993
0.08785439497132054
0.09175740192778715
0.09018689891123657
0.08342028096657432
0.08591213816813274
0.09133536561002822
0.08824063548135107
0.09601291253196609
0.08677812437022045
0.09532272925144719
0.067268327801064
0.09055932142233292
0.0951902687456857
0.0691454515881715
0.09294365062569179
0.07868498678391209
0.09099978701485563
0.08209292192287912
0.09767573654140578
0.07804759603792498
0.09049792691244221
0.0898229728003527
0.08019578638251702
0.09837835747961089
0.08879350292423198
0.09603333759225118
0.0944738651562821
0.08960949242987401
0.09370282535120979
0.09764757845709024
0.08551687997522599
0.09618297533882822
0.08902703391557158
0.0858399142064597
0.09529173674938037
0.08754988794095965
0.09205163734896804
0.08286122763498042
0.06456744140087915
0.07614517860214697
0.09155352484590462
0.09607310234245547
0.09866638614429875
0.09269178568738336
0.08914726833024499
0.09667151970809447
0.0961231303167562
0.09811793851173198
0.09612909443714701
0.08819866394396683
0.09231984224833507
0.09057184442440072
0.09056276277450806
0.08589987514361673
0.0936945618869385
0.09498566039001567
0.09286284387347717
0.09478017997584207
0.09060361806701636
0.06544029955667299
0.08152041640222558
0.09003371466510976
0.0916626118266237
0.09375378819342248
0.0970315664289568
0.0797092204409958
0.09039251942114682
0.08719254136413415
0.07590117044529086
0.09569004124007092
0.09412014985350775
0.08411781758516214
0.07548528077688081
0.08964325262248468
0.09625073712822577
0.09205286664253752
0.08782302229260269
0.09261940708025303
0.09551653281635336
0.08450044684071248
0.09329412385846622
0.09483089325430834
0.08861817068876662
0.08121446170377668
0.08319539717825994
0.08916642424491754
0.08629813878972185
0.09185304078843522
0.092081492312989
0.08414409442598626
0.08134731096919469
0.09346925953139745
0.08037539617431441
0.0978691810644976
0.07871960846904667
0.09088292017484863
0.09052023274546937
0.07912254457700525
0.09260331551002812
0.09075735922372882
0.08538898927126216
0.09436055859601386
0.09988433561542324
0.09210266283405094
0.09467875729412231
0.08259769343029914
0.09078164623389358
0.08683330012673607
0.08366966951524411
0.09630278784627902
0.09371400691848272
0.09073780518263126
0.08043916268182127
0.09002230110443063
0.06994071613479601
0.09180668106031628
0.09092615363353353
0.09695805050167355
0.09673069647249606
0.09768565401047537
0.07898017654832805
0.09795650587487953
0.07194753989617783
0.08359261593395736
0.09536669139569522
0.08843745288211506
0.09590905808718246
0.09440976378800231
0.08681857253161103
0.07792285750172011
0.08467553696063818
0.09092668599836014
0.09523230519413436
0.0902450245931542
0.09195788937461236
0.09291534802157647
0.09800145746238409
0.08119116395659813
0.0960504901248692
0.09258508269387657
0.08312286982014287
0.08991133945523556
0.09157039853496372
0.08262936739314923
0.09855240875985855
0.09509420715968003
0.08939803666578383
0.08257397504263422
0.09373574015205405
0.08941987052286965
0.09089445087924673
0.07394492619558456
0.09294360731244297
0.06561639628632464
0.08707958574169271
0.07820330028821906
0.09031938871872496
0.08735577984104982
0.0808520715923878
0.0985263600620178
0.09139527024634846
0.09212722417495894
0.09331283318342906
0.09280320248326313
0.09241488985266576
0.09404513528833205
0.09417458561119905
0.08916185650095759
0.07938813267107064
0.08170160807408258
0.09620383627673745
0.0946321297654392
0.08283072280770919
0.08995665080553189
0.08159627727597912
0.0913293624470821
0.09596419006368874
0.09434802871352699
0.0858740361760292
0.08415873640781849
0.08815922999038925
0.09584976383797209
0.0922609556042166
0.09407766996070936
0.09096175670976231
0.09907223191682185
0.09297477528967343
0.09312240224059935
0.09383388297554478
0.09141554124285559
0.09442081106108828
0.09331619204348325
0.09660704746909324
0.09224153002841944
0.0882983170057598
0.08182658199761998
0.08866961696389804
0.09424894512584397
0.09694815859712784
0.08777445497157575
0.08548655655310837
0.09423391888135926
0.0891269616802678
0.08529146964557875
0.08782578902837454
0.09558977736331065
0.07690381614672
0.08555680945231509
0.09840327118419002
0.07903010886922679
0.10010535852088444
0.0895882804297712
0.09851711302463645
0.08572388062395189
0.08305543662015408
0.09739512435898387
0.09665346217208083
0.09357625640359464
0.09341212796891914
0.10081035358654623
0.09855890849387736
0.08907932111149386
0.07823028696021854
0.09592930934020966
0.08396421833339354
0.09536038710515357
0.0884810026237183
0.09464723234175433
0.0931109193807426
0.08999993642533967
0.08966146409121861
0.08356402255605297
0.08411206731510851
0.09363355289251925
0.0756994843583344
0.09575730403827408
0.09127477890636625
0.0926364756379312
0.09792087508761337
0.08500274913207279
0.08202197456701578
0.09376318805949044
0.0929009427461816
0.08639209627793133
0.09565650715491501
0.09746769691793764
0.09394653989969864
0.09764532615137991
0.08918282529577211
0.09219691719215696
0.0909418510074861
0.0939280890149102
0.09169313288127515
0.09426518292738466
0.08374288079456818
0.08698930254514357
0.08526297177200559
0.06833701039460972
0.08453198311270775
0.09417852228586303
0.08093228497648959
0.09458026647201043
0.08176592004060496
0.09083893862006838
0.09381429416391113
0.08879685534607167
0.08024511105407668
0.09188057274173313
0.09505938437345618
0.08657029315046424
0.09202203944077451
0.08785185325267657
0.09634974981054031
0.08252294605935523
0.0970716445214576
0.08459945395017714
0.0899302472655983
0.08728878383498696
0.09484318612595068
0.09655930530374025
0.09481074624105781
0.09142910765520115
0.0928434542839387
0.09387157436644156
0.0987677206237582
0.08147489928764608
0.09059559381406941
0.09593809879083251
0.09950990661598959
0.09488782818670351
0.0878107395517244
0.0825078862175154
0.07644822684435369
0.09983206053994799
0.09105719987024544
0.09109500478665435
0.09074331926730364
0.09659845185934895
0.09610242502612552
0.09765096518581749
0.09394660541926503
0.07358029636879003
0.09615385759530924
0.09308041369041192
0.09353195330456902
0.09612333132340059
0.08996102688148941
0.09296874295886967
0.09017106272178596
0.07063522443158142
0.09541184796506427
0.08579979897312866
0.07085021877723596
0.08178727999888086
0.08550674469303625
0.07473614524785557
0.09206423116177186
0.08218179702434013
0.07770605557684668
0.09111659712685816
0.09070995719978174
0.08792199254268204
0.0820297442339642
0.09490821959168626
0.08344848635724388
0.09541160081665798
0.09023214940414011
0.09357993299488551
0.0795239559494356
0.08642080073575818
0.09433520253620885
0.09235567628874122
0.08351346288989425
0.08280410428804427
0.09319873307191825
0.08996741809662828
0.08837555479715505
0.08139865125587088
0.08646364008166553
0.09660829841283299
0.08758308623897049
0.08924434726192836
0.08360133489616657
0.08868657740539339
0.09465041913587721
0.09578696713964419
0.0842294706534552
0.09411316992896089
0.0749657905464243
0.09652589527058929
0.09570091821321938
0.09314212981623433
0.07796541451483274
0.09482642156867216
0.08017432507225206
0.08699800681999463
0.08098509565441159
0.08457131863708194
0.09530442016909722
0.06660368009353196
0.08587979724269622
0.08367374840740836
0.09352637939866061
0.09085647014750474
0.07340235805629018
0.09709027536087256
0.0793545742004147
0.0905729449118132
0.09057800545052937
0.08232375673627677
0.09242599292494756
0.09005974896496267
0.07563398516550822
0.07370707870291925
0.09212934211057461
0.09340067077853427
0.09191722809268443
0.09637122384141864
0.09008903801788556
0.08809140766815958
0.09619855964470282
0.09245911560911806
0.09053402309747498
0.09125688330767481
0.08898375005017287
0.08485130859118856
0.08835194272005303
0.08407480603715027
0.09454533268227037
0.08334711468382797
0.07047474815207336
0.05763486462735811
0.08074248894292828
0.09166810447059885
0.09289712881310642
0.09150661936328935
0.09139722460407335
0.09194011544606812
0.0914293587337802
0.07979121793145606
0.09511590230768825
0.0805752512011715
0.0867512436348126
0.0889101619353405
0.0759949279933261
0.08747275289412466
0.08570064265042865
0.06618548164819238
0.09027301902329117
0.09365198691793618
0.09182678605186102
0.0983688634832818
0.0849076036820543
0.0738262202664058
0.09519547351693773
0.08868973597317677
0.08768878332085311
0.07908299270908854
0.08870783407100512
0.08094987158270073
0.09727326884392083
0.09458515404253012
0.09946653245783357
0.0956334075547219
0.08206951567823619
0.08988129631721473
0.08756622763095089
0.09201770424233463
0.08855689657551852
0.09361964513177612
0.08973643487895741
0.09147749657354776
0.09926365109280003
0.08956400588056854
0.09041863232262304
0.08907417211738348
0.09260902498389614
0.07773076072130473
0.09304207019201725
0.09147625374584077
0.09535987645232949
0.08891371137141695
0.07911528037773156
0.09483303244682018
0.09657972471654812
0.09365893059991132
0.09687034657982374
0.06954801572294662
0.08742266114616175
0.09030496433474902
0.06943785246256007
0.0788742728335367
0.09209243661007074
0.09082397893217342
0.08134776956896525
0.09344996923793131
0.09926659551647991
0.07842483312401166
0.08677532085933416
0.08467233929796242
0.10222124034749716
0.08665009242366567
0.08376554903484568
0.09647402530767502
0.09372631227709657
0.0891662802786194
0.07646388131349577
0.0769437924418606
0.09841835764167563
0.09104749067005732
0.0925161352645492
0.08879992869165537
0.096770860808738
0.0871237560291956
0.09167980270487211
0.0932052943638073
0.08818299753889544
0.09746687254390828
0.09214655037091382
0.09278991991850362
0.09604090732210217
0.08174958936765683
0.07803781231950006
0.0904407270964639
0.09824625238892873
0.08698246736364114
0.08212761116651182
0.09493613740639656
0.07262120495333821
0.08519801560019424
0.09020318754417876
0.0927870452727421
0.0914932764051771
0.0808091761383739
0.08713593909537246
0.09020782519115497
0.09619149314445002
0.09397257073308515
0.0938790366307467
0.08760561207619035
0.0848006919427125
0.07719021470228543
0.09133787294591947
0.0854615058017454
0.07866549006148545
0.08853021792762457
0.07952107306746536
0.0920932901431277
0.09418553601790718
0.09521155753437668
0.09087135955452438
0.09147227575391963
0.09104367849787746
0.09394336355633456
0.09368238069141424
0.09334027740975327
0.08218644970603156
0.09744407945366647
0.09458477726665471
0.09546753424544162
0.08974722612064737
0.092393313968793
0.09419455038296042
0.08578727809786317
0.090031656419674
0.0857402722214864
0.08494529016278658
0.09043178353577416
0.09168658215553602
0.08822466104445947
0.09253663470790471
0.07813116585428344
0.09382603342211325
0.06627443238678371
0.08786115166721542
0.08634899756371184
0.09941569630572596
0.08682196929077068
0.0996535051287642
0.08156595833460238
0.0949664965161232
0.0957709354026601
0.09359745487618967
0.09453320986859372
0.08144705847190091
0.08682738704044216
0.08678386735979378
0.08187166356320588
0.09618615339608431
0.07709018090484898
0.08945205768114231
0.09556753161429224
0.08913572629933847
0.09310722423649544
0.07603762194684408
0.08841558902538192
0.08200696092063499
0.08943254604290359
0.0874275232099538
0.09670776232993174
0.07833465485097685
0.08977847934886185
0.09384076965075798
0.08603777030166879
0.09580403266381828
0.09610678369894295
0.09057366469781425
0.0943882545262109
0.09429067510695885
0.09539622452430067
0.09307683920759467
0.09143375383416193
0.07474431075156157
0.08602451630165915
0.08709672381449363
0.09067522314616702
0.09635591569372379
0.08146392605524916
0.08812709550016168
0.08641260267637715
0.08694291906661498
0.09761078475900628
0.08367764137524088
0.06205000429300872
0.08533910983445307
0.08654708570841747
0.09317100088099359
0.09629530351336536
0.08446585842359423
0.09368649389241789
0.09321080730969965
0.08836043760091074
0.0901461759032315
0.0908782523776324
0.08881212142671079
0.09086615077695906
0.09751197791001859
0.08234674567686394
0.09121969009532915
0.07615040216273959
0.08417783382412519
0.08611900479940589
0.09673965121856312
0.08469240364901684
0.09209244374435623
0.08862238097806914
0.09652621129165467
0.07338112935775583
0.08100559876410598
0.07564028218976411
0.09246697058653403
0.08888175393123926
0.09451355157866591
0.08807882128068047
0.08024925444729519
0.08801172122983986
0.08694861831894561
0.08911884617145188
0.08977146694079126
0.0877249991135337
0.09777101128148001
0.09349929057655686
0.09889106260858727
0.09035849127295838
0.055491519277312454
0.09483666992375338
0.09324638486616503
0.09115205312169511
0.07402776477658435
0.08380685382540869
0.09823929375312157
0.060102634425831906
0.09164409901011643
0.07887735831357241
0.09143734577088351
0.09095349694959887
0.08227731920907151
0.09098466073177057
0.09221134087762795
0.07944073541515163
0.09869166602553676
0.08444229174115837
0.09325464778346323
0.08678527823406901
0.0876560878250124
0.08158153947063662
0.0933209181019106
0.07844601503411895
0.0912176263694014
0.09664315984086727
0.079529859770419
0.09637662447840735
0.07924533763650578
0.09063748353726843
0.09127858749633645
0.09165475556295274
0.09011775741457102
0.09213044651015706
0.09433288473485121
0.07025684995313283
0.08957478233694062
0.09833139480671589
0.09229976580560134
0.09720520934328677
0.09383930071134569
0.09145460146787422
0.09514882726504545
0.0952401583719108
0.0949232207128299
0.09023523708276433
0.09071902109791573
0.09627741036658932
0.08420544352075034
0.09893300566280687
0.08831830415467265
0.0883044813436751
0.09516463658151472
0.06627783754766138
0.09246468396935345
0.07598604140227606
0.08365689923325559
0.07795569971799025
0.09881381318966308
0.07272209270462357
0.09284405690555142
0.0932180952984639
0.09533681859871057
0.09530119603755415
0.07880857510011517
0.0978933576073382
0.09192502924955866
0.08574129158174035
0.09477999738657357
0.08511872583022827
0.09926386077275146
0.0943775826499677
0.09443783543234838
0.08041447970915476
0.09505337804479176
0.09460872402362963
0.092757773101935
0.09429070701476948
0.08929482021351544
0.08943991363120694
0.08554435673359488
0.09619551110332282
0.08165451848218887
0.0960436612288845
0.09256230604151314
0.08441694793039091
0.08620343851001887
0.08848411404827658
0.08419875514568913
0.097370447254577
0.08178478935871418
0.09772284587800975
0.09694694140651479
0.09673500750174352
0.09093024120332095
0.09206081792722498
0.09510914829011184
0.09094254427735035
0.08420773729575773
0.08939991813816538
0.096479526276475
0.09516339288913006
0.0861466755335487
0.09151282514378437
0.08581740327992891
0.08912033304950277
0.08825555198435689
0.08756499291602429
0.09791948976381941
0.09832378756206811
0.09992221902624047
0.08670571782438063
0.09119074756753438
0.09048619721785041
0.08664987205466505
0.08670113551445242
0.0976903729846117
0.09415968894717137
0.09478343257026249
0.09171254524914481
0.08950072422574148
0.09333763836457695
0.087562778073486
0.091164977595794
0.06900539019748272
0.0808020166324329
0.09859896849193601
0.09390231187305262
0.09317904572300933
0.09757838707376312
0.08651327426618916
0.08680849552053332
0.09455872004442213
0.09484422414406889
0.08775969874144199
0.09572292855500256
0.08988698078301806
0.06542689134272639
0.09708637268943958
0.09040743757332571
0.08967315160503324
0.08394596139522638
0.08902539014259762
0.09531492750849078
0.09688715425108997
0.09309940225219171
0.08868341522345248
0.09575980133323939
0.09718002270525883
0.08544522585810904
0.0865250466069178
0.09180730165573525
0.08685381276463551
0.09743308167678758
0.06082356350204414
0.08786577217240915
0.08898598200093649
0.08866851364968532
0.09869656843543238
0.07297959746121416
0.09876807080646695
0.09511335763007851
0.09257744099734956
0.08060976871936072
0.09666874813131364
0.09208546907923068
0.0922614628698754
0.09572769838803089
0.09400793266548764
0.09198343075077443
0.09447846354810473
0.09330551572103134
0.08849862836400724
0.08562851044305508
0.08762849155611785
0.09054614239401317
0.08950362173210469
0.09186215791357795
0.092779785021473
0.09399996390086614
0.0897775437623365
0.0969060757085944
0.09421117166014542
0.09068729953771326
0.08766993707679642
0.09020546307138394
0.08028550954772964
0.08093144903453245
0.09289574233935069
0.07953338785002402
0.09721477116811286
0.096282709224427
0.09610956990731406
0.09836600416817932
0.09303619832588736
0.09220090475975329
0.09484846759088222
0.08963004108068143
0.08380299496462376
0.08670092716786638
0.07957332557429538
0.06183090524927337
0.09613588302227115
0.09687214167849621
0.08846981857342716
0.0789042114499336
0.08457959180358014
0.09536974862679352
0.09707485806248103
0.09440972357868539
0.09399437768609242
0.0902602522641877
0.08604528175936321
0.08840756140375979
0.07836589170148153
0.0776474113731907
0.09298528960806418
0.09618907180680998
0.08613681797823987
0.0955002076644788
0.10005505690149205
0.09244476723508493
0.09406964527588087
0.0865530411633331
0.08884818684542152
0.09356269731804877
0.09269344455245093
0.09485426205661189
0.10014667313230392
0.09444906701628862
0.06023353295936165
0.09448623134001063
0.09215244475486856
0.09400812008862873
0.08862168412677453
0.08704641898549266
0.09686094932541006
0.08754613705239725
0.09533287413940295
0.088039866471816
0.09404367587660634
0.08217201637567793
0.09591807948455819
0.09426905335481027
0.09648639772836856
0.09425499596914558
0.07254017533423911
0.09217795419009853
0.09666896343984309
0.07591210149621543
0.09548172324859551
0.09589630107060958
0.09247110626366863
0.07843735846300808
0.07919942949119717
0.07690587475335454
0.0940909223302542
0.09548671451171088
0.09322080687419901
0.09277669904041369
0.0940683875201912
0.09101765264106984
0.09640845561298031
0.08808530224912275
0.09028182732415492
0.09538718319921184
0.09673650379445826
0.0887359096407805
0.09637083908025493
0.09053388657929558
0.09499230045614712
0.09010292463071179
0.10047027126399616
0.08889581995041071
0.0930645670639589
0.09175298190823586
0.07914044233526207
0.08713862974328193
0.0946116678923263
0.08612545964136299
0.08363622747106397
0.09127085370923246
0.09530977738222972
0.08623073547442264
0.09172583895580691
0.09039669337272402
0.08977967199783306
0.08373930316933885
0.09282959046770478
0.09268972387684217
0.06060426280937223
0.06683701541079673
0.09174655222386524
0.09522119828774243
0.07611250576686064
0.09218743160091457
0.0854952630647443
0.09240779130861895
0.09283951323332496
0.08495397837000766
0.09024762300237738
0.05982879124748928
0.09444195604629377
0.07301517463001311
0.07548717303314587
0.09524900011872632
0.09453495429456023
0.08433950189229662
0.09384075927367692
0.0941018358965217
0.09536145948914777
0.08763108623368149
0.08738917034336346
0.09646674618610201
0.08368492322519457
0.08949406718290236
0.09626353527215041
0.08593277113940179
0.08917297293319401
0.09093019842309288
0.08365003545994996
0.08401058373252746
0.08826477932786586
0.09411411404679318
0.0919651875643092
0.08250509732874976
0.06904585691630034
0.08491637577313255
0.09115322659201047
0.09295747974535322
0.08979616155029721
0.09504188742177579
0.09660033770294486
0.08233957944609972
0.08735764416788905
0.08330359898414658
0.09121781865214804
0.08549935178553816
0.09762140788436731
0.09430556084517182
0.08241030388873133
0.09209464233363439
0.08643483059340021
0.07888678127285968
0.0891180437054355
0.09512940208626393
0.08540688065036076
0.09018938076442423
0.0784281530004392
0.09073985086573719
0.09478747633380342
0.09890152855025854
0.09483893531101574
0.09035849748590875
0.08133538870503217
0.0985350295513379
0.08154468473292541
0.08451689287175022
0.09689084872128069
0.09391291581923218
0.0873595163780891
0.09087788708837218
0.09369049961710851
0.09197921360984117
0.08119442236416707
0.08001462575913829
0.0945443710918657
0.07961758409857254
0.0867681392663444
0.0922043228945967
0.0886072412414799
0.07646130296326893
0.09128760452014414
0.09723557868607785
0.09055817054153187
0.08394376915428804
0.09507303866809325
0.0855828309041944
0.09508275544358448
0.08994876469663646
0.08274194455623715
0.0986326587119696
0.10132105109816107
0.09217909318992701
0.09922993810804889
0.09139812668888926
0.09208712797481765
0.07150726069996263
0.09068937041241504
0.09009762568749426
0.10254935979343646
0.0977873290519732
0.08814744275540277
0.08244356933407908
0.09384867408660902
0.09499106833684781
0.09600306351649075
0.09500864537088337
0.08272415857502162
0.0750396539689636
0.09768737401484473
0.08670532024444497
0.09519834980591488
0.09119799508103808
0.09478287211512271
0.08343760363570565
0.08687967387420935
0.09558364538792301
0.07516303564882201
0.09261736494521614
0.09102222789150649
0.09383983437975219
0.0894622320852757
0.09425744436938882
0.0954306304908719
0.09592715328525933
0.08943937208923076
0.0769352314740868
0.09465050938372455
0.09235356615715792
0.09076516849483716
0.09122693247878953
0.08631908354613199
0.09726428651357699
0.09820719643611012
0.0957210174030194
0.09278366608844467
0.07272996514390953
0.08889778303360905
0.08522454805121149
0.09770816275841582
0.08970836604648166
0.09391171641486674
0.07097394005314353
0.09619342615986406
0.08144374018094427
0.08993530190874814
0.07786474269982051
0.0930128612645964
0.09553609894921683
0.09746062516815472
0.09387409537310598
0.09677832493125633
0.10041164397820009
0.09630394001606798
0.08475413786307613
0.0953364403399832
0.094123941613346
0.08982498630572539
0.08886387934731331
0.08380710251890987
0.09262115369663156
0.09417811663261927
0.10026010456522905
0.09685267496831283
0.10054974553403652
0.0867600843192564
0.08436026436578316
0.08162072166249187
0.09690668484183869
0.08898522990722313
0.09613681640383563
0.09520576464768177
0.08614813287204683
0.09286526518235846
0.08233289848580325
0.0835167836079822
0.07558385149462128
0.08905964775658419
0.09702860646198404
0.08229096184399083
0.08008110972159953
0.08767772996676816
0.08431317254543529
0.09045424585014507
0.08125175602712414
0.08865584287639755
0.09271902987021743
0.08897581961935577
0.092161641975616
0.09581015251086258
0.09825974346571008
0.08868682145582078
0.09023294283355957
0.08678375365417827
0.08603376046160854
0.07714077644457003
0.09552947530093152
0.09413447035271268
0.0916101660511504
0.06630325145608025
0.09265412449026882
0.09835629911623574
0.09623109690629725
0.09678777052873191
0.08984728597847083
0.08823338273374096
0.09757533347657091
0.0855246081748078
0.07771820912473208
0.09372878056842723
0.08836761835758367
0.08968698764694308
0.09341084942806946
0.07138256033592782
0.0865096566963622
0.09167568525189179
0.08758578647335097
0.09458673836234777
0.09761509151149901
0.09233707430949245
0.09246953693516315
0.08209710318747193
0.08881418425255913
0.07669788622884045
0.08786245669136793
0.09966868911997095
0.09053048687204175
0.09397812665765232
0.09249761685994151
0.08521142547213702
0.09461423440320238
0.08636473158259923
0.08880855739649383
0.08644665689182635
0.08810687991255975
0.08629802062166328
0.09285955066659596
0.07702017314664013
0.08902315453140541
0.0931872044231371
0.08957404871094969
0.08260387259733556
0.0899189587893128
0.09411288559363802
0.09539628362870652
0.096848810259435
0.08490237688197991
0.0942935616453498
0.08674530517657154
0.08865260426501588
0.093452328730774
0.07295902653404863
0.08048057846228177
0.09577686161062474
0.09272426021733797
0.09331688034644203
0.09370853235510701
0.09688329332224642
0.09837540397610156
0.07518626451550317
0.09629691144718885
0.08951000682102722
0.09657842499357196
0.0901613027899715
0.08505180696156266
0.09428750139043972
0.09710791816627726
0.09337576587283665
0.07889432369840452
0.09437475241173274
0.08892328724593629
0.072726034796984
0.09525659529039618
0.0898147946098898
0.08848925855889843
0.09523877551302617
0.08872027331968703
0.09063975041637383
0.0951862679462601
0.09443648513447389
0.08929725065913578
0.08945125829536106
0.08288154863431343
0.09318054524857597
0.08324647356035694
0.08760007334975044
0.0894546988317317
0.09238201848559456
0.09125498663232175
0.08728491306142926
0.095207992265609
0.08903613556896288
0.06773549640341373
0.08922930081757358
0.0944613363629233
0.09769015794974757
0.08841206540409557
0.08801328136194145
0.08794798974816412
0.09112840625445683
0.09248046320554329
0.07620596369917744
0.08540782421339435
0.08219690905919302
0.09585009435285496
0.08962183561884145
0.10055748897619281
0.09599782956006793
0.08751930752420121
0.09577956185394915
0.08060321504723332
0.0930313699152757
0.09512647813459249
0.08508251349499679
0.08722545117990095
0.08499676992393652
0.08160493022265496
0.09485495504864035
0.0827172663696007
0.08682388082898683
0.08530438173958174
0.07403598126550538
0.07862360807214648
0.08634324671684061
0.08857394568599834
0.09083839962990523
0.09360031012558927
0.0969281020590618
0.0898632120620811
0.0956069068874844
0.07954239378234672
0.09436651063767684
0.09408382851502127
0.08980291850673754
0.08884490308763374
0.0818947230127787
0.09525784033562056
0.08379014193407308
0.09137709984857882
0.08129889665122039
0.09537802269467373
0.08692613505661269
0.0939198017227604
0.0959283106225816
0.08691387350781772
0.09012275020895226
0.07626517421488879
0.08126019201107304
0.09186156916808315
0.08902162644777581
0.08725050669772567
0.08284033879988106
0.09419678319356653
0.09385557876217265
0.09882904408055118
0.09926859799837419
0.08493346529133043
0.07957432187577564
0.09130814296809699
0.06458364096998322
0.0907446167841539
0.09471202757096149
0.09474873049352578
0.09255929023133756
0.09472288212291316
0.089796291674817
0.07927522085775014
0.09107582363505626
0.09532099265263552
0.08997830237404371
0.09316274172750323
0.09500741857867935
0.09270610231325739
0.08522489299320846
0.09097635927098723
0.08946629007033528
0.08914183621232309
0.09601204586068586
0.09529903467041131
0.09427993184843145
0.09514602947829694
0.09500437593357955
0.09010005117286984
0.09035709502290663
0.09151513129839345
0.061132459126358125
0.09788107168646427
0.09571873744920169
0.09170388066647907
0.09499732193847205
0.08632069202047037
0.09540549545511684
0.08241700457042969
0.0889538674318093
0.08027698204298513
0.07996811907415853
0.09228419434760476
0.0924804665434869
0.08756035267284266
0.09279085939827557
0.087092267126773
0.08854785430829026
0.08841273263224429
0.09554269900644645
0.08602271715051577
0.09670877126668358
0.0810077114466351
0.09358807098946503
0.0778227094598763
0.08758459681336977
0.09213215069671044
0.09326453974238758
0.0804312841582122
0.09430089632067257
0.09308899917973787
0.08813683277051605
0.0780243807641046
0.0818483576614491
0.08854201881936802
0.09076598320885043
0.08952938230787101
0.08528299344606326
0.09285750349352132
0.09508032316450922
0.08846319453909594
0.0915350885688814
0.08452493881222048
0.0994548536811272

==> anc/HeisenbergRFC_J0.3pi_L5p0.04.dat <==
0.12788950832570048
0.13033497472780475
0.12238551189377693
0.11470114486286236
0.125368742803015
0.1285619813665515
0.12707914250980565
0.12091794389414548
0.13333028396140387
0.12209034378630253
0.12716719393633466
0.12288853082784007
0.12224047463848577
0.11316509349497254
0.12337925197608035
0.09145599211774064
0.108655230625875
0.11543329874404167
0.10444536490107316
0.1242023527667811
0.12071375774991067
0.12633665384840131
0.12611637007392915
0.12413843230267156
0.1163349083704212
0.13360916626342945
0.12479912523344616
0.11395084404643216
0.12634166037444827
0.10933281344515236
0.11967271436636534
0.11397988919828725
0.12330921252499882
0.11052444765730758
0.10275450725280517
0.11324697603265081
0.12216917733083342
0.12254829611019566
0.06769090207729139
0.10604254339323481
0.12461944476794443
0.12638031211012554
0.13307663854359064
0.11457815299822774
0.12602338823032186
0.12652916547926052
0.12430145531705165
0.09714176024375769
0.1335109337489723
0.13206145030303032
0.1300630532797907
0.12197211186943627
0.11537232623544709
0.11810654929619335
0.09942010431679627
0.11074991838546597
0.1210992946640067
0.12535689696817906
0.12951308089232844
0.1093947496390312
0.12837113257328525
0.1159926248288472
0.10596267445652371
0.11946800600088421
0.11238354873617638
0.12496220334033552
0.11851304447844281
0.11884166812740712
0.1271590798592365
0.12885610910931916
0.12910344917677818
0.12458620992873973
0.11944224012209988
0.12645165717104678
0.11206853857183768
0.10858549080652119
0.10675412630405728
0.11205063139792051
0.1121773202554664
0.10567558989795803
0.11927481108073433
0.11977523005086896
0.1263743361525208
0.10912397504253446
0.13107842184175275
0.12190577176929353
0.12389418133944932
0.1254153793399685
0.11268666694890285
0.11988887086237139
0.1194504061623551
0.1202785585771295
0.1168886316314921
0.12716653234251296
0.1252293262458027
0.12490124456505587
0.11836375739828674
0.12433149558044271
0.12093605053687699
0.1236636063361412
0.10846303153766437
0.07605758745199395
0.10382624768614267
0.11688758038695482
0.10415610202075136
0.12376761950472037
0.13221157266595557
0.12313780448992324
0.1295590375079388
0.1305529994706344
0.12744570839298913
0.11575747285213317
0.12585880541364342
0.11051984391750044
0.1231405570458658
0.11717917833490427
0.12427420466950292
0.1282300159440941
0.12263444931008098
0.11401317282610017
0.12424884316123855
0.12098518743495468
0.11991736593359131
0.0908350877587321
0.1229162991343541
0.11354208189749598
0.11375296671324038
0.121856932735762
0.1315236385754407
0.121528136650702
0.130148645698146
0.12045035169297238
0.13021999155099764
0.09942359265152766
0.12111381929402648
0.12776936639081773
0.11156548872786372
0.12494253419187162
0.11296465756815523
0.11699530225095438
0.11251915323176671
0.11807609340271914
0.11909542299342843
0.12929067594124077
0.12155838921102047
0.10591178569063077
0.12353682763026377
0.1292645150793481
0.1236627593589989
0.13190540682667481
0.12695115880525787
0.12080607808153994
0.12475299002617779
0.1017406116204917
0.12317971806541761
0.13342553537305685
0.12908492641276112
0.10459843328360065
0.11815119002734487
0.12297177733314643
0.13068048557586975
0.12353755368495917
0.12525509374890167
0.12833009487932923
0.12406795671511742
0.11365272446230619
0.11088688306235435
0.10954845475683513
0.06826787715687838
0.12464006803910585
0.12561592605693397
0.13181198397527516
0.11515816145263494
0.12592089531395467
0.1073246359523565
0.1303897246117348
0.12538504718188395
0.12292814869976687
0.11242180461873666
0.10414705651632619
0.11907199641975219
0.11838365473086668
0.12044561049281943
0.11638730828856603
0.1287479353372745
0.10907807253405041
0.12687042263934592
0.11918759782701781
0.10807105913869937
0.12083034381063361
0.1206224732688116
0.1226644966652545
0.13002766194992474
0.130268278192765
0.10683184396936088
0.12120637475334128
0.12100415153247952
0.11497261351816294
0.1281274132392058
0.11183376443920331
0.09623304670463408
0.11583246117775729
0.10691314224814384
0.12607033016751115
0.12400323558840196
0.09073627032503073
0.0920190734307334
0.11803369325612835
0.13412849410584177
0.11791012748823466
0.12933590862385924
0.1285409283407342
0.10927445731840672
0.12345072805422568
0.12777294821821064
0.12197150481753727
0.12368064636750695
0.11756679116187574
0.12580232280822626
0.12038609634487969
0.11449719365464396
0.12716084133319977
0.10690007686646928
0.12394430516683491
0.11758376944108186
0.115982613800195
0.12286469167325993
0.11677443554039478
0.12511312183763285
0.10451863599175108
0.11463005769446574
0.12117563041896524
0.1131908305190899
0.11854540596647092
0.11821889281257818
0.12740519085072044
0.11124973649429246
0.10433196981046473
0.1264402198556176
0.12330586238879863
0.12738435697762107
0.13517769916590483
0.12521927114799686
0.12862643296492035
0.12877708378181701
0.11345409092642414
0.11499512604536342
0.11994282460565539
0.12541171994067987
0.12824146181225796
0.10967183191617849
0.1014819018076618
0.13015392097346865
0.1099500371167303
0.1258708520375134
0.13224683361265327
0.10791940620609587
0.12160903338257528
0.11575059328409158
0.12822544404674002
0.0949657683277675
0.12103519665831165
0.1231564758168527
0.12563750468813548
0.12534923888514066
0.11428210601548312
0.12187016368899814
0.12323098948629725
0.12586692373276515
0.11786815680963968
0.12186380156111797
0.12013440090957525
0.12355633044684952
0.11483006521761255
0.12385491745273972
0.13041695612673193
0.09185041669366184
0.11882644303770738
0.13408337138706033
0.12480407997961213
0.08576655144134265
0.12211925789991956
0.12830579186237
0.1102739820903049
0.11183754055143154
0.10294105793964024
0.12818911076119643
0.12469521361075232
0.10948627283893583
0.12480671693648107
0.12844566929280057
0.12581675719302335
0.12455806049704737
0.11616634127859266
0.12725783299855464
0.12464474827266442
0.12065424803028665
0.12192068102247255
0.09533052645307959
0.12524225980331963
0.10664639724401184
0.12072371931829198
0.10916379574890207
0.13167947945599298
0.12951455474835152
0.07809403382304904
0.12646502335104154
0.1210191559005685
0.12556731083517408
0.12696083841246183
0.1355188236989801
0.10829257990894166
0.12181703947932657
0.10775360069707543
0.1169482902261223
0.12401173204021507
0.12800899841558228
0.11554015222520253
0.10883666372134884
0.10829710078033246
0.11715163947989986
0.1300350966067374
0.10248704776383273
0.11146201087076028
0.11971969320254942
0.1253058582691951
0.10681484893239385
0.12462530553042989
0.10830970773088057
0.1059482875697816
0.13056470225723021
0.12807562535948663
0.09861628274223735
0.12668888532798606
0.11434815279722463
0.11664364075531809
0.13008565528466975
0.11578831698398731
0.1271798285893809
0.11036757041167651
0.13002971966570784
0.12871121053261045
0.12106496959078274
0.11213329883428196
0.1147114977806559
0.09756355476495097
0.12715153479085722
0.12068951090950604
0.09285055153135419
0.12983159283422457
0.1178380942635426
0.11527679817325802
0.12956941492786123
0.12608909657343997
0.10621019776172531
0.12903904385457501
0.11933177272680293
0.12954041963139212
0.12794239349391148
0.07876467163244204
0.1145065735167776
0.12357761331509867
0.11273934988021278
0.09471107947578619
0.10717349835801289
0.12433529110969205
0.11620921924693439
0.11106493170023758
0.08456953682852598
0.09941538499122927
0.11735306128949625
0.12628932163343481
0.11547274207587761
0.12411742069159086
0.1227698560444836
0.127560118363939
0.12076567306054908
0.10847500924499358
0.12263232537991041
0.11975754940083333
0.09469635690153339
0.12055614285930062
0.09789376850128884
0.12293485274274106
0.11526739471291682
0.12448690691791825
0.10429018965370121
0.12239573678382372
0.1227559522638809
0.11647124019783767
0.11630436101219269
0.1222337314451398
0.11206899329261683
0.12811619899914634
0.07831776033326851
0.09219538609214806
0.11506325429122541
0.09545144925956622
0.1291221659192114
0.1263739381556454
0.13406186210839727
0.09993120919319196
0.08241080517956359
0.1068463697293824
0.10797790862001157
0.12654885470846872
0.11868695993950847
0.12498817757877302
0.13194501670693573
0.12083704963260741
0.12835673789335314
0.11501762383311856
0.12470030824453243
0.11601863541627615
0.1252519070477526
0.10614214737321352
0.12254364563648847
0.10486913473474559
0.1326884997829611
0.1146516739240967
0.11288138846431274
0.12642381619159812
0.12052649543194453
0.12028010598506285
0.1334307488782613
0.1284893220846755
0.1339871855320053
0.10589496115761023
0.11882889714364923
0.12733987802715802
0.12823303143115533
0.12429155431303059
0.12244300807704789
0.12370132771120257
0.12525133575369063
0.13094419817930314
0.10744342872346746
0.13050318378796094
0.09951823677491498
0.111605507688498
0.1309703527497442
0.13171595898050958
0.1005267551772982
0.11411451929776212
0.1269082217169978
0.116172421919504
0.11996063906997151
0.10648526286661981
0.10977987978449395
0.11446943385705416
0.12433969204068533
0.10179012439841112
0.1257833921083725
0.12645254207604664
0.0722584746066319
0.12499598023038691
0.13041042867448538
0.12291290000279066
0.12863559065221708
0.11962093246333062
0.1277431378106412
0.1287889935988159
0.10757344564488866
0.11697857703211915
0.11684002747246017
0.1308820353225397
0.07404699519842053
0.1104360938881536
0.11502798297590928
0.12250511649008551
0.12111021197303881
0.12376446141696511
0.12468625639652622
0.10397430119912986
0.11813193481635113
0.11421748628246703
0.1285979510996081
0.11654081203715165
0.10837305052139165
0.12239470732923412
0.12363309158320321
0.12440567252421306
0.1299106164678539
0.11932874346001134
0.12874114621462282
0.10756751658242363
0.12767295829960978
0.10458796696263084
0.12420637715583946
0.12678655939688913
0.08712567660097591
0.13008846490951276
0.12204735906272193
0.13039343712767462
0.11478044546267843
0.12248836609236778
0.13027448329001093
0.12418511517017587
0.11950243813365737
0.09755920791177596
0.1260446037403977
0.06635280078847515
0.12313301739672995
0.10856026539771033
0.11604272082506308
0.1240238335378319
0.11523185924224814
0.12078068182612355
0.12165073527061476
0.12135638271485259
0.10908814533210826
0.10127857908138611
0.12240568438768053
0.11592185702282568
0.11159941802300616
0.11243799904202974
0.1284192191484272
0.12684384788064085
0.12212489748717809
0.12194046950798669
0.1280625479014291
0.12405222769361945
0.09977519833022112
0.1179276518919992
0.10721754235943189
0.12988438745980774
0.1073817134210839
0.12485518177129601
0.12581128158529084
0.10837823174603421
0.11986584478950933
0.1309961013917965
0.13387060256665742
0.1040594170203927
0.11289242464473616
0.1310532515544249
0.12964797779057058
0.12872475950940745
0.12272570507734473
0.12386059503077955
0.12597207367350555
0.07581782368471954
0.11737737195675808
0.11450768784629937
0.12687469175210128
0.12035652682328618
0.13102299792402403
0.12874680241750297
0.12383696356587641
0.09952170657104774
0.11798580169249927
0.11687476439980238
0.12958469376863258
0.11587619369255123
0.12757807439663846
0.11878618791678928
0.11762161501842441
0.12599080226942583
0.12169972264018368
0.11543074463595838
0.12060433572545233
0.1305966049248967
0.1150071937320763
0.12028661860592302
0.1195400409007115
0.13077017329299934
0.12500254715908055
0.12958970636222159
0.12530921093169473
0.10299912067984858
0.12952677026397735
0.1257071136231711
0.11417792484413698
0.12041057285336723
0.11550634345559212
0.09241730640245946
0.11777911879908803
0.1247826861653734
0.1318751616811082
0.13007944170205624
0.12419859837856484
0.12270372156831594
0.12034714084062093
0.1269220854797124
0.12263704370659945
0.11461230918591439
0.11899022398638451
0.11369629539178691
0.1269367068015597
0.11735574257603909
0.12718223254564234
0.11026562719054815
0.1017666340062593
0.12841947690502362
0.10622144557226623
0.13182696685250953
0.11936570486121374
0.11669652946451425
0.0820314170493132
0.0792935578081158
0.1254591624722157
0.12927666168918014
0.11526408469190945
0.11788732059712098
0.11186044366988329
0.1204169254310106
0.12114436166027504
0.12758556155892048
0.09882272648316764
0.12139765724972404
0.12851248440206162
0.12500429112732012
0.12568906987877
0.1151807410273113
0.13290253773302305
0.12460747570690342
0.12196538831827479
0.13351210483044695
0.11204824209841707
0.11398290214984454
0.12779221230988527
0.12896977310288693
0.12175937167412944
0.09397542316898365
0.1262306884815002
0.12561819256734383
0.12471362274968077
0.13505241109996602
0.124638387119657
0.12168264170317517
0.12880064013440382
0.127684870504564
0.13018229386525385
0.1258907995619873
0.12679918139825896
0.1305939788994449
0.11546216601129349
0.12439124021030898
0.13260169030432958
0.11621365958393101
0.11032168584526804
0.11822149431360962
0.09632083143489927
0.12542392340703715
0.12165053586222421
0.07675685585786156
0.11346057495385448
0.12102198371690187
0.1228934278852787
0.10460293076978368
0.11704474551486953
0.12343853989415751
0.1127723933557488
0.12554951627392555
0.08212905991340086
0.12122124819603934
0.08594046449250552
0.12443046188235635
0.10649249461357692
0.1125994449981696
0.09994374191676413
0.11191827350433228
0.12588870661034718
0.12601973577663325
0.11874931864024241
0.12670479086489808
0.13014909322995827
0.07295191085305007
0.12428784723450413
0.12168697266537534
0.1272313044067814
0.11161243271034392
0.1246811665048918
0.11733236634831921
0.08824604543719974
0.11657568320237241
0.12884396490138977
0.12311340695121574
0.12349826885963067
0.12274236243400981
0.12383091045318903
0.12406024692645304
0.12162982453097591
0.11416208680807977
0.11012934906335366
0.12680826639200377
0.10476642857142146
0.12094806035718207
0.12638337581469225
0.11594743287763051
0.12236234395870325
0.1230287399444872
0.10344259651399412
0.12856122782494117
0.12479863249338982
0.1182284292664409
0.12796868392645802
0.11965122805195158
0.12176933599585388
0.12481341400490187
0.11719849793591626
0.11191841292102135
0.0998078545253611
0.1260603458286464
0.12168749953378459
0.10084402046964944
0.12141307394575503
0.11135963160412923
0.12110642119182681
0.12496230647132839
0.12248333520410022
0.11643925091972161
0.1267576807215221
0.12587427974117132
0.11653856931661524
0.12402361271159437
0.1276819684031257
0.1099917172589324
0.11873202877934601
0.1253020975786719
0.12136059768301198
0.12965232474273905
0.1254074750707225
0.13015181145019014
0.12188909728265977
0.12091999825451469
0.1176138823770431
0.11431971236424411
0.1288681073971501
0.11859114195215488
0.12372983267740284
0.12299265346409478
0.12724218564530043
0.1225223651758987
0.12036150911518016
0.11142891712278762
0.12410447607120205
0.13480914532185023
0.11938851866420491
0.11652636668619434
0.11898128085170523
0.11295572228991163
0.12742217703204853
0.12049809120383054
0.12233924031546942
0.12405759125545655
0.10871662386895496
0.11922243906363339
0.10309332655246699
0.12188197677150868
0.13124825632856868
0.10860050176307139
0.11904217800399956
0.12004208572658034
0.11399525098156477
0.11739986177405348
0.11921333248064168
0.12721361986478188
0.13225268891966538
0.11625109258809682
0.1295594528625822
0.12266592926931695
0.12419598054322603
0.1297063182910114
0.12534894544700456
0.12125102920548113
0.11956914358833996
0.1280814030392174
0.1293685217795309
0.11594202383970156
0.1240397718841178
0.12112392389564368
0.11599455248440942
0.11759809549663988
0.08432246046343803
0.10690872419954267
0.13045567587917953
0.1239389127703728
0.12552468263668773
0.1252370219221196
0.11572642491404349
0.1259524534471293
0.10393355095515404
0.11484334378190429
0.10540200286968135
0.12545597276582443
0.1271763181522089
0.11945716500466953
0.13485949404971415
0.12932771438960444
0.1285894719031642
0.10580707950285642
0.12073070509800332
0.10979416573323635
0.12761525231068263
0.12461457488050784
0.08120559765980549
0.12537713874877096
0.13143052737141428
0.1329350415868654
0.1300487512164766
0.09252566630667781
0.08508890847303906
0.12993492671486984
0.06438933446152623
0.12670364945729864
0.11738179310557495
0.11697283266296252
0.11526305180282957
0.13163648030142786
0.13391266517733377
0.11615042905869334
0.12501538329808204
0.11643717238284282
0.12493947500165983
0.11011620061100569
0.12850105114274707
0.10518562240876846
0.1258848965552144
0.11104880455358734
0.12887726949446232
0.10435101101070242
0.12805243631212315
0.11292848136199202
0.11899456687993246
0.12445438036139295
0.12882202235222662
0.09024720036692031
0.12158280067665576
0.1285609871772703
0.11654124303318417
0.13432355456751632
0.13039251095842555
0.12153907279888473
0.1282968403385622
0.12166843911393067
0.12223285740682513
0.12781439057607832
0.13082110329695365
0.08255052215402195
0.10692851331249413
0.12318979822502724
0.09052165245442463
0.12136593712445286
0.11534754260968968
0.11659593422567213
0.11167553828656228
0.1301230325495315
0.09882984390526281
0.09830859840502919
0.13207565109309918
0.13069496455976548
0.13195483664830776
0.11027498684627307
0.11313226368380987
0.09694991332071586
0.11590390825778638
0.12218241797042073
0.11156466482484857
0.09260412087616261
0.12606818865076533
0.11114622825904734
0.12024601002929784
0.11969717078932351
0.12704788434554845
0.11923541607388527
0.13483768963788859
0.1288529117464669
0.12795919292151378
0.12763687195276077
0.12954909079399893
0.11073974478260168
0.11810054273292699
0.12578167469115306
0.12220437327567804
0.126495385326638
0.12578522475613702
0.12483357631287881
0.1286989815958927
0.12909446315514922
0.13129864153511417
0.12747864769279846
0.12245427847167799
0.12692737514565738
0.09867893658738003
0.12439168958475796
0.129568123531784
0.10648562792136596
0.12858520403628007
0.1287246128247591
0.1119187815741602
0.11936668999884037
0.10575950557320624
0.09226143706892986
0.11161446098188481
0.12767539867530067
0.10853774142576966
0.10474806285258671
0.11418665283754512
0.11504488295943759
0.12142089635664927
0.12250242990170557
0.13019281901595148
0.12434163081950872
0.12368938039132728
0.10939092497950427
0.11543142851946339
0.12572249164906693
0.12831446636551186
0.12589946838587157
0.12275715320411483
0.12755321327653524
0.09783513097861402
0.13078003056140822
0.09575628734167857
0.11710262241165699
0.12407731998166997
0.12690077057532848
0.09599904015617615
0.1175839739382432
0.1217346292354394
0.12948841703162406
0.12457006499237479
0.11223137566381479
0.12654459577079608
0.11357661231993388
0.11479438131315711
0.11451283850235261
0.10652175575351563
0.12652377593748185
0.10810921939415523
0.12783636940677148
0.1227496484664255
0.11134429328479432
0.1066481137951862
0.12572872367869228
0.12009175009680993
0.10917245181529343
0.1304797433760763
0.12208601554061134
0.12839855370570938
0.1052919581815214
0.1265471735870002
0.12987202829325964
0.12309149518629692
0.11592987458815059
0.11026421571138001
0.12307415909778517
0.10713171872675864
0.10197164814531608
0.11641265674279873
0.10929536119298928
0.12218342515862189
0.12326277118095813
0.12171956335346391
0.12248879344142975
0.12224932116313092
0.11510007667292697
0.12357985103901864
0.11559425601825388
0.12977139054234785
0.0922567544573923
0.11457152094534756
0.12999772959066758
0.12343071530883154
0.11938293628201196
0.1140682408374964
0.1309164746779338
0.10845162892016978
0.11973792101153691
0.12178123653166649
0.12377418019750522
0.1321307374169532
0.1232359304344039
0.11189066244678529
0.11540646303369616
0.11307284708051832
0.13187478381490803
0.11768165895395857
0.12600866058521487
0.1237291715492709
0.12065941564673735
0.12261563676340588
0.08523395812784121
0.13056726178743974
0.11847508530765692
0.11508979620563428
0.12269641351398414
0.12328680468699758
0.11184132024112699
0.12451284228499536
0.13142128760557606
0.1215318604192351
0.12460761414362705
0.12354892894913418
0.11790798330477659
0.12734620084302484
0.1284064977636239
0.10997330773226578
0.11247136386217817
0.1265908434078555
0.12284570556679163
0.13023999163410058
0.12128833591233114
0.12321930324893557
0.12350721865903858
0.09087135153321158
0.10940821285725372
0.1266371554687899
0.12590104908010957
0.1283072027757836
0.12597925095983142
0.1156451752940361
0.11987796801034992
0.12907010107960298
0.11960101391938316
0.11925546861009731
0.11352442713547503
0.11647075415144971
0.12714844186131424
0.11368253209149354
0.12586931643180535
0.1093206449686526
0.12199156515385394
0.12691593394555067
0.12457624688550228
0.11197664357366321
0.11266142793472819
0.12852312019209244
0.12798168682901825
0.12628645242495332
0.12754595665602173
0.10833045241893836
0.10975078118810955
0.12716531981306928
0.11305495475534282
0.1094242875303242
0.11853670974191727
0.10099972546697511
0.12690323091634087
0.1033876981397356
0.12370260595377663
0.12614587025920715
0.08615430281402697
0.12110423756525235
0.08895580047336774
0.12483364752285928
0.11684496903083176
0.09696978170498267
0.12793160915414603
0.13078649919295146
0.12079826703051094
0.12081263534701452
0.12786374298695247
0.11422397603226975
0.1307666181998467
0.11437697532961437
0.11751553300872022
0.1182034949460916
0.12407430949528664
0.1283756333984495
0.1252050448146212
0.11244969934083617
0.12067676296774525
0.12103283964872724
0.12817359498890668
0.13098141675966551
0.12271065600793231
0.12959600765833756
0.1251162558843499
0.1275333932702657
0.12396126255899281
0.10890490000298646
0.1239065505080698
0.13106457037561609
0.1211868361617771
0.12528278521601216
0.10669262039147745
0.12576677890683516
0.1250238770846191
0.12402337421596867
0.125373603053299
0.11217477433030466
0.1303971664564972
0.09840248989279828
0.1233361815362786
0.11688508410526714
0.10149090985897413
0.11262957852218614
0.12866546861562586
0.12163199026002376
0.11799523068292042
0.11049952111390762
0.12537138654945082
0.128367770488596
0.13143013198355347
0.11199932179730746
0.12650699995679432
0.11582335632852776
0.12826513001453227
0.1136028260890906
0.11782094408713359
0.11453209071174718
0.12183140351586277
0.1271067060212741
0.12122488657129236
0.12269718270315508
0.12865479617928022
0.11555655486380596
0.09741016807419173
0.1209261837485195
0.13162377633116523
0.12773566923558732
0.10492033001385735
0.10610740116589293
0.11878470079849351
0.10331309938348862
0.10914086017416454
0.10744709996649703
0.10970240500229266
0.12434022202153816
0.11794879255166797
0.11484563697784203
0.10565064082705432
0.11638970714611208
0.129998399454242
0.12934540346941256
0.12467098896525634
0.10264296172060931
0.12703942448033198
0.11252576036755503
0.12199924192361243
0.11414246127194783
0.13127298556417746
0.1280918677725921
0.11214591306189947
0.12325780176213824
0.09419878971953154
0.12783426652424823
0.11672779713764593
0.1059368725497913
0.10891403906017579
0.12103606138641104
0.1158902405332954
0.1300251330563808
0.0993534169820973
0.1326662250866922
0.09394481889815383
0.10639513895918461
0.12239052234183553
0.11460308716571667
0.11393776752966815
0.12776362308983358
0.11921874757180195
0.12167689317822047
0.1088610401861248
0.11566867854808728
0.12064664138422528
0.12018957397085389
0.1265703307846165
0.12284189109750296
0.1222543648117065
0.13106192287835278
0.12293582880684616
0.12127343159504243
0.12765587749057358
0.11381615162781987
0.1254223129806022
0.0938350962228202
0.12267843749121458
0.12361921805848543
0.12197906625421254
0.09701385681292354
0.1084576918196689
0.11348135434320182
0.12169191143340038
0.09957292150452791
0.10628002162786407
0.12766957180903188
0.12496909887562771
0.1301775571274472
0.12473294098060926
0.11532081153686495
0.11921459157601905
0.11327880768838772
0.10154320958127844
0.13213170044132652
0.12098945834452304
0.133195476773654
0.10978369392709314
0.12565861778742762
0.127209662498333
0.09768383137440939
0.10445934183174715
0.11312835589068357
0.11743059923808297
0.12541870162081958
0.11361643357043648
0.11879584651065858
0.13467741997982288
0.11965224908640419
0.12807784872782274
0.10246558749968829
0.11565316086443808
0.11182761004975338
0.11092471749877617
0.11848281311106636
0.11038032229460115
0.11320919166962788
0.12498568646086693
0.1300308921945232
0.12734031051369715
0.11132752442634432
0.1114770359342782
0.12007813124131987
0.12266787207591152
0.10615989185278851
0.1180751376934886
0.12096312016854567
0.11614233144247088
0.11708577109934198
0.12915262035278452
0.09739784298584438
0.133876424621777
0.1157385482421651
0.1213946242114394
0.13065970146128367
0.10136333509992727
0.11347779616490136
0.11624275978055794
0.11619134527320911
0.10207374621109494
0.12457611728465642
0.10640532964641655
0.12857231017663284
0.1080530364709676
0.1223951404786813
0.12333592702981994
0.11369735844828717
0.1288407250928305
0.11543800454912698
0.10527529435855877
0.13279396379588593
0.1276898770023355
0.12601545964887378
0.12134091396577905
0.12371227921654253
0.1260448953586468
0.12589370323066768
0.13013868378663718
0.11404345956622486
0.12350473422945539
0.12562688448081433
0.13004125865170027
0.12891608767172705
0.12523505681716499
0.13309462537420186
0.12564227819804347
0.11719377740873534
0.12766961146468336
0.12132173186623041
0.12693787141361046
0.1281500088769149
0.11587837761243314
0.09821247356480689
0.08904508192350974
0.11898367524718433
0.09610055484037901
0.11737859868508946
0.12395762873107968
0.11886022967652644
0.12250599246010542
0.10456862626657991
0.13087372760211538
0.08938734341786944
0.12463791452670638
0.12677473595834618
0.1275231700197665
0.1208123407090047
0.11466924171820564
0.1334641562021177
0.12731330500073398
0.1198004731526536
0.10751469581176587
0.12246192190496613
0.12344381742394159
0.11751407341047593
0.1152532663785403
0.12602331366534994
0.11221330070703808
0.11548359939306994
0.11617183210409744
0.12568282920985632
0.10837772525271226
0.13086472656856657
0.11532277081495218
0.11967049148721164
0.12392742451103105
0.12594395987243645
0.12450158071130749
0.11709104098537063
0.13020987965503086
0.11540128540554723
0.12240061051515864
0.13075845129024166
0.0667665746058225
0.12276027852482344
0.1165312295513371
0.11828943053155615
0.11713169261432867
0.11458504790020962
0.13086993652132564
0.10932345547565557
0.11477820256954321
0.13080603748994948
0.11496565320546
0.10765904832206259
0.10470281340223356
0.11622245116054772
0.12810501799220428
0.12401083656594102
0.1239608878385445
0.13059410602035051
0.12146398487681438
0.10749240338860161
0.12770640397127156
0.12845915683521686
0.11546618335699105
0.11590140588063366
0.08899310429554719
0.11502241340837727
0.12566174145917533
0.09959413550500497
0.1156256022505848
0.1237995123454457
0.11136736159855863
0.12352022811887903
0.11972665123569423
0.11913213751247677
0.12083166776380524
0.11680829251853701
0.11374378106304751
0.1255753116473086
0.09505244776632799
0.09620663760827701
0.11509891674741839
0.11210505236957415
0.11504123231481826
0.11542870674035634
0.12386691460465704
0.12122389898595094
0.09776522289938391
0.11278988710051062
0.12148750524462068
0.11450728147742445
0.1288835668149354
0.1185034494735425
0.11565044275871708
0.12625584900833206
0.12630783290559003
0.12600152809008222
0.11127377040633335
0.13108203326865842
0.13116604619951902
0.12252157766610022
0.11876482874140032
0.12120542895829121
0.11801755151846177
0.12688996622487503
0.12934997490840927
0.11579189430516229
0.11463937799941804
0.1142045625729435
0.12645028627041316
0.11905937071950722
0.11207972497337004
0.12476816835570144
0.11217394029203137
0.10521975071956538
0.11390346772216829
0.10315951219192288
0.12825101357432137
0.12290604508462351
0.08153487691109712
0.09172771250745858
0.1295378218466756
0.11298385460340302
0.12970555308054638
0.10761849234800194
0.12135173466408836
0.13106058630008716
0.11844318024029789
0.12025756199595213
0.12183927548502899
0.1179003930368007
0.12355989930506307
0.12359596481014225
0.119971398107847
0.1154478962260598
0.09240233723917844
0.1265708471327734
0.11937345787895531
0.1237588734996692
0.08612768601242295
0.13123828934656692
0.11403360675659224
0.12826227887472436
0.1216754162450277
0.1212956010922498
0.12496989193595293
0.1177640777068446
0.11320683704165141
0.12979673145948187
0.12044885347155528
0.12701519430572106
0.13022090812695847
0.12397230271200795
0.12475773851830171
0.0912997272123774
0.1250128024139212
0.13084086614576892
0.13254556123398128
0.11279920533787226
0.12645201087011104
0.11410087688154547
0.11529179531106133
0.12743985322343082
0.10336440869733719
0.13310720336873527
0.11496265678806923
0.11997842866737038
0.12967393663731702
0.12250071059298098
0.0982541841228668
0.1240356654581273
0.12498520444998326
0.1222181987398787
0.1303255345754991
0.12482050726290815
0.0925146079232159
0.1271518002876445
0.10793547899129803
0.10208879089542774
0.11500271554035235
0.11001709591659872
0.11435809170037084
0.09619581462920881
0.12296116760083664
0.10569583762165609
0.10588648558798984
0.096667051357129
0.11526442222059245
0.10612351559793776
0.10948179126848426
0.12083087020771047
0.11141397465694185
0.10262553989019246
0.12311921585451009
0.1170869057169765
0.12629862488988314
0.12648592562138966
0.11819570859471279
0.12931815142244193
0.11933749957042873
0.11363302435766497
0.09876805676263894
0.1157011758023855
0.1218573545456975
0.09283178452032752
0.11989930459371473
0.12257037151124349
0.12309891239615751
0.11396679024394407
0.10353597002026592
0.11918975934449187
0.10192143840977717
0.11727059548850888
0.10707021261922187
0.09353503924945696
0.1313089264437893
0.13604851106833724
0.12632216798931492
0.12253249867572066
0.08990151429399622
0.1190083628234441
0.11457442330834891
0.11375311062484762
0.1290488680271732
0.12591662813062487
0.12265468693238492
0.12413276709160964
0.12573971711862023
0.13139701469635642
0.10029219794444008
0.12050067060463668
0.12859442671578705
0.11979276597949046
0.10481695826852523
0.12371862463177884
0.12902969064574515
0.12902434370928206
0.11619192892367541
0.1317597711548648
0.11895971482854899
0.1013642637672309
0.1235714571648653
0.11032472173774459
0.11989947910889077
0.11929967707665526
0.12080466012102019
0.12764126014773425
0.12322870279260076
0.11668785435413184
0.12386902218096058
0.12015427520110844
0.0793231718747835
0.11543989076260525
0.10929799504961807
0.11270420565792155
0.11953781325690913
0.1225100506145988
0.10006574936369998
0.1113931013649545
0.11156373533910563
0.1292880942366931
0.11325566528425578
0.12562766061581263
0.12242682580924694
0.11603746148148501
0.11920728903877129
0.11911987151946514
0.11168119556817588
0.13028687188726626
0.1251503722047217
0.12286036565814278
0.12976439917846466
0.1083003171640263
0.13038864711056616
0.12586326320895636
0.12074752102214693
0.11981724622038838
0.13100632093294928
0.13028551266275729
0.11541825498089307
0.1279567088550256
0.1291081285780846
0.12751637697800564
0.10798147035290763
0.1221089105109302
0.10342624899992016
0.10900544613578163
0.09690109027851027
0.1319878698008835
0.07854564504376026
0.12785550149306912
0.1150056505580477
0.1112571181069912
0.1246114670920465
0.12148156283102997
0.11874446275028216
0.12144732250147004
0.13264478236310406
0.1186398420901573
0.12167663878846159
0.1050587192826969
0.12170311811275092
0.11630572177900812
0.12172836187480275
0.09791439834731143
0.13093120882586892
0.12610649320164077
0.12631932300408016
0.1249935395574527
0.12223831835778577
0.13124079203437986
0.10399920718630105
0.11393409148770743
0.11579370407550758
0.11451852247150372
0.10789086536126563
0.12732938148342643
0.1304897219790169
0.11619508379753712
0.13374187305724325
0.12343643265412642
0.12178531411889666
0.12336510340498699
0.12396618513672837
0.12507774814611783
0.11631745612143904
0.1267484921182605
0.12528085704276554
0.12438098894937923
0.10734864127414227
0.1042400447517026
0.11232844124466716
0.10934223892775927
0.1278684954719434
0.11977769577065112
0.12372703845744533
0.12444860546711838
0.1294252553934875
0.11580069496606525
0.12206063851914319
0.12793968763813998
0.13031340217153653
0.1194915091138525
0.11951168594494312
0.11298801885912658
0.13236904393627055
0.1269649250764588
0.11811869548150718
0.1253230815003264
0.12852180533180824
0.12281286093804761
0.10763952435367714
0.11507893886748544
0.1178283082002498
0.09838154109002763
0.12581753089997458
0.1196720937927945
0.12567224765160565
0.12068420367378953
0.11558934624437842
0.1296755172313421
0.11030174910534397
0.10820038235647057
0.11796322381193713
0.11345927638957365
0.1122057745138216
0.10397241341138813
0.11655255231208782
0.1198316180495228
0.12684754873148005
0.12405800311521596
0.12655217943817004
0.12209394509263286
0.1191607079319296
0.1228941632518865
0.1263145717845097
0.12491194842391456
0.12767563202415366
0.1255853401122251
0.1097018279495309
0.11545464666319287
0.12016323864688033
0.12484298724075482
0.12771639969011717
0.1314262988205746
0.13133057250719285
0.09966369240777628
0.11379065907775224
0.11959110476310085
0.12716052205305997
0.12829190578103755
0.12032915194813838
0.11070878259015096
0.12444723023757231
0.07214929752962451
0.10286420811566888
0.12543591733187345
0.12316381009006358
0.12362978108868714
0.11132134452278432
0.12868710218081944
0.1279643737343142
0.13100874099181645
0.12477429913193419
0.12813943982788958
0.12484722122823903
0.1295562729668766
0.12430309720858342
0.12528780545068588
0.11872244826693365
0.11528365021626161
0.12170153083725752
0.1184160733409428
0.12538406659584822
0.12198198456690558
0.1321821488056876
0.1118166018772306
0.12372033305165131
0.12985203087179867
0.11762411919636477
0.12619157024283936
0.12026479288363644
0.10881966711652591
0.11099390303578803
0.1163882458099109
0.1058018888139568
0.1190912272800814
0.12379738720795846
0.12152420872918487
0.12129544887848831
0.12816090887285472
0.10567287246333389
0.12787835750174023
0.12368461316786943
0.10760351607130642
0.10997247767734625
0.12634831924214382
0.12244221653519949
0.11342356876519431
0.12301951513877868
0.0948833890615586
0.10353096275309856
0.12183284237818806
0.11269424992401575
0.11717805059960443
0.127119105678306
0.11955182555129397
0.12677412829592316
0.10700594795527538
0.12389892516196485
0.12387191607767221
0.13139418877029604
0.11392181874537544
0.12475240027042882
0.1139313326416131
0.12092728491102919
0.12991767398521586
0.1316874248211759
0.12833689993715167
0.11501189523943119
0.1200608155106754
0.12842803539299555
0.11853796270726472
0.11274434361002021
0.10693069048063057
0.12350682003402788
0.12501202144502505
0.12041662304289191
0.12473204006261901
0.12897931149417116
0.1227730207937247
0.10661687178193915
0.11343099488245315
0.0945981637443886
0.08335099927307958
0.09968111101106844
0.12047532780441403
0.12469280628104112
0.12909785200947074
0.08444787580344272
0.12443206379814056
0.12763032387716608
0.12228247624262391
0.12284053620457883
0.12413639617517065
0.12764490422843686
0.12879326376363204
0.12056663081503173
0.13113176785777395
0.12915528420599
0.129274380378653
0.12453274018583331
0.12808390789500473
0.09094961013986667
0.12527874823249296
0.12784318174644207
0.10926770485682531
0.1220969022088769
0.1034916272941064
0.11375189354674885
0.1225291338061377
0.12820006704325299
0.11890932429391952
0.12061160072838477
0.10566680302020427
0.12544083377457582
0.11607319725737338
0.12884486303364032
0.09240481167648541
0.10788326972012095
0.11298901111293237
0.12455034793437493
0.10428556761001634
0.1295703814999263
0.12048588995969549
0.12423355761216379
0.12222404169512478
0.12683488924482925
0.12012911631397237
0.12030487226601545
0.11798019355442269
0.12263341838369993
0.12542617764871153
0.12717856895222002
0.09866934019998956
0.12830472622610195
0.12376531091798168
0.12788074791763626
0.12496017692312274
0.12260130234416146
0.12758465242400768
0.12660444948658472
0.10532868679648602
0.1183910094014746
0.08264280271858325
0.09685590526373128
0.11722448693848773
0.11909593857760649
0.10520076766550736
0.1168439521618507
0.1281126514929761
0.12988224342997867
0.1206714296471894
0.12615071317677778
0.12289229323156442
0.1251554035292571
0.12490568439853704
0.1185322397808023
0.1238164350046038
0.12900834986329457
0.1286814691322741
0.12114169870774183
0.11469034681715133
0.13111839028496347
0.12073030536657396
0.12027449319178599
0.1240418903749072
0.11500550381331015
0.10941576623659557
0.12551313318266955
0.10756276866910373
0.11645606517670562
0.12104055118208717
0.11864108232924254
0.12131162907018726
0.12482847414155664
0.09549393682106133
0.1265236560452216
0.12265842360389245
0.11976574346378858
0.1276384914551238
0.11802461822961596
0.11736895070196382
0.11600950455485783
0.12326639994355883
0.08298932051961866
0.13015381455300687
0.11811706233128161
0.11876882668575012
0.1219722418296588
0.12223786480776606
0.1089125750666608
0.0831038148579262
0.11982641665070098
0.13116409299484386
0.10840761803542161
0.13296862112398514
0.12476103154297674
0.10688955982692906
0.1246679425222607
0.12274087770776242
0.1271371877286549
0.12526121007639882
0.10526769910804609
0.10930469898890088
0.10632270961710191
0.12109899506584863
0.13028143558991542
0.12358945469975578
0.11739015054461445
0.11047688259034366
0.12598924836493744
0.10631069562624934
0.12213352128248385
0.11070539391206748
0.07857119691530415
0.12625446895068712
0.10473370506214238
0.1155103858227808
0.11431790110803551
0.12735661004688684
0.12048780095907018
0.11870035636079582
0.12754213320399252
0.11788087175928572
0.12125140924729833
0.12730921642837162
0.1250404569140255
0.11975167406433435
0.131156793397598
0.12238041129675949
0.09170982637986595
0.10922769953642772
0.11506554649366094
0.11835271317253723
0.12973586515317953
0.10292052689543758
0.12400166454156292
0.13171787788453115
0.12750187945072144
0.1186402536246519
0.12137066428576307
0.12599405698743585
0.13038134144276725
0.12249343611173479
0.12142597840066176
0.10474993708126236
0.12592899914103625
0.11817803373889851
0.11151185206411256
0.10469165418892357
0.12427743361888537
0.1329165075382597
0.1279591706957175
0.12222822594360234
0.10380534911031
0.09180125800360486
0.12165130278117686
0.12076910303419784
0.10171571315056745
0.1305870631852847
0.10637590165923726
0.13009914116591892
0.11080297726841008
0.12808306731154523
0.128030415970331
0.12219625437910314
0.10932826217407729
0.1268390564159554
0.11729013881618802
0.1133651806661045
0.12149702812622026
0.12022960208369542
0.12975941413088993
0.12971961430002332
0.0651013365246285
0.11085167244902917
0.13239909265021324
0.11313036420882132
0.11061958435643288
0.1183311330158285
0.12049483779536764
0.11247164385041575
0.12283177263307657
0.10084651021894907
0.13177535035101479
0.11628975482151106
0.12988366427871886
0.11236848569308691
0.12058045086651321
0.12796403397299708
0.1080257005109861
0.09820437679695808
0.1260303614948378
0.1095165581030046
0.10892837162177281
0.1115596652373181
0.0827248923392692
0.10840238914226107
0.12926105380861366
0.11940973703353511
0.12460524248917543
0.11138315446466016
0.13169429071489702
0.11189481830403357
0.1204177516323878
0.12636838286632274
0.12989128718492227
0.11028009566771463
0.1277184576890344
0.12035972621946772
0.12448650933878629
0.11368035122456598
0.12392019498209762

==> anc/HeisenbergRFC_J0.3pi_L5p0.05.dat <==
0.14719390660106388
0.14232342726524688
0.11362081363596492
0.15717976066918826
0.15710039642780907
0.14491401004214954
0.11515609179732646
0.15500949702075958
0.11128591586373743
0.1463610011140031
0.14178268291039842
0.15842223972733646
0.15297510613528115
0.1586868660220356
0.15453908451980305
0.1462247664997712
0.16819272680408395
0.16164776853255708
0.15452736804550274
0.15905333587754295
0.13377302264133456
0.14359894670883575
0.15876076965839653
0.162390757655496
0.14960101318782876
0.157105004910026
0.15303481985225653
0.1586648342392788
0.1492675868292046
0.1659425002562262
0.14403833528167082
0.1614358509052061
0.1530879608634658
0.16028795788910138
0.15903218923940388
0.15854160013876004
0.15999511286590068
0.15945482330713145
0.15583393485276295
0.12171284744572164
0.13435097149755432
0.15123267597979678
0.1570560081514263
0.14868601359791447
0.1547762941542904
0.16083422140106246
0.15385433266746962
0.15788693714468183
0.1296516267437184
0.15602568473787168
0.15875637214058794
0.14474283875409377
0.14139159792638298
0.1562605032675831
0.16201295464223897
0.16350222812509074
0.11317335543485303
0.14206568943274028
0.14440910389904857
0.1460114425054988
0.16204261577912654
0.15309577136576863
0.15688410211029338
0.1490198221327095
0.15175005788491824
0.15858907172066572
0.13460166041112898
0.15983432716332885
0.13665300489346133
0.15745523069744347
0.12914148914957826
0.16491426474377788
0.15608214336891865
0.16395641662896301
0.14990065257256294
0.14088372223956205
0.16303962972965166
0.16637962687393862
0.16155773062519488
0.1566428220603068
0.15295537032758794
0.15337872047098391
0.16045765437061227
0.15541434239447954
0.15847890893872307
0.1560492937406923
0.14873331422984917
0.14493127674021772
0.14172690143228472
0.15864627832035572
0.13392393037440317
0.14932395411789962
0.15904397706372703
0.16081713569469397
0.14638664630210288
0.14872154592289394
0.16340342358310156
0.14447069487612202
0.16209514985454707
0.1650280926459032
0.12950881943244474
0.1635292908464613
0.1584723768436916
0.14627382128421262
0.143524738157599
0.1537729067119224
0.16017899578770417
0.161902448257802
0.158729931669201
0.13695636821892357
0.15698695578802505
0.14890980992216157
0.14456796048933804
0.1313516216004836
0.16036429961036613
0.10155350907744994
0.15690325910549016
0.1498414648243288
0.13875650897582112
0.11596673270752682
0.15594386048868022
0.1470468410183535
0.14974953645779582
0.13977298890264156
0.14434477218600425
0.15353397291325308
0.14316192583033321
0.15358932293425237
0.14305627225296502
0.16295854561298725
0.14137908920236694
0.14385467445826208
0.16337201621229297
0.15937011580749724
0.1443883495817187
0.15680797629834867
0.15906949944250728
0.1582564956462997
0.14393718031844643
0.1534609430556751
0.07966243587393708
0.1550105055996757
0.14943380896650454
0.1639804885457925
0.15177409294513466
0.14375474923199147
0.1343119828101431
0.15652426804127156
0.15490901150755387
0.16354537202517244
0.15960579704259245
0.15385227568258583
0.15949061399451805
0.15223776210310988
0.12987263130063414
0.14797232452612125
0.14280239083965585
0.13316294666514808
0.14382337373281073
0.15362425979535912
0.16023502049289362
0.13208327316243731
0.15121760301481202
0.16344448296804195
0.15478363257597477
0.13633346171519523
0.1398534383458687
0.15852145720533545
0.15694438761526616
0.15424167001188172
0.1574762877954705
0.14911786461208545
0.1536989357459712
0.16243069046072292
0.16172109146880112
0.15516619490260175
0.16726036815109666
0.12465257482922588
0.13881121217151177
0.1541335024641434
0.1310560209033214
0.13847223308119244
0.14178087681028112
0.1418612705267312
0.15033029242428425
0.16634666843129306
0.15846328035995894
0.15573191804093747
0.15378126228745925
0.15656573943668978
0.13653032841759274
0.14943031278147273
0.13663541944836186
0.09917294718728285
0.14561727676490846
0.1551826893188202
0.10539241301447348
0.12631259366341877
0.15537289070184013
0.16436306967031197
0.15324676938880472
0.1448726033580731
0.14130152112134572
0.1493471235750232
0.1608479333645781
0.16484212337916757
0.15761130575415022
0.1589758614424233
0.14161901609319522
0.1566596507753633
0.14140138132900504
0.14830747017076643
0.15610546935137898
0.15225885200327954
0.10208348902354447
0.141430723780816
0.14500240967299394
0.16306289887730877
0.16217069537529794
0.1629239827439045
0.12995916378663333
0.14379329818845013
0.15676999599055907
0.1485019576004887
0.1320742402930801
0.12342734834419537
0.1604462870422909
0.11979883197252496
0.15447066663731998
0.15491772241652998
0.13829328747679925
0.15018202065703556
0.14185077247429942
0.14823022977660638
0.16043228067146753
0.16439616997025125
0.158192590979831
0.14681454916865394
0.1483009302934398
0.1474217833271654
0.14802492402689107
0.13791709646344436
0.14599109022884638
0.16343511498088506
0.150172737369497
0.13854864307913545
0.15680599272455706
0.16058897080715534
0.14454283043893698
0.14972872902525605
0.151699210618529
0.15181815136645987
0.15489313877575583
0.12097080676305856
0.14788902480316918
0.12764869250083083
0.15774703363615578
0.15733972175485328
0.15892848033295726
0.14833647102815614
0.15599604752425014
0.1582433897967833
0.16081682421438365
0.15052345214812682
0.14112621156303487
0.16505481457560264
0.15760070331081444
0.1493888089816669
0.15753415439193552
0.15343007777303103
0.16532540962646913
0.15199120296602256
0.13283590742387708
0.16319535939723936
0.15833885823946092
0.15294170935198906
0.16111397144338493
0.16238058984241643
0.16568275983512246
0.1531439170144768
0.14422218763000896
0.15848711139986715
0.15113220050796178
0.1686772197589223
0.13907158932287786
0.16431473434598198
0.15280627472707772
0.1471145424537381
0.15646601099887175
0.1467430709438435
0.15544150677634652
0.14739363654594514
0.14317510673014855
0.1541439826049131
0.14732111557931873
0.15353579259351935
0.1573648065421174
0.15994963552493063
0.15525431223867525
0.1469614566058812
0.13706993960742292
0.15304331360303236
0.14955433858693543
0.15326525078162756
0.1395513304790622
0.16561305520109948
0.14074777509648234
0.16100532875994455
0.16376021147939895
0.14810108744290523
0.15393807124937076
0.1309075686020086
0.16833512370202253
0.16555029225546083
0.12023437173063264
0.15095604672893967
0.14109652367473938
0.14457453405766646
0.14994691240896682
0.14139512624806633
0.16262550955163485
0.14135336232382026
0.14618117535295472
0.15341450338496948
0.15514955349400625
0.1487724643484157
0.16307961112404645
0.12444207966810748
0.14204959707017092
0.163250022447528
0.15286969252180066
0.13230912161277508
0.08912692124629144
0.14046090325421845
0.14934121885053853
0.12439858781751839
0.14778297783150934
0.16455153711171272
0.14058637674215893
0.14761785865425092
0.1597711271782742
0.154532345775443
0.15740482780254825
0.13877068786096527
0.13762944229980575
0.1379578241725295
0.16402038394876403
0.1620314786042467
0.1536058116095832
0.16192844972820172
0.1543262641967248
0.15925334835872929
0.12460531154722919
0.13839464556589376
0.11802102105115347
0.13507903871728466
0.15816403807018006
0.15277024294638294
0.1496427588934098
0.15757801789499182
0.14771156847127068
0.1616830922827545
0.14818434662689334
0.14121047074804394
0.16187655955309965
0.1641960450002091
0.16017541296664786
0.14137414931510572
0.14776463204122228
0.11078802422429293
0.0948021288008692
0.15480078302136105
0.14022639744172338
0.16188129571185733
0.15267486115850093
0.15734465790788157
0.15612276704813782
0.14208496413555805
0.15784286373128564
0.14678085270191774
0.13156445872353573
0.15968681812499536
0.1294323233279331
0.14827452728648763
0.1627831126565858
0.14621641919033282
0.13987303300935633
0.14162253887039816
0.1422331823109738
0.16274768548322674
0.14458621390545645
0.15428341654767141
0.15535711582717893
0.144885481884179
0.14914940875834146
0.148796829051721
0.12100056322505567
0.1359355513022258
0.14328147115696332
0.15482495111480166
0.1209430408761667
0.12052797196553748
0.14778136167853978
0.15028560668707583
0.13853279904373253
0.14642992191606233
0.15560305192545193
0.14484162961726255
0.16578891051300387
0.14697136434171837
0.15920893419674398
0.1530271929967004
0.14207817181948826
0.16111979034485432
0.15532854755207343
0.13636379317662284
0.16064088070260507
0.15978265807331252
0.138037931925594
0.12890281099511372
0.13343333300994883
0.165570535028149
0.1321269147051993
0.14788775440722593
0.13472547699334134
0.12242037750992117
0.1354196642713754
0.13401349270190133
0.16223591923229677
0.15565976475471166
0.15896224994461772
0.15876030797537044
0.14966210624125592
0.15404446474437677
0.14788811485350045
0.14798577825580847
0.16094556349519742
0.14014119873058123
0.13441261787289108
0.1612840654809687
0.15963429276891203
0.14524086101390513
0.1593448866142016
0.16504691270847316
0.13080687846453048
0.1643370773356268
0.15593206312620206
0.15876946017923707
0.1433356872221086
0.14490989232914703
0.16174102181414857
0.15949470994235718
0.15024487100719572
0.15587155901333608
0.154002485829587
0.15378480419439242
0.15739193918806402
0.15321838364719603
0.1280143040523237
0.1528494385771588
0.1525959996318519
0.14833573182854684
0.15304510477304856
0.1474926600185744
0.16089149057150476
0.12931193682297817
0.15027023214193697
0.16597169567049969
0.1329159641184825
0.16094887284830373
0.12261658733607558
0.1525398503861308
0.15615774156482876
0.14366724550946366
0.13717047028128257
0.16038730634279333
0.1534763625433521
0.14948302532449972
0.1520344513915359
0.12515783652752552
0.12619156551998167
0.15564478064677548
0.15268855485704538
0.14027857734440527
0.1099648071388523
0.14820055544697108
0.1550740891719363
0.16605299392999276
0.15957432211535072
0.1610718661180946
0.14536945888875638
0.13102793657695627
0.15637904076904657
0.14160792197495345
0.1414022829681867
0.1588296816553397
0.15672353405895414
0.1416093897338129
0.14995813353717552
0.15483403973757234
0.15655783471278015
0.15199616893089965
0.1629056301422992
0.15156655794227758
0.16238869459229488
0.16437745257983477
0.1431384684041399
0.16191633624412635
0.14563338075463395
0.15115265923997984
0.15388468997688068
0.1428132208125552
0.13116040493975162
0.16543192961699824
0.13500160163012653
0.14622504585918136
0.14977298283557425
0.1598975584567493
0.1641723626133088
0.14744707419036265
0.1528286211531597
0.15215361774878028
0.1615213505966313
0.1578482875359282
0.12956674220950434
0.15319926644494553
0.14234624827239636
0.1467317140580742
0.14482783649098954
0.14896304451041778
0.15291487266063802
0.1394226993343948
0.10153781151992666
0.15567179586541272
0.154573093322272
0.14760764062686293
0.14188222838194783
0.15728552962759118
0.14938926666985447
0.14586807962963913
0.1383720035321822
0.1392080304602607
0.13861668313223785
0.12991547547107554
0.16047400065729378
0.15289595507695591
0.15017099931376213
0.15220304395461376
0.13583847799329238
0.1620344425116903
0.12331530195537917
0.14041983880481518
0.14665150129638577
0.14920657288331157
0.15254272436110933
0.1624235303665656
0.15527659865134158
0.14781874196755485
0.1198636588450012
0.16856434767295606
0.13209289325127435
0.16487938883776937
0.1611354822258656
0.1452787444785771
0.15700016237373918
0.1525628931800924
0.15625020841613754
0.16232677108803545
0.15752744173153377
0.15135110342805252
0.11945698806034635
0.09401175094114138
0.15764131351583202
0.1535944017848874
0.14646995382354314
0.14394140183756635
0.16184201989583077
0.10709580760168665
0.15670135563405568
0.16056069572808376
0.13961794350060044
0.1519238156657935
0.15860084847441971
0.16237520196306787
0.14772017435913837
0.14085095312012086
0.12993877328507353
0.1340213281330181
0.16023973999029273
0.14938440501748548
0.12619971702856303
0.14543540536233462
0.14472157354223752
0.10334516172304584
0.14763230424434898
0.1340566088323842
0.1627777585923085
0.14355771214162505
0.13329042204279268
0.14777960186261652
0.1618594352050418
0.15984734032587566
0.1531845476292974
0.14786303124681408
0.1446153613030584
0.16342169699578296
0.14519549766919732
0.13052838953761914
0.11419361132184705
0.11009727444200756
0.16012487277736986
0.12087971843313587
0.11915709055319018
0.13702776931135544
0.1585786083972122
0.15597431543427903
0.1524489099956896
0.14583459422616687
0.1276591012195552
0.15092731255767158
0.15394623974796354
0.15206026252201763
0.16214786458649477
0.15668145006998752
0.1605869809684285
0.16419219730504211
0.15906535223073087
0.1569254836046815
0.08604649133729343
0.15336939365145505
0.14928865149520568
0.15857200351611847
0.15175621978224704
0.1213941375029445
0.10078409944636843
0.10619273410069065
0.15855239255668077
0.16900246938492872
0.15333082053783859
0.15606881918200605
0.1420811239569947
0.15777115040218118
0.15403508165947452
0.1291250321602488
0.1373303568266569
0.15979805785093704
0.1619870034521644
0.16239519377093545
0.1591978585028501
0.14814526735376152
0.15700273132167658
0.10070403923635822
0.10690981932634833
0.12050319216057896
0.14311080450777916
0.15601887417143945
0.15350601820409904
0.13751557127391015
0.15210335580023712
0.1533933936716588
0.15940424157398173
0.14439976224255816
0.1552505800607515
0.1254851889411448
0.14634174128026264
0.13180201127532368
0.15195690078382829
0.15500073936325065
0.15452848142124173
0.15324487619902513
0.15790799124053234
0.15698904310804573
0.15578932419317695
0.1607778538931222
0.1560884128642398
0.16106658129803697
0.16779305931343577
0.14019341908280258
0.13126279179224648
0.1325392342532447
0.15641750448768102
0.16192428239123705
0.14916300292348245
0.16208702271263442
0.16408377654238326
0.15699629807408538
0.14747806291108073
0.1617779299757885
0.13531739220528569
0.14231794134098688
0.1421521878197603
0.14165193817652044
0.14949985070244537
0.1357970044889489
0.16086514148604703
0.1411127747058243
0.15937060863568644
0.1663485546210282
0.12005391250287299
0.148105387267729
0.14312105669197678
0.15175157221301316
0.1500547944561169
0.16145641057702986
0.14605826143168057
0.11887590339186496
0.16381888127062091
0.15677573320518626
0.11597956593857345
0.1369358852627556
0.1354053792134949
0.14657151195258217
0.1459702355079063
0.14937984140979427
0.1625112592579714
0.1543434804003745
0.13244897252407634
0.14555129962132973
0.1279541279666801
0.15312573170002758
0.1399866128512643
0.14298231968125885
0.1480045689375554
0.142231195404366
0.1422281859502974
0.12735697326500303
0.15834729028541492
0.15381731438258756
0.14373810366487674
0.15291834478480565
0.15326593442548503
0.15787653135583393
0.15179424975011452
0.16086467199574417
0.15549892500426174
0.1526076761929408
0.13900602402070975
0.16177069394851853
0.13613201772915096
0.0989432851374204
0.15120430682286606
0.15902700862264615
0.16575321420670125
0.11777069855693754
0.15641568878816833
0.14808766172367205
0.15030580108814623
0.16269225418180325
0.15531872371939048
0.14776463929867237
0.1618874743020548
0.11939611086406678
0.16610427436321784
0.13101242850373784
0.1621767048930449
0.15710683241113246
0.15171876563442507
0.14938053170613
0.1155588199207053
0.1441590700973319
0.14163450913222242
0.16410717303806208
0.15584351669579286
0.15196512348429
0.15927386788515388
0.1529123505139891
0.161279064102389
0.15498486285301866
0.123270431021982
0.1322564014417435
0.16239941351090983
0.10356761269563965
0.15441137041672243
0.1547577142680314
0.13988577199534757
0.16880840620652668
0.1563778724694517
0.14727510374758715
0.13141834906942393
0.16471394805650927
0.1635815964687045
0.1600449604638249
0.12815988513825552
0.14759132392372012
0.16362083849402673
0.1621110954610468
0.08147967343968696
0.1263400157544268
0.1498121805043927
0.15354018097681454
0.1523981219002384
0.16169910272715285
0.16145125107094072
0.15569816110384074
0.12147627234116544
0.15934117105810722
0.16110319836651635
0.15340508177005327
0.16767608451516802
0.12783285540087388
0.15488300496395765
0.14480695312462402
0.14190387768432133
0.15781709040328504
0.13273343524031603
0.1362262324597174
0.10987616453438834
0.16417173841394514
0.15211856640310578
0.11683912097288704
0.16781725248517113
0.1614633271599591
0.16594313649016174
0.1383659820211825
0.14844408627828645
0.1546498023744444
0.157430090941
0.16754958874620068
0.12658296191287274
0.1690362316326701
0.16292773918488898
0.13321188646893822
0.13780972162684313
0.16177025484738194
0.16210001246764086
0.14388300035873802
0.15122405578611067
0.15139183441824158
0.1579697374942045
0.11720915496120964
0.15442277712943459
0.1614544302251107
0.14423433905098537
0.1522493280655151
0.13929959034581263
0.16075501413278204
0.15041884752614318
0.07738104258840128
0.15903295469386602
0.14517606223016558
0.14954490783376626
0.13914974483808162
0.15314892468917143
0.1580869208098956
0.1633474836556096
0.16148017242119214
0.1494058208303618
0.15951766915055865
0.151079835169138
0.14487488946696234
0.1656886115196041
0.16846083091388533
0.14415345923562686
0.13075581139268452
0.14697901145249245
0.10395444197989111
0.15548229962726703
0.10122546197433215
0.15110281384091412
0.1591383443420491
0.13558591090449748
0.16009917609274726
0.11115148237094334
0.14037497609143237
0.1429696361371909
0.15770994403488672
0.13053909300493385
0.15060921852519385
0.1137864580491761
0.15924051466462152
0.13747875114839683
0.1657975592023038
0.12514561660265835
0.14495299078299712
0.14329565852319684
0.13257195506181493
0.13886200241178856
0.1583127995346967
0.15353840970022506
0.1350632392571687
0.15108154301878787
0.1551584143372713
0.14306639452526448
0.15642641333445104
0.10944558074140427
0.14387492583481035
0.15665653972655907
0.151015816633536
0.1404506142849038
0.15291148532512203
0.14911501255240034
0.1618336077608978
0.15580462988742053
0.11749839652443911
0.1556908051322848
0.1667530322262086
0.16269248470675704
0.1487991671318606
0.16232738117835377
0.16534225483340223
0.14371627613790744
0.10743197696380549
0.13561993331369065
0.14285508323533155
0.1442699549639477
0.14432651885303438
0.15982426107830158
0.1526640261846882
0.1425420378451322
0.15214555608837882
0.16079837130051305
0.1602368004657439
0.1599672382663196
0.15714721059595596
0.1147010908469287
0.1602775105070839
0.12219096359199373
0.13670864459553128
0.16416129457958673
0.15484875054075312
0.13160814791670708
0.16037097857333293
0.15353262833992334
0.14339180090124237
0.1567640908613282
0.15697799654971756
0.15093724435380773
0.12769164942491032
0.1237834833308575
0.12949135304104206
0.16106595373428925
0.13653890201631327
0.12940022862086942
0.14859665687187493
0.15587931363879934
0.14563687282131293
0.15728066067142019
0.13682562470580056
0.14675454107395014
0.15158468356820567
0.15452100940051497
0.1534138407893358
0.09405412801982983
0.12692578094314716
0.14535300835506348
0.15370669675966928
0.1397794776840744
0.12790710408668257
0.15502661791157576
0.16614989027631932
0.13673520878212625
0.1536078242932158
0.1572768964903596
0.14771385552382216
0.1269978036987425
0.16466285744359238
0.1201597694565019
0.1305233770220445
0.14461223196435175
0.15458206882461428
0.1331093157733022
0.14921551565171032
0.1591034104651606
0.14673544987572068
0.15586311874411993
0.15293806340452107
0.14655930221405106
0.14574876401747447
0.15729603804030776
0.1010797141076509
0.14649820856018736
0.14722195681207995
0.14812873186085912
0.1537789427066607
0.13726480813084177
0.15473365716061516
0.15951760984261407
0.13063327959211538
0.13428629038375897
0.1160730380630422
0.09655789931275618
0.15923656693012686
0.158798125135298
0.14203834821929173
0.13531456434083194
0.16212407482403396
0.15908354859765797
0.12922160808072924
0.15279675990026137
0.159978502381436
0.14866120312669515
0.1500214916578346
0.15851330934672775
0.15575235764999973
0.13097095476267598
0.1484949067293232
0.15705730777218888
0.12423257838585469
0.16161044966507812
0.15313566187609162
0.1437123290425873
0.15485869108658323
0.1300430749608595
0.1585970144507914
0.1350103158852511
0.16453443362003592
0.1617285381081852
0.1516721941632122
0.1356373924501501
0.13396278315631346
0.1377556425491637
0.14934487448577696
0.13876430570091694
0.13989072084071413
0.11599832109022189
0.14777215667783275
0.16545138933016704
0.15038445360479075
0.1319191446564301
0.1524272830653714
0.136431315747306
0.13970217976595545
0.16105559678711645
0.15581282273871913
0.14523753668287795
0.16571896216763007
0.10278099509683183
0.15048346153744369
0.1217596610275521
0.15510421946085262
0.14923893117933992
0.1472096368692255
0.12896432566820556
0.15824646770992903
0.13118466769189538
0.16021516897380095
0.1530818433222129
0.15504234952083662
0.12174698560617017
0.14030879041098165
0.14978423969667312
0.13488849096285616
0.15871943652356443
0.14495531645305124
0.13701365365592472
0.16238248996985424
0.1547940036415727
0.16303959171950158
0.16091002661694864
0.13906824786739044
0.16470685608111246
0.16648943243563954
0.1563599385201765
0.16526640769634462
0.14924738884907682
0.15044846548839902
0.15243552951249786
0.13027670973024078
0.12998997038651833
0.1688798338261408
0.15655406725884966
0.13066770535857822
0.1453222180072336
0.15178789918144903
0.1592056490725357
0.1530714631279903
0.12151753408987506
0.14723030337366924
0.12424220669648081
0.1638524814954307
0.12643185820857475
0.14345813415112668
0.15080557370898487
0.12168681650879824
0.11066874716059823
0.1637907961573549
0.1503019510761069
0.13942626157720434
0.14951707380084373
0.1456489120428132
0.15822779245332413
0.09762735205872072
0.1376139293888816
0.14570150034442528
0.1457960765965417
0.13490940457564582
0.16460190844327527
0.14215085724708118
0.1482615154772336
0.13361074578699683
0.142814377883589
0.13762359731408147
0.1619405610253013
0.14716278773623795
0.1383169882601567
0.1578218617707237
0.1481855693008568
0.11147218916087119
0.1523033219375468
0.14808920092301517
0.12953079260992373
0.1516711491300329
0.12355325113527466
0.1478668504356741
0.13770988545593402
0.15577219536860895
0.14758162525600058
0.14668190133339795
0.14406449163795676
0.15805651007296728
0.13213949712580225
0.15630794290077651
0.1371755376020511
0.10904320905669618
0.16480626822350697
0.1546076466456569
0.153015439054469
0.12037333090466061
0.15153594553391833
0.12551415328787924
0.14538297308066372
0.16117957172987377
0.1563674517278363
0.15330794329139277
0.10039236239005918
0.16087832754031312
0.14983452416495752
0.15925254348435267
0.14986575011619097
0.15683135171425053
0.15919791704937816
0.15622396420395585
0.15834130715589323
0.14973294954004343
0.16492340401041625
0.1598069404437777
0.14652891311550825
0.15449546473957848
0.14038380980566256
0.12921226639165706
0.11687888523966988
0.14551615146730618
0.13484573405030723
0.16216387928738893
0.1024003541673643
0.11731072780653896
0.15906315837390236
0.12751120197589083
0.16529441473651252
0.12064877108447987
0.14924805182252532
0.14602190521057495
0.16681681304779333
0.1388412841693363
0.14928361354457406
0.15852124888874455
0.1426278374856691
0.14888085617879682
0.13602562857323808
0.14806276667343948
0.16337066889218457
0.15004890178459993
0.15231771481699755
0.15369411000529967
0.15237661962545354
0.14265260708906846
0.148727089880513
0.14959890217890953
0.13984031909498018
0.11416788830921204
0.15694809697947656
0.1521668295314743
0.15953130249244063
0.15282335037071618
0.15602711973427655
0.1584005658386642
0.1334455402476788
0.15776047967790433
0.1574753201775124
0.15863527466550617
0.16200156124570494
0.1507792818712097
0.1459625390554978
0.14515037387426016
0.15402356999695682
0.14307653061960016
0.15176392268214034
0.1326387559123346
0.13931351802615735
0.1684910720516962
0.15677698015145547
0.15270008063769622
0.13204132640240734
0.1348421400449529
0.12381047070843966
0.14403928795278548
0.16543686419100923
0.15284362120979772
0.13729947819319424
0.13280006823801518
0.16930275269601355
0.15908620257442088
0.1550484103047781
0.13746048389786952
0.13096637297307936
0.1486583645458424
0.1456556770172153
0.15332989417330795
0.15252039048222896
0.1364624209542469
0.15219161481152213
0.14147981640340943
0.12147737119698439
0.16820050996573832
0.12352422008320302
0.10870364184475213
0.13769902658313288
0.15436826070105028
0.14479274490536212
0.15223072727415923
0.13496379737723577
0.13052952114260438
0.15674590035328853
0.14084881471527733
0.14788697362510425
0.15150470429715093
0.1156157887910346
0.15726230348738315
0.12979839518274486
0.15554099320990358
0.11078513290600937
0.15598438025855388
0.15549409227689165
0.11818083636368173
0.1296521252601597
0.16331603509112702
0.13777631775189442
0.15369803501766896
0.13691828264647782
0.1497317880097288
0.13365414930640643
0.13458796686392988
0.1651181965349861
0.1466667192550763
0.15910704354920346
0.1380395788857449
0.14180674577479807
0.1470717567927719
0.12422071075742837
0.15503709337955685
0.16767298033182879
0.15824613589289743
0.15555830460527892
0.11289464637754801
0.1590426953551975
0.12999223535481155
0.14473711090419134
0.15425061087183986
0.1503365894150463
0.16122432015935936
0.14323662931073705
0.15389158962480531
0.12877846162757386
0.16016030613847693
0.15692273336571447
0.14776591441153006
0.1567064060199978
0.13767582995185026
0.15882967395106337
0.13140406854582826
0.1479411680686121
0.1572469811885757
0.15894259974172018
0.15677518699669235
0.1669395553635271
0.1623381239999273
0.1583192669527416
0.14421314604781935
0.1304681474992093
0.13064573557309833
0.16495082345144613
0.16279774721125126
0.15426174523491942
0.1517997277326212
0.10723031558216914
0.13462561750065885
0.15562128923410062
0.15110591848978192
0.164505241843616
0.1552451853686085
0.15761765754234347
0.14503901052072993
0.1426728548089738
0.16350996758442757
0.1470767056811684
0.11914925426401225
0.12689015975859017
0.1622347801716738
0.16254886597956386
0.147890727077996
0.15283519074834206
0.12639858902809348
0.11011280728372204
0.161061430132336
0.14168428254636986
0.15494160542055874
0.14949586578744672
0.15394488855186939
0.14221740588681994
0.15577595482695228
0.14002791984755364
0.1365188128010084
0.12679779600698463
0.1617833896842123
0.1444143687226663
0.14104890488050195
0.1657187852393546
0.16852287853178854
0.1588509390818774
0.14644211487227665
0.1404621747510086
0.15312459984562385
0.15717335438050978
0.1478327196793917
0.15835112880028368
0.12928983278407455
0.14610443379835492
0.1583298838040739
0.14342604125614622
0.14675512151238138
0.14399750898121508
0.15828753632373418
0.15380866107963748
0.1374330812759755
0.15490704614390471
0.15429469532895382
0.15131074850109308
0.10772613591065242
0.13979781390216284
0.13203491265264813
0.15707263960624518
0.15966578597406716
0.15154793937949904
0.1388666288579609
0.14204871095113888
0.13304534396936113
0.13804837263937986
0.15985334238899934
0.10237138176138169
0.14765458134487436
0.1485580346030406
0.15687396439477858
0.15148482466225036
0.14181686889695946
0.1649983813777868
0.1322265151955541
0.15479344722266802
0.154203076417425
0.1495809238351608
0.1539813886979941
0.14418068454607097
0.12880500423874927
0.1645769890345716
0.14354396769447963
0.15239700271493536
0.1561776136105838
0.12459256525581866
0.10505579707524193
0.12281890077543818
0.154053175993994
0.1502425160588016
0.15111051921343976
0.12538666244135244
0.1483569646911387
0.1621363728511234
0.14183161838917166
0.13043247202573227
0.14294346066672772
0.16656786175102165
0.16048557874477454
0.1407207463863105
0.1538862621709448
0.15611624678115296
0.1669622137277853
0.14757704387077494
0.14242601564066215
0.1390022296762701
0.1324068174720821
0.1459363612568033
0.1201400912016517
0.15821333135975918
0.1662422498085797
0.16309415996748725
0.14678179698454594
0.15496306742698687
0.12901854666080545
0.12057132541777249
0.15784371629541746
0.15746880084818232
0.14737119298716803
0.14729037800702277
0.11202731693601145
0.15890335715892945
0.13159284148298228
0.1469202160128539
0.14697469650835168
0.1318049941659247
0.15382176295197733
0.15300124508796498
0.14065789047823216
0.1392735931544271
0.1594589448311276
0.16259958065060026
0.11799461230504071
0.14417037529282006
0.15248214067788496
0.13857293965656145
0.16397950505054756
0.13351286056666734
0.159706157760759
0.15284550036329916
0.15582304057296967
0.1503577705472771
0.14452494782830994
0.15049230113782647
0.13805629031001798
0.15801492783466103
0.15978636196087231
0.14924265878443227
0.1336052041602782
0.15703049672826228
0.1598283704520096
0.15536449965908852
0.14667265855977074
0.16779915316372757
0.1606505650362555
0.15602391565289178
0.15048764836655032
0.13016458947616336
0.15357272708688902
0.14433916164014585
0.16337615088290705
0.11875365143559909
0.13546933257335556
0.1619587559577637
0.15518774149276954
0.14569793248536433
0.1538548541011822
0.1538178402986782
0.14013189821849392
0.11676309788935153
0.14003734127263823
0.15305382566862555
0.15946948263672486
0.14172401333390552
0.13625924509152637
0.16122182087896653
0.1328890605969708
0.1614579184462937
0.15244924047134023
0.1435572888695707
0.1423710042392255
0.15511191254410975
0.1549046397546414
0.15720247579283203
0.15095651568067103
0.1622866007684465
0.15008076432665074
0.11853668368874345
0.1274433885239618
0.16317439693049748
0.12804350683123433
0.16070321363055293
0.12055309598173004
0.1558156693423984
0.16767690807322624
0.15173382633867763
0.16277899497817908
0.14521075025829633
0.1413612221066188
0.11486281293159709
0.16003773179803948
0.1465516406115463
0.15713166791983185
0.16056347086401304
0.14957917421295977
0.1457753199122809
0.15974372934931128
0.14794688813446258
0.14244475674352491
0.1673566851642981
0.15852679429834876
0.1253745688804982
0.10976448432601327
0.13698607693921064
0.1356400820191486
0.1561450756229679
0.16479693642024926
0.149988098718781
0.1578796108506829
0.13455704415820696
0.14946961971547923
0.15309088363786175
0.15339191436086383
0.15612595293184103
0.14019313954115156
0.14422738564706372
0.15368155207201808
0.1340990226231128
0.15336238025000518
0.13993704663701834
0.08775143696762198
0.16389850263743305
0.16235032897993096
0.15788362873410242
0.14531493229091605
0.12032932525252797
0.15830052667564182
0.1558848744134033
0.13456107044792467
0.09247157685786823
0.1391093451224908
0.1597644594297601
0.1589474895333459
0.14975122396792262
0.16401998186782532
0.11390678121280474
0.16413922995162508
0.15291066604006368
0.1535483651919167
0.14894865272185998
0.16370067459903895
0.15364526093902883
0.15813574250649273
0.130563492922541
0.1519453661019469
0.16531613271202122
0.15462265866358585
0.15382694871026803
0.15665950355623565
0.14821377718339449
0.14512987847121978
0.16438036485248483
0.13806881679592659
0.15411135007246632
0.16231850193049802
0.15382768316773038
0.15356010605499898
0.1614718568311409
0.14480704999350147
0.15354633532193082
0.1439594599804786
0.1543914721008723
0.1579295977937315
0.15775244126976115
0.13004109974559375
0.1227726642626872
0.1510677713061047
0.12452426805766403
0.13734127751603994
0.15707906430824325
0.15388783933300115
0.14594527922192554
0.14788537562717163
0.1586442610079381
0.14584670855315876
0.15046524896805102
0.14671462423185622
0.16643480912582834
0.15876298788956478
0.15230961351029498
0.12456028066901498
0.13992752060194552
0.13131407910269402
0.14811040807847636
0.15052811947379624
0.15915430907543765
0.14626131339645917
0.14683366931337472
0.15745108582372178
0.1540486213186658
0.14620382129444218
0.15723606714740163
0.15409272619530642
0.15245955572735348
0.1422887688335527
0.1537101823228111
0.11962602116487146
0.14806604158892087
0.1625014041661188
0.13738983500154156
0.162718651626514
0.14355035196502533
0.13628999369310932
0.14925742349055515
0.13251720621008667
0.15817417712358506
0.15476771354895646
0.14282069202315134
0.14808833545295508
0.15052317226668038
0.12921824070819612
0.14823831556468578
0.13998964664662847
0.16338066887014635
0.1444861486606209
0.14742084082014315
0.15538815580626494
0.16364474491913666
0.1177587246987811
0.12023946507906351
0.15191819521606356
0.16551831251817528
0.15081018296588095
0.15163109575436662
0.15062913992713536
0.15794866270446195
0.15940496130169818
0.15846380266354337
0.1612624148585658
0.1609556343570036
0.1474862020367777
0.16372677007796974
0.16283430855214376
0.11618154217027886
0.16573303214538954
0.14953002481299715
0.1596826938907135
0.15487059454640653
0.1446207806750252
0.15900203586623377
0.15389758772866463
0.12859851144015544
0.16282162264581512
0.16449933303402245
0.14911588799066539
0.15800548585029314
0.16014932388834643
0.15215764479126853
0.1422578362560765
0.1410003748941336
0.1558105203537401
0.1568491914884815
0.13908152569897692
0.16401490304072247
0.12574307111831926
0.1685221664284899
0.14653755380204173
0.15298314172768107
0.15515948935417528
0.15922295838954553
0.15023214982395292
0.15970774184802664
0.1514032406292996
0.11963008778395921
0.11174573379809591
0.16491975366875894
0.1533551886676965
0.14652992422594782
0.15470446499832072
0.16772833585289304
0.16204614701391087
0.11952937501021049
0.16337985890566603
0.15566882001951102
0.13216821141718998
0.14807527314667285
0.12837327660276515
0.14508426810951455
0.15043325617016132
0.12854746436830022
0.12711978166294688
0.13899773932819695
0.156221531752811
0.14079321285437307
0.1458660580771469
0.1468755803803109
0.16331304082390455
0.1392436411972736
0.14288662991046114
0.14957358621363653
0.130615564129529
0.1328480311901772
0.1542971119223272
0.16340185915844738
0.16406605617234502
0.15730455982263417
0.14931125359249076
0.13396777087678202
0.1535278093559727
0.15545507994080066
0.13839564724785267
0.14322383785261597
0.1582217607131069
0.1587670308595861
0.15692236361973985
0.1559684591524745
0.15722734093112636
0.15580832299551617
0.14037833349664183
0.15327215700913974
0.15092484599278855
0.1537437595962151
0.1452406539369279
0.14653859378487014
0.14872508618751265
0.11039385973639865
0.1627461734648864
0.15212918980009754
0.1563063142702654
0.1574161552751568
0.16053784641778063
0.1370867580751419
0.1609953691695026
0.12998602197519762
0.1433396729653649
0.1420839394902892
0.15743387715501747
0.16040982929624287
0.1169591684632808
0.12224070368560516
0.1452557493736022
0.16316681962535273
0.15166877488046693
0.14958052582747072
0.16118924003739102
0.15542379510199636
0.1097927099082812
0.15640668544545147
0.14391040965950386
0.15483575792556054
0.15308245956523944
0.1429869010781906
0.14899622669906273
0.1415641037123793
0.1552089504254183
0.13038399775553666
0.14748891176317677
0.1612091699860256
0.15747980555148577
0.164649207925268
0.16418270579270836
0.14848441882511887
0.12984499549029155
0.14261602061584294
0.12174093501520142
0.12243138067896588
0.1552909227634711
0.1588465445978462
0.14529921356350067
0.1376687413786397
0.14620962928461506
0.15887009267619379
0.1472886951660935
0.15801515977674938
0.15482569355634038
0.15672532707863224
0.1408595101966954
0.14659585025185953
0.14656846038595842
0.1525754858305697
0.1272403048811812
0.1601898815150386
0.15585651145820742
0.15525878090978668
0.13556137659660117
0.14321631198174786
0.15103935983714237
0.1545945586775841
0.1575124128726411
0.16607220007730214
0.14179619858223028
0.15287495399821585
0.1422508311628686
0.15735043373304225
0.16202581215667677
0.1362747749601376
0.15269210573985106
0.15478962427151724
0.14992100615646994
0.16126230657602358
0.16125871441913714
0.14518305098764503
0.1578567332205469
0.16411040437310345
0.15625772258389792
0.12372769524308472
0.16133811720036165
0.1419043357680106
0.15541520887056
0.1501064992953175
0.1548568997208112
0.14716018229674566
0.13978407798002127
0.1527347829770749
0.15025173629230942
0.16195612486695343
0.11851399240320032
0.14166042703829698
0.12380381335217812
0.15327643012785866
0.13487919945629936
0.15102608949173824
0.1483627225574495
0.15028756705024607
0.16303461204983027
0.12660357560630095
0.14716706883810116
0.16641664595708466
0.1589640926057599
0.1354916667231711
0.13760316634334477
0.1650556561862178
0.13256754844615026
0.1526450404301518
0.14332234216999365
0.15537840026777136
0.1501564448828259
0.156992206684038
0.14996355665069577
0.15674254122429945
0.15623770301024673
0.16394101450442014
0.13744082264132018
0.15235720006532802
0.15211116254421825
0.14399869935953968
0.15458665999057208
0.13745661228214934
0.15079644178660906
0.15485797927457665
0.14712970736145223
0.16088126749634374
0.15478151961446576
0.14643761048291304
0.16503045179136214
0.15861699429983367
0.16224054999507792
0.16355845162843477
0.13152034833736642
0.16374254504020996
0.1559932839544182
0.14504416171515774
0.11171881621423929
0.1475948067067341
0.14408456830836555
0.14927896741684069
0.11954684905051914
0.1300726976255399
0.15203262281580324
0.14868142297686968
0.1290420196564787
0.11591541375196882
0.15842530113637326
0.1470058614431897
0.1345162058791053
0.15878017649947757
0.15571366862667785
0.15932123544349294
0.15827047030152236
0.15885761190826683
0.14990962209241793
0.14733811312391557
0.12779536838541253
0.143954903012881
0.1486245932358745
0.1603420070700759
0.15614738891924787
0.15812323116070578
0.14095682502309828
0.12444633196863296
0.16103113732098495
0.14183788805912345
0.14044201323552485
0.12471467425209651
0.16481307495576092
0.15927412293655968
0.14912879116607108
0.16505537169332588
0.14773648448778676
0.09256292040463729
0.14511293633968117
0.1436867403326054
0.1386685807538969
0.1595567708365301
0.1203211934365131
0.16560851066841123
0.1482622354199288
0.1415593539822521
0.15477310334946814
0.15296850653288463
0.15290638194378003
0.14795124072334317
0.14527043363909115
0.15904915664367866
0.13272037395724776
0.16239642432373547
0.1387583559211364
0.14172718957049807
0.15763575229300056
0.1528367849583825
0.11530751300946211
0.14789460200138627
0.1435492505801551
0.14323439104159036
0.15460076132699424
0.1477040319920446
0.1571699040981791
0.11144001351822157
0.1434501062438007
0.15344377545028653
0.1560142805366541
0.12563089835502714
0.1600268666770131
0.16381711955515244
0.15452759086201726
0.15495136704469195
0.15863108992792266
0.15376729453326096
0.14151125086185273
0.13787435976014759
0.1387965945048883
0.16401524597372022
0.1613120640276869
0.1639145520222604
0.164759332152397
0.1388709362560581
0.1515812551185736
0.1629208684382969
0.13174125221497918
0.1495675804046867

==> anc/HeisenbergRFC_J0.3pi_L5p0.06.dat <==
0.18445159635245667
0.157910698603226
0.17413558581077415
0.1780529230928896
0.14451162671202986
0.1681634436795823
0.17639154671229665
0.19662079272415608
0.19229478964522181
0.19357918184739803
0.14792970918919174
0.15333598658198683
0.14293466149142917
0.18821803676367072
0.1871495016962277
0.16454799834021486
0.18388186683284757
0.16175807251105956
0.1762019819820547
0.14049554140850043
0.12455590954820243
0.1809193459014715
0.12118112777995868
0.1947492978129649
0.10836371470390642
0.18398409513967826
0.17845478580930807
0.16644828134172016
0.19811088587131323
0.19180052917205104
0.1737275137498823
0.13943425255526465
0.18320337561548494
0.17114503342811177
0.161183434763608
0.16692355639186746
0.16623347902454647
0.17632345055868978
0.15185836105585326
0.1221510768595862
0.18295987379446604
0.13205024701113793
0.19584597273747129
0.186051784491564
0.1983181094671135
0.1925804138487765
0.17252549984128096
0.16156205951899252
0.1881906721356383
0.169577367745561
0.17022041653706474
0.19188763658162977
0.19062917169660726
0.19920395033213278
0.19145225913907474
0.16679812163483543
0.185627043112268
0.18889990881899854
0.17562184587461552
0.1798061589508962
0.11579800967443696
0.1818015806359581
0.1645343140666993
0.196956496805406
0.15259405430828038
0.18749234872215848
0.19496441841786163
0.19229433874107008
0.19637097820671562
0.16281029060453292
0.17369127577560955
0.1934564071110476
0.18643193281843992
0.14901332464092512
0.20076176557921374
0.17077603517830495
0.17656211913331926
0.1725356609888577
0.17150513667951975
0.18976742216262912
0.1682478596497058
0.18181709080973465
0.1786436119209089
0.17383551969964017
0.17964656737459153
0.15522637404048426
0.17966417242447724
0.18187970350769384
0.18932052480160574
0.1601324257276334
0.1935805306748149
0.13087565783148988
0.1867492874629867
0.16605430972389218
0.18407107938741996
0.17758446923044105
0.1487141475607815
0.18844822575780076
0.18955615915248913
0.18252787299240944
0.19528155288929908
0.1859132884097934
0.14397368093031043
0.1960386789995663
0.15908728867128086
0.11595158417343039
0.12208814872277271
0.17160155479103884
0.16589914645990747
0.18543231795820442
0.16179431276135683
0.18833411790894408
0.18067890512775164
0.17382705501671952
0.17774093732229312
0.18845733165132006
0.19672286801852218
0.19591430569938084
0.16061121951354673
0.19298791075919605
0.1930286742580977
0.13623128336796242
0.18024884600943974
0.193511718306534
0.17172010505752536
0.16381289509221716
0.12898037130935816
0.18232533506098636
0.18415025514276326
0.18702128539679308
0.1678452474799977
0.14844020554099147
0.18881906763531472
0.18351082329906562
0.17113765967007516
0.1660785654634026
0.182195777504693
0.1817041069286931
0.18734171682595402
0.13617269231952825
0.18446379305371466
0.19059162956934114
0.1920580584701749
0.1808335795822586
0.18779609848707293
0.17502495410634894
0.1947243280855952
0.20247951644601053
0.17738151074918762
0.19935956897130433
0.1994374787852284
0.19918503141670565
0.17869403796674527
0.18212361802697558
0.19087630699589048
0.18232596695868986
0.1483606646869878
0.18594829041319394
0.17696268013652497
0.18863819946547428
0.1985513938302045
0.16153557786749856
0.17667614498078127
0.18116971327649609
0.18585315069288078
0.19015019516347426
0.18772316787674356
0.16801893183576444
0.17222620278945555
0.18003589326270947
0.18023956190973447
0.14906258912393733
0.16372259172226825
0.1905308866615064
0.1976607482264706
0.19680985210001775
0.17245220956328194
0.14899333875133883
0.1597722721889816
0.12681814537592323
0.1862893058783855
0.12543261606716216
0.16847921315936393
0.17019449159491506
0.1912005741195235
0.18422925409453336
0.17989878792436484
0.19113283594209599
0.19095916184971992
0.18764962815017988
0.18776067346110237
0.19015062295005852
0.1806637056819253
0.12312579451426062
0.18127769024935628
0.1828496630262507
0.17594452469343994
0.1947507083273312
0.1984869223664999
0.19728218071665235
0.1478659434297905
0.18895340946235378
0.16416312914812387
0.18736561152989026
0.18139884816461518
0.16458487983339806
0.16546253202382846
0.19790237972230518
0.19342767617413914
0.1802159214477906
0.17668366288524068
0.1651203149421856
0.11890030345287578
0.15711210018314278
0.18334635019901016
0.16273908601957182
0.1830955015211729
0.17040011893768595
0.18980382847504165
0.142045866628722
0.10394081197142456
0.1949690912209694
0.16393210959244262
0.18836600339811851
0.19639527414850858
0.15845495361479003
0.1838999550115834
0.18222612593437224
0.19298841488259133
0.14067744198552157
0.17551392559812112
0.15509240014201897
0.1646447671410005
0.17571473508654878
0.17345714278355562
0.16739692912716592
0.1857220857842763
0.19125076467029298
0.1992668179067877
0.19670704006977538
0.17619308493444885
0.18947330132646695
0.17222880256344605
0.14398889107531884
0.18713166410256277
0.1669388355191721
0.17827359039789006
0.16983069996184982
0.18948032098829684
0.1427316661819992
0.1799774653000451
0.13461281983372653
0.18425472001240104
0.18312503189080845
0.19266314385711233
0.17688389121617196
0.1854097249488529
0.17726585409488815
0.16958023585334134
0.1833763708128676
0.18977045299497836
0.14495198341381618
0.16782996286974447
0.1735719030233319
0.19123858240485897
0.1739641060688437
0.19413987713578762
0.1903666585862372
0.1600378958557667
0.1658520240445251
0.17200545633627087
0.19695106534921997
0.17509805628653463
0.17712895333456738
0.1924409649137744
0.13807024245946653
0.19970693883244203
0.14521258667960976
0.16283802332348055
0.10637811038792555
0.16525780716062488
0.19854619715722235
0.18160521230838023
0.13032935169135043
0.1812609735245895
0.18977437104064576
0.18348694838791238
0.18693128347201124
0.1890806343033165
0.16866579451973235
0.17752411706914326
0.20248226904288144
0.11237957772620819
0.1260753532568427
0.18977424122720554
0.18976878013070372
0.2023790657238636
0.1885813052202946
0.16601252679803433
0.157538240129138
0.15388111161338847
0.18847192726749448
0.18007708363669456
0.18129665002528464
0.18910905306628983
0.18352790407871866
0.18650385348129855
0.15793946335133277
0.15549959755614795
0.1819922337515474
0.17554801566769784
0.16626247715253112
0.18532643517969505
0.2006586320271016
0.18408921756708652
0.1110477596804365
0.17204802834423563
0.17534037110219725
0.18664715575719096
0.164066138073613
0.195638093035
0.17633135328266267
0.1602086873965678
0.19296499015893365
0.1692863555324005
0.17591801904709936
0.18731040452080827
0.19115239672183645
0.17803480757849932
0.19199172169973025
0.18458841864717015
0.1877093272860467
0.18915689004900685
0.18231785094517103
0.1637830958715451
0.18219318801768744
0.16836593222561888
0.18178360929282764
0.19348315894307824
0.14990660902210742
0.19079883034207204
0.19718824577884053
0.14808462382862858
0.18230172189544466
0.16853597247888746
0.19376519524774397
0.16102301278413161
0.15735112970500378
0.15056801191106203
0.17011792902825987
0.19124509721068692
0.18309190967870154
0.18066980352703088
0.18567616676800805
0.18365764994134334
0.15829882727126737
0.1946321783941282
0.1814486978793227
0.18990952746015552
0.1764839050658956
0.1725541648273338
0.1573330612140427
0.14511170496938752
0.12739086808394398
0.18430903771260562
0.18587788528503413
0.18565270519296964
0.15266462902624586
0.17941598309606482
0.17312203532142312
0.17963827464346846
0.13848542782734613
0.19268447658393703
0.14556963168664655
0.1827025680211669
0.18725489083760224
0.1907587139802055
0.1717229513047922
0.1702331876924859
0.18036782345423083
0.1701872662077433
0.19232244608055998
0.1909031550502288
0.14117502076053484
0.1826076908332229
0.1846159795913783
0.19811251727460832
0.17852654644735297
0.18957501924350575
0.1723597877541723
0.17066634562499225
0.18703787862513735
0.18479444050921304
0.18929067501982538
0.19487109126053573
0.192090079668027
0.1768318908525028
0.18429032162969614
0.19260493383492905
0.1331321320532168
0.19137294870403176
0.17954296445675363
0.17173760444064123
0.18376140033477864
0.1588169111079188
0.16381196933248957
0.19614680483326696
0.18488271654000732
0.19595906096110377
0.18937270693526936
0.1947263945543638
0.1796329974796588
0.15185849707860535
0.1854528516399143
0.18209439426250754
0.14487499657020522
0.19120705585712436
0.1986169375904519
0.17717021194604773
0.19517343892605668
0.1745236468545795
0.15302045196532868
0.1826679439810021
0.17486405222665036
0.19509718165901424
0.18087361608713048
0.19180475925241178
0.11946775098449239
0.18160960194283174
0.15898422918767677
0.1902266373587692
0.1817044872376774
0.12683616265698067
0.19759644542951169
0.1755107063203999
0.19037264732254197
0.11130580340949524
0.17063894241613203
0.16744082526981335
0.1804053936988298
0.1698613827808711
0.1949471124269627
0.1952154946942118
0.1565676527840449
0.17461656103352205
0.1562365730340427
0.19078030534052245
0.18811679515524996
0.18730072596598515
0.18642453612188556
0.16984539980717733
0.1998194518659284
0.1791969070753259
0.18644824257839204
0.1876709704570559
0.1909647939797002
0.19368365510233743
0.18795610965280296
0.18848541914244257
0.19889305605192778
0.16337232396107812
0.1737198194116092
0.17357969411316765
0.09495882141337307
0.1753886982862969
0.13930904778220185
0.17284678254338642
0.19645415828512885
0.19940413255377964
0.15307027007080712
0.19831715655867138
0.19381660113915353
0.15895691736335069
0.17453469549437803
0.18171786661554
0.13058652951759017
0.18832754799147203
0.16696059607847386
0.17225880364092286
0.1792791044183019
0.20173193992325614
0.14441328172506704
0.17004283277152196
0.17905379324771586
0.16047817702638198
0.15713293507118373
0.18479389083362352
0.15799478229826827
0.19658840816486775
0.169086290344291
0.17930206317627062
0.19270691456441186
0.1856222573519299
0.18175967492388678
0.1739909111835252
0.1723710857256142
0.1655672990251912
0.19171954372575742
0.1798488184610541
0.15686643799582528
0.20205574321409142
0.13865350658584036
0.19004454102953505
0.1727807095573243
0.17296067526252706
0.16998840210773797
0.14845726324909267
0.1884076089414207
0.16505789746373428
0.16600804841907515
0.16945193030070504
0.14949271314099702
0.18569986391210158
0.18887819991927654
0.17261596017467482
0.189205866459359
0.17435064041959847
0.11475441887331629
0.1936064312475018
0.18955362964891684
0.17992524612219885
0.18967144490345975
0.19184572226300722
0.19780786696165212
0.19126536321192825
0.17905118211313356
0.16329843893598092
0.1890803099375479
0.16397556511478045
0.19827487576531294
0.1780241381105087
0.1886501487034086
0.18797367913641236
0.18790525048030568
0.1860296183339164
0.1899831437051795
0.15207714142359474
0.17930790570546387
0.18799328961390108
0.18856121017809932
0.18830352416845159
0.17789917119071116
0.16517876682642468
0.18044750876952753
0.18146070516384377
0.17746414975516447
0.18444739504077415
0.1743870441455366
0.17833452906151795
0.1733974223903093
0.15197192036530505
0.15524682512976856
0.10626995932518427
0.19342394150161724
0.18501597754928495
0.15948936137916309
0.14322558996236298
0.18053902765854674
0.1725027250883166
0.1820958496634221
0.16433795733913686
0.14205207311495907
0.1962414625229245
0.18092714291043138
0.19187476785101432
0.10781751311927572
0.19938271542449346
0.19262315109749245
0.189460365454337
0.16032952607194856
0.17680425633210625
0.13676714344859545
0.18011638241850605
0.19240605823574805
0.1860540677600862
0.16389169201377227
0.17126003633869105
0.15959834747988336
0.16808441458201218
0.18011429519704703
0.1805752319549093
0.19987767591338726
0.18027873801211317
0.11169605958347825
0.1779941506538748
0.19123333617595165
0.16737667281858504
0.19038834341223806
0.15646020001235286
0.18899166791609107
0.19371454271049396
0.19580054966599136
0.17435107938360378
0.20131819925812053
0.18824441947014509
0.17708477111727894
0.18670028152403947
0.18519216278258593
0.19012220901773816
0.18267808014356055
0.19720789041211176
0.14365036036118314
0.16243692272836946
0.15999940962233278
0.17257944673519468
0.10223281928078153
0.18540311667241652
0.1894156184501571
0.1308632496859641
0.18408659415223025
0.1916433816481829
0.1766672022765928
0.18472797286495363
0.19222714810754252
0.1804262800206209
0.1481882179678617
0.19464152011022665
0.15958406833047248
0.1905969898287832
0.17834224235594892
0.18960912940719118
0.18083561819763597
0.1909322252121349
0.19287491762087677
0.1799785801051619
0.19898562016163
0.1757398267212363
0.18814320346014657
0.20566925159192972
0.18723717173928214
0.17032288656190075
0.18204679630531648
0.18175336512370532
0.1831627880123979
0.15856067717626385
0.18959397193503438
0.17252639447729123
0.1713972464032255
0.1841390487200758
0.18246209916940873
0.16870047296498955
0.17578656715319957
0.19178063006394772
0.19322015657251684
0.13159613756857966
0.16936876061514453
0.1759574514309397
0.17476982449795223
0.18417780454845434
0.18399550622168043
0.19509397760031646
0.1480382252539103
0.17306504834498396
0.15298252081268837
0.16395722907317212
0.1790801342943955
0.18029204137316118
0.15131603600090968
0.18299776744888183
0.18501355684805862
0.18285323699498254
0.1582136887779588
0.19780309382388808
0.1883914507243125
0.15273856415219847
0.19379905179266277
0.15314949963975374
0.16505442638308931
0.17208952008119263
0.18024544515701788
0.18231540293818244
0.1672404263014743
0.17893911218497105
0.19083874866217693
0.17977437185171133
0.1923474999054813
0.1925674925171015
0.1860052592025902
0.18630132319947623
0.15569806365165545
0.12287739046713879
0.17221089161332725
0.1620858849559807
0.18524931112895543
0.12437882487356276
0.17570577691974218
0.1709896772399024
0.18726572048532825
0.16153823248573396
0.1879303835793159
0.1697509329768676
0.1208354130434452
0.13864064716405816
0.1969236667273391
0.17564277031449352
0.1920180682845845
0.18774338081933167
0.1959738747824878
0.19376143614811217
0.18297476809663366
0.18688418923281933
0.18831702784094964
0.16391994192852288
0.1804022696896977
0.19000811052163225
0.166662165496168
0.1774129795128709
0.18318194549833292
0.19358771661954205
0.18353219733976822
0.18907214968636812
0.16534201956319325
0.18605553147131246
0.17951469774540268
0.1708976565092915
0.15973321223158693
0.17701306517541346
0.19007219454611593
0.17304577167280893
0.16624788460496528
0.1917744176568449
0.15177439704882417
0.18828508086874515
0.19790561822096486
0.1649860422222347
0.18589437009910273
0.18460469342492225
0.1913702294313388
0.1594922545384978
0.19267275875758325
0.14817301826187135
0.18685211897155915
0.17217030726074067
0.16685448147101395
0.16971901218592472
0.18851634921649607
0.18168518598505734
0.18264210746753537
0.17887585237574635
0.14403644912636174
0.20334670939462035
0.1660102999635988
0.15061415045365834
0.1910724742293206
0.17980038100875276
0.17954687362371385
0.17728186622377906
0.1843724565888075
0.17710558274049118
0.16980536151004655
0.1748317067143403
0.149160359518641
0.18451785599975648
0.15127145462667835
0.18919489560877634
0.1938948422386195
0.13663225209815671
0.1855211524390933
0.17832983734415095
0.19282118533535936
0.1609049069178067
0.178350888209197
0.17114693068414438
0.194822681335919
0.14072554573913826
0.13455520500003787
0.1826136728735116
0.19704722098762162
0.1877412620663296
0.1710255490470377
0.19558265912823458
0.1766798827464338
0.1780872314023499
0.19178257109903682
0.17037813854006614
0.18575323923627896
0.19885312651663264
0.1838339602835299
0.18302068087120776
0.19180571235536065
0.17247672692574387
0.15817870135103956
0.13407563708173917
0.1692308077162187
0.1876679560009308
0.15180431806423236
0.18025619048117492
0.13944070859493915
0.1952501246450705
0.14372951733625275
0.18143180497041037
0.18411781798548016
0.18072575815264486
0.18448962521523332
0.178469369973377
0.18739263547291568
0.17580658778088779
0.18783634159608364
0.18892472618689551
0.18192828540111747
0.1916012718437376
0.17935327394265374
0.1787712804932742
0.17425868474961148
0.1792165564597752
0.1074233482018428
0.16727747458388686
0.19250095464134642
0.18067407481536957
0.17110452586611855
0.18800171506310748
0.17852631867366672
0.19035589767306593
0.1947108070557704
0.19558264999609726
0.18443162484737893
0.1423193663036248
0.18621656445772747
0.2069270073757467
0.14957836885776396
0.1275031454992014
0.18549422622997858
0.17939603836101956
0.19051353960179648
0.1748636120296745
0.19764876044616686
0.1987978098945614
0.16358190455424487
0.12608528096064453
0.15866420073849352
0.1444474765558663
0.18523261342297315
0.16650026222799455
0.17598000005856812
0.18737486094747136
0.19382937620998425
0.16197012504469235
0.17669297159975358
0.17803121859644627
0.19015675254399853
0.18428887050390505
0.16954540439757937
0.1789513400254982
0.1821361047519038
0.1675328171400872
0.185765880397468
0.16108748325582573
0.14295491365014099
0.19414099693181355
0.1709872273885925
0.1746424503874045
0.1962251510343714
0.19915847978756887
0.18314385891189086
0.17556397775800633
0.1909426132434037
0.18410264585408703
0.18879836231925387
0.18842363761702433
0.19277125591828112
0.1987292520565648
0.19662782509969445
0.18133340492616973
0.18587192835666674
0.16548794875906772
0.18288527857199227
0.1205909560246486
0.1858953340192988
0.19555083447668956
0.17172041294939788
0.1270599060176883
0.19486259316117963
0.16646057261304212
0.18558278372820772
0.18713261972812942
0.19326139126094075
0.18298663669585805
0.1873961783589737
0.18155915541902917
0.15629032440808935
0.17125635042837567
0.1973672722749305
0.17622090337182
0.14997271095022024
0.19476090065144872
0.11333648462690686
0.17760590778023588
0.19230706263838954
0.16037298015747042
0.15970416949222174
0.18625582052215472
0.1962371911806562
0.17408827880541544
0.18812776286207775
0.14418989016591233
0.1913658024041166
0.17440626197470124
0.181953018135979
0.15714873496555148
0.15655531851502397
0.1795677060216902
0.1427400042685849
0.198811553783604
0.17848422582030563
0.16933336829473983
0.1768342121173557
0.16406832915955163
0.18324932652776282
0.14696865603418593
0.14083198560868163
0.1886509390316143
0.1623045683665217
0.17894796159996643
0.16753262631925853
0.17991027593214354
0.18202669719089778
0.15779547390027554
0.1762460297716972
0.18171336688821108
0.19861838609723373
0.18836360617392964
0.17535849473869777
0.1720217807163519
0.17157405199182596
0.1729368183839309
0.1840365957411527
0.14449753624624495
0.19333411473634576
0.18349703040444754
0.19885117634791327
0.18540722664777934
0.19445470832981268
0.17121088165677092
0.19675474708241023
0.18373720132654942
0.14990563308916768
0.19599658775016482
0.19546797962691423
0.16248723770313672
0.1942720681170924
0.19907127962819568
0.18818773489182386
0.18996691095388263
0.1715437808616637
0.1300851387413803
0.1670754435528105
0.2014197408724455
0.16899863912806476
0.1937022014670181
0.18773562712333047
0.175241174174546
0.1842156472770667
0.18504510722085113
0.1627980026589821
0.1705930606821433
0.18722399078949611
0.19603773943008296
0.17136791215290054
0.1831186986449894
0.16956265547132734
0.14556179753905016
0.1765300307070852
0.17418397126071106
0.1724666785403246
0.1878518465369902
0.16677270328846305
0.17790317166785685
0.1469704069494575
0.17163748157586212
0.13475441541220298
0.18768070826834907
0.11165152428804224
0.14499178815107863
0.15832893645607746
0.18789699933469703
0.1687654302238458
0.14432386593998622
0.19795799009629098
0.1866418117115966
0.17620495405322972
0.1398655969847607
0.15697067790560423
0.19324543426901122
0.1769814922869776
0.18436062213040405
0.18734459317234745
0.19480889223261547
0.18049575392026762
0.17914129508511323
0.19352167794418057
0.16956544947758037
0.17112751745812674
0.1793229498328885
0.17071617315527224
0.1733840776166563
0.19613035067437662
0.19456544920879112
0.16130108183770123
0.17755853916480227
0.1388851584097602
0.16297619826716828
0.18310866200245912
0.1686509501084458
0.18156009952297317
0.16520811606140803
0.19245171772114275
0.190783284418199
0.19497042823343042
0.17805137134582508
0.17175638295954332
0.16908686460084502
0.1495424576493926
0.1643151508314792
0.15169307737656582
0.18621354045895822
0.1711590878565404
0.16360831787017074
0.15383942936617093
0.16137249949461385
0.19971392572836033
0.19678719394319852
0.18207032782864863
0.14198580428805885
0.14012134845496524
0.19597380526791067
0.19082933399501897
0.17465025615452812
0.1624179503280755
0.20020228411960686
0.16359070237602547
0.17137811226032798
0.1847950606941747
0.18031548472882172
0.19063030401804978
0.18915332382713848
0.19538503329809942
0.18959290074168433
0.19281389220060352
0.18262659625374658
0.1719783292494436
0.19143117093126835
0.18509306696716388
0.16223592882827428
0.18060734843398227
0.1776968203071796
0.1810513646314021
0.15620839043721055
0.19017326543660498
0.18815634999243047
0.17772338643364427
0.17287017253987233
0.1908604041500262
0.18982087962769167
0.14828033380206385
0.16468814771325352
0.1829482058074446
0.18561531207530593
0.17620295091381863
0.17803019394110145
0.19573717731398704
0.18344134980313806
0.1905316150720743
0.19980900627986675
0.16414745482254992
0.19037862487066076
0.18977697514067418
0.1937522161043064
0.1612236614253097
0.18260201563017722
0.18151994232363028
0.16701110348421605
0.14288630514775447
0.16825244843421258
0.1972314759622094
0.1683411553071694
0.13213827088775296
0.19005038689539
0.17932601271284973
0.1930198566164283
0.19193680168134786
0.18824741924990765
0.1155740759492033
0.13945572707227732
0.18927086496734866
0.19759663278433856
0.17465998640179717
0.13927760125320351
0.1885856472641876
0.20132869346860852
0.19560802360613624
0.16413110117144641
0.1937944223884156
0.1781317142055249
0.17994013328093278
0.1741267708712677
0.19766059455013976
0.15458043535309923
0.1888212189440985
0.18491438577056013
0.18129100843911647
0.1796950327339798
0.1778780320693452
0.1930621486783868
0.15887937778884026
0.16555212535425712
0.1857041669517381
0.16992245911876158
0.1846573635574904
0.2025296634312135
0.18823578983942782
0.17489138132076698
0.17809945229798493
0.17259047828334267
0.1578582215398016
0.18586555456772177
0.18951375186151714
0.19482075563553147
0.19385254107460897
0.17793716001458715
0.14846496402580664
0.15636433677485922
0.15261562285120536
0.19030103133034262
0.16786885805307997
0.15239898935134613
0.17368160633754906
0.14927150713776022
0.18745883511593608
0.17569813233523882
0.1909137860818879
0.1812658177869023
0.19842105175880076
0.11758095902828829
0.19812637770853686
0.18990888198253308
0.18213515553833576
0.18237546913188724
0.19124366716816024
0.14604536636996768
0.19698652547149065
0.19448193633070934
0.17101646823396296
0.19966710767913903
0.18544442185887855
0.14089846842600004
0.18707391198500947
0.162638728615292
0.17358938077789635
0.1598905412843468
0.17482942298919016
0.17954828839885223
0.15972371900636856
0.16234605394804066
0.1868337834868276
0.1821172099444278
0.1370108247074605
0.15944867642715008
0.1636785296075041
0.17384602698245677
0.18376548314530117
0.18232921407826466
0.16973732425917934
0.16712090076651964
0.19285537312745676
0.18734750735009312
0.16842913009854185
0.18400820180586147
0.1940864439508068
0.13463850340991482
0.18004180403974931
0.08178861498061765
0.14883806330896535
0.1791650033228832
0.18885519598391176
0.17887632336522952
0.1732217047308778
0.1788015709855627
0.19641748715023175
0.18243738046672203
0.17943932856997946
0.18333663761947777
0.18822508245900316
0.16617225785664314
0.18304881646575358
0.17570926810826457
0.11764089871159446
0.19197147044797075
0.18295232287688418
0.18876782438565368
0.18499877463114092
0.19017227760232733
0.20456864644315376
0.17572252512992215
0.1894763435145463
0.15188058497712262
0.19749218437427601
0.13246273877501738
0.17609211018304768
0.1820415043892575
0.19251730237563133
0.1971469915451812
0.17933448549797984
0.19075667496110457
0.14696204358061768
0.13505091728288435
0.1930189534532606
0.11007839478239696
0.15536024387640693
0.19064310846970495
0.1898931172776703
0.14357652845155086
0.16743779410186674
0.1690491785311405
0.1728382990664443
0.18334147805751794
0.15551335555967677
0.15570141565328935
0.13316296856751822
0.1795377002565782
0.19836375544832327
0.1685939189760776
0.15098647357651057
0.14779361286995404
0.14332811954264135
0.1741764155152219
0.15533759943136488
0.14752750634534545
0.13371701884834597
0.16632252399510167
0.15457772058856495
0.19475444963233995
0.18377979572585731
0.17464975784103498
0.15296877444770376
0.15503518203556071
0.16510552840631956
0.16521198946202453
0.15827766370548413
0.18205985300270164
0.18554618750113874
0.17046360360418988
0.19061442820203922
0.1889665516164793
0.1907903560729503
0.19902190936183747
0.18916412930140372
0.16491405232930126
0.1703914594319848
0.19306708211787155
0.18197407634155893
0.19244708902746133
0.19904909038324534
0.17620016133340374
0.16853668828005158
0.1797112635967514
0.17115361447913444
0.17968218899854269
0.19405482838500263
0.19503696968327963
0.18375390645553535
0.1465325859701677
0.16237761220840133
0.1903460198790849
0.18739012478067632
0.2004981345427586
0.1924393764276386
0.19289517496058184
0.12861127305301323
0.14728510128646696
0.18098411050161609
0.1888352630386788
0.19475597403104225
0.1467150920405234
0.19049689052429822
0.17767831018333854
0.14969551364163047
0.19300775450876356
0.18494389642030187
0.19823570109110641
0.17987881573614634
0.16859814125740988
0.15861717401239542
0.17963462632763255
0.19572197189963383
0.1173901427395412
0.15200603164663337
0.20074800840893856
0.19346483720078206
0.17493535153366493
0.17073864171474992
0.16864773453941165
0.166849169165344
0.18269854204867583
0.17048303166832177
0.13848158030640695
0.18178005156404958
0.15788626375638737
0.18151666881851175
0.19986163868915138
0.18233495640825323
0.19808947435242436
0.13373959365221813
0.14890230016541217
0.1815622360607177
0.16998335597161646
0.17033183587261283
0.1924410288229415
0.13412659197890534
0.19133555748364234
0.15161001713956637
0.1939885728244705
0.1643945199356226
0.19042743347476285
0.14780727836263155
0.17656488786314503
0.15658399987389576
0.1412210285317348
0.15672991080417362
0.1876730398819275
0.15456001842717676
0.12524957563991723
0.1645318081805452
0.17927100250324596
0.15110952867789812
0.19793080875282623
0.11133381382886781
0.15119823960933024
0.18596589075607428
0.18326402247689474
0.18819723596926596
0.18254058701811476
0.19464186320883287
0.1761167234500292
0.196327479186056
0.16406659221994385
0.10413568474042496
0.15131002648107433
0.14928307191398668
0.1497906365069079
0.1881510302099251
0.16872924279555326
0.1932259919586123
0.19444822467446637
0.15930723703114452
0.16976851686905067
0.15360606928028964
0.16831834927418451
0.12778969683547795
0.1731104686375666
0.18273268405827783
0.12578741923031067
0.19200410988598804
0.19706264200352433
0.16918804884914487
0.15481956637876376
0.16826227758199197
0.1890335782224135
0.16243123055592956
0.1761903297627628
0.17621144476498704
0.19905449765975491
0.09296924603846649
0.17473469190792118
0.200680055729941
0.18366393315327642
0.185506241699161
0.19036629229803148
0.18048618212398843
0.1891232546415976
0.19027406562461135
0.17081923347005817
0.16314329774238612
0.18207279064434267
0.1882033614520895
0.18142184468930736
0.17191120528185996
0.12684630193887875
0.14615734926248986
0.18930786710264166
0.15739989478061406
0.17779623108273712
0.181547658718613
0.1766297467632773
0.17115142135884012
0.1892935497188418
0.17376927873633224
0.187994023340011
0.18578836856041808
0.17976424634609325
0.1942871240694483
0.19137872434516995
0.1972430550884333
0.16653337427416653
0.17549771097863115
0.16973132488591186
0.1851579231486104
0.18575309200842546
0.18558526741731435
0.1564181996334906
0.18480035675132478
0.18960729466409015
0.18957689614808124
0.1747619714745765
0.14012474954379492
0.18780014845828263
0.18153123149453243
0.16068677809352575
0.16540407528699866
0.11755125655340704
0.15025568936203568
0.11568736592207288
0.1894881940634714
0.1959982168548092
0.17965172893129483
0.17230389612203173
0.17536997894665168
0.14105404242276867
0.17896853635571897
0.1728440586418538
0.18771930583622037
0.16215340849814297
0.1869657081023491
0.16258624545102474
0.17738981913832833
0.18452814018666003
0.14024300571327303
0.19072201773294653
0.19665858951001772
0.18086523029293924
0.14332842261961237
0.20000223073484297
0.18938473400030115
0.1888565702351827
0.18545772365427196
0.11879885993600822
0.16440204565801406
0.14012603376464308
0.14638816690609402
0.16501655981965835
0.1859576925751304
0.17740548329901848
0.18533474003528172
0.18579747836800217
0.16019593969031876
0.18935170964824957
0.1765389163534298
0.18219744993398235
0.17467335612421064
0.18009359092760255
0.19545276993149469
0.18299861900877593
0.18750085801307748
0.17175046533935553
0.14393287512076
0.1925975490688851
0.17887758324751898
0.17224456703458732
0.11783479122124829
0.17299013392128973
0.18434286679809736
0.19457949928121385
0.11827424114796391
0.16773172074012185
0.19198068596161505
0.20062242750602496
0.1248284660795131
0.16326452536305863
0.17792643936395044
0.18390636827284748
0.19129837399296823
0.1809640009220019
0.17558027663274056
0.1924222535289453
0.18359470624589913
0.16179248235048677
0.15601110584700964
0.14617832772039313
0.17719951982913162
0.18147522338127864
0.17780481489547323
0.16572424602711067
0.19165651011703727
0.1421936928553059
0.18488356615122487
0.17597632496057736
0.16571623974872574
0.18702580452444342
0.19460749614245376
0.15048805519543887
0.17050881869343296
0.18745929156654373
0.1660572327038455
0.17113757883147712
0.1855205790074383
0.1949511205830841
0.18858313020548712
0.17204732263925485
0.1799848275365233
0.1659887838188955
0.19014665892389154
0.17098387132419748
0.16448646323447721
0.1729291832148024
0.14780390766303741
0.15109409975133747
0.19821489954010213
0.1992269722767659
0.19235234815208324
0.188040529000633
0.17788350715638201
0.15549555617722183
0.1866301728217741
0.1456345584988984
0.18335402596027123
0.1864210697517237
0.19929338551643658
0.19220513803926748
0.17967892615105333
0.1894085570027869
0.1805058891974463
0.17425943425612658
0.12747911212147528
0.17178782996641992
0.18652808570857576
0.180087215051921
0.1667096844844756
0.1870846774170164
0.17992393336788534
0.1591645019782175
0.18285962254511803
0.19520230465665284
0.17307901025607414
0.17779778205441865
0.145047559400083
0.140353002439515
0.18179616461108927
0.1695689993146323
0.17792337566207658
0.16141048497073354
0.19162097466009104
0.1925760645778815
0.17197675208376456
0.17619687593772929
0.1490913486222216
0.1141184008705259
0.18197564896473822
0.20265184025526733
0.15468476507393703
0.18301236540384141
0.13930273532142848
0.15883938856912222
0.16576428324282444
0.1255090755155085
0.14598265953455664
0.17015616759231508
0.19319110500188305
0.182585637862061
0.1419596574586641
0.1987895101301726
0.13735010571009276
0.19424566228637527
0.1971400539932424
0.16752937887168576
0.1876121890279424
0.20867773651454272
0.17166302926620328
0.1628837661715491
0.18820338881285995
0.18458304561887282
0.1651136564624164
0.1786597101390971
0.1892416084882153
0.18659466120381818
0.17185151325958412
0.15576242816681068
0.1845451927300669
0.19294855291926616
0.14256071411204435
0.18210821762163942
0.19869367076582387
0.13755172362700693
0.18578253415789267
0.20323675426927046
0.17186484678487926
0.18302947339722522
0.16959589795633323
0.15557400701517873
0.19096793101049125
0.1866332541527117
0.18232282842080716
0.19372079892493818
0.2025036416012595
0.195104329784675
0.17829486795816601
0.1887298418549859
0.1730848842315603
0.20160125201240117
0.16325720625016327
0.1870171358893568
0.17318428551969176
0.1986603749714897
0.1854578733180459
0.1542056932836075
0.19668894999343373
0.17769197554335753
0.16506584935363977
0.17987097572343688
0.17250066135066694
0.13086257255096584
0.17237183518961283
0.18580016785736053
0.16932465534876273
0.14530013165536854
0.2012295683898094
0.17289166612192905
0.18902639597836912
0.16832399624755556
0.1500002250128972
0.1855645771466461
0.17868103268698257
0.2010736592693465
0.18447255576658753
0.17903378017311233
0.17803119278414026
0.16795666817021834
0.1717147297242479
0.1620362231177174
0.17035274282953058
0.18882789074055448
0.17104022318829737
0.1880033605693921
0.17956632188481267
0.16008609264550108
0.16058491251177445
0.18370937059962608
0.19889291985639976
0.1585998404232328
0.19554710278235102
0.18175624525976786
0.17467501678568517
0.173218838114014
0.1850317053945637
0.17892230765862932
0.14466960330508133
0.19199641236960802
0.1795472724820883
0.18857108737003334
0.1654562732773139
0.180070597728977
0.18761388230817294
0.18639023696055865
0.1864205765546874
0.1901975927223205
0.15906616298797727
0.1904026676717639
0.18521451326168398
0.19394676836854538
0.185883311914314
0.1794397703444094
0.17304083544114507
0.12044446057695121
0.134458833229997
0.19491362863651873
0.1835583176667543
0.1585956938326854
0.19950126735054258
0.1730253506193741
0.1985237227209623
0.19101669251839226
0.18478368685277183
0.16193252509551212
0.16853372331768415
0.1930907225534856
0.1884266105677253
0.17031045803414316
0.14914377806372617
0.19615084052395107
0.12465794856833984
0.17113293553422243
0.19358350389990273
0.17417463348316947
0.18924762398789424
0.18150539928069992
0.1795871791430054
0.18227227744345798
0.17477762264566404
0.1817039294399994
0.12624479412440193
0.18816913900534177
0.1544265694140719
0.190782414175807
0.16320022457129743
0.17718319456089643
0.14873959477115498
0.17143982877184233
0.16326609363096597
0.15638541167780592
0.19503958105826594
0.18583989772307324
0.15440856683424478
0.16128592386061327
0.19604728990528023
0.18559417965561964
0.1689697925590003
0.19346952092061118
0.1857319602937428
0.16107164412113864
0.16588397657851156
0.18867606762519956
0.17251850369510854
0.17976299682007357
0.17666746617932633
0.18726831001990413
0.18817213334274382
0.18959674623547082
0.19319673101100182
0.18177418038419962
0.14658971747140268
0.14959523133642558
0.1746693808196554
0.18670678572067634
0.17112486874299437
0.1765960146901771
0.17410557580198696
0.15888971773873267
0.1859903378209531
0.16340203289685204
0.19079394352787374
0.17864200441224484
0.18627343339627295
0.17169357710847424
0.19248606934485163
0.1859258528596211
0.1850227768088513
0.1907162822335169
0.1668579522358506
0.11638669422475655
0.14545290722902346
0.17928877400926546
0.18704259567605458
0.19923751181815677
0.1879913833526133
0.18277534817695112
0.18208103042341847
0.15673579100487808
0.20054409257511255
0.159874312342598
0.15430054539522858
0.20011888771685557
0.17524200056937053
0.20072606499596757
0.192216144267526
0.1991156371607444
0.16748579525733567
0.18697197023368747
0.1362519950433765
0.16058098563609438
0.19042303373096095
0.16517762852025306
0.17792341001329776
0.185528995235225
0.17479997015258864
0.20217628251201902
0.1543813143079495
0.18789108659615628
0.18208550255785866
0.18875081204974778
0.1730394355131582
0.1974414749160302
0.11396016755016691
0.19696860508546013
0.16493563461683047
0.18679073600492588
0.12646913299714435
0.19064688982654024
0.13718531302047227
0.1787497943465783
0.17743869017310948
0.18400351054230032
0.1443410148777055
0.18378922365445016
0.18223648219997618
0.16036641914710875
0.18380803646475835
0.20074724073376035
0.1950567639587568
0.17190320849714502
0.17754646964257592
0.18732833018290068
0.18144207024202821
0.18687087843451514
0.18622159288552598
0.18387244220145277
0.18920766554515175
0.19098430581171594
0.19660158645916923
0.15808382498611323
0.17747932809422354
0.11523820636164457
0.19677916161064352
0.15267486856609291
0.181524339988561
0.18464373754500613
0.1719002313719919
0.18006040835990386
0.19368020085488838
0.15617604431140408
0.1967925523631655
0.16629935377483276
0.18310777537591671
0.1937010345852049
0.19669071202795363
0.14460917362726705
0.19372851427007493
0.18482035665597538
0.13577329088198659
0.1952058719108452
0.18134001493978633
0.12864529773167951
0.18331714471407584
0.19753648333432494
0.1771110496625534
0.15564979057279335
0.1671367378391566
0.1888799094932126
0.14515122943425246
0.19216701961005409
0.18482795852708644
0.16150997357476196
0.1488443582693977
0.17898303278890726
0.17961642453043727
0.1420246614923299
0.18323102573127878
0.1704325323834726
0.16970947224139327
0.16527893818028835
0.17314515203481354
0.1927598673469571
0.1635826035754904
0.1690767558278364
0.18470281593303642
0.17326182665217219
0.16126314812980794
0.1921197481265378
0.1734240945919341
0.1493835308876965
0.17602910550957393
0.1876096168658354
0.1990521822417344
0.16954838731419833
0.19278095670595846
0.17269901966073797
0.14453627789786244
0.19869871494171404
0.17054486529137095
0.1939832981100418
0.17922150809562273
0.15853963882565583
0.1786296695506401
0.19371169477224426
0.1140786731977461
0.17188704644862976
0.1398375142406629
0.1935480899795514
0.1471983953060888
0.169771360872999
0.1244486580821017
0.19237068673272348
0.17923438795523514
0.18133270840419752
0.1682434599476058
0.20292804562094163
0.18072925383270189
0.1683916392794228
0.1844630879621961
0.18397967082317115
0.1801967043672046
0.13894309894808385
0.19215143130556814
0.10625499580482332
0.14604017329688174
0.16928424555019408
0.19344164835471653
0.11452130177537273
0.19069454872572414
0.1794933829244399
0.16014317108420867
0.17471847770458038
0.17554290858508803
0.19480234042815037
0.12968388230959135
0.15258431884830242
0.14983651867629383
0.16384384097592145
0.15757934367975573
0.19491920976356117
0.19137083713396738
0.1801059700328034
0.15505376514581687
0.13661379478804817
0.18428309849336327
0.20135935530816396
0.1796306086968354
0.1920964367011403
0.1734723033091532
0.1821236520723348
0.1717652574012752
0.19830346135408813
0.19039972490123547
0.17864438643352784
0.17261464666924153
0.17616607240046098
0.18693353028273324
0.18159656138844812
0.17168642422039634
0.1844735626413662
0.16404389551820125
0.18092614650067565
0.1744092109002461
0.1664955196724471
0.1838580974061973
0.1570783110451017
0.19254763812085304
0.1400979062903501
0.17201619399227813

==> anc/HeisenbergRFC_J0.3pi_L5p0.07.dat <==
0.1957597644141185
0.2285484326038293
0.21118999621880497
0.1611835647255996
0.21833399212237162
0.19849055978993146
0.21161998560274864
0.18850743889291272
0.14640976771956232
0.22070260425478733
0.22633417068920134
0.2323436484330796
0.22886599126208007
0.2113880356880639
0.21491909101383033
0.1430627541877051
0.167815457513563
0.20383956852544974
0.21175843576572734
0.22607978304544532
0.2349708612919033
0.19844233068054357
0.18510353133462867
0.23385373495937417
0.18504059799492065
0.19550889134622013
0.20694588891937724
0.20311579219770987
0.19551380614693575
0.18476975329077808
0.19955957660010426
0.23348172587219626
0.1901565255202053
0.16352126261983482
0.21769762676645216
0.1855006432230519
0.208686367731867
0.22830729149215975
0.21202912847738428
0.20570662538972442
0.20241683373520178
0.2175240479342797
0.22035208997678632
0.2310940077082919
0.21185120110405783
0.19523709073833032
0.22655616281886737
0.2334528424748542
0.21309853364175632
0.1845160406892166
0.21001872465077373
0.2137259681748792
0.1961669135496013
0.19176937763476445
0.17619419667399805
0.2224159641726743
0.2278273203698761
0.2290605959818422
0.17200335134112568
0.22028155236802355
0.21965383231042168
0.22157650844873683
0.18193594706151578
0.19595473622728976
0.2332605046099925
0.17555533775244342
0.19554864146250672
0.1724831084704275
0.17156780822267384
0.15919447064548314
0.19010088065174272
0.22646206186494602
0.2290431126948328
0.20757443544796103
0.13657142413917953
0.22942846847236076
0.2304975713257258
0.20570147816473347
0.21436368659745136
0.21934433090048389
0.23466583392499293
0.202687760953505
0.22615179959720516
0.1686006251861644
0.14640318431661944
0.2210944295594019
0.22967141317083914
0.18677787348058097
0.23891558602442828
0.23070008691445348
0.20310370206887926
0.2105386196073172
0.2117898419218063
0.21771437213039876
0.20366575800880912
0.21468998220475718
0.1457179890064331
0.2010076044595818
0.20466005915531085
0.22278794269602012
0.19639178711369903
0.23477233326932026
0.21315087436109537
0.15076065538684905
0.20742366560663367
0.2161400146598775
0.23119614852441697
0.22421718527494888
0.16865270347923017
0.17984381178280612
0.19990980737469252
0.2220015561063985
0.22330855439666344
0.21465050445701467
0.15793970454511697
0.1839287136020038
0.1681604289385734
0.18567980405542972
0.22309253775471252
0.2149653894992174
0.20641531012216324
0.2214317649656386
0.19291043053935897
0.22322607020161128
0.21804537660476037
0.20259739221227385
0.21509266908111116
0.22606584356354306
0.2018320779102923
0.21495189959289557
0.2083397897609907
0.17875318847866262
0.21354445211871692
0.19916081041102018
0.21767369375437073
0.18980583321767056
0.2246076785622801
0.17094247968369708
0.19836218994361496
0.1774381582646513
0.21096054987904442
0.21008611917206096
0.1689788293972472
0.2152887578301179
0.19524045649923416
0.2218734867229462
0.19987143181130013
0.2186101136913165
0.22823201320604986
0.22504292325768221
0.23076170688062525
0.2045158171795034
0.1949932059893302
0.22277059614472416
0.21746503519718433
0.23060197051280026
0.2155569004609528
0.2224620417413463
0.2010903344511693
0.21875670473731088
0.2123525528494552
0.1931332392185417
0.23202336661904638
0.14814576839385588
0.13922563027446652
0.14412649071075184
0.22528632401907037
0.21132805874257135
0.20153829216804925
0.22126382161767202
0.2156978969354025
0.19821415104714227
0.189956116792529
0.21848157611028088
0.19613958079001687
0.21219939523083267
0.21065723607858047
0.22016900866876413
0.22868525043840207
0.23000296080478666
0.22921825667336843
0.17748714859907588
0.18100532303175615
0.22631473365608196
0.22115476723110397
0.21162940175014197
0.1996949572968617
0.20296926098965545
0.11868567333996403
0.22904206088853732
0.13785197033482388
0.2140059064891934
0.14955327802120155
0.20070572636068965
0.15054895750326344
0.20131718893263004
0.18683065679982006
0.16123279725034562
0.23404543534122219
0.22819344248624346
0.18473098537588725
0.21924875979035707
0.1942630513536326
0.20901516194232467
0.13853468952500636
0.19577458269978457
0.20184710070744855
0.21831836729040582
0.22055781376144656
0.2238566298819258
0.22542880069384952
0.17608369528037968
0.21729020928705356
0.20658635814137946
0.23073152038900735
0.2210242112654198
0.1496185722313017
0.21995266348351358
0.1876712521105833
0.16189718955690488
0.18202870847403074
0.2009154132180934
0.20660242327564615
0.22829755686262174
0.17384736916282714
0.2045714448206226
0.1699596415113918
0.20786378321785057
0.18461137021535198
0.17681998854701747
0.21358347249123202
0.22915186624343548
0.18647041464714825
0.21291556997206113
0.14343739737122926
0.21182153394990583
0.2249754941711028
0.22580630300060173
0.17123692848001834
0.21972949686309348
0.19101148386838643
0.22213800217479027
0.19126204859932794
0.19754599739809098
0.14678680182096882
0.21160194519333397
0.23230974247962627
0.22642142592429976
0.1830928223285212
0.20335061137166324
0.2293815251497795
0.21399903618148008
0.1822634171532631
0.22379818638061616
0.21372808834347676
0.21701915859325105
0.21311456391505904
0.21328774945228515
0.22306968705306454
0.18150004403447179
0.22794433720504112
0.20962989868313212
0.21851541134543642
0.21483738192584437
0.21972114504440976
0.20659974950651563
0.2101136919944466
0.2258873654174225
0.20158737085266049
0.2177160163722635
0.1829022278671889
0.22625023947391384
0.19506632285436698
0.22232221466508562
0.19553344382981272
0.15956835683162712
0.23038120268946705
0.19381201972535575
0.2254221701311254
0.20078017968696663
0.17755519685713617
0.1882726355260506
0.2013058401975101
0.19379433662307483
0.17136854236664806
0.20983687528297498
0.2026404521504964
0.22782855484415807
0.2099215250609255
0.22624437981294598
0.21756836142797853
0.20086734179783744
0.17665986685860188
0.16408353096582565
0.195218613265002
0.184790049314304
0.19617964508649766
0.16022225909622326
0.22506354065101838
0.18337092166288657
0.19952814824310025
0.22063214100135078
0.1945929639029979
0.1932861564499857
0.1303181325775254
0.2168819829957918
0.21782184486660663
0.2079890305483653
0.21630023178150762
0.20271212236724526
0.17460717585982355
0.19478837706045754
0.1730691014018472
0.18706841885526101
0.17826044006437455
0.21410991531461862
0.19647866011735696
0.19481259519972088
0.17585107676339293
0.23228797699951487
0.20471880128088746
0.20949531056345577
0.2127719582808516
0.21915449162682116
0.156752541963811
0.20801296274586958
0.217056513266488
0.19990451073482202
0.1823666539808169
0.21888015100867594
0.21081212047007677
0.22225555412182493
0.1555695308527926
0.20193608712435202
0.2170499930015983
0.21581593033319918
0.20867545828691475
0.21216855335855364
0.20864187407274282
0.2101662744351332
0.21498597480469842
0.19486088289740797
0.19759911567879712
0.11122825916041454
0.19258992473150383
0.2230354478584617
0.2192448481451994
0.1302543930450599
0.18344936714745452
0.1948743691806134
0.19125553857944214
0.19080115600694236
0.22556899351569168
0.20949460854192328
0.22731754339792704
0.19731245804573513
0.1864720932285118
0.1867396473191588
0.1960562677184051
0.1958512808445355
0.21600589457923278
0.21182302940882625
0.19676503828271136
0.19295614364974478
0.19855765056453226
0.22606104826625822
0.1902492330988251
0.2231104753778052
0.1600744480378305
0.21145012312822856
0.17088118185116227
0.19666646561510595
0.21468491926033748
0.1845265330307713
0.19663408348596592
0.19651563405199154
0.1891407274883359
0.17911420796297703
0.22271092363476763
0.19869173364057807
0.2068788659538423
0.15049348684757696
0.23069181733712035
0.21069137666834906
0.18072383687994886
0.2139193386025227
0.198659538975336
0.21436824741965219
0.1961922162456717
0.21752921183412433
0.22037851845166498
0.20241826048066228
0.21378863445219246
0.19158563299334794
0.23719448529110565
0.2340024599832928
0.20885301376463097
0.20134701557713428
0.17502718387036761
0.21049279020268113
0.1939454065688509
0.18283626149696422
0.20587689149014196
0.2260259868820684
0.20972059414277675
0.15695144193888608
0.19597892851145388
0.2098470490622031
0.2160641369430941
0.21717892191526023
0.21560277270951947
0.17137335146329777
0.21633718118279485
0.22837874763748484
0.19231585403848112
0.1970624635842956
0.17314955216530506
0.21722144891017584
0.13172376145723616
0.1875719035857304
0.2176847930547906
0.19342265330346473
0.17344637205463592
0.17301382960873757
0.1482583030286968
0.22030463499068934
0.19682788638549656
0.22695195879950048
0.18767319259939275
0.1583444226363354
0.19479448773457
0.22427398228023024
0.23517256264800832
0.2083032432474616
0.20729907691467764
0.1646190587017952
0.20569854285960543
0.22406174078754237
0.16745092767809264
0.21694991784115258
0.1695624128678651
0.2128067528617333
0.18239470428028057
0.23780474188775366
0.2266872854307859
0.18166650052193145
0.15946066419809096
0.17899117370784837
0.17193712164599315
0.2136678893358773
0.22609406076277438
0.179853435890116
0.09991153652434932
0.19067730471991087
0.21064867092295347
0.21393630942126785
0.21948636251925666
0.2222507933367054
0.22957550197966892
0.21456980713690044
0.2201872293508225
0.18461707158982998
0.21724598772977874
0.22171361730945438
0.23617891912172453
0.2039152640390253
0.15436500242095524
0.21454300122505535
0.20739230893273705
0.16108924864026042
0.15965751656177704
0.21996807779926453
0.18696510282092121
0.21278044487958914
0.21196911092541798
0.20185502596012886
0.21335214956679693
0.22362339198851675
0.20368130748247715
0.22248406368596021
0.22014213805304306
0.20285849327774497
0.19430637526243427
0.2135405551593158
0.20617305330448155
0.21981942721094322
0.2003930747904673
0.21190559025974579
0.22050832913542584
0.2295678601237996
0.18222851441032656
0.22897163687882507
0.1982828913610591
0.18872864531984282
0.23512515922418314
0.19910429384357883
0.2158944655651668
0.20594908827527256
0.2010898054197185
0.1709358337754467
0.20776223802533178
0.23016261220743392
0.2201239876351043
0.17017304350714615
0.1621538535836285
0.2130039841148913
0.20345790733168076
0.17734555786363318
0.22666353011871257
0.2206821339492947
0.22864239695626262
0.21843208155945304
0.18047005511895142
0.1895498690631452
0.20619909636265232
0.21484905166844254
0.2198208525303161
0.22428028372639378
0.19569847082067718
0.21833912977624176
0.22715144000216808
0.19373034600587888
0.21340272552133485
0.2010484111810852
0.1876652345049917
0.1849540567656467
0.21561219453047498
0.20729287201055152
0.23081731235283667
0.18566793621824815
0.22313451372788842
0.20314415408357672
0.22014360132908306
0.22722105069719756
0.18289664129467725
0.22264105327802525
0.21578564735594657
0.19874081940633512
0.15328453416057272
0.22205776787686518
0.2218124110135257
0.20627903027826736
0.2132212634919896
0.21019292423375135
0.1801819290340596
0.22418318842171372
0.1923394600927743
0.2193122476632848
0.19718204637267342
0.1555604598796016
0.20973020298457462
0.21707373991990453
0.2106014306514153
0.21104826977545935
0.18083814439808385
0.22496682238894006
0.22707077327214123
0.16903645404094586
0.2035322392226203
0.22287166993522517
0.22509520271443115
0.1923111089227522
0.18377488635193212
0.1775646420458407
0.21246683607816064
0.2080127194352177
0.22335564718252687
0.15467568284200492
0.21443292002515485
0.2079799604333115
0.1954036267933375
0.22603463646568717
0.22052839788118797
0.18350995487140187
0.2041961440187696
0.19991002333875946
0.174800250321861
0.13315989755913668
0.21895900131500337
0.21692509581018715
0.2260745954459744
0.23136866313705018
0.21147112745888474
0.13049634316367484
0.23606100615638492
0.20930276469452933
0.2051673394480109
0.20420464480426798
0.1605902463410992
0.21270337908645184
0.1939714450924663
0.20319646590789714
0.2305054814426277
0.15817957708864602
0.16939484048980635
0.21855361287930525
0.20736225125413657
0.17748288261360556
0.21484785777581702
0.22605900904501952
0.20860568212604638
0.18361997822591045
0.22796227447997447
0.19075343301964245
0.19809730419410312
0.1805205270130285
0.22982283151162725
0.1738182455043615
0.20730736998429342
0.19750698292460306
0.14691596258712517
0.1908961184011899
0.19901694875441223
0.17484583461239392
0.20636722083181924
0.17921259298448794
0.21193635365556857
0.16521152446636733
0.20522313086842506
0.21357209530312188
0.19502142367690223
0.1701914219695323
0.21590843854152422
0.17056181512885996
0.20958175482962638
0.22424953125908173
0.2304043621023203
0.18717039342529565
0.1818753918052941
0.2051658504394211
0.16959813893499753
0.18424214772224112
0.21652509833171568
0.20093662004030924
0.17567795212086318
0.21561764910108785
0.2265740160784521
0.19840852632596748
0.19418893727875697
0.17515750299449181
0.22195500973274743
0.21536395299259087
0.19880971849645057
0.20677266331431246
0.22431241688306158
0.16327687613186923
0.2127160018361648
0.2002652979952011
0.22100158255233565
0.21352574200582183
0.17813266339572437
0.16656354292773162
0.23178952698778507
0.22900423120056146
0.2107309435707104
0.16641904425709994
0.18687692797416924
0.18585294728912238
0.21121908087689029
0.13825071907270883
0.20340567372405738
0.18782959492557666
0.21510707532073642
0.21980452726418648
0.20205133408503417
0.23098714715279392
0.1973955975028608
0.2272070998920683
0.19812357583077767
0.2207582553481576
0.20588328087486069
0.23774528162667113
0.1646419882507157
0.21414577138938426
0.22086269192749924
0.19981607737085405
0.2268106440993185
0.21917595937115314
0.19518833622165455
0.2160384780308736
0.22498179384574019
0.19466132325570806
0.19612917688780304
0.21132164513479332
0.2240980587861322
0.2286640227791671
0.2239938198638896
0.2129031408027058
0.16618413583166433
0.19945086107669013
0.16883301240967818
0.21971123171082738
0.20878775041539807
0.18875988255743528
0.2125143526981564
0.17176905963331895
0.1816389479043066
0.2291392820743387
0.21039916581453924
0.21315716755163794
0.18773602527090225
0.23343366275919195
0.18014597723592754
0.21407034983400164
0.22137569129593565
0.16764289783295508
0.22377120743463366
0.14303952030317948
0.22160417013878458
0.2322619432412571
0.18955828573203842
0.20958919097473805
0.16089833071896675
0.20978408906293125
0.21050958476230522
0.21186940028199713
0.21451726910052832
0.21793319314887277
0.19424468864877856
0.18373451348208913
0.22440189935346205
0.2158884142319978
0.19416429587470044
0.21625254692636764
0.16951494852937546
0.19826113583927304
0.2283737663889469
0.19935336911206933
0.20174291191941704
0.22647904706659455
0.1968812024928106
0.2302766662899707
0.2065872891809274
0.21656019700690332
0.21516315690317522
0.2200206885463819
0.21862987178948698
0.16374132396957577
0.17815601695126257
0.22800245266495558
0.15338830817300414
0.21765942136959368
0.22730048619069718
0.22071727189221832
0.16833849952874252
0.22771058854336157
0.21600112160039048
0.22349451035837925
0.16508140069033655
0.21666280718166572
0.17888688850103934
0.2137595929193856
0.21015488037269694
0.17095223168525114
0.1463522433065973
0.18267078052360233
0.17702755824056438
0.21001191238020325
0.23009442984272585
0.18320339484994655
0.17775904183698932
0.19200763289379855
0.18031276873708982
0.20169787615293408
0.186487050969114
0.19371299890653484
0.16291472024670978
0.13896719030062135
0.1906866949520598
0.20790448633012384
0.13929209011699714
0.23333749465840126
0.2074754913972515
0.20154669967787003
0.2251208884603658
0.2246000702795316
0.22635558188454388
0.11071838612475825
0.17170803678320498
0.19212040919552123
0.2045420533143239
0.22026033199551098
0.2148186569753042
0.14348844255161813
0.21505720235553677
0.22801841975343856
0.21078795724468863
0.22435069284465173
0.21302849322941395
0.22830109661115028
0.1815208039278865
0.23190086674788293
0.21191493126066113
0.2191895392281388
0.13069530950099253
0.19000198153061723
0.22450857835089577
0.19519684533341242
0.2256309301951146
0.14349524577463757
0.22927470231985334
0.2186356854809303
0.20123432565350546
0.1692257671044157
0.1942036994692517
0.19449018858068384
0.21137477962821377
0.22254838005775548
0.2226612603200273
0.2075909473151689
0.21843285489467895
0.22736685314678345
0.1925882766173266
0.21951702354671015
0.21938002398723033
0.2165683998471976
0.21736825594442444
0.21067183067603099
0.22148469485842798
0.18616525645966883
0.22728630240715111
0.2132029171403055
0.15490417049541116
0.2117135155130157
0.19228765970515307
0.18803533412598789
0.2258392561266358
0.16924862045975786
0.1439190927881637
0.224220020546443
0.21228898018976522
0.22131300451782418
0.1909640621955145
0.2147191737126993
0.20686328230924483
0.21016667921904783
0.22304583905078965
0.16061019388258263
0.23039761407978912
0.19919411166416373
0.18964669712077614
0.21993307339497475
0.22454530194508518
0.222515283428617
0.18473786156587632
0.22720710964312035
0.22235551170915627
0.20327421820209501
0.217191917190315
0.16989552206480835
0.17918529535104957
0.21010494400562352
0.18937932058413706
0.2121408516881128
0.1868161694213877
0.17075931207954492
0.2141629452981691
0.2198961302167737
0.18819005557180082
0.21057324233219113
0.1459111906566969
0.21542210425452746
0.2156057056054578
0.21791165592194078
0.12146794705107854
0.19063544597417925
0.21707215682776115
0.22192767751255443
0.20963955441103058
0.21050060223384232
0.19387673673826322
0.21344034832709555
0.23229379321054325
0.22021900112995238
0.2269198411248906
0.22542800522632234
0.21918360124116168
0.22857540866151507
0.1337694470585214
0.16914189223818962
0.22892897699171702
0.17756268485393933
0.21887515348215578
0.2173395651978416
0.19717020868043442
0.21609216668230785
0.19364802674965964
0.23751789320727557
0.21433248177590883
0.22022273122399502
0.1565549712317783
0.21584634556540425
0.15793978654926738
0.198210859574686
0.1794694232647694
0.20575750749663707
0.21515991191324627
0.2150182608353081
0.17160848017551875
0.23607875368082032
0.1957987302509802
0.2230849964366215
0.1722741558219563
0.21682658303182983
0.22302630527457068
0.22282419486093225
0.20582951553809162
0.20599452343836033
0.2205629063775193
0.2144601127448647
0.2199195140762857
0.22103165108024264
0.18823504760408977
0.1976009216478395
0.22288262416555335
0.21558128865977882
0.22994188036494034
0.20123628704710883
0.21960339506002038
0.17537163159984032
0.21624720344358314
0.21753065442772374
0.14055858859692613
0.2228957632079607
0.20714855718224773
0.22232521530903457
0.23213960684617319
0.16528024450303186
0.19117094917331298
0.17742887704075283
0.15723256816916356
0.22659597405735704
0.2193752910868481
0.2151309870285234
0.215045872025853
0.19967150109246248
0.22422954562702044
0.21421962960447755
0.2247683800927222
0.20947235982200207
0.20963214944161074
0.22114888886333825
0.1802865524058798
0.22513225403455644
0.22153576459739013
0.21565410438446506
0.16714631584237033
0.13100004941812074
0.18399080199536094
0.22500216297504155
0.19826963071297657
0.18614735091812443
0.21654429616331405
0.19188170962202453
0.1910261004416963
0.1891689241807064
0.13379361258582625
0.18933746061209572
0.21240795468092435
0.18040581981954898
0.23659215129451167
0.20110517470237996
0.17191671263048833
0.17871902506456622
0.2105879488979032
0.2260286207023909
0.1985590452233931
0.20106292079233573
0.16736571053406207
0.22441178137714474
0.1948457017181142
0.19607839269235716
0.22563843645929102
0.1771124710660831
0.20526540351604483
0.19556134043282478
0.18364472573090126
0.2124189034493715
0.22141451231436382
0.22254595710665512
0.2186067561718541
0.21979202284721985
0.18311411324908017
0.2171550089867973
0.22717814073947293
0.21076529115561424
0.19156187610340575
0.20303405529457103
0.2120536498377087
0.20233956883846915
0.23297773183072165
0.21838650352343164
0.17176212178424938
0.224918148649721
0.18034379919303478
0.18537196641538886
0.20830008193466268
0.22548989994582141
0.23270800539972614
0.2169853311818704
0.198762956400004
0.1925329165847836
0.223987028621889
0.2167921710875731
0.21605003059474331
0.18399569381606637
0.22477468820880972
0.2233838185222808
0.22494907818268173
0.20888967792471436
0.22298074717159871
0.20715549574455677
0.1930790186798409
0.1964912157186935
0.20443982275641534
0.21680367106739937
0.23643529870094304
0.21783344712953537
0.21980336563680508
0.22592097831328706
0.2199639833453969
0.23076391327049287
0.21151349515668072
0.22844262511561098
0.1530623129208989
0.15354037815602395
0.23105750859108787
0.21750078723766156
0.22110133485335623
0.21888272940115108
0.22752373582192092
0.21185760309606635
0.20871463065715795
0.2237266768387727
0.20033295534851484
0.1813065993666397
0.1663647787791159
0.16504292846067709
0.2256656081174169
0.2289781519467329
0.20244338948971374
0.18565441706082358
0.23036443030094073
0.2042037417694808
0.1830810924551053
0.16281888821164134
0.20231094258425208
0.1981946348712303
0.1901830293482208
0.19213617402963343
0.17532822630703415
0.1699635116627488
0.20149001130821223
0.21160922969733548
0.21538598683939725
0.2141681710125144
0.20250484826839973
0.20840866855685616
0.2125499875165145
0.2139835217005737
0.18573725956105167
0.21790586668663925
0.15063894380594908
0.20399585585496993
0.2328555110637569
0.22023553441638827
0.17963716482681213
0.22808143715468976
0.20421528690938004
0.21790638401463092
0.20357578249567082
0.2272674484608604
0.2317041063868493
0.22274513277714098
0.21706986270641304
0.20073997704287885
0.2173055355805505
0.19228578814467642
0.2159182573099666
0.19384216775389346
0.21444903924800376
0.22207138410946417
0.21902565479225844
0.18968421991224738
0.20831000566108174
0.20475730309886622
0.21908371647061564
0.1888646199331705
0.22344108512222466
0.22551596719348768
0.18257396985977156
0.2140066631037855
0.19793919472100735
0.21137284486808466
0.19934895983084405
0.1901629597995932
0.20077725649012668
0.17849200572412854
0.23668448352246457
0.22407503068906623
0.21162121230108538
0.20223909288664416
0.21872669857487265
0.21085856900447134
0.2175420839002295
0.2289110690624758
0.22210601205224703
0.20308203439245576
0.1980445252240725
0.14533026259666584
0.17016149291729954
0.2170011725476835
0.20080933293632242
0.17833602129676596
0.1956544013978039
0.23250050562971047
0.17523648992480131
0.20298046508459447
0.17714544143165326
0.19787306430966986
0.22707904402168186
0.19756554268220078
0.21108562207903814
0.21954109549877532
0.23048501168485713
0.2050799612656514
0.20531971378613723
0.20049294741098383
0.1757685351635494
0.19781221700959822
0.22410682668433957
0.22083649029304292
0.22312217452920904
0.2334470099694505
0.16354101936274937
0.231519006066755
0.20521564375078433
0.22364708675998776
0.21257886441227397
0.21621847669395125
0.21217642071380916
0.10154865965073498
0.23463513479449188
0.21694029465249934
0.18889771104164896
0.19815392008224073
0.18659331281602087
0.22549629643532565
0.2236004616923924
0.2110642447746099
0.21899059132983337
0.19589481245625012
0.21398204795867123
0.21999880738783315
0.16574657681259253
0.16049228506667687
0.1911225048402191
0.18908687992852932
0.2267589935898605
0.16814994809338113
0.18038895292764187
0.23170054644467925
0.12381481369933038
0.20918431984673402
0.21681672777638147
0.20923217644971634
0.20319512372810666
0.18803499248448527
0.23433116041359575
0.209446708927929
0.20492948110751588
0.21714653874279352
0.18147242889447354
0.21068031551237484
0.22230075405298244
0.1793200877968594
0.2068357495059966
0.21657645511832516
0.23273606219392468
0.20217717207251445
0.133209060029979
0.18004414978087577
0.2006912779866763
0.2224007605858424
0.16657584019816296
0.21963696917960654
0.1733427640544853
0.21115689390925035
0.21859884602299093
0.2239805129772491
0.14456066837793033
0.22355350363672183
0.21859468355533407
0.2317959415753451
0.20582058159915514
0.21336983187684327
0.21173924117056683
0.20801388642956126
0.2315977084245371
0.20016719982562356
0.23144397336625316
0.22012352824249642
0.11542967437240506
0.23530229564141164
0.23158979576410832
0.20013279340135778
0.20579303033262475
0.19126317988552569
0.22308568623215122
0.2272011793687085
0.19919889188693518
0.21386448854436924
0.2133009231901897
0.2000430844107587
0.22504454776850352
0.2261399229681158
0.193727597561365
0.1959317425484437
0.16299398047742128
0.1983045571363754
0.2175376395470508
0.2095987267978675
0.20259694927393454
0.14658401808918528
0.20876491170876407
0.15940864470949673
0.20412331172517317
0.2336355233603966
0.2146304573554776
0.18973381019804475
0.22034311140756135
0.22558622644479112
0.21128536382076413
0.20196512614215348
0.2178930871898891
0.2098128367231188
0.23128519359510802
0.21152441803091127
0.203604963066224
0.21632200417091993
0.22469023123004744
0.19244656855556547
0.23135524493218437
0.23220578828889232
0.20859906739160503
0.17873802997099128
0.20091619226487514
0.2043201483606273
0.19925583631580956
0.1816499864089002
0.21512711748885263
0.22465459293588425
0.21967089196421233
0.15549056891154264
0.23012422201036006
0.21953596734886044
0.21098537817715007
0.17778258213347853
0.20606818934267082
0.237865819397922
0.12804926282278836
0.21946626237993236
0.20538918010754031
0.19069468049487381
0.23031004746492773
0.23472640944107478
0.13553129460991614
0.2049510648331786
0.19132400681900577
0.21314736687318223
0.22295497667232259
0.1775535828068312
0.2298765350614775
0.21190050041937905
0.20051416563818267
0.22203841227678414
0.20344216571489468
0.20075219335167116
0.20417956096521717
0.2260255161293542
0.1981075047685469
0.22472613647768333
0.2277673986818939
0.20692638994658089
0.184745713861524
0.21846164559342687
0.22592115056836873
0.2293734945790369
0.18268919965135066
0.21904919838543258
0.21794048792084839
0.22807269909048844
0.22132818447228245
0.23238761518571577
0.21079576838108943
0.2053826456789061
0.21799925423669345
0.22657455977786434
0.21629443077005941
0.21350370720312034
0.2101083620059632
0.22172827720344399
0.2225229044902829
0.22813942065649986
0.2277073676028463
0.21071374307796056
0.2331378527290991
0.17683248103893687
0.21944081652310798
0.20679385508724624
0.1790201853378799
0.21561447860383356
0.23485913078465487
0.2325532393686711
0.20152417316104138
0.20425481873800155
0.22352603253081224
0.1925727614015204
0.20658720070821243
0.17620098390123778
0.17275999064746414
0.1864169583393424
0.23410226830712133
0.1617785323395569
0.21157892986419388
0.1866048412977014
0.21609587566404442
0.1587146029985564
0.22158393001962934
0.22683136870568546
0.21106001448149622
0.22149660919479003
0.1938940597545463
0.23574863007754437
0.22820984650373086
0.16836796374942734
0.21505372306685389
0.2035463004680701
0.21438946307307552
0.17581013101771956
0.2226891443892108
0.21898701884751479
0.21802547243934706
0.2345674312626749
0.15162386027301702
0.21488829566565273
0.22406138641108464
0.22712153959126843
0.22290235803304895
0.20226694855419325
0.22211980593370206
0.20492463743625966
0.22109791927210098
0.19327486124338444
0.1938354129138406
0.177026071807749
0.2155784543988998
0.22919427712343715
0.18811311618232432
0.20240686831144966
0.15785731734919622
0.19642457810235944
0.15076447869843448
0.22033083091571368
0.212293832752087
0.22904288435624562
0.2052817760839683
0.21997409342222235
0.21263172161325958
0.2271849194984676
0.19454683545096868
0.2164811002980416
0.2105555963002915
0.15244768082583698
0.2319549451878603
0.21590515054698
0.2113381059328147
0.18566486985336697
0.2221296201356873
0.20562027014075324
0.17695551223676634
0.22697550301928368
0.18358194475948542
0.21496639529802097
0.21606843223133998
0.22532630151121008
0.19267331085858702
0.1684210989701977
0.232421869663796
0.20390349134710403
0.17037892778840336
0.217495467183865
0.19987671624155756
0.21066211190053957
0.20598386383301845
0.22875730249508539
0.21315057657532563
0.1968624156738484
0.21738238829114584
0.19780721383154207
0.2143708012806338
0.16164665886643592
0.20538423652214596
0.15491567100492362
0.19354901907859778
0.19343567676225162
0.17939269123573284
0.21470944235224235
0.17324095662913774
0.210633556718138
0.22345614318203502
0.23023223578735838
0.19214509207902808
0.19213394279462973
0.2049792692684479
0.22592633110649968
0.20381813524555178
0.19638209389442277
0.2252923570655373
0.18903637313723662
0.2151557214014542
0.1765397077334392
0.2117951561509893
0.22510624717643354
0.1535018305951941
0.19558473129342513
0.1670382246667059
0.21311197293604775
0.2173964267210031
0.2166045105646469
0.22016843158769694
0.19058509136415533
0.22567338157533284
0.22401075756866545
0.22002453236493463
0.18472159172197472
0.2208927597230232
0.18244498897489278
0.2116127612149207
0.18703841952688946
0.22149716755256185
0.16374761573715638
0.20364838098612803
0.22264813166485078
0.22972945085524557
0.1981669878816342
0.21992850946718037
0.20305463991709924
0.1755965345919418
0.23484928949559938
0.2079556759168291
0.20861345056455116
0.23451568628901479
0.2013337451636555
0.2321919393082668
0.23405441426150336
0.19111472737364488
0.17445119512775492
0.20601814589404893
0.20428300339755107
0.18585164826934422
0.1955953054975682
0.1235926374487725
0.16182824272687152
0.13428353122473374
0.21402162974075534
0.1911575601137473
0.22343250780386223
0.1640767052744598
0.2086335725245418
0.21676472872627056
0.1805089973391326
0.21770642437077867
0.2055425209044271
0.1356348249072294
0.21467783512557922
0.21452933224687207
0.2000491803396401
0.21024765112810526
0.21936066815037447
0.21798528501597247
0.22382440510736512
0.21246110946521038
0.19017669078346142
0.18709112844938233
0.18141035280846435
0.20122026307282825
0.18166333097778925
0.2168798052717231
0.21355720868863295
0.17032866853596676
0.2233562854099745
0.20454379255379804
0.21382521257407006
0.20892880472340306
0.17695998378273164
0.22241611155079147
0.21776688074330658
0.20023817563946722
0.225062669837336
0.23068223240529445
0.20828432197375957
0.1921351461828158
0.20749931113958187
0.19313726230170766
0.16604927423717886
0.1653269664622366
0.22015847263661842
0.18949359700512666
0.1813033465163707
0.21549530619815646
0.22776838384271433
0.14324905457435547
0.21035866006726228
0.223755341487674
0.20584490702116
0.22650919890731794
0.18779960297318063
0.22842186541221135
0.19333223334168959
0.216677693043271
0.17112259075206296
0.224968360985262
0.17613695367122664
0.1994092653630288
0.22000585134173978
0.14370501053410895
0.13805199900026818
0.17614649447013114
0.21264590617270399
0.22112748981906205
0.12849682734361936
0.13409234290523428
0.23039250944690898
0.1794470173258356
0.19478997226288222
0.21927032411923347
0.2077346695877626
0.23853421908466385
0.21956204628165543
0.15573105603187595
0.16286775425316352
0.18264620085947872
0.17548401690773774
0.21915674899081772
0.21942650962995486
0.20684940884898334
0.21620794456911097
0.22838374738948142
0.18143480994128275
0.22863216248459495
0.19086420905135706
0.19256393778658673
0.19850117502739767
0.21361361574067275
0.16031403225901972
0.20969498962058297
0.22498490932570778
0.2188591641163495
0.23382732451426966
0.1395868625118815
0.22602162974593062
0.21622464302467212
0.20236829035577272
0.19928917493896328
0.22564000512214918
0.22451661819142443
0.213616072911429
0.21551727657855127
0.21488304125307348
0.2005452007359922
0.22673785615421102
0.19897318042542114
0.19693845851446082
0.2255941871192217
0.2206889935283543
0.20957916142294605
0.21555489833862626
0.20098521271589173
0.2280670803897916
0.16430481793372934
0.23177303271465663
0.2069926754734106
0.19783659895709693
0.1991777493329017
0.17277126154864833
0.17421676566887087
0.19687184539729224
0.14618355107701175
0.23324290272664625
0.21578366179493974
0.19194477032215213
0.22754489400491085
0.22316137106194722
0.21837464586571348
0.19292243012526133
0.19914675563958015
0.2214085428506001
0.21567411875350692
0.21483178349000723
0.19548291114961336
0.21749604493419036
0.23182219531786835
0.21842045092397502
0.19836589182311573
0.2226240880974371
0.1377027992284341
0.19872193833205912
0.21625461436065
0.18399899690727942
0.20067174127047943
0.23229426551186905
0.20601375251592938
0.22411999149678058
0.22941070621728685
0.2090398286691555
0.20198637523025442
0.2312190066099192
0.2328960580206991
0.2135967099297069
0.20572610474371597
0.18803102564760385
0.22816802812646883
0.21008237319292017
0.18048102244807332
0.22343397788898628
0.1884015136904901
0.17628373344650006
0.21185272539065775
0.20959396398870847
0.18885856908441126
0.22653727038679164
0.21624242253315876
0.17833095367039936
0.22967040350209844
0.19332473017463622
0.20789078503001604
0.19997161961138799
0.21916389730551267
0.1300261944212999
0.2327134783941384
0.18757717776042604
0.189246287525554
0.2106848155890522
0.1000936181780267
0.19102488453943448
0.2218137811270175
0.17183204931196258
0.22287363563995657
0.18474721660923688
0.19131716004460117
0.2361068546633918
0.17559529038440874
0.18941252053430313
0.13209566174211515
0.23169029263745655
0.11103732933647188
0.19829715397162503
0.2198993273582559
0.16046714466015116
0.18549836689004215
0.2081863587302612
0.1659750031030236
0.20608545954372545
0.23108841817230183
0.21248766049825013
0.21045955273565747
0.2246119337905119
0.23055103621235146
0.2017261013464359
0.20173127823163495
0.22045033718416415
0.2153531989046048
0.185866580075593
0.21059740055630574
0.21492899777426155
0.2136681546675796
0.20918563236839433
0.18464046334210635
0.16663298186356632
0.16979839794049875
0.17611418759732675
0.20852290256396927
0.17857014084208053
0.17128879476405207
0.2235000687115751
0.22420861287997354
0.23283454917764163
0.19847126090611864
0.20246310762049413
0.2221902635156579
0.2277877235754299
0.1610725154485661
0.23212807594393212
0.1710956386735462
0.19728386287559127
0.2249367239916404
0.20807776642068795
0.17301091459513912
0.20003698785870394
0.2150019588224482
0.23055643793016034
0.15194888747011864
0.1503303747402483
0.21972951155589124
0.1427468272250448
0.14258937210269934
0.21606772223403828
0.23262175835785115
0.1716957859952448
0.20664303132277378
0.2268868345975855
0.2180252584999756
0.2240695577933665
0.19607866475246322
0.2134711904704159
0.21418074323496322
0.17778084601965327
0.21578490279916043
0.21978210582373076
0.21515301131875011
0.16163149788381453
0.17278271854327343
0.18864651819553718
0.21930878420846248
0.23926275041249107
0.23174851266292362
0.21265855259181313
0.20410654622000018
0.18554973956882406
0.21972334713607272
0.21438670120313655
0.2353737198711479
0.20824125838352184
0.2155155796297203
0.1757879231132729
0.1954011388194516
0.20252872055733018
0.17972345940657897
0.13339861871765935
0.2113867595589018
0.1824314380508048
0.20318501275565934
0.2204247444063969
0.19633900704767873
0.18488301830791795
0.21375140379200405
0.23904678833060658
0.22132040410813664
0.21246378004605065
0.1759560210628513
0.205266664997646
0.18433504769211018
0.22714849182804944
0.21761223189264978
0.2290664264049257
0.14049422747757306
0.16359624925425975
0.190749803128523
0.17355947369011102
0.21679632759566875
0.23071471861273768
0.1660878469090353
0.2325239800107891
0.1885983741251294
0.21940986410420243
0.19236368918876892
0.19367987331478626
0.21519462413525586
0.15705020174221007
0.21938231775997394
0.21426897790092403
0.2177711021820838
0.19936313636038894
0.22878924067313117
0.16753768585988074
0.1580220647401329
0.20645737240821965
0.1764011094374599
0.2261419568367593
0.2158946131411372
0.22664682058289337
0.2152068426563655
0.21255548925747555
0.19802078403244444
0.18370750439249417
0.21969419450302852
0.14276276929191806
0.22873817950688655
0.21740676907828246
0.2153383130660347
0.18721312343689886
0.19485082153522812
0.19378961961598615
0.18698104172642238
0.21296467208618838
0.20278911365161625
0.18964460391641658
0.1815414983559648
0.17388996757537298
0.20465583798326
0.1900904344624246
0.21018857742592476
0.23365410072788442
0.20472031845863928
0.21212374667528086
0.22458331024114306
0.2263816645638511
0.1964623948961218
0.21062982704949082
0.22272043725396046
0.17806102835531906
0.2071770983424738
0.16509302617982322
0.2191589753651752
0.1979945612100045
0.22286100040480317
0.18314514858780928
0.19439054718840562
0.19748538904333027
0.22075250498775476
0.23159354178114577
0.1441380506405487
0.210648787459599
0.18237072647053232
0.12216077366032174
0.21795778757979564
0.2059519840699378
0.21058977800788564
0.20372486613355298
0.20930813510822205
0.23267533430569495
0.23469152177901167
0.22525489590008987
0.23174605962997952
0.21593320764237267
0.19214717214334542
0.2158833301452398
0.17530821925249038
0.22237885469547336
0.22013653462002902
0.20209001429694742
0.21497691617447723
0.22137603958086624
0.202557637278428
0.21669748667197303
0.20239704907671724
0.22550165461446595
0.22330526247096766
0.21573690114906277
0.20275406862537151
0.22710148109045417
0.20933045238896977
0.19069492745719852
0.2201912963238834
0.21234440952834813
0.20267341005058265
0.20673546936432655
0.14605906253046033
0.2119850334838305
0.22272211634383426
0.22173263303577612
0.21066292974243422
0.20670484256011126
0.23650716427326685
0.21146427972684728
0.2073036545299566
0.2036947334562127
0.12929820184528107
0.20829332611640852
0.163479471444444
0.2274714213791268
0.1912800894389769
0.22859956092410397
0.2159040073980263
0.22641067825522856
0.2084915414969377
0.20054948128500122
0.22331056200132787
0.22663744063951083
0.21687288421914222
0.22495684792060142
0.18515138255356356
0.22366283208991194
0.2251650728092237
0.2088012253191621
0.20604655024795515
0.20105430258686655
0.2298887101072565
0.19348894355430593
0.2062777162837839
0.22336337424648245
0.20375059220178235
0.2182543145141562
0.20448497013005812
0.20430779525071363
0.18592041182646873
0.19409099409960145
0.1854248094470553

==> anc/HeisenbergRFC_J0.3pi_L5p0.08.dat <==
0.2601262852477192
0.214448526842878
0.258270090714746
0.18904311428098033
0.24157793834515434
0.23455343311634852
0.25629845899727394
0.22155447078909324
0.21516221622341275
0.20551313090123718
0.2604096169450647
0.24969267322241165
0.2358116390029119
0.2400974709426182
0.25796216273345407
0.2634610802292965
0.23177026476712798
0.2443019223778063
0.25637347787836473
0.24224082698939742
0.19797839223967245
0.25938374576886214
0.24969707646447017
0.20877438937286802
0.24040545490544563
0.21616212377331567
0.25205702795062374
0.25252172718739085
0.2629798503167962
0.23982534973735237
0.21038407127532263
0.23296434317404627
0.22851260760226974
0.2533471510992025
0.20175814665588862
0.21948358211862015
0.25376202886793897
0.25722353215650984
0.2609605391890901
0.17647969817596326
0.25817055966894237
0.24230222868783463
0.22535455111355476
0.22048115386779205
0.15297748766478106
0.16103428785576257
0.204551687713441
0.2445100906151484
0.2469399552957866
0.24616951609227544
0.2403472862723719
0.23713498875016542
0.22531512387660557
0.20830634808362697
0.26033696867305794
0.24030835914138862
0.22281506639454682
0.25037338580339763
0.20789047762038146
0.20993632013993643
0.2479895189469061
0.24753678910972804
0.1897584733679003
0.23638925108951642
0.2036818971560018
0.24393345673859593
0.1408497851288614
0.242524629877875
0.2190285875390704
0.20790423319700738
0.2331017772404497
0.25406677688754975
0.16516917729062816
0.248890591151111
0.23283383280295789
0.24374442605677696
0.22871746046765226
0.23849011787815114
0.21412989667126037
0.2140401394636016
0.25749105306071807
0.151003320692095
0.2310193595829807
0.24391872578501358
0.19118331620290405
0.21487977890995608
0.25652221302062633
0.24727418960293945
0.24356838922055773
0.19995897726120668
0.23361218406443615
0.2613810538072556
0.2324484740827366
0.25259215560059906
0.24389605380167365
0.2022473851735933
0.23452684069282423
0.2059562392045829
0.22420335147887327
0.2607134414406589
0.25914856174604484
0.2681524398689464
0.22889483699088442
0.25862218824159033
0.27280348136495747
0.2558143589368203
0.27366294942403413
0.20125504165026428
0.24072717963223414
0.2382320139625786
0.1738237601510792
0.23924767772308406
0.23379888504323648
0.24150970697631413
0.1983227803359962
0.2277464833498962
0.21971663823587909
0.2584578666683575
0.1903601929796706
0.2665501400281794
0.25410205796829644
0.22147164144961673
0.24905815083795735
0.240192668982445
0.2331401868482635
0.232597112949544
0.23414678759863003
0.22290312489804504
0.24640467475377104
0.21436080558879045
0.19915502929253556
0.2293634718422171
0.22538430056029302
0.2551436664925617
0.24249400703978644
0.2064210544076883
0.24521420492394125
0.26161740535655525
0.242850606770039
0.24923407408727075
0.2551937386165158
0.26620373911666484
0.251701246614629
0.24595389938580314
0.23309228276760094
0.2598709739107032
0.16636218170711412
0.2712414341385705
0.2442488458626896
0.21975944491774646
0.2375884938552217
0.23941803826694966
0.24103738227908736
0.26009019043293635
0.25275289829531905
0.24780144105292087
0.23642798291280562
0.2556715940769736
0.23788203629294016
0.2523916397914211
0.2506349276068534
0.20321752131391232
0.20489578355246196
0.26198449847704647
0.2627406438874604
0.2681282510105082
0.242373516240777
0.2118688985234957
0.16872763460216972
0.2575652182710863
0.21809251086571582
0.21832902103809387
0.25721528118461573
0.2650916647267271
0.2348619397802594
0.2665558411685805
0.18068506274458848
0.24370361068642254
0.2381278214447576
0.17726915907558974
0.24947650103391547
0.17141329890351864
0.24825432523811145
0.23434577376726445
0.23796457276524466
0.23870825120724273
0.2664108233757035
0.2546769585394002
0.18237010716561905
0.19448649207824387
0.25066850417046904
0.21738340558066035
0.16042317982532697
0.2199500427601638
0.21852386616236058
0.26509217427384585
0.20678120433232816
0.22800258034833434
0.23276150598389317
0.24884128091847704
0.2566819984066866
0.2477572118701435
0.1622831341203115
0.22018225390939178
0.2408145337870675
0.22774870600530403
0.2134228824105743
0.20578220419438326
0.2553824312574852
0.2585241332837232
0.23517308125934086
0.1756085625567741
0.2286472644889308
0.17462991480470805
0.21337248480688392
0.24525600872209968
0.2457079368123758
0.24557277910707279
0.20294986482817848
0.17972166310906548
0.23719133121541552
0.21899413382796015
0.2287327746523365
0.24372009244245188
0.25017324055055035
0.262848918298907
0.23150193643268804
0.23182911164613895
0.2124758999844954
0.22018861720820893
0.26398500254782786
0.2546234316715717
0.23450468733656826
0.2469881787636568
0.2339090099086451
0.2553155368871396
0.25728094582924926
0.1802528070917095
0.22663672708854982
0.19460684926221183
0.2582398407469481
0.24019041433825405
0.22798389869807173
0.2511368010963973
0.26400144073722365
0.26939777285549665
0.19530477054621254
0.24687981774209083
0.254013223465105
0.26540522428087465
0.1932023802692591
0.22944696012783417
0.2123194385563712
0.2400850615434613
0.23928069605405314
0.1947540070374293
0.24529465006950366
0.2153299781271129
0.2658676489893642
0.2390344911787384
0.25013571924967154
0.26472638673918303
0.2351030793696372
0.22611099214024982
0.22460840576662583
0.24611487546219135
0.22846172547860635
0.22035385756975143
0.2200915162149593
0.19636819410483536
0.2416189511451055
0.2553432914979154
0.22988858076864108
0.18742944150996085
0.23299778800197
0.2672289168893379
0.21568402157512062
0.25656572929738924
0.1305049934493469
0.2306108097919487
0.2073586067049192
0.235757002135754
0.2448501528638994
0.15976185980971672
0.24532462234414448
0.25264195022915026
0.25988345479807684
0.23184560662982734
0.1967972324241302
0.1980855108584659
0.26356516658825163
0.22967687244485216
0.1581587152580395
0.24739169951149798
0.20248507780833366
0.2631733264765574
0.22116424843264781
0.22292141063291182
0.2122139015611321
0.20814226894742344
0.21445970740179982
0.23806020689978352
0.25486820427963963
0.25352502428442175
0.24978770214423382
0.17993677802675354
0.22411114094538923
0.21121139671100503
0.24830664874849084
0.2171357012656751
0.2551449205431074
0.20001593337688298
0.22732961801737459
0.25687571127832276
0.24673042488642183
0.22665604920717256
0.20661381130633186
0.24087339598172428
0.23918479983928193
0.24511009683913604
0.2452153854803202
0.22246233715954236
0.23076024353314858
0.20989372229292985
0.2517880755856998
0.2536698918098468
0.2174611841126564
0.2368072142919813
0.25567239482528525
0.22501669716718106
0.16132503318933397
0.2607442623889254
0.2133088135466275
0.2586402487173384
0.2590291361263303
0.1907450453929646
0.2556369391426195
0.2435917412754864
0.19661309119565235
0.2686330619832538
0.18256095512241086
0.198990687357248
0.22463696943373596
0.2394480204391896
0.20240106539368952
0.2530093085567256
0.26549266873927896
0.2093856749241048
0.243038389282291
0.20691561841595765
0.25420021331040477
0.2111669205873975
0.22588888506114257
0.24479546096144933
0.24493786026328146
0.2356796235789297
0.22309663414038236
0.18757340947720721
0.25966263031606845
0.2566289676779899
0.26771688298321994
0.25214617864052247
0.24421331413646988
0.25816290492773664
0.19113415408466072
0.21018376793974639
0.2107750364987751
0.18372076166561185
0.22558200946143506
0.23717091300063237
0.26590952839394333
0.2631110795834569
0.2299107483797537
0.23888725054936452
0.2288931842856454
0.22598840960872071
0.1915407846795112
0.25809063283296824
0.2554512897243861
0.2650607325272324
0.2333901311890978
0.14247102848665003
0.2474556610602329
0.19939185117717295
0.24766079078921013
0.2513007084553461
0.2586128510358989
0.21498057624408587
0.19174419905711187
0.2269204636076789
0.19930166320669535
0.173172351049417
0.20288160332400454
0.20969088502312971
0.25087682093347974
0.1881608557123327
0.23546252000297366
0.1841677049689978
0.1662898768349599
0.2327292090350776
0.22717378887424772
0.23011744034259493
0.21689018743023425
0.20826711962272879
0.18719094780577583
0.24527906159280338
0.24057684727543213
0.24410792267619022
0.21348707173302464
0.2408623601968434
0.2442560300417497
0.26659041770310443
0.21656893455605417
0.24472636646492305
0.16285194654034008
0.2463140492727085
0.23951467798486129
0.22974640070796637
0.24411793550701852
0.2596023876470349
0.1787382762727417
0.20222628388733463
0.259605086040526
0.2305227328121233
0.2459936334601924
0.24450946442303428
0.23133221326107625
0.27520806986420115
0.2450537091693251
0.1715844017358576
0.2293098040583588
0.2571392587736186
0.24252659866806725
0.22782995584215077
0.24990670334666706
0.2379961946262487
0.2017864337518171
0.2543012672986178
0.22318044862434935
0.23467616755205709
0.24039078464128774
0.23406444938714605
0.20167095668731316
0.25322934226917715
0.23997190525448156
0.26150586189677516
0.23039666335922807
0.21260803852912713
0.20564818813680588
0.2348468359104534
0.22763927701621137
0.2512179837292685
0.26744398026364535
0.25376206287043074
0.23696184652384986
0.1768467986755861
0.1692947124079687
0.2317550268718714
0.1743494139739125
0.25496256071291745
0.24649442402898544
0.26182944733436164
0.27373469783924964
0.2565172260275462
0.20819131045758985
0.23352712902854678
0.2393491409485442
0.24843221996048395
0.19645255923606855
0.2514859685709184
0.25379269248030056
0.24367638514789344
0.24846896471242608
0.25210717182570064
0.1690370442931085
0.2579699085698278
0.19191288818628233
0.20653759455999163
0.2422100032332394
0.2515546435687498
0.2159370816038145
0.24731471160882074
0.21801424778630638
0.19540067993901294
0.24663880418698933
0.19798312739838325
0.26739088751995005
0.24800666167281452
0.18838076101625398
0.23841742538432337
0.19563969496791073
0.2705352453942812
0.2503483180441362
0.21232672497292499
0.20061098910682584
0.23465830777987187
0.22574963572117746
0.23898582220179526
0.2525960765204648
0.20464564196157
0.2423737290544733
0.24357413409380893
0.20287982305119565
0.2699213312277039
0.14028226753160378
0.2506242602917327
0.26491416604216045
0.2039860610467727
0.25326043808913334
0.25065820608523165
0.20789423862446585
0.18597697346634173
0.23958693563879935
0.2561007746194203
0.17265533531164168
0.24693688886097426
0.24261335459626737
0.26334310079269074
0.24841505786418344
0.23303030579973166
0.25382936423579106
0.2150153177925498
0.19831766511797785
0.19055982811615496
0.1717365380161963
0.22078044557397883
0.25803855565716427
0.22359656457296387
0.2645214897564835
0.16986760376156676
0.21712683685269954
0.18483405973806294
0.25628522138067444
0.23562607999749596
0.22695914874583553
0.2533951132374318
0.23452905689893094
0.24717093437277582
0.2440477451242817
0.2443430328676173
0.23823222479168407
0.2623023207974024
0.18245690533077438
0.2534307257251759
0.20031837781363604
0.22911816548830122
0.24421292048857898
0.23593410935906745
0.22848422260944565
0.25240622417783154
0.23910828661848013
0.253597583785615
0.2618648877520659
0.2261888749546799
0.25124333898588214
0.1687522086741906
0.22752216648215584
0.234254578290763
0.19249937063347455
0.18836448852647936
0.2317961070517938
0.2186425561388069
0.18600912060528427
0.25321179962517154
0.20391398978407008
0.13775346469242858
0.24316700486956455
0.1414540362516751
0.23288340264088733
0.24294156723786195
0.22174517880340003
0.19424812341005213
0.25492701228360376
0.26457252796466557
0.21675244288298046
0.20171421247179783
0.2452726916948662
0.2540448798767763
0.17489305977977634
0.2351821842276249
0.22437885337474822
0.23128144483826799
0.22959871969500747
0.20417482423705366
0.24634028665272292
0.1782918610647515
0.1518095844509829
0.23463203588165513
0.2398570723849026
0.24571791345588562
0.15955258520447713
0.225637101580626
0.2110553047269049
0.23828737488265544
0.25462288431972824
0.2530985550760542
0.20986947624474664
0.22711061756682474
0.22678971391375233
0.21612782678205128
0.2439034655910379
0.23137605003509595
0.1549407516947978
0.22374775862633603
0.23347473139743588
0.2444480570847342
0.24966119981244234
0.24232323596177013
0.26491576154765856
0.18769789218820265
0.18679973294970423
0.25221290863966805
0.2324798437759684
0.2298452905544281
0.23864654760063161
0.24659145118294484
0.18922888352176664
0.24116908408938098
0.1674091341180924
0.2521013115759378
0.24543497752250082
0.25086414145797337
0.21481771560862334
0.25017261450456313
0.2568634229564951
0.22450532893594174
0.20832100131526898
0.22061707085320362
0.14690213751569736
0.24968626838749283
0.24592785500154044
0.21714827869158368
0.2623356541737136
0.23647719380507953
0.25792143641411464
0.22572064062459735
0.24611690935967961
0.23376785733096006
0.1828907288382505
0.21700463388158078
0.2090762382255647
0.25434871685935334
0.16332070226161602
0.24161924620198352
0.24901907402657028
0.22472979735678897
0.22885997644560785
0.24286894505924977
0.2141814428740582
0.23182360337197028
0.22725328509269624
0.25339856833922236
0.240846472417458
0.2330191405412318
0.20552237378662738
0.20236672008585851
0.25674825659916095
0.1646739306470779
0.25156216247540036
0.22795964835135676
0.26555026502946993
0.2211915659329187
0.1658820079112079
0.2622709625349467
0.23110305288590052
0.22959863528278038
0.23112142315425363
0.21982361586223673
0.20761247608062153
0.24437485298523853
0.22006289125242393
0.17962575183290028
0.2578450611098054
0.1907480316920947
0.1960697052125665
0.22232817340111705
0.1921829368447336
0.1717190557834052
0.26849904071607883
0.2007123795360961
0.24419170361775233
0.2345413268685472
0.23356100320835171
0.21780246827348504
0.2542209156871422
0.18765994542363734
0.26290511584993065
0.2606460710371997
0.19324101421013454
0.2584371714850832
0.23315467499586653
0.23461835154058475
0.21904921082379558
0.24026786926496363
0.22106151959782028
0.2593159331997569
0.23795763274402892
0.20609295171671738
0.23182040961679867
0.17281737066222358
0.25105757863952144
0.25289033002188593
0.22049804673917942
0.26321896540432277
0.18043523530452799
0.26343660974785843
0.2073204611210143
0.1999672951228657
0.24280290380803513
0.22709037254128864
0.22231018572628491
0.23787486973755395
0.19688992100337124
0.23905901362682477
0.24037747740106585
0.24705978822134245
0.24580567083436944
0.2582536158973352
0.2474205669149497
0.24459634332722316
0.21942345083088002
0.24871997877577467
0.2519986475890091
0.2505665597225046
0.23822659083178208
0.25931389411640876
0.20128624619272226
0.22214357181661018
0.21423611894358902
0.2539703160521583
0.2139539090947476
0.20404730497851623
0.22589517051566624
0.2281594565284289
0.2521484287582753
0.19774692787952003
0.24983814583304376
0.2571287245597379
0.264343069100166
0.23837395817763696
0.2263321384490909
0.25286994574755606
0.23707725595557977
0.2272756487394298
0.24261018147182134
0.25698622419413814
0.2528454411097234
0.24635077100407585
0.23773677084988332
0.2384957123159072
0.2651683153520648
0.22096909081283247
0.25586697098143063
0.2413745148742457
0.21669067557996297
0.24884066271271327
0.24258556910411175
0.25444424449863057
0.21142122077958964
0.23449256354158926
0.2115707011425823
0.18455234725649833
0.21750703878949515
0.22046552090894497
0.23743269603709952
0.21010344387652286
0.22639984860604406
0.249001060850183
0.23530236289567125
0.2699435965180278
0.2525661159914182
0.2510430741920769
0.2091407938990172
0.20846702690847732
0.22879998365228635
0.21174006790949754
0.24917450194574348
0.18395646694398957
0.2389748770782512
0.2608422670232222
0.23386266220550533
0.21925551936000612
0.21683937750167365
0.25904869317660884
0.24298784813639823
0.24923907294976796
0.22605009044631028
0.23015072679201676
0.21574032488060293
0.24948799111055378
0.19538999838667995
0.16515195345577122
0.23938294246460798
0.2589503576564381
0.25207269092773993
0.23856301682727296
0.21577584350992413
0.21466175353658662
0.22329661574097048
0.25967582010983764
0.2201504412346165
0.2055772087634498
0.21165849510409257
0.18965213675928458
0.2344812732028855
0.2500417864787186
0.257822053777745
0.2538861050998742
0.1897203642292662
0.19896378981121976
0.1889841192754098
0.23529441764353243
0.25371169957836176
0.2494773357462402
0.22278250831421212
0.22275215938804865
0.16317746469879968
0.13649859967254171
0.2324748856839575
0.2166172384226336
0.1742750552350183
0.2594899084325221
0.24264486832989016
0.2630421143353114
0.25458679413169055
0.23726725436908236
0.15235530158147984
0.23172625722517243
0.19098299126035723
0.23480662293680807
0.21758294334173406
0.22202521032832068
0.25991037820553314
0.2375480448170039
0.22476996461491647
0.24504143922123803
0.17362422436031666
0.1866326805109375
0.23786729306568996
0.18979029001748304
0.20525742681280731
0.20525645089645375
0.21380788857625654
0.23215400210212755
0.27025270730576556
0.21269826637252373
0.25110340401856174
0.24490402955869622
0.2421028337119102
0.24346245237904776
0.2551421781780965
0.2426889010887876
0.22449862538682192
0.18071283603623356
0.25552858431277203
0.23562690412355117
0.20943860638767794
0.2170501784133763
0.2393367894414772
0.22121952643697815
0.23347896786261105
0.1956875515950311
0.19559390914403246
0.22003625281304723
0.21718067332827884
0.24028970210529782
0.25506583884230655
0.26616540557394464
0.2591253844677723
0.20774669720854144
0.24725399096981632
0.25073068027327877
0.22319654971422764
0.2665203972860163
0.18798310029051296
0.19546221020605106
0.23141169042039078
0.22247707223142338
0.16063131260613656
0.22666060808882654
0.24316664127809665
0.22767183018875814
0.2555399655048929
0.2440923173522612
0.17880911633794846
0.2431192248377575
0.1730926167646674
0.2328327054995501
0.2567150131224562
0.20927676913442608
0.23758153554845596
0.21952414241434504
0.2552096739737894
0.26122352408600624
0.20463800199521673
0.2535530064848347
0.2357788454434027
0.25448027041930954
0.2171076689750279
0.2594180531816372
0.2029173263797823
0.22992240567208008
0.21720835045681955
0.25063044879107527
0.20731902873569874
0.24518406303295856
0.23049439951273604
0.2036679474106792
0.25261628648574114
0.2607527827660185
0.19749614259878573
0.21914201371721456
0.21900828620144128
0.21877821868324643
0.22058259175704015
0.23123701436868116
0.2477787143097713
0.26272327948027663
0.22608050566190163
0.23038497914828937
0.22909132618070155
0.22577798083935005
0.23930314964495927
0.24518100309080476
0.23965477072297298
0.24729419394765115
0.2371865746588812
0.15008138611189598
0.2222804664127473
0.2628674585799929
0.2551955587750519
0.2271400845357511
0.24574948284768341
0.23135051364793877
0.23755682366994094
0.2222156838241478
0.2463994179426592
0.21151492293572285
0.20134092443887391
0.25476588085887525
0.20916803010599744
0.20612974029691877
0.24317605104464116
0.23613113719103015
0.20225737956926174
0.19660401672960298
0.22953364752974129
0.23741918206186452
0.2673307150342666
0.23574762427458035
0.23062313397617554
0.22227715358314867
0.19648650358051423
0.17492097134418494
0.2475140527221232
0.2536998111808498
0.21240493432274815
0.24941520922957908
0.22080689876444895
0.24180624964004113
0.22884007881171073
0.24468706531818749
0.25947824792720814
0.2595181680546206
0.22757601482673484
0.2147236683863588
0.17761032551862568
0.17796899008793193
0.17896228838045158
0.22485732889110116
0.24573383329597367
0.2578137717066178
0.2509115136898432
0.23025118322113963
0.1909469934801112
0.25383564491509863
0.24373065836432753
0.2504657441355274
0.22783112837701106
0.2519367120046917
0.2533522660763549
0.19417919790250343
0.22174543874899666
0.23014519189945695
0.27101847917827093
0.21211113697471257
0.24096880196117235
0.21460840382958982
0.19971008792173114
0.23032421005930756
0.2545350680729189
0.26901433233769656
0.20433992549871444
0.240400291323545
0.20694656302253256
0.22139660523355842
0.231980750896139
0.2364455888264344
0.2226700443410145
0.2587026407541202
0.2654016110973782
0.23040836626234656
0.24606638950764217
0.2558420174005678
0.1876258643225324
0.25482644726114023
0.15030086404397916
0.23269680209873372
0.2362114473181493
0.22757695591284008
0.24948637468737492
0.21695166798966592
0.19092352754348363
0.20370151869532915
0.22862164673413304
0.18855263341434586
0.23116742155893757
0.19963036080124005
0.25105118259404585
0.2517465058311679
0.1715323467769393
0.22052364221731785
0.2648117022579237
0.2210194202855186
0.21337403465607535
0.25520314123896465
0.19664083870016205
0.26163665883977594
0.26621508331177385
0.22701612423084122
0.2548365853061201
0.21888911101793682
0.2558479068214513
0.2588289873048472
0.21545953385249977
0.19415341204692912
0.19624487251418066
0.21708996323251586
0.2388576755856515
0.26135600842076445
0.15859071716604578
0.21399390613234692
0.24425179476193384
0.23644344791746202
0.2568706553447796
0.2539812486251058
0.2513377324008771
0.19419545143424016
0.1373437210919397
0.25438545122004264
0.21009248992836949
0.23489028802041143
0.23289964744296374
0.2322224908261919
0.223002851705207
0.2269641961967399
0.2612654174762703
0.2138694480751524
0.23038346560007347
0.23803788693539787
0.2273655135222322
0.24085575391110053
0.26182338339879424
0.26828405589740484
0.23954390857988717
0.24583003756569832
0.24092434547680522
0.24371975794636713
0.19835372889321856
0.2455263426876958
0.228658981986331
0.2430415007048241
0.2636715209553794
0.2585220897864658
0.20599785400686774
0.23557972503265023
0.18990256266447944
0.2582467337737182
0.2626797549709139
0.2642517915260599
0.23693816934648623
0.21354219899244997
0.23934808802327964
0.24881150611725494
0.2591748654872869
0.2093385978433363
0.23776859902731196
0.25630396332956173
0.2639495040517972
0.26426564075343734
0.251208459669716
0.22606324693389793
0.20846331596467568
0.23807179024510286
0.23800687147605737
0.23916885453226727
0.2227907622301992
0.22551330586242357
0.1900549371373285
0.24583398224378727
0.2447100394807724
0.27345194537612133
0.16431231695827833
0.21353547592128486
0.17560807116098578
0.2625577165584321
0.19071289263127938
0.2523843431188486
0.24794857155295627
0.2127939650670274
0.26369997997239447
0.22413047389025614
0.20313743602280343
0.21861177849965685
0.2149995837122837
0.19826720021417293
0.23855960093041786
0.21926384908600305
0.2529327887856768
0.2413984093821019
0.2560133613172228
0.2606811520226523
0.2237301638654873
0.17930745764475228
0.2570638203895804
0.16017741025819698
0.2223887263081841
0.24545067502538087
0.18556613214811396
0.2386211590854676
0.24111981984882205
0.253436378102239
0.22714647327226736
0.2037625565745977
0.25592943930947165
0.18034234810522104
0.25259973386523693
0.2284475930849786
0.23025233078438875
0.26240994285363395
0.2187305355944364
0.2700522297843264
0.2380464799394681
0.22914671954468524
0.22981883157738486
0.23701818657929205
0.24913138463554999
0.24927718153114256
0.23594764379074784
0.2259501464140953
0.26299563943044113
0.25047794753702574
0.21710625481508214
0.22797227874524753
0.16526722573155578
0.24365845239993905
0.22864565052155233
0.21412071135112784
0.25481783939884123
0.1782686227846765
0.20872810478598086
0.21080286903107456
0.25946661007621113
0.16819626122385478
0.23826216311760232
0.19985287020182657
0.24074326197897084
0.21650595807285453
0.17336702436247217
0.23575401079009953
0.2494294417217423
0.2360861922300714
0.24730206855084652
0.24239265394752152
0.22318945121924239
0.23524602987049512
0.21820987419876223
0.24376297563389263
0.2432086829976238
0.25666116069959033
0.2744176312095946
0.22965872393597142
0.2515726201669561
0.25860014690203836
0.2558057743814294
0.22505298967696616
0.23630711747952926
0.17573377428785064
0.24331344884757344
0.24666591025805265
0.25973264818252945
0.26150861044995394
0.24065746007022193
0.2428658223620455
0.2623124569219482
0.17746089863858866
0.2558895396133116
0.2503844053498602
0.250962564050088
0.24369802733651064
0.2339022889613731
0.262033243157897
0.2544048673158467
0.23260502280366066
0.2486007790312171
0.24662917305734755
0.23859002164731144
0.26383134552983667
0.2345829818859001
0.22275593339024274
0.19861702539116477
0.2375600138433717
0.22383625406986957
0.24466294409834397
0.23054909398165088
0.21204822052251318
0.1511052322195924
0.24978190886434892
0.27047729316602886
0.2587136535740326
0.24100821456924362
0.2498488450586742
0.262102678995742
0.23080678036768376
0.20053281532728512
0.23599456185367337
0.178963206610514
0.2642207794255779
0.24935468634785854
0.20354387353474554
0.2142525360645357
0.23118041717123877
0.1842920952684845
0.24766949320805434
0.16952083577080018
0.25759768897328106
0.21693862115744728
0.2418808255319176
0.2617491750090103
0.26166662300801463
0.23474511062231845
0.20281408560972272
0.2555130194010397
0.19800660227700753
0.26165310522596713
0.2594374186926238
0.23499824994496687
0.20695648759258656
0.247602651082757
0.24222765590791084
0.24725903962633758
0.2514880869334261
0.23941454547406119
0.21487274569827378
0.26312562982169047
0.23694072892744475
0.1464632302488523
0.2696879369261489
0.25146499358082613
0.25967959657576734
0.21006082260497183
0.25025287125032236
0.19529548946294895
0.23240764998410526
0.2414135915659279
0.23455034596901764
0.21134336038689291
0.19796156169848605
0.2565805904274297
0.2203824036863238
0.2651751942144089
0.23791589517536504
0.2546410037523687
0.18733582385553726
0.23422136125229262
0.16841503079995393
0.24629805524282428
0.2657671591104173
0.17902494980452682
0.21819681485530773
0.2674770903237339
0.22802683546593674
0.2570755829773965
0.2534354098214966
0.1930163877443934
0.21630367947297008
0.10254962196016065
0.20617760973603294
0.24189414784682486
0.24936089208930978
0.21671798271233605
0.22635533844821154
0.24291208665243022
0.2554909634430544
0.24492681737099256
0.22663998072888192
0.2397950932118032
0.23299317062830757
0.26343634503103314
0.22728769448591665
0.2312679901166107
0.17425680767641563
0.2068683465909507
0.230541595034188
0.24993117639961115
0.19948440610227602
0.2536187805259827
0.2496169965756837
0.1789430362117729
0.24928208222413553
0.2680882064191174
0.24534441478383026
0.20028618788022667
0.22531755107006904
0.2589840488191489
0.24399206127072454
0.22024570083532335
0.2600112241689712
0.15457977184767774
0.18387597519774473
0.17245450179249341
0.26313024748256625
0.20524745769603314
0.190879761527091
0.21593011026645142
0.2094898191605715
0.2037539375087236
0.2473221528512496
0.19532664657970347
0.2588682830185196
0.2356991215639795
0.21830735676777954
0.20693663832906528
0.1630255824873257
0.25122863369700804
0.24246948682010827
0.26161497248864685
0.15050545344037586
0.241207981818331
0.2220909142553236
0.24647396372852706
0.25064552642576615
0.2327253246703156
0.2421435900759535
0.22051779198899948
0.20372906150124123
0.2523991214015557
0.15905105863868826
0.17805089749717198
0.25808216912995163
0.2531244783077255
0.2554403926275493
0.23133257813211164
0.19327475832868535
0.24630898186271497
0.20652188253079767
0.2318552660439245
0.23222808788893382
0.23638081830661942
0.25064420745602556
0.22315218509980075
0.2301376568828164
0.23854097807119196
0.24443166688388265
0.21154733556260338
0.2662168942728716
0.2571691101688639
0.23963356650482273
0.2545494235699976
0.19045522642724344
0.25036737158186384
0.21196568894506496
0.15921305297885646
0.17043456732858736
0.2277571604275907
0.2654542094663972
0.24138625472742598
0.262955825145635
0.20116107093625202
0.2319579700615695
0.25638977149569636
0.24895266919178752
0.1764536252145043
0.26008231182378533
0.2379402206456407
0.24245263472373058
0.23737134239147678
0.2463966767748427
0.21304294389673104
0.2476838204473444
0.2430121822853555
0.2560352446627115
0.24890100588353478
0.23356524210593307
0.24797349630264956
0.22791252829872374
0.24322120525286825
0.22415052182040218
0.24336703845947893
0.2533133951124813
0.1945341501393728
0.2321091812171209
0.21684383514182795
0.19335270911601288
0.21412530209046834
0.2551304689299504
0.2311255217527959
0.260257144512819
0.21554658926220965
0.24987566687711024
0.26869191973091516
0.2217643331914516
0.2196853829068579
0.2558345956488837
0.23106423739882462
0.2529637679626099
0.23643777529716598
0.2630621349553245
0.25488690784300533
0.2027108538763375
0.21286921444700863
0.2338177758617937
0.21793461632926894
0.2406528055605337
0.25105522758470267
0.2566319527037754
0.21648573092160633
0.19326108171657563
0.23973391671524533
0.26510247061993064
0.23497894317334259
0.23262555946719163
0.2405044079872355
0.2538873126487234
0.2507312625993283
0.2640411580701592
0.16451235735021227
0.16627422976779424
0.2211882099261958
0.24247507308469404
0.2256831055106737
0.25755163454714686
0.2633247433108461
0.22544228837406205
0.2201123789601642
0.22868131181187348
0.22644915285238704
0.20837340644740304
0.22706293988357926
0.2527772136440074
0.24538063035240948
0.2253177591421366
0.22324716549080942
0.2474002670748935
0.2161047116659394
0.24948439592370683
0.24135869725175113
0.19458976465893044
0.23961837517954437
0.21164653949132795
0.2629062006172434
0.21933750150589243
0.2547801266474932
0.22471698970329865
0.2536596910154249
0.22877326481120505
0.2323936539498313
0.2400727666467974
0.24159344273771438
0.23205898894517146
0.25261082982382577
0.23830914859287017
0.2595124146465375
0.23125379959332398
0.24644653918885168
0.24435606390904063
0.24190120041744262
0.2405525089321682
0.26028010072941526
0.23783859959169837
0.2525452440362876
0.22689459146874988
0.2264049612855907
0.26635793599425084
0.22731138802889897
0.24162470506652284
0.2655044956079895
0.1916805092268679
0.2326644282234042
0.256163113313873
0.22820614766758127
0.2420915602280024
0.21659044387707518
0.2479412381423687
0.205212798876139
0.25625256035939264
0.25161410441604315
0.2585565659429344
0.2386173487007156
0.2593109135325741
0.2486976535825204
0.2524278789541727
0.15803501088639607
0.1855784614345931
0.190292984217119
0.24733217608824812
0.23245818154642156
0.2040717533506258
0.2304699359553828
0.18935891603587054
0.21037221294640163
0.2312488582907079
0.24581022471377573
0.23886578641508008
0.2453651421813912
0.2394197997847285
0.2219914990516861
0.25537396568336207
0.22277084753444634
0.2412275929799979
0.22836362878428826
0.2596119141258598
0.2021643954519448
0.2526086766870279
0.22291186508026678
0.22526639172637253
0.20880221229532525
0.24301963089025036
0.24481781429327856
0.2102428590466015
0.21483864987268853
0.20071133586893608
0.16945661131914216
0.23936347748219358
0.22262776398101014
0.24449909717305163
0.215646628108735
0.25468002755819785
0.261061311697857
0.25789270391025493
0.23485465467145203
0.2300966744143652
0.2048857876229654
0.2553918680149728
0.22824755989261403
0.24660215717326292
0.22803592736071357
0.19426990650617726
0.21586732091421107
0.251779355135039
0.2011583295117049
0.15537914658596697
0.25421619071845464
0.21672602978988403
0.2534313522535192
0.25847314482149353
0.25861439010384574
0.25506539307609244
0.2490359413673422
0.23273110248679582
0.241632736999315
0.2027285232735876
0.2583752096815125
0.2519543643148698
0.21630129123719288
0.21312052578243448
0.233143363403961
0.25591669584905735
0.25183976239495504
0.22460683816512272
0.2400733682864173
0.22412736002511702
0.24489169716170822
0.2627247555850847
0.2674239128211471
0.1692046612815181
0.247167618907824
0.24982489234256905
0.2670963829861939
0.2460847420482413
0.23872277457925262
0.2385244915564996
0.23843177807657082
0.24180307749421312
0.25093523104849824
0.20615006097237087
0.2455268208505702
0.23978572747985405
0.2655528682843436
0.2315334255152885
0.2546153657351358
0.2737371610859439
0.21096466468293226
0.2572346403272618
0.26190411245589895
0.22904772387857542
0.2609431565060484
0.2109297750461652
0.24139731418763566
0.2523318074714404
0.253614341144459
0.24355700512925188
0.20720692237724578
0.25195243285170094
0.2136630824615492
0.23933190017553652
0.21443915577238531
0.21188399499061913
0.23671134593165594
0.21754250783776485
0.2695847107943181
0.2353480441400038
0.26262692149383143
0.26487134857640265
0.2563319683094606
0.2584117125306655
0.19850729543043172
0.2554328666354061
0.21402488933893393
0.19419325854229572
0.20260931331165039
0.26863507290487826
0.21998606680619934
0.189057679322385
0.25662680626678197
0.13247551342364383
0.22698062940210298
0.25203414838212446
0.24565700551591868
0.2265963021360891
0.22581335028239127
0.24371244695384026
0.1928583759711041
0.2129871563500828
0.17080471997299462
0.20013852986216454
0.17377071892869345
0.22669769903470866
0.23735715112369485
0.2435509415001114
0.2424403185862577
0.2476808099421199
0.22326534927402206
0.2508762986461931
0.2138295268758431
0.23895997966168783
0.19447915903479832
0.19954445754325936
0.2262919434985223
0.229448274101673
0.25506086686144364
0.22498912135967392
0.22424049765282994
0.2503490399516456
0.2587047857616085
0.2600525214133288
0.22234270680192394
0.24306603358913406
0.26736435299452754
0.23093444520495413
0.24017355879520857
0.25431236755297615
0.25043956322741917
0.2671385721591154
0.24781830846732947
0.2341747196194181
0.26280093963864676
0.2482789344171634
0.2449015985506436
0.2568257587029283
0.19190810896053576
0.19714971408830698
0.19019661297176024
0.23170328589812936
0.2541920883670358
0.23438729642357223
0.19486048397860958
0.23626798392711817
0.14952245099983175
0.24917173123686823
0.21648845072459885
0.24587467702089225
0.241011263818694
0.24770171859560622
0.2556757483707367
0.25210569170860614
0.2110179751379839
0.20298071860391473
0.25954057097703964
0.2038878919867242
0.2279267093737744
0.2556718650655718
0.24735908625234407
0.2503325579306824
0.23043895890764893
0.2161390809900165
0.2285036813124708
0.26117545919149965
0.2492234222970194
0.19795301410237925
0.23631870511403508
0.25897718489591076
0.23536076932545213
0.22723638269859225
0.20738828216464367
0.20069404724275194
0.24733175821957798
0.26482228443803546
0.23098977233591164
0.24691183268904715
0.23616253187112263
0.22756366160654518
0.21241782596975603
0.22300148638362127
0.23441165124760205
0.22857647790994753
0.21929119503623287
0.24111613431086817
0.23301754448949577
0.22666014730288853
0.22899186581706413
0.22001532756818276
0.21299405817755782
0.21415175528837552
0.23623504528679512
0.2367184227208521
0.23398343236219
0.2611915041054151
0.16403994037587072
0.2712654471670094
0.21080856227411457
0.211277277451194
0.24875861970386812
0.257775297773132
0.22474189915956433
0.25780785517249627
0.26292304761192187
0.2319019889268364
0.23274797393729385
0.183630033620557
0.2520637872571498
0.27268294713395286
0.2110470343356396
0.23378965545532057
0.22357654765589283
0.25253275409299153
0.2572013989576946
0.22254386360100514
0.21514019349401567
0.25981545572228487
0.2021813159267736
0.21925246808271645
0.2032563190631581
0.2348707255319852
0.23484499239068315
0.27141343179492144
0.2527800424511592
0.2230448773055393
0.23062928763974938
0.21010395384099154
0.24033012935913292
0.2142384824388621
0.258336201895057
0.18272136526273813
0.1599937587988891
0.2486767381056932
0.23278802692095682
0.2411440219011881
0.21133269166941562
0.22599746893875194
0.23981863394588798
0.2570372776676749
0.23271290645809137
0.22646504837197284
0.23138008659751685
0.20556840225191175
0.1631893407506511
0.24183949010582229
0.2557144461350934
0.21285912129359358
0.2592038061700485
0.26090486511245603
0.2515314912191445
0.1864787816996761
0.2567100848510988
0.25949766007282127
0.23908497439843382
0.26489566707648515
0.23557643740492462
0.21784590247446683
0.22887140748101023
0.2573934804847341
0.2571360367223929
0.23187890083205048
0.1781491960064662
0.2485653747476327
0.23835257067936003
0.2559747883927383
0.26276836114989927
0.23687211506269393
0.145528711035595
0.25158964486074337
0.23039695684037564
0.1513607236270254
0.2643575658681591
0.19027560899143653
0.2359398950314761
0.21157887785199958
0.17273716054122928
0.25327916318265997
0.23244870296827141
0.25027273597025046
0.262001014348599
0.2594595850640793
0.24877224167960382
0.2138172070103622
0.24584625096741208
0.2219141105058547
0.24804677082084953
0.26086285030894923
0.2594748488011761
0.23931350283527364
0.2255492619249627
0.24360752793692173
0.21581961672892408
0.2550188271171884
0.19347913043439652
0.19741604825682188
0.22621270448848674
0.24986888298144047
0.2061306500301118
0.24317730563770562
0.23797936859394028
0.24645835082347609
0.2498320032190688
0.2336031194447721
0.2554693637144329
0.23046779089877575
0.2392221794812487
0.23853839993913142
0.25914843520001263
0.2597733161598912
0.2235800255632454
0.24183703974458212
0.26253990349461714
0.2506601006973049
0.2479867244588769
0.2509492807011726
0.18108116084720438
0.22394860590935667
0.23720378266254344
0.24533848332475108
0.24764492308294273
0.24638560899386414
0.24648083856379346
0.22656975837241347
0.26551548809931463
0.2676611027392766
0.2601864946805947
0.23248037832147253
0.2595622519247889
0.25384964756040895
0.21786175672276822
0.2546284585401722
0.18481791803989708
0.22352585202644318
0.2588066477427505
0.25394049535609503
0.21110040091409496
0.2395440758042874
0.23366993862046484
0.23376028678391164
0.2307190747225175
0.22141243773789954

==> anc/HeisenbergRFC_J0.3pi_L5p0.09.dat <==
0.27444614301386855
0.240694258239579
0.2518854643191335
0.28973498035883355
0.282593615107564
0.27931190360690966
0.27659329774661984
0.21483767150475908
0.27157565695187597
0.2630282456951457
0.1698711715111109
0.2902814424392454
0.28337206844734336
0.25744749391354094
0.27270705786509825
0.2606620583787681
0.27415948390951245
0.27384430830263023
0.19921981399002908
0.20928129667490483
0.2203963602359528
0.28782437009944717
0.26175513306354337
0.30264917640875805
0.2737433639057328
0.257523877256486
0.2833899575822184
0.2666013388251332
0.22888651975759497
0.28890132042015804
0.27418866028911454
0.2048472470067374
0.19581788665193564
0.24775932411784357
0.2709325554199623
0.2562131573663199
0.24854012095043132
0.26813201098210965
0.25315214202210745
0.2601214779570207
0.2629338224992937
0.27609690800698394
0.2060697066473759
0.28706141877580116
0.25863531032125214
0.27903091347306935
0.2930611635569694
0.25575115736653936
0.27127776720654595
0.273846879856739
0.21481917313566398
0.2753332480417131
0.2672395297447378
0.26973898942576213
0.28277043222226195
0.26630662592184995
0.27334538109301915
0.2330779325236131
0.28927120397252193
0.2450624049181553
0.2556064264335185
0.25091164405698224
0.2834256161651566
0.22766080546604428
0.22437309445380094
0.27360381484706925
0.23907569626213054
0.2562459433203737
0.28389636960830184
0.2903999953493179
0.2598790281331223
0.2878471410431144
0.18105399121871077
0.294231126419929
0.2546866243241579
0.23637297979322078
0.26538092859332646
0.2416082583003005
0.2615704808600648
0.2627575912683545
0.25572497357035856
0.24052576586772403
0.274781694889832
0.27464228307689315
0.14811678275016085
0.25272213921644066
0.28361903381513226
0.26140622446702777
0.28627656435320475
0.22064633142397552
0.28258696659261406
0.19990533871312408
0.2856931961517187
0.28313409767832803
0.2484816716671604
0.2661699754397462
0.24188963863145793
0.26302538935862446
0.2618848042429094
0.24191908946233653
0.2755624297211959
0.2339312187172657
0.23201374208562422
0.2128272766687703
0.2351794056255194
0.22943665464333723
0.21113036235672508
0.26258942283088743
0.24590460460516866
0.23267100684432349
0.1792579526053495
0.26105167312725325
0.2846379382669175
0.2004012879504737
0.26480521990697387
0.2650815973282253
0.1969495118169187
0.23890400135415102
0.2445229140878283
0.2609390292096171
0.2451154445408262
0.29101744668786017
0.22526604649506413
0.27193841267981755
0.27761451320516467
0.29346275327120974
0.21062424320387607
0.2452100499530914
0.2854067068457256
0.2631353568015634
0.28775937008654945
0.17476024186576447
0.20912913343901632
0.2788439917214268
0.25532242157008034
0.238353486762116
0.2699675505759155
0.28638776110456315
0.2499874114588475
0.27386535066735546
0.22843618632684187
0.2758911758428701
0.2646976655300784
0.2965236916434039
0.27332935835572975
0.23627124590930276
0.269478774781461
0.24675033573376445
0.18227718374125662
0.2505308463909383
0.21183131590419102
0.17143750960711726
0.29308326258844264
0.25604214705036926
0.24946798525939262
0.22886387183114656
0.28207402754112504
0.26337085038545377
0.2744290793944801
0.270157372640239
0.2238835122091967
0.2355918412395121
0.2736693463780443
0.2706689828475671
0.24086261889898725
0.17857263768596848
0.27337010502152687
0.2877813510831483
0.25428701067373555
0.29344563201595936
0.26756149306671984
0.28310383920880894
0.25537979840488406
0.26453254191050785
0.26625628700279513
0.2262783383671049
0.2778044790152998
0.2697295019335472
0.23060457764498762
0.27607032413997756
0.2834164971307175
0.2348169688579788
0.21704916467804022
0.2708209155076145
0.2384919976474155
0.2734540164580485
0.29281208931571856
0.28219361514922403
0.23330410605563645
0.27050341539693457
0.2747003839363799
0.27127439070018455
0.2892043962431303
0.25367812680341983
0.25684057326712173
0.28398750941895107
0.29337996856532456
0.28528016138426743
0.21323842888842306
0.24586156593098094
0.28084522175630805
0.2527229093080033
0.2870845903374971
0.26401586185214776
0.28753999986352924
0.272303540536708
0.2817035391316985
0.24465225517148903
0.24501045790233023
0.26678173522593135
0.26454770937167416
0.22603178826840722
0.2804225702149839
0.2762427053585585
0.24550969925903265
0.28105050154173056
0.2007797459642056
0.26633708327155037
0.2300464229006854
0.22567474162358023
0.2439581915232797
0.25257800723757395
0.2641416885569389
0.24205529351387317
0.27413526499614893
0.29453832976627004
0.24379182932603297
0.24211276023439318
0.21691298096216838
0.22225125283610758
0.1885179201492697
0.2704484595074108
0.261914194156228
0.26577128532125566
0.25642631421587414
0.269036658608337
0.26299562968229756
0.27361724987791314
0.2893300519045591
0.20353793155003566
0.24404422470674722
0.28536886802050226
0.24253899715336694
0.24116159273567314
0.22898282167562564
0.27437640997870794
0.21708713087499784
0.2806142058271791
0.27720266436584984
0.1893462503379402
0.28115139085136437
0.27857806016582964
0.28476815909809605
0.22472457533312984
0.26602310858987754
0.2846906738197463
0.21996086301872014
0.25925179133441684
0.26717675205445296
0.2792413398514941
0.2705291931418399
0.2698625190980785
0.2821373413371505
0.1292770144585475
0.2686070240695622
0.22554480573149463
0.27118813942987186
0.2713856619365838
0.26937464853754517
0.24315048820722843
0.29714232098776067
0.26569234915859735
0.28593468612353007
0.2936511679265844
0.24089624981437022
0.240030215473766
0.25375966193879496
0.28975932902320783
0.19941488159125903
0.2260920893888575
0.22363945811141514
0.2988636863886934
0.28766376483892264
0.28255964767044073
0.28373293238122044
0.27178692629699447
0.2875889486794696
0.23135285415929147
0.266132258577958
0.2708166845089316
0.28767531958639664
0.2512470574606413
0.21864645634579416
0.29515690564504293
0.22765393223706007
0.25829588781715385
0.2451731840175286
0.26725226684076075
0.2857044876892582
0.267090060484118
0.2770895114588382
0.22460930991321093
0.24646557874087666
0.25973952795613353
0.25990811029909044
0.22796798828742926
0.2154367284061824
0.21794860248767153
0.25210054045577945
0.20970885124504646
0.23266754600497055
0.2908719605616347
0.17030529583080717
0.2657775532464029
0.22009288591922443
0.289867677176239
0.3041370709938703
0.24084468004897144
0.23473832490353563
0.24513924284245348
0.17103236409537312
0.19271750599427112
0.2574701352285014
0.2382759090119593
0.29621011927627533
0.2678616551039383
0.24391466950960905
0.2890681923917386
0.23909822183529594
0.2143457955478993
0.2555532177932235
0.23359429663751025
0.24878004690724756
0.25766632495094416
0.27470035951466026
0.2427192786184133
0.26867980688382614
0.2969900310402696
0.27031533982672334
0.2723259250085451
0.28369223146936556
0.2683168750976126
0.27007796258942324
0.2519226577532323
0.2643929537845588
0.28466180365436194
0.1524518368277453
0.21103176812345267
0.2701432445830923
0.25736360537770375
0.2888403874122906
0.22494760979351275
0.26925857097346945
0.20579240355781098
0.24577216854715164
0.26279380487969084
0.2855879811453219
0.2267542368150572
0.28458301911586725
0.29502070962793164
0.2684231401962284
0.19070702010585833
0.25968226003591544
0.27289311817229134
0.30262714761979387
0.2629394320916395
0.2658760478012914
0.29721076641256544
0.27916656648721083
0.28535380536148314
0.2585111902717808
0.28749836398353507
0.2602383600936616
0.2746527488594395
0.28487232795572576
0.2793237189496102
0.2782574181036225
0.1837083807428008
0.28636248317948715
0.25877738484149554
0.2854828295511595
0.2978398330817755
0.26743600933740436
0.21962660062473588
0.3017553929857098
0.21331679871315612
0.23976107355044673
0.2706495470924645
0.23610130991726683
0.27050760657379247
0.23112095002088295
0.25859994819920984
0.2621102860887972
0.27406567996927983
0.2964974299916552
0.2873907103371369
0.24335409206912073
0.234547741819793
0.20147969190629428
0.29985646477080824
0.2953740474949889
0.23925499060726302
0.22784486992292036
0.2869235574868691
0.2716463489015332
0.30564262260892894
0.20738304276027728
0.2107754153969903
0.24475908072331662
0.20994075377856658
0.23633934857241412
0.24445640572991242
0.26086210470237353
0.2566088105698426
0.19277506263418814
0.22293833178903974
0.27389886356526855
0.2639308109100791
0.18085156253060014
0.26475776227118497
0.2592119723058916
0.2655595207948057
0.20703601465881297
0.22354777354750427
0.26176094242658315
0.243351719137863
0.2987698912140452
0.27920662014696646
0.23169897158134978
0.19893947243650745
0.2641472492497815
0.2265991251223786
0.2884137167695602
0.258274580901581
0.2830809821153385
0.1939017331089165
0.27532602999311373
0.28889090379035703
0.2875192268486334
0.26817271864598374
0.23171287994400913
0.22440504992473298
0.2466755620023042
0.2601419648104275
0.25094899024122175
0.25757251839720113
0.2582479458156645
0.30494399431057856
0.2751343524894526
0.2844416385544192
0.276363369618234
0.22878392371894665
0.2749882476403476
0.2606914462518238
0.2646945373682467
0.2892239388049264
0.24822316181267665
0.21224438145316638
0.301362194221973
0.20126074778169373
0.29087869907570935
0.2926956853223631
0.279988001910519
0.2703473373667879
0.27307508195023783
0.24102164721877697
0.23960955578687657
0.23512404896103797
0.29221872059891907
0.29526691964162544
0.29366406466717054
0.28952414178371094
0.23767508151252656
0.22814431165469073
0.30052068057514914
0.2782882403883655
0.26188423884046397
0.2629033856691459
0.2508853125660035
0.2741574770270428
0.24592036641813197
0.2601967423543172
0.24267270765513002
0.3011466923493725
0.2806954166991283
0.28504820363556627
0.26468890594380756
0.28994886707478734
0.29574923948311804
0.20108381261875283
0.2772189493678175
0.28554034280953555
0.25188910608524956
0.22546678342703097
0.28740184940076413
0.2602802472402731
0.2902847538196628
0.27303923066915825
0.300432148235822
0.2613662026823809
0.27298166494066656
0.25936307380039053
0.257313489965591
0.24066777487927543
0.2753775918020387
0.2836607685202769
0.20748529696824727
0.29087598905191325
0.22842761887094412
0.2933407883860307
0.2517449399161491
0.24683030368228842
0.2839056394499872
0.24457349756659372
0.27834143190300054
0.2578218600241337
0.2834980896841922
0.23853489451924043
0.2602046648259043
0.29404199679659615
0.24771657140422718
0.2819474971643456
0.2773855025882927
0.1980420798731873
0.2862277647601724
0.27878446250746464
0.22854392832389225
0.30151263553932023
0.3014331299466553
0.2392830086060559
0.28969161841690716
0.2943189569302887
0.2806129083794292
0.1997797439324793
0.2622094391557461
0.1911095487866676
0.2794597738170135
0.22022396914988118
0.3001570608248091
0.26655602666201145
0.24668540083339333
0.2989798828049171
0.2336952073348142
0.2433368589191417
0.2730764235936494
0.21530753939118033
0.17759905271995036
0.2749760804360736
0.29442511166292085
0.280766378954662
0.20224132738428988
0.27023285637674405
0.2775789991625698
0.25465143501414583
0.300764977390489
0.22903584193796747
0.2075469781983624
0.26323525289573624
0.26835938812170546
0.28786470495313843
0.2458944710309303
0.28299154473108473
0.2900216531946227
0.2635786113301937
0.2769358116841826
0.28927446406134677
0.24719095653268133
0.2600940427759028
0.2574827515501957
0.2240726553940026
0.2597173044075127
0.23237234564183093
0.2660923099988337
0.29033360187875507
0.23659708057701032
0.23582791892376315
0.2734477805369853
0.2883408169819419
0.28854924065789306
0.29505094854030145
0.28945895411218625
0.2893924886864789
0.26657325963395545
0.2853680909447786
0.20630954538436128
0.2773517977199904
0.26957100951016205
0.2436618341470741
0.24965229257503394
0.2434541079601738
0.2447754668137406
0.2649622311038728
0.2636327919823189
0.28248522241368007
0.28686444475128997
0.27200833186433926
0.22348542509146982
0.286993488883181
0.26541964018692
0.18070617115034243
0.2033153293715265
0.2984780153330082
0.23498027221527967
0.2816594958661238
0.2673713645867931
0.28146213031175205
0.27633548509972494
0.2241389662592136
0.25217009950260577
0.1953537289633437
0.2838596871302205
0.23606198899137587
0.27867720323993106
0.29331685211868097
0.2526408149009576
0.2826920965570605
0.28003074946640033
0.2973857346221493
0.27567884097897916
0.18892708936143043
0.2683480126941733
0.28003764205930387
0.28170970187013095
0.2862946283142217
0.29016701290620417
0.28719434206028016
0.27680807122195694
0.26659841475767165
0.2416529489971524
0.26698272307898446
0.27083046398791966
0.2493096312231962
0.2500016523189719
0.29401937320948557
0.2938457010602373
0.283475153775893
0.24336433276908676
0.26528491922938746
0.16637684327718547
0.2611553141226116
0.25302293497209827
0.2018659484455759
0.25103832150750427
0.3014905885084463
0.2682854964463923
0.19702521035741477
0.3053360978764644
0.2494808088715847
0.30215659818889146
0.24754955617179192
0.24392424923457043
0.2555576671181103
0.27907111467741097
0.264014558805888
0.2926426464913432
0.2500276877766561
0.25174853835188604
0.26412324998068415
0.20960585342279708
0.2898130955868608
0.21356873994240005
0.2916298590303104
0.2583771438850977
0.29428163675550223
0.28751905667127853
0.29358415431276685
0.23830154491070746
0.27324775814241314
0.2507972652402677
0.179414134840601
0.253786056579053
0.27395594074853036
0.23711293258734387
0.24395865836375602
0.27611171884255253
0.2235226903426558
0.2641366810849484
0.22897397443739786
0.2950397017427904
0.24410214450985354
0.20725070398450646
0.26347635236358125
0.20003546673769879
0.24789626989806549
0.2556210908821195
0.23810446030764862
0.18317529946940286
0.27145394600696776
0.24479665489774705
0.25844762327584075
0.2144885958778398
0.2740417340693972
0.24332928268850298
0.27726864318927746
0.28412559586308506
0.23693360060064506
0.22363461782680064
0.2292763061738723
0.28375882009563114
0.19089512205907538
0.2510077823115741
0.26787991250742577
0.28137704412692394
0.26549352845528235
0.2002550225754312
0.25573680793456804
0.16575328421435775
0.2755318402973084
0.29226675304624716
0.3023163083069022
0.28354561242357273
0.28991692052854984
0.2548652924770434
0.2508559898582172
0.2867032765832307
0.2964722059096593
0.2970772843976128
0.27880987538940716
0.22317878793211046
0.2669364278495037
0.280236706728261
0.24585605741472558
0.25196232732505996
0.28295848042571253
0.2782544145717784
0.2558336356328522
0.29006665154212513
0.2693635130954725
0.2482805685620306
0.19976048268633761
0.28049767748497245
0.2831939295963177
0.2757687703541752
0.29452099918469465
0.207078255557759
0.23470263432052782
0.2598832759766275
0.22307644072459393
0.28550408793682214
0.2146856118884299
0.2708114314127191
0.26936088948938375
0.29334400056753074
0.23438154089406266
0.2290556799163242
0.2700466209501658
0.28458933897589767
0.2706455488142591
0.26903160592209524
0.2896491649474168
0.2588520663253303
0.19823585192196014
0.26063309544542956
0.29062628989464895
0.28109832366718673
0.2408397196452235
0.26960912814358784
0.20528209608661502
0.2730925376348319
0.27913913799167595
0.29293490295840907
0.2688764745731521
0.24389894659983066
0.19392581341042817
0.27475524979869165
0.271615253216435
0.23879936084334857
0.2865046191910899
0.2804243646143329
0.25308401596014546
0.26637610294805036
0.1960988728509246
0.196404440040312
0.2520016375402756
0.2704733412483526
0.27408835521136493
0.26955910016702744
0.28637132384999725
0.28724800307974074
0.2737005274458864
0.2794626711373458
0.2550681292506
0.28097967531678286
0.2792130488819311
0.23436412695989003
0.2353003042868966
0.2870151907766042
0.24410011879491608
0.27320098264226533
0.2884318112568442
0.28800442533074655
0.2703193410807083
0.3009885898808294
0.2811613091348406
0.30200691222219433
0.2754128573590549
0.18735306903363644
0.29946148851742865
0.17247061202243658
0.2867702256322021
0.25614604957947734
0.2672073304195935
0.23620688357883293
0.24737746429475388
0.29341135765903703
0.26876786433399424
0.2599815593113295
0.24744343080227232
0.2552418334112595
0.29581588824536
0.22064545227215532
0.27641378707406367
0.2917724013385584
0.2845043451471195
0.27388844520677735
0.24429617103511242
0.2759847666933229
0.27337934853284895
0.2834538074014951
0.2539208648620795
0.2710730062529532
0.24851670594882191
0.2781678576892217
0.23265716732036157
0.22694245590836823
0.2436248910104946
0.30366405196440943
0.200284623653356
0.2629355294479002
0.27653117321168363
0.2513957275708955
0.16696624169319838
0.24977590837590743
0.2684991960387408
0.28521456032257725
0.2709045343976274
0.2869150151582334
0.2904338555600883
0.20954376600686495
0.24542205974487982
0.2891718616764821
0.2651604814718221
0.23938386039494586
0.2918470668492021
0.27541306762738527
0.23881735701289203
0.2561667484628139
0.24367329256484463
0.19074434075935356
0.28441635816510696
0.26944023955780194
0.222572455225362
0.2990771033849662
0.30789504722690225
0.24324114241749525
0.26545252720397594
0.2442519005717922
0.2894250365557544
0.2523272150899658
0.27475905338298784
0.2962445172109288
0.29131997664888987
0.24181688430799525
0.2761621745355045
0.1857706487481834
0.2769297731918861
0.2889005919575093
0.26991350277421944
0.22951214107244372
0.17579598780750802
0.2841881593438486
0.2301061712137157
0.17439368726770121
0.27404333005518206
0.28860891360086166
0.26708050510961084
0.27299402318275373
0.1824793802666393
0.25915354545866465
0.2211686466543593
0.28954218172187923
0.3100376087611461
0.22073366790855273
0.289706259446267
0.27004590622991254
0.29479893700882154
0.2590637689967761
0.22637504701063577
0.2642105884989955
0.22460407499177118
0.25353765800559763
0.270882239903294
0.28491741905181106
0.2879799089829149
0.29223385058878304
0.25375440351324996
0.2867840596707619
0.17330862703694813
0.26261615279390066
0.2784740282655575
0.25524111938034244
0.2930043812916333
0.2774532586061027
0.19663883225215364
0.2874085207540041
0.23444247124416673
0.2853545896848125
0.29189231590997183
0.25209610986788406
0.24105609846061515
0.271937482271584
0.2574234434555107
0.25846740064345763
0.24935448825042938
0.2392818357335827
0.2604022855191211
0.27608943359812194
0.26770687718380737
0.23909273145968543
0.2631455794432597
0.21566721881602446
0.26032702971310706
0.24858919674161453
0.21034243582081336
0.2120597553196606
0.26095694579166656
0.28456113341905354
0.22222527170737716
0.26925297025386463
0.28032524815736487
0.262690803498646
0.2706470536928624
0.2757707040456052
0.26725590405277877
0.27424039365322495
0.2553275985738298
0.2540213260652175
0.2723143704728829
0.30452979553971615
0.294304158269001
0.2576959839726531
0.27157490419454017
0.23412913457023776
0.24048015128081343
0.2735805396688545
0.29133976827864044
0.25319213006229147
0.2864041200128802
0.29700059735235435
0.2475224838182974
0.22607067011819965
0.23939055905950776
0.19781376988965543
0.2802510583181665
0.2743363438571843
0.29685832209830015
0.2553607913152473
0.23430005709212318
0.2731502612823154
0.21281245950197605
0.2780680124848259
0.2737642714388916
0.2211274260810148
0.2756897411737939
0.2534233517815774
0.2789782361557225
0.30052917492336606
0.23806984521602506
0.30031302062187787
0.2073345964387605
0.1739767456251776
0.28143869131548244
0.2544303514238512
0.24668899041949108
0.28825469280022126
0.2584466719810036
0.27630962926580727
0.24052963460805785
0.2682046805158285
0.21258588730576872
0.2895472518889504
0.29026374229277097
0.23531450029113504
0.25626601753056755
0.2580156522355653
0.2400810923199244
0.25835619001799387
0.28188265139135094
0.24422324739324755
0.2763695562956028
0.28642110365340995
0.2880137737220773
0.22886714397150734
0.2478839006148556
0.30031655011623937
0.27436079319985834
0.21318871157607108
0.24639087543273713
0.29488947563998075
0.28816452281066235
0.24530213398988673
0.27577386292644024
0.2595737906585883
0.2661300358460437
0.27895554053454996
0.2688392122650039
0.21962746597931068
0.14931831387030217
0.2952681617812308
0.26548627538426206
0.2648593225262104
0.27876617376037643
0.27522731767539593
0.2574202702482113
0.26193939523776966
0.22203055344357583
0.2410086299885265
0.25787030132271777
0.28770577311839596
0.26224157251516345
0.282068982777802
0.2803444703768423
0.2665606017766089
0.27253434158747597
0.1690738637981562
0.2713841910109658
0.17649339627740457
0.2790260613678491
0.29039858135478985
0.2945839322245281
0.2108253872726679
0.18303314008111918
0.28162896837476126
0.2934917284926568
0.2550314903813088
0.20995059098190963
0.29103784505074426
0.2674003049688376
0.28535527837135743
0.2564760091942099
0.22278852069046623
0.28666707438173245
0.29960977189443727
0.27969642375618736
0.25873479736057053
0.2840228497814228
0.24578241540973803
0.2738558191152743
0.27758388548292706
0.2675811938413408
0.28060105094357385
0.18386437045089177
0.21692185827130936
0.2525137319928018
0.24982591043821029
0.23138437724165312
0.28129493189933685
0.27146053501416156
0.26860079658460567
0.2450694131650902
0.27446900737953567
0.21190690790654387
0.26152786053955185
0.29257887355918005
0.28408344872946534
0.2586210865225582
0.2747399943962776
0.2724111056814326
0.2613055335214499
0.2798307234873036
0.27614869503519207
0.20117405834477967
0.25481760066838455
0.2835362728484235
0.227308261932297
0.23906351987913982
0.22187677510264264
0.2740291118484081
0.24190844249943183
0.25823617828250306
0.28506073016027905
0.28856507164985806
0.2762617784713779
0.28864592755730734
0.2789876571732298
0.2965619908737725
0.28967681204563195
0.266571796228643
0.2548978493775202
0.26922548770765414
0.2655967103983138
0.26978043052013245
0.284938963767142
0.21683580394119972
0.28808574436215906
0.264292432330827
0.2721053143251966
0.2818227765766245
0.2462610959491336
0.27417588252127045
0.20694894637506037
0.22629207997804043
0.20000274871493134
0.23292891429488147
0.2859737568059848
0.27578957624174494
0.27861543665031624
0.25234880783113667
0.25556156493053667
0.2538556797329872
0.24572493460064126
0.25659722048782685
0.26459646929194697
0.28103296640025627
0.2829067583794943
0.2602790356247788
0.3056133046434146
0.24967082376173735
0.263075707174756
0.2034701530059166
0.262441102318662
0.26194276250543386
0.272059502183466
0.22170318886342527
0.2780979165310999
0.2019396292323806
0.2937037092621914
0.27963508085236527
0.27424950522143265
0.2965303547608063
0.2615780612041027
0.28318231570543756
0.24171632153704084
0.2600012389278048
0.22325004660433645
0.2793848694779889
0.29338321473960094
0.2543003849703345
0.20805894174749695
0.272174597846411
0.2502481526081251
0.2837188454032873
0.2545487254817226
0.25601962635439257
0.22050944802030586
0.22132029530271388
0.27824569682485056
0.2554749694352019
0.21030651135226433
0.2908120302490672
0.2535028133118275
0.2581826771074871
0.13536598959712992
0.2515912732457276
0.2905488005319744
0.2368914323312768
0.281206009394727
0.2954317321866605
0.24038963591245513
0.20539990491900884
0.2457680157234821
0.2752091751571793
0.2431479438313824
0.2681406802681159
0.2235347357768692
0.26350921510095215
0.2457279327141676
0.2826941341149037
0.2973431341778147
0.2730374190044914
0.27474026753904524
0.2882938054756401
0.26485027952431883
0.2656313623813817
0.2535188592328275
0.28686197305263833
0.2545686139077242
0.2979714570662075
0.2936273594839973
0.18436103788577632
0.30379425751162686
0.2934126612583635
0.23491047873560383
0.23862699847465396
0.2754535159596503
0.1751796160245781
0.14975243353639742
0.2814781794372576
0.3024715873607264
0.273696338011845
0.303438016291084
0.30293677010688896
0.18802676302659524
0.2541333710273252
0.16452681549270326
0.2860619324334256
0.21223836139489022
0.2875059788409751
0.23027016765849412
0.27919068923266266
0.22642770315473784
0.2717797821792529
0.30401159040862885
0.2568110615949746
0.2706018063323322
0.25255535227875336
0.23388348033099524
0.29166399867211906
0.2477167998116448
0.281230454279485
0.2436548968228591
0.17772473252166274
0.2367600622707649
0.2797123780258961
0.28755302573565367
0.2570381820323392
0.26248555055377504
0.27726102437532557
0.26846540619660625
0.2740809860920567
0.18696050109644463
0.22893577789513622
0.19962860737586485
0.2600497665045735
0.27669266330170256
0.2665728302438213
0.23772800992901288
0.28139226633011055
0.26806499642887055
0.20180888807121153
0.27342026712870854
0.27041880110429
0.28834093674074457
0.23282620829505854
0.29859499272870305
0.2334747876733397
0.25607604560148095
0.21879734908810333
0.27398720011718253
0.20576048785427972
0.2945029060021757
0.2903769644356067
0.2602169711159842
0.28987924585007885
0.18056589969208317
0.2858701636078252
0.2801288827123933
0.2837806511671114
0.25879420438399137
0.3020498762396711
0.29664352902221286
0.21717714429171625
0.1492384832629193
0.2707019325407446
0.2816870471273706
0.20223435704267811
0.2178583164186967
0.24908607927523368
0.296097503544861
0.2723319295733007
0.2547442670916646
0.2404186801820781
0.26246180497132826
0.2754324958727573
0.22755947041169494
0.2682939871545899
0.27034642149695115
0.2558010568702409
0.2737953483212629
0.27269357083348844
0.21382101380443094
0.26032666875832444
0.2630055070539872
0.28777447538668033
0.2871072165438914
0.20776611050344712
0.29874277845918557
0.26969736864288674
0.26927486922977145
0.2846191009742002
0.22440357691362195
0.2550182438632384
0.261215336878433
0.16508994829264553
0.2807320288496885
0.22617656106611272
0.18150165932921672
0.25885804098514376
0.272884759303284
0.23088839534917538
0.2917896291396641
0.2560411516349041
0.22290592852740332
0.27770961114771997
0.28575522924725605
0.24967725268150442
0.2849586611189595
0.1989990984674066
0.19735255698045184
0.24070451374788765
0.29656545588279754
0.26013198035409346
0.29595690099907646
0.2749096058824855
0.25666510904093676
0.23905532908085253
0.26143414585044883
0.28017343124744276
0.28965538503625166
0.26742571751296046
0.22597547222215222
0.2657936736230798
0.24556023206025487
0.27133046636225333
0.2729723720692297
0.21786128840142133
0.27061010733739593
0.2613671168088034
0.24928592222202603
0.2657366067439659
0.2722273172776924
0.28048993235644587
0.30005794039389955
0.23633973754713763
0.2452093038159799
0.27059403325488157
0.18436233562368132
0.2938951867672092
0.28980786871898934
0.23403409827606445
0.2593736083672883
0.2599025115018886
0.17706869637558356
0.26600761050086497
0.22218197789326893
0.2912165214322995
0.2745876242865432
0.2813234986141144
0.25789808520228863
0.2961923744048552
0.252336216382695
0.22454482061352063
0.25768473953812043
0.2612213500869645
0.2219363166061457
0.2717733308487533
0.27475404342629106
0.24142587087603085
0.29213763860270464
0.28532423409571966
0.24000195474814115
0.2626409521564162
0.28854481260896764
0.27638131000691657
0.2702292264396873
0.2619449866427101
0.22723266619126054
0.2764278200412924
0.27672220791565244
0.18083562216130838
0.28843299499916225
0.2503651998103681
0.2678699953660345
0.28324059219132225
0.2860638613542494
0.18343668635220542
0.26556401229449744
0.2612546478325936
0.2706711200807256
0.29953082763796807
0.28491190746355843
0.2671874656791837
0.26892718676052413
0.2793636859635678
0.25782416545597375
0.24164659187250084
0.20018830584563768
0.2954449206193894
0.21694610265021838
0.24898639208664003
0.261560118406624
0.2861502964255474
0.23125858427267326
0.2711322449073377
0.28218165871476375
0.2746347357467996
0.2847972620565853
0.28532746284299876
0.24410687922804664
0.17330902416880195
0.2967318864259316
0.28258929122663823
0.2577005985513382
0.2778237456758976
0.28379301563340165
0.17037354240317706
0.25736634953401133
0.24298924401681843
0.26751350965601833
0.2989628052046805
0.24943152570560514
0.2500261946265332
0.2751695608255886
0.2387058031178258
0.2808464734960534
0.29841050389392143
0.2603521891020399
0.27110927188409817
0.26288923562784394
0.2553626155465113
0.24157651868033594
0.26895978933790476
0.24008781469790808
0.243340188624088
0.2582210617817226
0.20743215452592134
0.210508908633391
0.2577941043937726
0.2641635478390022
0.23610385144748147
0.17860161393945212
0.251643813840906
0.3060179283876122
0.29005362703487275
0.2313565926954157
0.2595681423111876
0.22935449467862531
0.27304796710028817
0.2622937286807584
0.21674320273190997
0.22911165687890417
0.28590068766015875
0.2876956156320727
0.26440759051007834
0.2675559289617303
0.21780290578489822
0.2795832881570415
0.23258545733211544
0.27584555000543715
0.2449019894905801
0.25295151523909654
0.28295528877711523
0.2796408207583821
0.2539400915507803
0.22553719842084016
0.24201219287193004
0.26866037704847734
0.2392103735434588
0.2666601076994629
0.26825105374309416
0.21530002363679232
0.2544727145092247
0.2987789300422802
0.18353523348307155
0.2488497123090677
0.2610539495115533
0.24715754229136028
0.23721202128427743
0.28025421831587816
0.25168324358457383
0.2962204292317579
0.25698977069338624
0.23923726054813718
0.26944452581547945
0.2273323399158283
0.22674620422292266
0.24828655325021226
0.2785429836430045
0.291753992119882
0.2759807184192347
0.22986892101136136
0.29162634139718996
0.27343277387615045
0.22257852708471274
0.22322245054010734
0.28788784200508866
0.28414467822942674
0.2725924927623387
0.28996971482708006
0.2876237190144636
0.2935886278580694
0.24474891997766868
0.28237883265982566
0.2665734806755962
0.2807951482287008
0.2530092218853495
0.28326563003626287
0.29072184699072356
0.19216634064504784
0.26761682511369383
0.2588489058400476
0.2503772012477027
0.29138489489932295
0.22359357162493804
0.29091162883276256
0.2840717636936218
0.25303827425718034
0.23220857358603447
0.25189671073730874
0.2772723517632118
0.2740739219392286
0.29245295301623436
0.2833074394816504
0.292435777080041
0.16321660396543003
0.2620596890563741
0.2287050961112736
0.22851393445675425
0.256504721299829
0.2675575697345523
0.27215113819308395
0.3032681650356044
0.23157937109026133
0.2887133503608475
0.29929815670772025
0.23934249544738567
0.24539486394427615
0.2682434783245313
0.25526158874812477
0.22966267410532756
0.2797716688297526
0.279832620891316
0.284489697526576
0.2929585847757006
0.2486805562842048
0.20825240791213054
0.24123071637609667
0.26081614354104116
0.23730713576363183
0.2859135321351607
0.22955262160831905
0.2800477482036603
0.2838775650454847
0.22511042288484712
0.29132786723852455
0.286478447292872
0.23461612721998826
0.1965052695476012
0.2597051688399052
0.28203941522033926
0.27822724915363023
0.24260264468022566
0.27339079875441075
0.17409479235731287
0.2231475821788733
0.2458369234945335
0.26571073881209617
0.24937221390505962
0.2560718357513902
0.24855284594097393
0.2448845098504521
0.1732750376480915
0.21867302788058998
0.2641960722970031
0.28094300374614284
0.26187977339744056
0.2529313281678366
0.232432583679811
0.2397076837863737
0.20794286971165282
0.2957564253454688
0.27353018396094103
0.2769691952023882
0.280654867793062
0.25767494281755104
0.2327860515259876
0.29545852843875314
0.20473252356426078
0.28761530901884164
0.2607832642143549
0.27991181832068024
0.2775776178088998
0.24062381990923076
0.2919174243280454
0.2643775850140482
0.28639074057334224
0.23577452740845334
0.25226206800711964
0.2507015234056373
0.2832549239890631
0.23086898632032857
0.25993603129711595
0.19775030264580606
0.2526596272507219
0.24830887607084925
0.24598670610498727
0.25253667539924957
0.2561253223389034
0.2296395956723942
0.24294507235434987
0.18497443749907463
0.2833356255656916
0.20890946433626076
0.2722144280089823
0.27278524915877556
0.27896736166334507
0.2787240642249186
0.27437045250697717
0.26993614578909714
0.24992125929805112
0.2483421274615378
0.26664736431341735
0.26898768607005774
0.25374748514245454
0.297690146409602
0.2170883262860309
0.2174444704875009
0.2516179140878249
0.26661815704363845
0.23982917683010002
0.2253165929984415
0.29005284819530636
0.25779901105295067
0.26016871335527797
0.25024107516654814
0.23701198056231984
0.2970670712653592
0.2464977764924162
0.22323053970739531
0.21605952705637196
0.26979949237146167
0.22540668511244344
0.22350384251293653
0.2899824110715251
0.282142098980126
0.1906816410065199
0.2722318030763511
0.21220863657423036
0.25603341066840085
0.29089984912556777
0.24104484711833019
0.2657127728414916
0.249883091684402
0.2320581348293391
0.24279732394795278
0.2978561754563773
0.2648228939088024
0.23377646580209824
0.2210661559053248
0.2817454269892674
0.1962836124407315
0.28173587142296413
0.30933989965325964
0.2849482704837218
0.21769199133885522
0.253445891168313
0.2695997126956599
0.20939791978007125
0.24568379846519955
0.2579381194500429
0.27794724209028
0.24651965127748088
0.2682399293212671
0.2529037229870315
0.24759191430505362
0.2539100231197538
0.2865934028397138
0.26486701343663654
0.283437734891054
0.2742230699805491
0.23253075671273088
0.29357358929069594
0.28522940925363643
0.2958891848309306
0.29506885590947873
0.28944340334644514
0.2974603989278804
0.2816203605630315
0.23918252136754917
0.27234337356821403
0.2615610655903825
0.2841281541374043
0.2677623143039664
0.2074541443760642
0.2811410976920828
0.21198232872281467
0.3025048094137241
0.26657281996362103
0.17789196242865218
0.23133010606703394
0.26292455950425137
0.2717060861916168
0.254202878568547
0.2956317739078723
0.27407646085902404
0.26376143344278624
0.257313009996815
0.20271123296080912
0.29769083706905314
0.2643577047302354
0.2752994818578107
0.31062351363950735
0.2373210379144402
0.24290805931260295
0.23379671046907613
0.2769204733344452
0.29322050830464913
0.2533178537451731
0.2721801308154863
0.27176941548385175
0.2676671104607144
0.23270874572255387
0.28774113870144763
0.22065557661692708
0.2933922591564822
0.2662295352860356
0.28624740814669264
0.196912616455264
0.2665797531055569
0.28935608879345287
0.15390710308957037
0.27939339923204165
0.25892548585881414
0.2072731550187571
0.29897323900058875
0.29214389564423965
0.20017535393370495
0.2617198584911463
0.25382695241916775
0.26274607103340153
0.2155898536922237
0.2699513438180806
0.2863989831833954
0.29215777121242953
0.2929684739967013
0.2412546934791801
0.28075135294091835
0.2392482025702788
0.1870106336595958
0.2935887298554695
0.2850597828487818
0.2793156541735088
0.19267384068726587
0.24271337634019155
0.2912981054797085
0.274893306407252
0.249406579276895
0.2568844658740524
0.2929384803192855
0.28891722071722997
0.25725606078646085
0.26385488627663106
0.29116231400745
0.20734926698472364
0.20884096758223572
0.22886202159287378
0.30068740093888824
0.24248579715657556
0.30593460410495277
0.26289242105202576
0.23001143877502894
0.23307707035947883
0.26646146297795975
0.2328491560588685
0.20541539308470988
0.26218099720799876
0.2950419936784091
0.29351474893829504
0.29558880944644855
0.26064777047423204
0.2204014427283369
0.17471447570412288
0.26519992541216275
0.26793781189573984
0.26766442880173863
0.24529927361053572
0.28137038590774555
0.2743369545915068
0.18216370117442843
0.20027940846478332
0.24165166539123598
0.21482250308149106
0.23617403629598982
0.2682522697928817
0.27672789562729355
0.2149828146763036
0.26474173933177003
0.21697871437107077
0.23440875126628719
0.2159640285125676
0.251920116251771
0.26869792912152396
0.2604124999956575
0.18099849991335634
0.22872175712974277
0.28242630512380074
0.27982773375266123
0.26735365771273556
0.27114464287641704
0.23388808454401033
0.238450217609734
0.2553302534097314
0.27253479868375385
0.2914663934841634
0.2621004689754176
0.2840838406113394
0.24446537970134635
0.2852796083655989
0.24500725921895009
0.25343246573190564
0.28789555831754676
0.2669288155538906
0.2116777143775438
0.29179071169031673
0.22927383631857873
0.2658751011204481
0.2724229848099035
0.2683242962965991
0.2801546613826586
0.2801085688150685
0.24142241238086043
0.20581658241136902
0.27168859883425667
0.2668067157271821
0.25735867305024823
0.29233612399086295
0.23453304720765758
0.2599835250327775
0.2668567751781641
0.20811483067676972
0.20917639159534435
0.24528541066057774
0.24944042725239762
0.2701330792958743
0.2718722628128966
0.2808213037229155
0.28169588109645083
0.20233817595169307
0.3058550783926766

==> anc/HeisenbergRFC_J0.3pi_L5p0.1.dat <==
0.30579639737407993
0.2805079574804542
0.32091666294124177
0.3213460813246576
0.29665471192136605
0.2501637656478034
0.2919182142493726
0.2553951665357296
0.22933756019450802
0.3158653916855584
0.2227081836823558
0.2999653032836837
0.31219067915834425
0.2317672939458429
0.19938718272417713
0.2595324076693843
0.3171625982051043
0.30487555643019776
0.3355271914115937
0.2957546523959328
0.2615495121645902
0.29832877094110843
0.28937746330981884
0.29781605813479917
0.30072281733213224
0.30156391911367103
0.274910229072223
0.29012093576295184
0.3109516190162217
0.29176380301658567
0.3083057176524529
0.3351390992148817
0.2999706006243452
0.3181499610260412
0.2875103789215174
0.18073905201493357
0.2531824709386211
0.2597295625818167
0.3147648781038761
0.2505015905559599
0.31208888711741256
0.19850048929455183
0.3086553284175167
0.2930511539478617
0.31369170886511405
0.32958346117906473
0.3001689563325774
0.2654780608430305
0.3330577643848702
0.32171404645231966
0.20827033672113315
0.3027785166604721
0.3025436447003229
0.29122408347001133
0.2549344870463495
0.2878392454996298
0.30230169986969574
0.3135008019188103
0.2540280226599905
0.26606007482946187
0.32365843731895577
0.2256405051849722
0.3088377370373705
0.2970718756427983
0.26717596007994926
0.2920466796093156
0.255005689719464
0.32297374227518477
0.3418494826378716
0.2953802405140028
0.2814328224330024
0.29542833950269254
0.24006865109613088
0.31942946321342863
0.322746426809414
0.282479430175945
0.3132603081011976
0.26521914442106775
0.27602539210892346
0.20174832810396676
0.2698783007276654
0.27950207149213646
0.3169556551768767
0.31724207182271136
0.27595278819303254
0.3129355307057246
0.2030279697339647
0.2382790175224396
0.29082734521221115
0.2523213978149614
0.3057885370594529
0.26836116117881387
0.2538010793972795
0.313111211479959
0.26299617797931363
0.2923871648783064
0.28344026700618624
0.2922251157162186
0.31610106311029224
0.23510321879718613
0.28533030540647925
0.25631781854457186
0.2783133206611317
0.32757065788528605
0.3239341495439968
0.26819683735163125
0.27180800110476316
0.32220477296366484
0.22309970559782902
0.3040844307124219
0.24523729111780684
0.28124880610775144
0.325868438410987
0.2655439144579921
0.30224271308806533
0.19647201707163328
0.3282758075614478
0.292635046645352
0.2660557191318971
0.3033009824488278
0.3230363956890454
0.33613886591356373
0.30656438349769966
0.25552852700953094
0.2982669075421868
0.2559944530930509
0.24053051494196073
0.30745735217383247
0.3013027816691058
0.2993020174655869
0.3124501906737528
0.3127236872325219
0.2944192020590365
0.32415326693530927
0.24657043397342465
0.322128392689802
0.29015351714480864
0.3103593059374539
0.2208485324984447
0.3155848082200703
0.293607458483976
0.2544809909316729
0.26354744526864204
0.25860589083110613
0.31886268708724336
0.20275392222217897
0.2796335284498039
0.22549967766050213
0.21845003144395533
0.3113799416409609
0.2927076696117324
0.33188723693401817
0.3122105219504734
0.2141601449397619
0.26529896932046126
0.2598598069443259
0.29096084303381925
0.24820340315214082
0.279679485311018
0.1931262383398553
0.26158246558232473
0.21588849966990065
0.3073217570399358
0.2584126606221073
0.30527819685074076
0.24809167381069544
0.23933633842220778
0.29401453406458805
0.32913328989181667
0.3326907043854033
0.26927600406356644
0.25439573267169746
0.20006503741402903
0.31259132837762715
0.3136374826384859
0.33267335791816605
0.30728011339757805
0.2446131693160985
0.3341229976970063
0.3235743368950904
0.3214556526569275
0.25679117139523616
0.31655027362655014
0.27118729520636864
0.28002502245914795
0.29931407035236385
0.26652020983267294
0.2746021149919194
0.28333259377714265
0.26716701332136034
0.31606217915321394
0.3251156023139883
0.3212798405858616
0.30210883183158777
0.2719442526287421
0.31058645662195383
0.2911387840947552
0.2077978171838881
0.29609137243009725
0.3317351038112652
0.20284393837287895
0.3110157912943733
0.28173715950920797
0.3322684697807628
0.2061012517857903
0.1736640342986988
0.2832423902157219
0.29110316766318367
0.24174693022515015
0.28951907386700576
0.22412147089995957
0.2873552915385273
0.30183382590103436
0.2687732913069052
0.2553949511274281
0.31419923900201874
0.3062024607876858
0.30873779310102845
0.32388877464529825
0.2808122167959884
0.20876511176571733
0.2976639501749889
0.28123721498524223
0.3131691851239381
0.1993936337138209
0.24324338158094622
0.26997833836433444
0.31997639986838705
0.27526033070483374
0.28730610955436997
0.2910054748913358
0.3178345841218845
0.23780838232618634
0.2622340155919021
0.3204358812478066
0.27568799450587783
0.29421046302079595
0.3024153089736737
0.3070437114689666
0.29534846344358195
0.32796913055229115
0.27701561155678217
0.30955309901195444
0.3154476095192592
0.22552483217104694
0.30543060534290956
0.31296184250726605
0.28800811598322884
0.20347966146972976
0.3086816923446235
0.29027555512789344
0.3156649307532663
0.33297408601858247
0.28051783820039655
0.2715155003354967
0.1963714770172027
0.22384845580887086
0.24297353235034294
0.28261853325533726
0.26134044912677507
0.31675841084306017
0.3375512878065617
0.31849125897351227
0.3043759344248811
0.31626625386814455
0.29244871926407956
0.25145406713645696
0.2464040277441413
0.31901207506627816
0.2964558786667102
0.29765296917201634
0.24416934671295995
0.24597486756911893
0.30144234654207863
0.29402100358072
0.2990923143018845
0.2651826536724255
0.22155684941313825
0.28200682688883977
0.2526361974493562
0.3009290095190079
0.3149833950322425
0.290946598037493
0.2802053648063896
0.22880773371415492
0.29510671190131255
0.2770868502789758
0.2732781698992082
0.29735554514867235
0.20232509547373212
0.32091807150508844
0.301010439634363
0.28044490514484893
0.29235868916082586
0.29680820048783596
0.3170913351875756
0.30675690235760433
0.29461137276029575
0.3093237903179203
0.2777661837396334
0.27548175194286656
0.278501431131295
0.3249933080091432
0.24519862698384817
0.3139954893601278
0.2262818697491838
0.30993950918977164
0.3275353993238996
0.2689797678038645
0.27780270770617305
0.2848707012606514
0.314454057867859
0.30587146531274023
0.2705358007132529
0.3293928329054574
0.30005994920341583
0.31584334170581535
0.3175752249004797
0.25697787283656914
0.2959525717642284
0.23327102642624364
0.2866096755297883
0.2721387184803519
0.329821818672988
0.3419884267505977
0.25815480052304185
0.2699829928015635
0.29219949762741393
0.2772194887017882
0.33045791544035713
0.3074210299727641
0.28486888676153993
0.29665231062963426
0.3201072118793917
0.30427345257463
0.2933084031567165
0.2966072619427985
0.28452693609395047
0.3026768607632702
0.3077498259465167
0.21427091423274452
0.25375057959400815
0.2967425206593715
0.2155955982637493
0.2867704392522385
0.21042088678162021
0.26545473969751066
0.2821472084343436
0.33453837685345567
0.2735059765442823
0.2165909823655451
0.26262784145712575
0.30482218045135706
0.19467498772709743
0.2573936211676075
0.2721713281924536
0.3243289506820929
0.28437943211005673
0.27992826208004584
0.23345480462928278
0.32291744069887934
0.3001669536263143
0.3345405200361609
0.21287874714797633
0.31636820394603843
0.2958155906996929
0.2958767906704168
0.24928074546968368
0.28435842299714137
0.31226089030394977
0.2930006621383552
0.28615886278995806
0.27829692035672715
0.29438230655986575
0.2771706172680712
0.28893695035141387
0.26297054227167677
0.2723642213365049
0.2547636915029133
0.20136263224190326
0.30573497535578215
0.2709609979582066
0.2652338241078514
0.31404494677379924
0.2610510938687211
0.2745881478435782
0.3187288436993325
0.3072197865830094
0.31312693409123166
0.22579193141887444
0.3088989441786579
0.30165317541445674
0.24088888303352765
0.2963623753658984
0.26134307808522755
0.31627821409564394
0.2797722359285435
0.2288591783862964
0.3241736374648499
0.2967153326031738
0.20417846912882257
0.30685310863883547
0.30521455023150557
0.32748006156874454
0.3208490895701206
0.29060954441240777
0.3067421619408594
0.2945908105627766
0.29142893360308336
0.30495361948398897
0.27538267987757203
0.2986730536353782
0.31543148397244053
0.3159929371274254
0.2781612524701963
0.29972555895637243
0.32698000437877517
0.32127328358404095
0.3029442770486405
0.30641389363292065
0.3008065720457247
0.32124168207704995
0.3323550847966242
0.33134554991184806
0.2436156540075679
0.28133129292092274
0.27691037655732337
0.26930798421414054
0.2955495302640494
0.3125366110702324
0.2435903629830905
0.30529497929401833
0.27807395322968376
0.2704576727950509
0.23983842949036932
0.27565912235704104
0.2701589961264015
0.2893204148315253
0.293813569333776
0.33896098941221586
0.23065260549982577
0.29887601844376865
0.3095733812864141
0.24112365835306301
0.2827234090623368
0.20192714189563657
0.3245580592398341
0.3129001150741456
0.31524617559118595
0.31291710069325357
0.28717873915086817
0.30338085514035856
0.28487591337709045
0.32163725909861685
0.30116468637772453
0.2955346551196008
0.30377173479467107
0.3230792027698129
0.2714696618647861
0.21580077063886338
0.23224716209333604
0.30074114731039625
0.2453310303130063
0.3198391095655304
0.32701925824512873
0.3301141024078149
0.33433354108506114
0.29065658505552266
0.2808595191968577
0.30249141208144437
0.32309137264825744
0.27288779006649005
0.31275651914946945
0.28553851372142597
0.25523630779332895
0.28673297035468337
0.25714137102287865
0.3022380003223029
0.223652606229273
0.22081203456501275
0.274016503248909
0.330929185766414
0.27419986963405624
0.3107481398974556
0.256613354976011
0.21723278584928357
0.3154888185147135
0.26772364526662673
0.3197070364453098
0.2711894407464957
0.26548521725940766
0.2963454695218697
0.31267005058615543
0.27451451110572306
0.2344141573012078
0.339766780343627
0.22238744197284835
0.32689554885409366
0.29248137121504714
0.3224496503994495
0.31128364193804053
0.31222048130094937
0.27353175792910506
0.27978187966335716
0.2443286247002107
0.32040906316490403
0.2840724067335282
0.30422155508633825
0.3040204801370244
0.3087647247689311
0.2702345727830284
0.24275850190775655
0.23691869916472313
0.30366645650461177
0.2909402670018576
0.2758435455893369
0.2743732634037114
0.3377287414154268
0.32443639441124955
0.28692437145134436
0.2756129008956869
0.3147080037194292
0.19314263794621317
0.3117884119634887
0.3185854036358192
0.21238975667617435
0.31517049062963465
0.20832366703284974
0.26083158938054246
0.23759982047098754
0.2705413086625286
0.31608918773336997
0.2765117143430481
0.3266024758467169
0.31870513655492294
0.32454418422941245
0.2921668856015539
0.30113303526518054
0.2907239959697068
0.32813997045452936
0.26363493066919613
0.3234763941704831
0.2587483644509772
0.3001788299601288
0.28615981926117556
0.23912984133604465
0.16298152060690876
0.25489180462924804
0.2587080305901952
0.26680219812194383
0.32554109383778806
0.184877177741736
0.2600051642934783
0.32449903093989313
0.28253833332564987
0.32500929015980196
0.18702546274012974
0.31296207026573875
0.32809729837117246
0.30577816909991523
0.31958093997430076
0.2476869613799835
0.2941685144242953
0.2866913468577034
0.3306996753025632
0.22376820781328344
0.30946995123000737
0.23914745345977934
0.28969692346473847
0.2821435359905682
0.2697365001874371
0.3184993481040371
0.2962288948159109
0.3177909688338047
0.3117027393029629
0.29652994871938176
0.2641878629266916
0.2484449322653777
0.24071049336412553
0.24721817615204175
0.19775843649846211
0.32036815288642967
0.3002952013370332
0.28555237376855264
0.23175032690006797
0.30246849653265473
0.31525578848669616
0.32550170786330795
0.279209861244817
0.2690570419212415
0.2786393701352064
0.3379574912844352
0.3121308934426548
0.32970930406570315
0.3325456818440188
0.2728563552217053
0.2754739776781216
0.27627311243412356
0.32711598285678145
0.29723147248556026
0.2939299545356587
0.29912502105263067
0.3041386893142264
0.29435498959046175
0.32826597746828723
0.26245288393309585
0.271854457703634
0.24953221191995384
0.3095326655983122
0.2756608204839868
0.27553508502992563
0.2267767256620489
0.2850498707457804
0.30951603515595094
0.1881979070056149
0.2535196576111973
0.23798671894625034
0.3076421672877733
0.24382946094791183
0.3167111475634606
0.22911845303120984
0.3073054729574893
0.27743751437043657
0.30322618279063485
0.2449148441049969
0.3253978596975292
0.27094034335207146
0.30898835442980715
0.31044634422234874
0.3033278612414831
0.3288901113834665
0.2629458063673537
0.2835979803121723
0.2570025009807544
0.30535679748469663
0.23910803783460596
0.30144150107925277
0.2874765567031511
0.2284908183980296
0.3272596505868754
0.28792947879832775
0.3457644331886745
0.3120407442848872
0.2959750071318185
0.30167271122797246
0.29684034097159406
0.29467244387753083
0.330692186983199
0.31692127195540215
0.3085738857765027
0.29689785973226407
0.29937355115587266
0.2736374152313865
0.2105225618900654
0.20811360388110853
0.3129331855331899
0.2230410463854256
0.2922412169466008
0.31939121643807394
0.2551955760869501
0.26270328466579446
0.26734786601848604
0.2946647763996054
0.3201427577606966
0.26805719340796114
0.24821068118858633
0.28632710949264645
0.2831161470201019
0.313799757379703
0.23723786926176835
0.31463909596383083
0.33328381496123866
0.2789345015452012
0.25228242759664543
0.3225240134427418
0.2920735523146358
0.29257198046866284
0.31653841748399497
0.2819170697032989
0.26366321839834506
0.26584978227168593
0.22637376368736684
0.2927510535091378
0.2723197623286444
0.23422689305942557
0.32643314850922617
0.3098512113491183
0.2997215440094632
0.21372054253711142
0.31663086915724475
0.27599163295429885
0.2237391994969388
0.2947634024001108
0.29767344694003695
0.2771948477378967
0.2817849769645792
0.30247660571498497
0.32169140206509667
0.2955307238779186
0.30170402732884954
0.3131578159386895
0.2921942687035179
0.2990166142306013
0.2729184633783749
0.3157853124797973
0.2709480036438168
0.27552592012814725
0.2587397919668151
0.2102477629622056
0.23373467460679748
0.28557517687123624
0.28189241093969647
0.2571729545522061
0.3095469252913895
0.2403027631614913
0.28655888964123316
0.21073053905917194
0.2637030342280542
0.3148310297643409
0.31199965800674706
0.2299865468145173
0.3199692412491124
0.29782179798605396
0.27399238540799536
0.20021685711029386
0.2576841384981027
0.33302413719484875
0.32839956653407026
0.27354280065175335
0.3115710227743623
0.20665645104779062
0.28477566526522213
0.22901249235052368
0.305290730936886
0.29491399544614344
0.3130023613322057
0.22981097750212226
0.2901936255414559
0.23032901369886835
0.31302409642769047
0.3045581810378147
0.24724410282695866
0.19084465611355383
0.26869485384928643
0.2289019169803478
0.29441487014402096
0.21926680499465453
0.2912342385205746
0.3175634873696784
0.320108863487564
0.2385008356041713
0.17378890859109838
0.1610480885326925
0.31033578329770634
0.3246680273720029
0.31254024269731756
0.29221005841443737
0.23912469993906588
0.30851902206799153
0.3302893787680182
0.21573987166914174
0.3181002930536315
0.27597042174738273
0.2958798877911792
0.2963096046395115
0.29716821553634826
0.2866899344428281
0.23112235905335834
0.316979304934806
0.23016822347430063
0.2786676171499049
0.20569170230561212
0.27889099947250373
0.2334331822267103
0.27015556235410504
0.26258852059353976
0.1705622116378131
0.2616512205940848
0.30855914110844396
0.2733586765534792
0.2225890686845541
0.29900373721160906
0.3125032099710538
0.30079329760804774
0.2750616518732636
0.30458637778510816
0.3104944742831353
0.27993807828131734
0.3097942928987372
0.2840118786321269
0.2703469021144799
0.2808690422442796
0.21953583027544182
0.3233705298866165
0.29687582793370215
0.28314882150721027
0.3093238282976997
0.2475863417321109
0.25130105196441077
0.23739868591332544
0.27546031532807264
0.32542612336541465
0.2287459205044986
0.2706922612731942
0.2271927489854035
0.24363785990852754
0.22985960856513585
0.2993794854372848
0.32277082556340697
0.30077633606467796
0.24757763147070663
0.29885384534061904
0.29633430371105446
0.24601671630547775
0.3111441965842863
0.30048154631304413
0.30692780622134586
0.29393642412836163
0.23076843570598446
0.3168136775493681
0.19703963061961807
0.2965496046718187
0.3072842654644496
0.2787162785663224
0.3005981663949185
0.3070183671927521
0.28615086075607904
0.32614690096440846
0.31243163066521745
0.22346480080049722
0.30578441339107126
0.2071444857208931
0.2452770660470504
0.2336651933039482
0.17618360861377352
0.2997836576280137
0.30139545819284846
0.24291958431551078
0.28636065775013714
0.3279825762797474
0.29198482941239706
0.26421464534184647
0.31389926707456023
0.2949137638651785
0.27127429060831026
0.23140260423476994
0.22823684959561782
0.2751715171727607
0.31998208836075703
0.31146031042184547
0.3220742181586611
0.29196707916778686
0.32830860963526654
0.26762574324926125
0.3035567151552593
0.3130211502044424
0.26980700026514093
0.27112506701807143
0.29840331881235704
0.25333795561064354
0.30588001765686434
0.2840902176848069
0.21758178937482522
0.22789083201775187
0.3203194455249459
0.28789085417437404
0.2542100835716763
0.2980919643917522
0.31851596515457964
0.30936415313157933
0.18955008394959608
0.31200697145652323
0.29864055932920025
0.3225932948333527
0.30422623920448016
0.284574288198602
0.26390933032847363
0.23840248742774187
0.31272223915927183
0.30597482212496663
0.2957136185232032
0.3126749631069858
0.33262545407144106
0.31842833940347776
0.28082148868005746
0.2908669086144835
0.20389342184116302
0.20863344661226627
0.2997735345894567
0.25988357916299465
0.32154743002227176
0.2656876411401027
0.3138509463684278
0.3037780123575459
0.2965194986451659
0.31465995728985274
0.24160509009355466
0.25931917555652517
0.31456546086804676
0.2760649177215745
0.2664803077040716
0.2560801555614497
0.33482663247305566
0.2849603311477444
0.2894367302475061
0.32938961472614003
0.24282284167635126
0.27283596333135535
0.3039280051380506
0.3026192194844473
0.21908774857488753
0.2723751559083459
0.18551696527856779
0.31476180101307905
0.2886132353787227
0.19625785860179226
0.3064368167446894
0.23953702819441358
0.30157908115172827
0.30507492322956004
0.32806995812979656
0.30049489808101415
0.2216209178460533
0.2352310267977951
0.3134843425550394
0.2058418287160315
0.20043397026723134
0.32382986076796333
0.29873238169474753
0.30950375507786193
0.25936044215701487
0.25623795974212893
0.23593789534185192
0.2962763780479386
0.2834716105826977
0.27024255653128026
0.25317208193739654
0.32697952119742474
0.31111061330014617
0.3215038850097482
0.291297980046347
0.19511923452161092
0.23665550840115962
0.27287999008596175
0.2992569168729159
0.18770368985702096
0.29555475321846997
0.29009764895579954
0.3158290989359928
0.21964479529099762
0.25776294231105534
0.3006104692535045
0.3298873934785102
0.3188943949101702
0.31725053568499656
0.2922995071774541
0.2815436987637586
0.2900657842357599
0.26593350880766053
0.28025546812466656
0.240276757445761
0.2846914917972919
0.29985203095128415
0.27693985363827484
0.32205248757114563
0.2716768785368482
0.20616017335854497
0.2909067118424716
0.16152111265840305
0.2882920859517319
0.3093753300509798
0.27484959014725935
0.2578624641609757
0.2544958305287093
0.27275904964699493
0.23340550611836966
0.249880744523721
0.2851392545344605
0.2670856722528466
0.3077566171937418
0.24825397679157088
0.31441204731795686
0.30076225134418294
0.3076976405046369
0.3156051345303602
0.3054922078391981
0.2694182572533676
0.19565787284614322
0.2601153025984603
0.14955214197130148
0.2821711305460474
0.2440534225940449
0.2889190251159651
0.16445498051353183
0.23297683807661454
0.3295436778452241
0.2617226886584891
0.3401255372328854
0.291426704230125
0.3056911132109409
0.308864205195314
0.2513067860721676
0.30214857468629935
0.2490264271638636
0.29199234952847175
0.3079446243113273
0.31555591135880906
0.25659765923485245
0.25719793252751244
0.2899097010596947
0.20546686145610574
0.3175412957228612
0.29308485732391937
0.26065852959774644
0.2111251360764564
0.3053878111390262
0.26788605309505553
0.2915563028898477
0.3371498203264007
0.31568629013846383
0.28058387440033794
0.3288667312655647
0.265149051762694
0.2545080786644476
0.2854870456339109
0.2508699348338802
0.16624185653376963
0.21495067145816862
0.30183226193046914
0.2689482596263185
0.33173594456661065
0.31385119900476616
0.32258705392570614
0.25380353414093665
0.2765402891501653
0.2862970649651576
0.27152434796090613
0.26523075575628047
0.20372430946189166
0.3285216761047125
0.2004171277388932
0.2864898288584402
0.32086967276736855
0.2843524579414384
0.32166467063255244
0.337139806746297
0.27559159598702254
0.30843774340170416
0.32076598989925564
0.2675849672599477
0.2366546106704354
0.27123965224768304
0.2933651757422895
0.2922086076220394
0.26596886843198114
0.3127888479123547
0.30768626557434253
0.2433041102459705
0.2576412196648583
0.2787710705175299
0.31926882774580306
0.20096513399471147
0.19465739172058782
0.2239611122486047
0.2941752675828677
0.30856416194745295
0.30895822516544486
0.2516964963121948
0.2835259375853695
0.32019141364039816
0.2643838925528196
0.3160898734365152
0.2883132768539725
0.3156954081684365
0.33105972009495344
0.3243166908033844
0.2819998590963109
0.24129604695169937
0.18646248323258943
0.2747707629585906
0.32771439158555055
0.23240678534850978
0.2820258908777485
0.3316182358875778
0.3159461652333142
0.30059437485450236
0.3092128443803819
0.3143948142776892
0.22662309332528494
0.2659184743117861
0.3145083665792395
0.31210442318961906
0.3056616280491788
0.30468140733789223
0.26278952404477995
0.2853599401095373
0.2824953311574241
0.3265084113052455
0.24866041567022434
0.3299043004789028
0.18729677712286394
0.3060820404542392
0.26590438101208225
0.3157987141759118
0.2725195086858226
0.31342709454708184
0.2269973065056264
0.2804142676121197
0.3101803710259814
0.2737693444854983
0.2741489224782653
0.3339677393550805
0.27386748669799066
0.28268106815303823
0.3243792829831988
0.21266757375781498
0.2488371796666108
0.2923006613206094
0.2499672980399003
0.3016134098968204
0.20981018182332856
0.26673616635343667
0.26948494151126196
0.25597291832124763
0.2983619951521653
0.2790099931263294
0.2059217621862629
0.3080193957707687
0.3140126211958487
0.32511567757421883
0.3198010691201607
0.28209398578874223
0.30572564691198495
0.29028694705935576
0.32422773822551726
0.2594161094247081
0.2746001472066662
0.24741632814912423
0.2810334012198024
0.30441317623363073
0.30173732595763025
0.3004893743405804
0.3076987938060586
0.28309779156850695
0.2959185931589549
0.2633002690268936
0.22836884052226844
0.2286929673248742
0.21092020666767075
0.23745988974196705
0.32795644501800525
0.30214134427878286
0.28708009674090346
0.33139942734522865
0.25598353667192963
0.2831589063859857
0.3006642623864336
0.28174871705360083
0.32970994696523825
0.2987122677208868
0.2555484726745316
0.28479721317290535
0.29586014669783484
0.30031469523684673
0.2827122760388183
0.2795988135033638
0.282117967868996
0.21731655931440153
0.2246866839534861
0.25410839357305753
0.3113968504605407
0.31874200292806976
0.2291403715627958
0.20568753516458393
0.31850669141233634
0.25484297854145294
0.2836576386533286
0.29218086413935207
0.34143502334312986
0.28924380061787003
0.2715585152027801
0.29967882524705136
0.3041617319389582
0.3009114181447501
0.27855549067963137
0.3363846851412724
0.2677700339549608
0.21710742855944734
0.32025350645352796
0.30205217283380115
0.2153702656671481
0.30858635301859555
0.32815086116921577
0.25651166792738805
0.2761412487993855
0.3213833566749562
0.3175710568062958
0.25919391641657913
0.3224296133054753
0.24148121570905337
0.33582385434255946
0.28478670895750796
0.2936054221047511
0.2577617492505469
0.2504770361481782
0.29351111639114214
0.21128033559385537
0.18533723483184328
0.3261503331196513
0.2085001268560282
0.30857930870063055
0.23870071263359746
0.26744107451951804
0.2957517708239334
0.2932868868821781
0.2792642906538425
0.3315207585161765
0.3165401658646906
0.24948319327524407
0.26424208609852295
0.22177845777893213
0.2569775573457789
0.2957517543022403
0.22624402795319046
0.3163926783942312
0.28760763356156444
0.2984268388614085
0.23043343515811615
0.22041974450469773
0.30469015543237504
0.31257118061886574
0.27033357664859947
0.27947193729050296
0.3165938396659951
0.27015075147329476
0.3107210945608193
0.2771810100652489
0.3035830541609798
0.26183212400293093
0.26661879864950216
0.31821379654278614
0.2065155579609866
0.2848472127566469
0.28784057234242444
0.29133186707474235
0.2853852899648178
0.30378239948907276
0.24128615504489323
0.32094760706686865
0.28593002280921154
0.3259560515179151
0.3044514942557377
0.26102286752505
0.20624918341314563
0.30643261379377307
0.2938949370167157
0.2972752384977537
0.3240463555444867
0.2945904124676353
0.2906008649800205
0.3005658155927387
0.18459034700361332
0.26585483492360634
0.2230334908741696
0.3104864490841841
0.31164357266222265
0.24206058828527763
0.19039963164800158
0.3005513516106339
0.2992621578445009
0.27349324588491936
0.2997649505432196
0.23930477068769365
0.25185322738285515
0.30139711444441714
0.2964179436630681
0.30308819123135666
0.23285984790988398
0.3231770291597838
0.2884636811096571
0.3144848291351049
0.24318925321750479
0.31577707176269665
0.31026886748634247
0.23095786893489909
0.31406423523134036
0.2795270903588858
0.3268143961735211
0.30564212454286716
0.28276481062228603
0.27780196263955453
0.250971637636876
0.28659741210139134
0.2548397261526642
0.2165312212922592
0.2865928434192177
0.2856615966764171
0.2719928419448955
0.2974282307014766
0.326319181489012
0.31853630558174306
0.2909723493458873
0.264669663305219
0.2754232360713705
0.26687513116640343
0.20984998884306486
0.27743957661074936
0.2940705217172733
0.33617021024420296
0.2870677313028987
0.2198946081697234
0.32529260870047244
0.3168899733190388
0.27317753962446284
0.2638669008691575
0.26821570418276636
0.2659009123281007
0.22328333191432168
0.20658156187394938
0.3227037866770089
0.2948312404672979
0.28863105576022735
0.29287504767481165
0.2570753901948782
0.22469358488684754
0.2853779464151707
0.2716997640700304
0.30319904827442484
0.1673273392413989
0.31563611231169875
0.20539564355648604
0.3170047982379242
0.30851167920169414
0.31224645594930855
0.3237569326515891
0.3298483919733397
0.3214173584991306
0.30814203079386826
0.31767279813058463
0.22613459568484703
0.26409698756924616
0.2998988246433698
0.2462533145481242
0.23916063094986365
0.32051353365797164
0.23684164667653215
0.2543736310516348
0.29308295245489985
0.32234796443039165
0.22552076481534591
0.31354058132855744
0.21360134340021805
0.17393778304565502
0.26439905635964606
0.1815287390402624
0.3136425391328687
0.2623774218950739
0.3021836588055026
0.3195786848529057
0.2963447001691361
0.3317330157774987
0.3070666570053283
0.27734791030543193
0.28993389816819065
0.2930274679726969
0.21033629997071762
0.2192314771054349
0.23434745106828028
0.21378391231385638
0.29798981860402896
0.31365579190600407
0.29306524711368087
0.30752188432068917
0.23330889015800957
0.2760343891504586
0.3027090464649277
0.24055739545237453
0.3278505057108637
0.2460069489988626
0.3135494906689583
0.27040070320825466
0.3097740066885932
0.3116105295820556
0.2978794610148795
0.3201750115025257
0.29806714259587413
0.30626308186592255
0.250770733593159
0.26280906076646965
0.20627659255645994
0.31196667042323817
0.3157786112834092
0.3042342417732604
0.27573860098658315
0.24570491080037965
0.2907090491759396
0.3004012913520836
0.29830507069990864
0.20342245023202232
0.2908680180582329
0.3215390967591641
0.25896977431224766
0.26934276491914366
0.25980034868619023
0.22501985594109636
0.29318082275855895
0.22949581510981504
0.3412792540830433
0.2506480608182534
0.3211388712165324
0.2747983228254543
0.2617864287731779
0.2078135388096822
0.2797071889293535
0.3107319097515457
0.25258059702080016
0.3056846160528119
0.29349751869237356
0.32217918030534043
0.28235431262360305
0.24625296973381025
0.28872512835874403
0.309672676003675
0.28276182866806293
0.2537678504117363
0.30762459178784374
0.30935085504300264
0.2573847195163151
0.3330894141205659
0.3274469569438891
0.2914041119308702
0.32711187143338716
0.2662281881478435
0.304621291019062
0.28760503230107626
0.31210517489300627
0.23156103096960387
0.2626883626563518
0.312615045378147
0.23455531222154735
0.21652848193299817
0.286174824046259
0.31631806961680126
0.24888221217822476
0.2808181214090838
0.31370036142569374
0.28483628530076405
0.3070006872020794
0.29318571937585974
0.3139555028058477
0.2818230277932081
0.2443566143335877
0.33893403563344315
0.2987737078687049
0.2904848275342237
0.22363804575057164
0.29500206357690717
0.3141359372892721
0.31189238780732326
0.28144477031210846
0.19701354287465245
0.29236659331996057
0.2803102704283735
0.2848536884094306
0.2688550456831431
0.28306126104937746
0.26848576535447594
0.301729425797402
0.24491742310876932
0.2991406250967467
0.294395739154258
0.28586204824060246
0.31398012170891637
0.2946013806190118
0.2879741233103225
0.28913129440325563
0.29655691811000073
0.31717103256159346
0.2775611481041944
0.30725688661170436
0.30160025479009445
0.26448440850254173
0.32093975922648976
0.3025892335257615
0.30199430411837763
0.29044206985075804
0.2593446160436958
0.32879227684448514
0.292845264382751
0.3187032715596448
0.29799962773784605
0.3101354049666965
0.22883419950726752
0.33674902495534725
0.21320286531562835
0.2661770593419785
0.3246749635702388
0.3103646428939493
0.2466200301143156
0.22985737835555062
0.3062030121072642
0.2996632262736265
0.25853578125345417
0.29090419809179047
0.32438708867769894
0.24681508209689043
0.24880883286559305
0.25561385518142016
0.27314679973309375
0.27946283456051335
0.25706635120965327
0.29284212392041126
0.29789222401526383
0.220482681785227
0.3101560166093266
0.31496863838161815
0.3118112790047489
0.3003285203171559
0.27685715619582413
0.30347430293794386
0.2668795389189415
0.29291641841928934
0.26772304987812584
0.28316453748374476
0.30478399092405306
0.29750878714479173
0.30392304070796017
0.20263821851525543
0.3066932520387981
0.2930317784220455
0.29620622067451374
0.3062537330358612
0.32212054190796163
0.28390409663302263
0.32968054183671114
0.24765367330705226
0.23520796736942595
0.1942933278837392
0.30774162881186584
0.2992981809962985
0.18286187378199384
0.3356203068762047
0.30524577269806913
0.2584147132305622
0.20422194951634953
0.2850906185850054
0.32659190605630467
0.2814645788254937
0.2639950633141806
0.27475713017836756
0.3027444956892939
0.32508399070356364
0.32736317727019876
0.27724001187908875
0.2892354177987852
0.33169740742952325
0.289320678833688
0.2904780251691826
0.2162676787035523
0.3148259421346341
0.20975126205290556
0.31303211076674137
0.275429011878696
0.3188336468856566
0.3057590226297929
0.28660481727252685
0.2636433459442224
0.29961347151659484
0.33471307952094076
0.29835213218688167
0.2747494276135503
0.29441025589471187
0.32288724099812915
0.32674689723746597
0.30992684825555294
0.29064967152604204
0.2802013686364008
0.316656079491715
0.29834354144852954
0.32943804087486683
0.22904627011514087
0.2823142445327991
0.29207320682327054
0.2831319181689166
0.2805161164388232
0.2996023677550171
0.3075337290246358
0.3040848687105885
0.32405241983581945
0.2745606478006088
0.33666847758588125
0.21818849286055128
0.2792866805727419
0.22582152534221142
0.3149687785098866
0.2846253189344312
0.32712562617175717
0.30179214079173067
0.2165038601556597
0.2796334529790688
0.29111585078531127
0.2957291941321883
0.21420229273752753
0.25432089458583856
0.3164990950661092
0.3132951477471647
0.31708618588774085
0.3136560552480884
0.3246926437759356
0.2513731545353158
0.2859011415017733
0.33425792853841507
0.19284691160300033
0.23974681413200258
0.3021133106098881
0.25201731877041716
0.3022797236983666
0.22426845989914232
0.3026592865527675
0.3026114129126156
0.2929294405464128
0.21990337143512942
0.30932996417077596
0.2635203217624193
0.27652935069645945
0.2970202937980422
0.31276858524526363
0.2842525595566158
0.21256966128180146
0.29056634728873365
0.28915032836749305
0.29121255710464333
0.3079978996222443
0.31295213574796626
0.30374886590161393
0.2606371462721204
0.3139066518492288
0.29284289929994933
0.25765826752412235
0.26073570139578967
0.275566897880732
0.32326391772321217
0.3125649707398998
0.2963272887298723
0.3008177192001461
0.26517356641489814
0.3078359740633429
0.2693031501234546
0.31739752718432623
0.33163291839248626
0.26805953512890424
0.29795219123681044
0.2881542487868523
0.3114090236049391
0.33507188240717567
0.2704217322385627
0.24134946148802777
0.19755553134536014
0.3261517941695756
0.30936385924330484
0.2758229308116623
0.28829376643694055
0.3191966027756089
0.33059379471228106
0.2895265400364387
0.27701887010797355
0.2793635548229078
0.2902580000066301
0.28794875332302433
0.25071993032298473
0.18505428735457446
0.3165845924836332
0.32709099066143776
0.27460835029307584
0.19469908354930004
0.25739307268270095
0.25927533711302975
0.26328319369055786
0.3171430232378713
0.2956942221665402
0.2993207899156595
0.28827925885865374
0.29166690609093354
0.3209518729481204
0.30532321351027913
0.3223000625821693
0.2702423420018881
0.3375856980916245
0.28048372870014543
0.32610012623285206
0.3002467034607739
0.3085790569221051
0.2655761516564472
0.29328387146090035
0.31271687694303624
0.3063758473180046
0.30551240736532875
0.20935369384024183
0.27607763847381706
0.30418223877478157
0.24853445809552732
0.22326173859522172
0.21605433064782398
0.22015672661391478
0.25444031322536964
0.33216889662896226
0.27251126638864476
0.26766351905707936
0.27984264261738717
0.28920694639150357
0.33433789782874
0.26915152981327656
0.1961457668674451
0.33268064431360006
0.3144918418598922
0.2694433481971362
0.23506648239942987
0.29623429956072417
0.30837709732529056
0.2695526912715336
0.2703153072537433
0.2641029648317867
0.2933900958576923
0.2847934205002389
0.3031310351029259
0.2854265283295495
0.2946360148534648
0.33289310278376844
0.30239088540423925
0.265388983438968
0.30940963805001215
0.29369543997528724
0.20541045306967307
0.23166678942046512
0.26731417330624707
0.32228767881040393
0.24479800427933554
0.2616906333936683
0.19575891941836635
0.2914832709852379
0.2722043915830852
0.22489561764237084
0.30293799550143774
0.2831905176600619
0.2564635173327991
0.2691192724226646
0.29980123638095196
0.2920638168573931
0.2652875519118816
0.33857057047126476
0.2810321470788243
0.2987203300418965
0.3090717768717407
0.3116114169804219
0.33579131455395694
0.3222927876169838
0.24286974133664155
0.2784644236216426
0.2939651071617802
0.3066536259618004
0.3115918747955311
0.31489235921880343
0.30059018065281445
0.29461576627060826
0.2475988463033247
0.2890321964828317
0.2744875870540864
0.2656953887045337
0.24300034413048688
0.32931064252758185
0.18675588333538348
0.27089200347486503
0.281593526479051
0.31273734582575297
0.23266828794381764
0.30766664519302744
0.30185122734027187
0.31475605546253854
0.18421632060465745
0.22333148958337862
0.2326993358537068
0.2475752949865942
0.2063315346324679
0.20943650824530363
0.29624368968587295
0.32748617742590724
0.32277658762287453
0.29233743753343266
0.27397217340088226
0.24073981575939615
0.30378160458414494

==> anc/HeisenbergRFC_J0.3pi_L5p0.11.dat <==
0.2442011237186515
0.36233883984762627
0.25296390453853695
0.36418790605733703
0.3363584998949898
0.30603989729504677
0.33838250576547146
0.2853868617397873
0.33481401196835603
0.3349372793891819
0.27376831060896994
0.34485985232343713
0.26104941472785786
0.18300866344050165
0.2617773625720989
0.328876428372579
0.3175190336887359
0.3473047231102612
0.27876321254627767
0.35044788776444175
0.3498402995392116
0.3340869763764575
0.3368285491312777
0.3441226970719012
0.3134259848237934
0.29849778222491963
0.30166496409724225
0.28022842287452643
0.34190443270137133
0.34998661634227096
0.3413180446069895
0.30544654725134845
0.28310194251938475
0.3144702124910063
0.3498786555485226
0.3673789895136567
0.35437716598905017
0.32142035785707
0.36059002490787845
0.240544460898006
0.31303215743338664
0.2859482609863051
0.3491324581928784
0.3107342377529668
0.31677728094406415
0.28487838166912643
0.3571920739475466
0.34319981027277474
0.2649018933018343
0.31572131397158176
0.34311645414334485
0.3459954103699223
0.28146163818378195
0.30173940535112503
0.20996399655146805
0.3203666151358584
0.33300953076607265
0.2839007539933138
0.3201663508970755
0.304665908422305
0.3706389900404675
0.2534111933097569
0.2794708746193928
0.31590478985374165
0.2747108448304952
0.25924366803899385
0.3097708338219592
0.26758338101137996
0.33470007584420247
0.315763208279763
0.325695054188781
0.2618047857758305
0.28912053887407274
0.27686103730688166
0.30734763309914426
0.30583922120499846
0.31318621612524605
0.28793092846216095
0.2864723132344493
0.25279140958438284
0.35399188453038616
0.3115954018745273
0.3297110785626089
0.33442154121926954
0.3373972745167725
0.29495155302321485
0.3019071463088759
0.33406734169712987
0.29325561814277995
0.34366791631231425
0.2767583747550415
0.3552146237976479
0.20834368940026332
0.2902365514537875
0.3354979663161862
0.3187985282947422
0.2632653302033397
0.3424593362559827
0.2711918647399336
0.3377314295236173
0.34121180642118953
0.29551323424654735
0.2795960728591872
0.35496278805706155
0.33546413575435136
0.33625164650960226
0.309856323572134
0.35676910375759535
0.3378362115287685
0.29582048107004677
0.3144395862611277
0.3326653759023501
0.2937065908663794
0.33266702190346015
0.3340586063811175
0.2860510820348673
0.3443270344045405
0.3176905050265169
0.2799326922416219
0.27765346980367445
0.3333982431281348
0.36598973951006974
0.2922028578004628
0.33879412424655775
0.3636170313129516
0.2912040295736012
0.3439336837225382
0.34070358508050613
0.2161494202851587
0.21169867787835683
0.3223528318942073
0.24932717494621845
0.2620791260606897
0.318148578049855
0.2981174935035378
0.3375007475637309
0.3062544802265249
0.35078335097622154
0.28579631441249337
0.29743632856149926
0.29397610058834317
0.25995940315729693
0.29491258674546894
0.31756591853243593
0.31210887028513873
0.29789861604139034
0.32514717805656657
0.29434379027101115
0.3288092904834925
0.32950565087367134
0.1771000899438712
0.2932810573927854
0.31889502905599815
0.26331002661083996
0.2493280821178569
0.31070185415680207
0.3457039074403991
0.3104136401643305
0.30059766586432074
0.30731284279983484
0.35947278743990985
0.30208326747017966
0.3618083952417611
0.2894885725469071
0.2813909906543649
0.3239542789203035
0.365326877353056
0.31131319136294955
0.3068005180733243
0.26671557969187076
0.3222388253079407
0.26026381606751414
0.3203125880980745
0.3555729927677726
0.348867431736908
0.36427525028557195
0.3571185109815801
0.32488126748347224
0.34428144641746106
0.3489724985918591
0.3233033060680861
0.2831179335424374
0.33577999275477277
0.30283760846501057
0.3391598702933901
0.3480551226108262
0.3321896394433064
0.27867247194407724
0.29041851314865
0.34855341328692246
0.2243171546262246
0.35216428361961355
0.32880047186989647
0.3501199395025518
0.28174860706786437
0.25651940654666383
0.25825833960187355
0.3249757269085798
0.3286457246695352
0.28862266346917037
0.27412258243382903
0.334710372748882
0.2545991569238768
0.2853612319534113
0.3103870228579258
0.2975950486933297
0.331766741103315
0.3303622402476808
0.2772893945794974
0.36071230422593686
0.31427641172558257
0.33001520360224273
0.2614631014754045
0.30487128194989005
0.34851240592179517
0.3294232939458428
0.36527999039682874
0.3157834114018534
0.2868406390661621
0.2675710862715422
0.28597536121413236
0.2357742593817489
0.3365131133307329
0.17529905894582468
0.3427700329714992
0.33711739222431547
0.34131218854453105
0.34093303253113827
0.3427585184722667
0.35335055657671643
0.267809287788507
0.24579457377719802
0.31690001644571586
0.31266491964430676
0.3208832749849965
0.3176731188708728
0.3100633438201398
0.3506988415638074
0.3179998728441986
0.2571355020003494
0.22069198912005414
0.3168123014820403
0.2958492736960757
0.3045461461769554
0.31659230264887644
0.34100751823327335
0.24231113278180455
0.28956700798404744
0.32190808809162813
0.3288780768714438
0.19490562077579895
0.2946285405250181
0.3221989673862235
0.3257727213993234
0.3188692538246925
0.3248999551283222
0.35699156155157097
0.35044345439327523
0.2906615109692303
0.35825287073489337
0.27397902690871
0.2029375398529416
0.3440385859694514
0.31726561117742924
0.3363065780731285
0.22631436619696763
0.3154909780362949
0.33056147118646867
0.33332589679377095
0.2493231095185356
0.33991650386017724
0.30563003854512677
0.27535950789056807
0.3405176001922075
0.29907391630771235
0.3071718076204829
0.31836525404502225
0.2698767992099556
0.31196690248361647
0.27999367550446913
0.3355180469926031
0.26533618406842635
0.2897615227044907
0.26586768421290385
0.36567186060319584
0.32568987537494015
0.27079276895114035
0.29784052324736354
0.2551138220884879
0.22001114234702168
0.29265880014544177
0.32104989361688996
0.3239028551895108
0.3018924394463287
0.3539102493642485
0.3656610219231365
0.29097280492679123
0.31134803596439165
0.32415746811204743
0.3418743404397719
0.36351556554269715
0.2191248928340076
0.3069686183374531
0.34321181427767417
0.3140359019299982
0.3227715895478208
0.3412416973329372
0.31865213622047334
0.28070954682179927
0.31694436251464747
0.23183559108754018
0.322246023676891
0.2378833121962415
0.32325978652081927
0.30940743434111373
0.3053187328259793
0.3227569676486674
0.2971998139403672
0.3202221898362733
0.32175698615293813
0.35028041931255055
0.3311871057103393
0.24213717362529308
0.2502740308200791
0.30518923378613166
0.2892329869981853
0.3004413665603668
0.3330146433230795
0.3493888670968861
0.2882672375158202
0.33356642795726205
0.2971533713413893
0.22625209347365563
0.19771105872436065
0.34126927292089526
0.3376413722101307
0.35755998005038
0.3058054697357415
0.2609600032426824
0.2452508372451341
0.3058244420847005
0.33901914391934296
0.35589135285664714
0.3534577087667019
0.23695160782716063
0.35498767576996515
0.31013271196336806
0.33978216196408934
0.32413821981580715
0.24547467093616446
0.3616463912872037
0.22336193257768353
0.36538644182702407
0.31629169454909173
0.2700837520262645
0.32422626794498954
0.30329601882192064
0.30606985535368825
0.28198696985446026
0.3239313000075055
0.3428486623413533
0.3267571420082977
0.34744433015618637
0.32047748428018635
0.3569556313017036
0.3366068130397596
0.2778853192840721
0.2859582639570435
0.349353854849636
0.27875452231835196
0.3247274424962241
0.2674240251381088
0.3532370068794167
0.23575745974475523
0.33810918126240636
0.23793577834012328
0.3237894648165477
0.3408329204463813
0.3365551366329999
0.2583572739285639
0.353553517544294
0.2763229381033955
0.33839160019900283
0.3278511465341319
0.31674427722608545
0.3188447306989634
0.260584117563701
0.2678162840492116
0.32490355763651874
0.22835053400009683
0.32379607655608655
0.3337909042382454
0.2556620706948445
0.34374881006726016
0.310790309831173
0.27501594311333327
0.34405725405604926
0.3329385099149151
0.32000527447604676
0.257735381014404
0.29676658045119214
0.33953462211156504
0.30193617010847007
0.27987616919976044
0.3249989734968275
0.2988918748664578
0.3401510868466296
0.3205835112792426
0.34295483236943275
0.18802526689231938
0.22590605742894032
0.3118860763601158
0.2730813839317591
0.2854076016021437
0.29644874611943567
0.312594942097725
0.3222346700898029
0.31910660208675445
0.29381037227920137
0.2967690110648417
0.3054300869676095
0.24195547649908059
0.3128455825191223
0.32370441786929327
0.33840650425051055
0.36227830365076996
0.33259329152904005
0.33101828276907097
0.32751078050000754
0.3111417326123987
0.24910341156791405
0.31657161104266174
0.3483365348280705
0.34960758848398904
0.3453449265258782
0.2854450680351041
0.3001618152816543
0.2565087968451678
0.24982043256548417
0.3219300040023066
0.347198469491417
0.31180194614857226
0.3199063981817008
0.23006803703003834
0.30779591720499905
0.33565718064289024
0.34251832472612287
0.23579006463028143
0.3192765905890017
0.3259697716660654
0.3126321727815529
0.3174699421209025
0.25673037175342134
0.28739125231332086
0.3027216981688036
0.33881741582859226
0.309937481840014
0.3130915070832151
0.31951616230599345
0.3022604485844046
0.30383969905452596
0.30856075881268663
0.23200015003853616
0.3191618031907
0.35638747355528866
0.2929726317341199
0.329175659079065
0.33638137767676085
0.34619895493084835
0.2892519634801015
0.29111397728247945
0.287309630440949
0.34368696915037994
0.35374968341072166
0.3538977047857978
0.31495895737745816
0.29683615255434914
0.35034892640770565
0.3125269931296518
0.3666208040621253
0.29316555647115217
0.2707869963046511
0.29657308243394404
0.3241386876068068
0.31925053299952394
0.28130317853929354
0.30894322201231844
0.3042710345000576
0.3668697526743058
0.35726444263639806
0.22846173008020101
0.3596087634369367
0.2968747073514589
0.35196700571965706
0.27156761718648775
0.300990404301463
0.3349755977523338
0.3136354000604509
0.342287525770079
0.24803514365876805
0.316141534783304
0.3117655684663087
0.33609638262803493
0.3135407881682751
0.19539957202085506
0.28964149650856563
0.28026804909883385
0.35983043880552235
0.3205213178430934
0.24429058540636153
0.2848205685643469
0.3120570622254455
0.32276694221955765
0.2504623154482339
0.26252111832506086
0.2894308181637929
0.3476215857518887
0.3329701700396636
0.3326222833890169
0.24191820156098967
0.3312091538949543
0.3485650127823977
0.31830084482573995
0.3308124298085702
0.3410185631402442
0.30117342186124285
0.3048936551204233
0.3126868523339782
0.28599476709418864
0.2626625089415791
0.22514013097355393
0.3205515338487622
0.23288779217005115
0.25887808121465977
0.19540249498439205
0.28805938660336444
0.32073789366589056
0.33053762189214325
0.3243277689281213
0.31553855590203994
0.3271748509958904
0.2526968940527044
0.3332788929267589
0.283581375311858
0.2867885641322823
0.36108412253659855
0.25208579506836676
0.35067827484691344
0.2557629201372447
0.27274253042045776
0.31292263393671593
0.29414629778629864
0.3498665202844638
0.2898725194201496
0.3213031093121637
0.35437807092168827
0.26107471361493423
0.31751094473897734
0.31489544488369275
0.3178477675349203
0.3220138631709498
0.24306628198140426
0.25722493846529354
0.33686516766306485
0.30687954032833437
0.2541630191423539
0.31964608348914053
0.3091147847367629
0.28262357890472045
0.3528984405374348
0.3250172697547327
0.3295441927014665
0.2907467554177567
0.27654926124132756
0.2527729662341232
0.32407915296369266
0.3216883512533254
0.27508398254665045
0.3720829132776103
0.3317148288476267
0.32043945192039786
0.3437070248766655
0.3616602482293902
0.2518627580782105
0.24164134331058093
0.2751631997394219
0.25111986993073226
0.2766822081040761
0.2974914968396882
0.22133624714614802
0.2530771267176302
0.23260844594391888
0.3171011520308206
0.3344505387927604
0.3354342193521712
0.3059702021744218
0.3504864897249627
0.3385772216357368
0.3636462074418267
0.2978035534009871
0.2988380111915108
0.35630171817661593
0.3703139393040838
0.35269992333499484
0.27567221028426275
0.2887290081284722
0.32113004948678175
0.2548087175574766
0.3218261540643983
0.2071217461067688
0.3598162806742932
0.36141133690553545
0.2765937187191719
0.31893673185649707
0.2938684102315182
0.31205314717528737
0.2627401141496191
0.2728506184422571
0.3494528623306619
0.331810594011056
0.3359404293582081
0.27096321363357784
0.3263103566489357
0.3505310324011042
0.3297316511618944
0.31001341393027726
0.23262369134790833
0.226237675257355
0.3148697866131764
0.28955096758317733
0.2726415936914165
0.20274397741673866
0.24665103514953043
0.23556719662036543
0.31034214044261255
0.23225767737729142
0.33491785787425854
0.3360766161748142
0.3589800209526666
0.33842330948836885
0.2843231452002737
0.3345114291443699
0.32509393461704306
0.3453678632481889
0.32780463761755435
0.2927539182901088
0.3483330174620799
0.3170038084788505
0.33622734537113164
0.35916449753384744
0.35299429122915466
0.2204345789397696
0.31870205820651226
0.30347090633549917
0.23050394449835698
0.3207381073148368
0.28564809581524675
0.32823704809724025
0.2987739288390471
0.3135864521864997
0.33260888006869455
0.3573774161594299
0.33085181375240885
0.32442442282873224
0.29252030125298134
0.3244483004557901
0.30442613701799504
0.3467339809617237
0.36261312651628874
0.25341541217037133
0.28292540089284746
0.3122234509708733
0.338601682832665
0.2863691054309224
0.3392365212610298
0.3304589016583047
0.24765005461335818
0.33924892896269887
0.3228599353948101
0.30294760854579444
0.29400778045147286
0.2969218784521575
0.34250424594877094
0.29075179462577094
0.3573025713736904
0.2909712994714536
0.32145630496519106
0.33208962578350687
0.2602246527143475
0.35099674741070386
0.2634002790558754
0.3505350599696924
0.2928423461253463
0.3367876161815702
0.24374173940294844
0.36124756568249883
0.23305692249042714
0.32065442181102105
0.3020133168674543
0.29446102978520095
0.3392162313651881
0.20494791104309873
0.3409241141193262
0.262618903643433
0.22426442130498445
0.29432449481768524
0.30096152993827585
0.2996884595569867
0.35728951115629953
0.33068949395178726
0.3237159038214733
0.35444211750081384
0.35929727929982236
0.2900737129674781
0.26612152394634186
0.34615275164808507
0.24418903133498393
0.32300656512034215
0.36654494277474003
0.20404962051578457
0.27692205334911896
0.3650947014293952
0.361162189668661
0.2645218064164904
0.30481678191348344
0.34291031628556473
0.28639613351453935
0.31449977927715983
0.28267505307485546
0.27016972323884875
0.334189612865621
0.33915418069073144
0.27288267592441445
0.2098089001982609
0.34332347341212555
0.2952215030388872
0.2878820461948867
0.30472284971511804
0.3221071637337058
0.300269659797433
0.22062197630314798
0.1982844015451765
0.3533571215806
0.3629559696763273
0.20206089445629
0.23824118725666507
0.3019294737156519
0.3453094127562408
0.3244896201126523
0.3144316310463818
0.26247626922949885
0.30273337808824213
0.3450898408430993
0.2899167453090511
0.2725076384892739
0.23437067114984259
0.3054533700839016
0.3493238481256162
0.29284525399556016
0.2854214342318552
0.32307853769414435
0.32259625186002555
0.34193256717931575
0.3575838677923905
0.36418010091697783
0.24957845592944572
0.26394443303245796
0.3083328260266689
0.2705431780683741
0.24852307751109806
0.3367223521289055
0.33926304520078965
0.3115906439639494
0.3091035074634916
0.3514054758123389
0.25679220460384716
0.3295227465335986
0.3187557030564228
0.3385072192872323
0.2266351910654724
0.236406339569414
0.2403501819145075
0.3351155346573256
0.3210435309010178
0.3558148223432062
0.3366439037844745
0.33720365284604725
0.3171580243104558
0.33346482176564857
0.34370952340150107
0.3182289121658412
0.34820901721429864
0.30629457339151644
0.32212715359866345
0.28297105371178266
0.2407584936948267
0.3375294613676849
0.2973576576277233
0.35226904854054303
0.31255952520022096
0.336640220664523
0.29597141409429967
0.22178255148002707
0.3247219777927483
0.23539209672115974
0.35255049186226817
0.25716434748810285
0.35160708974297894
0.3521868747670891
0.21166723524139144
0.2849390797480647
0.3184395206735923
0.3404512009177945
0.3157920294162783
0.2814496639509617
0.31784859106087576
0.31412627214973454
0.3231290385487408
0.3369255677535628
0.3588159130813399
0.25951628355303724
0.36937739809779857
0.30498552448551186
0.2385894554547235
0.29879179851917836
0.3600899283134013
0.335906599484336
0.2721704719464208
0.30931879348724245
0.2690990168513064
0.3017059984967545
0.3430406693365802
0.3436648974171632
0.27468562695826115
0.2627062066222423
0.3298334753874085
0.2844947915997682
0.2815517979362324
0.301054951857341
0.3191863826795813
0.3306554673776101
0.3287814062038577
0.3100179267592792
0.368369302445878
0.3108173315846267
0.29630753061264564
0.3445442259380159
0.3459469940401009
0.28174565216931013
0.3722882005544999
0.3675175575374177
0.2922822012934155
0.3430643938897709
0.29884440935183026
0.2905167455636584
0.3611624747864473
0.3367354787947949
0.2942911412246345
0.23791924982640358
0.3282831210176061
0.3441397074497265
0.33698551760821926
0.3418479731111562
0.3370209277785249
0.26881645949042826
0.34224543114062767
0.27734585551807456
0.2962475200567595
0.3320642133492968
0.343874174601949
0.31762045402818917
0.2889082524269688
0.22954714475512852
0.3389780826937512
0.3549110834459989
0.31668272144441517
0.3300046650052063
0.26717945505030444
0.28159794198547927
0.2486085011656759
0.30159825800554807
0.27723877448855205
0.3427277692263799
0.35065611381153367
0.33834616896971087
0.30201340738188337
0.29951447027099115
0.32358437152500213
0.3338228206165422
0.30890522547967475
0.2720902284486125
0.3559032297755264
0.32460398966824144
0.34953149845737225
0.30245257771052086
0.24147965812975888
0.31369922206521483
0.3159581262745756
0.2866588579624954
0.3553918052390023
0.3370216133884
0.2898566125462492
0.3069311654223193
0.261233794874017
0.3099918343302173
0.33261465110096766
0.29666840271982464
0.3206104589083868
0.308507640100745
0.3310916124879723
0.2736738672796931
0.3369625905898307
0.30792162767930925
0.22047721615800153
0.3158572559684645
0.24509369111936252
0.24335085245273141
0.2883901227047776
0.3644012041571245
0.27889253814015846
0.32312846837933057
0.34657338211695676
0.31129943986315595
0.3527768552395352
0.3009488192345778
0.2710183433546316
0.271872614160621
0.34831876026695585
0.34471736790362095
0.3560177260406729
0.2953142963415218
0.2764710617913134
0.33430346674338984
0.3613211952181771
0.3651828080363682
0.34786505956242797
0.2881015325712086
0.3130282796402804
0.3042295147058742
0.2652202233359352
0.2391124469716373
0.28596759818863804
0.27242305060793964
0.35537828821711
0.2679061905393887
0.3536366207752556
0.3507963449157946
0.2775289853427601
0.3309374909658169
0.3118891358373214
0.2874905794817997
0.33907713587542043
0.32405728045608795
0.2780476504978112
0.35129660754434777
0.3088793263234068
0.2567270017513094
0.23587517888912143
0.31710728991140014
0.3402926544136368
0.3479599526966022
0.32107142249911996
0.32506189242655414
0.3200003093569747
0.23265082952778932
0.3155519166774937
0.3073704851373648
0.29171929530921586
0.32673222745810226
0.3496015720794496
0.33877577304915163
0.2351238960879598
0.29278027473632723
0.32862525643956214
0.32837648786260343
0.34420444030795516
0.21062364361401523
0.293586963370016
0.2917983592331673
0.3284572546886905
0.3353853555235714
0.35555709339558056
0.30745017494899857
0.31998434129118564
0.25464833424727756
0.3328467919479192
0.28603019819674297
0.285502978527714
0.3022080526168065
0.343221052832971
0.28754520211083456
0.2516388755233586
0.3407220586701667
0.3391049421447457
0.2617527857228633
0.3085394239576931
0.2635106039962585
0.3207350206613388
0.3146116413891676
0.2778919407874672
0.34997305981719035
0.2904359557420052
0.3335560181266891
0.24028296062704235
0.3488613829436443
0.31432634686054756
0.20341499043196135
0.23773870923405874
0.282935189354297
0.3106927405945336
0.3686682138699552
0.30180049658470753
0.3140535156522956
0.3312357783794035
0.3247860236070917
0.33183820908368034
0.28282111991311165
0.32568587881072397
0.3196931273964898
0.34304108260085664
0.3289830323081338
0.3549862850523195
0.30292538041416245
0.25404111775018196
0.31615831608208383
0.2976965705827875
0.3139276031591831
0.21104408606640054
0.23890971214167228
0.31608105325267966
0.17190375534647498
0.3365218724493925
0.31438025599232855
0.2580865408746596
0.20538912108370497
0.25977709123195936
0.3310557378661472
0.30900547498862035
0.25309160603068726
0.3312749276106682
0.3263727484702006
0.2678836612765246
0.3269011003628908
0.3128823070182307
0.30159891862581917
0.32679250222989875
0.3296602347200748
0.3362911493218995
0.2816383650192061
0.20484830237682533
0.3458438185775676
0.28561871024373153
0.27516578072428344
0.27599342399169774
0.3732152799335481
0.22157990206702965
0.2950072063225375
0.3228494937600168
0.3323705072448
0.22192852308944358
0.31280348653841916
0.3095393309400551
0.3129907586840519
0.26810277146902517
0.333351871682488
0.29076087167052933
0.28475550665819127
0.3630359805538959
0.20375590830103144
0.25530661288140716
0.2279246871713048
0.30261632728218896
0.26285074531200897
0.2261503380332038
0.3395076846252632
0.29976869038561704
0.2633632955480335
0.3185855368753918
0.28794798260863863
0.3401874933133476
0.28397435160275003
0.3397806769646898
0.2936472081174878
0.23913620050401282
0.21034363148183075
0.2780337791703861
0.33413318543387305
0.3327698466261269
0.29663763856098596
0.3521956702896724
0.335643319460061
0.33262009466243686
0.32463699177184013
0.2910933696561474
0.3050294161242147
0.2568500982655763
0.31604865162091395
0.21308865394070117
0.3355496700883835
0.29397600066573476
0.30298286942134905
0.3028021361357733
0.25861824345852835
0.3661769782847866
0.3126068789365738
0.27799465785931154
0.3624986596429888
0.3252951090490998
0.35543063542811604
0.31217624228523166
0.23606410360490498
0.3485382245601697
0.2663990055216927
0.3017237845999342
0.30265079448944565
0.30227067148182807
0.3422873294176711
0.3335587754920117
0.17790627819240862
0.3072204078728318
0.3163028892319004
0.2561435904645789
0.2465160525461145
0.24383790219913878
0.33271445818165607
0.239751841359317
0.2917533118609414
0.3149666270275599
0.2599873125660915
0.24747516151879512
0.27623902169360376
0.33970011689461793
0.24489658134585796
0.3562133679194657
0.3251766162276902
0.26912132338628286
0.3076110867181709
0.3324964713249523
0.2865275527442062
0.2536571193616916
0.3364168799354901
0.3142575244024143
0.3250723714281386
0.29874303521385137
0.31161534707341587
0.20458657490816803
0.33225360885164046
0.3622454705950235
0.3546950158359965
0.2582742442120427
0.33865945707347855
0.34053448345519804
0.3021906240025492
0.34993417847837877
0.22409436472018368
0.24401496601253206
0.3218643621772638
0.3472925310074454
0.26017559629043596
0.31854610149654716
0.35135156562825504
0.3122213804285643
0.3036130483270551
0.32523334857597114
0.3076832760125374
0.3183277467717354
0.29369929832603653
0.35026914023521216
0.3240490602128423
0.28132611294557314
0.33700912190280996
0.29399684515144475
0.2820346613114386
0.3441084864684661
0.24998936373840103
0.33736332934870095
0.25878690898029527
0.3583666254237044
0.28669622524814475
0.3355972213067716
0.3061000399372662
0.3124547243864095
0.2686678043327706
0.24206775497916683
0.28094857417554736
0.3345569025195814
0.1961723757589146
0.3424841137473912
0.26748584754167215
0.3641729636902702
0.28971596898275087
0.33666981924717465
0.351173779810014
0.269994816592746
0.29077342801321254
0.2551797066604315
0.29451296294930424
0.3448596348934768
0.26665892645433914
0.32711280155725614
0.23124101211881415
0.3331439247115279
0.27428585022139895
0.27889032428784943
0.36117053092906687
0.29534046039511264
0.2904652404166299
0.3017796562786179
0.3495475086180383
0.33588268594724824
0.24770148744110554
0.31100710604560255
0.2042213205442995
0.31957912126037435
0.24891097899347184
0.357621417513486
0.30592805543664403
0.32599036797156056
0.3206973519032561
0.3144737768900541
0.3254763546299369
0.18187801679546678
0.3330673842171789
0.3326233762595468
0.23845099125291588
0.31930032903285377
0.25958862057434917
0.3405770637150638
0.35421567210427796
0.3146540935167412
0.24849149347393804
0.3021520600111458
0.2841060863312014
0.340206184871387
0.3056195358879503
0.36410664536332865
0.21599915495666758
0.27462374649034105
0.22678550755159976
0.3068609651958785
0.3245924713405759
0.3369559827395862
0.2329475137494048
0.3501621242249779
0.35935088204211424
0.3457739473022727
0.3487986139796331
0.2214759823293355
0.3109319743196592
0.2732548786318802
0.24493092185584936
0.3360734908188739
0.19170945176018792
0.3324955857797419
0.32318213784566646
0.2858991153840275
0.27657105041618285
0.2595423564542157
0.35040265479211696
0.34794308497928816
0.3183752037803194
0.3423185746369116
0.301274025811724
0.2729200612755854
0.2751177218811
0.29030060548509323
0.251245866135058
0.35213792655202375
0.3525456684140785
0.3402735803572545
0.3223472633058597
0.3183027196095134
0.32422036973847707
0.34936620289393827
0.24110707185671212
0.3157897976968662
0.22435570501500235
0.30398322929897686
0.3590186526217114
0.2752112580858261
0.2892366695054669
0.2052493112849912
0.32630035489702525
0.35114062192279244
0.3483396151414144
0.3037770412287789
0.3534101395372943
0.3479398543419515
0.32652286390768154
0.28145190248853286
0.34892984209355904
0.32252658077843105
0.3376893924618213
0.3216141358121495
0.3425888212746546
0.3502313099433459
0.24064479837368663
0.3583160970773622
0.3259359431629561
0.31219620043222723
0.27201653959913386
0.32966360295308306
0.25574277221737873
0.3574594185035079
0.27716565665785936
0.35163455299243884
0.3362244896500032
0.31419145248343294
0.3638925050607963
0.30970753540321816
0.27305632920652584
0.30451688277614924
0.28617611195380654
0.22027198968736117
0.329529042279707
0.32321447795364583
0.229999396430261
0.35125817639408957
0.33925884833482695
0.3319051753944939
0.3001096211879839
0.32335431878833854
0.2968807425266535
0.3674756897003982
0.2819490016732511
0.21349012122471
0.3557641304332149
0.25613559060484303
0.3523817067254899
0.3094328573816809
0.33695706393535557
0.2836146460113362
0.30413326195149587
0.2712701278857859
0.3093402409266541
0.3303162611079394
0.3635858002902939
0.3256893412665336
0.2968109264344649
0.35415306893360016
0.3226605032939182
0.2626092556083263
0.31940629429204714
0.28337552513669895
0.2338763440895214
0.31447609805439763
0.2886758876404539
0.2752824308193102
0.23082552606263942
0.28727692726073845
0.33583280886563127
0.28004318151610713
0.3412045064362568
0.2788339943427813
0.30780527861268475
0.3221057084770019
0.32313712242498943
0.3411856535345148
0.29815400846612927
0.30965230197034954
0.332960922638307
0.29305716380094077
0.20253104926441887
0.3347243529889891
0.29300565166116094
0.3012588673676697
0.3564691591742067
0.3393127976177703
0.32594538068988227
0.326913306474476
0.3587609775739547
0.3084897462416707
0.3217745801580021
0.31698832410387234
0.35360933945969975
0.25012350454148125
0.21874641790234367
0.34237472787612167
0.239690693735999
0.3286512905946828
0.3617341358258931
0.3537792931515978
0.34324805711127343
0.3420696606736199
0.2932017274275131
0.23586726574502975
0.23344428357921956
0.23989039129448517
0.26198900557800486
0.32553547956898055
0.3017976358850056
0.24632368488760717
0.28819269373494566
0.35315537997254537
0.26338572552204403
0.2689646003941796
0.2524117135185592
0.32049361927813613
0.29647086324228
0.30888355492615055
0.2794023854745374
0.2577598670763251
0.3257559960214515
0.25010053291186435
0.3505357167671017
0.2589219857367589
0.3371506631883025
0.2960010040893075
0.23967868771106218
0.3233774053702748
0.3017776218774878
0.32905174585039043
0.33558189691452145
0.2710888344948026
0.29783890746202757
0.3365539728657415
0.2130797827393536
0.28813431736372425
0.31699700191495356
0.3014368594641868
0.3287369866356599
0.2798312281647043
0.2687799013543182
0.33704501474358084
0.25489942334766397
0.3309786215374311
0.33281418722701916
0.35124005813588893
0.3002147400576455
0.24164535719484445
0.3511113406514862
0.33916963889959684
0.25625017579221177
0.19186163638020565
0.34283274780941314
0.33169025954059406
0.3416177778093867
0.27280887123962294
0.32426704689612923
0.33334651395195114
0.3322261097887406
0.3276232048434652
0.2774690135967237
0.3566961042397202
0.2811818246575806
0.3444809734003766
0.24863892136162138
0.223320400560346
0.33645063505767114
0.3067227996742495
0.2997857121123035
0.26272039422153576
0.2365735284139565
0.3652671081520067
0.3250221656762616
0.36692295965591415
0.30004466653697687
0.33456345113922265
0.2715550703800549
0.28605847093650544
0.3214371479229608
0.257340034415097
0.3343995556142271
0.33596969937472587
0.34882642394290775
0.31412198016971554
0.30053356617172106
0.3211177251146584
0.32427938572223697
0.28608268482662197
0.3071438999169742
0.30979317320972954
0.3543972405425291
0.2642692229448206
0.31655044713796004
0.310506257549287
0.36524951239761294
0.19530816667765902
0.33007299558053316
0.3427142101566663
0.28634691950355495
0.3518369190473609
0.298623011248099
0.28379798069210127
0.24757782872035053
0.28575848265608056
0.3543975379444664
0.32513238439697306
0.3503937757887422
0.3074557475147985
0.3096358865090089
0.3298918096817594
0.243481770269489
0.24511335212773536
0.3650009215763213
0.3594987096059977
0.3436758779131533
0.3195107878479555
0.25886910586908957
0.18422819161591936
0.331415905612038
0.2402627336983218
0.24705304420372734
0.2304689772530117
0.30807487480148593
0.35224681796674373
0.36008771960936714
0.3011191977131446
0.2880385126825841
0.3381138546393851
0.3333900768523117
0.32866501822876637
0.33785936306525505
0.28822331748464064
0.30459803415825726
0.32912960868147967
0.35372746920251286
0.32021301655413303
0.3439140875945973
0.3618981948262138
0.361545335325514
0.31622160133341903
0.3228088755560938
0.20786182432807473
0.32809616883562803
0.30234356361916165
0.24304689640275037
0.31945450340427417
0.3442421104874476
0.3395994540296416
0.2906783386909309
0.3328881548321354
0.30672357788003113
0.2789343389374714
0.31445879521524134
0.32407689690660973
0.2883990575501878
0.34784709524095836
0.3514142699112534
0.23897155379569673
0.3557487723801885
0.3199906848186067
0.2572925385499228
0.3278871346771452
0.34422274709238154
0.2842807326470044
0.3563424587731505
0.3106983397412928
0.29748001476843067
0.3577041187868777
0.34878448718472804
0.3139725326090447
0.3610981996641821
0.27262025643064147
0.27168757073765365
0.3200191654423575
0.33808449113042977
0.2786401109294023
0.30257568599590035
0.32153857261109914
0.26276227549769915
0.3262088752111945
0.34412825657671997
0.288868729540964
0.3311143795445715
0.2699886092856976
0.33376500714814333
0.34027518153116426
0.34521510077562856
0.35448595909387004
0.33855843551725323
0.32156460484939065
0.2843679477814075
0.25357046358653423
0.3471239222596629
0.28496922800716645
0.3389594592346267
0.32942951553416266
0.30237970966420114
0.31204671235392367
0.31160926283585344
0.31653969534290605
0.2393891731339117
0.27194874795130514
0.31116738390265575
0.2249379154377065
0.3133846319653236
0.2915559822844995
0.2707303937755361
0.3033326434662631
0.29523479683374165
0.2891180045196263
0.34844460683246303
0.3545705215896194
0.34217826009804014
0.29811897943076776
0.3576204241085697
0.35483801684571353
0.34613489299477884
0.2974321966662428
0.3679134450793292
0.3087348308438339
0.2940165132846708
0.3402771336551917
0.3129543231771755
0.21136579385544305
0.2616522352077813
0.3361282758721039
0.3547537367628351
0.258501482905211
0.33395508626534415
0.26561667813504547
0.34416117176089367
0.3229588284122169
0.2643014488987876
0.31597754436861064
0.2992317107539236
0.2815249996239736
0.35376446816470253
0.3379789276053602
0.32260415524085706
0.25584814154917246
0.2865067884519968
0.29788130814087227
0.31747493900547014
0.3462629376922532
0.2777705117984696
0.3294418125652018
0.24260104690433335
0.22622850167411984
0.3602971719134548
0.285147554208709
0.31568479846038905
0.34186359922254006
0.30137801511862966
0.295269016637028
0.35228165315515936
0.2825665105681251
0.2591535959663757
0.35477847587817757
0.3136148417314285
0.3672237063213424
0.34251990925994996
0.2871205086956918
0.3510871812095811
0.31081141720398514
0.2675150167980075
0.3452687640188057
0.3520274608751262
0.26680059642151155
0.3262868345144621
0.3088783593842042
0.2621184952505448
0.29232529211413705
0.28315792461696143
0.30049229501075275
0.3155818458751758
0.3152190082926846
0.359518654246403
0.3255740320414863
0.27717725005395083
0.34009942220155004
0.3469254949281425
0.3052605839734885
0.2922438742246288
0.34531889612609934
0.310444061651186
0.34307073136295846
0.3465246320324109
0.2582021236226362
0.287234848126448
0.29847548508854327
0.33346189125134723
0.3277082201942298
0.36222202441129264
0.23418868405615897
0.3557750936592168
0.21464982435121754
0.36359679992397914
0.32517340198837197
0.32103525568320934
0.3465173635212688
0.24427111223806894
0.3091667305429151
0.22974953127671602
0.2959206746366819
0.2877532654149805
0.3188420262363247
0.3174036833596278
0.2635351981760966
0.24794711631266877
0.3383319810390815
0.324281633300005
0.2159760996451174
0.23286999393767938
0.26225626632448934
0.30085139100378794
0.3551723322428994
0.31604923263777124
0.291244227320564
0.28341992213403366
0.2997418224596029
0.34126091040190726
0.3427864129053099
0.31436587461777016
0.32862551538873036
0.2561222272088036
0.3230005510987152
0.34783317165356153
0.29906876314242714
0.21031830451793718
0.24677821160216548
0.31614018344828027
0.22551092373738627
0.29436388092467697
0.3207088671203841
0.25844976608056014
0.35801796733701036
0.2552919749302369
0.37359420484627615
0.2517301129821972
0.3339895081128731
0.303193957086289
0.2812373050280945
0.3537942145471315
0.2961956924045732
0.3264312226224542
0.24716342063505808
0.23014785657155415
0.2811744552394687
0.3004376098299065
0.3573800550007333
0.3072677749623409
0.31736381485505566
0.23413592781908535
0.3139175923075462
0.33374834282699867
0.33254057903908596
0.3390035269828439
0.34080991655826787
0.36512297006513944
0.3026110509808006
0.3270758678620616
0.24302317418099298
0.3303253575053839
0.31087314885818496
0.31919837220421426
0.34278710692919995
0.29071063040173156
0.34975520932797693
0.31307718760021724
0.1912135310047604
0.2987892788527203
0.28336083588879885
0.2830018382331545
0.3244186660249639
0.34650464904349915
0.32592870669406554
0.2717372769729502
0.2548387232848823
0.30477102463542766
0.3209035422398934
0.36101298837749574
0.35316113144626293
0.30827076503899253
0.3504499566392618
0.3700876116996923
0.31089779564223763
0.24118681431318675
0.32486825139265024
0.3280574656140003
0.2580235133833351

==> anc/HeisenbergRFC_J0.3pi_L5p0.12.dat <==
0.37451524341645626
0.35758221085115854
0.3420562427564831
0.36905015435623906
0.3735151668143008
0.3654906373491093
0.35061637880501745
0.30093104452495434
0.28215622708829713
0.308031760023611
0.32235491235625635
0.3478253704923586
0.32260739503399444
0.34447942707819734
0.28474408352637964
0.35711201556674377
0.35262061039151416
0.2634071254688798
0.25715530159383365
0.1941362492084933
0.3263308324851804
0.29837202748483305
0.2745844280710476
0.3259897851378784
0.37256575601288905
0.35439171450824025
0.2570297500540022
0.35453542174145986
0.35252425320739167
0.23441275752129379
0.3814711072126291
0.3565324915682453
0.31201584694222284
0.36033871561357306
0.3176419661100897
0.3764584047633245
0.36301294603005413
0.33290762199762614
0.332180852806186
0.3117611736684701
0.2708226411500954
0.30916839398122503
0.27784427527039207
0.29013248870992525
0.2980977816854634
0.36675411163271204
0.28221914074311616
0.36712485275106804
0.3811568062510244
0.37154984886949327
0.3260896998038242
0.32969961290905636
0.38059463061006454
0.2571548544561895
0.32499083676268964
0.25457187248020813
0.30079650562298293
0.32485190521506446
0.3339056645938397
0.35565060066547005
0.3506574903600524
0.3338734908747453
0.3221396650212059
0.28633282338900246
0.3779547544081603
0.296730854151632
0.32853470573085447
0.36223489516023333
0.27411505479373477
0.3653952477091174
0.3208524453177416
0.39248024355273187
0.36498262602034676
0.4027964857820027
0.2944207314346183
0.31123327684970553
0.32180612115192314
0.3018245927101028
0.33416811150462933
0.2574950568997283
0.2011253634676002
0.327858406589469
0.24066656551021703
0.3798487491988705
0.3905103814780449
0.35378171166835626
0.33379421458996633
0.2776699173507466
0.29429484250441823
0.367375728618958
0.31430461998168113
0.36422388525471106
0.32235102237327257
0.38402893894341616
0.3600422785952638
0.3207152018034307
0.2811118372731725
0.31053925491641166
0.3681746290879013
0.34507030416166895
0.37142073058903785
0.3815350910772496
0.35794863052390413
0.3311358158791456
0.19954102009428126
0.24475549565005886
0.3522125344787585
0.33463546424726254
0.3776932885667429
0.330193426505251
0.2821125885052915
0.30632815994804974
0.31987909480181026
0.28043742091486584
0.34183728409364106
0.35507156195827905
0.3710999597429658
0.2510211948489109
0.2714702977228326
0.35536957309754913
0.3513868599803437
0.3612945155982662
0.20092319897756944
0.3720992594600784
0.31879360494139125
0.2850328363835293
0.33764318230930335
0.3659352384488218
0.2845521890044892
0.24026481389975168
0.22756012723525318
0.3710248072926984
0.3196258453148923
0.36816466714425533
0.2564841720757397
0.3140667685330487
0.3521556085726094
0.21829315125068466
0.33816319534864453
0.3641701885418324
0.3680039884559673
0.39080561884009835
0.34317572108988825
0.24902284277824827
0.2804206194941604
0.3131131163813625
0.3492897129590578
0.1935522099650411
0.32645058031706714
0.3762258592818968
0.28985397826788667
0.3318178004116387
0.3628988853809011
0.3820749658974495
0.3229145046009086
0.3020872526152492
0.34167190079620213
0.3702747401388024
0.2887208999853967
0.2648823276102108
0.37742770656656605
0.2544749972845279
0.3848696573645189
0.3876454688553119
0.32057177272788473
0.2759403949841677
0.3486423112925233
0.32478066551613555
0.3378844753372224
0.37398600718488034
0.30612573632089957
0.3204748854719796
0.35387877774706716
0.3334617411425377
0.3723976122827068
0.3886529496504931
0.29679705022041797
0.27569594843504297
0.2336222802031835
0.22106738056403255
0.33759345871702245
0.24735024153406754
0.37080436645256515
0.3298279274524581
0.25923612644389893
0.36837862854981457
0.38357006004322647
0.35765365148437156
0.372485789726189
0.22665147316895368
0.3405583693059449
0.3005136875909103
0.3256238311274696
0.35386136160140735
0.3880159443489
0.28840528515183184
0.31554253689063855
0.3895294247735391
0.3805802641229747
0.2709273901421622
0.23741348685749675
0.3779830393363422
0.3351936439227513
0.2859383800667737
0.32994979792742546
0.3909695035490077
0.3215312258144195
0.2925058574898604
0.3750024282524851
0.30474395837792934
0.35222172938792495
0.32811210529601853
0.3033954858215737
0.3841474270348868
0.27726989828205534
0.34632500512191955
0.3087303065825633
0.3797769554754724
0.40324557281737194
0.39661629148554944
0.36339573586230106
0.2848481243244236
0.29323713909254456
0.30630895952493636
0.24462365216043938
0.22874601450080723
0.35381929890872965
0.2059116635159914
0.29072115559242123
0.3230803815949754
0.3574784944913127
0.29756172136841536
0.27943090924396063
0.4057181804651181
0.3282594844481247
0.3076447706232176
0.3710602239834375
0.36875105475029246
0.3681400555953369
0.2646300221764673
0.29512545933132917
0.32067493509582257
0.3849425866518691
0.34278010321851254
0.3712480955666024
0.3110402566647805
0.3903246159235443
0.30135900165829593
0.36797923694196855
0.33629162507400256
0.38218096840451465
0.37963298370831977
0.3156638743705442
0.33499002714225506
0.21517253069447545
0.2993110469334799
0.3774688080758968
0.33145102494813566
0.3779047005251834
0.37167103834385257
0.28673497069599996
0.33125484244680226
0.35666207292494306
0.3497591504422456
0.3220380788658336
0.3180162451969926
0.34033245496366327
0.2871815409207524
0.27048144643760275
0.3644940266448351
0.3509407526332278
0.3670587497765427
0.3702783434593339
0.37017166597756196
0.34587724249741963
0.2781023121419736
0.35401696446541947
0.32729627140392936
0.2932683729691761
0.310793791512396
0.33131390331744104
0.212784420304712
0.30344695138572575
0.2339918658019181
0.3441397931036776
0.31709395107668664
0.28104139528168065
0.3379196993333418
0.36547410443623374
0.22874018241960056
0.3755175468210343
0.28388682520640024
0.3604072503219869
0.2815171052600981
0.38597247840359694
0.3132576269685196
0.37713158714411454
0.2274355797881978
0.3190729668390405
0.24131061781852522
0.23288723744335327
0.373955264319055
0.36813459803322685
0.36099981485783766
0.39120662339602524
0.3298841003355073
0.2798325695665625
0.33102772681913495
0.31221186274446333
0.3699523301034903
0.34942542307174435
0.38575184299929677
0.311098977490169
0.28389065521332546
0.32830226935896145
0.32429249791636894
0.22835475222188248
0.24736481094299995
0.2265037832452833
0.2837555129298597
0.3452868779883199
0.3310166525985629
0.30996096931629435
0.34376799178925554
0.3120976744068469
0.2851705250249775
0.34718413077742766
0.3090509413272775
0.344540472794525
0.3417783114967973
0.3615768885262909
0.31754144602491613
0.262292215020803
0.26162886400337704
0.18427074752668937
0.3574243573628511
0.2539701640080061
0.3408870451894219
0.3663699872280152
0.3646713413507035
0.2512825333914345
0.37426983370074673
0.3311699301617419
0.3809327842211875
0.38100711174221985
0.3224026585917744
0.29120365631222855
0.3870819478561917
0.27301880372287496
0.3571991639695106
0.40110823040791893
0.3458110594963304
0.2649854592616017
0.33577963634173447
0.3529565123005479
0.37097275407268393
0.33384190529994234
0.3572899842888289
0.3446336495489104
0.31717857136575794
0.3603755032183276
0.36554968929203335
0.3823102225634433
0.34018509072418857
0.2426869324020687
0.2975685210816683
0.24481701534819092
0.3196423814445708
0.38292410611980676
0.36043097341433455
0.29319732731984405
0.23484581606166663
0.29679964005537235
0.2571716382803676
0.2598567166575505
0.3719531693891163
0.23307654242508227
0.3623302905141613
0.36410599936870436
0.3744954698278155
0.273029933270291
0.3699142436821083
0.32819019484185796
0.3507693258001102
0.3135163346399169
0.36535947362291105
0.3641853564743884
0.3426032350986643
0.37621549435704393
0.30538142030790144
0.2941996697500209
0.19477496799141444
0.3744409408682866
0.3530872723857804
0.3527291014205158
0.362607261085611
0.28098324066418606
0.3483676633253048
0.3014802806092132
0.3006268789640689
0.3521260447766903
0.376039371166208
0.3890661516845438
0.353934680942692
0.3865902474781464
0.3570908022469285
0.31490593575619535
0.35824309104920377
0.35504239976147295
0.38006915868810714
0.3549405488954066
0.24497375298259222
0.34879293930705574
0.32710273814638846
0.293987641707083
0.33725217582920347
0.3205905350536728
0.3645247750550452
0.3167560893521267
0.29527946451359416
0.35622488263216345
0.32304029867323036
0.34750132982876514
0.3867156507435471
0.21205771142704402
0.387317954501774
0.29149402046610273
0.3074303253002326
0.3498800198812501
0.24500661395111936
0.24416104624936316
0.3744500123410503
0.37140902703272405
0.3873593107317602
0.3758763337654453
0.33714433430022944
0.36829653824438896
0.3443028000708404
0.30672486971753193
0.40151785485082425
0.30829494785599143
0.2939933744839649
0.3186253460569889
0.3180937878745143
0.2782267145979544
0.302612705934346
0.20649895830440634
0.37657608018742716
0.339959083313179
0.28668544718320543
0.30298484199753883
0.33993226970945145
0.3115031585500874
0.33360812816467295
0.3036503724000916
0.24094566875335238
0.36680595195552973
0.35773759606650474
0.32616092653236683
0.3067118791556304
0.38432331352185867
0.29048655965978926
0.3446367349362931
0.32940916638451523
0.37127445627041317
0.32742454395101067
0.34737188816126685
0.35335032969138386
0.3870243961573989
0.35712941057200354
0.2432823545414148
0.24627674451434678
0.38626204452335855
0.2716904961298813
0.3485846370377008
0.33542651212871827
0.3007020203129539
0.3728113372477158
0.2610462474709771
0.3689252077266189
0.3465391545224825
0.29685682564688487
0.28357377053048666
0.21180751684600568
0.3405280695685366
0.26994460318454755
0.3617003736560803
0.2859353883418118
0.31838290541584846
0.26483772005667783
0.3355566469400439
0.3035615145502587
0.3288540219289584
0.38065912867574125
0.3868899842815364
0.36471908794283686
0.330792055550282
0.322947012173202
0.3216626774907662
0.3564515691664138
0.3319094111231517
0.27230257244956013
0.3871673602803459
0.20248080469850466
0.292676902436912
0.3988460801477768
0.32568699137822726
0.3059386404568966
0.32761299143665096
0.27404067984735947
0.32683954303143564
0.3427551025959282
0.25399973790257196
0.3433608965545342
0.3335020400753044
0.355556811188
0.28179101551246877
0.32219185093360403
0.3223900940058796
0.36145537115746945
0.3275184225736709
0.3678699471639856
0.2893785741890092
0.3602135009825906
0.37481493537133437
0.35869318186121296
0.32056157373065697
0.3019547332568873
0.23456440906705486
0.3484236631851432
0.32165323176852967
0.23815359022258342
0.3559432076345433
0.25458407606853095
0.35297752195112503
0.38620512314931665
0.3521766290725864
0.2887945357215374
0.2866806453679325
0.34918097311117285
0.29103494478034403
0.3733363381577357
0.2900465124064886
0.32006133628072925
0.28574329083528777
0.2582853639397612
0.3662975233567734
0.2911342872519414
0.3781950258565429
0.3169851203918766
0.3809779258202574
0.32707450814597305
0.2780751550570315
0.3262294578500574
0.3402105187075271
0.2769091894322823
0.27142147464296684
0.2775415644557855
0.36645427697186855
0.3200142305718575
0.3202698361388924
0.3371325361384396
0.38964646008959825
0.28450711721502747
0.3043839006161925
0.3279079752813321
0.24193035439883642
0.3143045181582175
0.3120533291970471
0.37143267827082166
0.37300977191932955
0.33286855045887115
0.3473526440668522
0.3015723960995313
0.2762532606378594
0.3136993379228805
0.30667296430865487
0.22605928846019402
0.2984331061099014
0.2778350225977558
0.318360949930048
0.3238348770329801
0.21883449199619445
0.31216894110931465
0.3259308442588989
0.3655821194705757
0.31569387760561124
0.24970391394963293
0.3682340962366815
0.3170381489388264
0.3643138805190533
0.28397464596061955
0.3281019926604818
0.25934945893883943
0.3345041911975713
0.3303024270103118
0.29544018506443825
0.1673766229545712
0.26615172428490486
0.38226677408800225
0.3288269608200958
0.3347225281986009
0.2979584501218584
0.3272689051973547
0.35053787624718546
0.33916267354340607
0.3908037370394636
0.36197955150753935
0.3349490865897855
0.36948481063130495
0.35838654510685125
0.3653193428351179
0.25367431465944523
0.3125164397377443
0.3693092827940718
0.36962262210328395
0.3161938311974883
0.22101803069570536
0.303499342824347
0.34938725836983037
0.2724166306500977
0.39566585169774193
0.2548591696045025
0.364499566119543
0.3609889139706242
0.38709135707820486
0.29570434523152545
0.3410711023794681
0.35300363096307447
0.3572412622378392
0.3121589867596879
0.2848516993698389
0.29311471076210044
0.3267396867637906
0.3780636773881319
0.2620499472637449
0.2673410637235241
0.3209836767002333
0.2808664842620185
0.3671605508906879
0.25267813156181246
0.2791911230955478
0.2999811898164334
0.29331952625729835
0.3629009009912717
0.29762155358198467
0.2718283816348517
0.3305104194356082
0.27253674034773634
0.2881291908962219
0.37231446778903327
0.3978214393480048
0.31599522538919467
0.30327109177725053
0.326985528443683
0.2774614988436103
0.345666555359118
0.3048890619652991
0.3907036373701878
0.2191087988771785
0.3245992504234735
0.26213083983016333
0.32926200020081237
0.2957182446136416
0.2451142175707033
0.36693076238011124
0.337335894782143
0.39476009364985387
0.20739800053534746
0.3040541967730361
0.37641485919339013
0.3075517468620211
0.37599752487141436
0.3257441111279212
0.3901836214318075
0.298030997732526
0.333332888112538
0.3718075761469491
0.32996006204973233
0.29607657663157616
0.3843587711009221
0.3100309901504496
0.3793533192082213
0.22948635231169778
0.3543111779147154
0.3782532892281668
0.31897527277806964
0.3581362576590292
0.32630566043724873
0.3816539326463018
0.24281570661122662
0.3067307762584647
0.30242815886645946
0.31284695117573097
0.3000713884282112
0.363096965801462
0.3094028250781893
0.29570032542806635
0.37250040334837786
0.37697463238947077
0.37937573598319785
0.22624250254005485
0.32023642181700845
0.2059954379901018
0.2937816841377751
0.36582262143928024
0.3813568030693511
0.38661460441241713
0.33681572744344124
0.3540844144074621
0.3024538308142696
0.34953420361183624
0.4035643635531974
0.36460969037007984
0.28669108363648277
0.36909477707996724
0.30531802404010766
0.3638104128936973
0.3566241552396456
0.3080267916274734
0.35579551234135526
0.34051648519503047
0.35113972594619963
0.2625419226269487
0.3493309502199058
0.361938880619234
0.3566286785616928
0.31809057158130927
0.31324831902361194
0.21887750466315545
0.33892174439725736
0.3578890525234793
0.33434472853058184
0.25919505826322514
0.24916301275693417
0.3812474040304267
0.23548924334573082
0.37218664449911065
0.30517570223367463
0.39273128710827615
0.31092858228846415
0.3781110860055427
0.3257694982109797
0.3267359245635827
0.3700699680684297
0.37666303578724947
0.3215755980220299
0.35224538101381536
0.27846239140338197
0.3722850290873447
0.3760790865271138
0.37029325804248253
0.3748549104189399
0.31122387960873393
0.3497203278150172
0.35504455363432846
0.393521057483224
0.3562799985748643
0.34679669009353065
0.3574711414064977
0.3399685215200354
0.313403305215007
0.28244027943428524
0.34083815132195266
0.2625646751410991
0.3301983472746904
0.3512202269449062
0.23509176374949836
0.3030421336959633
0.3774726548458545
0.31346247212592265
0.37425798011790967
0.38920319811049625
0.32689617991667913
0.3665812764409858
0.3557772481265358
0.30231269138973416
0.2951686534252163
0.32905882704556044
0.37216683397052164
0.38199264848886416
0.29134740254943337
0.3707619644664051
0.24076048945883133
0.3530247391126785
0.23079610308604037
0.26159524494689645
0.3803816763219368
0.36488871947050044
0.32253197914292137
0.3580124628009207
0.30382784337936036
0.36392692761952333
0.36620925775029384
0.3022372735158738
0.3558639666910683
0.32200232480658536
0.3755117610138626
0.3691062913038649
0.2891636743417325
0.2788741921237569
0.19793009760062238
0.26151542375402287
0.286808047679939
0.31383394709387363
0.33319032430359347
0.2800511294280688
0.29743499456666295
0.3309591654758982
0.33356347766433436
0.2659205646629932
0.3816331347573023
0.23620066315088703
0.27194450105640117
0.33420297669838783
0.3345904585811957
0.36183288420899845
0.35013328144975686
0.29485497755978624
0.30081647065464356
0.41158101098452593
0.3087906731196108
0.3043489179972629
0.3533729262085488
0.3130363768353153
0.32984054778713057
0.3827056723126456
0.3552895656507814
0.2788950917276218
0.3662176747407002
0.34093342078603645
0.27425768217659846
0.3757702273406602
0.2686640519907042
0.3663381214335371
0.36841864763574156
0.28342990901772275
0.30869177639444495
0.3695170368379365
0.31341756217929656
0.3258884867060555
0.363130681058639
0.30899526775220904
0.2798185429146579
0.23763520303997013
0.3549681132528157
0.31964909129332036
0.25316200087576435
0.3478568386494442
0.34856464228031797
0.2754424441249083
0.3659283101172807
0.35501736744036033
0.3354974655750288
0.3344291057472441
0.37932254905558876
0.3748338459760416
0.3449922464043262
0.369167006976602
0.3551509980340405
0.32312765663608106
0.25099564545950154
0.3905735738096655
0.27283058987865777
0.3733976771512243
0.33997043510638564
0.329889140554132
0.2582427297276885
0.3515437445441872
0.37433655093167506
0.2975693561453915
0.3569875846670889
0.34879779078636475
0.29571003696735604
0.3273392316290267
0.3132129480275349
0.3113392328451133
0.3580408363459594
0.27959013449080855
0.28004130168345603
0.29444217604306633
0.35468030329130107
0.373648533327917
0.3692850252621142
0.22574873842962812
0.3173330357529983
0.2629210143293261
0.3313096173092604
0.3308739295407895
0.3699596710425262
0.2956776519456603
0.3245126416495377
0.2970187992646177
0.3289483159637703
0.2793207962978576
0.36087025308469156
0.3850127736108854
0.38305153821650667
0.36618473803727114
0.3559361187429284
0.22490758426407664
0.35785687660920146
0.36091365613994386
0.25215951280676324
0.36516815187964063
0.33337288344089827
0.31451531434420693
0.3842483081536432
0.3765818901042458
0.37209341811357943
0.232068152687618
0.3566512229662205
0.31746733412703193
0.3484158966158131
0.362500940993064
0.3686816504292569
0.38071117218894995
0.37189057108490425
0.21607852042341022
0.3685500829714127
0.29430350673960715
0.36062040540463247
0.2929682434574877
0.3851365005671914
0.34889755313707027
0.36529113068792973
0.2030110856495521
0.3177886164273633
0.3635971703731382
0.2799110395777996
0.2465609836977878
0.3414064652651085
0.28544716380932583
0.33238395297761725
0.3088435487711808
0.3431107801976759
0.2578740649099673
0.35193090401861854
0.3161931282884957
0.28272393741946694
0.2310563827505935
0.38010500816648557
0.3570344080955039
0.3826982600715293
0.3704949567133867
0.39952619460103844
0.2236164866701246
0.31259351542320585
0.320235313379259
0.2851229948770281
0.2677456958375238
0.3061653328769916
0.25427723401081925
0.2458337933681312
0.3511444668988309
0.3461125834078787
0.37947868481086733
0.3030306129403702
0.3516804887836865
0.28186226356941696
0.3202918396853595
0.3573355054382234
0.39889107609574287
0.26351655685950853
0.33050691054061615
0.36874773364817826
0.2316868801771167
0.30289729497762286
0.40980086616908235
0.292682294566168
0.24918401228234835
0.3447285184222888
0.36581750649012273
0.3070608602092742
0.34682962843445864
0.37520826029620535
0.3090472602279074
0.28616073524777347
0.3790636308788263
0.34289825531771967
0.33234363536027633
0.36608642562534316
0.18726941219495738
0.36490869394941833
0.30037710103708326
0.38201869680053063
0.37941743581004533
0.34595815741479014
0.3106635599110239
0.3412487086285228
0.3181486305099755
0.3144463085832743
0.2950993460036477
0.33701407967944025
0.3548027864024601
0.30916473557854895
0.29600407250839605
0.3443962766588852
0.3561709216853158
0.3342595919400759
0.2157130696459688
0.28045460328649574
0.38036625505786154
0.30916403567319545
0.31136322522952037
0.22852425867979984
0.3800250160036967
0.39480671252315813
0.2901147324307662
0.3388786022181692
0.2667679612149402
0.27535528588293523
0.20876162681915858
0.371659022885513
0.32434744400636
0.2958824751102721
0.317818184414212
0.3865889047693032
0.33725601315693177
0.33750278996665484
0.22905203348867317
0.3299141252259388
0.3826583669478403
0.3985747325609527
0.39580274571093577
0.3049291914683822
0.34267166581540415
0.3957413315489353
0.3871696064165986
0.19591526682328908
0.2762762246334797
0.3457510903635177
0.25563649390507615
0.2950635886141341
0.33624641399461136
0.3726256290538142
0.32493001724891957
0.2739774554114192
0.3543802844091588
0.31934031883986874
0.3662384097010167
0.35740703233164295
0.371163416271463
0.3257135748177574
0.22450594033901258
0.28456144724784493
0.33319600110486547
0.3161200945990415
0.34850771586604873
0.21954350852255378
0.3550160311173118
0.27589331467904704
0.3313134611482721
0.29340823772966784
0.34113829407584784
0.2564291553245065
0.3452225681026559
0.3938898582346599
0.3627023925002048
0.37497007443122143
0.33939668668846745
0.3758723932569968
0.28486258331603564
0.29616719631003674
0.32460015883763454
0.3646751422493696
0.30944067972258377
0.24993261585272317
0.23076496795861787
0.3594065294940645
0.32596482356447337
0.3015658638338304
0.31826514235859316
0.28644170011392983
0.33820077380547703
0.27415837164070195
0.33934249114708387
0.33103620482499585
0.31112812310927584
0.29083682306968844
0.33326738906463166
0.33469031480783057
0.36939698444218394
0.38943184172295453
0.35382904514969
0.34179805890878945
0.3294912488537114
0.38880166779620645
0.32244508848535375
0.24985073517191062
0.3774057778421012
0.35581413258593847
0.39684626192148165
0.34715742095946606
0.35171217219786377
0.31491902547608125
0.2708417831831692
0.3564541622263257
0.39198590356732577
0.2985394666494468
0.3287157113451852
0.36156457819466736
0.2822639266032515
0.37840287013334745
0.32584641692140376
0.18664201846719286
0.3561575910539841
0.2692780634944228
0.38548060442997395
0.2886416659612171
0.3139554343330312
0.2846102890733795
0.3895246322612517
0.34614193499168633
0.3701514042321482
0.33254894065492957
0.36362136620437685
0.40334804979840516
0.29501538976681996
0.37903102922802384
0.32974296725893587
0.3200434354167846
0.3562865161466349
0.3807072658829681
0.24707167553211837
0.30773347859940015
0.3606086541320782
0.2958079825843465
0.3383026683828766
0.3127915792958557
0.32440741147499613
0.3631676120371398
0.33181200360835683
0.32966880893076916
0.28237601729762285
0.3779145325350126
0.31594275924696325
0.3636407114936926
0.40095691179797416
0.31850538664298284
0.39296707929523256
0.3205407379580123
0.33930774492467886
0.3421811722582607
0.3606155122951183
0.27851510998597656
0.33288277157631024
0.29429236853232155
0.35150108611635583
0.35211267997295653
0.36474764597976256
0.3839805717022648
0.35585208459311646
0.3363341179764841
0.3081354029933703
0.37639946623807535
0.3306717619148222
0.2897098937360509
0.3101888259009503
0.26903440200547457
0.2402270329766343
0.3413487045906736
0.39217847161736746
0.24744538934285218
0.2581595257874157
0.3090358426668691
0.3646830841034513
0.3594901753601295
0.37166746804316475
0.2915275836037263
0.3495379374324615
0.3258674770446995
0.36593328199040837
0.36596674720495237
0.3041016606705197
0.31288154358583997
0.3354326553325137
0.26862473389898656
0.3663774029031991
0.35702123010251796
0.36344484481770173
0.3855261098174994
0.31770000576840723
0.3627888666131547
0.3939071103411318
0.30844070350388153
0.29280729446685655
0.3623661814161268
0.37339699470935217
0.3519418208486481
0.2977798093663972
0.3633596965895171
0.2785603909923855
0.300784693932336
0.2693072395927962
0.28520941372632613
0.32722435958162427
0.3351083369736915
0.20062645198445045
0.3570623176068201
0.3563669767674172
0.3458673126054013
0.28506353685253966
0.34554580892924747
0.29556958813650347
0.29161347122824777
0.24605884999092464
0.30502728367584053
0.3670745134864595
0.3180245501010043
0.32474004426751374
0.29890637118104874
0.3493969039206221
0.356868562777017
0.32405382946137123
0.3465058084910966
0.2506243905469691
0.3535428573829526
0.29991909728056515
0.39638206856626734
0.3349007963273404
0.3320942071963009
0.37135495701773713
0.35575761532040107
0.30129057927229785
0.3506075940934406
0.34555577728960624
0.37748651545395584
0.2766419740500558
0.379521019001038
0.3392809925222769
0.27177801107634814
0.37991110381624643
0.3276744133102746
0.27385526398862337
0.379242588907506
0.3542713164430223
0.267241346591227
0.36985640071550235
0.26970432079075013
0.37799645971429247
0.39939491230252283
0.38345261343706183
0.30867074669691713
0.3674299610123277
0.37623150933721144
0.29487668225201136
0.38713640171183533
0.3548345955685886
0.25944065521154375
0.3760605978264209
0.3096543637097081
0.2506840807138524
0.3346026737649975
0.33281901769400457
0.3652164324009271
0.30181558592954105
0.3367839949663042
0.3465429505638894
0.27583862239677204
0.21126525291247708
0.3531418633772646
0.3153597530653816
0.25481072268671684
0.38147598743148364
0.30157526741455465
0.31550910023304674
0.2841065985598999
0.33162890987107463
0.30362777477887054
0.3442682691949842
0.38127562664113906
0.33397973627711247
0.2602161202286291
0.31954595471034686
0.38042595703677573
0.30018510320470143
0.3830791646008051
0.39085231991070707
0.2955058004858362
0.31794465590894216
0.3210518926172139
0.2614196231965416
0.3588069543334469
0.3057158892706353
0.3008268869500997
0.34483302928604004
0.3100514699339644
0.3681107522616973
0.34976048696318773
0.26278433488504543
0.3326121306168504
0.34002875788773973
0.298710007360102
0.24421879575073022
0.32284574444239045
0.3089808991313149
0.34792437626916767
0.340852610188103
0.3984455221389507
0.2588051680739468
0.33267463520793694
0.37593487554617655
0.36948506549166277
0.2546757775660956
0.33138294793000755
0.3831992965330303
0.28942534298528916
0.3749712500915259
0.31170944507441306
0.2878524633867777
0.369924858619808
0.37416425307089873
0.2932421391688556
0.38163496826118215
0.32902343215901364
0.2614108817405393
0.3127396364299904
0.3475922184055655
0.2665585059656385
0.379247951523965
0.31512877410334306
0.3695915772181337
0.3856885252583047
0.3178573451559901
0.33685545544293444
0.3368527212398932
0.3625090724367569
0.3802789564691782
0.3495262220919502
0.35977111722571725
0.3664822074299962
0.33903400394295286
0.3119080976747951
0.18430954563514998
0.3739525511187426
0.2998670644184015
0.3304990220469048
0.3534661045236145
0.20401732270306447
0.36879820608026465
0.3978401313987737
0.1860942227405108
0.3452841377733244
0.3214336047420888
0.25579795846367565
0.34139665146646947
0.31120710837145404
0.34948057872834104
0.3924292175695052
0.3190440980750105
0.3471464993610277
0.24821374127641596
0.35413123154239773
0.34720267062413374
0.30348354768321106
0.25873952612321993
0.3924723131971689
0.3618983546818062
0.20023852013180293
0.3462559124002596
0.31341612126942053
0.32267473627868515
0.3566923639983479
0.35445571512671625
0.3872251563662177
0.40731176209997133
0.295150805711689
0.3301487152412083
0.270196288229292
0.3848511625491799
0.3175107485277711
0.3231912312769775
0.31397564983173454
0.3656722816198002
0.3357113439664441
0.29747660605331094
0.36709578683965177
0.37422816345638826
0.3574027606100539
0.32207224399718853
0.3724743977507205
0.31565114181451204
0.3337644918704204
0.36830760180107425
0.30304788004000177
0.3626220671870672
0.2036970216128519
0.3319284234068574
0.3751976278313288
0.279766121683699
0.3559631678858921
0.3579167003788085
0.3514897248366989
0.37740542821454215
0.33504289203331045
0.26476268313347234
0.3694631933180867
0.31417717848308563
0.3678693128565937
0.3700517766661376
0.279677215757327
0.36113794400994675
0.34448592399527944
0.3403333505539154
0.3281855708910247
0.3705487616263976
0.35193417570071706
0.2842377678474562
0.3784330716732274
0.3489549623392453
0.326854654895748
0.3344181993884802
0.30784392837811553
0.3623994480896807
0.3452074581072597
0.36698744195461364
0.35233738951478916
0.2963233537976399
0.2679300001535321
0.3542397633898475
0.34357498609872805
0.34960987646808017
0.29988841819722817
0.37288487670642795
0.31469792153398946
0.34675815709990926
0.3651204660583471
0.30719191862013706
0.31222552659315167
0.2696898603234447
0.25761062705500176
0.3250159518885155
0.3573356685415363
0.34928287709580935
0.3420217897850522
0.33248416482075316
0.31643923384385275
0.2824519946637668
0.335974889202866
0.380494623043512
0.27120001096111296
0.35240951019731465
0.3647177776323334
0.3963046316295796
0.3371374088962071
0.3610319657938165
0.3020321857718053
0.31418036291328766
0.27340974360942233
0.3782634568966045
0.35764886654606753
0.35435726849410804
0.36978116586628756
0.39374105407048143
0.29491371304540576
0.3511025670113214
0.2568970317187907
0.27771028815232107
0.3605266957482271
0.3595826466041405
0.3390438822884132
0.3396849763859246
0.28961188210185634
0.3554072463200811
0.34821219507708273
0.28444260817290434
0.28955556459762255
0.35416800653880137
0.29370987350577493
0.2824098166984352
0.19334058761804362
0.33042771469070087
0.2663692449787176
0.34541770940932615
0.36020621790716506
0.30802521090331014
0.29712446432446254
0.31472228862108553
0.32296046791354693
0.35619578572745886
0.35556744779534305
0.37148132563876674
0.32474298554179704
0.3917987070826763
0.32375922582709643
0.20468446947504917
0.3268738104464639
0.35640976584949235
0.26463246893195885
0.30664860758901963
0.37866301553446485
0.37210337656964837
0.3466818400198293
0.36668003200016247
0.3915695589705159
0.2696848615261027
0.3742877524229022
0.27059016443499934
0.23031782676743748
0.21228183789832397
0.33285229232554503
0.35683804049802736
0.33451957099079893
0.3511372963856889
0.3967869719032344
0.28435423342472954
0.31441547155538313
0.33996043806337317
0.33101047625706836
0.3545365875346645
0.34246897951591615
0.3335449600659947
0.3041870544875446
0.3425404630921218
0.3569416420256428
0.23664780998587837
0.20827650077605453
0.26666721013375466
0.34701274316156766
0.3364585408126118
0.3197299144133507
0.3504464550870774
0.3468841700595796
0.32250059948763343
0.32118870259739013
0.32915124106091237
0.3547554080517979
0.347777253612259
0.30293041217892036
0.28275780972796216
0.27167203679781393
0.31227545593881817
0.2511745946979243
0.24948752403526864
0.34333526560222344
0.31025490612814594
0.31284265226560093
0.2911372992375215
0.29884567358595454
0.3821502096114401
0.28337254614980567
0.3658687607022369
0.3528558566295075
0.3733167011852067
0.29162032623191253
0.3585511069737285
0.38147226108374693
0.37855248769624794
0.327128855572426
0.3012084243558527
0.3509837171961561
0.30664455710877897
0.36919366404829995
0.38093615516960505
0.2913407704466952
0.30620957929439463
0.31031654301065137
0.3187056330376158
0.279722171676002
0.2787074190050953
0.31894910707679197
0.36165944380689735
0.24946054781860036
0.35135355950479114
0.3139147700753666
0.37609039642873776
0.3385544573823587
0.3083166422961136
0.3508710732875896
0.30696183849523445
0.3487578853068715
0.35201714718737503
0.32147385604937484
0.309413185404982
0.2715143254674387
0.2425370199544186
0.34536400962557323
0.3539379861326676
0.3245951236665649
0.33922799906420753
0.3044770985914054
0.3235662582983462
0.3504822635844873
0.3331175409731683
0.3238204534944689
0.3536369740095106
0.28294854688765997
0.34804976505868246
0.3140478526299714
0.2970296061457511
0.3185739741144516
0.30715663545533034
0.3826147337883107
0.32885107729262647
0.30561649428815235
0.3455031779721573
0.39688556313597056
0.37869038710714603
0.3099469503973467
0.36733815737179615
0.38271785779105333
0.3747562480536531
0.2637638859452112
0.3067525365152327
0.37441600455385027
0.2724371423653494
0.2675690601718604
0.2927472544704293
0.328349466848962
0.33545591048073936
0.28438072618113713
0.3737255243144148
0.3426805180287539
0.34303436714274904
0.3279015720852155
0.3427105823729133
0.3366461967557144
0.2326851117231773
0.3746570440646997
0.33763150142419684
0.301786361230604
0.2507629064066676
0.37734671973722356
0.334884971441296
0.20492089955146003
0.2437648887458486
0.3699642037700704
0.3336895022771692
0.27944372109535504
0.3359431230291739
0.2824285698045972
0.2893968148600243
0.337074327419619
0.36176286672329566
0.2963608712813831
0.32847700938449925
0.2584042491189982
0.34242224969677515
0.3303771183160399
0.2638044527666549
0.2827372232646602
0.3746446141572034
0.2762062703562614
0.2057913733884232
0.3734463468770192
0.31692478900815796
0.288892685103801
0.3729070561054069
0.3348810239137392
0.27037251391075956
0.3323281590738579
0.32756433258276696
0.3824932508600324
0.3527856173382156
0.34641058641205075
0.3218722020988773
0.3043593865489931
0.3575016535991868
0.2911276266190657
0.250348831979333
0.32398278502931555
0.3770667047569412
0.24515376032294112
0.3695697373709171
0.32892012599355486
0.36652983791085725
0.268925853132294
0.3406937186745587
0.34407980702101854
0.24150562056873914
0.3545756270914267
0.3365805184027708
0.3491062930380037
0.2699728089314598
0.3953129018194815
0.26082706646991216
0.3169440388125782
0.339222754259327
0.3398530194294716
0.3065358370131685
0.2765574634601553
0.3474015766420478
0.3521250759961065
0.3448932420172223
0.2926516555883274
0.35016056993240535
0.3376307829913853
0.3517394889894141
0.34388027273020466
0.2951154014869159
0.3735966645047896
0.3563184814914729
0.25108918850671696
0.37888685775630204
0.39478146589015306
0.36107288684792466
0.3726572557361892
0.330445844093817
0.32876538570100916
0.37781264802041553
0.26482100840722667
0.3979080083611104
0.3116335703951549
0.32057491002303123
0.2831145465162748
0.32665585043856354

==> anc/HeisenbergRFC_J0.3pi_L5p0.13.dat <==
0.35183689128028983
0.3646276312550885
0.33572692646743707
0.3327171956772338
0.4026402532409296
0.39470640543453683
0.24611855039799171
0.2694552246093098
0.32912993794352524
0.37727703584409744
0.35081510851415815
0.38669616203003876
0.4073107140588219
0.3424024972301134
0.3682791416823987
0.41085317871255694
0.3756641338660172
0.3845723909956255
0.2804906885867735
0.40101129534061636
0.3355328375519141
0.3509436781726236
0.39533727549113756
0.36831664039098655
0.3059680767311144
0.3883280736343643
0.37864409752561534
0.3425885590099118
0.2953964210740534
0.31494029761299336
0.3230036156213607
0.4028914220029642
0.4190877208863907
0.35004329046481414
0.40920271685036136
0.37719355878262667
0.27743241862327
0.39180137863381337
0.4071103932962873
0.36921656148664983
0.41087105151398257
0.4108225321850463
0.34897188424436154
0.3985786675086778
0.39160291653254087
0.39817035967043096
0.33141251689544227
0.3192443536195244
0.30584951219249623
0.4089113907373621
0.33127527048665795
0.32541978183421183
0.37879323818158356
0.24322006841870034
0.26000507230017517
0.30919391635930177
0.38545995431344876
0.40466152738578154
0.3819635099272162
0.29090951739130844
0.4095150547639421
0.30663074230501947
0.3703679403763588
0.405620989935474
0.3698646248129846
0.3486449026719254
0.3107342520106749
0.2668815216401182
0.3573040247890469
0.33104729956774476
0.3021757607782145
0.3259328083509239
0.3746498613929739
0.4054273907647682
0.31508895097122536
0.3114182336700391
0.3294416512631784
0.29420651256845476
0.27961458591780686
0.43064762591387123
0.4105517710217495
0.4054866159419189
0.40899515843158224
0.3797966064463066
0.3632659537590105
0.3505270890640078
0.3560081670610391
0.23767662496509034
0.3855287902521327
0.31945151326176396
0.38852530205754404
0.28810842154411903
0.36659088802556733
0.3728420101789091
0.36528047504404426
0.3402205869695746
0.38110749926208365
0.2125506280934645
0.38906894827629784
0.24721904025946073
0.2514502005528304
0.429361951863565
0.3909839026750407
0.4132081361135286
0.31767416439185553
0.3891053276615588
0.3247494112099703
0.37165872827863466
0.303545413318537
0.3935956226586045
0.23783202824758537
0.42442272518202795
0.32240593269480294
0.3861897034190213
0.2865180247002672
0.4065312527407593
0.259016548773345
0.4309495442535211
0.3300485179332399
0.3783618678428938
0.3066828538040098
0.369103159068275
0.4170000008975179
0.3711726799606455
0.3687910014291006
0.3923329063852395
0.3489970769463032
0.3786889110729924
0.36123517272056366
0.35085036815571075
0.4147897600959827
0.3209620422327256
0.3333290280349622
0.31778242056954525
0.3128955414689806
0.3991960226759029
0.36016220875955823
0.3506689597655764
0.3665634538479629
0.3888507090448321
0.3954347301278962
0.37750870590931285
0.35322672807546857
0.32070177391508037
0.33828829912300845
0.35802293562446214
0.4358210036059417
0.37698876628017347
0.359790869210097
0.2932664312733482
0.40691842430619835
0.36426140875206303
0.3990252400150549
0.3040753079715737
0.30577395385642125
0.3911420788331394
0.26282588762287273
0.24099793859860044
0.35512379409666056
0.2557686655729499
0.4058351699035658
0.3948796696391739
0.31893925641298754
0.2265052783158542
0.32809879273153847
0.4190308691002532
0.30647696564597826
0.27614684753101537
0.4186295689189164
0.3225026356022954
0.28702650914506406
0.32289508549412027
0.40732763363802493
0.35379026582015666
0.38064751580763867
0.34887902993394626
0.32469514982628506
0.31378154271602654
0.28966223229315496
0.2946242967590606
0.3303987686575222
0.3880013259706475
0.3049936349068342
0.37608125356329675
0.32715903757869935
0.312635134577696
0.37008732716527304
0.42430751208906997
0.314336882143894
0.37303844912937417
0.3998238634952228
0.3867332755336722
0.38176465429791595
0.38740665911320676
0.3890879976497011
0.2635568629893606
0.34658414482141975
0.32186252215452965
0.34752608094662707
0.2819597028742099
0.3599370440565925
0.3202578818602636
0.3542303443886758
0.26901127100289846
0.364991094538244
0.3326855403685451
0.39954604111833714
0.3436920885825491
0.3981941144953384
0.3658780830914032
0.3152413529688305
0.33163712941313844
0.41557115151072493
0.3797962613447817
0.4037684722187228
0.41235348461761995
0.3142301268732675
0.37323806025954154
0.32074444892437487
0.30353417287417866
0.38718869603725053
0.4021132684292132
0.35087413211119145
0.3463561512248074
0.3569575703756839
0.31876679069385133
0.32980390961394807
0.36470334146393857
0.35972244780725593
0.3829638001399055
0.34320218706864986
0.35702902518804047
0.4036675476280626
0.31442498816922776
0.2575398210812795
0.3773196332515765
0.3344758254948369
0.38906294951748616
0.31181651078368344
0.3133850557810601
0.29903169475206975
0.38536779314275477
0.3213172682524827
0.2618627180958505
0.30558503038114143
0.34131277792482595
0.3852465196009299
0.3592720443359365
0.33546585570943527
0.3966639883449191
0.3684763913674152
0.3515927969050776
0.28660349020185016
0.3442186147541607
0.3466764305544266
0.41472105194596454
0.39352336379554453
0.41105076346061836
0.34977312096801694
0.41297613918643844
0.34893600071819536
0.32276741870651976
0.347025991582828
0.2788321251945387
0.32642790074156164
0.3481352786677057
0.28438312248979186
0.4122681890671168
0.3864360604235483
0.30286757099074596
0.2586842840735606
0.38597696118748925
0.37623648969919304
0.33061339917191046
0.30293644602299474
0.35256512484297353
0.3848115677732455
0.3264222705070231
0.294324596932331
0.3344526526921749
0.3181942145306677
0.3304813849063967
0.4060664502547635
0.3575981219658759
0.30574472069656483
0.3093163880527177
0.38796555733954
0.22429201882983715
0.4364049979347394
0.37695296137247924
0.40210318418461444
0.33441705152884726
0.26060960665940436
0.42865545148770007
0.26379298932611706
0.3074547306026305
0.3317386709798791
0.31025908050047424
0.37741514717670527
0.33447861900413733
0.39784352856389327
0.3076813444107264
0.32587883949908314
0.36549345019328144
0.33294730022222463
0.31776925232930703
0.3514351825871456
0.3373766256141851
0.3405629241713808
0.28868159078046113
0.43575432970630806
0.3589867193853625
0.3374930065641623
0.3780100757780208
0.33559787084360987
0.3958374452370321
0.3745502872880498
0.34417025805461754
0.37069359699739257
0.3254119484947107
0.31985209810023085
0.39618913494702734
0.33591734521304645
0.289451210986267
0.36435814261384286
0.35987874363355254
0.3076263762468158
0.4154201732229643
0.3730418919347931
0.2915569452472449
0.3433050394801201
0.3270768485356327
0.3809592878277384
0.312687691390862
0.39535146500185653
0.3664947183061405
0.2718859227127119
0.3367821377383642
0.3613663990298172
0.3230123330198925
0.37039219500209
0.41759688586849647
0.40207825176999445
0.3987634194171376
0.40831850891908567
0.31019747720608754
0.25334462328028223
0.3500514484342896
0.28583849948012396
0.34315543062465687
0.24505035387189364
0.33855134555958805
0.36436613474875484
0.39001696252452633
0.31003014018496516
0.28834531111568734
0.29192428558497796
0.3829033515556364
0.3248973814465361
0.24505065258680606
0.35168824490261225
0.34561605245453647
0.2607325578238237
0.39259579489246216
0.3814635589472962
0.3553530269529089
0.34047917449208187
0.3904574452281856
0.3229233526019757
0.38865133639738114
0.3424243376674307
0.33946445017099086
0.39400945328966785
0.25708980319264385
0.32899866013058443
0.22519918115952794
0.26309633431153884
0.24341911447664488
0.3801476269283012
0.3948331077518826
0.3393778956585114
0.342123125513096
0.3638770909922546
0.31778337055434597
0.3152334759846257
0.41286862593545726
0.3002431801975153
0.3761449599263884
0.3304312060504927
0.4148847691140081
0.3603479747290376
0.4193115803588185
0.31846851951543215
0.29077051424651545
0.37207621138842073
0.35642559684130526
0.2798603274163276
0.2454102772425136
0.3908581444273315
0.3457165834042879
0.2960469285614629
0.34431838530994546
0.3959607784614931
0.4031297480822575
0.3871780862479874
0.41790104385076393
0.3505129951506258
0.3154193988964458
0.29270649911691493
0.2742161097922706
0.3596923531545749
0.40572859227145075
0.33164907580154984
0.3180549181082442
0.3097276538557611
0.36019093701647237
0.38937574383333207
0.42240493319288513
0.3662594580508462
0.4020911970252399
0.36849652337106104
0.34494930401303125
0.39129772689175363
0.38428745209979137
0.3481479720719097
0.3800904969862844
0.43142910478361235
0.3147544117589489
0.3445499346058564
0.3589410628911798
0.27618252217774614
0.4110921329793203
0.2987554307520957
0.27631493119014566
0.34247380182543763
0.41190908000662446
0.3459976512368271
0.26027821350681557
0.3734845426093111
0.32270575579763044
0.376101612983033
0.3758059884666958
0.42256155384585153
0.396077209213612
0.40917979500654283
0.39197681422876796
0.38199291267807867
0.3376017242968423
0.3634336294621146
0.418186436796828
0.34424428102984467
0.3863461803784581
0.40394132512589465
0.34965531659970545
0.29712069814272
0.369315742541238
0.32947273262592264
0.4206770288108771
0.40161985909973597
0.40195112110409253
0.3209896047256546
0.3473784619005223
0.24236541028235253
0.3500509232689163
0.3110369957858401
0.3259642830271512
0.409787754871321
0.249648329845209
0.40166612721364625
0.4006725272815592
0.27919152058762753
0.34112096350351623
0.40911628334627015
0.4093240877823108
0.39779878580017786
0.35575577920639784
0.3979836499649454
0.27622210155792426
0.414836789698859
0.33120275564354756
0.28015039658308244
0.3455450982714294
0.41764469344696586
0.2638337500226985
0.37868463509021916
0.37468003284037116
0.42610278249092687
0.4076624967738984
0.35879694951487084
0.28152766968328274
0.3835545097798368
0.4100128825373846
0.3739421595722324
0.39724712309887367
0.31919499335290247
0.2563271956838441
0.3196207796045925
0.4135110105523283
0.4331299089815828
0.3617335984478777
0.40009976091773924
0.3819136891310607
0.3842220950211564
0.3978953142005571
0.30807574056477915
0.3115708695982226
0.4151873086258216
0.35125050403973906
0.2992984079360003
0.3897917583639766
0.3763887992285771
0.30861024384477564
0.3702400440784395
0.3956229169096246
0.3540788812421426
0.3810041830529394
0.28051696878630505
0.3299036854461508
0.36299927442582647
0.41306356878163636
0.3172685507692561
0.3239198656364362
0.24814608819548417
0.2870220383635889
0.39362396472970773
0.41736936077021924
0.3901841154175641
0.33911918709490096
0.3549436492239566
0.41835334844247796
0.27352339888020477
0.3938659831525997
0.3562553451395597
0.3694469740837395
0.34395402434030414
0.40287953096638146
0.3007960232238899
0.345734658742214
0.31610953740214787
0.3818463333681541
0.4019668597212119
0.35466723909058134
0.3851942143750614
0.3980576251079092
0.30351809709576993
0.4157717546437335
0.3138773206300406
0.2818033348942007
0.3961956385045297
0.3555149231623702
0.3438050336622685
0.37451208607190656
0.35578612190503883
0.33366312408734833
0.32357129643237836
0.32446690437018544
0.4154426336957449
0.40454015046242753
0.34058086831725787
0.3535601727461863
0.3565378235081224
0.3685194034639698
0.37380825850505317
0.4112887706025505
0.3917196157680869
0.3959231457619062
0.3942535177777192
0.34050005996031485
0.34773421343140426
0.353361893930636
0.25021130824408183
0.40976321435927515
0.3101831296531054
0.37213457809734407
0.3139901839492087
0.39877029947019077
0.33522415883132844
0.3691669523215752
0.3573778054714436
0.26386806614526215
0.30386468582528275
0.3304777373376171
0.34067614548201414
0.4030280545987316
0.3022652329901766
0.2861618160787201
0.28319003550210087
0.39772862621402183
0.2800228603929748
0.3467041376084923
0.2937219494305221
0.39285667479869835
0.26612808116687886
0.3200810162610787
0.34468018225060076
0.33951932944496505
0.2195362921324751
0.4216623855768106
0.32017291756601357
0.27852503341655094
0.22424843504165448
0.3530614475903243
0.33374582352006477
0.37872125014057983
0.31305982434555063
0.3722084209726928
0.3541105571642851
0.42770633481910075
0.32831341051975205
0.3182970933971898
0.3336052220044107
0.361542794022636
0.26650577497674344
0.37261502569540544
0.27714167674437
0.40544866259147194
0.40716810782353635
0.3486215705323458
0.24866847768178485
0.4112874915055718
0.22654715925873578
0.36873751452365017
0.28523341145196357
0.41700701701849013
0.3182395799759579
0.3156610118685017
0.33046255115905904
0.3980897206541212
0.3436149847264577
0.4260474292019707
0.3544283834532769
0.39436723117428735
0.3627736310802168
0.4106221441895393
0.39104075167564367
0.4204903912859457
0.3201319630904879
0.3681354973141538
0.34462252972359136
0.3725539878344547
0.35055841177145775
0.34022787773994695
0.367616511752165
0.3978607647616865
0.3440662846183864
0.3505730634799893
0.34264693180471306
0.29831472140979587
0.33012525885167765
0.26213138519308216
0.3994232642724017
0.3409484562023093
0.3771621585467717
0.3917734846381979
0.2837660104970617
0.2728571354727125
0.25225627490946734
0.33263168683024147
0.21340935707091474
0.3231103517956244
0.3640488153543866
0.38239598975341194
0.26471512773393613
0.35204991047983414
0.3770370153876383
0.32820255206247123
0.2378906504803914
0.43811914381722356
0.3362784106840802
0.38168736087825594
0.3490423802843266
0.26938115765525594
0.36752240460231306
0.3709840225685914
0.269532793427702
0.3697018370173133
0.41057230196064715
0.3975848501784276
0.35987009561828914
0.3021531017907371
0.34627507395170426
0.41409147230879706
0.3944296161487017
0.39721042613554725
0.3536347102004632
0.31392917668880566
0.38725783539578074
0.3244773866423032
0.35798402410901026
0.358227395939472
0.30187274995295194
0.35777107436255323
0.21259700873745432
0.3475974125150994
0.3284105363982056
0.3925489987504565
0.281641892979548
0.4137482397899725
0.27329664824997435
0.38417003728002197
0.33140228243471415
0.32355640253375384
0.30591190935210344
0.3325958374755951
0.364753224456975
0.363380152257285
0.3944790882415267
0.39782260920597734
0.33884505296808504
0.29797659264626614
0.35822989807915107
0.36506184250468765
0.2965572604606629
0.32546589913283863
0.37897726344948685
0.32211831682816017
0.3176445572419121
0.36473789263147194
0.2961916853153752
0.37161289356664484
0.3072165986656929
0.35080404460091624
0.3368398299026983
0.4275559804985783
0.3902388449516026
0.3258782138277038
0.3972997218858781
0.30128080571361143
0.36899589680658645
0.35301540412794374
0.3610211956501609
0.406567779579744
0.4096451133984604
0.23923449337116692
0.32107954334911615
0.40157616198038965
0.36792463476022264
0.37234318776650677
0.3511553887925103
0.2697891384299459
0.40546139262426467
0.3585382998694442
0.3275583141828711
0.3975381207692342
0.37605318151817796
0.2935559204291758
0.3576437962577715
0.37107495969238635
0.4138561358801774
0.405668224954118
0.4101294271429686
0.3867028216857337
0.328777263486364
0.40366355758356887
0.3651151124194308
0.3856693681151773
0.3452171398841359
0.4014871034855969
0.34324796588168444
0.29019609330241386
0.4001021638126566
0.3839385555893714
0.30908358097766014
0.3708598020675341
0.41019002155841916
0.3365803224328235
0.43007270146310883
0.40598120992446785
0.37429205236988167
0.28767365838872366
0.3475771626935916
0.38909677788301705
0.27685942343118347
0.3345084096538186
0.33472215083413825
0.3759760244186241
0.2507454899966435
0.3731359803047231
0.4039244086572873
0.27308968218954055
0.33821259694778605
0.35606750049329333
0.3834625472229906
0.35703078610930294
0.38590325825607613
0.2676670576010373
0.28640749750261596
0.4021755870736016
0.3516883802875842
0.39058862461205307
0.36608830198769193
0.3001095781064473
0.3967839188071917
0.2934844279090187
0.3156259999172331
0.34432279030061014
0.3918214025722664
0.3056997155305274
0.3787143659234731
0.33654333091418165
0.3835514680197467
0.3346206808942125
0.2959608234807337
0.33021522596398156
0.4107278199241364
0.263235162835627
0.3982551496278683
0.3901470442125605
0.3565952836343998
0.3750698068938906
0.40887712139017157
0.34691569882352136
0.3740850829127286
0.3180731952671373
0.3287613297010502
0.39784736232494977
0.3221476936770416
0.2775594326500983
0.33933107569919135
0.38913466915394207
0.36417375210130243
0.39974343160669684
0.4068200763330051
0.30159603283680464
0.39568985010681446
0.4090275010164675
0.36650827490379156
0.342991685518926
0.39614295811199013
0.3778050149575801
0.3417718019802505
0.40145800763062356
0.31982021140525135
0.296333081642498
0.3039115364361472
0.33009372232030443
0.3814029690503226
0.3201572989069949
0.35868346535126755
0.298470064229568
0.304622137199089
0.37193107410017273
0.4147735991867836
0.28757474603922983
0.28604141958075374
0.3395823593126593
0.320773408378178
0.32641101225553815
0.40130491782479927
0.35182939085470677
0.30527453260838977
0.3819985660557402
0.4050416183250228
0.3986656176158141
0.36460113370366565
0.317181255761429
0.28543683843409307
0.38155304276238117
0.3717316633029331
0.38176072762238616
0.2586811020192979
0.41187052922976036
0.4082175680935579
0.3511835699096328
0.3158377299060135
0.3410678908614026
0.22519463386392535
0.37328533312552953
0.3473278915547582
0.26005698788049175
0.3546330044050888
0.31003894768468976
0.35589954085288483
0.42510303687071604
0.36536528695765136
0.3162792661634352
0.3972652319457652
0.4046276816561251
0.31321163922794665
0.302957626857221
0.29458695086638975
0.3462068904210566
0.349015113518207
0.35993232353466076
0.36268666800584043
0.2682268796637866
0.33812522142766455
0.3855654919408262
0.2908651024743053
0.359975650918761
0.2672981754452798
0.3216628466326618
0.34199657692671753
0.3214607130492744
0.30051838678412307
0.275262033014038
0.3916162802812693
0.3152652503357793
0.33180392955968896
0.3526517209868055
0.39037557260416617
0.42816689372865563
0.3287316848804274
0.38571894668023454
0.42226694584015084
0.35990062431680087
0.3717655044224927
0.2911497162577381
0.38320999073668627
0.30009098250808913
0.3456100079495496
0.40818835604045683
0.4036169376289146
0.27866685260440843
0.3871668664371539
0.3713912734567499
0.31501706389990275
0.36967507372967745
0.3488498660894879
0.36341249847319457
0.4071165857612861
0.3006326396750316
0.3077734712215553
0.4032108267737034
0.26371579985509597
0.2861060536698887
0.41352629090152665
0.30877397050229893
0.411463368522038
0.25776440771755976
0.3362925095149326
0.351203758237238
0.2717577949321699
0.33344323647596164
0.3494698071972741
0.3898507605231946
0.37300133338998553
0.3972209068058034
0.31870384878737906
0.28662175876487694
0.2980845799952971
0.3725323652918004
0.43047970229190347
0.40554043783304866
0.34298097956246193
0.35725892830167644
0.3053263033216461
0.42038546010713607
0.31440645738590656
0.26753816296269595
0.19984826108389106
0.33012835477932884
0.3068957604697226
0.28895937272277167
0.37166120101356453
0.33067797228177587
0.41041484674187456
0.4062605289156259
0.28438940989432426
0.33642514660280937
0.3628948991962899
0.40303757664919726
0.3902428033457524
0.44022700539754983
0.2504398222968759
0.26763962718502776
0.31027465423697326
0.30421998027488306
0.38526737469096534
0.3932483113811749
0.35038934309221165
0.3866553775131403
0.2918851789289607
0.3240467743042625
0.4324201779032664
0.31980630133807536
0.36161357762505436
0.42777926505255587
0.2824855635939433
0.3721053474424893
0.3896569809338602
0.22783330008026725
0.39689991534416613
0.3628317218405111
0.3456200404824688
0.3837848365179689
0.39922157117826024
0.3506080925427901
0.4177463952409606
0.40610547998948715
0.38502885834186423
0.3822152537946644
0.4144476274124301
0.2297434058050196
0.22528064625411315
0.2772008046673843
0.39561939772304416
0.37639753825717726
0.26329572964027365
0.2802549223615032
0.40129332962966036
0.3535313307036567
0.3425736360837208
0.40018471936301653
0.3873734532090704
0.40909883268604574
0.4030989953933879
0.3827728446397538
0.40015361451370274
0.3662251747203017
0.3692512766425989
0.416880939332938
0.3268248532733942
0.31706678287232026
0.403438251872919
0.3880999301013976
0.33768370928066604
0.4228073914987143
0.36158910522136567
0.3207543945305092
0.3547812763445726
0.3811684765260398
0.3167912709456428
0.34974632661067784
0.33082125913928995
0.3768200880241954
0.3102794354524272
0.40313595415876985
0.3671667342277056
0.35143312319678055
0.39948055568423796
0.4023463277331917
0.3372771334555711
0.35601721316519713
0.3471571127439622
0.26352863099596124
0.39242251758441704
0.25696825824366426
0.35237226721877946
0.32190830821043603
0.31796742530766015
0.3761584160513272
0.4060317955166285
0.2812966729720578
0.2656805139542486
0.4284709629621742
0.3631214001534778
0.4119510186354145
0.4211378414310415
0.3615617309165135
0.3541176879844163
0.3940508832908252
0.32645438565421214
0.3915845695064318
0.3253363512284912
0.30877636677491377
0.2850967064718712
0.3312893626930221
0.32376236363023236
0.34970341039284586
0.41790547684626245
0.33231445204543836
0.4087018016126736
0.3529078485095919
0.2683751658402204
0.27252326559380574
0.31725312343106804
0.36034171867787257
0.34835983851068725
0.3655668624478912
0.370229525901236
0.35415509901077824
0.38018565829433737
0.36247348629175735
0.4027410951974306
0.2590161411942997
0.278908513064199
0.3540838933985007
0.34381337064554857
0.3602357892305875
0.3385355260417964
0.35776587380264574
0.31509844182316116
0.3523743182880986
0.3121715720480656
0.37849947811498347
0.3806167813686272
0.287115715079391
0.3404953330852291
0.3561325552029028
0.3931841538741412
0.35198718944502566
0.38440195300095514
0.37697958841063367
0.3176947356626357
0.3675976483121475
0.2593475992725159
0.34773137361669376
0.382371865669376
0.3182800310521432
0.3161638794943995
0.29253739808872126
0.2580057671992759
0.2860598489910061
0.2956378841560619
0.3855637477905676
0.34182947490367716
0.35048291445439705
0.32814619138392
0.28104893330335357
0.32853829646697447
0.36347621783125406
0.20340170008936967
0.3853293406660898
0.24070961146662193
0.36072879034824723
0.27944807116165
0.38998596014845105
0.3534866522530389
0.31563420525649605
0.3025550090210691
0.34817553913550525
0.24985090989268094
0.3957339288950762
0.4090756696244505
0.3478080080002608
0.39222363834416235
0.28704317891718156
0.31138309774497785
0.29674846530686677
0.38183183223639694
0.3771949190223024
0.3860094244436713
0.31964889476803976
0.3630072921397566
0.3417414408629251
0.2152618552531856
0.332985007520998
0.4078249772163771
0.3007591767763073
0.3938157610742154
0.3171006274699183
0.30837140492185133
0.37505515112937715
0.41811175889534136
0.3540862923551614
0.2632911463366646
0.22980994752820416
0.3541255647081711
0.3503220520058922
0.39121967363106186
0.3898873832307588
0.3638442454345069
0.3596328595858871
0.36762947517953115
0.2929721319769527
0.3430697972959977
0.3651815813173102
0.3860817589903749
0.3599976995045103
0.30906486467142796
0.3575805439479297
0.3898474291070325
0.3795225242643815
0.3609069829215432
0.3363822520427245
0.34874705146654694
0.3278917114526229
0.3776946863575103
0.37517096580554193
0.38619751937102575
0.38049629674141583
0.36627830141701767
0.42949327334670984
0.3424323366668601
0.3985525841220147
0.2820408021761999
0.22852209206070165
0.30315474475993665
0.3600798876864072
0.4266491344464698
0.2693666658116385
0.3440220797826725
0.3763316287842957
0.29087332100127633
0.3244338724680069
0.2934905309013933
0.41247281039896094
0.3554063927835564
0.3912212089932971
0.4154270672559899
0.3967499056266748
0.25555700839089496
0.4215926314299857
0.3206552609500463
0.36373874378251286
0.35436177679675346
0.35321020032134737
0.3692832384140919
0.35803684877666186
0.3694193989022054
0.3293717152424324
0.3969245883885915
0.2995373593114284
0.3197039146527763
0.40249353778720803
0.25436602429625976
0.4170655725312619
0.4225342273710735
0.23877287837979208
0.38773839128476606
0.42207343460310764
0.36320334167901186
0.3836540534577842
0.26704933667401004
0.4255078741160306
0.39446534598680966
0.30754889048649603
0.32546095939722547
0.3322300577903968
0.3421729858771597
0.4200333783952221
0.40683509462892226
0.3953528154601402
0.341936435441063
0.3716773570849826
0.42580670283512423
0.327446627387148
0.3943799763708799
0.36881834966277693
0.3642045208811722
0.38825725518451365
0.40224543000676777
0.22366769895487973
0.40866848436593955
0.3274976529627817
0.334647820799382
0.40467895758570577
0.40542060397355845
0.4051948899642323
0.3425922656321796
0.3535873921327589
0.38070029172079944
0.36078941034639844
0.2688252713365798
0.25856750918724114
0.3902925606618958
0.3851548468422059
0.2474848659696053
0.3480743903004844
0.3955874176240482
0.32457992142162323
0.40553755737160874
0.4118056599925129
0.25713290275449247
0.3233468697070429
0.3343379007655563
0.3584564914785102
0.3034936500824058
0.3534204908976446
0.38665976396551077
0.313049768618488
0.36112890381947554
0.32121426211984777
0.2655366081210562
0.3945237108239527
0.29291156712594485
0.2843255739061839
0.33427101747153715
0.3716450386363673
0.34430329220122075
0.3939187440901969
0.3155182970599579
0.3385944989099321
0.41797076234895825
0.3583216111063795
0.3366139025191588
0.36172882669849843
0.3481440893564935
0.32557698258701484
0.3559080457022036
0.3721154823389786
0.3609464408383421
0.4042120259585404
0.34839249887567186
0.36534560472028527
0.3797185169059625
0.3071307919376063
0.4144450291192391
0.3904404823275464
0.24893812058302178
0.3699354797377584
0.39612798945090716
0.3655584141704987
0.3508017259231503
0.34786469434490486
0.34247203611138194
0.21498231498979545
0.3298683685586447
0.379414850491173
0.29442787680552246
0.34297132813423215
0.2785641044945433
0.30398754635114317
0.3600088963410682
0.3602338792068309
0.32553462348843737
0.2763696415847767
0.3824604802920703
0.3345907621077482
0.2738226121795834
0.3291964890016925
0.3778693586128534
0.2911535710911598
0.38145939369201864
0.4159844052946917
0.30317482206691804
0.43035348984806043
0.2868979690365167
0.2992693357448948
0.3082590231052558
0.41734233700781137
0.2863414731953767
0.36482428347883383
0.4189386729792741
0.4367071237734209
0.4072989667497466
0.33868086978808043
0.40967615931598994
0.376799753296464
0.366417128553167
0.27522142324669585
0.29995626338905557
0.3775699624662202
0.2678638854238227
0.3708696362900849
0.2794174460737342
0.32387438957642023
0.3864033248758606
0.3441483853519081
0.4180968035913856
0.35676020440782275
0.30845875767125547
0.2935547040521339
0.3569739774612466
0.3213154216430147
0.3769429632060131
0.32354385032289734
0.36233865664763293
0.3974837553723907
0.36576068595036876
0.3356971803337593
0.35363909397895843
0.33162164363134
0.31320134155489054
0.24591296973417154
0.3231856972044971
0.3757552734706427
0.3863149054441871
0.4098389754655292
0.29469458467328963
0.29223043980146646
0.40925975662457853
0.3972996768667567
0.37003255727904333
0.36688180941577136
0.3774003840128192
0.24740689781109243
0.3131824006949824
0.35884936577942583
0.4074507216700846
0.3890471982962744
0.38825594862095497
0.3195224109270635
0.37210986019412234
0.4063615970574441
0.40090950739197667
0.3671089885818401
0.3440487672165383
0.301542577590171
0.3619821728501247
0.34392608319555085
0.40273371396465835
0.1995497583962398
0.40093293746191433
0.3469532837053098
0.35603528769539394
0.38234869093461343
0.37360842979511183
0.2811155772685705
0.388709439078551
0.32468297549511715
0.37697469996792504
0.382363552399078
0.33392417152568926
0.3927620718689328
0.3035933268766166
0.3142549288134452
0.3507171981005034
0.38900447036719693
0.3197133523720807
0.33149481982285983
0.3547218874591639
0.3948201234133441
0.3965607077401819
0.29173988610607543
0.3272799946648464
0.44048741181699247
0.3602540318741617
0.33190969772590273
0.3505806838808911
0.42093804143853875
0.4123252060793344
0.4145053780801728
0.37607301201571797
0.36297086292775704
0.3368195239743229
0.26972519050733573
0.2602914142794419
0.38905303195695895
0.3304685780532006
0.32146036421068286
0.31914627298731296
0.40231732341895526
0.40799742055966065
0.3066704757134068
0.4151732663611767
0.39426806319425484
0.3155168551010109
0.25116005287665927
0.3105861927127514
0.3217376370142353
0.3680856163508461
0.40171371392987876
0.34198307729829935
0.3919735359780223
0.2941844671518552
0.2989701458220233
0.3490286281045388
0.374028227381378
0.2816625837831221
0.3658713622583855
0.27638543616296
0.35626427004029854
0.382727147093966
0.40473980933383613
0.3293139786826742
0.3797122597952648
0.3702057057075465
0.36584089163031935
0.3143109808700593
0.26016822483767865
0.3122205253154203
0.40215149511315523
0.346535594150477
0.3589101987509938
0.3081779810324923
0.3196257557611585
0.3487537987562966
0.28508435524719333
0.3659739122795487
0.303996345535408
0.3089141381916398
0.3788952550583793
0.3646422064094125
0.3136284374999865
0.3966727221121581
0.28830390922547644
0.27267952336938034
0.32394333973579975
0.3446337486599416
0.2913847186981064
0.3811129108639713
0.2936157252099159
0.40243708500565556
0.40452158715390313
0.3521867037513217
0.3118371596677274
0.35144132929002225
0.30038284903499696
0.3223833051705137
0.30161904076214163
0.3461424966615126
0.40170593671395205
0.3144041217725405
0.3364528179106309
0.32637593147462785
0.41299822309081524
0.36965014615701347
0.3762485032239569
0.39378691396378895
0.35769175997863895
0.4203616919783349
0.41039212065175285
0.41410412770534955
0.2983712426100348
0.3466412118372944
0.38712432766278904
0.3708675585825495
0.39723309610373275
0.3877145985377157
0.27817102517492853
0.227780197268485
0.3763511179718704
0.3021667685453857
0.31553209816010275
0.29828327066888044
0.36691466471969075
0.2824511040510485
0.3128201676448439
0.3725907072472994
0.3425636932103552
0.4303450633905155
0.28889108022315124
0.36562702549812154
0.28510986818708567
0.22065756862159316
0.38609752319125634
0.2505727699204219
0.40307604617670467
0.3432238863004775
0.321876546240149
0.30587414033181076
0.3265537019346176
0.40797585391774494
0.4288820538209855
0.318533948411843
0.3253185500371275
0.41645658782515166
0.28716775606738026
0.35462245759190686
0.4184359353670687
0.27221699351677975
0.35850093582810727
0.3649846511654799
0.2800130252261864
0.2916796713119927
0.37882897504562424
0.3308481585013421
0.3228564622249276
0.42073845270666876
0.32884460869035514
0.3683720452503454
0.3196894167650181
0.3661338692496094
0.344847741613275
0.32858451170604025
0.2062939075469757
0.39077156819621567
0.3010466320709318
0.37971938937673183
0.39095759532761304
0.2669174671965741
0.4131865618715469
0.3926849736395082
0.31964192233061245
0.346624141090398
0.2951537290603404
0.3106761256760728
0.4208536381477774
0.2630381047373224
0.3140763751823164
0.3650559055114994
0.27905670947640643
0.3291120744912367
0.4001236240725565
0.4014918511188164
0.25863292103759855
0.3158595520539655
0.4104805208375186
0.40172157111091483
0.3539459073615809
0.3295538095696271
0.33373082035665
0.3865635369988031
0.3931666404753264
0.3948147896185753
0.3473021710750776
0.3252574147908485
0.3559125405107713
0.38239101264979836
0.24977496817635456
0.22318803996262163
0.35658671554505844
0.24364210120452695
0.40341784451178725
0.38052115080306487
0.3352682536364878
0.3686627234383017
0.3941690862045608
0.38084223164039266
0.31017434168838637
0.43321745609392515
0.2646895219882367
0.41030154693627835
0.4174553878981529
0.3382020111086762
0.35602925687531717
0.3516240911659955
0.2600225394776342
0.3117950270398298
0.3550686365804192
0.28009229287483256
0.35878554072383634
0.41898047048984854
0.3344641856861817
0.35245114024396357
0.36596432634635484
0.3569315297168513
0.37790407529423414
0.3718526620070907
0.3447454804085005
0.34865321718529185
0.2439365793694394
0.3224697810482615
0.38250913045838864
0.24325247453005047
0.32932142850499907
0.3940206834197468
0.3438282502158568
0.4064289328927354
0.34949609948096855
0.29144532484912206
0.39015914895474774
0.36081830231348305
0.4169991301363776
0.3879898373402423
0.2575231014435918
0.35683078099228477
0.38648563787712753
0.41056825107341405
0.40487810628715615
0.34776030966923954
0.330242317393372
0.37977397106395666
0.34065411705966964
0.3910655573226789
0.3902122715893312
0.21622572533614892
0.35788433823523935
0.37414482895013246
0.27327816860552057
0.3215613505894574
0.39945821042967067
0.3841449406867977
0.4280294765780734
0.2739454403999933
0.3237234260764652
0.4095592056180197
0.396886107434304
0.30602434106776194
0.3630352437250927
0.34718373277547226
0.3763639782668104
0.373219496403636
0.31988819072981284
0.23473390130980595
0.3654778464838193
0.3475136802917101
0.2607417823790833
0.3324953526547247
0.3084059720003284
0.3227625298404437
0.37397282468253995
0.3356575765915452
0.41042258095394646
0.37536048566434016
0.3781881968226315
0.3385129906069323

==> anc/HeisenbergRFC_J0.3pi_L5p0.14.dat <==
0.2452048883240024
0.33249894447077516
0.3406976007949385
0.3078478588922029
0.35976357326138564
0.3179182941206171
0.3881424364050464
0.38417616184302117
0.3482691099760126
0.3950900162273629
0.437370468024951
0.2782892540246048
0.3265537000257085
0.4632895552657814
0.2933840586147627
0.4095807976375474
0.41592866532808037
0.3571123435495485
0.44319010395005676
0.2747736095148687
0.4427071030750656
0.35156868053621093
0.36789829630433224
0.3926870176727826
0.2886781296493102
0.41286085320633886
0.435634573961733
0.21365973247524742
0.431142781820731
0.31685439315822
0.39490163377203485
0.45142335844613934
0.4218199839912773
0.4399344469326949
0.3474051990184179
0.43377487558705435
0.37021800840406377
0.3579822848477455
0.4410929834930922
0.33672734916405606
0.3252768712311924
0.2861767976512187
0.24873522464479478
0.4513665267016372
0.40433362219814384
0.37241719912698024
0.4109430029364677
0.4207878902372536
0.3222655609993242
0.3332036802345554
0.4161273118142727
0.3771044828682574
0.3224562752136208
0.4109910705562941
0.38938089147742694
0.3668562115206747
0.3487184764269673
0.4266256343144584
0.2896777500863227
0.4153916930628383
0.29200880913975064
0.37108621449134843
0.38169444513694517
0.3226338304900419
0.3838638373217046
0.27745125669563186
0.37343994017873666
0.4048511067937391
0.3727342589713457
0.4264216781625028
0.3547978578901286
0.4214806566423572
0.38130552867193795
0.4260360256210867
0.2931701829325889
0.32547227663868245
0.417181320776316
0.3956036950531785
0.35872703273174517
0.4312536513294869
0.36052424623622864
0.2886538861004754
0.4129257950693807
0.2562209583422769
0.41974315790404143
0.31051063002235213
0.3946961540943621
0.4591409325580133
0.3258744816355983
0.42814165057482345
0.422991091476005
0.34081605598174164
0.41225802856030486
0.3491181084368528
0.3472187913672555
0.32087239358833947
0.35250226154682174
0.4400275940516185
0.30586310443309495
0.39598773963279543
0.3883441091850801
0.22804611629922183
0.3966052789769115
0.3026759066994452
0.3159528772202305
0.33903184799025726
0.36877519608988124
0.39747366150256047
0.39941496411257976
0.3025187692191432
0.4049277164371461
0.4279297592538655
0.28893648796245863
0.4525879125290841
0.3835566892675683
0.31338615966780226
0.44493985154566557
0.33949479583149433
0.3868600190659458
0.40462253792281355
0.36653779000235315
0.3442322726500546
0.40738796902834223
0.3788148122489482
0.3900684622088246
0.404695622572267
0.4611450188295829
0.34497415875640486
0.40977853544081777
0.3279029338955761
0.430616797974409
0.3694356895349333
0.4295807909072677
0.39479043193445856
0.39361438421137385
0.3835357320284985
0.40797234686650136
0.28786750343041617
0.3762989542265668
0.302670058170526
0.28608317433385005
0.3357953082291953
0.2966120521500165
0.23926548012336435
0.25132149081500077
0.44034191859317023
0.4228871731246937
0.4280973418010136
0.39788031499549686
0.4130904471595133
0.44998360969592577
0.4408131997838463
0.3789871778591263
0.4061929632617016
0.4191598807963506
0.426274705747395
0.44615816600144576
0.34484925870541444
0.3903624719630496
0.3896286374332379
0.41147704893701115
0.2671075218898577
0.37593987683116425
0.4319496671597464
0.379650245131243
0.42347744993625924
0.4397810525897203
0.46217977006822736
0.4323280174928201
0.2699954898523827
0.372360743337545
0.36230236395513415
0.31678367730278245
0.4015577447582974
0.4090197828827203
0.387523481902971
0.4485667303919675
0.391644469304438
0.3813675319198612
0.37861271467866053
0.37118904948523823
0.34665118792754024
0.45416566346922804
0.4097743453696745
0.38403367206570493
0.2495274021285171
0.3902926522958067
0.3015984855785795
0.47158736680808844
0.32951671303203917
0.4388267708027607
0.3936020927000771
0.4409395688111509
0.41759556755364136
0.42030129856525006
0.35823624534687276
0.26782647883332555
0.44233168325914574
0.33003822418701967
0.3395245789542186
0.40659766859954727
0.3445204352627324
0.280962361130443
0.4379124811823908
0.4091313540912388
0.45792525518903965
0.3209771226326942
0.275906138851587
0.3778821861955995
0.31335572460835787
0.4391910103538939
0.41615482144747484
0.32882737224594355
0.31474354092755275
0.32321005461968266
0.4239900390222075
0.323480590254431
0.3106064172187149
0.3796594282569532
0.26107634066276453
0.4034842447972109
0.42010028085517315
0.3948397263920816
0.4129925416959318
0.32855991236294857
0.3806693990468562
0.3757641773067814
0.4264845276502606
0.2999317864017219
0.337208532347427
0.387829369264021
0.4123324594694879
0.4158346146452534
0.37457040174575
0.44223051842915084
0.4492842079422971
0.2877842237096859
0.31866571270501265
0.3028078197728214
0.3302360549149639
0.4514501785653368
0.3383195219411343
0.44527559967925123
0.3272295017525174
0.419600574898126
0.4498822754667546
0.42392595829147195
0.35876248404956945
0.4280199382654455
0.37697656884391173
0.41111262755702205
0.3206936792383728
0.33707831902490526
0.3684986313132644
0.37089872863706874
0.38540535392571745
0.4591323285696099
0.38090530795278327
0.34006825570995797
0.37839061821878023
0.447914303505394
0.3855657962526201
0.33980816308631373
0.401893387568377
0.3965850380227838
0.35312580834647117
0.3870676540495037
0.3793194728888664
0.3383666475590759
0.3699780414933951
0.27087464644870224
0.4303573522472913
0.36438757950979134
0.3699828184700315
0.28685378554147584
0.3703112806242991
0.37892075626556654
0.26656502670193966
0.32702459058707706
0.39982748011530295
0.44190777380158064
0.26851668279126495
0.39517778317986413
0.42539956513607374
0.37739406862071473
0.3893938402134086
0.28794528404526937
0.44117800106247573
0.3186293789156286
0.2706987074558016
0.3728605884158914
0.27876627906512563
0.3229610358153456
0.43844514759804165
0.4218137854703533
0.3562992674060993
0.36318947007451385
0.35708915969730526
0.3981185572784822
0.4387060951657852
0.36842642462881203
0.42127949249473506
0.35304984200342177
0.39326653770732745
0.4117283890746834
0.37916758513415255
0.357422407448564
0.40717335055467124
0.4166777352593093
0.3946663217960794
0.2850268153186884
0.398724047955924
0.32227828946585435
0.3901265338801988
0.42652940031545494
0.27630354769507565
0.37222520417308796
0.36597435432249326
0.3815091073831002
0.3802984072991407
0.31321038941233237
0.31557640690627975
0.19899075665265933
0.42353619773756634
0.4090508464534047
0.4338121522732625
0.4468171117928251
0.3564541112280968
0.31647130115065464
0.36053647811746237
0.43634077592563814
0.39089797160415957
0.3408709834975681
0.3800961153654506
0.25377078774883655
0.36410184335635654
0.40996514839951
0.2871746470784525
0.32835908420693083
0.40859209698797566
0.3350812463377464
0.4288917643483174
0.34023192754326237
0.370895535947436
0.42845336302287856
0.35572690241148214
0.37054771067461595
0.3393190887693551
0.38519366476094224
0.43533719256395237
0.41194263972426337
0.32271576416856235
0.40058138708595475
0.36057784121917286
0.3848097970332739
0.3957758047651521
0.44120403680891823
0.4526779448289514
0.42461805647834794
0.35387872932754005
0.35181157675422514
0.3475661171836877
0.38298330758840793
0.373402183481533
0.39518546911457714
0.375541911470348
0.3686374614215775
0.4446166380720524
0.4541580478047174
0.30087953071086343
0.37725570986337537
0.37464552180761407
0.3821413708827057
0.30695379446962023
0.3506131787126298
0.3225010372422756
0.3133824502889848
0.39078091122076875
0.3833835436423472
0.3431529110176631
0.40375172586241576
0.3180110833417135
0.37350105402599443
0.3625902037004324
0.330094301291914
0.3742777670081159
0.3190801200964238
0.46373339800978836
0.3737986010678328
0.4012944403498731
0.3669891903823319
0.3658283946352749
0.43556207135021585
0.38630580009495047
0.3821323141203292
0.4003695196951882
0.42373477126145076
0.41828253030986945
0.3982154720920984
0.4134518095706882
0.34123239737387023
0.41446259512442385
0.3522358053637109
0.39961030361293426
0.3603037155394552
0.4534001827946945
0.4508148613997088
0.28199798450408153
0.37909035167792937
0.34487244537579714
0.372166191494352
0.3842230132631688
0.4039909090856156
0.41492792135923723
0.4424395502565411
0.42237303013567046
0.35351471003711554
0.33477059082143784
0.3753582449066415
0.4042476877128347
0.4170762234769085
0.41972256079332987
0.3033757361951176
0.3761224067814138
0.3348601672024789
0.34147866120150316
0.35748356940345
0.36868067281305533
0.30258878014645574
0.30111535182216903
0.3161441015780538
0.26925325961034957
0.42303726931486857
0.3869638669007504
0.43929005343568484
0.44836682059828176
0.277859881232806
0.38153849741576956
0.3560950360008368
0.39655595865746
0.38464712094453135
0.42513499998330967
0.3924408705535107
0.33887508483821993
0.4005135868611803
0.3986639594835346
0.3628356861998226
0.41201172451938733
0.43550587722903356
0.37268736573286093
0.35944479463475026
0.344164543814949
0.35199391611589925
0.42914306918044537
0.3743996762412938
0.26238072337199925
0.38584518803671397
0.3450773344768497
0.3296895547850219
0.3747849539191342
0.372103550768994
0.427414643276261
0.415840057592669
0.4143190792185661
0.3847386125440757
0.3840402306945118
0.3055035601624498
0.2575290537867977
0.26836657213785947
0.4028683222520861
0.4375077635970271
0.43994219167084403
0.3756589462939871
0.42362931188758474
0.3425340706584319
0.38025263743385035
0.30123577401912405
0.24188394086884085
0.39275940787339886
0.4206828739623416
0.42090376359471965
0.37647079027045005
0.41629066155937805
0.4226639960536417
0.29777889925796147
0.41518036703723066
0.3440175885619502
0.4457113753646869
0.4492479786995614
0.4241972005571477
0.28504906421298454
0.30614396316229
0.41521725613676047
0.2968814161008969
0.3848232454165448
0.357283345851295
0.40228794923861244
0.37319359832410787
0.416786561199912
0.4416668814895539
0.40389017921363557
0.39201564370839903
0.25440664857884865
0.43681990657805786
0.46577805827854635
0.42435770084936325
0.4531159170391782
0.23062333292353482
0.39032436067336085
0.3986255666758689
0.3324877003478854
0.40630574186877616
0.3151039313840101
0.4404571821502965
0.44714515709333347
0.4009496518839692
0.39270774397674696
0.4215259479761136
0.29935549589287946
0.3725404111249255
0.4329194799346915
0.40830776995526125
0.42237416154676605
0.44959188741214157
0.3885296133133908
0.40983643061249025
0.35727297703074895
0.3555321875604719
0.38539268535139753
0.34641243028599955
0.35993478063899054
0.35532016947848916
0.42189316405475524
0.43211170422521633
0.4221191333189748
0.4108493336282089
0.39989882327319665
0.38787525115669813
0.39929004105500343
0.30821570123406783
0.3091314145782171
0.313969635652084
0.43535747283899917
0.3348859801850886
0.35747051527029783
0.3226048320735655
0.35491563430400086
0.24410064629061198
0.42090522393780777
0.403252087013567
0.40021805520269016
0.324861844499714
0.3727495022266329
0.3725391196955808
0.2412962494595328
0.36354014304282894
0.4446333257216449
0.41649808585399656
0.39447432298256685
0.297972332809316
0.45755912403066035
0.30820886964674976
0.3934833841373275
0.3956512466742679
0.4530648068668409
0.4329021157423471
0.2516153910977018
0.43546638309412344
0.4169275439788992
0.41565397680403143
0.355972827628992
0.40869797709389444
0.38454757136827594
0.3375957295359253
0.3695722277807664
0.33332596602202086
0.3563041101008058
0.4188578108508186
0.4328540327911216
0.44330498317620093
0.3148698954174771
0.4125153063469266
0.3369651630268188
0.2710565786176849
0.3859550819944417
0.3016892489586903
0.41741111240083595
0.3805377337900499
0.39505542498131674
0.4019874886942944
0.37070818586634946
0.43410219746541506
0.31223248149377686
0.24826651925218704
0.37317241725364025
0.4105574824500863
0.42828593428869094
0.27181311835894867
0.31586324654976483
0.4413382066464655
0.44794732177140034
0.3324725930147339
0.35709377977271006
0.34748750907850545
0.45245922017302886
0.21904742132617522
0.45473056787282096
0.33802355801058875
0.2718822726151801
0.33492985588292873
0.43099569913501024
0.2866227102491086
0.418660766059802
0.3382969056853246
0.25935745352148276
0.4235472321759191
0.4053836492306584
0.3218765238587702
0.4311318598831097
0.41834791040191077
0.2938582178802903
0.4063299015041536
0.22276969026535387
0.3883343681555246
0.3651656011546446
0.3975064106061781
0.41773160462036946
0.32959697695910617
0.38847119867457286
0.41230610393090833
0.41830428197805014
0.4627633332400855
0.39957586096717834
0.41200729914254675
0.34132230473717107
0.38900822639363125
0.4279466548048563
0.2788084817695979
0.4295436387403393
0.28827014960207653
0.35451646515372903
0.3867203181899076
0.3495949530763787
0.29183224863489143
0.34121555218034216
0.3717201118528253
0.3986524165935917
0.3971696440299291
0.3747162316800171
0.3644562214989527
0.36408214950726275
0.3924092926014789
0.4281194208929653
0.3781360403280796
0.4045961416931404
0.42226087064433526
0.31374734671219384
0.4467550828925637
0.4145783520614779
0.27319826074656745
0.3212217326376367
0.31716535356092357
0.33304193825409883
0.4251520607135332
0.3430057746641313
0.3278248949130364
0.42979384232486884
0.39436284674578914
0.2994367933072649
0.3733935013912836
0.3753988071209726
0.3844795294770125
0.26511912956060285
0.31173704938543706
0.39754271550579545
0.42037760630899723
0.2817027346577976
0.32349449286928766
0.3812751491995149
0.4351158155923721
0.42350612812045835
0.1974006104294957
0.3295122134662886
0.3815444310153916
0.4172657669731992
0.36985049064916214
0.3824080668667397
0.35891961214573476
0.3887771027409023
0.3417148544741268
0.33948128810435707
0.41729024777139234
0.45122848250641223
0.3692724631147604
0.4102885285669934
0.441257701933316
0.3981435571211952
0.40760915867859954
0.3886390516483132
0.31345172133187377
0.41038667938162
0.3478753471608224
0.36711462535631434
0.34563870678631287
0.44607449014578565
0.24810846425076036
0.3962713034545436
0.37941882237055036
0.39469813846726515
0.4335476502578868
0.3904963529729476
0.3797388075330549
0.3933101811298523
0.3139929822554773
0.368442517217181
0.3394183975405863
0.28627358211912174
0.37485789572873635
0.2643137688945623
0.41170694583607437
0.33699060181688184
0.3534427328833915
0.42569227527818504
0.4344654984531813
0.40705537780667556
0.4368354720536679
0.4426281093749405
0.3381918714202784
0.3579211014041397
0.3913886055390147
0.334128873412464
0.4174402842164232
0.38400795148748623
0.3362683108566065
0.3785140308376309
0.3159671455985131
0.247612412601623
0.3392254839801605
0.41397579953615343
0.40624008010653756
0.3639114774384621
0.3828506967553832
0.4677407818979551
0.4367890837175496
0.22756566201687387
0.36322095610556454
0.3889591304973842
0.4117670983154671
0.39200910982621967
0.3764662416193687
0.3427929861178928
0.3394763453011774
0.36432738869912423
0.41250870090982733
0.37593355479223506
0.3992170720726585
0.3796238963871101
0.4345769074762922
0.34714127462102773
0.3751632937794311
0.3641577888733556
0.37122137928311716
0.4160446728643973
0.26404732433474315
0.3356436934265001
0.350322718705568
0.3441885404097328
0.3224786349690069
0.23859671391648865
0.3773979312166107
0.412745646943761
0.4393661872465071
0.40511311330041716
0.37688292050369715
0.4272135684614664
0.3562034707725481
0.44609733854900074
0.4178682323193326
0.3834970912558745
0.38719383404962726
0.41389308972457395
0.3635898485535542
0.31097146174231405
0.4003024071478005
0.43028722978237566
0.42308365388521996
0.4272803751526527
0.28534220338801364
0.3888945452979878
0.4277222842068358
0.35392756932210506
0.2955692407299592
0.2536315826797947
0.3443423940480478
0.3258162632633413
0.37691911269618644
0.33596960018220523
0.3210345816831431
0.3659323597347389
0.40492687305691133
0.405221576280342
0.3767490891113912
0.25658166215292044
0.40734206501051523
0.31243654398669046
0.34977633962341076
0.3913870039699528
0.39058900307915595
0.40697141285420974
0.3488012809160361
0.4231046060169148
0.4451696578333632
0.3694206007345783
0.38956051883707443
0.31038200231639157
0.3920242887022723
0.4311077950024338
0.4505138307447097
0.3881794287768171
0.3338178311303282
0.3595714690768426
0.27632648714404295
0.3729015040140698
0.373797125844395
0.3284875907864108
0.4009734680588179
0.24061330490273983
0.3146000072663257
0.37720511546375485
0.27632174328758247
0.3261803515483264
0.40592817931142017
0.33112954950778195
0.2895867677537852
0.42491189447544947
0.40088048934182735
0.4212881232744472
0.3868646636779394
0.43684197111334044
0.43681140692172377
0.405607527746046
0.43876398000398215
0.3592368367531844
0.2634171858134291
0.3462223638286729
0.323658546111414
0.42426753132609374
0.42705494063510285
0.38036827822237185
0.39162414440414084
0.3271832455246325
0.37743503183078864
0.35453676905819936
0.36314098717267534
0.23743424725535972
0.3705712794074441
0.24206651242488636
0.37111675906363
0.32210148985693426
0.3928738578334565
0.34943046386578597
0.3520235266470107
0.37659759002724713
0.4145117691586337
0.44542255306899275
0.44611217531037556
0.34712064043774626
0.41575656089627444
0.41651004164917615
0.36681783325425604
0.40827107090973097
0.42894385853520656
0.4216371331163968
0.3503823383349569
0.4462602117371912
0.3686250859281718
0.2985150770565846
0.40225504201846257
0.2527921872577232
0.29419315629116755
0.31885527159823573
0.29741535465131985
0.3866148343405585
0.4536536269610559
0.40657559537810173
0.45949633130820355
0.4324102536311985
0.2834661491256626
0.36730829377826113
0.45541109394273616
0.325754695626365
0.4196934729645135
0.31579152120877296
0.39626259652221074
0.33318514103967833
0.39463347400257937
0.41185114272336665
0.2445651404640096
0.37197747643573154
0.3091987643748647
0.24008756740224985
0.44666155308137373
0.4069393740589221
0.3237260403171075
0.3658090223200787
0.25659193249036355
0.4433504156442547
0.3308000717732322
0.43165739935058395
0.35234716175089836
0.40795519415855214
0.39741067770046073
0.3673120598957361
0.3866312458870208
0.30580231179307554
0.33582503587171597
0.4168812265840975
0.3128986521604997
0.3083271015384976
0.23347570951755206
0.45088944641239437
0.39764058197095214
0.42596212865919897
0.3769714184775049
0.404871771425671
0.4484652549207355
0.35496420440253007
0.35346887675398153
0.44494837470051
0.30816460407943186
0.33995960545400034
0.3960821147294526
0.42083612764287703
0.35343980349823784
0.2699614304051879
0.3306697473988516
0.3681375997372161
0.39519156118820425
0.3097789804808227
0.39686734537643364
0.30535728103512794
0.40718082522293514
0.4248989744337804
0.41614111329762377
0.3129899629490608
0.45385800892007905
0.4224834170984378
0.3488698283640694
0.2756369588834445
0.3017597374988413
0.39214614351092764
0.2824081347630034
0.3153614676745071
0.40102222988822
0.4204706383236216
0.3123557730426371
0.3929880611808859
0.3812523973442604
0.41614716632861015
0.421660531182725
0.3805330542348376
0.4387914474873381
0.4194381672805807
0.32637273369038156
0.3877207955282238
0.3952771359396879
0.38687544504763605
0.3876185389311163
0.28899543306200315
0.22650651029032362
0.41264607403371617
0.3948165600423731
0.33499899252622556
0.25333500178488577
0.3899005686786375
0.3533897458233588
0.3115542614892788
0.3263381344438688
0.39569884010881473
0.4012256131912335
0.4044271776551829
0.33837619410383685
0.3640764880872222
0.2657024343372379
0.342431412255823
0.37799654782154807
0.3633437787244416
0.4074188700396208
0.35125589786924233
0.3558843249141601
0.3790449603844349
0.41746530385183944
0.42867941321765746
0.343285264193227
0.4066137923886909
0.3354027027443894
0.42521535330181914
0.4595748920844433
0.3405827684790917
0.3504564009053973
0.40852653706631625
0.4378221115102359
0.39015480499370453
0.3559103792649787
0.43360081167315756
0.2513776419914815
0.4270474847354146
0.36687706395544034
0.36076926227467826
0.3963738291422454
0.43080299647361314
0.3136385860018535
0.355656584397392
0.40760215683685036
0.31174662604138503
0.3626869581590533
0.36462212382394427
0.403733066853237
0.31000926309360377
0.38940501177761877
0.39801448400642736
0.3735929757429333
0.4438032236282157
0.2947083131288947
0.3919406507709801
0.3963776964755855
0.3720664297280391
0.4030533147328703
0.2779968306968095
0.29630072987758393
0.3471808154280264
0.3431449337783068
0.3611946050659444
0.3805044152193496
0.26804194916913027
0.36222866879375964
0.3441333129582691
0.4270775552400569
0.2998141977484832
0.3831425072493339
0.4056999610233208
0.34955673852682717
0.35977870598526746
0.34009054593021093
0.41546877489261375
0.35031758307185124
0.3774742375441658
0.3933161846982537
0.4277080111773135
0.4167100567264253
0.26933674250834644
0.3495974403734684
0.39022021228507603
0.38805096644402765
0.37491375987306763
0.19167631131743848
0.375386604223906
0.40433340616744806
0.45280447061734447
0.39239026027128887
0.35272913470444456
0.3292012409493484
0.3991501996109611
0.3440131727600484
0.4179775146712646
0.363912520648903
0.35887154063186666
0.3977270282172039
0.4269304207090341
0.40970110614002003
0.37254850053658534
0.35146101026956716
0.26558795358031534
0.3758300768926413
0.31315900466944513
0.32966451415464537
0.4169504280834533
0.3591220335107491
0.27528791516071555
0.39833876303862503
0.4008865436568209
0.3838162583871937
0.4406832232126589
0.30019342193178583
0.35061671073356826
0.41684769768780794
0.3304352851480064
0.4040020911151402
0.313501444180029
0.3367134850596701
0.42864402478255137
0.438490371282116
0.341149888257379
0.41460008141050664
0.4139255796907169
0.44299480573682315
0.37402988002275694
0.3145787369829072
0.42792508428563597
0.4236764100185629
0.32585585641764514
0.32333508351514784
0.3386726988809311
0.40523522373572385
0.3337907995347901
0.34100318310587346
0.43391006669910914
0.36691186691061056
0.4128542218857596
0.400536014273309
0.3882203226844441
0.4192811324200534
0.46152563453565226
0.2658022199555287
0.4365806488723352
0.3628860747104766
0.3023805664489369
0.4313956093737592
0.3664953825920644
0.3326419157854431
0.40635824769512174
0.4026681962471626
0.3927853608179572
0.41549789054761815
0.40628401354225546
0.21068931783389971
0.44742717676437505
0.3561518788727791
0.41089237233756853
0.37186109450333
0.3654946657983193
0.3715777039192486
0.30946329280922363
0.34874628214435754
0.381797503406929
0.3591026529140049
0.4305448500998746
0.43840141732426835
0.41239133032551634
0.3984705480695154
0.3380102159787774
0.3444196663016033
0.3606002565467395
0.33396431584180686
0.399232439905969
0.32809736744931606
0.3319401823108401
0.27540902261107353
0.4042675622664594
0.3886172880478674
0.2801876664275121
0.394706734767008
0.40543148673735174
0.2499562362474361
0.36556243227026963
0.34894178373314555
0.4575491792392797
0.3192399326199889
0.39104511155424154
0.41224377437093934
0.310137158970338
0.4506872483557974
0.3471545269474351
0.46737132056474806
0.4269922452943667
0.4195922524924641
0.3644060313980309
0.377356078530735
0.32399159608578987
0.26695185232658514
0.37226332971110526
0.349189652910475
0.3583431811764279
0.34599434987317995
0.40395288644223437
0.36218312563064714
0.3943913103059021
0.3491841170797089
0.3745875151114046
0.3352255585361775
0.41405829653323256
0.38525111805294443
0.37700288540612537
0.3911123114812066
0.38624988632988894
0.39245064896275805
0.41269823005761874
0.4290250535379886
0.37266376715344146
0.390302035513167
0.2535277514658526
0.4286890460702725
0.3608536909162991
0.42223549824274126
0.40491218377928523
0.45598940614412076
0.4374730444606637
0.32910725782920114
0.4133598092744262
0.39626000454926213
0.32446131962069774
0.3695541886954053
0.36511482901430464
0.2669507421184244
0.39971845965830677
0.38043016073412655
0.3163719568837752
0.42409884857435365
0.34912404092964594
0.3137226177466565
0.3774722632672618
0.38695778137418063
0.3606197979551519
0.41168255510706275
0.4477497419032917
0.37071944291229136
0.44949870444364526
0.2720770112914678
0.4126488062552162
0.33116859638724466
0.3141993470693024
0.4452810750188354
0.4342135984799335
0.42086582613671053
0.4004499633761435
0.3723479569585665
0.41099681254993403
0.3956482079705246
0.3839519575401499
0.35627190081485904
0.4254123621102556
0.3086509596677829
0.4312584371930787
0.40509638354512534
0.2988845749150304
0.3210043925304852
0.4088514825437147
0.4049184359413114
0.42276352588708976
0.36939206181424417
0.3659134951135555
0.2831598413410284
0.36764546067776543
0.36624596946394333
0.4398434035689982
0.2972569249103654
0.426883748646313
0.3211623614224516
0.40888633424486887
0.45155701630051753
0.44618946571329277
0.3683714871289431
0.45954407470535125
0.3222199360835414
0.4289656722169688
0.38900280155394373
0.3483637366930702
0.42734185500318694
0.3186873311431269
0.41474831120821126
0.3045823875208513
0.33949600389543455
0.3035738339727804
0.3528536715431052
0.4474664068055696
0.3338164067156942
0.3952098928878069
0.3361184772828291
0.3978406270252866
0.3359386544881843
0.2857576507497166
0.45221324235645655
0.2849883297651714
0.29175282180628326
0.3279672329709759
0.32093387262881257
0.41365662525901054
0.3688461276990994
0.3368137470737029
0.41960592749285835
0.44757408589882935
0.2823682149887385
0.41198690559202455
0.37562962780203957
0.3042824725029771
0.3678702542375264
0.33091577173211906
0.43530327830660104
0.3420678253559943
0.317169396701865
0.3714037933277865
0.39576009413601454
0.3790822488543611
0.36067741167070455
0.32058456306143224
0.36568245042876135
0.28771551429589864
0.39139598985247004
0.3670681983838108
0.3588942863221914
0.30838710080980336
0.344305218621846
0.36473935840598964
0.33534392933001583
0.35558278480991035
0.213324239874729
0.2969656437034403
0.4162638387420241
0.28877191489645077
0.4155334966019013
0.35635410664971573
0.36190063629129016
0.37237146789134923
0.4069282880028046
0.4508099687723674
0.35439485028586054
0.3516485880786058
0.4383790617736535
0.39744245456772986
0.3904449925005495
0.34863254548796485
0.368162217948657
0.40584810486388634
0.38085435654152183
0.3767611250076962
0.26345472859169783
0.3671294660469789
0.4259509604166369
0.3396743371697532
0.42694003719979245
0.1965354208401504
0.4323866736988834
0.3696843176417457
0.4068666256387502
0.44838191007785355
0.37129385136909837
0.21425122718347483
0.37425176161742685
0.3174116331911428
0.4060625587995899
0.39056619324519387
0.3532209678988908
0.4018194216361348
0.4209865738409577
0.41649219001831544
0.3668507857360702
0.4054000172944082
0.33601837939896234
0.34624216684726583
0.38549867935805315
0.43456576380174317
0.3472630832437927
0.3584070063579985
0.4344668342797889
0.41771207012570216
0.38892827718383954
0.35506562331438013
0.4271143965967845
0.37529870670752097
0.3132759478291565
0.4327403172884935
0.4158907000075559
0.2904460848471411
0.43499995160430066
0.44243801872358063
0.36329252886504704
0.3158347852336386
0.3511419092308484
0.3257871319723653
0.4406290476969226
0.30256394427626043
0.35445758560315027
0.4509655808674009
0.28731009935781876
0.4013429476055061
0.3571731865311732
0.2551973267459589
0.42219391416249524
0.319128219328839
0.3955538879657685
0.40877088006164825
0.2992178512523506
0.39382090539530834
0.41363893828741216
0.34767084749307803
0.3961820257309379
0.3853056563028643
0.4469536467175887
0.3375872719246258
0.41299817617537093
0.42099869936366796
0.38824832802999665
0.38085317648652045
0.3997038654198826
0.38457764130815575
0.3906521675050336
0.41001561717052626
0.33562764723743194
0.3288206213393871
0.30386506278033376
0.3661388899743454
0.42824475663126305
0.43977698632426154
0.3128527619044288
0.3973974061930851
0.3596428849281027
0.36109713946128963
0.46224210346375
0.3298149570053261
0.4040703513358738
0.31334824486635304
0.4355151558053356
0.3567052093953166
0.2578871656330251
0.31516980330276967
0.3280658399909456
0.4517615790152117
0.356964035649585
0.4090720181474701
0.4418306485061233
0.403658748673768
0.4226174498155812
0.335043579341432
0.37500286185562476
0.45251854055241725
0.344341782921399
0.33719387423842095
0.4263173473615652
0.3633159061848923
0.3417949216902599
0.4039503783151792
0.41957430980541516
0.3794400255467842
0.38956258463515087
0.3501317218841881
0.4488220264591372
0.294681949365523
0.2945170720818237
0.3797954027819201
0.3969258838023239
0.45260650725317053
0.3868852084170938
0.3549936201522499
0.33947909975101137
0.31005131617184634
0.31161930754732386
0.41547891645579044
0.38766655469218203
0.3010962285220509
0.4248247277676678
0.3738590061971821
0.43478811691105773
0.4615310798315304
0.34313449535549956
0.4281917728823284
0.4152781219840357
0.42148207278445443
0.4597867771846148
0.28987527058826296
0.42506598310673
0.3885443682852143
0.40673884648792435
0.34901992319079517
0.39988665347589747
0.28635284686459905
0.43888365636360205
0.4554841148345829
0.36356741167447154
0.32933241946480996
0.3335055439141268
0.27053887755088313
0.33870572282513695
0.3631079584380726
0.37767482527554425
0.4133720046594336
0.3644901575895897
0.31926779307662106
0.35555418481055284
0.4030602865598055
0.4148451465230572
0.31890376399360326
0.42154512300453983
0.4316126069198483
0.3078828922838873
0.33978495241380174
0.3837330256271086
0.4176351664182743
0.3171384163927137
0.2865774260999202
0.33511501653487274
0.37684541026237534
0.37173582458304283
0.34487690587788367
0.40769911842790474
0.400074938574811
0.4059346404314497
0.3769817995606179
0.3163839418959024
0.4369719789707889
0.36793420174018854
0.3429552277140808
0.2531005013140727
0.33189998911158586
0.3661494512770088
0.3769582369709407
0.38631392914592916
0.3150128156076288
0.4185761383833926
0.32680529911410844
0.3805315652607119
0.4184447474259621
0.39500305680895265
0.22715000098041052
0.32715972295409085
0.41152451358908515
0.3200948426131989
0.3532493077468943
0.40578791558211313
0.24439786625336846
0.41166394682225244
0.31878095419752406
0.3918934294386202
0.3935667734188096
0.36192687685466324
0.34620635740083977
0.3403196205572601
0.4203747375127772
0.3322136467061495
0.4048161203910213
0.3416493184211227
0.3646588075824225
0.2694976492663371
0.37947715354809725
0.3754991555818738
0.44674685727478325
0.42400711983023587
0.3641133233382769
0.4146066367154325
0.2934304261386339
0.40287675725695515
0.36214235500326253
0.321139754712784
0.34708715522212313
0.31155260242844257
0.4145744664263117
0.38866651978159605
0.32952025389556433
0.45612968817733074
0.3416223240249229
0.2659696077595664
0.3433061631603108
0.42519066257039834
0.28698747080281045
0.3738611590977749
0.39590106002586295
0.38071933367033706
0.3793579121574215
0.3219675878698633
0.387391969428484
0.18715112047891644
0.3412230626143601
0.3938303509302724
0.40759385429191375
0.4320991077951569
0.3801630947950842
0.4402558325466807
0.3526369207234586
0.422695589666266
0.3278475312438468
0.23815310713548363
0.3622136467374327
0.32919065181209695
0.269282902838773
0.3625205265148279
0.41981916669031777
0.3582621594203553
0.3321988313163927
0.39870726285819835
0.38363022763492655
0.34621520101465003
0.3874808707012183
0.3602640418646996
0.33733441151161375
0.3209151552634912
0.4535088203923255
0.3376313639664215
0.4265223522708228
0.27084543182041915
0.400124548507457
0.3758962589128301
0.316799791342642
0.3869927095649155
0.37556949375963383
0.39161805693524315
0.36160017220134355
0.2927290924190642
0.22373301521468042
0.3114145613452617
0.3389376010242598
0.3931936999225322
0.3980323001809162
0.3267511056203018
0.3020515487899224
0.4239239266493205
0.365471704308837
0.2699301654675839
0.34731551945746386
0.26434234163467546
0.3362948106446126
0.3044565555448508
0.38808607005566637
0.3917824368038721
0.39214684397309335
0.4473235924931915
0.426049003346317
0.280100739090265
0.2740643661539576
0.39876459263580716
0.26508487333246583
0.30023086320104364
0.379917375860973
0.39925369940510486
0.37600673207453794
0.36760773191279944
0.4609173411511652
0.35505274477584003
0.34451086405908776
0.3567342905879857
0.37502275480607045
0.3947010802311643
0.334518099950103
0.4002771259576366
0.41698575945685784
0.3492604326464986
0.43837158977450286
0.44031642709294144
0.2296448359062733
0.428287530517986
0.21914479431834574
0.39386588987295473
0.4205050850600654
0.43324925140776205
0.4450913084317628
0.4243720755337702
0.3807045672479758
0.4368169578983296
0.3573348543382651
0.4025579085778292
0.3527061050166476
0.27483216147113776
0.3130233536835993
0.4332201671662169
0.2638515203405225
0.3793892829788092
0.42952662917211154
0.4063961349797415

==> anc/HeisenbergRFC_J0.3pi_L5p0.15.dat <==
0.3061530758158643
0.3165806467348567
0.4315883502338065
0.43590313973723926
0.3901746597530183
0.3055942034370261
0.4195524245555494
0.42212585364686367
0.4381380064333731
0.4171046734462174
0.3547366459073754
0.43538205647249656
0.3874776349269226
0.46761878641404386
0.3970395212263312
0.3687299095412923
0.42847800392496865
0.47962215890619253
0.3612770904823935
0.38118735991697167
0.460422606050679
0.2889459511455504
0.39943378056015316
0.24975066297879336
0.3388544714736828
0.45170300190713264
0.4216660791934019
0.41026837493315876
0.39433549952996294
0.3874211392227536
0.4794093815542261
0.42257053403175293
0.41857578056592815
0.4477019262529489
0.3446499429125936
0.4022996533242744
0.40928141898508624
0.3849913106671827
0.3346398263830646
0.4007203490413187
0.3083357684884542
0.41289690737279977
0.4677132909594369
0.41119424304538027
0.46306841789880365
0.36779215745777344
0.42673721632722084
0.44647872009907785
0.4166549947897306
0.4082711599704593
0.4119197957522428
0.40310596125192283
0.3736963992211746
0.4135261546664543
0.39439886238960464
0.4608278102083097
0.44448867634758016
0.4126412236252429
0.4223689947052078
0.421446664025087
0.35572402144854837
0.3612375934217498
0.24206240350866806
0.4129054409490497
0.4220190197377218
0.3637872027697538
0.29087351028941516
0.45443073339865875
0.4188016448068445
0.42073067042418877
0.4078615804599033
0.3901888593857104
0.4262714776251692
0.3829135059042069
0.32633784593593906
0.2835180879982225
0.37559909078328885
0.40680021031560626
0.39071670992401664
0.4398229387732085
0.3167640405413718
0.3925060265755002
0.4233954499384585
0.4636919831999684
0.3622875643103052
0.45949263881631275
0.4888594184447885
0.425186688792341
0.40536102130724877
0.3756798312904701
0.435721666888065
0.474838983031744
0.3598473082049029
0.45236151851937223
0.35535880694891975
0.4250453202130129
0.30257975797666514
0.39517152250912335
0.4363018378206139
0.4266947026118799
0.36971680765547604
0.3116346907069783
0.32018974555767293
0.34721069948947747
0.4887077578851671
0.3064549353517439
0.43636202723741985
0.3955096404135009
0.39852854141594907
0.3832218501470927
0.4317201898672688
0.4729071470742307
0.37713575665826166
0.21903794369957091
0.4171789814564027
0.4314985528435603
0.43643437261296875
0.4096772423013309
0.38974537438115875
0.4576567261540024
0.4438558020954129
0.40790796719894407
0.4361468015133814
0.40013887654596997
0.41701918881635275
0.3064123321003466
0.3919200134155049
0.42455393148904735
0.39888752203957084
0.38806537384185485
0.40288351354921137
0.45286213470963393
0.3682237429188685
0.36195858872269765
0.2712916011595533
0.4655194965576442
0.43500234233924756
0.3491357565038977
0.36356063905902664
0.46288856261559114
0.4491700111913025
0.3455633496263829
0.44238251686959096
0.33394675395825246
0.3577675846696968
0.37974360868720936
0.3306460334896503
0.41699837065186074
0.3822473044831926
0.38804782387402315
0.36216688176906575
0.33752335646892023
0.3677832214840308
0.453715224605748
0.4504374931999099
0.32152371992728673
0.3790515290174851
0.3672162126435597
0.46708322766827226
0.430938614818032
0.4517920210112317
0.3179403229791667
0.4660921846777878
0.44500349878483303
0.42303223058653444
0.43267992553552603
0.3387516173452501
0.3714715240358381
0.3473540228104027
0.34449704849160556
0.4038867385248266
0.4528770173344574
0.42377257952065867
0.44094514752090935
0.37218926304935923
0.4387308856644629
0.3286513340106415
0.431701561760408
0.42424797987571305
0.4518306562477764
0.39557433289431776
0.3772316559682717
0.3951874023007145
0.3222392707170455
0.35960847320823025
0.3922794396140408
0.36279108709541813
0.4209968819061593
0.45685743455659833
0.44926723026809057
0.31354066664025243
0.46434012192961444
0.32139136312497757
0.4669300448781451
0.36849037717257754
0.43311606009472664
0.36485408751129167
0.45598903672624863
0.22773395475145555
0.36653081655501735
0.4323294896415889
0.4161222610927062
0.4107529267296961
0.4306670710158317
0.38598774750361076
0.3725108872296385
0.3724036547003504
0.4528278190421959
0.3889821658016857
0.36601296926742627
0.3150768202439949
0.47746134869047574
0.31365424262031943
0.3952822354376184
0.4340272015083593
0.41308341836457807
0.4160424827057203
0.3396686518728921
0.2674774004742973
0.39367450432898804
0.3055117258782869
0.43008551638837356
0.43398977007015016
0.3202350779319712
0.4576144185313106
0.3934433027002721
0.42044642916225117
0.3565914103296992
0.2769167351355058
0.2776397235088471
0.3651433440916708
0.37322528416835554
0.38902027074227946
0.41274881118655193
0.323876839837571
0.4208971611208155
0.3679052451846573
0.37981274523542924
0.36953132895759333
0.4347114213712787
0.44503812798462533
0.4217768539512672
0.44028578884152836
0.36726881601370276
0.4581670228146714
0.3536607136375448
0.3242045780389797
0.32141576196336347
0.3026418945199161
0.3426117341148494
0.38102242055293234
0.3732521601517814
0.4036208532577579
0.362968132108783
0.3760554529679363
0.43126222324982477
0.3450018925627415
0.3862596747864462
0.428973110737813
0.36478826650451746
0.4439670555645373
0.38232041555789525
0.41103754181037344
0.41331161838028674
0.4376684389465956
0.4365369897633706
0.34428917759319566
0.385556239850701
0.3659481826881623
0.37379732021759293
0.37211414945312077
0.42332690807844175
0.4434860667455782
0.3332421157092862
0.42929807320002106
0.26491815034012656
0.42239673096489155
0.22851412638124916
0.384824245871155
0.3980586666851635
0.4244261072913461
0.4627811925452312
0.3619263933265079
0.38969894051714293
0.32893759653310184
0.32047091348647644
0.38003086954658166
0.40416267821179086
0.3416814826348008
0.37588777898121417
0.34463066309565166
0.30844694503695763
0.41415267773535325
0.3461175481509482
0.4073048716951824
0.43310454082749383
0.29571815954002895
0.3829304396616777
0.4026734042998541
0.3610718575444313
0.42017890019642246
0.43892662013591743
0.4290622083365336
0.4216945211464817
0.42982438911904874
0.43331115799512543
0.44474817006820466
0.29447420260042384
0.42110129964440673
0.4060591869542179
0.38369486495630045
0.3799900401223494
0.34497108441462376
0.4079678464554181
0.26895421922452395
0.334356941321819
0.3940654897910306
0.4486236501849579
0.4045376975621517
0.40433623245836803
0.39474348384253943
0.3595887089307596
0.3495661542184616
0.39807724355527613
0.36549141876516106
0.38527296603731415
0.313354597801173
0.4427999515772585
0.23711306121238035
0.394381388904919
0.4123373022143517
0.3324767155554614
0.46007711260078576
0.43706366034907085
0.42029764838596695
0.4593792878854897
0.36705677497502553
0.45980899145642584
0.4148083348492309
0.4379132309972685
0.4529977023262331
0.40570500555726197
0.42393816086491254
0.4447171663374653
0.4194298759358908
0.42999752784052403
0.3642448951530754
0.31413864160199845
0.43301927529048806
0.3801885290873388
0.419250541623401
0.43696556703380846
0.39402631799516863
0.39768798958023116
0.3593745328249079
0.417366667852191
0.3419283183031916
0.4109150651616673
0.37575298484583985
0.4443086561157564
0.4326722026939494
0.3755427011338578
0.3989257237677859
0.45581771796275455
0.3954051035027253
0.4346840797578884
0.4560027031164748
0.3726319501028045
0.42624541827489015
0.3282422501204197
0.3234918407896676
0.4129187335289265
0.42400601445152436
0.3432540530527221
0.4040339691963759
0.43527057473077335
0.4412327251301405
0.41727844460063396
0.2991181820484872
0.35183590196204423
0.4227248480515517
0.43730941541944435
0.2731805603840484
0.2935621898154405
0.37211927197265726
0.4766353590178618
0.3920174356717695
0.35623514220723157
0.42763810739927266
0.407751186348448
0.43927679156076865
0.40606563498685294
0.41572115018074696
0.3927001931026676
0.41444296743467235
0.4791484780829535
0.3019769434404793
0.43134955073472897
0.4055983157924441
0.2908093104539611
0.4302516253482155
0.33792868058714326
0.33870966007770786
0.35434079424666826
0.3443684223932493
0.36143277771546267
0.3306290520014975
0.39917909705424315
0.4362942925854162
0.34932831317350477
0.31351910102124647
0.42406489920725743
0.295531116121387
0.3620235543344206
0.22847540849359826
0.38366789537336937
0.39302126400541015
0.4053434271940689
0.42817662560681363
0.37685287450933896
0.2533792294524762
0.49106736870847645
0.4289749003715756
0.37180869759087
0.4399591081431275
0.3564557558715311
0.22895739343874183
0.40204291604354975
0.2644538395443246
0.43543467796882046
0.36554900645611166
0.40946338340576677
0.4383323766991294
0.25749386990236756
0.32010350939586035
0.3526760668135355
0.44686875213359156
0.2591868165799829
0.38674308577667693
0.26562563390829175
0.3970792986287617
0.43754141920766026
0.36136592128447204
0.43126848713045274
0.3427503195077316
0.4410422371237244
0.43227311088384773
0.41471656378723704
0.36680143031022167
0.42119283491402676
0.38266322784382145
0.31060716832266044
0.38065863230051966
0.4564961009224075
0.4660266478119013
0.44948424717167357
0.3769060000765794
0.4028828874206363
0.46466267618292734
0.44630336653897007
0.334372122077699
0.3889833915120609
0.3271505887550144
0.398556917154753
0.3508856725491036
0.39651679836059844
0.28490257110274114
0.44692761772428236
0.34341309913647594
0.46440725985581643
0.31287440863577015
0.2942563446215069
0.4692667626535348
0.4590076398138855
0.441850196659725
0.4210479810133186
0.45069565532905326
0.34920700827365114
0.3768854325765693
0.35323966769859344
0.409306708082677
0.3443571249661896
0.3930455650314813
0.46005735114052526
0.3430282835891475
0.3710550163615697
0.3315810442849021
0.36805830021963043
0.3960372543223278
0.362600061938072
0.39788923914997554
0.35326346675119935
0.339842008868736
0.3470221339076363
0.3234233822568048
0.3454801562233965
0.47921923282210416
0.3421235167332107
0.41633165309480114
0.3846566014149626
0.3452587650273195
0.42393786237472847
0.4756006826526857
0.3968668397040872
0.44275343379567317
0.3551219889775919
0.44748290500905685
0.4013802652967106
0.47289017679576084
0.28608551351923656
0.4336621423898911
0.4395684303724168
0.4452241570852435
0.382573315299345
0.3046005850813798
0.32959847829954386
0.36163141272098215
0.3964169149238006
0.46394450770861123
0.4139540950286692
0.4008374488176315
0.43644503289595404
0.46451773877513847
0.3600487251238886
0.4221273813050586
0.346943668250959
0.39652510220142645
0.33376893816112246
0.3393564102804536
0.4366087620460883
0.3472321809165972
0.4284337888149989
0.39200977624829336
0.40999738771306404
0.35768349535226923
0.3567888864636453
0.43061911663780594
0.4344840095933405
0.4643450979071601
0.36512173872551285
0.4435826607506041
0.3154930879682743
0.2612628783267695
0.36675835327883516
0.392592966807415
0.3777458559781063
0.4272799366105072
0.3823556513436043
0.346182009129547
0.36432780236531526
0.424544042498265
0.3686577064423019
0.45402437130564177
0.35407187196495427
0.31362423326460637
0.3410902415308022
0.4608140273677945
0.3564646932908694
0.40034666775524624
0.4541014467886991
0.33684613149790393
0.307052939282722
0.46086760630829376
0.4870110248857434
0.41246704038509124
0.3276965987300777
0.3768413255440696
0.3943551773994361
0.43909725848732367
0.35242439614755505
0.3359561170522957
0.47151092390302957
0.4665603467789113
0.35257595443253936
0.3863817814722396
0.4504536822870778
0.3938247891294768
0.4026169813999053
0.4641141101852093
0.35862947751237645
0.4489979571751912
0.3892606693932382
0.3845102267503119
0.29585851912039673
0.3109939200422953
0.45828509327625366
0.49897272783376073
0.2774882253569708
0.3939491844205526
0.39577718789723626
0.4124811391722413
0.32218025541652984
0.4185060656332015
0.4579901226637766
0.403289126896009
0.4214261599915736
0.44591743562087166
0.33448074684945184
0.40535023530584235
0.45994725585788837
0.5034734917302409
0.3928208879471299
0.4323384207707161
0.4149426618392339
0.40681848663038833
0.43145994137339033
0.39714302144356356
0.3705457125265465
0.4119701722855028
0.4550191641838094
0.4304227105956653
0.43212114030479837
0.4629153045295961
0.34854601731058393
0.25849832110776294
0.39104362448516194
0.44063944915636205
0.4201546249387443
0.44546398519844227
0.2917277335948945
0.4608401970754259
0.3468917298265524
0.4451533225438839
0.4773395925171657
0.33159461317628747
0.3376761133921557
0.39707803305990014
0.44350304057772005
0.4585144148502603
0.3896272714413559
0.3630374982049601
0.46002768449592585
0.40213655284592476
0.47362716106727626
0.360570844239396
0.44214459706893483
0.3127593718839864
0.3868468892621984
0.37113361299167613
0.38869919132620084
0.3006378259999271
0.3704306695778007
0.4009311106997449
0.38850653518098655
0.32166092003857893
0.38125830848476006
0.4239973839298254
0.38243667005632437
0.3316414020002792
0.389050320520719
0.3811547264644608
0.43552527709152256
0.35444745628039415
0.36315845854618145
0.35720629940496623
0.40274099255561446
0.4696202333993989
0.3773379902499818
0.3374326998898165
0.34326693281689197
0.4655441961394197
0.33901316857898156
0.4312822147586933
0.2966662857132566
0.3785720398620953
0.3814767146243235
0.45506491069767246
0.43615216146911195
0.3363894033126532
0.3807963738342171
0.42651621272913165
0.4558780163687241
0.39097621336711563
0.4732291693594905
0.34149848816728295
0.46454953452348546
0.33621595339672355
0.36851155240065864
0.3947227523639784
0.39800420594470043
0.37166445361445294
0.41479760461036486
0.3368667962099601
0.44004127888977396
0.4443570444706182
0.30469420720901036
0.36635136398377915
0.4318089903173929
0.3399603176264813
0.3535722341414186
0.366513294668801
0.3503617605139255
0.38830370842500334
0.466558472698287
0.43357907361801484
0.455890364453801
0.4466901345636037
0.39725649226268317
0.40888469151792506
0.3151674231195489
0.43431104335125686
0.274128098824148
0.35413492946206987
0.3451501634698416
0.43569862517535435
0.38144813476099826
0.45848194840143697
0.34999987876208055
0.411600750585922
0.3576200870722102
0.39605234017726
0.38620866730892706
0.4246911499541571
0.3943596372922653
0.31359047913971105
0.43603835215037196
0.3618579211619819
0.22281242797329073
0.36340855266474625
0.40779278126280116
0.4480787736923242
0.34692772282671697
0.3384492548581117
0.3058052499946531
0.40683870056169935
0.45838642708315847
0.3588065961241763
0.49585405010763756
0.39953635866252923
0.36134056535168396
0.37767573820958517
0.39458654975100926
0.41440330537051606
0.43260295565788437
0.4335707877422328
0.3658452987179007
0.4146049050924972
0.41704439704252094
0.3517836105904704
0.410653448784668
0.25786015033501836
0.3892774822266956
0.39705403653940435
0.4186013436949958
0.37825105352904587
0.39022228613492754
0.4129429731685625
0.36558130938011096
0.36308827692002776
0.34954211409624164
0.3882376278346152
0.4335807321824803
0.4058773113583156
0.4365100011859961
0.4168709598574477
0.4391485502006726
0.3654876168551636
0.3778724182601817
0.3685659116771984
0.42182054930152707
0.444238939629196
0.3798495435635856
0.4022935977080697
0.40043067652281145
0.3951633234443339
0.3576631896213075
0.3395094538681675
0.3871905669491133
0.39863973745128606
0.4446477217081816
0.37826541802479724
0.4788391517367198
0.4334487697809296
0.37816836664208564
0.3692757843104865
0.40971920983080706
0.39044742587376313
0.4254557336609902
0.4719483664070335
0.4380843997888204
0.36007112998889684
0.4372503510812339
0.4278168113861082
0.3568851893029784
0.40834369101552404
0.4765414878001422
0.36313275625239266
0.4720846660704919
0.3729010216798516
0.4005557096621637
0.4277777443362939
0.21122421326144064
0.38771486235309
0.39276431954930224
0.3687447347578572
0.40816862095939727
0.45538080515957136
0.4466697213916539
0.38479264923413353
0.2910001518297257
0.42870420332935016
0.31333004992890023
0.23506174736629273
0.4071418714267125
0.3724838652200311
0.3312523184566471
0.4516893028296425
0.3608863909306214
0.35435806084488647
0.40474759307760505
0.38912455497069554
0.4296135665497957
0.41929609317048716
0.39523158034511
0.39396387294864077
0.30420979876957965
0.3663191527906815
0.3026509589048422
0.43823448698828665
0.3350235304727004
0.4735981416770353
0.37973721625109885
0.29782911120802136
0.40487134527908103
0.36284926244551263
0.46624885419055323
0.4214151309320806
0.3714077273173429
0.47836332115826397
0.35619699148035333
0.3985621488342917
0.351069450299054
0.29590068914418594
0.4685916978964073
0.41056801824361683
0.2740534227665086
0.3794302951200627
0.23441816672342672
0.29662775826860766
0.3496209775609003
0.4180280467463942
0.324374337856135
0.3786860287398639
0.43833733650898865
0.4047366745976394
0.31408542852333265
0.4271551322695333
0.45192137986058334
0.31217642833990833
0.4033406657152415
0.27220025687413074
0.37453303027780016
0.36863453960320697
0.3974020194526728
0.4067827122918026
0.2827304568998743
0.4338462837898348
0.4843232496292856
0.2809915775764667
0.4004225756523973
0.4467227488874452
0.37519257222785757
0.49350983217533995
0.43510815862164187
0.42709333543054523
0.4795255687719816
0.3683122838502409
0.3777553122033483
0.450807176765909
0.4010408319713974
0.31009441025687784
0.446809819072745
0.40370034769788926
0.5071933279626756
0.34799994961283703
0.38705210148336483
0.3783983306856223
0.2884754647821199
0.41609735483734456
0.44975250690477414
0.33654156210617325
0.42010508949576714
0.35600377904203395
0.4126619970177793
0.4381415943932019
0.39213377024755613
0.4678814077207145
0.3769980200314918
0.4165859929994547
0.3706353798288648
0.40513794297605105
0.4466034267872399
0.3645181812033704
0.3157473338258359
0.4522699310913474
0.36452097791140264
0.41089309002101837
0.3458746706226181
0.37991785050093907
0.3527807900607637
0.43118114238968835
0.46069785231401733
0.371535275688504
0.27503381709467695
0.4763386997177308
0.41036384285359284
0.4223857986275753
0.46400337343056375
0.3763305495046275
0.4594650097256054
0.36427027713533927
0.3828369771685154
0.35085458772546724
0.3584590717790214
0.3999569026196298
0.404142170598475
0.3948880785059877
0.33403251122809996
0.3846809518375158
0.4226362517703176
0.3422518210255805
0.4554215150537344
0.4616555290645589
0.31443106068604815
0.36773722607361237
0.4226164992140602
0.3409500562530383
0.45955924288656674
0.45236734153188857
0.28906168571255403
0.39431837785678797
0.42513152108306995
0.4370707047335883
0.3755366948628482
0.3443025554428881
0.31567727960563585
0.46217618528212123
0.34925887943054007
0.23967876039236105
0.3262666765486615
0.43836550377970007
0.38408307369538575
0.42572051396938493
0.4142227639910811
0.3225093831736106
0.4149615321494187
0.32190359539916275
0.4415416803863681
0.46050291369449653
0.4087671663195622
0.31130207428946466
0.4480633952825922
0.446646659677267
0.39308363430717264
0.4157448503955779
0.3577732763349126
0.37895733739733684
0.4481582362692189
0.3240066114601449
0.45239221280287745
0.33615694574954325
0.32312740084363945
0.3796589281318614
0.43210481205076406
0.3516218629371275
0.3513371218623929
0.3255646134413366
0.3357443809675373
0.35674370371514985
0.4624885613128836
0.3609600472939245
0.4774808636116446
0.45033064612870827
0.40187855443533205
0.3787770417840471
0.4221375547643249
0.317498320654085
0.37474102948146
0.4870875988132674
0.419664104488986
0.4641168265905891
0.4529075731134296
0.31461198525743655
0.38234310083213197
0.27995004138445423
0.37182279791648665
0.4539079506026105
0.3378927598735142
0.4279725388451274
0.38746789936532516
0.3729083232354602
0.4932601742125292
0.4109321342658209
0.43414821081816724
0.3624654639700489
0.2769140545605295
0.45740178497870526
0.4796917811000449
0.2793206377516547
0.32389022508043086
0.3951627850746046
0.45058707593816527
0.42729567543250957
0.43841518764363663
0.39698460994322055
0.42080442940600654
0.37692167488979145
0.358639237797627
0.4229541726922908
0.4622918682102491
0.4303318591254334
0.40988317279539743
0.3487520427687923
0.44307896962326915
0.3510042738845117
0.39543345939660035
0.4047593892679818
0.4487734118551645
0.2628808880394297
0.3435200207663615
0.32090189664644636
0.4373490946832049
0.45404086849615816
0.27757938539898475
0.44109732213369574
0.39771754028196676
0.42985724608561476
0.4251494417838119
0.3433634476411508
0.4135808747241394
0.4515169158721163
0.43781191793329066
0.388162223327455
0.4251839869408382
0.34676102247019003
0.3948750319862085
0.33044970957318703
0.4665100233913633
0.23815811673126525
0.46954299269986355
0.4719138900472161
0.4118998685902427
0.37305453664330707
0.41517350019856575
0.3014237499514611
0.35712713340622965
0.4562788348719951
0.3723262159480389
0.3787495898895574
0.36075555075910515
0.3713783154552669
0.41403305152548503
0.3462712122498089
0.33232829241080847
0.2665235625024911
0.41419684144714847
0.3252126801133425
0.34948576395003644
0.4458896876394166
0.30703239773951807
0.42434774370474004
0.29473213390013137
0.38138823426221174
0.42151539915727565
0.4654429766168592
0.21498808483440482
0.44550690944521076
0.4829478796050641
0.45858140618760923
0.4301977797988237
0.4103281098557989
0.31627497491318607
0.33459455348795114
0.4674717884490306
0.3093945251003551
0.4675392116186702
0.4346100724901914
0.2609652734384853
0.4133236072347362
0.3973137839109633
0.44135431818288745
0.4788189951896471
0.26590598712338687
0.4387887309915754
0.4010988594133936
0.4480144282150421
0.4852432976684551
0.367780771037397
0.42237217509355685
0.3760626481053346
0.4246958501716614
0.3257806635746741
0.3838704528788578
0.29211063985608526
0.4462945804013755
0.35416771072223324
0.4698014060714268
0.3915831095410575
0.4244370514676178
0.33379972881737713
0.387287076973227
0.4470957191848383
0.3429487002496917
0.37049232634966495
0.43951298452858273
0.3662152261581233
0.30564363927390226
0.3067474444194257
0.4924489357123353
0.49406154233763416
0.47798965533725774
0.32899210419706587
0.4413626442495759
0.35127001480367603
0.3369615478406969
0.37937492979345333
0.32471724434799165
0.3806633638677587
0.45419560929514835
0.3338455178012025
0.4326493645282781
0.3082115053896841
0.41973349812201877
0.37402232430218857
0.3726271471778612
0.2787494481909958
0.35073911890908416
0.3998602034475102
0.2979251349582112
0.25376433805926946
0.30695543112267054
0.40041539313557956
0.30063031865903966
0.419503075306181
0.3341803144691884
0.3654209104748482
0.40298612378345733
0.39065362040433993
0.4065478243586932
0.35248858230744146
0.36395620191567746
0.2836560421165821
0.38285670867338306
0.46384743242410015
0.3556332657946878
0.3377457531885018
0.4348845253255082
0.3134266186269419
0.30986436675460177
0.42100205708327015
0.4626334514074923
0.3046246888127192
0.26196163433488245
0.4036520633298796
0.3104321013533795
0.4042920979742758
0.4565454885864486
0.387634231620029
0.44909479160815674
0.28174192181940116
0.32773077965980524
0.4291425852870032
0.39487031462861844
0.43725596355381624
0.38426850814633884
0.3966120104316141
0.3465988596296981
0.4628821986744883
0.4688324993942571
0.4463462432310017
0.42693968545383476
0.410875072401239
0.4466314154662681
0.452768961887527
0.4048251461098156
0.43464774280916313
0.27853470358011984
0.37950992411097745
0.31668698629129416
0.4253155628186153
0.4195592253310802
0.4267717855617807
0.3812446849196335
0.42373152808058245
0.4063327916629047
0.333422673491021
0.34345286373101663
0.46724701657514084
0.4356961317864989
0.3804781096199074
0.4134402606351613
0.43729119202327876
0.47830897149143464
0.4089379888172929
0.4033368304534078
0.26643959228079306
0.4526057855177587
0.4408280453880196
0.38252250748587985
0.444962626708625
0.4378191964069536
0.45356469117469167
0.34923060292661584
0.4003630699984967
0.4470013430152306
0.4733817164275358
0.2947169104822225
0.39794738294827153
0.2752796012590053
0.44227441204975343
0.3321538397803089
0.3194169895549846
0.3399910463407136
0.40722784166128345
0.4735681616240396
0.4349892184881481
0.3235540433895162
0.4312820342214173
0.4460058307190352
0.44572640155834536
0.2346378520980375
0.25140406941608767
0.34932016953348705
0.3357558692277199
0.4447049144935511
0.389077357804556
0.3474540421008505
0.3600989332325197
0.4102391868816692
0.3228424123176697
0.3096256346268565
0.3370963041649673
0.4440597796025246
0.3984737950484419
0.3030756108086633
0.43411518709434305
0.46373138417561743
0.393586898851882
0.32847489855846473
0.4045634629943347
0.40218842192115106
0.31567956681779574
0.3943677735957585
0.48333939361361244
0.3513543229429181
0.48394050536785116
0.3215696319476548
0.46223544771352554
0.33530350467438563
0.44335212336575675
0.4107196463731513
0.4961408901031015
0.39579255518551043
0.4454169460598715
0.31673403278316237
0.47528483783748
0.4642492295450743
0.34322409319449454
0.320992556259969
0.4420982861325167
0.3875453745024827
0.4223178562498065
0.36497120164657265
0.45095867119325345
0.39294793391171995
0.3183007482271999
0.4000111158631291
0.25351556681752924
0.4386003977405443
0.31316640612501345
0.45795295740194636
0.4166192115609244
0.36167603021534667
0.3800578485443562
0.44591695562390915
0.4478176744329771
0.39280167107205927
0.3655873891850692
0.2892476800473119
0.43402170100960985
0.3747745442314437
0.41151638059975115
0.41287272372536943
0.45908110328792523
0.41019641564121984
0.410135381876945
0.3881326616474709
0.3761931273269192
0.36376763169114
0.25854969006512324
0.32888668045344527
0.3520952382955269
0.4722610634247844
0.29532668079969676
0.38407791424100485
0.37750182944827887
0.4338163532738021
0.41641660957793075
0.28749917493602123
0.28086189078433305
0.27674413042960483
0.37600033569412544
0.39926303679429076
0.3958253569166772
0.42678950736047305
0.43219619484560556
0.40337273688673425
0.4543150033705987
0.3551041494337475
0.3459106582709908
0.4025013172033883
0.3095966805480981
0.35086635882174844
0.3357129023889857
0.3901082587062015
0.3075782338028554
0.4648640877965632
0.2777552259876269
0.382456734062413
0.3692692303651302
0.37243993540509723
0.3994436485597717
0.37184610528186407
0.46605120974860687
0.42570275433036747
0.4333666018791534
0.41147176766079685
0.40075647069726694
0.45902163592492795
0.46312973539930585
0.29992976409675887
0.45712281179410186
0.44518911185325855
0.4082497870840032
0.23631105793592963
0.3666511005450853
0.3033459286442616
0.4283323243676196
0.4004740523546169
0.39748013620069306
0.2454700379754543
0.44966508370826835
0.35757926421534436
0.3995159669986508
0.4438401001045913
0.45252847811608576
0.4435445130809405
0.386535768798385
0.4193616570250379
0.3269041960344637
0.381046949179582
0.46159603700034335
0.39823204044337934
0.39632218012850806
0.34376726642642913
0.2912279097254858
0.4108057515405968
0.43058557565111694
0.42957031417771757
0.39900835045281446
0.26938375640325957
0.34608634510711417
0.46350314851564706
0.380182562466069
0.42695995816175397
0.3681189268101981
0.3288430540838962
0.4447576661637525
0.4270353827314958
0.425997854733887
0.49117956417769754
0.3873664075287702
0.33175962108943624
0.37379896619441105
0.27965885334085616
0.40221910828427726
0.39075023238083983
0.4069196062649285
0.3036846744452397
0.3622868667304962
0.28848963911509873
0.4383597928994527
0.2687982340252725
0.4227568972030927
0.3895191004476811
0.3912681738379954
0.3481989278978221
0.37997239835092766
0.47118032447809816
0.3751577365546424
0.4689967167588803
0.3543792004820845
0.4010356100132872
0.38292385052006256
0.38327917226743136
0.21156655357697196
0.3667040485502065
0.38934917469780145
0.46266046435359565
0.38383246065822574
0.3905501858495339
0.3635152164056159
0.39774722876763763
0.3809751699355536
0.45682685077189317
0.4789650608595552
0.3161838450445025
0.45510205595125824
0.3873739030711582
0.27716364889345835
0.43001196118113083
0.3347233252281817
0.4429526448336601
0.46226521637393064
0.4072673299841729
0.3356365155690758
0.43664738056035246
0.47990008149993285
0.3664317526805929
0.3203426439728981
0.3431411673744505
0.36063790506128646
0.4490402389316407
0.43996915001171244
0.4307341479681579
0.37917752948604216
0.3585359978607634
0.2478647014395452
0.4826186953196459
0.3803862909720132
0.40814269695207
0.3715433118440903
0.35240198635060255
0.3158368125807174
0.30824893934895603
0.39332836975438257
0.4489712823821122
0.45367239462317904
0.23120676360743128
0.41393686545795033
0.41987305518618867
0.337078735975521
0.31172924957703535
0.2983077584799639
0.3750903613607768
0.41058989786716865
0.32780973649511363
0.36584360145398304
0.3189844634048155
0.4901579411071412
0.3461463096870046
0.4498608088935355
0.3914589380132725
0.2988705689727517
0.3933015831188087
0.3937361679739332
0.44853604614132925
0.32155916345292135
0.31183315042378473
0.48763609731229457
0.40703362504992285
0.4132740290042328
0.4414917929809399
0.4093332673338456
0.39859039336704466
0.37400664473956735
0.3629738828671312
0.4459041440964398
0.3697651846406387
0.4446065568341965
0.38670970129916943
0.2797653332880335
0.42082708458319923
0.36767767239643234
0.38822530115960996
0.33384362110786603
0.417980440700909
0.430299591609233
0.4267552847474195
0.3505803670478966
0.38145071906200895
0.40891941335764564
0.2878427618066148
0.3421085293163077
0.42005818059262107
0.31385735117561353
0.46904403823065693
0.3851269846314807
0.42854975258460093
0.4386293908664771
0.4010468174153803
0.4030233272941641
0.4414062543739095
0.26775583559517274
0.2938543846128879
0.46656196428491314
0.4142536217454133
0.4734273076556439
0.41357878400572606
0.2692965322387678
0.45870796686624493
0.36665886454175883
0.4280939675693297
0.4387018975420539
0.2787747944998433
0.4056768054750913
0.35502068751428867
0.41536838221876676
0.44154923056061196
0.3652908451258365
0.45307414254832873
0.4428262418136778
0.4572783536817768
0.33919175507864285
0.43839179095199987
0.4656340753092055
0.28222575751383006
0.475320454253221
0.2727511329671158
0.38968878058072753
0.4254699438349105
0.31283923942136865
0.30281399268862796
0.2914900562973165
0.4039886768718657
0.26467426542511174
0.38820654244204433
0.4445514311347661
0.430513175424396
0.4260923096559281
0.4139558193547608
0.32421468442331147
0.37657776689960965
0.3974401744138422
0.4593333040881851
0.41977565058209776
0.4095682937740659
0.46476854069940654
0.4316806967940072
0.3940722527430134
0.34752435613553356
0.3491327794742542
0.46972159171855604
0.38421206067626784
0.4469958630414001
0.33520258605785375
0.43313538008648883
0.4265470766023592
0.38734524120280633
0.47030484340432477
0.44907324062845766
0.3890908336689044
0.3977613285248543
0.3863203291711771
0.37506051136933516
0.42775601420824705
0.44403304388318965
0.32189636519140225
0.30475635489707636
0.435802972559872
0.4135919877009435
0.3652544003016658
0.4291880022300783
0.3383692981553964
0.3504959732197411
0.317120882383407
0.48474521375945195
0.3674933502306901
0.41500227676463486
0.4273678112512195
0.4175154769899085
0.26560773056829434
0.45111984757024204
0.41489492976352205
0.31029718142114804
0.3918580618447053
0.31564777927093474
0.2980549956606968
0.32644620285788495
0.34383711955887547
0.459218535754072
0.39236161303150907
0.313193091171235
0.38233880710244245
0.3974199422016004
0.3721515775466082
0.2427423925985372
0.4232637890345236
0.4173685405830478
0.4071972857238468
0.47939867104916434
0.21073583467867046
0.4378135287605404
0.4278760091139592
0.3843950488080067
0.34137682087507654
0.26805307995535027
0.37264263207594656
0.35920947558459865
0.4375577698726793
0.456083397914107
0.2917792671495624
0.4682738908737243
0.4281817019446038
0.4010899888936666
0.396876578467321
0.3496023433355333
0.42877068199013146
0.4321685074961514
0.4073666866250232
0.4559166487054574
0.327967779975073
0.40534709952040276
0.419837822388958
0.407626627050003
0.45438133214592896
0.41715386716144726
0.41869626993567893

==> anc/HeisenbergRFC_J0.3pi_L5p0.16.dat <==
0.3463162122192284
0.4710867425834377
0.4018638644252716
0.2758979819121203
0.41388157761988154
0.3847587132679818
0.40246829792275207
0.3807111081109391
0.40984784484367176
0.24672241083095928
0.3948387310624783
0.3752051359817994
0.3877733448987763
0.43465594982930306
0.4500071310626813
0.3870022600570532
0.4967207004811659
0.4218505966664049
0.49424633007820934
0.40190575872727724
0.467654240867105
0.4537599435301215
0.3774798557500256
0.4538091362354905
0.4873194904637529
0.41936957694402893
0.42696370012416635
0.4818192094210037
0.4510582553146371
0.42345956645246247
0.48750147632844076
0.4678948653746102
0.4272132153949509
0.44174409618811067
0.3942511654068575
0.31446459130032717
0.3213382086425664
0.4206384989926913
0.28106247254979094
0.27621398208616776
0.47060732766241775
0.43067774479943016
0.4314470445693625
0.38708187502478014
0.4232777286291296
0.5224494344993474
0.49790092397680114
0.3992335712238204
0.43047515081606597
0.4300029563645253
0.49125143783975306
0.4029922486522823
0.4654473669966172
0.43598390088048783
0.494265249269857
0.42055072330735427
0.499562100431453
0.39349937983922534
0.45938751688708485
0.3875138613322828
0.421931251577664
0.4848485860367048
0.3669653888896402
0.46471071057453683
0.4567773953966843
0.36086963775171704
0.46356624643933864
0.3768951164601228
0.46150982267075563
0.4247101339661001
0.4385064550573856
0.4386871266926304
0.39134505433381234
0.4965715235499698
0.4657492463255682
0.5024983632050658
0.4016703141878159
0.39898488662624226
0.4808196074083908
0.4072722429489871
0.40315543448003516
0.43316905143302054
0.4685564518331103
0.4923155185423181
0.4186457272693769
0.31228091674633096
0.5069268897203796
0.4059099030352288
0.40869141754722155
0.494581301656335
0.2739302598039351
0.5112556340137265
0.3621623524808092
0.3715590619741016
0.44796221158284266
0.41120866216638935
0.3761140197787889
0.49273728886155604
0.4530968123429856
0.3801854715926153
0.46292712267501496
0.3245950961122352
0.4115999006732757
0.47652897799112437
0.42555111089480374
0.34660510342307643
0.33931936724953893
0.44027498789083813
0.4559052762101117
0.38647740536784464
0.4075051590685336
0.4036886007174707
0.336076272497693
0.47083632622387134
0.3721418914909136
0.35243406959624424
0.3180924068074245
0.3580043216160246
0.4117986523230845
0.490536467231847
0.46117080852463027
0.47656498821863
0.3279086458162096
0.4794383130773019
0.39378557623512395
0.28322445827145304
0.3811798935880202
0.47903962841444325
0.27417958560784855
0.4825531593835544
0.4384800680370497
0.41384482914808257
0.39434882514876984
0.435569732915832
0.4382417235431883
0.44684542011293094
0.3958202165861704
0.3780532879462485
0.38450242436584053
0.33062500280364826
0.34884209777239017
0.5017659006768397
0.397543259745507
0.41805233377079093
0.47545244981710744
0.46919460893627735
0.2892779826233496
0.4246656668481658
0.39585082700404683
0.41742119697631375
0.40926069958355615
0.4062029040289609
0.4383936639058841
0.33382877301397246
0.4278385764978582
0.4260290297262893
0.41726781239471455
0.27726863983026684
0.3946762791403588
0.3822062675198917
0.4135312044303288
0.3164078292465228
0.46111066113065763
0.48340716801855627
0.2613487061434971
0.45350119416487056
0.47057750564149575
0.4717037803186343
0.4270415103128675
0.3867786805147766
0.4751105993430674
0.3916610791293761
0.4016675493720362
0.2863645864216337
0.4348271775522316
0.4646478758844159
0.3532830548863545
0.38179550152722597
0.45248498368742274
0.48687133749707356
0.4621390742022605
0.5160905700100588
0.39179148985032103
0.41906686641208324
0.4147630883417676
0.47623307351000543
0.35077181774241406
0.4776046925198537
0.4415662111387451
0.41166953528729044
0.5005669575701984
0.4410625121038529
0.4046002073052333
0.41577608963386403
0.4436836266189417
0.514518070367519
0.49127598921502147
0.38863724202256084
0.44064761025566884
0.46650248175498743
0.3251966442033887
0.3931528724860436
0.40190533479556295
0.44764351191714885
0.3660431790931356
0.46401236566879683
0.4647446563082761
0.2723230668295465
0.3005861793098221
0.4149036687893312
0.3988057658434486
0.22793774924151725
0.3983606088458839
0.2943483093695432
0.4142591611735678
0.2928612171173225
0.45843022137872363
0.49605815563161604
0.45256026350304057
0.4763571283650217
0.3074091775293835
0.3851669472587828
0.34747446525271913
0.4472197069534547
0.3957974588113259
0.4717978047033059
0.4586345879170901
0.3564606596533864
0.46495579313775226
0.4735516545778269
0.3827454532391935
0.42897690204390243
0.4577599863413922
0.39802952455618545
0.3662432617848766
0.4077950125933656
0.4059888088184634
0.44632757897972164
0.39959872330595386
0.35598010135715025
0.47896526978092907
0.4050777105571616
0.36266606182903927
0.3693017027261393
0.5119782027090092
0.40363745184185257
0.36319192090802854
0.42149193226603643
0.3513608859153454
0.49106878097801837
0.4238766983174414
0.4494291647904856
0.3205286757113624
0.34088034218589236
0.29424809576605726
0.3678162314776663
0.4895094566601841
0.3536532006547081
0.3230405532726882
0.3806313919487235
0.39722732810649797
0.2620040630194101
0.4887328786933251
0.4761295936422311
0.3981967743738158
0.4849381492857873
0.346332339333538
0.33182261204562347
0.4721179784420051
0.4909722879762968
0.4116836433180916
0.4587550795153697
0.35770242850671424
0.365223967147745
0.44687608240515675
0.4672841242562275
0.5227944932658978
0.44864730075549125
0.3898288670178254
0.40420367683197717
0.3757059031510334
0.40432929070690876
0.42397672546168175
0.34522929391854434
0.47781924526037217
0.4836506920384677
0.34091960881260097
0.34689281481385487
0.42126032980479167
0.4349882638949925
0.45765606821240995
0.39434332005156797
0.37220621328618136
0.43567870114890217
0.28298176997784197
0.3639598200731565
0.3369498711337829
0.3794763139978792
0.42105284185721353
0.4618778685417797
0.2982114687621578
0.2755438754701602
0.32915269403701786
0.33988150646566895
0.5113880635058459
0.45876326427514047
0.3580437253728176
0.5073111373818583
0.41586066541927497
0.34148573047435493
0.47105091101150404
0.512937994686866
0.35389533331310885
0.4477130812100737
0.3364187493163024
0.4487855019230634
0.43982938053400616
0.4597109496606235
0.3941335861795158
0.4389026064345259
0.3715031180618293
0.4311878756615355
0.39290655635498967
0.507843379049469
0.4538877674836439
0.4159046174941863
0.42429449486395904
0.47626708350375274
0.4439355915903927
0.36749944899222714
0.39395364666085286
0.47939773048723894
0.3327655477930569
0.37135622505288796
0.3978333874324332
0.34342431901402065
0.41028652658904846
0.36505199243921443
0.4627691785547277
0.4464329844742121
0.488769450545185
0.41307213220309696
0.4730989311509499
0.46771456386413507
0.4027212721548187
0.27977117045811223
0.4903939305974774
0.3854497893482968
0.4909238673728142
0.4114340941836323
0.4005154063977674
0.3812280985200564
0.382222116329851
0.30051959556883817
0.3430943005632176
0.3984153535567391
0.3507779156415931
0.39087535200420637
0.4667688028075881
0.4608768236719798
0.4312587179128402
0.36516891632060433
0.393122658236938
0.43195094673729717
0.521804196592925
0.429729628362782
0.47000749046695656
0.37500328463670657
0.5011621311609531
0.40433075241608557
0.4280387996149288
0.3514112987276152
0.48710829665425176
0.3370744877481469
0.4754211085661469
0.40331203822917866
0.46232624863518484
0.3029631375739391
0.44984411755435055
0.35541758397305995
0.3159377181920534
0.42725247852562875
0.3837995789719027
0.5117993356286165
0.43753748359191563
0.3566310049137339
0.4635876111104298
0.3987656409791839
0.4955542575138163
0.464367052432297
0.4196943701638562
0.423449723454447
0.4375335867869529
0.44111123577625055
0.34483475468081004
0.42724715535643937
0.32585781544626247
0.3625736634797699
0.4089536512121579
0.40832281690330013
0.5154461189206015
0.3444276228658001
0.2848071386904423
0.4089438308826195
0.43321083795834525
0.44236979553439276
0.41786015340088795
0.3480182237459691
0.3526626832932293
0.37109466569756
0.4063373891172463
0.46079815156984993
0.48491871895333605
0.35261269859044
0.3436507405360956
0.4470587253712941
0.4643489137240896
0.4018804119501134
0.42575015533437605
0.24124452750427114
0.460255914732192
0.3574757253590461
0.5128137329968995
0.4663911865827883
0.4387744113648936
0.4054994939812025
0.4493207100583322
0.3615384253752087
0.37535977521732683
0.37452013286176844
0.3581868733617307
0.4003786263400531
0.3871979513424349
0.3433642534490913
0.3253628461602202
0.4982565122059329
0.39762545496927065
0.3153020207542425
0.4858561058505912
0.3784121716419718
0.4536535336667297
0.4523150874353714
0.35217696246736996
0.44523141562900753
0.4036617428731158
0.4211920189901866
0.4965804712059636
0.35829429802601204
0.4714305473475899
0.3745470696702877
0.48639032077316285
0.416314494753649
0.29431248396662685
0.3657550340612946
0.4940539981198413
0.37392763546583097
0.3671956886444226
0.4469121615206137
0.4189931332708692
0.48647112560750316
0.34412027015521773
0.3735583822768968
0.4047734688631294
0.4341669033231371
0.36878839892715526
0.3897504711219242
0.4848881376097632
0.335225304390032
0.4450605544858287
0.48857487201114147
0.4321758852568602
0.4100310615689641
0.46405768484823257
0.4256335876350336
0.4336557351885312
0.38744102180889245
0.37604447693038234
0.3785443505783493
0.4103211776110656
0.42751648427252326
0.5049899910302784
0.3963294847846002
0.38209059119758176
0.3848793993042879
0.4694350845325705
0.36442298626986885
0.3891500782375661
0.36479455441816744
0.5198796436723037
0.363165644825257
0.4314115584757236
0.4621273612133885
0.41871553825010516
0.361824030617936
0.46732328423171154
0.37517970918488
0.3806258093606029
0.4967070616550514
0.3769974272295304
0.4704587090666677
0.4721873895470195
0.44583433929303434
0.4414093511416545
0.3965743458509209
0.4185084671285908
0.45972480173276387
0.4560261682727285
0.36916928360198775
0.5078546482741751
0.48926752093293807
0.4456313296617596
0.3811471162770965
0.4354277607846005
0.43855487028736606
0.2772613311219302
0.4246715368580762
0.4060653016113287
0.39966901588478276
0.4014258753892309
0.465845267597849
0.41427760714240003
0.42477440314987897
0.4798797913724979
0.42809582060442897
0.3945495048548046
0.3482946134120843
0.363196883015102
0.426708727102415
0.3381747532014419
0.5048454274779591
0.41698769375146016
0.40666573423419533
0.4448015076348115
0.48966489053580625
0.41813490004837284
0.48662147644377496
0.3933202592281056
0.42737763549996804
0.31319666203097934
0.4216267944016045
0.4249736717726256
0.402935718816576
0.4543326629012758
0.4146783700113618
0.49106029112484045
0.41355004177006943
0.3639088920258896
0.47299577079243416
0.44438380979089304
0.27036105932013804
0.4242400931643499
0.31469613140169156
0.3474918711063055
0.404788659298708
0.39384251454185665
0.3893883781897155
0.49438535436935094
0.40144809050071645
0.351442040130319
0.4346713613081729
0.4520218623558611
0.4500989884494351
0.4101809935669339
0.46237256456583853
0.3923095164322681
0.4363218065507759
0.36812824251347287
0.3484522324866076
0.5067886018985381
0.407504321008807
0.4635724126552897
0.40029216851572674
0.4616515894033917
0.3815595941333998
0.3925236793046105
0.343879607330757
0.3649343763807642
0.3412531210988952
0.44332618810954405
0.4305794984095727
0.44152621277162823
0.4401178338441228
0.3840635185105733
0.41311911458403033
0.42355065488454396
0.44123782449790594
0.39509145852129623
0.29369669471295756
0.3613013036429945
0.36026613333238305
0.4430264413007556
0.2933129483577126
0.45314179314054903
0.4061565292701963
0.4917958755198446
0.39514970372546043
0.3343466832987135
0.4562518802720411
0.4757695226244889
0.5069052313981631
0.37963680963568225
0.3851753429664573
0.4405619551079393
0.42493583201179336
0.37670440463567567
0.47497670723615565
0.3431080539815346
0.47879908165413204
0.432582359712065
0.47480866374868536
0.33563567713844045
0.35940715594282285
0.4590332415664936
0.29894889770297944
0.3675812998720453
0.37535785919772735
0.45397716681120576
0.33556378224023714
0.47078887123224045
0.47736089354445754
0.3696454395179504
0.4570094053588286
0.46981317520887367
0.38217679574910657
0.39569990638969266
0.44290278982241355
0.48600290472434565
0.36386731463526456
0.41747372460230053
0.3786247658551269
0.3382020403348551
0.4487495825395878
0.3930756301108486
0.45079081005652555
0.4530271435207828
0.4503145211623339
0.3652450889276059
0.39317142980987113
0.39016921228550344
0.3720594792360186
0.39212283065553655
0.3923601953503841
0.45493507926504717
0.3698547771738194
0.39419316688035944
0.46274488012171827
0.42671123765939056
0.43733030759092856
0.4368468057740178
0.3516932356048707
0.35769755520552743
0.35333848284861674
0.3068569473862919
0.4488234410951123
0.4598949564833147
0.39170697013587047
0.3576871414724033
0.3743269933691397
0.4302369616834461
0.4781950540983182
0.43774243202771596
0.28651543962907533
0.45611679269766836
0.386364957587308
0.43831803412203835
0.45316653141013935
0.4040008767215124
0.4770550746739578
0.3396030723854684
0.3706915545291074
0.37655948249967475
0.40755085666173013
0.4418934187117316
0.32599995151568145
0.3945688254959968
0.3845420667295277
0.35783243403767123
0.4043495928119526
0.3846718785877716
0.33939893354846606
0.368580557656175
0.41808647449133535
0.4158088367210708
0.5047163829003252
0.41960402243866324
0.4399354197330386
0.41159013119524435
0.4089080164852818
0.4611461342869857
0.44026770970821344
0.32862331739788475
0.45333504264228053
0.5031305830639242
0.4312096460781005
0.48289138665855674
0.46016785211105643
0.4249245294988711
0.29674747592955314
0.30384441394912415
0.4371531779775684
0.3884381688560272
0.4201862780846477
0.3688656385452227
0.5318174760642916
0.35439636834789257
0.3441141643305799
0.387050396485278
0.3913913992082865
0.4526435703650832
0.30731196671051586
0.35657137665880356
0.4416570348212593
0.2846673440840955
0.36929976952718013
0.3611904017859856
0.29621358741320386
0.41285059092294135
0.3780954755306909
0.49598240397793986
0.35268483763278435
0.4005422013367743
0.4062576740492746
0.2920315852344589
0.3611800646554992
0.41452871509404493
0.40574431988304765
0.38119486786876705
0.32043661469783347
0.4167431072027828
0.44532315577512555
0.39831276481368855
0.4914271669386822
0.36889285713329306
0.3918910288544446
0.4790151981816358
0.4612819426203984
0.46559508591164284
0.4998896551968562
0.3808264566582689
0.44722601159986897
0.3047004906494539
0.3677437313990375
0.4250608882637518
0.47433408543989025
0.41066440407097093
0.3856072201056294
0.44057664839896865
0.4171192449177948
0.4073919365651915
0.36800490430484495
0.43059587528603865
0.5155403076384042
0.37084391272615663
0.274083000487109
0.37278791639011116
0.41982942687295455
0.4181258042726075
0.34860941667396744
0.4149184545816428
0.4559279185675448
0.40292996238499806
0.4610813664711538
0.46089335262787545
0.4884615888183857
0.4131499415291169
0.32510474657947924
0.4928518392411566
0.4065439778206897
0.40034055470124186
0.369899368082448
0.32709485421211226
0.5087441132857619
0.3920918711134993
0.5063424451763836
0.471704587252066
0.37446606059654797
0.46895097747102293
0.3303756242729194
0.40835141733953456
0.4209450990318724
0.43158589782276546
0.4596486988629885
0.4519473718011319
0.40846781131755955
0.4256376068360147
0.4454373041702007
0.3660531899044662
0.3364998310931618
0.41187997050867514
0.29297422414014807
0.38111892806255315
0.32429136911014667
0.4227357712801138
0.48355658318767597
0.5242424039293907
0.36342713522457615
0.4606732123798939
0.4640868073508969
0.39355323527109737
0.4058769194941812
0.4704838491295799
0.4322243466489613
0.39958689188349467
0.32328917289118053
0.39637072414202984
0.4453955137161361
0.42417993011022537
0.41324968854839195
0.4268038687519888
0.289981326308413
0.40086418510009764
0.49365768704294466
0.425013095101546
0.42871860977046083
0.4637943574241178
0.3950736301162115
0.4664151911101216
0.42585458070142246
0.2883206433307454
0.3402988512643068
0.4182155994976856
0.49799233616072847
0.5039148148881897
0.49940491738443454
0.4364923346236117
0.40862139483867377
0.48539504655964977
0.3913829963937064
0.4550103570323793
0.4363024948798326
0.4075255361992508
0.47417161629072163
0.351097946152445
0.3524851657118297
0.34483939217346476
0.293311999407645
0.32020698644256657
0.35967248487609627
0.5063037822111894
0.4479738287423044
0.39811009706135236
0.4713264598359158
0.43381165216074585
0.2745106436141794
0.31995206468745585
0.3098703200634818
0.4327892667085425
0.31940967372478646
0.4375179271089444
0.4202663464887794
0.5162585094727287
0.37554657297971794
0.4525672256425276
0.45695565955508827
0.3482205863766782
0.25320020474173827
0.46455202028052556
0.2948627498335536
0.4329083277066522
0.4135199437972584
0.40602818373587857
0.38170428823219615
0.4605981364602815
0.3867669606245587
0.4278959559428592
0.4214615186213918
0.3553293860133089
0.44456943632154333
0.3766031726458286
0.34403114196191825
0.45489175311172103
0.47189457131321916
0.4150739899248146
0.36949256955369675
0.4454343689499458
0.4106711391991029
0.3108092503227821
0.39746059202819356
0.36143202180725675
0.45696561172014205
0.42223568458120636
0.3937750404329044
0.41286753231088547
0.4744711728246103
0.4362736394663441
0.3950921779090282
0.4264668204807491
0.42587561423656034
0.49769859937790506
0.31401360113460264
0.3645103593537021
0.389060613792134
0.4115521263733747
0.31354446350265736
0.4857850922904053
0.24122223373011797
0.509099681799406
0.4914448266005051
0.33177598105474126
0.36170485058504087
0.4778747372106439
0.3419918546942625
0.40298210439256715
0.3525012236131874
0.4352463564467336
0.45720003353784233
0.4228710382516375
0.4278530420308248
0.2771148806401609
0.4650824675741489
0.4687135818506821
0.39566867400993355
0.4290497809513958
0.27932033414782736
0.24022578295382868
0.4918656236861239
0.2879899730548305
0.45262844401851915
0.35424630922999856
0.31495338872190154
0.4374175633581409
0.3212956620839019
0.42859264974905487
0.3567036853403169
0.3474165836999483
0.4814175899799388
0.40900156110897484
0.30672150394414255
0.3596981591174778
0.3588653650397171
0.4631718135867895
0.45178703291334377
0.26697490740213353
0.4095302256302786
0.45528765362142165
0.355679203528425
0.3355345526378314
0.2935030478996172
0.3508034043984991
0.3077937546548247
0.5132910413786592
0.3860148227756139
0.5071239676683965
0.4604807988748236
0.4413970331134877
0.44779986108812014
0.41755270972309244
0.42478340383297947
0.4741207207038712
0.4206507762467582
0.4139401230894816
0.30694496019625744
0.4373828529104197
0.47015779729048085
0.4958832156372726
0.39655243413264374
0.3694464746636559
0.4007195462783094
0.3830942692121616
0.3705658223732165
0.3196373399739221
0.480501403597033
0.37444612900935814
0.4512924922913827
0.4914924159956026
0.33720031911057274
0.4304366194074078
0.3718254796281158
0.43997223646123784
0.37558737137972176
0.5113892686212939
0.48976582631542304
0.45407544228585794
0.46508981758339996
0.4402536772611324
0.4219723895926601
0.466648650969929
0.3873826101824578
0.45205501863585185
0.3950149274417408
0.5083948036751421
0.3557591211471521
0.49854879538064134
0.3414380853963134
0.4757992561168879
0.4612689401417973
0.33692563430097355
0.4229662095469916
0.47304558888594483
0.47443462331849584
0.3894067361114913
0.44930947348427036
0.463383883641671
0.4622514457162213
0.3552248846627847
0.4383405883706426
0.450934326646886
0.3307559203463786
0.4672508147360604
0.3980097792408498
0.41004672658177527
0.3596644592413527
0.5048524714532515
0.4277739350377647
0.35970848657385524
0.43748408101033587
0.48971932803118157
0.4449084652481216
0.33152684601367943
0.41797292799018565
0.486658436525248
0.4771493132150014
0.4712036660108949
0.4066744971128891
0.3786778439779497
0.45849641354478093
0.4390283838712195
0.43436803574422045
0.3136991436340947
0.22058973839328244
0.27855406245246594
0.4706024933909034
0.3294848818244471
0.4138997656060347
0.4524397475544889
0.4708237704464103
0.39337054807306215
0.4051679072237655
0.2739385368497881
0.309043472115441
0.3629039764755667
0.3840510932167852
0.445698088841211
0.402403203260451
0.4319666393381072
0.28322627639756515
0.365969904568499
0.37617430383478234
0.3539753057412054
0.4420758941203295
0.39367995793006777
0.42500330300021993
0.4933845430520249
0.4393880259270425
0.43524468673668976
0.3375908770267346
0.398284701477772
0.38255768287161246
0.46656330748007935
0.32564373033411603
0.4898215959351072
0.42878066603694404
0.45314637522109935
0.465001326426035
0.3614690260030983
0.4654454197428557
0.3932459694319941
0.39172203212155904
0.46603344875385894
0.37343392274653464
0.3763377662112882
0.40934102541198963
0.4823632831368657
0.35114379061431034
0.48423243934760063
0.3979150463335606
0.4849257799911839
0.4672573774235846
0.3444198752495818
0.5231833195606734
0.3779060685245052
0.4976689902361547
0.4590705350838701
0.4703650853548946
0.3700550650255896
0.41294976314272197
0.40024011774221
0.4635790328776719
0.4693325441308703
0.4821645835337731
0.5137869354651676
0.44133966136193914
0.4162732245211523
0.5125286449246749
0.3816568169883038
0.4619973026338467
0.4313485988498446
0.34242129323381854
0.4794874160486666
0.27463266910401707
0.39952943984990574
0.38250687805665334
0.4306100614567803
0.4943122087146532
0.338781009442595
0.3651661732833651
0.4190887883621452
0.42899616405141955
0.32903778388575206
0.42802334225406546
0.36120360465116075
0.43930472321525293
0.5096605087685405
0.44805610603329604
0.4238720467025533
0.3480560447357537
0.352488677839579
0.3154171497076572
0.5168004667725703
0.5025964783852771
0.4608701429148323
0.3317295707520465
0.5025860651526459
0.33975898397651266
0.4209672813302366
0.4254421293969637
0.4076228341172756
0.3392408250577839
0.40116545076082116
0.43131693957136424
0.46849740002106316
0.3958798480674838
0.459223981730847
0.38181170144266163
0.39493074778362874
0.45264107393443415
0.47275454655185695
0.33062670395000043
0.32733111890071354
0.43438966081207486
0.499543342295236
0.48591164947346266
0.45848609135921403
0.3862700158211994
0.45364321668214
0.3639230717759653
0.5016984529181959
0.35313592347803247
0.4181328667311016
0.47770653937491525
0.38090332489120865
0.487298689958616
0.4013497334349316
0.4210562344184987
0.2917570690617413
0.3879120044883814
0.2931931300652531
0.40663797680927355
0.3986298821779566
0.45085750718445705
0.29900256868203595
0.3578044292146195
0.4434517887942613
0.3744684352014441
0.4172168803381173
0.46081444711107167
0.3967749454750268
0.3996075063129194
0.455777657810762
0.3695595698344734
0.33420150772438884
0.4364239247875371
0.42185618608860237
0.41350697249755014
0.45644945164134165
0.41711644040457363
0.463228137100963
0.5191810421656037
0.4089141696031668
0.3468284804627292
0.3203543778788371
0.3263196020118068
0.3931746368672442
0.43984715604441865
0.5139788775681154
0.431563780198956
0.2510579363670259
0.3957295474567668
0.3488799500488188
0.45786871962332637
0.4271222713426456
0.420169783457197
0.4955800254080749
0.4356771664224581
0.3188338774259589
0.45284268724748494
0.34678883534490923
0.3927792157143047
0.454755789979913
0.45825655499239304
0.5075928014735035
0.38078314953078535
0.438680329238039
0.41554152650734294
0.40974543154602155
0.45113399581988617
0.31266286537015026
0.4487875157959451
0.44426375175589833
0.42574609981083494
0.43838792379952757
0.45508629026633757
0.3423877036595828
0.34859696433469295
0.49362286550109047
0.4703120464525778
0.34852334418877035
0.3312844888254597
0.48253233660284695
0.3865805981252825
0.48565501560648217
0.4940936538217743
0.39865330305698554
0.2944270096443606
0.4508789207708936
0.478190522321437
0.39321372775661395
0.4357244282108158
0.35797961650457666
0.44687106307868724
0.38056127790303423
0.46851106694728223
0.3185352525263917
0.35005259075937506
0.43820968673479693
0.4747996639407865
0.4536115672549191
0.5108894124592956
0.4151661683722598
0.3255026879976183
0.457656454219795
0.4286282600739813
0.3499353122981434
0.43264381479940534
0.49798210302521967
0.41167693863118837
0.4660841798969188
0.4551464983504704
0.42917517083017737
0.415563279642271
0.39644177632113187
0.33576008174527244
0.4481123524358616
0.3759002574088703
0.421013390393728
0.4385446615917639
0.4773240256521612
0.406901390815445
0.4407485555082595
0.37343467829108656
0.384217890192304
0.3142728876122396
0.5020526922746412
0.32569237987599825
0.4043808292904195
0.44576071342618806
0.4342374951610469
0.417244612872148
0.43857259261554166
0.288819540778535
0.40746171381050694
0.3723654193309069
0.3491663294774656
0.4268306941113532
0.38951615329006806
0.49170994137682233
0.4565722932033298
0.37588404100750744
0.4557925129361469
0.4808065729434578
0.43138746456427796
0.3681174961993484
0.4551533886198947
0.4465513760120853
0.5004472221393951
0.5080418432897085
0.27285807979593285
0.47189174887772334
0.288673005541456
0.43428999987824357
0.3760944425123789
0.36779693073282627
0.4604350314632524
0.37569685789907503
0.4173935487204473
0.43858015709865633
0.4522366908148466
0.3617382575331958
0.34658932156567723
0.22100996955298688
0.3543261390479308
0.28621491758152295
0.3174397689468973
0.33752686536671395
0.45187331725204444
0.4106082009867566
0.42349662926771714
0.48004432062023267
0.4832194045879077
0.401298173381922
0.4838231327037052
0.46249961710426074
0.43627775381572864
0.3219469201722026
0.37690119754139817
0.40546469272596913
0.4557113353363699
0.4686746977904169
0.4733642631693039
0.49048686728502355
0.3844735524016026
0.39676333909492834
0.3850974344757947
0.3659867380492543
0.39973912529797045
0.3626722163583912
0.41184926818218065
0.4383209386576086
0.3842792981648884
0.3812629120245771
0.37478096270423905
0.4488891869687534
0.35615549009545444
0.4815672733400038
0.3578766443896549
0.3818698933732934
0.3426049353007343
0.48178230416958323
0.41790077090655847
0.406822067468017
0.4060711356403722
0.4368895748222986
0.43669469332270794
0.4107923735523572
0.3029965521620623
0.4024834289471418
0.4106008484014081
0.49408816521825516
0.483629563387792
0.41748028353628197
0.4135544627931671
0.3301579184796944
0.26532222378680487
0.3371897151991661
0.34114721669337716
0.37696628973484475
0.3658681147260231
0.31984701046157815
0.24277916697420907
0.4393331690134262
0.4408007182268783
0.40561154093376867
0.5050447136478751
0.32150263687971564
0.4861766540355809
0.31947462128661613
0.3860355981941158
0.3892910186054727
0.3687269420016117
0.45946501947787294
0.39576731894716816
0.29923973142861643
0.499542266219553
0.49588295576512437
0.4162497756301149
0.43123709363329754
0.4813685594566862
0.3913333204542691
0.3794948837899795
0.46821814552077934
0.3820827166369897
0.43997509648466077
0.4519124841937503
0.31706604143787537
0.4845366549713745
0.42224562138739113
0.4590475409973329
0.4190236793038597
0.4649123638098347
0.4424280673159822
0.4421326219695955
0.4890984394464461
0.4570128977355058
0.47404061371193146
0.4919144216887472
0.5067729851761453
0.4454644933261392
0.4554257582493312
0.5131663620994193
0.48680681265185693
0.35646447663688713
0.4952834005037574
0.34550094845682144
0.3223264289215182
0.369460473285089
0.40360752898447666
0.325268399883641
0.47411281750349327
0.40612605056413736
0.33302320528283696
0.40070999190404066
0.29215613134792934
0.4241263084066605
0.43194855815132727
0.4627263407581718
0.3989222592620022
0.41904868398951417
0.43124480488712613
0.4290498267573873
0.4579109866968787
0.34394062159773786
0.4142016374250272
0.4076074111406703
0.5059742801218623
0.47300817347862156
0.5204071014780569
0.4971036957918131
0.45291517639771406
0.4141899586668029
0.4031132502647715
0.4459488319374743
0.4713304149166526
0.3837825427145018
0.4979867353637498
0.4724769121176867
0.46825169787307086
0.40986671279542347
0.36856651531106405
0.3522565102853061
0.47667790677517996
0.42816939658092523
0.3984781327058271
0.40559503619131587
0.4544120351273891
0.42520619679992633
0.3982060670944052
0.3978308386841223
0.47084038142259677
0.5054244454444704
0.46822421560443744
0.36809886597181507
0.4588730085553066
0.279660891178613
0.44975870578774985
0.4266440960992711
0.49673987775606804
0.2984888472222076
0.3311820845217709
0.36701173703032897
0.43563813842851146
0.3182443861769046
0.4472956301856917
0.3512642216442709
0.23807146037771723
0.31985381530294743
0.32734825938282885
0.46356645442737965
0.42846594003089544
0.40367970386569596
0.43739102171575306
0.4580675422907594
0.40840291393154105
0.4439838839554971
0.3423997522534256
0.44239319066650185
0.5093444558263869
0.31605496657799637
0.45951605019505887
0.40711695768858647
0.48594275670306497
0.46812494535402965
0.3937029850880771
0.4697979021776075
0.4427679135739914
0.34530527486794604
0.43370676531737123
0.4201633184839922
0.46297002085739364
0.47274093038980053
0.4687764306011716
0.40966583622525027
0.3915350653964075
0.3947006572345156
0.5024173139773577
0.45609541798955955
0.49020393320783373
0.4669520192830484
0.4382079497384106
0.3496151053682424
0.4910559641924939
0.3474021148956479
0.5079754038085684
0.28237496381749955
0.41884553313370515
0.526516936055743
0.3364358562967381
0.4434131672270289
0.3309182270727634
0.3578327683186384
0.37494235031814144
0.4850166083733498
0.39803500375553597
0.5009736468729304
0.46881672544142483
0.3965600131305997
0.5211710996424473
0.4469081399426076
0.4272122838387361
0.35874471049108486
0.42506496575288744
0.35443722644827
0.47940555268974205
0.4004215766764074
0.39702670542552715
0.4159866673174174
0.4014666890548292
0.46028729971745286
0.4772121630854429
0.3459579868966716
0.4565592013192298
0.36467156469088785
0.3474388050101833
0.47460390766161853
0.4551813660493676
0.28712383779687045
0.2722219167138992
0.3237226205157388
0.3996554447908534
0.47857329640725566
0.4140527445746575
0.4064344716962519
0.5028488913530573
0.34575455397593247
0.4054268622610451
0.4766993709542794
0.5027413277866022
0.3577143958539944
0.36947875157987914
0.4800415209320856
0.33290824728418317
0.3313676717162685
0.3743484151423997
0.3324487622725681
0.4495784263482006
0.4398642162514579
0.2924901662894602
0.4035420756080987
0.4391616471037287
0.40069167765307745
0.40649050286480354
0.3112376052574978
0.3842229298523919
0.5005743592761983
0.447941425745425
0.4423324885569672
0.44793352378204726
0.5290371446895713
0.45026873333053474
0.5313738765418853
0.45963537403511273
0.30022473978499975
0.38906945607861065
0.47578365037967923
0.44883911688592637
0.3578707784374769
0.4218039521375746
0.4670904221257023
0.4188780181989422
0.43881033842895717
0.41754357219537325
0.4384190780549966
0.4493897472311164
0.3449293295266231
0.3566213512184156
0.3728386722544219
0.42956760258679555
0.30613050594333485
0.4079286826930397
0.30849398707193015
0.3527464039334385
0.4576433729225879
0.4117819595823938
0.3080991884701335
0.28615226843580926
0.41314502523252034
0.46561379881710857

==> anc/HeisenbergRFC_J0.3pi_L5p0.17.dat <==
0.44833113897432897
0.537422905570953
0.4177464961689956
0.45461576261884684
0.5145870007110708
0.39871072026653964
0.4045456001868025
0.507738748397535
0.461097388277485
0.5291580720630457
0.3904582136745966
0.43212079842867845
0.3543251091932294
0.4796573504608568
0.42096999560313303
0.3349486213378471
0.40527965598017157
0.4598805117128228
0.4858812464115107
0.40297498683056154
0.48752769521552225
0.3648443233373746
0.40312393999608315
0.34246994194308483
0.4262851525060899
0.39210084357449876
0.4796095326195266
0.4042393372550602
0.4029114312537111
0.45736316608610117
0.2779035652812701
0.4609033764639418
0.38229775906404045
0.3907299039300636
0.4890381617852845
0.4397532125650783
0.43950629472409297
0.46313649759043685
0.4560896197738486
0.4935251999435947
0.44521460230781995
0.48467202765528955
0.5161797329239276
0.4404683147942308
0.38078905275326635
0.5150298850839296
0.35435009671707585
0.4762803529179341
0.3453416993190938
0.5080693510866492
0.408174542677413
0.4075888451324439
0.4761089408857352
0.4586059135500042
0.4103889801372008
0.40884852394960436
0.3695491198262657
0.40639687548215403
0.49369722045899134
0.41393793896064773
0.4041091041403219
0.2987260768742552
0.4848600943297382
0.5458945805027874
0.3601381323858205
0.42864989277833515
0.38874240825486145
0.3149555525624329
0.44070765008169804
0.3156797520887701
0.4901226382879401
0.4562731380521049
0.415047732701538
0.3906316500175036
0.45730364360212583
0.4731756822889673
0.3903365360665646
0.465902466192487
0.46268774700879906
0.39096681433702946
0.290800114570996
0.45583215379327885
0.40774854576058656
0.42398064718873485
0.4860396102401684
0.328179706984787
0.4274003865965335
0.4117335644051536
0.47405332480906964
0.3750061070392278
0.465480549474092
0.41331033703196457
0.543631763487572
0.5274481777935162
0.4110157338380878
0.4322508569924453
0.4785165587858341
0.4374160205952195
0.4383789922979045
0.4559980335431926
0.3979069804831494
0.46889267010785124
0.33690538359229694
0.46321630029144123
0.43051129737047084
0.44356346855872386
0.44478058946982324
0.4436536306004474
0.3404318413787692
0.5203538405827243
0.47006878293989396
0.4298154262782195
0.516725768383929
0.491574031324386
0.4405131255968695
0.5235752422599059
0.4018200634611608
0.31607315525282426
0.4337926364705393
0.41606181687093013
0.3808421933512287
0.44962882124886777
0.36590800006751395
0.42430399014491393
0.4042131562243398
0.44118779047571893
0.3647139531478078
0.41443848717884735
0.4420743195255448
0.2794862385644311
0.3605581075757638
0.3534206557284275
0.4293617605745751
0.4979297590328149
0.36385830597543767
0.45362352102570364
0.4404157633666145
0.4442579978323135
0.4867467947417821
0.3774720206277603
0.270887068387697
0.4194225914380401
0.42558233807041185
0.4594101567858557
0.4539009738736537
0.44265213478935084
0.4275514772155004
0.4328005680988885
0.5009471862418491
0.3836265737398769
0.4829196736756744
0.4827575773883353
0.3292661211236654
0.48714630520414287
0.35145738885553834
0.4925905567090253
0.46779555467284456
0.3630399238908382
0.2944369063977483
0.3126400975186238
0.5037783850762669
0.4157862318496524
0.4153793224232514
0.28643985481923045
0.3247369394240346
0.46391393630175465
0.4254043862297088
0.48080255833437363
0.5153680174649624
0.45541120206119634
0.44334532867275595
0.3867213324878685
0.4382767465822539
0.5116497371837558
0.4182352560690277
0.49886349587721385
0.36891918120012
0.4272547882806251
0.34504714757966143
0.43023926812393154
0.426019747716717
0.5044618693774633
0.4810003742086628
0.349415306068977
0.34873427028558873
0.3438453752663858
0.49739267130977993
0.5074435875955341
0.429933804301297
0.3477287075146228
0.2974602517148048
0.5077032786698455
0.2886737718534758
0.4661311665408288
0.5139570878381886
0.4290911080814263
0.4008815038646069
0.4297711845775847
0.4331082695946819
0.46161914726868924
0.523977280502466
0.3759006068043328
0.32467780725763573
0.41885096865723814
0.5070277449080068
0.36410261791456616
0.4109430116401954
0.4294370168476432
0.39030551187546636
0.2874044178649739
0.46926822806850865
0.448593733644375
0.3995722184800295
0.36524302142083526
0.4112611593763506
0.4019460584934235
0.49478520395243003
0.4559719483101842
0.32919657229042815
0.27127266120957266
0.4204829429497607
0.41625067797491944
0.4451577910007624
0.49627424649629626
0.5050624813271821
0.5125796325834368
0.4484662286614188
0.43828021629867764
0.2981178138144769
0.4761948038940077
0.4837872622939146
0.40798918630471454
0.4378593403326696
0.45100157330158286
0.41391843768337044
0.47047736492801123
0.349851394491077
0.5285307345239866
0.48481564616170064
0.41947192694319324
0.44601653511720574
0.41401671914368954
0.4873327374546337
0.33299203493504925
0.4966894613093243
0.5103664380396076
0.40960451127322844
0.4149177807622756
0.3515476429827249
0.4485465103171257
0.43389903768797755
0.487393082926538
0.36948451166302093
0.4641870103456249
0.5048757655823859
0.39432501017599
0.4750619261590961
0.3196604505040614
0.39820094072138074
0.48604038914967573
0.42568097554965234
0.4683749434809523
0.35284622513782077
0.3771433006895789
0.5212672015580878
0.5105361451522905
0.4083780777334643
0.4768412289202585
0.44025088894770575
0.4733726200132051
0.29787382846057603
0.4442130765033458
0.503599421544131
0.47329739537838905
0.5360412869335787
0.47367119467886604
0.46413856461085384
0.4093123287012798
0.3011892697537656
0.44138152627467764
0.42463907062051987
0.4582971167106018
0.4796271945268299
0.3871125796391729
0.4938892852931987
0.3896852651125077
0.37688225687921734
0.3197211224856234
0.3339817211302836
0.5473469950062954
0.4978711646215982
0.3389405871563762
0.5115961626653447
0.4908198293089685
0.45699644549476565
0.45846977775054937
0.5065139261624362
0.4797572441344537
0.5277766553471994
0.3700730560533285
0.448827397900544
0.46623588621814605
0.394486827970696
0.3134204716503239
0.4478898791808982
0.4482383321559194
0.39808126493433993
0.31604045429915717
0.4376414823547248
0.43392659318870114
0.44372720912760677
0.5027883130098529
0.41539057479886154
0.3962987357249451
0.39030874556938283
0.4357118529449325
0.484030503807532
0.4082110763404976
0.4179540247264549
0.5012516848254497
0.479625983476223
0.4936406749696379
0.41542782847394805
0.4303479275823536
0.33829449074269546
0.4645043032110784
0.47490276078187416
0.5352942615574481
0.4442852277773284
0.504727686234355
0.46795164284979374
0.4906916322143113
0.48574626630354084
0.49219237452156595
0.49460932026823906
0.5096442664456899
0.5446392659339769
0.3663138613844915
0.5144375004303325
0.3158639271443469
0.5246817748398401
0.3851806098938595
0.4692065256302344
0.4376674002526577
0.4072746985552154
0.5325921146992785
0.413504259482476
0.41318155103734
0.312730864142333
0.468676185792008
0.4193241571050102
0.41468477941130855
0.45043050988145605
0.3964620157049841
0.3980299639738258
0.4797133488848043
0.40865260102148404
0.4439336889720956
0.24593482279148904
0.42633458047989264
0.41623015438834904
0.39186250454174365
0.4334216640953346
0.5070411933218862
0.3268589895170677
0.40233623800802
0.5046567748749258
0.4048146290115182
0.519499629065121
0.33763289170438465
0.44844287606844546
0.2979302711687673
0.3634948761531165
0.41505641255628867
0.5151777689935603
0.5319703966468988
0.37306266929374476
0.39650907852919365
0.476996300071552
0.35811889965870547
0.5126444493073532
0.4540505504002541
0.4427946522241843
0.4253101312540867
0.3700103534082713
0.48176081654266795
0.4035119032430952
0.4889141227026778
0.36505873925569676
0.39821412712635795
0.3797362545712029
0.46720664231589587
0.4572737723683649
0.4810038425952702
0.4999998649981886
0.3155560529215321
0.4291174664261634
0.4043948749021365
0.3999265895593866
0.491644221289204
0.42234550987128827
0.4066201196110626
0.47158031226227154
0.4975481789058868
0.4515487784045113
0.4249080700429652
0.3781589854732986
0.44858162789579376
0.45535341649824207
0.35430443739112144
0.358752542574028
0.37201299469118226
0.5368118595037148
0.461878741011748
0.4912558061904108
0.3415364046897856
0.3539731810132533
0.544642807684674
0.4515132608760734
0.3746160508626308
0.3150032780038005
0.5079047771977229
0.4483296126337667
0.4844369748645909
0.3957247341111058
0.4377886951273913
0.3898297933712041
0.4897530040841296
0.508024839635826
0.41236219944193153
0.45690477609042657
0.4163900073507254
0.40437671524964774
0.42714654535606217
0.4629988745120347
0.30980281644897634
0.4722276773111843
0.2873683008140774
0.5303730246286745
0.30847386849415925
0.5231688593906139
0.3834901469731522
0.45627151679974326
0.3997491282355061
0.3474237270546438
0.41535532417864507
0.32863230908669244
0.4406717308704555
0.4641114382397053
0.4506478547742141
0.4312529834251985
0.4973154292817923
0.5018263057219339
0.3934460257615758
0.47634158766489626
0.44673170284289265
0.49624332845991187
0.4117031444401025
0.48427508023227334
0.4702466525447639
0.5005895398938941
0.3960240263591481
0.42129682013351605
0.40818877477841875
0.3759648284356499
0.4127308301999324
0.5145354036798104
0.5107050390893417
0.5096081137899119
0.3667631220415718
0.4229112233722852
0.4478285431271505
0.41608140434608243
0.4342616165575549
0.4200414179843434
0.3947143879566796
0.44579099256639015
0.4618489908079506
0.3117644667672437
0.4535849193203653
0.33765286522038135
0.37774591967621174
0.48337754655689374
0.39057353678809176
0.3927063960404345
0.35970440482667393
0.48837405266199685
0.4508266654831654
0.48004497054873585
0.39530213714019213
0.47715559722139866
0.4595677369508097
0.34245143650887294
0.4898559020079536
0.2908334740170687
0.4185202118964553
0.5228161545486324
0.4203278485113875
0.48425466451890214
0.47403936205684055
0.34372774143261775
0.37994928392478117
0.4717396494859439
0.4425788997086977
0.39321607820670934
0.4200955883903112
0.44095755174502066
0.5067732580558612
0.5172433993262973
0.255297320395241
0.4351934329914253
0.46529002322938706
0.44420013902041855
0.502409127461067
0.46765976460583536
0.4577796982081111
0.29590942247123425
0.42797347854269024
0.41936011370476783
0.4175625996027329
0.5641768482477759
0.5188385213255162
0.41363504861620287
0.3940166850292179
0.48288249023376656
0.48577092854927983
0.2968719692414857
0.4980276212910887
0.3828368590567466
0.5050383084725257
0.3567544894762089
0.27588414291093283
0.48409906989849183
0.46620920649553443
0.4461856827284762
0.40213013593013763
0.5344150156321966
0.46751974595039203
0.5149660992948135
0.4511217745042201
0.49734713316310697
0.4136819499180782
0.39348836279685523
0.31358793093873105
0.3660584270037581
0.43409382928708967
0.47625005832652106
0.44579732370424113
0.37413615156096147
0.49510518302383
0.46903808020628096
0.40110466019222674
0.505929493560161
0.4285363630208883
0.42093843426834476
0.490490519973057
0.32681697771950824
0.49776624483953774
0.3687806482565542
0.4340995775612159
0.3018497191277896
0.4807396457342453
0.31852067050871335
0.4609896103558851
0.3647230982385023
0.4086018616883942
0.4436593634239467
0.38931424160961653
0.22017809542415487
0.5272331302793846
0.45167135557370003
0.47056194554721253
0.3865095076058075
0.3557634519824509
0.2634429435453868
0.2620248218042625
0.5034893101421385
0.4681010292559619
0.5341012663522002
0.3656411200039545
0.336493823093791
0.3266047179968211
0.42224888987237763
0.40344469709417574
0.377980303986556
0.3971217168535391
0.45842947454055466
0.47684229689154234
0.3945333626794835
0.4372497301840337
0.39004402406208877
0.48504041700921474
0.46690020478415695
0.44785270859157134
0.4675436524475061
0.41922979462315973
0.47382471523300307
0.30355499799046337
0.41293505080139015
0.48327796183300953
0.4144401450578553
0.3985307722172658
0.5072261861443951
0.5141423669806082
0.514670826584058
0.37923226732605075
0.4577336422615738
0.4740524550749674
0.4412273808817256
0.4717116255550379
0.36136838144742
0.4236988677262866
0.3768094298663087
0.295814199058307
0.5345471745055452
0.4840395141074957
0.38242164534425205
0.37705024244751406
0.40070735335555957
0.372338902060791
0.508964455668978
0.40612130378337746
0.3940587093710541
0.48315214779916166
0.3862880679615647
0.5431365280737193
0.4580922832073308
0.4861471198687839
0.45533733199102117
0.4828883318788595
0.39168046546271434
0.5006867545260244
0.4900992439795117
0.3844788245396168
0.31799974803680214
0.3173850105268464
0.4854569660815142
0.3635660115110424
0.4305917736466275
0.29639781521309677
0.38324026696821173
0.5163194055793314
0.3925618617231264
0.40131567453828354
0.3533079650168061
0.38523532759637535
0.316085160319323
0.5134759783845542
0.3458558959490866
0.39527046831559365
0.41255663664637326
0.35805791299162393
0.48425258712858676
0.37811166641453875
0.4369164989554922
0.42297268067538996
0.5133667808989802
0.3783018468831072
0.5177911379613495
0.3007829073841246
0.40273894499932134
0.4942171601999908
0.44893183370763357
0.44721050541227186
0.44778416997566534
0.3012279754627098
0.44438925940954443
0.40266774567219243
0.440186742805318
0.5439131078888183
0.46177208885478044
0.4941945175809174
0.39273393512195787
0.33922191653442946
0.3978980514664697
0.37012747071364166
0.3594274144913119
0.4182315507236965
0.3261463042424915
0.5383552691080091
0.4664753484451821
0.3334943480870522
0.4595020120847101
0.4703911114416614
0.4309092988677761
0.3972453322813488
0.42118157441850784
0.2974116781527826
0.4636858953805195
0.4896275358716583
0.4538079781982006
0.5271286761585011
0.5180309205938892
0.4799231371064148
0.46162072770602763
0.4175282631527535
0.3537502794799514
0.5449672837008005
0.45282488501413126
0.45800774916104253
0.3627634195264587
0.37079601366673953
0.4193414741430863
0.35491271780488504
0.44247283052152014
0.389377717614493
0.3819734134836535
0.30846159250349225
0.42199127726182983
0.4957851365398654
0.5193638274045712
0.5010618660534721
0.4421596575486738
0.3494619250550873
0.44791328633246885
0.39174597020935026
0.4016107419415917
0.41360421152549764
0.48255000071892573
0.3226400247996834
0.3026296363694852
0.4431184447444449
0.4096600001403529
0.4185935702219912
0.4622993625727169
0.4492800788212689
0.5075165844662275
0.3332609744371117
0.48325936372954925
0.5275472414867096
0.42741030147796
0.41464588067427677
0.37319837912249143
0.33625680633663274
0.40684389686300226
0.4463270377857641
0.4914596676495197
0.35626838628299984
0.3911105880284529
0.40861975189348476
0.4145113459251799
0.4082950398702672
0.3869719188900548
0.30376436311762184
0.3903818870987524
0.43670602061111335
0.42096767707813926
0.39903409906269666
0.47136781324543076
0.44387030769155217
0.47295195024812675
0.4780351602456328
0.3768554158028093
0.4847352497639829
0.48192883074685977
0.33131633983276787
0.3801402907852545
0.43275450965276097
0.47929058633658755
0.33933306406242425
0.4240412619011911
0.4955697207204859
0.4312931112206275
0.41944736300649565
0.47514211418215946
0.4032889191821768
0.43902910069608125
0.42942898577387334
0.43721350191181696
0.3952664574657171
0.49514327907555017
0.447720360003429
0.39056363308560016
0.45475106529582326
0.5101365426528314
0.24134554030328098
0.425370627577891
0.4077867542430375
0.4287799790169752
0.4650091606504453
0.3350636788216201
0.38817132325515263
0.5239855951826515
0.44489353164246753
0.46287485291878294
0.5263405515815156
0.5030185493750907
0.4791159286182489
0.4496528017569176
0.521922550052893
0.5029816895015647
0.33727119808511236
0.3918148231753556
0.44199379234981007
0.5196724741113669
0.4099094980934945
0.5030102749564209
0.37464883121655196
0.37166843873208444
0.3540208062516994
0.5005914971655059
0.3519182291121938
0.38030950225359267
0.3005173081669614
0.45643506483224905
0.4243244649390885
0.4459112980102538
0.5192052825533728
0.36849313695672065
0.4942523429462286
0.36038720451983186
0.5171919098105701
0.3211913061017477
0.3330742919662396
0.4042878766360284
0.5210992106625757
0.5104310236096068
0.37288632722608434
0.4215054001798704
0.4108073313665699
0.4122531039765928
0.4072657917741158
0.45366200971685594
0.42200134957323826
0.517235267698996
0.2606197850544396
0.29114134124096364
0.30812282939784985
0.3343843659865988
0.46041871659288386
0.39914916623003033
0.43125867620667235
0.49005145673312916
0.3277154312526365
0.4243732088549562
0.3316443050778775
0.4647911022978223
0.3194525771661255
0.510740824153603
0.36229450386414797
0.3876616744778118
0.42092917034302185
0.35401652741938133
0.43423355692745863
0.39461638862142057
0.4096712436493563
0.3662774875361049
0.4436292207018235
0.35474054720012316
0.512829965215896
0.34178924307552716
0.4655247234749936
0.4586604210886907
0.4530485725699168
0.38396554020264073
0.5058631974202693
0.45816754836837303
0.27243999788602224
0.336245026961105
0.46449376379786594
0.4186052060579727
0.4351362155551314
0.4058893033483183
0.2766908750797555
0.4000724936462034
0.4869146159052915
0.35415364298059576
0.4274494365519533
0.45852505460919757
0.43488743312893735
0.45409912526308066
0.48872334750073715
0.3454900734710481
0.5050542121050494
0.4800011855259252
0.4573996809733144
0.4159109099665489
0.5315465632906033
0.3484928134749636
0.4314902386857794
0.48149005608151957
0.32571001497312735
0.43505250900535586
0.4126187816294176
0.5233360560624912
0.4550241872929586
0.24658522024741789
0.45074068662381234
0.38409941640113154
0.5073943684550811
0.3549948984223569
0.4419707334108415
0.5102595632898546
0.5175578649943804
0.5000071885794843
0.4517763952943758
0.43448327202326986
0.459536425026991
0.4586762245577489
0.44034872534595854
0.44027607871088076
0.4828726864386354
0.3775024507621409
0.49558840758694583
0.40921659258067694
0.4685648376860184
0.43282913268298184
0.4441100230751491
0.5313544516279792
0.3554424961679028
0.32661658071949073
0.4277618999736502
0.4365489526902185
0.31966343868321523
0.3747344449804301
0.4132217997905571
0.39848709269987925
0.515969298675162
0.4647336195693302
0.40858017975461036
0.4120831239161111
0.5034891074247515
0.4026463121478124
0.29972707994452696
0.453326595517332
0.46190373004498103
0.3952749180567372
0.46827338381576117
0.3869051419664181
0.394547002638122
0.4363886637457399
0.37571896166490065
0.4600087574029319
0.4693267100257558
0.49914626720781424
0.43718907468601276
0.3191847517382702
0.4589294324973652
0.39073321322510807
0.43092229984375957
0.5198047039531581
0.40524209981061055
0.4665517069740006
0.3218793297733216
0.3442399149342478
0.4563025479004385
0.37672447012514365
0.46985600533891886
0.45951358726063296
0.5377194084616771
0.4410562349859274
0.4320179862594709
0.44703823694265277
0.4034132933232532
0.4139736514381508
0.4297919134299336
0.4364920924792965
0.33252444132535974
0.35723574876736275
0.4961075803858405
0.4947626008908994
0.4649298354381169
0.45911766248693336
0.5147955895756907
0.4489806719444578
0.46685909986259055
0.395046151750195
0.4678402245628379
0.4841741937906407
0.4364743801433476
0.4879332514165234
0.4787299233312288
0.3962364138681426
0.4221629421088423
0.5469962166600535
0.30270452535733255
0.40549263181723894
0.41526957501666295
0.3303836843999359
0.4051843078249187
0.4541309764751058
0.4569836096278717
0.47926884030193323
0.5361213153535699
0.3828824406016103
0.45608057304327565
0.48900724971738
0.48804348265326936
0.2554931409429827
0.45189867821467056
0.5218868320058555
0.41686163494979683
0.43067418443105004
0.36767546944181145
0.4819746366553554
0.446200386069323
0.3146967865372972
0.4024517440163193
0.39441613433857325
0.44313245065082674
0.4656171785976921
0.4610694300488105
0.4900352920845616
0.476095795299719
0.36907552865892157
0.43079995716965325
0.48334154454334677
0.4119972106897512
0.5264756924447318
0.48631936533116343
0.4997195336440864
0.4426859043360914
0.4807887526359961
0.5284540886108922
0.2738809561390725
0.41313799849289606
0.41719441695848697
0.5296689596908828
0.3045364712756151
0.42532106568391437
0.5056734794755983
0.34335783618315113
0.4443325009734486
0.36952275927188927
0.41688679203302204
0.5400775254207087
0.4469383479165287
0.37890152847741976
0.4297089551872426
0.4043180976888948
0.39835936683521284
0.43364108093589604
0.3651465942595327
0.4625992233359725
0.4763756984017911
0.47175026420612104
0.38722358132919044
0.4519983835267503
0.4871598422636802
0.45786191724735503
0.5339523984434792
0.46299180848165933
0.3450318262181302
0.4083693914494347
0.4470062372425025
0.4503650668559506
0.4442708632521531
0.389321767126288
0.505196484890807
0.37730571590086515
0.4094143423488891
0.37086875026236077
0.40261663511817897
0.5035696694926676
0.5148088141748572
0.4666972713065268
0.48428827820769654
0.35537662198325015
0.3238765822978374
0.4187068237792628
0.5101281962857203
0.4056329577974893
0.3985005925051778
0.42462805411240323
0.4383186253200941
0.42113353106359425
0.3125897935645967
0.47301645288888455
0.37330015415179324
0.3942910199581064
0.3937198304870588
0.4090307369575419
0.4601825633552826
0.42169818415334814
0.36615644893640237
0.5071598210270041
0.5101115218437444
0.38201276208473584
0.5031301496926277
0.4134996813609694
0.46396333716947263
0.42382629112175474
0.4517323399931896
0.45462339146263653
0.3771682194525541
0.40627631152194715
0.44138264277741296
0.4686788645049768
0.43327995872800956
0.3846768459544097
0.5139930225349729
0.37427110156821103
0.5066005568038001
0.4421834946964879
0.499913915912786
0.4397687225759105
0.5072885848171598
0.44718097918899496
0.4895406607809948
0.3285626196036371
0.46893852544654274
0.474693485970503
0.4277220153469116
0.2891595040577341
0.4021694883031147
0.4995531401487773
0.4030411021434956
0.4855653491081508
0.40055639580860397
0.45472213802942385
0.5233210256113136
0.4722106855532582
0.35435881388827656
0.5034166728139772
0.4204171387146046
0.38798213552729466
0.47390974533916613
0.5315526199257711
0.4705945455035449
0.5328330289403174
0.4378973444162882
0.4068885846803501
0.40325206382344747
0.48260940700362015
0.4314520017301447
0.4064677822759751
0.3185053418309012
0.39608744291412473
0.4638467618465856
0.46845566772178127
0.41738769753385274
0.4874808399060192
0.5360808582700459
0.42890992432458536
0.4777616275892823
0.4092234093726
0.4401967612892481
0.33408388493547575
0.4063291878535074
0.47242097377662673
0.3040926389143612
0.4932794523389778
0.4075522423223521
0.31726937479955425
0.4669244192355325
0.34369122137473557
0.44885581443941647
0.538568864709799
0.4246859239158501
0.41530419838897686
0.32450711081447065
0.44153203103822514
0.42668668901478174
0.4993844726457705
0.5415100348485377
0.49795668187005926
0.54088692979119
0.49166600595755205
0.39530819903051395
0.2937526491238486
0.502374630880321
0.5005368562238008
0.41852929843594505
0.5111863570401345
0.42005606145738844
0.5184211544854567
0.43271379313464664
0.4179660296288193
0.4966628333847213
0.5095136669951442
0.5004431397740969
0.4133223976963445
0.4049845370426159
0.31727993317901804
0.35088578281929644
0.40847148259280747
0.5073527657216352
0.4229469290197387
0.49630360750077296
0.4655838066455034
0.36816629220304586
0.4001182849727315
0.4812150583499816
0.39642644061274174
0.421276970209444
0.4465419286005789
0.38463501096799607
0.4610650628725963
0.3601653113252166
0.45815752470876164
0.3525687075625247
0.4043016173918248
0.37515704258196536
0.39731143656420514
0.3766304510870757
0.43704345245623827
0.3203079720551081
0.39172503812033765
0.38562116815823466
0.4625521824493406
0.4539329085239343
0.3847433481734105
0.4028608900841644
0.470345915959022
0.42620417712421904
0.5144912123998923
0.36308502014715527
0.4578160511238195
0.46470282256161594
0.5034260971427209
0.47697710592634734
0.33417580428066646
0.35845818418047387
0.48725410017633897
0.34466182102755527
0.49740644878500306
0.5335536722663237
0.4048916652988189
0.41042272966149845
0.45822365632010587
0.3886563516220529
0.41422490489662495
0.48940248210321197
0.3994222579056188
0.5117744662304413
0.4779432657671972
0.4095666894829542
0.408073241664256
0.40788991912938183
0.3930544398465809
0.2742439555871963
0.4539480828220335
0.38357656853019323
0.2729852315313177
0.3814487187607845
0.5264324769472571
0.47675931211202627
0.40807531628573107
0.37010579844915903
0.4790927586553486
0.4792682711167635
0.46640403766963323
0.5046481158373393
0.4576096858551538
0.5210500544490849
0.4814538661934425
0.40225052806386
0.47575734224479527
0.300067082509503
0.5056618535136241
0.3534978665765051
0.3133306055616152
0.33621176656381485
0.3320399017979516
0.42862685813047796
0.4222274046067152
0.40607131529521423
0.5016953915138767
0.49977626363421485
0.35315090897106544
0.3873337869444529
0.4805109694915976
0.4091512613010058
0.4785140314143435
0.45458710809769126
0.396768262566431
0.48877728890805144
0.4381166799013298
0.4134206984527688
0.5273996955092066
0.3544567920450045
0.44139446663087883
0.44749450541244895
0.40962337996433734
0.4717140998253237
0.49698808708157444
0.45223144951591987
0.4008400645499953
0.49746814239163417
0.41327069489989027
0.49310712931740985
0.42074827308186796
0.4359853708516632
0.34169738552366336
0.4200314366415088
0.4735719724768501
0.26435634442738015
0.3766887650606296
0.42804668859460565
0.4729681282260622
0.46220694611284496
0.39218074254814156
0.4217506159865752
0.4735446791175637
0.49090633973052544
0.5317254285259319
0.449967649486866
0.5372088407837744
0.5083544675456608
0.381572722153717
0.37537256925060747
0.361806262034404
0.43147209637242107
0.4632037085955686
0.4133634565181087
0.452876562362758
0.4780950928147275
0.4544645393081006
0.39804974162350804
0.5026151952170632
0.39506228343470773
0.4567693765186584
0.4665956058181114
0.33820346848935856
0.4869361057849737
0.49948778145131034
0.35028948230721074
0.4609285820703778
0.5215142690701468
0.3514993445414852
0.5128908505069949
0.3926507482207029
0.4788934165846846
0.4929953626970366
0.384498455507022
0.31857964649620385
0.3617396425107504
0.4957285614978696
0.4535206433900623
0.3724557584108571
0.5026150337430705
0.33825331494496524
0.3562408950417978
0.3448672810917567
0.4606272431328409
0.4237231559531484
0.508363115981814
0.41156623759688227
0.3989879052924569
0.43340457384566
0.34440151357677595
0.44606650921025476
0.5171126238022866
0.5098204579188869
0.4486242161298907
0.46128960642423933
0.46297547069489386
0.3934688808709763
0.5052496037052323
0.3747573807840012
0.5130298803699547
0.5147738632747677
0.30686747508956996
0.4063256132096627
0.4631592771814531
0.5268991807780802
0.4660565446905696
0.33135152551707286
0.5248517472529567
0.2531826051109951
0.31982281154770964
0.34543017284335825
0.41234032625155925
0.38401387713283114
0.41401407840234644
0.4033654627961619
0.4729712020942119
0.40729617804817264
0.370919010949761
0.45877347029650023
0.4457208216960711
0.47506085100848944
0.49521577953803864
0.49826194546800817
0.5124326001326628
0.31910730852881525
0.3833106339083799
0.2973732583234485
0.4871193122575486
0.421787580336486
0.5657225505398447
0.44918175460334386
0.36890661803716684
0.3302487113666545
0.4067909841572652
0.3501272226778392
0.41281307423664515
0.4506977073182665
0.4213829843006746
0.45460675809156004
0.4277976475978016
0.37593558078860134
0.4437062431278054
0.4902053000573345
0.3979669462361743
0.4033320174604684
0.4443660587859821
0.5190133298860751
0.537412308393644
0.5078903480952642
0.3836727905138195
0.4410389883142924
0.3816403066369699
0.4112933084411013
0.42001160631637413
0.5314359245452598
0.4764633925461955
0.3737617398896413
0.461755427920947
0.42773849512687584
0.5148801581858691
0.38288464105360864
0.4523681194458706
0.40878348539935944
0.3430944003414107
0.49570411906610484
0.42928982029676027
0.4810806388353564
0.3449882624508397
0.4800310510860919
0.44172051701136633
0.4011757469827077
0.43655238775361727
0.4290973009665994
0.425446112762005
0.436723512364541
0.3785712748853114
0.399365683125208
0.42312697544357175
0.4582813704950259
0.4833196118685008
0.45689391770629323
0.43183817151069287
0.44709868567087435
0.4276659120987824
0.38381528264450676
0.3501771826645754
0.4352096018317017
0.41553513751828897
0.5189804207815318
0.3917530660551021
0.4838489581237318
0.3908840259867878
0.39342355727608475
0.4878576735668333
0.4682792202950224
0.39513244458349445
0.41078935180522413
0.33072757965447086
0.4976457864326431
0.4337995106897747
0.4990441235231136
0.44798675053142323
0.49099972339690356
0.3922543664658835
0.4435692548010501
0.48345001410138944
0.4913550688011699
0.42701783044126873
0.4841494076979003
0.3840475552709158
0.3038692842840946
0.40653983824268336
0.49948021776541796
0.46542542714166946
0.4104652758811208
0.2689961591244516
0.4847380180090589
0.4479552255956553
0.4488687390567802
0.41898096809329494
0.4424880952815888
0.40088289861044635
0.48014034061446664
0.38457129835378423
0.49591718465781826
0.49761529450330433
0.26918634548884574
0.31889399170789334
0.41979911167060874
0.5135205590997871
0.4694211022424643
0.46723081651214393
0.22856539175028415
0.4513352471085807
0.48465422140965975
0.49012676949246353
0.4455832924446735
0.4999192249357147
0.4390157846765679
0.33551817008862744
0.4993888245167691
0.38160919477806526
0.48520851208822674
0.5281994452017448
0.47423602053427033
0.3985189404820721
0.38254108234355416
0.39752604774601275
0.3453114837190157
0.4459193041375928
0.45240027090601576
0.3876977489821325
0.3851636619347281
0.4529923201005556
0.4600210536450522
0.4356759131359047
0.4392455569687868
0.5264948505461317
0.3687639760555421
0.384357499629075
0.4529116673729728
0.42477367597449456
0.42121427466946326
0.5183749749919865
0.36634616448674995
0.3761218089473178
0.5068773953855379
0.44556669062864623
0.49723191221008883
0.35523725492583147
0.4519091604894795
0.5030885096429579
0.4382091506098174
0.32343926595897665
0.35598662020247057
0.4043140692635251
0.37371811979516817
0.30938724044939275
0.4670455767880301
0.4237125697002169
0.3107977612594271
0.5129947339071257
0.3876734906108599
0.4487010905321208
0.4593070654925926
0.4277373891236282
0.38477251179386307
0.40438762190148153
0.38718717550694254
0.5073878150031568
0.40671113776538886
0.329924672002704
0.46881111314073753
0.46284158361887456
0.4268848864578473
0.3545994980972344
0.3569949961543206
0.41172934258615107
0.4384368650414889
0.3835236984384015
0.5387591403875509
0.48727679547898595
0.5249021078666036
0.44890383102655873
0.47692469725141323
0.4599854778801284
0.4485072171556977
0.41602632622803537
0.39183135119298435
0.3673232875365151
0.5037007903406409
0.5279163340606015
0.3390736405359263
0.37883792526473176
0.28701154727891076
0.5251884924452423
0.4358238913568438
0.3966491017379589
0.432442387478738
0.4449515861981296
0.3865095180447819
0.5039482019099067
0.5438471057167049
0.4056608747882485
0.5057150488802884
0.47860639309660147
0.45120055469606574
0.46555838796646204

==> anc/HeisenbergRFC_J0.3pi_L5p0.18.dat <==
0.5512381842220551
0.5151559537625056
0.515234053756674
0.42532846169886285
0.5258508341445997
0.3070499561580208
0.34760886862997875
0.40362776844947756
0.40028483398528797
0.4006510220089811
0.4780933643675621
0.47361386530797117
0.3303638274301789
0.40631239096085847
0.4434748884043908
0.40090478176857197
0.3985089013185055
0.43770880723074135
0.30593957163679975
0.42426916512961654
0.42577053183460617
0.43297313057386205
0.5118023367556997
0.5262798373646124
0.4432445876258223
0.47048142502450635
0.48240320397408337
0.5299929561302519
0.5347938096797975
0.5227556950487204
0.4825117638371329
0.4061068035860981
0.4226083394453546
0.4026406983452631
0.4746877443057396
0.4664609349999564
0.4368718074949413
0.5334652156354458
0.5002821191245921
0.4011389850977517
0.29607139449694403
0.44717522197809495
0.4608224413957542
0.48213636203320487
0.44594716772991966
0.5095862616720589
0.45880263378399233
0.41674312756119825
0.41828601904738755
0.4403590468240222
0.32244316570831527
0.3177020311223055
0.376292794466103
0.5430754015851148
0.4748075658061027
0.46818196579751026
0.40606243277983844
0.38793724603245744
0.35822996573485416
0.46702200875825156
0.37398951519629064
0.4655281509135585
0.271978245462875
0.4017793617881458
0.5124877344088524
0.48937145425492684
0.41249829370056074
0.44187466653176954
0.37740990197168145
0.41771799465681053
0.46245637562512953
0.47428133813784823
0.3501062707085249
0.5208371218466322
0.5239716280962512
0.5081064870443545
0.4660759368852946
0.4899629000387113
0.4654815610155168
0.45066042972375536
0.5081868392569306
0.5244168655797805
0.5127738785389739
0.3610591482895141
0.43770037905895665
0.47567735084369334
0.5394493485425612
0.4630746198583765
0.45082291901339083
0.476429448301933
0.3848641044692077
0.505666932067184
0.4772243550218549
0.38948443687221385
0.4083789874153622
0.43209456247956907
0.3882917123926154
0.4831770006494214
0.4095147977923937
0.4614173700993741
0.45950354926120207
0.5008797739567248
0.44817248402111975
0.5106560406769136
0.3206174565288742
0.5260011135803251
0.512568129908452
0.43898237534235046
0.33766602085223413
0.46484721986429894
0.43459611714323115
0.5271766631242832
0.5124813156401413
0.4844009879378741
0.34309162609584465
0.3900245114882881
0.4752216574405557
0.4748451451408671
0.5185355706806714
0.3633236461568351
0.4094355680550551
0.3565024425479065
0.4500545449120933
0.43592111715279686
0.4849205679299752
0.396035003496271
0.26961620669065883
0.40591374316805007
0.34640257735731356
0.45154826822962024
0.4995425533919168
0.3628252690954091
0.5062885425520882
0.46538929803694956
0.4886702436652545
0.341040082662299
0.3143057348735871
0.5003997521649054
0.3970243373322255
0.48755539369310696
0.3555782539363673
0.5478687984686599
0.5076873275313695
0.42060155483013684
0.5512229251387301
0.5089461505345976
0.5214679264781383
0.49238809944224204
0.5212358696577458
0.5479437906415936
0.4187567026738372
0.3676011902469497
0.38129673816291015
0.420752781956552
0.4846090548744293
0.43921461031734443
0.44120643198297677
0.3500831699130802
0.457892720457609
0.5371292363101657
0.3683534105714706
0.43185609310094536
0.37085647316433645
0.4330275394167903
0.4334020429457537
0.393028513684024
0.48716212808840387
0.47006109684162894
0.4492213878309652
0.535883795763034
0.5142532455982272
0.4972496979928708
0.500940471176006
0.47331383437419405
0.46749201271083285
0.3958001230778657
0.4973790411636914
0.41195967174943143
0.4647887515700216
0.4608306486272609
0.5230886947336131
0.42134272895531527
0.35186905316623535
0.438862044812352
0.31096375947818367
0.4305411696375539
0.3816724513189217
0.35875369033605603
0.42224424180026676
0.45509156182638544
0.5122574158400895
0.39603445031017076
0.44071014290814875
0.5466607002276536
0.5448915859266348
0.478770055562978
0.456805726627968
0.4978161359740679
0.3676431000606904
0.4514898417239616
0.4872156425008299
0.45678457465077277
0.5416448390503947
0.3619268168555799
0.36845164098114913
0.35398780435893756
0.5346707462666234
0.46025924741355567
0.5509978835260907
0.35382152194905314
0.4303816836654233
0.3469434756188996
0.44173440676890535
0.4813522927778701
0.5361405766510107
0.44814621345825717
0.43016864158762486
0.3788556985965329
0.38643917309889575
0.3929723225835983
0.40852200948260714
0.4293244928504387
0.4568524068221042
0.48905258115925576
0.39776069764368394
0.464966678697681
0.342366165361787
0.5126614760697282
0.3586066236483945
0.4249743085280678
0.358643819357643
0.32842466276363824
0.39729021181575375
0.517274157521179
0.5305351860584211
0.494971000283983
0.4741808682248766
0.43122857609196286
0.3353015202265079
0.5348570281461708
0.5388302475906446
0.4727269616469126
0.4466820539731
0.4750340409396103
0.3405992443189434
0.5235160372637255
0.5035784210235467
0.5466222811276512
0.4788040189324919
0.4684532472693178
0.37095635219823503
0.46996958418444124
0.5140938821873914
0.3919117710554084
0.5008464762503013
0.5338253271215154
0.3986999297230234
0.4370603262415972
0.4189498389105039
0.46546511767824483
0.5335178174187105
0.42943985995493617
0.5325411954977919
0.48328117422800065
0.5362247745568969
0.5062060059755648
0.4998486173455416
0.4645527437540134
0.4528730334727381
0.5200434316861762
0.5021267527099635
0.48698212115889644
0.5184555912081955
0.503780654431679
0.45160433407115513
0.44375444090666155
0.33860551777588815
0.4780810805390747
0.3687339254141053
0.3997702992106667
0.42599437722662264
0.4504351532916875
0.41013822310427805
0.47408338553688134
0.5035312670979059
0.5316295236437928
0.5077628836859162
0.4177980549159455
0.45523288600618167
0.4040067009797294
0.40585618442901533
0.5611333276376802
0.4955797871965798
0.39997889908884865
0.48930943346838246
0.5105421942700582
0.4018606051344869
0.39619882055362526
0.43005143531909706
0.517427108331244
0.5742497960557076
0.5389624221147862
0.4407422184037625
0.5383860308983643
0.487456729035009
0.4428802389032807
0.49066781283128436
0.4500167501876994
0.5031750759995468
0.45013264072981907
0.3347456040399705
0.5159980377077878
0.4156069317347973
0.3912329938972134
0.37472340617475813
0.4541931617584932
0.5736556447935596
0.3880396622143138
0.4135224805029253
0.3690803405986774
0.4585341875241158
0.43718178756069626
0.4168484301462118
0.48559218971776164
0.5462725755236878
0.45697919643002183
0.5257998105875826
0.3612367471645337
0.3733235925458751
0.4267556241740117
0.49564108104269056
0.5331337822755322
0.3515943401761902
0.5274732671675257
0.2836532781806558
0.4453843780558725
0.490278772717128
0.5283535668449046
0.3792913047091356
0.42569020454482487
0.4522905477475304
0.5468636525522832
0.45715840753162656
0.5539765012828133
0.4195171218980068
0.3684472305008491
0.5144944259703926
0.5252928176927582
0.42288443538126635
0.4711110257876376
0.4026981967573884
0.43278316465648364
0.5031847844450735
0.4928819626569367
0.47578699647114664
0.4984121135336005
0.4053074456504116
0.34448895279921715
0.4944000941346472
0.5090543864294003
0.4399662481612954
0.5037266202448056
0.28021714239148465
0.39648905503726367
0.5231267007133898
0.4205049527444475
0.5024564268751328
0.48197633202629
0.4135827632705802
0.5306836134745676
0.5181484628307449
0.4587910085161143
0.44235264096799026
0.5421022677807319
0.4512936228624293
0.43760697820048106
0.49201081965103566
0.26231906614983996
0.4853375722280681
0.35833571509882683
0.47021261223914484
0.3380505365601834
0.3329561827512438
0.5179225935296069
0.4914799170527413
0.45885506211294264
0.5498105381235521
0.47246584363846866
0.3506003521779048
0.5149803463732288
0.41731766963797545
0.4757986767417163
0.4934346093093115
0.4470058505165477
0.38052544742478034
0.5165808971366155
0.47747571360653585
0.480414786086588
0.4220004247805466
0.4637483612884082
0.4456040019250552
0.45510393484868106
0.4383002636706092
0.3295629533975403
0.5269265234570092
0.4260148776788173
0.5494926695407227
0.36301235974513507
0.37575427716439513
0.41752824998179544
0.48992095915976447
0.42748081446085057
0.44453684000625526
0.39511934759288936
0.3836720484230554
0.3955465104897969
0.5062189249410436
0.4844665144551328
0.47205908774966204
0.4406477704297016
0.4184095918028657
0.3863318591032864
0.5387099850811686
0.4589882415469288
0.3699857208823116
0.34491814239907664
0.45539668189924565
0.38702272425107503
0.5140080378658459
0.360785353770555
0.30653165542830413
0.5016279571286164
0.3335743282049024
0.4490198027906327
0.3765994211875641
0.3850101445518708
0.478483773123721
0.49423219141142705
0.36730797731174736
0.43699798099561826
0.3243409594157607
0.46611766716772846
0.4963819418023093
0.45917416481679935
0.41031310937124615
0.47079155711841475
0.4029435167992177
0.4796033315779441
0.49170145851652336
0.49061512714926003
0.5324523323418178
0.4658197377162398
0.5504361570955791
0.42432771942588554
0.44730069337846123
0.4817487755485498
0.5031731096447503
0.49098923485725715
0.37689402044495884
0.45159489351408233
0.440034058520379
0.32272091001551073
0.48351886641362424
0.3279079705073916
0.48751494714361693
0.3805059521408831
0.4303685799370181
0.33097388308381515
0.4611539556421229
0.4114121517315574
0.44615615842776346
0.444746453343022
0.5079219237772257
0.4967259964950637
0.4277093732520765
0.46234790903548867
0.4830989995915918
0.4507166858286544
0.5420242168075874
0.44255228683201564
0.3765665124663971
0.5851994103563869
0.5110622155699344
0.3829560770428078
0.5083713314100892
0.5199540827009391
0.40779692345332497
0.5106744664938363
0.3735119839925201
0.516234174528258
0.5613584403932247
0.453368204131702
0.5012223139077068
0.390227129038357
0.384343541744079
0.42223049272829655
0.5075623003659678
0.5112043383715582
0.5516993423487498
0.43104723722773663
0.3901688145282417
0.46810596629423895
0.5103706442635307
0.2955293944003835
0.3547975949605644
0.4212218783111413
0.3777277097441278
0.412825091120029
0.4899188915219608
0.4323858562923223
0.40262642744518734
0.3529335354898671
0.339078260060748
0.39368186499012164
0.48417795644653533
0.5209101388321793
0.36127235049821016
0.4637840174761797
0.5449675380408753
0.37868440599827574
0.39452879704181865
0.46341884726764465
0.364120809569673
0.47401667587421786
0.5515188064013228
0.41024187459302397
0.46583540515579575
0.4921561392706684
0.44221808911671184
0.3881091076817725
0.47874864262330286
0.3889734043940169
0.3290212893288774
0.5133636997227552
0.4158773090573384
0.2693549871944703
0.378550078895258
0.4672941370785208
0.5233363656556904
0.32092123313101506
0.38257125757443833
0.4683468492900123
0.5086767052817647
0.45207480747813694
0.5021081495690773
0.41106190027659606
0.3618117061013057
0.3461128360627024
0.31713149253527495
0.557586062123185
0.47898392355334124
0.5128305359143539
0.46607117144600513
0.4475457878254132
0.3909467576401151
0.4295409726557349
0.3906586600133629
0.38465884704795705
0.5033727799915113
0.3778571537209731
0.5238221098263397
0.46892665281536927
0.3375640113901511
0.4929897256187834
0.3647785966757049
0.5546971990955462
0.4283789905787621
0.357977778002235
0.3930511220344574
0.3904668780941238
0.47095875129365444
0.5277024261857425
0.31676616982406713
0.37158220390617613
0.5009098415659077
0.3895632558291196
0.4286457607902294
0.40061643263414815
0.3720772264603118
0.46973935901459457
0.5686492123553488
0.5178981582072352
0.4680787397699086
0.46761406899318164
0.4361921724734791
0.39762181203036184
0.47772192853822526
0.5022595635452839
0.41714911492251444
0.49478063840657877
0.5533550109023733
0.4706539804751829
0.32930425179292044
0.44241502347897027
0.5201541207082558
0.46877672578938
0.4696548219286557
0.5105004144254743
0.48580149107730525
0.4656976740624498
0.44128716908811955
0.3852047492712214
0.42796560293441355
0.4293771075926944
0.2788015334676952
0.431888145118872
0.3101720183557912
0.4523535959777798
0.44804286398315063
0.47767626830714544
0.526754575359374
0.46813064745682503
0.35883017510674736
0.3510449480291648
0.5041059279374153
0.39116315130937207
0.44694418843938016
0.4593566207514819
0.4855777797370223
0.5191463592959268
0.4573015565384544
0.5266873449159809
0.3960100380548424
0.4635230955651662
0.5059232521991851
0.4313419847576422
0.4447038963398089
0.3198234124307153
0.5419809747610626
0.45365045870960125
0.33004112600320923
0.4800738611779701
0.4160186302297536
0.38388977340583
0.42703201505464644
0.42956737080060264
0.47589016670313716
0.37086400985174944
0.4827317518141712
0.45633546594360563
0.30100704229701086
0.4799491151982642
0.49895630079570596
0.5433768988277264
0.4203403231591004
0.4780105546392408
0.5119327940155384
0.45995953704794407
0.5608047799661084
0.4503550080843317
0.45006167099473793
0.5442691323025889
0.49623654026187647
0.4332818434645514
0.3217545172737626
0.5179620610691269
0.48742931803078376
0.3607444985641991
0.5634001256834601
0.37816525002925777
0.5205420328965391
0.512180076090761
0.45385695225552947
0.5025424606667037
0.38623677599720463
0.4284244139186559
0.43986197988223336
0.4485902868899472
0.44837539885622535
0.3602875498019378
0.33049566398482033
0.39286026733477786
0.4002144820851323
0.4510113002606612
0.3858545248359743
0.5279202281548461
0.48742751354278724
0.5375748227060219
0.5455299213010111
0.4500813819979378
0.510803088719933
0.42662122309871037
0.375757904287909
0.42703056709271514
0.38776030140504514
0.3463800640609374
0.4569626287529457
0.5210679404138401
0.46059955672494424
0.3513110359522841
0.42580394728171617
0.49822060306706023
0.4843313549264793
0.2981193863338164
0.4734805856313221
0.470545430389427
0.3721394977574341
0.4977327846855186
0.46765466092328056
0.4804161084750099
0.3320106265244036
0.44407484941972253
0.4577415198417338
0.458699556656009
0.41816348108423335
0.5124140131869463
0.3956803586176859
0.38721299082350175
0.4029424231146176
0.4394884209455361
0.5170684715827588
0.34820354659967284
0.48821147970036677
0.3268071345581936
0.4736830712523729
0.4646763087082755
0.32517984052387044
0.5142711703764324
0.4675643332142432
0.516331535063461
0.4324433200269591
0.30253494179993917
0.47680363581579893
0.47010846228504466
0.44546890526407107
0.23674451125710813
0.49852558201626457
0.4008999809075735
0.49331207852942593
0.3410091127113084
0.4656257470377744
0.4434544318544396
0.5260749145144572
0.36701071118680023
0.5971707171548739
0.43991906030526917
0.4353157945890148
0.5351070678545995
0.4222362288243568
0.39036381466478276
0.3716399123820865
0.36816201543587024
0.38573595838017666
0.4438171842169935
0.45992976837521105
0.4389599809338211
0.33183295631858667
0.4422403575563832
0.5629279779318203
0.5126138546254021
0.4395514548902015
0.4069180002534219
0.48085466696354057
0.41695124062716277
0.2666299521915905
0.3660789661732595
0.5048950440446699
0.4490295988663051
0.31024148911914357
0.49220957144700833
0.5055051332859475
0.40912624771654327
0.42726416826941677
0.47668046774060485
0.361841313309966
0.3738976854033588
0.36046674204392765
0.4445544736639763
0.4646567831799517
0.27192128230857415
0.43426732738467283
0.4443050031375072
0.5099188658723202
0.32088993257251197
0.4803036400959198
0.3819825915299586
0.499009067484897
0.5569160139172197
0.410745693437879
0.4898156547542277
0.47881730727161753
0.4137514323411292
0.28182852901289335
0.4783697628789817
0.42351169038441977
0.4994417820533922
0.4735340734836792
0.3519045476885578
0.5016790095324438
0.5124462727105453
0.4598702047850497
0.4880944782819371
0.402273703833199
0.3660069968382012
0.39268323089511403
0.4781800749220871
0.4376837669980564
0.4859015228905566
0.48788260277993484
0.5015654514566987
0.43662156619888387
0.5467717053841877
0.44491833956792104
0.4908148050047564
0.502483648751329
0.5256731466830696
0.4905521188166768
0.2956474506569996
0.5043577399856083
0.38909360257096154
0.4343950365979679
0.5386035502873789
0.46978908350071313
0.5395526196754397
0.4439658757988071
0.3569302728059381
0.365780274269903
0.4166969499387792
0.4984331531195136
0.4969403530169455
0.3696559271392628
0.46305654830918397
0.5240911122480343
0.47384791582088265
0.45963013629547006
0.47516694873259485
0.5540617604040445
0.404020060928589
0.4523046512320867
0.4990850404556233
0.4674125838906925
0.46259179402078116
0.3137221642903169
0.3887130946942499
0.5547877094179771
0.40128840663731086
0.37624693845503315
0.46260727286720615
0.4533024972675919
0.32061713910898904
0.4858876830895357
0.5074467346214394
0.30545776456477663
0.49823801356025565
0.5202639916070632
0.4958976777480432
0.4437469863846169
0.47623472370904574
0.45393380078728324
0.5700036410880531
0.45941430288120094
0.5123868714522641
0.5059257336251687
0.5078952125728283
0.37042325940002424
0.46058568693435087
0.41276277324855437
0.3677986476584892
0.42471834723222823
0.5302934236179168
0.49039974704207306
0.5020983910466843
0.40677417825468565
0.41860608861353016
0.4383975396042985
0.44024270357343714
0.49818095980461685
0.3837572969649515
0.49456916158187414
0.41305746670263815
0.35360201130768326
0.4236158644700888
0.41595311843567095
0.417712456837337
0.3635972891644252
0.4408293303484173
0.49051178340772833
0.33999984737915834
0.394091199798178
0.39925668162708655
0.4559600205637427
0.34161390208298553
0.2922270221859249
0.4373388950065927
0.346824380319686
0.47108660903153543
0.5421956706404875
0.5394345465623956
0.4939817199958459
0.5180960014111917
0.5548439941301259
0.43111793457566494
0.45124182700452253
0.44895829603645326
0.5827429175666948
0.4656871069239828
0.266921993506115
0.26619974730742996
0.5270604905525414
0.5347715593366188
0.5342903526977943
0.5369272277576944
0.4028772183193756
0.5252170412310686
0.404725712707063
0.4979420966518376
0.3859801468730881
0.5622627850187791
0.46371529313458243
0.4866476445576942
0.5081549052605311
0.49124459068066495
0.30281398557958006
0.5196373921066589
0.5032825051487848
0.4716482891243499
0.4677389117135839
0.5112549316898214
0.4588610027544646
0.4930527220962778
0.3780695749578563
0.45746798829215474
0.5088039366702095
0.4590542438055817
0.5293116903287638
0.430935032056148
0.5005591932405435
0.5386491326261937
0.3899214486206169
0.44550448518635644
0.49541034576757265
0.5295376633550164
0.5017261041096495
0.3888400295467856
0.41178421209939214
0.4280929516366924
0.5453740613861172
0.5199030026865039
0.4301130947734109
0.5205058052037906
0.5587030214047312
0.42048712105292446
0.5042075788666851
0.5067575745051188
0.49843508876731457
0.3912766207272775
0.4166813954647075
0.3414304166823796
0.5325538119185805
0.5018381578272194
0.33556068878359974
0.4198263695568907
0.4785599399344362
0.390286354322619
0.3261986349944656
0.5173188274363751
0.5102411438049134
0.36929039726424323
0.5143538102183309
0.5519353298694496
0.4152233011427566
0.5816974928042572
0.5271327098296343
0.46857681541530316
0.537668908164183
0.5730935578962422
0.5041607761224729
0.4253345103587945
0.4850006096915629
0.45900611146489256
0.5316977133765477
0.4500184833419199
0.49748492628826535
0.43618220590380835
0.4748618544447864
0.43200696307875736
0.4887893076469143
0.36574698555255364
0.44218866070594026
0.461142297972017
0.43697344868866295
0.38907226636612335
0.427216659877822
0.4951003858446769
0.38627565022183225
0.395221756849147
0.45789282194275005
0.4452060683634504
0.35996405453069547
0.27768788303307596
0.35461706101720564
0.4866479450063502
0.3256523501250411
0.46783279873265904
0.3149737709833713
0.3764823509853392
0.5070671101683634
0.48436222004607005
0.47302269389286195
0.4135614061876695
0.46871238531832693
0.37823829909669043
0.4622432634177438
0.372750092097117
0.4327061242318555
0.31544059209203373
0.4920763576370175
0.4917883290647585
0.5034147790224693
0.42675448602319516
0.49473472078938274
0.4883508006653626
0.46038680606305715
0.39664122346107933
0.3634983361798156
0.4063962726828638
0.4310143902126819
0.5598598967765223
0.48670816063775585
0.5614118383281931
0.42786122380911723
0.5126701918766308
0.4561352481554721
0.5097973318348298
0.47840815933694686
0.48574157113149524
0.3391369658651607
0.4983479537901567
0.39979656922048545
0.336525203202653
0.4045820252815066
0.5334924355945543
0.34959404901318125
0.4398372434809207
0.42103848004117916
0.4776604310678954
0.4121554488707705
0.3423320186575655
0.3950351380952022
0.4825663524198879
0.4482075688670975
0.3057150455052075
0.4737814459114414
0.471655506129145
0.48568031676157447
0.28701686547971617
0.4894195021220088
0.3743388535665261
0.47769472232984594
0.46852713054065964
0.42433758066728533
0.4526157642050574
0.42043568824073124
0.40222735525115977
0.49700761264821364
0.3795148996296129
0.5405721133898426
0.5291817384224698
0.47103475139795975
0.44546184636959
0.517938323596534
0.47056719232925454
0.3759503627885531
0.3863853300687369
0.3336738012656621
0.42956807516179146
0.4518580050825247
0.442279026045287
0.5522049026902515
0.4719315257854218
0.4219273932484322
0.5007893420748321
0.42942733545642625
0.3446202752665562
0.4785474333719771
0.44452499580041954
0.43476613889901616
0.5249298036509378
0.5111447752095329
0.36297065570258913
0.4675238302420533
0.4647548645750718
0.5288300065637558
0.4192987307461666
0.47516648978666537
0.39044080599529596
0.47878599080937895
0.4300272957423899
0.5523977682764926
0.3974705557574556
0.5059381943893827
0.2994642648259657
0.46043924957482374
0.41883866123125757
0.4500359968047526
0.49206639119241935
0.5118059464078685
0.3584214176291933
0.3815723691043257
0.36327134103924974
0.4723624369153345
0.341338593652746
0.5577580599010673
0.4788515344658455
0.46115886055152994
0.4034053882085011
0.4039598643346433
0.4883531728383182
0.49095337811264744
0.3351241599431121
0.43708403699247594
0.44648797426288045
0.46108639354242253
0.407624958674549
0.4970517641062639
0.3927046205645314
0.5005957472877244
0.4140386962277054
0.5099540514325314
0.4922805640660024
0.4758323051219504
0.4507768017348248
0.375220649322259
0.3669279480486545
0.5035274202968641
0.33153160026282624
0.4793135605955942
0.5055863001059676
0.3874226844709899
0.43184531160683565
0.47840146017910323
0.38618061310731244
0.4740890930894001
0.4887724716990203
0.47186672365012805
0.43524944351871153
0.5028989333291572
0.5295828158838758
0.39454059761011473
0.4906728187885337
0.4424196301344656
0.4457906962522909
0.474567582860578
0.4231115593095143
0.4247778848942494
0.5196446385678565
0.3650410418653826
0.47236801991689065
0.440365428725167
0.4671202104508668
0.4093012211282093
0.534635290339964
0.36832892480950946
0.4039301147968665
0.5357149578725517
0.48543192846134303
0.4980667192606851
0.4897633396927677
0.5101633919846386
0.5064771722001684
0.5067562149375255
0.5014220385548186
0.46208095271951477
0.4544649703716918
0.4621344188545941
0.3495807657350316
0.5225387858530606
0.34957407749939806
0.5128661380290582
0.5047185233675774
0.42864669858174764
0.5477722868471839
0.4095685178929149
0.34147466122740777
0.4356335419657354
0.47163065654966546
0.3918589297596038
0.2833402378890181
0.4659953763687201
0.45808479538416663
0.522920067104579
0.38929108675966034
0.42334170716638325
0.5309369331185944
0.5397479046488296
0.3563357528293759
0.4633710507243138
0.3575947539856694
0.45690744482045537
0.4614674782154944
0.3671360994130232
0.3372534730235666
0.4438467468225904
0.4399212509539379
0.40768504418843193
0.5356188791257315
0.3826933514482721
0.3061142164518091
0.4571468687006269
0.35633303312709863
0.5071957816015715
0.37624593626598385
0.5424929670742198
0.40025207642778726
0.46799975970316293
0.38565469580148076
0.4806122520864566
0.3404957630752586
0.43444665827149803
0.4794301631400601
0.4678801850504312
0.3954103424079759
0.3917585171575834
0.48966780508312074
0.47762038914691607
0.49621147338236243
0.5119781905588147
0.47769678886281197
0.4850995140533062
0.45808689850307244
0.47338241704933937
0.5028887385814237
0.4799753818368032
0.44107069609477356
0.3981128636572896
0.452443804031244
0.4329491644495049
0.47208264722631876
0.47812080794120615
0.39901609159419804
0.4281637185921329
0.33591120479872755
0.5145271668725763
0.4314692315572475
0.40189211999917335
0.43965211409076166
0.3991830336996165
0.4580015381578237
0.3958945358275318
0.5412112730649441
0.3519947777943757
0.45841187209411005
0.4928588972471241
0.4726726516390178
0.4248827325239753
0.4081143097609961
0.42784076989034625
0.42829239304989963
0.4276382637560992
0.4845459509708685
0.46312206917269466
0.5097987973350319
0.411008614371163
0.554206536743365
0.4584259556344409
0.5282033813507153
0.4872480431250068
0.48155579088135525
0.37681672774440134
0.5093988341400113
0.4495641772281467
0.3661319062554982
0.531898748094659
0.5408026554224116
0.5436547109709071
0.4040868627462687
0.4706230333597316
0.524193801054468
0.45267639878173366
0.3720978145228226
0.38851752232260567
0.44390567785511414
0.5512213441123665
0.4688684796840862
0.5515445370663306
0.5345243256785064
0.40855722629574337
0.39301250993715325
0.35430258833119227
0.47651822999718096
0.31967121932447345
0.4516663489234882
0.4576330685504214
0.5098169501676293
0.48470732669454497
0.4680785459873548
0.32506047631056745
0.4090266871858627
0.4545680736352118
0.48571764089277797
0.37900894508845934
0.46852754525315454
0.3725750334329323
0.46421314133752056
0.3165632741459435
0.4929555693727142
0.4666231338223619
0.36592230449238466
0.464791171941079
0.47059214317617526
0.50881989255979
0.43315071068069877
0.4614669214259818
0.45176243044854286
0.4562182774758408
0.49274533122257824
0.5507030605401981
0.367942270097008
0.38813674953615257
0.4689930851652348
0.5248644981245097
0.44583277830787926
0.5049940492676485
0.39246372046003747
0.4050468050498885
0.5163239459943336
0.5032149186941383
0.48930100662185905
0.36171785250522154
0.5258025049502697
0.49579734831784705
0.36783545600645623
0.2547300013323111
0.5143473172662311
0.3909615822936939
0.3576804345007
0.27253172541278503
0.4755798137344587
0.5345780603268802
0.44093061231571945
0.43516246510929946
0.4077219079197214
0.33867631853696983
0.5373133912305672
0.515550986247819
0.38109509506534917
0.4846196919683813
0.37686871847960485
0.4516973440273298
0.42566467468606806
0.45732884140499586
0.3694262619829749
0.49344802071162364
0.3431711018249052
0.5139049947139005
0.39066011873481976
0.39817309329676903
0.3184874944992227
0.40440150296499505
0.5279207714970996
0.44328896103039267
0.5561991738165967
0.47752718307630326
0.3754747302289512
0.42268773146761157
0.45036065184604634
0.4476950478007685
0.4071449723505715
0.3949747472840415
0.5268753354218985
0.5029993317928363
0.4126427423841514
0.5174682477849687
0.3941365682542719
0.4481465628418859
0.3978908887201793
0.5361952879823391
0.33375874664072347
0.4403061095063195
0.37676113085817897
0.3805376601381706
0.45230607061449246
0.47500179841860596
0.384461244939017
0.46211437775447495
0.4460463343539003
0.41787444376493055
0.52664618565718
0.4729846191662479
0.4744859190478275
0.4384936203072946
0.5182560626002694
0.4533863947306251
0.3521336224628087
0.38447490891839
0.49118494184958517
0.393183641186576
0.3675759477269623
0.5205597694647863
0.38357143217366774
0.5009504861953292
0.4357754175006489
0.3077753370822243
0.372878438066629
0.4412865921332691
0.5256959172906202
0.48407887839237496
0.47137572787915366
0.4792839265248134
0.4458000375982485
0.379616173022268
0.5125159815602518
0.43137045308975663
0.4369047847884779
0.45055455373657055
0.36785276701420894
0.4928185719540326
0.530799935538191
0.31893489522935464
0.39374918321925517
0.5214002751938439
0.3724488823547937
0.4783844220550315
0.5123184253776589
0.4195404133679298
0.5150661741322524
0.43784907795443206
0.39367714622320676
0.4771821240423762
0.5202844415625975
0.41813578702247606
0.4455482753877992
0.3997351373584771
0.40733049968681817
0.37246154376669766
0.40730845852718645
0.35362034349027865
0.3453542897978282
0.44775038224710717
0.5263781090952133
0.41435054322031817
0.5441910704717301
0.44780777977538766
0.36825209861101404
0.5099044712360284
0.4769549693542243
0.44923421866438823
0.48967421194056926
0.4605565868992739
0.5071440262838242
0.3410150760426522
0.4825059524691672
0.44553170779008666
0.44061840121927315
0.4917733912743842
0.49738047567132493
0.45362216628026586
0.5002888767055395
0.42274071114689427
0.3917986594743405
0.3429036109766065
0.4525030911789318
0.48485029592106554
0.47479371005094795
0.5277904565673811
0.45668879658009887
0.5618479101492986
0.4146287736296767
0.4482556749840164
0.4419893192286703
0.48377461569910746
0.390441039453442
0.5080068121600605
0.39505464724827116
0.4748636545675222
0.4901751618606252
0.36718078274263
0.46099650211330334
0.3968652388866834
0.4907219144510546
0.45707208853082243
0.4337995124683056
0.484474849344496
0.44479170193317114
0.46995609715779546
0.487061713767084
0.5341573302646048
0.368994334601021
0.49333486286320005
0.5157255169564228
0.514133669053826
0.4474404622558617
0.36777208605186046
0.5561024439764205
0.4262722284966209
0.46859037016597493
0.37716769386875804
0.381747050813415
0.5094318681178165
0.4880405388921701
0.4847369284984233
0.5193604538194501
0.5682272673914258
0.4802530029491626
0.41846320409229965
0.44664593784209544
0.5165794816399785
0.4917395917207313
0.3815659917773789
0.5226831306139761
0.45451010605028663
0.4664014231267081
0.42656273081278456
0.5106976476821874
0.4533929986657096
0.459610258877144
0.44305792346749007
0.44803230133075356
0.4714923035421903
0.3930910944797074
0.46509344059188357
0.5519282398840992
0.3793804095351233
0.46918930629453026
0.4453926614363499

==> anc/HeisenbergRFC_J0.3pi_L5p0.19.dat <==
0.38057486497001586
0.39289899089340585
0.43604467046975065
0.3700868181503613
0.41104125829334365
0.4427662300714855
0.48020730182718935
0.44659934925495454
0.5680695678852028
0.3840804803567326
0.4504941279997821
0.5016224741727875
0.39487633659580856
0.4379170898797516
0.4350301274282895
0.396306991134036
0.4721802973062182
0.532542964786576
0.535971178132494
0.4913315214710125
0.3856839563879913
0.4302428809679827
0.4802150800650668
0.5094121322230124
0.3341372909321409
0.520055482750824
0.5367535794190788
0.4682416754904539
0.5546805038257251
0.47620274530063966
0.48393293918677877
0.5472865343996585
0.461430369069611
0.4507557509295458
0.49627624432319867
0.4544582546890325
0.5543132434094228
0.5006045324522378
0.44737642646574294
0.4958572506619538
0.40354569960572767
0.4562511579562856
0.4289082136335269
0.42011108298987215
0.519728771742478
0.5546816273076486
0.5597049898644897
0.481464694081759
0.3381518434254985
0.4574042916118151
0.48299750604928665
0.4564114212716177
0.4952283429042028
0.4654034218128286
0.39941831276098805
0.544223906502503
0.46654392397877786
0.32361601544136215
0.4105794953093617
0.566018709792556
0.43791315973746053
0.49498207249213505
0.37454783018003474
0.3901014109893261
0.4798040698941239
0.4611556309255977
0.4023557143566714
0.5232630000087971
0.49501391667481304
0.3929877900353475
0.49435071431318783
0.5205340861397425
0.5136010002146031
0.5232585472645399
0.47698551124628524
0.4181959345167958
0.4517003036033905
0.4295996220663222
0.4598406998081063
0.47785115952238333
0.5286063415857203
0.4739075414517753
0.3347760481344842
0.4473706918893286
0.4795306838711045
0.4647289162659833
0.5299086381431918
0.5387486672566059
0.408774325224314
0.461634607794565
0.5367444258305712
0.43320449376126235
0.41015575036479063
0.5215433397440304
0.4481655645852227
0.5687781448375655
0.37997168150051824
0.3859230555293403
0.3236643968034128
0.5026732301294804
0.46043167605888197
0.5820007871468129
0.3171297877479936
0.5437756141176052
0.5502793199634919
0.565486936325085
0.3813285708053625
0.39426407125497576
0.4880071990434308
0.4977219089169169
0.4318573093687185
0.5592190931184703
0.5727361987115522
0.4435120119061626
0.46236687630043266
0.3338638713615961
0.5166080739268742
0.49285890478873434
0.5077007497424145
0.3795368703759757
0.5177609261803412
0.4130605247341363
0.40090054053639634
0.452408521619999
0.47404934702551715
0.5100399830770863
0.38653209810013667
0.44811857421525547
0.48198777632058876
0.44384535359067245
0.45994611431327853
0.4571997622069609
0.38552726467745313
0.37061916040931026
0.5132033472761501
0.4413647680519726
0.42438875541501
0.48419642027761256
0.5105268215874244
0.3395945733661489
0.5070342649197018
0.45203594261976415
0.5065541235268493
0.4979008035800141
0.441034235069018
0.39910712078958543
0.5112276695028616
0.523941620995218
0.5082342182544731
0.46075395339415354
0.3975549113570914
0.5061581590227627
0.38693446047207447
0.46607327304279905
0.49967279335508474
0.41734946458761796
0.39876455589063253
0.5227134787411564
0.5735861501735402
0.5138551640101865
0.3824462244253043
0.43730206548571543
0.47088935367775586
0.4469301914921055
0.45869710037596234
0.4653446390997513
0.45995087115146543
0.2969033007957818
0.40706560595915164
0.4060152940760994
0.4790867202838232
0.5674985549576884
0.47408419072201297
0.3725811420089132
0.4671800742467788
0.46631887704984276
0.4268927989727059
0.4603357658446411
0.49331049386480397
0.5786024484486061
0.4112033625772842
0.5060820709845084
0.5359232652644619
0.35974356366493165
0.41967728392292014
0.49024554561699707
0.4347448829945658
0.3431626231286671
0.4807987390168635
0.48952905148159764
0.46531598793736617
0.37824432384718976
0.4950534723064394
0.39462476013784853
0.42904562806647173
0.41321776029852036
0.4144146295514953
0.4280414726909581
0.48809189926922475
0.5552522222371256
0.4395888699964039
0.40067595685212526
0.4167630328520462
0.3934082732560182
0.3552259414356797
0.4094043277548735
0.4756625732921436
0.35439013153422333
0.5375216825500045
0.38805502198143166
0.5977440623918263
0.3920098910478328
0.504419370973235
0.44918118389568806
0.49822327591906646
0.38274315683939714
0.4319528668359936
0.5350834749763986
0.449644643376073
0.4796735288765773
0.49437538724164953
0.4671960605012996
0.4883920937204815
0.37103020259073144
0.48517902694428994
0.5197272189266694
0.46148815450653585
0.5469339458180978
0.4066127432242625
0.3719529994257207
0.41673922406214636
0.5013172829047136
0.42751853627105235
0.46195372063893597
0.5262117881869892
0.5623349118501796
0.4008741173430463
0.502521118233401
0.47960688123484124
0.5308385352183088
0.5294109535123771
0.48248454485587655
0.4611190855130105
0.5669327243618503
0.3793465661447078
0.4621990451329345
0.5492150743044042
0.5426577769706995
0.4979447611893443
0.47222796847698933
0.4689250305015436
0.5370732928236196
0.4925213005385935
0.5618512443558066
0.5406197502313678
0.3482109490171645
0.39457870290311897
0.4340255158985941
0.4441659690797983
0.34661147692419464
0.5793258052267903
0.40601110829732084
0.42404205055974425
0.439735821662607
0.397339259114104
0.46806572901631305
0.33341123572203085
0.478265780969267
0.3976628146999843
0.47875633140202584
0.459318322489666
0.5638615755564673
0.33785177230412733
0.4019257888901477
0.4593048129660852
0.4899653825651895
0.5145748439448443
0.45490075652332496
0.48480482336567865
0.5378786298234993
0.38244164489791543
0.40277592722781824
0.4915854468879484
0.449192562492998
0.5275334347688244
0.4361076198556882
0.4810735507523264
0.44140779835258953
0.43773091544277165
0.4693946137863068
0.5903800468747121
0.5562137326774641
0.48725102582659113
0.38153459617508145
0.41739365036739917
0.4963891327073144
0.41464523868099745
0.43540518638738357
0.36325311310235153
0.37097924586393843
0.4281043052973354
0.511354611954656
0.4158007331646559
0.5474650174219877
0.4486732457763873
0.5246094197725568
0.5109442425595133
0.5047947063598464
0.3981921591139285
0.5628042785585029
0.3993864123349457
0.4475835353425095
0.4916393522300092
0.4727864678729185
0.4184292955968276
0.543648653375719
0.5074370279610083
0.5311912785915428
0.6128016483940065
0.5602129928324832
0.48677746289016416
0.44593022736163057
0.32774698456557383
0.49543382427670263
0.47600800467765525
0.4060957940125398
0.5507219934128516
0.4958964279246078
0.52218233947183
0.5539562578432661
0.5358657966336855
0.5582346225342302
0.40614136088015945
0.46131541026527795
0.42765680008976564
0.4909464599092792
0.562042532338774
0.5230048031702617
0.4475971014471519
0.5247810717328735
0.5018113358471932
0.43996117079326713
0.43114073533837916
0.5158677416136833
0.43646265390946504
0.5202016122869182
0.5588032507622656
0.46365477135683547
0.501944519475285
0.5152240245691548
0.3864402108030879
0.5400552899772474
0.4171687513066906
0.4859873699501865
0.39113576250585996
0.402978281985202
0.5215095192070855
0.5342204159539962
0.5421594114079459
0.3643725867715664
0.516353798786685
0.5190191856802625
0.324203609320978
0.5705447467754591
0.4462608310832693
0.522129640455238
0.2957590994558208
0.44599653570743164
0.5168718939279836
0.4343920779548576
0.3675811902446372
0.5263822593389457
0.5492590825330178
0.41523120690881216
0.4898546061048293
0.3979946014038879
0.41484746929517824
0.38915812860078214
0.3595863932817465
0.5168775129126746
0.5114782084082925
0.37703830420415224
0.4402252929528478
0.3421421975772283
0.5838232921411798
0.45947080070079527
0.4686741053565677
0.4169904761412411
0.43926406427603254
0.33934018837560775
0.508894841302359
0.5460834208557166
0.3804403510582704
0.43447681871908445
0.3788671544847968
0.451433205692549
0.4867979207290409
0.5426103446836197
0.5318662248099393
0.48953940122819256
0.5167131942468476
0.46960252893392884
0.5955899853790516
0.412917979071309
0.3858686997222994
0.5595086030630128
0.46136926011088103
0.402758812688949
0.3809322058588973
0.47281820240079275
0.42646022748622414
0.4264017384830967
0.3650505480758014
0.41019041062563955
0.3791792625760907
0.5577977210853342
0.5056719122545339
0.4831879278939739
0.576434996866372
0.47476149367115444
0.4103303445709208
0.3922213149781878
0.41298478490820684
0.44284124113015916
0.4418463069843545
0.34315773805899435
0.40699870499132135
0.46649212863271383
0.4213556163561631
0.550689491831673
0.36087736190071334
0.27100417211216665
0.34210304089886456
0.5867159300056983
0.5382366092283183
0.47328381654043244
0.5178314275569745
0.5140773571612054
0.44226229695989694
0.32489417576385005
0.3974887454740072
0.4746454278587982
0.4038148124369293
0.5005779152116917
0.5049980052854302
0.44151230733322827
0.39474385845123067
0.4891861624619413
0.4687855070975199
0.40710554110748703
0.4472555981270315
0.38311973399744437
0.4653369274741441
0.4818012598952752
0.3384258320194346
0.47857473086180957
0.5258324699134475
0.3671315360491928
0.51283952428292
0.39518268503950515
0.5019607075667168
0.42755080691721903
0.46121550748146456
0.4858111542114145
0.47390001297489004
0.40404821375668293
0.5495019747963958
0.39228137098657495
0.5230237776676434
0.453796411926103
0.532116898301807
0.4658817659129801
0.40583129522437156
0.40972120854712735
0.44425951826889903
0.5047174109531245
0.43954911418287185
0.43952524279146155
0.38971702932504065
0.47611954643858473
0.36180762600893324
0.3670535897748816
0.4296668262991171
0.33074442798049875
0.5352960023499694
0.4590441391826408
0.4749699114871989
0.6047547913159024
0.466332495183696
0.4932699938814797
0.4446957588288858
0.5396895977784604
0.3856788495991402
0.3092139035090936
0.49180108135107836
0.5264260012967203
0.5183925094277912
0.49727259778385174
0.5658854882504403
0.5052608840535706
0.406942923558109
0.3943229041880195
0.5663006657259391
0.5119892780078698
0.47322305817592564
0.5457707082986842
0.4255591377022328
0.511518047625593
0.5023769102244843
0.5371133695371441
0.4051502817661118
0.5388744868066715
0.549141965703578
0.4800641270436418
0.42671834356306665
0.5231384070277958
0.3849805258326458
0.5041440454350742
0.5295952587245715
0.4427109757518007
0.4613031879099513
0.41830075334750516
0.5143829216538272
0.426355948995298
0.45612761225463727
0.5554643513071107
0.4687105081242154
0.3256244852262328
0.3758497198319296
0.42426579436567763
0.4722004823176926
0.4796189483762113
0.4635487126440735
0.3980691295731571
0.4314807701239427
0.501395061538093
0.3093960196282665
0.5087826513502818
0.2751356404394301
0.42074037544762405
0.4287889971536494
0.4391856715783145
0.42252512350260485
0.4811992094432379
0.3987462274255388
0.5762865225801156
0.49463846198139305
0.531941652502741
0.4332819493943386
0.5446610624321464
0.4934692145024221
0.3590654361883344
0.47208093171445037
0.557673677099382
0.33632644662626704
0.490651622452309
0.5645853978783009
0.48235042439483355
0.5004300607491232
0.4794229584983453
0.3380327609606166
0.5063532932744582
0.42149266432806964
0.4944502310336477
0.3878943066692302
0.3692963886858479
0.5408905266873192
0.4912136410034586
0.526079780596741
0.5179373971500328
0.43604569604724946
0.37157366454581264
0.508633998971215
0.5430184518411744
0.49837630063573507
0.3988031171730957
0.407889017305644
0.43724592931990625
0.5053923376796073
0.4988134948677873
0.4462693971998265
0.39095832461123076
0.3496711429037431
0.47243656086791636
0.48919194397368865
0.508208365704204
0.41741067817200367
0.4040150874439092
0.5549342786559059
0.5419221686907303
0.47288094435825856
0.2728740940155632
0.4493415385091105
0.4404013016884593
0.49798995610492436
0.5506455646576395
0.49325335331449055
0.34103973363494494
0.46684622814357823
0.4934913252778126
0.5489037370213079
0.5169975421024202
0.5629607925491984
0.42019122053173796
0.3876550827455798
0.43978889845485275
0.3872861692032391
0.45301050135246934
0.3837993980848703
0.4938844486222303
0.550882794699625
0.3504401779218829
0.4171482564638443
0.3792893609220809
0.5582029121625388
0.4495255930740134
0.4578984097799808
0.4894015391850035
0.37304969148712896
0.472388358383999
0.45931990125273325
0.45592010242694264
0.5429836632631461
0.4675361212894642
0.5142863053313136
0.4958036042471947
0.4200207500329008
0.5717513524200422
0.556036392321665
0.40377778998258174
0.5427582345796104
0.5378400247158968
0.5766752220843312
0.3683482174565514
0.32196771313962774
0.41363169480699885
0.40209090676936143
0.4906725858075808
0.38367480044107805
0.4597259771734774
0.4480813194359387
0.4458285288868075
0.5457964728858731
0.3870545621714194
0.45637619023369236
0.409283515514798
0.4006754733064375
0.43799787428825815
0.4115797114898281
0.41925918253058786
0.540893516145277
0.47453118311252734
0.39024115781089064
0.5162612760388519
0.4612385001412154
0.30069823782836164
0.5022735426302276
0.463679308155693
0.4508759708639389
0.46061233822433245
0.3220946453943239
0.5481340162270228
0.30216495588731096
0.5869195759701935
0.4749464757885544
0.44063575900552193
0.5056700174080873
0.4790263001024235
0.4498083436039011
0.5303044202907012
0.4434013363952218
0.42356500091056615
0.4899337993083877
0.3896135066263673
0.44353698064090336
0.3658531258643759
0.48114642261607915
0.5097850719475577
0.5044310553360478
0.5010735058626443
0.47375090531744357
0.47782322812789413
0.46883021629706684
0.3085047168912969
0.4825333066840983
0.4972788529300532
0.4699342618890992
0.5097970808244671
0.3652328650251828
0.5350673666834953
0.4393464174462349
0.3467911034426124
0.38635684454689295
0.4394605777800439
0.41205779036188417
0.4205880833612898
0.48089923508981514
0.5693976272475954
0.5361940131758118
0.42848915490945255
0.4309949007466811
0.41447627984908314
0.5326832447352496
0.46112921964361364
0.5198133263103888
0.36357898654848475
0.6132243775159903
0.45357488792823997
0.5391491640494379
0.4714846682879159
0.4707935896553362
0.4951779067062948
0.4793953413525268
0.5571984608210725
0.5256578339454392
0.40157538407243815
0.5310850992848913
0.42745586856668516
0.45629753973141574
0.472270260281778
0.35875579357612275
0.45190508236999194
0.4603881515570737
0.40795069412817125
0.4805934055707998
0.5344094377273408
0.4847417674966252
0.513335981819191
0.5166198104338293
0.45409748580441844
0.38507815470053175
0.42441769024696785
0.5549437040449108
0.3661784317612964
0.5785525397726445
0.4894435354245038
0.4755049007519935
0.49743075958579386
0.4941584482748956
0.477843407234472
0.39811581586508665
0.5441620562693936
0.49155188294443475
0.5046095549547113
0.4595955400794475
0.3757217172616338
0.40145562600721263
0.5493662911884502
0.5463308263217772
0.47135534274376956
0.44161956129228197
0.39863222535756904
0.46245554264638417
0.3945644147415976
0.5352837385358762
0.4270209757254411
0.4252168758859215
0.3754995921047328
0.3307826768247608
0.539531018131451
0.4812926884933071
0.46002891607016877
0.47644057970168857
0.5454612182322811
0.5453129542987399
0.5285682209798294
0.4480346395448753
0.44872137607250756
0.48925816696447055
0.4151619392162397
0.5642437323579458
0.36971657184829265
0.3232908341937032
0.455418947198977
0.4873369313533659
0.45484402932130963
0.5365925775022722
0.36725434483987823
0.5028268285505152
0.5609641329509387
0.5138567820998002
0.47694422305556733
0.5577677042176099
0.5812180698195122
0.35426096929914347
0.4274668863943378
0.5110549801597642
0.38943569066397515
0.4425679994237872
0.39428975249521075
0.5165352739181741
0.4919526881288924
0.5181126938875907
0.3523458547940245
0.5422944707029962
0.38777648630521755
0.502324933016329
0.3601124502352639
0.45273134792172126
0.3868194969257138
0.5213524338142537
0.41037505349427444
0.4027661484180899
0.484765800371016
0.5361681206131841
0.4695752949840075
0.4542298311323033
0.4780675183014756
0.4975809171727183
0.4441879108186259
0.35981969600986075
0.5186036301593308
0.42576759508501966
0.4265142465421973
0.46739178350137733
0.5610903910492725
0.32981272691640023
0.3596954134381978
0.4521802686365967
0.5131725655051171
0.5604517189831176
0.546116698260247
0.42872813086263123
0.4072109682938622
0.36270611866882835
0.47254250159497263
0.5116380308319859
0.44895624720370314
0.42649731847853173
0.4623784066451443
0.40883324911307245
0.42020012355807346
0.4362185492799919
0.3136066760259252
0.5044347988206035
0.4650634497840956
0.43124937996440327
0.5778348214727598
0.402684107874442
0.5017867534159404
0.4475349045505163
0.5854656064376744
0.5763280693625279
0.4044636484893351
0.547700136036494
0.48808264632498194
0.37039091218082437
0.4589000737961214
0.4487393790304724
0.49570423318333295
0.459223433176003
0.43563375020917067
0.541565805694315
0.31132445512701806
0.494435204524183
0.5031562163289663
0.4388967037706757
0.3637756111744542
0.4230039536134525
0.39378296856320294
0.4773648244614251
0.47274307033403606
0.3734750151113947
0.4248134841557744
0.5263139340044265
0.47401666686665467
0.367075515630368
0.3083265646565914
0.46924173686229614
0.49767969822270547
0.4831821424804918
0.49969205810426204
0.3969840808261709
0.44962199848578355
0.5936053170803668
0.42555012078887317
0.504951964703543
0.43813620115595586
0.3548071526336451
0.5660158051275357
0.34576308752659884
0.48852809385650464
0.48621500690146063
0.5513288091647232
0.5472497053553698
0.5445398322513285
0.4692969792744055
0.5523338707275817
0.43960891806280517
0.5382931224145822
0.45853527736237937
0.4326755882720296
0.4672377503325881
0.32630581127105535
0.4731674100720969
0.5376722100170399
0.5414056814364883
0.4644931323840929
0.4211521705140281
0.5662215045628377
0.5058965474717563
0.4185809185199375
0.5144841595353535
0.3464750376123127
0.42299909356813803
0.5162380780480081
0.5575649853036855
0.39827489645387176
0.41310885392144375
0.5657283148352933
0.41759570530038886
0.4505838046807533
0.4672699850714736
0.5469626583810273
0.5784019998894965
0.5037533386658319
0.5755608103982043
0.36043438157048374
0.43474807557449546
0.540256991826946
0.41940421467219163
0.4316763862440677
0.5014327967543375
0.5218062669176594
0.49778199668715245
0.5198820921456149
0.3558290006366792
0.3363982985268267
0.4134186706723747
0.5254595497952135
0.5141089048865026
0.5747445654415542
0.45371062614922203
0.3802663037767432
0.44417843102297744
0.3531070662381098
0.4964516454125114
0.357873298025466
0.5358378247605129
0.465280884419333
0.5242063750871251
0.4773701578718166
0.5071935188722668
0.34295375862595917
0.41027213108041816
0.4980932168940299
0.5836015545660396
0.4758497285365344
0.574988423299624
0.5170000907833707
0.5350497354105227
0.5252927733120848
0.45244150335372774
0.4921644068424734
0.5664838513018622
0.46661914910427105
0.4487549037250391
0.49589220580885657
0.4397824486379001
0.5196080759386985
0.5266071761420767
0.4616886495044486
0.4075848125291577
0.5380504908202821
0.4181668844440658
0.4339041159467332
0.5919314206868469
0.42586616262095955
0.39408398909010567
0.5160076148465583
0.47618428528298934
0.5168521913089617
0.44208939126734415
0.5010220025206991
0.39846526877246974
0.5031641642354874
0.3702689909189701
0.4829967863583335
0.5452228998622175
0.3738688158992982
0.35489689272363595
0.43004873780553077
0.44491362008192453
0.528442616338248
0.42131593879949897
0.3275391817203825
0.37953868270885477
0.4037863345339129
0.5655337312235766
0.43900655646434794
0.5570443858783938
0.5504183850244979
0.35415865152787535
0.5420336684253045
0.38261986405387327
0.5219966365863117
0.4862562741031081
0.43068540218975987
0.49520347017519395
0.41440207236520127
0.46745942366607685
0.4045528550333157
0.4612426064203494
0.42779701815730586
0.5199512778963974
0.4203734419337283
0.48695253436929037
0.382155684316949
0.5056247443498371
0.43119940735691387
0.47037446365237073
0.5232893940413031
0.4927220422848059
0.4438289057803423
0.43940221823363707
0.5255247412898103
0.36815354765446506
0.543978707553106
0.48543093053001574
0.5073861074711641
0.38581342245193845
0.4757351519990935
0.5723452463060894
0.5405932839234746
0.5565906396902032
0.45394499353933593
0.4977382651364585
0.47063150227505
0.48758551930426575
0.5601806783959665
0.49843247835913673
0.35489006478173746
0.570596821374415
0.4583593238859052
0.3739778559651343
0.5654167240948825
0.6041357502718122
0.3943719872107667
0.3767076206505652
0.48732676623965787
0.5076898738314073
0.46483449600894394
0.5280808630787357
0.3633953576533592
0.4414324894115965
0.30189727600256766
0.5468633273256176
0.5182237242775231
0.5624817239411476
0.5216832374629427
0.4493936670950248
0.4103321220918152
0.4649406195651986
0.47985698758780265
0.38928722590556364
0.3906912375774185
0.44762107420287317
0.3862492068367978
0.3909227072143401
0.49143891741165524
0.49496030596418134
0.5024300359835507
0.2824835302891907
0.4867708566510202
0.4035021536534141
0.35512917398582294
0.5566686387775408
0.5930364987563114
0.5074634643987072
0.5573382427667056
0.4598274815764929
0.40911700407533247
0.4408116348280242
0.4495118266904392
0.410726642437627
0.5404672929617833
0.48903733346430794
0.48658684814224495
0.5154391838500401
0.42821473362854173
0.44631676714492324
0.45491387704547265
0.5720193187034085
0.5128429667604594
0.41583741417212633
0.527962068255262
0.44033891556148264
0.4674978480117035
0.37591619320305314
0.5381252839495049
0.4816833474253277
0.515908686815109
0.5397302052622096
0.41965957025312783
0.31657178299208755
0.47911908350841564
0.48486289927291265
0.5325183552290748
0.4872913271891585
0.48659630959738126
0.5237142374271404
0.4153324011089897
0.49300352467743724
0.5698579696983169
0.5026154301069993
0.5050502294438296
0.5017906418123795
0.5306786046465445
0.4496761344724294
0.4789191552511699
0.39674773425259063
0.46601170519732915
0.3758405805179132
0.5083831577744362
0.4832229970133589
0.4416337588580304
0.5898807128151402
0.47248041935442625
0.458166090979408
0.5159251814679705
0.4469588771547659
0.3925177533070794
0.46770090187318153
0.46794646094580494
0.5075670888557149
0.4754402007100921
0.48008434602907213
0.5830470261576504
0.505689320100276
0.4659533041967621
0.33314954512363476
0.4095145074225022
0.35001090793422596
0.3769390034071287
0.5482798662159628
0.4161202253005591
0.4561315023142004
0.5273790683985587
0.4368825898364593
0.41913483821760267
0.5733621789633313
0.4773937164684573
0.29786382172417286
0.4558910783062467
0.5055598066178398
0.5126441803423062
0.528700179177136
0.5574091269123751
0.4375865915086662
0.5208924008824075
0.34008436090017213
0.43305861651556204
0.45180343811217094
0.5275507135626539
0.5477487562301544
0.37342347410531584
0.4111616913373965
0.525615339652492
0.3613869630810906
0.47085396831898985
0.5221591932328449
0.4298055311793589
0.42885508460754374
0.5151564622212506
0.32787828349687703
0.46275637942874176
0.3212439668359981
0.4621649870586682
0.34597136771629555
0.3438923121174815
0.475882920169365
0.34422284463306446
0.4661493236214779
0.5480750194744824
0.48125843915058825
0.49322152438251193
0.4750783137661933
0.5031716270626814
0.4065741606650237
0.549220048746231
0.5799269325281043
0.43548038244800485
0.5144840818169768
0.41807387221043196
0.34052167677577566
0.4198121852461549
0.5301809710418899
0.46118372586140977
0.4344072005420368
0.44204148457999803
0.5391579960485898
0.4962379305733027
0.46154413778985565
0.5154117042381702
0.38996029929927833
0.45186222497535217
0.4382099161980421
0.47086370015131973
0.44351399766226796
0.4358120408184119
0.5725039458649618
0.5009814832293361
0.38695703826679984
0.5047952388708724
0.4587688990597656
0.35655246044807837
0.42634557704764725
0.38781984075052933
0.5538978201819511
0.45521742966194023
0.4722242666404755
0.5039379580075856
0.3541612843197571
0.33770993280060696
0.5311882566581551
0.4084101408519463
0.579762448622667
0.47918734765280463
0.5701740686940011
0.48055736841422786
0.5535697549070198
0.40352483982239734
0.4889106651508283
0.3345229808201426
0.3392609037803909
0.5772726501716586
0.48444318721825613
0.4848312144880976
0.4361483277532318
0.5120105032288143
0.4590403113885254
0.5180240979587912
0.47679950208062705
0.5204760831878027
0.4908753235099187
0.5304080864505999
0.5381922095897179
0.34715640077615373
0.4383490883141705
0.4035637022503142
0.42114125929482626
0.5488415863656244
0.442574865775309
0.4176232723522646
0.3701696659263971
0.5124568842251495
0.446461315851621
0.4298727405430971
0.5691110182761142
0.5376975116918151
0.3695147151419099
0.4627297760156707
0.46186492762296655
0.4613984686678724
0.43464506641145345
0.5453585964903975
0.502201614360536
0.49913249927546155
0.5363281381402936
0.3912668301696239
0.4272089424339485
0.5006871415013531
0.46669958411537776
0.4251960515993674
0.4512802987280457
0.5265793216481806
0.46610134494381816
0.5450012756509325
0.4439404006301905
0.45053160143791837
0.48772239298450387
0.5121627141816703
0.5351541317331423
0.4800272953639499
0.4469257279406437
0.4971842482387116
0.5097399507153613
0.47195320662743495
0.44977584802742177
0.3689057981218663
0.4951232250988736
0.47104585215662453
0.5230345840828083
0.47731081612199083
0.4192071632570005
0.4983277497687968
0.30021958854776304
0.3981923984079093
0.5086009211360898
0.49874794097088176
0.534381116062154
0.4767065891218455
0.41617586992331845
0.49996712016183337
0.4261383896925142
0.4577856728592072
0.5112970231385722
0.4449378929000226
0.5069442578114981
0.43712554272299003
0.562316990677459
0.45300315968558763
0.41182548749926795
0.5249880103040923
0.4741770795549885
0.4028869653059862
0.5022192208647385
0.5841032657085835
0.3392658199983307
0.3664946629908402
0.5113249971686961
0.47169157579759435
0.4805315807098084
0.48190209696049713
0.27904378497488697
0.446253508797686
0.5154085681617628
0.4118371455414526
0.5210157767390916
0.4559676984301973
0.421726632403567
0.3691289337849527
0.46091250914528664
0.3006365862170158
0.4864994060148315
0.537434196381847
0.5526496650447931
0.4951678410359235
0.4391624849326822
0.33082331285448924
0.3564252566388056
0.40633800540727055
0.5500620832430928
0.5613526858778606
0.54893985405783
0.4930836331149416
0.5316439696936806
0.5144472391221808
0.4878796842817439
0.529445566272344
0.4773369563919079
0.32398781383882624
0.46869978629532366
0.3799467464513391
0.41520247439882435
0.4505064204332997
0.4499005579346864
0.47400692435376546
0.5068412619275919
0.4568929420418331
0.3127656358183499
0.4463573133113286
0.5342551200268728
0.38883544029583966
0.398248724330125
0.49965021328943077
0.43458707485114234
0.5187669214728873
0.594714072488864
0.4804050821342229
0.4678578569287359
0.4410785873251116
0.35574445092721535
0.4269887604377378
0.5405891007766754
0.4877995388028932
0.5131312490945432
0.5048087068684907
0.39630957494327224
0.5781993666132969
0.4792008734066784
0.3772972834113103
0.4401113810587559
0.49875764796357874
0.5738101550649487
0.514418476560556
0.5444170346521401
0.3325783078973604
0.4493730808271926
0.44959962631935574
0.5048174144147262
0.5383615835680092
0.4975627530214466
0.4813332716198634
0.4766773139555175
0.3786148588890125
0.4090223313880914
0.501059000026548
0.42897259463552184
0.4287840494529971
0.5004755449026982
0.4174245325799297
0.5227309825096201
0.5746603973035824
0.4589717891890647
0.43780176329535786
0.5115746502725085
0.46365667273904176
0.5850343215184333
0.4226637535700699
0.44029683352610516
0.33459094892074226
0.4370026290521537
0.4157530311209168
0.48076102360769124
0.5521213275100438
0.3709386188911726
0.39796233865437436
0.4207206189406419
0.5204806477395976
0.359108097924489
0.4736554711026216
0.509024722305469
0.43305144556856223
0.40755309315573596
0.5812561909383033
0.4926055959858539
0.42943564257712913
0.49086790799248403
0.5090405456721194
0.5721577709483218
0.44381637984140315
0.42394202758423594
0.4844578181342859
0.42895119704765544
0.4958819749078643
0.45655596921080566
0.53583645354601
0.4861510313091918
0.5605596935973826
0.307183619134452
0.45131452378756043
0.5078894602473214
0.46798914091830884
0.5360396732746288
0.4600677109982317
0.4442271553489128
0.5197721591233001
0.49927639527740136
0.537930846547115
0.5287866214891668
0.3661484756153307
0.5473897387227352
0.47532958833976274
0.49625397755111084
0.3924172032137261
0.534984430989931
0.43882356779693404
0.3924784416501376
0.5144044932222233
0.37671361374158
0.4785569061120052
0.47490925293757674
0.5281115407856375
0.4165524702571807
0.3722949016553453
0.5211088708773939
0.5497151572136902
0.4637777216055089
0.4065038241178291
0.47330979315439603
0.5692255365118705
0.5613552983459033
0.4872257653450897
0.41212833126382764
0.40586369740374406
0.45090270914099995
0.5352639915006072
0.4441819212669482
0.4492034034752659
0.3956058672694381
0.5076769150900402
0.4255936671436192
0.5497947299351119
0.47238049495521145
0.4052010116242391
0.4620829011509129
0.5309516444887532
0.419309592750856
0.4618976614513741
0.5119539642078895
0.4249190373230407
0.39220726398709677
0.4290978134116793
0.4292281765653535
0.49338144583165483
0.5159430488489882
0.3350874218673347
0.5189256291529746
0.5402527038628662
0.47008276627739115
0.45438062218883957
0.46445096868489477
0.49039623702388335
0.41686718875116524
0.5677813960350431
0.4488208796865929
0.5171866693730496
0.49931187670893573
0.43095952901530166
0.4451564982612206
0.39915237591251856
0.5532831122012094
0.4212149911935236
0.450174059794118
0.5319974197916486
0.45656875625671767
0.5634599727980837
0.4041844416566712
0.5590484238217293
0.5081301003460157
0.4106712262374625

==> anc/HeisenbergRFC_J0.3pi_L5p0.2.dat <==
0.4928321049734292
0.38516433355698265
0.5718845579587699
0.6291816959779923
0.41201613107419705
0.40247715391290967
0.5210482820572463
0.5113638168281989
0.5520404018362134
0.41682018688201844
0.4516703674415497
0.5729451413648659
0.5952565242946356
0.42743083070211796
0.3403567345483385
0.5143196363263199
0.49775822377197965
0.3952829709437489
0.5330085821711262
0.5104108662568987
0.553202407384601
0.562316419169922
0.46607406010416624
0.4523918085546594
0.42953030046961393
0.4343161439586139
0.37062427549184446
0.3559175606901809
0.39194522106449864
0.3991171900190061
0.5026419033035348
0.5044855111000736
0.5241504313547408
0.4458346651238994
0.5681822333813444
0.49816597259780715
0.3519907130219359
0.44993749530500593
0.4863568211425548
0.4641543424526475
0.5117053612388851
0.6018502170211313
0.42038513987180987
0.48722614828906496
0.4947091209526777
0.4514843822754849
0.5386155299158377
0.5449764829701211
0.5507319060319741
0.4635361560998882
0.59129541944556
0.4395681741204063
0.6043723722970817
0.4918130640482686
0.42041499443651364
0.515042290110526
0.4164756988846538
0.5099827097314148
0.4549924811601399
0.5094807492057971
0.4452287546964409
0.48710878525542933
0.5151305064317665
0.3612384741190568
0.4261325431954491
0.47249021439370376
0.36531160262476287
0.5702016425602552
0.5694634821096678
0.4833882853767245
0.600141560970335
0.47877626841908577
0.49756250713573325
0.5175962256140495
0.5863517605801218
0.5385733565820986
0.48571921932596296
0.5548139144668601
0.5664134765429963
0.5167437223429693
0.5973262622896681
0.4493267308363297
0.5675912548970777
0.4729888000647363
0.4644395136201835
0.4519721267275891
0.6016166374521281
0.5822322056206948
0.48195382547824933
0.5728109148320326
0.344294867142468
0.40531905091075693
0.5551814834822428
0.4768886727865368
0.564269235153672
0.3887706480969625
0.4956892135667264
0.4566457900749425
0.5009950682834127
0.4327302202007826
0.39916430356244537
0.4463932232685617
0.45691087622348714
0.5488427530585087
0.5410397344785859
0.46300553576374265
0.45964431664031546
0.5061728812267232
0.4709551393051161
0.4549870522394094
0.5260736103909343
0.4470416042077022
0.5629972142828208
0.540054589064094
0.5663289877000167
0.5332611726161601
0.5694593580020779
0.3837918529251912
0.5929618787787371
0.5598535905977684
0.4333245345069757
0.39748301502572253
0.37644974727142355
0.4963402267798114
0.566026993246749
0.46199808849385904
0.4130644201188066
0.43333229653189426
0.4685857740812703
0.4122574914119298
0.5017948243783049
0.5134832849367776
0.48655471656293275
0.5772770439748207
0.453942304007014
0.578759632944631
0.4633019363797218
0.5072605510141108
0.3921868400288775
0.44074148397797014
0.5625212640176986
0.4157637721297969
0.4934840936997358
0.4879729145905121
0.4490554604180806
0.5855942696007576
0.43086258607583916
0.42068706398947076
0.526151374134056
0.33902881762707066
0.5994661271483782
0.4851285824236179
0.3679538744740971
0.5422878150559189
0.4549196702360098
0.47026145848942963
0.4153314311521586
0.48788958457569304
0.421467786764183
0.4037440663788632
0.44748704254208954
0.4784674750884468
0.46571596256437237
0.47564832336156504
0.38529506277954806
0.5762103136276381
0.5897876471884989
0.4975144265641542
0.45135306523415536
0.4613112679756304
0.4475566656281414
0.5650109282126061
0.4655260868915813
0.556318229493784
0.6057317074056826
0.5205833542554553
0.48883152661462936
0.5087421450553687
0.5366808023320588
0.5262435045756401
0.4534850456778989
0.4696462191820951
0.4348495902442619
0.5516175176365842
0.3645661677419024
0.5372862675519646
0.5263735343951483
0.5348164601279398
0.48679166774565574
0.42804145698935114
0.5479655162467986
0.4248809115280012
0.4902325893775088
0.5445360401965024
0.5287220960337969
0.4497452672333421
0.5062285707839566
0.4725581383003123
0.47042644580239373
0.4463736729945555
0.4464460828944042
0.4338918638214403
0.5110388823585941
0.5347970088967472
0.5255247720910557
0.5564154656688299
0.5017993574334924
0.5001488898532896
0.5099685009275684
0.43785498610487145
0.46883745067742577
0.5580331258473483
0.45089112139480286
0.4529568504865707
0.4339198721280754
0.5338699366078914
0.36999518139035115
0.5176628913961641
0.39287555854254985
0.46683826400523115
0.4220711896172016
0.42627244245354495
0.44550727078893837
0.5056526074717542
0.5944766298051715
0.4257226505526821
0.5174874411838274
0.5547966791100724
0.5484462150042665
0.46904315987687245
0.45345173439450825
0.4077410501518758
0.4472509926490741
0.43908047443697373
0.5414975915313517
0.27477242301009874
0.49611497687020706
0.4761535915910644
0.43325506149278215
0.36939007894250664
0.6032610890666756
0.3819826689805273
0.5672741961433734
0.5144012684526046
0.48836747745070147
0.4266256816218023
0.5857224861480089
0.5913195788859372
0.4821497781322462
0.463483770362686
0.500138269338437
0.3623644542121813
0.38665788204021656
0.5933711864613161
0.569337342514205
0.4946309696081085
0.5718366243507154
0.4221972660049906
0.4814918181030629
0.47691205328666575
0.5248018998328265
0.4346740258135047
0.4974342882919179
0.48909242235065065
0.5460928440223298
0.5495996517975291
0.3906218645932698
0.5937083854892347
0.47849837671222656
0.3744139018471409
0.440369308055642
0.31423482763379573
0.5013956748523622
0.40728873973498797
0.5421697648232683
0.5341448972756618
0.5779173073510684
0.5755505149716363
0.46059358100310954
0.5074372155412221
0.5206138748163335
0.4679714415631466
0.49970632881002636
0.41515971249360617
0.4834534756419831
0.4776310780517264
0.4905128539734122
0.49001153307395456
0.3967816919505692
0.4416933243078611
0.3753064917083992
0.5060609459934897
0.4172889604678358
0.5333762725856882
0.5572102639911696
0.3192731858269916
0.5919904840338
0.4346819279019666
0.4011830519424048
0.469896555812396
0.36777708522414054
0.5521783667330254
0.5952087463409579
0.5210295996454061
0.4886438733885127
0.40230743470551766
0.5402044405883594
0.47038125941695036
0.4476218179018595
0.59267616497801
0.3613777700701518
0.42000058171356586
0.3860121962297551
0.48538271013922263
0.5896935875187131
0.4287308640503257
0.4643546176015189
0.41127694568883855
0.40113025115579753
0.40119563149552706
0.5163856515178477
0.5907663993906461
0.3968928852472432
0.5665389736382203
0.4427435022940831
0.33835850930371064
0.5598559858699833
0.5422544252341631
0.30267909303404783
0.5402508390843713
0.5010459060192207
0.4838041472865422
0.3925608757207778
0.5034834417491291
0.46005773218017604
0.44371384080620735
0.5346363866058357
0.5230385160044789
0.42915354738902806
0.5243166157644152
0.5659122912370858
0.5723237703950931
0.38695175481330835
0.4889176512165497
0.48126499254299787
0.42224786426528677
0.4026891057068536
0.46808711652674256
0.4395053913435557
0.6022458242781078
0.5062410637429339
0.501425549155031
0.47469676647528786
0.5755809037158137
0.49968184800025534
0.3319485125940637
0.395741541767185
0.3993495242875353
0.5047480721887906
0.41435484550280904
0.5131009976199365
0.40114293091956443
0.4708818022606556
0.5233765752190542
0.3824535599611182
0.35094032573989303
0.5053313179836301
0.5180663899320399
0.47615949459657225
0.47031884698704013
0.5166072665207236
0.5254068640286458
0.42097713984608826
0.5243711767441765
0.5429395156940603
0.5151901784830343
0.42534158671250244
0.4757317779000888
0.5185127070521807
0.5181178777171923
0.5090421174587556
0.4722705867814605
0.5530592946935806
0.5541935792877889
0.5738005597283263
0.4576909765607207
0.5725267174673971
0.5673217805695582
0.4524972054461053
0.49919171861251377
0.5236989557644652
0.45392819986219834
0.47662664348651745
0.4537636009385571
0.4546290063447507
0.5373776452691802
0.3387071880794872
0.5720194246355296
0.46619306447437864
0.501767116887761
0.43060462064071625
0.395255575223426
0.5802058497674039
0.3702357488329434
0.5225142949837015
0.5074821303572946
0.43679323679254844
0.5596615925477506
0.5561403836817473
0.3319186552275554
0.3394550099909085
0.4492381292979845
0.4565779365865191
0.3802009074976314
0.4885444714964541
0.5186667311691966
0.4608909701574879
0.49779034591404375
0.5026091793948162
0.5146960698493079
0.49014584948665896
0.5443154940798669
0.5564645292713379
0.4252903207192506
0.44337309512369416
0.4855527492238428
0.4995506687552684
0.4254914854732539
0.43132202962104466
0.5222610589156275
0.4821883878017154
0.5587036350709339
0.5983412803755748
0.4231395352126561
0.40209703743094516
0.4313646082832913
0.5150487026124334
0.4671952800033298
0.4819835128045915
0.3445211706738967
0.5069848340230029
0.5403802131526976
0.4497840435712612
0.5379237430902812
0.4125940629017761
0.47331793633938113
0.5387040263045196
0.5101685376389875
0.5228936766718181
0.31759031185076986
0.5437582034785282
0.39566988181307405
0.3715796783356373
0.5435487249771569
0.3414002297415056
0.5141594180816994
0.27525104476955475
0.45428334028153233
0.45489182238088444
0.4832448977054865
0.5001634132058995
0.4669143449232779
0.5460347279280785
0.509679133640382
0.6136725112371682
0.49624638430856427
0.49929810389535995
0.5445453383977636
0.37515540693962623
0.47864083977917404
0.41041646596560666
0.33989061545650556
0.5115974847857969
0.49050296517890113
0.3392271945867185
0.4392009696257072
0.4814573133557419
0.4164187111559485
0.5005817898130559
0.45874666848688095
0.4921476827966966
0.5904398519976295
0.44771559325895827
0.5088402435725679
0.49491005664709203
0.4025181819083476
0.33470620784003285
0.5425255472982787
0.47039723744845635
0.5929945828701187
0.46799355131459486
0.47232618992560016
0.5500653036929006
0.40030138892859574
0.5606651986503052
0.3673996490318042
0.5108882053269947
0.429428606872403
0.4100630285198099
0.4286092682169042
0.42049689861330564
0.4143407475110829
0.5263049396195668
0.4354478342060568
0.5222708856945327
0.5385892867155005
0.5537259967357343
0.5182496400750677
0.4564761116087604
0.48194593004365943
0.48106105570031793
0.5866189760424142
0.6125789031584499
0.4280583359797279
0.46639035783057703
0.556344823545564
0.48000703887520496
0.4342353545729145
0.43725452701144885
0.5144641092115874
0.4956288713833592
0.4333276422235059
0.5022496897046375
0.446189584333393
0.3110267308006018
0.49890100572650786
0.4025017447295221
0.4936755103444333
0.44182089115303685
0.4956187959031765
0.5236208629182593
0.552352835254915
0.3708043487311614
0.3105732290667643
0.4870778916208129
0.30237804090185894
0.5395492191682336
0.5678204271595789
0.4907781044875661
0.5177999244875313
0.4690772620454002
0.4545571744090512
0.43448733436908393
0.46908799145345476
0.38656739352652514
0.6002280801191291
0.5069246596009973
0.46839756861985044
0.3910085341003842
0.529946030884704
0.3929660913746406
0.5109349580727738
0.49678154521489654
0.5528701663513099
0.5664433767283072
0.5505692190828552
0.44974456126528023
0.46014160238631774
0.5312586471917619
0.448664586815091
0.493758955128696
0.5164605149339444
0.5551677189535728
0.4691228092657149
0.3822027425011641
0.5206507194653336
0.41208192977428365
0.4951074989931596
0.5547460859879552
0.4309238453779924
0.32925192889826654
0.565355007349964
0.43361540487392125
0.5106542007546165
0.39461964533723254
0.4931151825409221
0.5753707059923578
0.4276623602928796
0.44816517438341597
0.5540410764825127
0.4431330235773167
0.5289668113067396
0.41888055395125673
0.57472318664515
0.527696649270877
0.6077893678941179
0.4647903633556239
0.5098834762735324
0.4707872643245671
0.3473222829639228
0.5053595322156013
0.48558553203107774
0.5560594890333127
0.560036283383652
0.4519233540534544
0.407089834667403
0.497158376418453
0.5028159061524035
0.5762243928291223
0.4404576467243785
0.45611357946621967
0.5825864078725497
0.6343167029112721
0.5385280995236011
0.510710323893644
0.5056652504514315
0.5319767572715582
0.40849343374663455
0.47076487334989325
0.5104787711301204
0.4924684007190379
0.4021158266233821
0.4773517979228848
0.5048904393868985
0.4524677338201945
0.5411749662515944
0.5143456412589242
0.5210471305744737
0.4071182852519492
0.44888535509101446
0.38016923458848606
0.5627573757708575
0.4127689245098098
0.5271396392181023
0.3243920566975467
0.46169491395807216
0.6047382641075829
0.3476369873847512
0.4174338199359595
0.4730506033512927
0.4765845260039889
0.3732696085338395
0.48478384854408135
0.5202504424174579
0.3350237176586803
0.5107037979220973
0.46571374418869493
0.5351291043531532
0.4789394684861789
0.43270588119451575
0.4300724281279384
0.5460078305403303
0.5349320187465961
0.5238185497954952
0.3925346864856813
0.4461883204015465
0.5917619154300959
0.5364910718227198
0.5178806642528092
0.5562475483789029
0.5479125915090024
0.5701002852522201
0.5027912514867836
0.5463759613098443
0.48157020943978834
0.527192788615679
0.4403174411137763
0.5195019062238414
0.4274991294440174
0.5153835533874533
0.5231109202069423
0.5133588477556544
0.5214271726722299
0.5321561504746076
0.4531370056307883
0.5703328412315708
0.4462402884839679
0.522800705418793
0.5513315100727378
0.5237687974075645
0.5187576101544548
0.479906085282489
0.5811271940528184
0.43293222336119846
0.5080570563524106
0.5014639370697275
0.5528318831043122
0.4782250028116332
0.4523237225492811
0.527843521592544
0.4265391289011482
0.43702086093085396
0.45754499208228055
0.37790046479744815
0.5072809983639659
0.43355887114471686
0.345380868707498
0.5333808933097349
0.6033462171360074
0.38736468425285026
0.339724045622974
0.5133239731195824
0.4256303512373881
0.4913913169440335
0.5079038283318491
0.5043835377425943
0.5063572170478811
0.5070530256489235
0.3124182595316729
0.49781244325677115
0.5689901407384703
0.5439108508091114
0.40496520331007535
0.4272469084272292
0.5647264178255684
0.555042185493444
0.5241494835637196
0.5007825322278823
0.48759292854759234
0.5520434653122901
0.5285611665360116
0.5892812299291114
0.4004087121058413
0.49289000045957043
0.5178224134845144
0.5566167085695287
0.5270499825775704
0.300264877400415
0.561754783504566
0.3266499926239216
0.38558787269040884
0.46254381457478505
0.4349771241715159
0.5068659999396945
0.5485847670537461
0.565623152443614
0.5722458170053969
0.44846064951135206
0.46898192563000557
0.4879659476615437
0.5301241535441865
0.4036553278218728
0.5300549164907686
0.48814871783298724
0.48098767593440644
0.3655879228826196
0.5736276861432622
0.4344512060914563
0.5687319235262193
0.4771768042706876
0.5790879591390085
0.4956389153784719
0.5445225250580354
0.288034581337056
0.5866549284351293
0.345271392940233
0.5020057803038571
0.4007825774018703
0.34374955468545687
0.5094347000116656
0.47237564699765866
0.550510334176214
0.40618382567734146
0.5786340587731602
0.42644049952688745
0.4376294071890905
0.5288652373970161
0.48102644755812973
0.5728419434823555
0.5107646219210517
0.5530601450597419
0.5863116678550958
0.3904518443672874
0.34268022915814206
0.5420715186401039
0.40663967964992853
0.37831536093539486
0.452452351625163
0.39899621304183264
0.45321584725399244
0.526514312843235
0.4307910246550673
0.5592794544668096
0.5294196280648362
0.494891469097847
0.48160824104754085
0.4993828964164078
0.513259337789768
0.41509705924343754
0.44746504672561727
0.4108611180761676
0.49166609515771253
0.5036681844901149
0.5401703677445471
0.5053208778043374
0.5730873561368098
0.5209372992512986
0.5029418567307234
0.46260145808336456
0.3810235079106599
0.522933833807888
0.49936212460219837
0.5958929799088811
0.55343537098946
0.5773256914957382
0.4917890966043133
0.6364750537061302
0.42852666733137595
0.4161878561680881
0.4195586329398222
0.5796080830350446
0.5140236987896495
0.3778889379143236
0.5558315426194251
0.4416394229292756
0.40353505863430855
0.4704554407926662
0.4415946823024105
0.469140104415996
0.47698541733584476
0.479999085012927
0.5356876387649411
0.49975752417834285
0.3321038516650066
0.4810154042078586
0.4367557693990728
0.5817782131545742
0.5369385586954356
0.5734374232020121
0.5394311599037649
0.4880415718677312
0.4550188905301762
0.5408688996911692
0.3987801457313904
0.5478179900688009
0.39406675993948304
0.6228413910640312
0.4056224192082629
0.5765793302895114
0.4608061447626924
0.5670796105727073
0.5409570908261764
0.3837984510683817
0.4048963612795609
0.5720636560193825
0.5866137731173445
0.4455624998877409
0.5195996245108255
0.4427097369240928
0.5786764779195303
0.5065894866598695
0.48959699505865717
0.43320069523498117
0.46296620922822135
0.45710981876091383
0.46547299408425946
0.5709868192421585
0.4298893719778257
0.4389053020253774
0.4536327131732307
0.5132808832393904
0.5030022569022443
0.5101690033253007
0.4638301958382116
0.5561409586368364
0.4316215018678879
0.4191706668887335
0.4824617787291102
0.5054390399282644
0.48551910170203777
0.5450187312971524
0.48698190492416443
0.38826479353572724
0.4611123607703457
0.5275127327320818
0.4649923536050213
0.4287793386799386
0.4408673919410146
0.4933917200720258
0.583403561377371
0.5168865295101043
0.4738083225823667
0.4365278976132239
0.5158689654483857
0.32717290280020317
0.431782974968255
0.5729637285390915
0.5803314178003979
0.5546525632051544
0.398314680983869
0.4746638924651066
0.5194922665342974
0.5567633842289141
0.5714710819435918
0.4252488595753766
0.5006569850158171
0.3697146363279678
0.47893864697045385
0.5445946603833756
0.39555510772029895
0.47684913769669846
0.4694623643911264
0.44939604037912484
0.4728819843265278
0.3841851261330465
0.5087390943818452
0.4408561708106616
0.4271657873727975
0.47234839029807024
0.46711025172710063
0.5642263820988311
0.4646380067915066
0.4395760737022059
0.3694285675542912
0.46325574360271127
0.4685366511490061
0.41056949364238615
0.5464066297528354
0.5435480243575289
0.5706100553700344
0.4100246458082623
0.5955121553910158
0.3632450758489949
0.5552607829604688
0.5201596913679737
0.47408379782070853
0.45014732235473764
0.42713706525476985
0.5425456619110639
0.550543815780366
0.3964655086262409
0.6036516435534863
0.4610755480487983
0.5678906300120056
0.4528627112929358
0.5828188819228184
0.4820055419433806
0.5319336588518266
0.549387634263638
0.4870405475294604
0.39134425080382895
0.5036269983217692
0.6003720494901573
0.5628731514349972
0.5795321005475299
0.37289950610549655
0.45621596020592486
0.48377505971842827
0.5098404125562492
0.5303257983786285
0.5005269200931485
0.33092081250560995
0.404597841793136
0.5319675491947736
0.4112144493414074
0.5916875026068483
0.44306241996085605
0.5150605745616165
0.34339202231539295
0.5063568659365351
0.46960528294252746
0.34111170176683886
0.35753888386534
0.5496530381758509
0.4563110710982513
0.5452680378990608
0.5491107730372252
0.4728516098948451
0.49753391765524474
0.5545314906913478
0.5883003745552203
0.38340107091389997
0.5873692377970499
0.5428580895049101
0.4905802239800564
0.3991899261796041
0.47914254832014
0.4492168772993957
0.5423535618677302
0.5443444410250183
0.29057524075205937
0.5237515479465704
0.5368521515888471
0.549138161541736
0.46932178524632395
0.5684616982251611
0.5260883521635499
0.4611405909213406
0.48729724291066023
0.4614464029199153
0.4972479173436203
0.44148591810645477
0.566557972988873
0.5571850848011167
0.4107435946754331
0.5405418612708776
0.529921353354195
0.39332230939337165
0.46489475062346036
0.40650080598243993
0.44819662716518727
0.4626444359024739
0.514635920805666
0.45484648111801734
0.4670296981964417
0.5655408988073861
0.3909293853539216
0.5741530127641182
0.5336028144318817
0.5406021226438877
0.303449620669404
0.37240841090383864
0.43620527031030937
0.41631945980938034
0.4084435488272726
0.45122905187318035
0.6156342564990828
0.5772954786875629
0.4747727626204289
0.48517443620619655
0.4855899505858763
0.37636015725429156
0.5781667792985387
0.47327211926119456
0.5048837456956359
0.35933326966536444
0.45919733114505756
0.46428051512265606
0.48906496199616556
0.38476848547522174
0.49658477029031173
0.5149895954162949
0.3684096030768269
0.6144707269317583
0.4067644142613589
0.48357868662332726
0.48577662756600903
0.40963874969458947
0.4042495947450149
0.5481002188447819
0.5265027708901522
0.5283519081593933
0.42930095005846636
0.5406849432918788
0.5451263443875464
0.3598167559412771
0.41712629359132575
0.5920139239110265
0.4969764496726734
0.49643399858899917
0.5768407980135425
0.4203367178374337
0.6149115426692755
0.4410405346425476
0.4708623602152113
0.47590260457796163
0.47508936393731455
0.4898381707531384
0.44751913880780975
0.4386793042321195
0.5142237187470889
0.4631372377355828
0.4850725746154048
0.4587804121857901
0.4953523472947774
0.5214270165011549
0.47464955909740425
0.583686520314133
0.5012759084226213
0.47728674336612614
0.5043168571328407
0.5996434902565555
0.5089053226772055
0.4048584998125935
0.5283792711134201
0.458133498412871
0.5103241584728161
0.3444812828386299
0.5226598293522071
0.5302676764237206
0.4489882158033171
0.5448545988151873
0.5381054426478448
0.47355290341017886
0.3431470896646627
0.4633959156322865
0.5814989255162614
0.41012376233686554
0.5855146784949236
0.5627003954340184
0.5900802049730536
0.48912222412319767
0.5670786684696055
0.43163683692423155
0.4920447140157869
0.6104215150342003
0.41377184686966834
0.3630104629498959
0.5340474685285452
0.5682208974417573
0.5067534170497634
0.5078419624529116
0.5536267405335141
0.4826535328433117
0.5349103452284882
0.47529439092545284
0.35064411533539996
0.5140693746549435
0.4404665823244652
0.3388986054339239
0.5303472643936095
0.3801052555563025
0.5805944546116044
0.4646442536332299
0.48217351242995515
0.42319785057655085
0.5450059796262463
0.4753913054659264
0.5648742493431107
0.47721338529224067
0.45868397811559325
0.5400266359079323
0.324976078902478
0.5486267621049905
0.40253309467248205
0.4977425971766609
0.4138611134513294
0.5551459050660452
0.44850778762075677
0.5126546635814878
0.5373582065171568
0.5318096371741028
0.49971180796277814
0.4952604916299012
0.4966694964635222
0.5274679645432443
0.45068245804819934
0.4809653097408301
0.6387431522049054
0.5217131891373412
0.4992709297085313
0.496037391267557
0.5221224748756134
0.4695453462178138
0.49270766143427014
0.5053671805390731
0.435741848933348
0.44226797153862146
0.27312226397711364
0.41322237839530934
0.3789319500510251
0.3974191852832231
0.48655290577867705
0.5137014695443916
0.47176927490252785
0.5615735565006187
0.5740085105172185
0.48115430428988337
0.433214950442931
0.40793714957456506
0.43223823579464626
0.5398768129082342
0.6043275169708847
0.5796199441267105
0.45786509604812153
0.5538340533673142
0.45598043623717854
0.4877306074451884
0.5150561875838313
0.49248532406406975
0.42339646968883116
0.5170491973518965
0.383881643262177
0.5368235322518511
0.5930461902455926
0.3729585811744805
0.49731620211199523
0.41546216626997345
0.42006998148335634
0.41956640574314014
0.5321603421037882
0.5325955299934663
0.4105147669629839
0.4251035260957565
0.44230203251074257
0.4911734690655697
0.5325779927197106
0.39711779122383617
0.43827849717585826
0.44450087840970753
0.4297893228794819
0.555179202104342
0.48482772590565254
0.5210427192254232
0.37536751727690276
0.553534270075265
0.4511677217121395
0.43793046612548947
0.5093267829202882
0.5264726124027955
0.5270158684294726
0.39950260818597183
0.5622564121643128
0.43002089287109724
0.48981703771025326
0.566164527167205
0.5293068306664261
0.3700592081888917
0.3399552248581753
0.5743308290619843
0.47407336738687245
0.5585574202443712
0.3764215779125017
0.4284884290576919
0.5297118900025741
0.3827346627526938
0.4361264513028224
0.47656701909340354
0.5345966510440436
0.4431453363382778
0.47075833005126466
0.37695253519719185
0.4704963515208782
0.5343063452891408
0.5015496245344331
0.2907457902956978
0.5587323514997231
0.4441960396823461
0.35753848199859223
0.5763470123489012
0.42644745328284017
0.4786791435199957
0.542479965146778
0.41486747467018237
0.5140285047300605
0.5549707943395933
0.4037936818349382
0.4844593117701782
0.5509346279657131
0.4874841938091117
0.5098992576846569
0.334847254497402
0.4210185717481321
0.4589468192048743
0.5377078874238149
0.5380073209642393
0.3943045627819149
0.5138060485851684
0.48735088916822267
0.39817504815516713
0.5090160118896728
0.4641063197500549
0.47132018589634117
0.4589599568625491
0.566259681020115
0.4316658238444853
0.4969270795834943
0.5252120256945203
0.5566943566705311
0.48724105318864763
0.5271676781310792
0.5862970776325609
0.4593127300500498
0.45432344405078734
0.48451609779002397
0.5357343100632023
0.5267172210933411
0.451263086969358
0.5320869521503698
0.3628760170476799
0.4029231628365517
0.5588006008752588
0.5004727529589887
0.48010632962508504
0.5102366470038003
0.5595971805775977
0.44762740695971365
0.40447920464019627
0.3435994011254343
0.48944882765164993
0.5225460785563399
0.5437162694841093
0.5427086755792943
0.4417956263004377
0.5305058024446658
0.42313830775351524
0.5616175576553105
0.4933823655267673
0.5457486830907099
0.37532426501965543
0.3639874732779715
0.4362981494847254
0.4330308712765861
0.5496836654063982
0.4589377625558627
0.4833954193571227
0.630598949656578
0.3983449412842098
0.5702699690417666
0.5849614137352527
0.4891532750345051
0.5266692728679181
0.5470117076714611
0.3868453904970412
0.48277510031301496
0.4527784714998461
0.5435483983920709
0.4875359252493827
0.3824108792900155
0.5690062226253797
0.5121252544631101
0.5067180140143613
0.40160897362036785
0.345553819861479
0.5517210018463587
0.44063883107502433
0.5960247473664444
0.48053903370101453
0.4635654158345117
0.563217167967251
0.6096848442531703
0.5283157430622749
0.528685060136708
0.5270242855205267
0.47543235375532605
0.2928087815096345
0.42517417290361387
0.561701183566616
0.5751717035618745
0.3733468261636539
0.5444171526920627
0.3942712844482548
0.44507532510454
0.5113208334978758
0.5155945148548097
0.45690724823117973
0.5360142924168335
0.36580068754562317
0.5137797500403252
0.5598625636657873
0.5364147772767822
0.4203951093437233
0.5131370829511209
0.47208112307964695
0.5417966977394851
0.49712126440573745
0.36617665148584677
0.4513166766654621
0.38885961962202
0.5448278474796883
0.5356599706337339
0.5414259911873127
0.3294016359481485
0.4724848197927124
0.4133422262433854
0.5393497671748358
0.5922773653284629
0.4948759366527379
0.5408152504904286
0.4397447615269677
0.4177054416200908
0.446313598467281
0.4244211309581353
0.5578465533009778
0.49242016958772467
0.5773942440022768
0.45254702538510977
0.5167986620826982
0.42461150849019513
0.4299825557281989
0.36749025502461136
0.5001328383057393
0.5159116687414363
0.4034990616083612
0.5531003841009459
0.40388775950387773
0.4019472807971857
0.5359956456339984
0.5396974324835571
0.4700089928471645
0.6092324452422152
0.44083840456804857
0.5365243201602988
0.5198254388625034
0.6320567037861659
0.5411021936982999
0.4736514279916317
0.49697549260387774
0.3987710168312318
0.4864498296987638
0.42945261379024624
0.3793877102236679
0.4820558705331347
0.41471344663945076
0.4936600757786796
0.5177932660933905
0.4679080378313543
0.358740711524923
0.4663272469366227
0.43402354563817075
0.55474732413452
0.4709036785366179
0.48321873789872616
0.4644705881627872
0.4946692892570169
0.47448696075409896
0.4901180220916
0.5480935853753132
0.5167888873178597
0.5539381513538001
0.46329756668987127
0.40271727409170116
0.473526044245359
0.5488822570477105
0.47184423964186534
0.5840622064805875
0.4723053082456287
0.5085057611678452
0.42090602550551254
0.5444267254485841
0.569321548804462
0.4102191952035017
0.4524112872182806
0.4681141804103978
0.37740889628284985
0.5352493800568613
0.5187119575665596
0.5121398835078064
0.556510837395114
0.40826668474846434
0.4715591051280806
0.4088035029154438
0.5155286007380044
0.5761659000441246
0.5118640423232514
0.5531844035832727
0.5497889753424118
0.40294881196912125
0.49299230204476535
0.36648390439545186
0.43482386274841733
0.4305935040944656
0.34806203512558337
0.4629492113295503
0.4950985879984724
0.4642785429050386
0.3503841917887681
0.5445239017560147
0.5091558645738593
0.5139612760204987
0.47657241158746777
0.3790769711091384
0.5077220524817376
0.3479065750147697
0.4363697898059825
0.41965296818774794
0.498270419016512
0.5526034464866418
0.46599595945361655
0.4821897868228016
0.4095915703080383
0.5261764006061993
0.5782015782287544
0.49591770399133994
0.3747504073675999
0.4961441613347827
0.5191791454025794
0.42515794023144066
0.5654671037412209
0.5619818661581674
0.5229027461690008
0.43821461208412743
0.5821588282802558
0.46889721056968015
0.48152141128601794
0.3645427112795026
0.5433168173900554
0.5434991203007393
0.40762824354926974
0.5243506920544453
0.4929593350483853
0.4537761372026822
0.4312584203444959
0.535540566353854
0.5697382652257086
0.4477495831706787
0.4527759237422597
0.5156089096120492
0.5410150466438182
0.44895679713366066
0.5623544398407149
0.43834862571424826
0.5256113333110369
0.5560930678092532
0.597410928868056
0.4866816608283687
0.4953547451957167
0.5508033184721387
0.48318492084583325
0.5678244034760206
0.4679512663650544
0.5728186623550852
0.4851122382686313
0.39917187406771554
0.5128294532654079
0.43432216514173316
0.310851673644525
0.49159086512245637
0.6096060715442879
0.42243171836239923
0.49570006089178664
0.5441102057030252
0.4847670041825979
0.5611050564544252
0.326592995976206
0.4510625923225416
0.5617860084908135
0.39736771067692617
0.515531436229337
0.47221342022353097
0.4029988638412975
0.4598743178455829

==> anc/HeisenbergRFC_J0.3pi_L5p0.21.dat <==
0.5674204212943988
0.562393812287568
0.4862348097576867
0.3074823602530447
0.39887127189969185
0.4625930504907257
0.42888334713221404
0.4056652894860056
0.47295088280060293
0.5448298315997708
0.4994049782655291
0.5100622761580247
0.5141849405331365
0.5537320917820665
0.545640635670123
0.5458409355571853
0.484140067248793
0.5502105793263531
0.4265684534884809
0.5772371287902018
0.5291594753269595
0.5532815400987895
0.47310578927943125
0.6414314051201916
0.4487868494782821
0.5586594921385823
0.5444921964345137
0.5449543705758932
0.5235834329909616
0.5489630475097327
0.4438690436749249
0.47640910506117984
0.6148050034916894
0.5576393602981317
0.5179545741055008
0.47595297503539624
0.43200463826424096
0.365781131298123
0.5118400485112746
0.4151869522618213
0.45064921133638985
0.5175274808510227
0.45418948390484704
0.36913196939085763
0.6265920037889426
0.5110846812756298
0.5577305278016893
0.4398739317510671
0.5972538349717886
0.5933477286978269
0.5458712881465229
0.4195370008952348
0.535978421135025
0.5519677191238959
0.6183638519359612
0.5724798136793635
0.5743171430990965
0.4805570054642925
0.4702245650289843
0.3956841712125052
0.6686897261169553
0.4770071279512837
0.568255494004157
0.4273528195170355
0.4781720301699542
0.5363504782633935
0.5502624184708325
0.5191800253455818
0.3973788615932675
0.5107459393020352
0.5898188112560292
0.4472593579820957
0.3510324380723394
0.4303787016612078
0.4532587100194899
0.5360214566064802
0.6126168834566527
0.429674273949214
0.5509363393384848
0.5332222657393966
0.4820845314662606
0.42214266496342695
0.49085465470169815
0.6028232549521388
0.49602257403135214
0.4788480506086942
0.583685204392524
0.5712152436294772
0.34448241582536937
0.5162287568533721
0.5536155059955721
0.38631959080039635
0.45104959678348705
0.46225415466380143
0.3768457143549603
0.5519563855498983
0.41172430133416643
0.5522546764872327
0.43592817716901655
0.5986515121842734
0.44770639839520326
0.5595267129533856
0.5832302761016664
0.6166316957690133
0.48473546949963237
0.5426150891236903
0.4382683142360491
0.3983800308437824
0.5358295361531739
0.48371772585414136
0.4806784713643155
0.3906938513718648
0.5268832952349931
0.4315052020021491
0.5522458948264565
0.4558268498031107
0.4817826854876802
0.546905983758957
0.6131244864476052
0.5214090493820255
0.5164413889889068
0.4812522737751477
0.5737097534070329
0.4571946056682237
0.4415835172000484
0.5643192436320813
0.4634857194135459
0.5687911470943877
0.498567261001816
0.5076317585840648
0.5844742755176798
0.5241325651037646
0.45799343702201106
0.5378854280463413
0.4291915870302091
0.5975142383377713
0.46870722687119265
0.5330440304390166
0.38576129365070494
0.4846942633549254
0.5707603887045999
0.3969749381783312
0.4496164109046448
0.38090877468034995
0.48699405048149064
0.5054259968212733
0.48482745596394633
0.5826609989184623
0.4672651572518872
0.34842177592953255
0.4927719096314873
0.5263964952760388
0.4980114606600238
0.5916473454934258
0.3453158240561849
0.5122532295696133
0.5395631389326163
0.46191746557345814
0.45167499456329524
0.5686708740643281
0.42120724133937504
0.4475941062665549
0.3161138314187632
0.547920438394207
0.4267219503849169
0.5580135532542942
0.45077896745020735
0.4932345503933574
0.4807935773664366
0.4818753116013788
0.6050325824031993
0.5236944158834791
0.47867930372659157
0.5386637962825238
0.5093505519323469
0.5789391585316899
0.530859735795976
0.5893762187712267
0.5194358631410536
0.5360020700711214
0.4256048564844088
0.4886417539981272
0.43212552145915817
0.3909619646091128
0.4370199897064403
0.361948966762942
0.4722739699448233
0.5838173263212151
0.48438342405623086
0.5404649262278932
0.4930247627718152
0.5710510034712553
0.5018909752321887
0.5245827649552913
0.6064188835933678
0.5212555516768647
0.452721922430665
0.5820513230137476
0.5585586668568056
0.4653101459556146
0.3408392940706765
0.50772256613694
0.5853635209631896
0.5375911278122052
0.47886233763563035
0.4678288648805328
0.45596775884878016
0.5832057555811203
0.5738713682585962
0.44201614441427856
0.6057409200531872
0.41537784984867404
0.45197734273358015
0.5609373288983838
0.5807106183315849
0.5523736854564194
0.6173512008275964
0.5200587169710048
0.4339160455236917
0.501391847418966
0.5244829114172297
0.5957096468567649
0.6111318778104752
0.30784266467654964
0.4375526830200515
0.4924456147035864
0.42427028582592297
0.37885177496960243
0.485923326840104
0.5266388950299044
0.47096815544733106
0.6361530029143299
0.5630417316515791
0.5940103487252334
0.36119625839948605
0.5300152070009884
0.5132266785419941
0.5444412822364837
0.5531160194451094
0.5277890279470551
0.5179343160255617
0.4117964031328894
0.5151282597618405
0.4010766459297524
0.40537188529490203
0.4924518423852785
0.46695359436767286
0.537106277372486
0.5480227583000374
0.4722298465711739
0.48826910390257
0.47254111264110044
0.43309719877288405
0.4886731259098345
0.5942258052782107
0.5966955299990779
0.4230243954295342
0.5095089880074332
0.4256082441980296
0.6059978383184209
0.5953658423381193
0.43110376594129624
0.5316027353831476
0.5413959828443269
0.4784183022712247
0.5244050008450207
0.41206945721549043
0.6140573231161922
0.4079722422942141
0.5040564649463599
0.5082726797163899
0.32099617224146515
0.4173660238055144
0.42716465966679495
0.3814622062599069
0.49644212863484455
0.34641026016882487
0.5100417407975186
0.5906029512531529
0.6049987518933708
0.40113905893991314
0.5612069592193961
0.5811726699068883
0.5250526155392378
0.5192548534123227
0.5806159081424462
0.6010355749431665
0.44364466636326316
0.49753286864299534
0.39671120824756306
0.568520221208462
0.4827424534382956
0.5991581461084363
0.3969536162810359
0.3993151178263061
0.3419251425320713
0.5293237899687767
0.4648106640976257
0.5668140343213823
0.4730395767036303
0.43466065855814506
0.5374298789980175
0.5269427612735452
0.39976243966441943
0.4880075936508336
0.49145812200672667
0.5101360296179873
0.37878789082146014
0.4620024818388164
0.5594073117346595
0.5674543954762218
0.5163208692250657
0.5624935826682043
0.541738798533193
0.529622911109489
0.5439411789863982
0.6055898124479707
0.6182658528399247
0.5639818090476554
0.5675059185834748
0.5955916201049433
0.49725795699085795
0.549946948336819
0.5254243965625005
0.44248530996999696
0.5340765684990961
0.39714164333867324
0.35200058854202454
0.47430022761239676
0.5368731368750596
0.4714305099976739
0.5903132702119455
0.3984852077818297
0.4856391818137776
0.5522218224120452
0.4953097379500685
0.4288864375478558
0.5989494355093473
0.5394799342437538
0.4957322312075218
0.4572082552090984
0.622041342388289
0.4899067889255484
0.45754632770341797
0.5206538383226461
0.5519588656949888
0.6315791625338047
0.5931198271548995
0.5331768252998625
0.5518145879158137
0.3631250096204464
0.5194816385000484
0.5816500248822186
0.5115778786427561
0.5131449765798786
0.5292359843620643
0.46996126643965025
0.5242557548274073
0.5931617633000058
0.4335360058192968
0.6129839406443093
0.523882197775235
0.44398290630314613
0.41089600008338867
0.5313752903026356
0.4633478989569063
0.5105599724402874
0.552391813454409
0.41221817069227484
0.5589465366670918
0.5542960833221983
0.5483772190074634
0.5841709470702496
0.5297239206956089
0.477562103498564
0.5344356038618259
0.5344173489366453
0.4489280687289955
0.41571115394167
0.4393894451900145
0.4902210061485666
0.5169496852392543
0.6203558852596042
0.5567107586125741
0.5097669163264441
0.635839661561193
0.5865652145510412
0.5747458038811378
0.5425876921631401
0.5367719617179282
0.5098721107157402
0.5274782823521694
0.3902106825558722
0.4698116748266783
0.3508610878492699
0.5253227161838914
0.5841341261614227
0.5578566480550885
0.5773626273238613
0.4082608192377453
0.42251533808054265
0.5426408288649661
0.5403736696990857
0.4401388970490316
0.39787628489687665
0.46236324203942214
0.5032929518327927
0.417111409498539
0.39898587236303834
0.4924295255799995
0.46520995818329436
0.4411629713836838
0.46759501517796703
0.6032612562206364
0.5920330259740622
0.4932884316420449
0.5590219870914337
0.5365183132621959
0.5946607352561932
0.4308160853925496
0.5400750698177809
0.4094732883296878
0.3961471033970855
0.5382555760886699
0.5314061280279548
0.45635750990148705
0.4133668493486688
0.5793656493744506
0.47101123730653244
0.4459557927926394
0.6523121355820626
0.40979605664858315
0.46261683601831594
0.4482474342768761
0.423761526824068
0.5842629984660931
0.6163804667764173
0.46619728697163576
0.4535181080056266
0.47941618597739316
0.5348617847063802
0.46411610281240157
0.4022877325593365
0.4228089500857356
0.5647871853712151
0.4668686645887288
0.5260397639578415
0.4691954189754155
0.5531788713946053
0.5545033358608608
0.4791880574508663
0.5482007630992523
0.4734691098027454
0.4950759686444561
0.3965623104061114
0.5466389062486331
0.5314899037616951
0.4141780304333571
0.5627603497007829
0.4257938698825626
0.4847340257824969
0.5256540449924925
0.4978055502786009
0.5328222701704491
0.5003699319981119
0.5409661776723865
0.5156796187239197
0.49290982636884756
0.45580828466583057
0.5657777588879386
0.5717203082126963
0.5510163845207109
0.5546848640782921
0.5495298043140833
0.5148839857725335
0.5979120322582945
0.6675330511774366
0.42497453701714266
0.386232619795526
0.5426492531636609
0.38084710078384626
0.4839996463087683
0.48247562054677623
0.39373627603844547
0.5719468585241403
0.362317320583242
0.5470170560001167
0.49811765899250965
0.6027975237468025
0.4852686410477697
0.3817366538679145
0.4619432374483655
0.532833506699167
0.3874008904495794
0.4075151622087979
0.5676567967691388
0.5986109680028289
0.5225559768657345
0.43157673488408804
0.5054023577382801
0.48022755202535344
0.434732522897576
0.4866497851014176
0.4286426156257552
0.48194842433683316
0.6260656002688881
0.5025327414705453
0.4550436169628945
0.5287230711584617
0.4800386962338613
0.6131044145998308
0.47723388855561544
0.5205459039310457
0.35345983182382057
0.32521263349804924
0.5281194490154562
0.5475598942651863
0.5372775093598312
0.5618170357259046
0.47441642213122215
0.5348157553180988
0.3694418347589838
0.498990476856549
0.5216468842723629
0.6050257000957643
0.42514819090457084
0.6231551968890044
0.47727943185781074
0.5937275346181752
0.5561958872864657
0.44230936837041196
0.5770673210745251
0.43322801748577283
0.41897421980544297
0.4406159867313916
0.5109879104377959
0.5705168280802766
0.5964978021674741
0.5640196821468438
0.5136933423857619
0.39341728469859755
0.38610284747863616
0.6078086430233323
0.5696895267163999
0.404551337736502
0.49564780804120667
0.43265974248753525
0.41674637863917574
0.5777003888455216
0.49709005146925594
0.5477446720439426
0.4246742902179916
0.5530533107010183
0.38477055313556796
0.37526280251304706
0.4922708351280354
0.5597331737794151
0.6279102342604211
0.49562095307373744
0.3965646192794508
0.5965502506719049
0.47280095610800005
0.5203953330192596
0.48616927145893374
0.3871314973168541
0.5138843791596986
0.45475688547155535
0.4537635618698956
0.6016722138968711
0.4803418471591611
0.5529026295541064
0.5325180351461043
0.350146607100465
0.4425207511608556
0.6405152892551996
0.5549549912306192
0.5063683400693083
0.4184447844047984
0.3529474881785747
0.4887726115486889
0.5523911908102029
0.4757494514223742
0.4495623844593753
0.5261373253704209
0.5049102675138046
0.502003914053297
0.3577818825106375
0.6000309887896749
0.3684292349148155
0.5594924227806063
0.45571497701371805
0.5505865337150142
0.4839506634483995
0.60143838066734
0.5254469100442326
0.5092664260499533
0.5548164458637226
0.4876150843122682
0.4797284718935784
0.5848348736637333
0.3899702873130664
0.42136927833658483
0.5947874063924498
0.4917006914066156
0.4929056859249283
0.5649612655667784
0.4709751886139291
0.5172685609139
0.5917453315304692
0.4517368876100318
0.5581653361296885
0.5082808383218996
0.5164411684677765
0.5258540632189379
0.49403133105152214
0.39509553241390427
0.47158719480964717
0.467913834855786
0.4496147977773281
0.6359516012420021
0.5823121071360369
0.4597419720205972
0.5408826363244976
0.5107246322589813
0.5727959489103834
0.4927288643878462
0.5616208626488308
0.5157984851705006
0.4119871380839321
0.437070402990671
0.48787105975108064
0.4812035905245331
0.45528970437595134
0.5618806542884524
0.4639860192757755
0.5472462556046489
0.5385953235560091
0.4147243577907796
0.4615458487622121
0.48875985023007684
0.5428144478107844
0.400615653064498
0.3841972662489112
0.4256327699678245
0.5066440492492376
0.4227749624359692
0.5629246583467092
0.46021658724297443
0.47534968631525404
0.48130534578086004
0.40200967633706397
0.4237254371943901
0.4057146345800078
0.4245561910512739
0.539772788814497
0.45221130445274615
0.40459922007009375
0.5504821265183284
0.4239101365201404
0.4911494273618307
0.4635593410288394
0.4817502768496338
0.42605137160610934
0.3612020752523169
0.4819539676629059
0.46017416509633574
0.49727542700238775
0.6301347332727038
0.5371903419995093
0.5373766267375915
0.3837991932644701
0.4148463311489614
0.5720707119685584
0.4350121107186243
0.4450038812857823
0.4939477690682034
0.48045068922538126
0.43439395849130097
0.5352093088781154
0.46073880382394106
0.5264307755381717
0.532087548581939
0.5648540586516659
0.5227523220807402
0.5976441320357359
0.5684769700060605
0.446612370482
0.5274862528182148
0.5996172125006222
0.5363486401002142
0.5844518683821801
0.5939495533053321
0.41310114906817064
0.3693980167070966
0.4158004553164709
0.468431709595327
0.5320070941931908
0.41558995006980864
0.4337181935454571
0.5352598705725764
0.40277175736459037
0.5050309465935402
0.40940667822683324
0.5196381765018654
0.5736743747569252
0.4624103145790103
0.4782906734613484
0.45162115097547967
0.5418352932262488
0.5286356088478886
0.5742690176483319
0.4625883388918901
0.4267271958250191
0.4749979152479229
0.3431279143854681
0.45969345083555907
0.44333873762144743
0.3726787655291078
0.538511863421544
0.5158356680861075
0.5417092382833313
0.5903586968114636
0.5026049012298582
0.4334451347498043
0.37010981143495897
0.3837416965687221
0.48588219609134836
0.4828542879090065
0.5166768617436304
0.4429382058654845
0.49296210452060557
0.4908136396201599
0.38934832086221804
0.5676740271836977
0.4890917910662792
0.44766674796957384
0.5218131028314854
0.48155757804630955
0.45567368586453877
0.6268492294336221
0.39812161686961783
0.6331723609758311
0.4810002267673258
0.4188549418430565
0.46137694469217383
0.5519229468472917
0.3813091084304535
0.4131167752692291
0.5159607203213591
0.5105693612881028
0.4153212645060908
0.5511169582506529
0.43502822531795454
0.5244536510523141
0.45356741759714775
0.44946218551228617
0.42548302186973996
0.5440578847783994
0.4223897984424457
0.5123799082612275
0.5799490108149971
0.43544225488185273
0.5534428479519787
0.5491052646751132
0.512933731598835
0.4862958522638828
0.51970264881903
0.45814407329342627
0.55212167512772
0.5189517739752665
0.6165099279641241
0.38840430046922964
0.5316789508486179
0.5998697402642453
0.5556331388105575
0.6077008422663979
0.6194803172448128
0.4841591441166944
0.571987917314754
0.505721442030835
0.5260779374133837
0.28946098036300755
0.4305106419401932
0.4906770426769045
0.4036671234180605
0.4508961380804107
0.46857140240901574
0.5026648745160176
0.5659749009190923
0.5476882326695858
0.5612123787074657
0.4431344040821477
0.44439347634515114
0.5812333438578823
0.6435814277821853
0.4837506714069412
0.5585656368726859
0.5689293518804356
0.4184501583041219
0.49158206540967553
0.46711746456095543
0.5991483361245197
0.49955715578852417
0.49681277681082164
0.46935631903861486
0.560003881630505
0.5508990502414178
0.6233721215240595
0.50110595422927
0.6178934160570139
0.49543652875783584
0.6166239282399802
0.4448821402579518
0.5271737324885739
0.47339888305840444
0.33371460430498706
0.5889785651629114
0.4964408945345964
0.524100493164476
0.45372773278140827
0.5958926447579919
0.4770984127356302
0.39747710350399995
0.5719227597415535
0.4048343007863445
0.5536334909051427
0.5102815642241184
0.4658096569561859
0.43741563203907413
0.6063640205968268
0.5060926020114874
0.5351293259621179
0.37182284175456204
0.5705893696746986
0.4092618470395577
0.49455432153408047
0.5291801879232079
0.537295944000292
0.5479044949881686
0.4875008986592308
0.4444693193088217
0.5725062923013621
0.4958917185005538
0.5166288164868943
0.5243783099659346
0.5186055073653237
0.5259269944225401
0.3400655309122063
0.5573045989806292
0.4470174967770118
0.44244039788710754
0.590712623082243
0.5503894135790871
0.5457930201285964
0.492301219614874
0.4467242787253778
0.5762867382218853
0.4631113991822692
0.5089938918609568
0.5580455402383244
0.5420543623092753
0.546326459823535
0.537057888786285
0.4935256911084701
0.5401510017796681
0.4975778103617287
0.6526576551968274
0.6245711130193083
0.36531969163754174
0.5341634156503712
0.5719908585126044
0.46605472759860306
0.3572461208652412
0.3825881796884888
0.5559672262245722
0.47541791942731776
0.4637387075591097
0.5593222284352142
0.5060748442768721
0.549299006230067
0.47460997840369196
0.4462070063700348
0.40445622888785665
0.46448795340371607
0.4950036437586599
0.5817163471767491
0.5298403681296201
0.48247552086313045
0.4166130856983058
0.5035891681999235
0.5033019972530652
0.3601402632184142
0.562461363848005
0.4901696311689748
0.5362919477345937
0.5530246418168944
0.5390373921412193
0.38808083412763783
0.3868209991027748
0.4715025746569012
0.4784790774410922
0.5428066221300318
0.34872232171664924
0.3952023855706249
0.6129610744730034
0.42094160412947124
0.43229735636360095
0.5815310964897292
0.5754858192929735
0.5112231868567261
0.6224835334465997
0.4074475494492397
0.4025289095024375
0.44884553948657613
0.5113670086722513
0.5095929634358988
0.4848727549609279
0.35039118835376093
0.5220596076156361
0.489728886314912
0.46534179528933234
0.39259518985612973
0.5528144464115473
0.438578437844231
0.3719476307290422
0.36969190567811466
0.47733787115334536
0.6029551626304552
0.6226377495588911
0.5023675398091831
0.5331809933810934
0.365302115378827
0.5588149525410162
0.48585199182684596
0.5044999134430996
0.5263591638683165
0.4538458963911993
0.5076335771125856
0.4333700251443805
0.5073672701777818
0.3321380338137818
0.3777431430119522
0.5210652438646999
0.5131929253897225
0.6023822502173802
0.46137727499343434
0.46467758577891893
0.5613264910096357
0.5133875308374759
0.3693211997303705
0.3847653016953456
0.5486724364341964
0.45498298081417615
0.5421709280692006
0.47647398054550644
0.6450639922359594
0.6476451713440314
0.4180079640453912
0.5038547468378556
0.5860743405296149
0.5822417610412711
0.49118672643526984
0.5601284129668412
0.507758702868911
0.4946549116631685
0.4032710726807782
0.554873702429635
0.47186605778291807
0.5563187234118456
0.5541381614754809
0.5619798079234508
0.5974274746366037
0.4759194906291496
0.4432586149828847
0.5356962102644948
0.35463086812796707
0.516632883874011
0.41627350716754347
0.48153454548200575
0.5944882209671709
0.5568483557144329
0.5078090117650721
0.4257112973379567
0.5703299536856733
0.5030384954432078
0.5322429577102719
0.5009816041293802
0.5442671288151687
0.5516743150071455
0.4166792011484345
0.5413953513335814
0.4063237519774895
0.405974596613449
0.5516046573325393
0.4398452395984463
0.5496788349042087
0.5219285835537231
0.5738136708011664
0.584501588361305
0.4592064363724478
0.5668032814341453
0.4451650429888367
0.5250566292147988
0.6027183999457697
0.46843517569416954
0.5237779861103011
0.6081306797867233
0.3926316805438339
0.44971621388375077
0.629480553133751
0.5120153425517737
0.4764467998483782
0.6101230392595673
0.3496749734804231
0.3735748228728131
0.4907797817140692
0.48337968921391716
0.5715172043211904
0.5998166494827414
0.5268400438072669
0.5030481932753981
0.5030773125590025
0.6007049846923671
0.44548127297875806
0.4701264461387714
0.5713753986863002
0.40309404466276244
0.42794937104015496
0.4215430760242641
0.4963057357181786
0.47911273018267575
0.3909308960800438
0.4809473764591386
0.5196321165733955
0.4234439786003717
0.4669570215828126
0.2655719212210109
0.5782411574454676
0.4668284414357216
0.5337714933802754
0.5137435966688878
0.5733072751543339
0.5751800931140747
0.6399522371090728
0.4314975324448702
0.41460349450666784
0.6304794102765274
0.5114505550025652
0.39049298378277464
0.5489635546975178
0.4228728686469705
0.49445732389750435
0.5504967868565895
0.44670099297186805
0.35991856461092797
0.5188258118980786
0.4067318464431671
0.5932651598918515
0.4532981983542231
0.5255411386504811
0.5944031837020317
0.3954936767883116
0.4071367269881971
0.6185777426297484
0.5551090166355939
0.3290873054223929
0.5564959060827657
0.5215241371989763
0.4201684676643306
0.46534865141576487
0.4007067276306026
0.4732200950627871
0.5467786304726185
0.5200503944640329
0.48670844530296387
0.4256602285573708
0.4447139316591364
0.6241191909649335
0.4404847197856573
0.4917782345467548
0.48883782860836955
0.44269513757999845
0.4989438982559997
0.4254493869597907
0.5703542001482773
0.4699361427935704
0.5341662125459764
0.43101643992448013
0.49647191313379
0.538320862592832
0.44480486297819105
0.6221875430390748
0.43102460311370283
0.4024519232541014
0.526872126357939
0.4680993183041275
0.5506865849409156
0.5556157336403016
0.4693240839489535
0.4348351756789484
0.4827009904365049
0.4986131403265001
0.5247273191544745
0.5279549515713866
0.601418928018856
0.5398648328419501
0.5299252856889415
0.5593348781323751
0.5252367384463918
0.5383729773159563
0.5447905177391333
0.5449273786682046
0.5242627280900372
0.500603112532688
0.4978099251210091
0.48785834389611865
0.4705532398661842
0.5063549704375724
0.3905064890794846
0.5989199730275303
0.4038595966524957
0.529138215061645
0.4200044910311451
0.42257606131859965
0.5473547244606277
0.5230684068935488
0.5149840723736153
0.5131299825789082
0.4347271827078108
0.33390822511252904
0.5435094574134206
0.43935698097582654
0.4482393746053122
0.5840329701204978
0.5866913560423398
0.5256025632817517
0.4605922579598973
0.5365299849226947
0.37852700803491923
0.49533580117016673
0.5004754615836516
0.6200515061423957
0.47333091160734847
0.49854644254635333
0.5668581853552537
0.4949870825423153
0.5696726044822198
0.37312693156930826
0.40299424771805825
0.5037703509238937
0.3888042994712242
0.34022674785124896
0.4659154846059823
0.4831840161728734
0.362072766135384
0.3960080022739856
0.4604066491038565
0.330222554354595
0.33225166012107615
0.5181562960478989
0.5061868260040453
0.556483054624056
0.565435268516973
0.6062174539704114
0.45176599969385933
0.4140382965845713
0.527962223547348
0.5337091163332374
0.49677774254000384
0.4432998143550805
0.5157534876520584
0.4807576330936224
0.5519423358541559
0.5541470199261856
0.4821834109775736
0.4458838887955711
0.4431511104712423
0.6036438128873853
0.53336141056331
0.5184972771053403
0.4391348976216713
0.6179486058408605
0.30321272184475656
0.42352276173345244
0.5143192164818347
0.5546143544904976
0.4104108200960764
0.4815102676442636
0.46918424139495274
0.46290195998095823
0.39594106658833966
0.6151573604054132
0.5921601412045062
0.522802169904758
0.4234449111065319
0.4787858091452245
0.500561593908257
0.49026005571692366
0.5277190874728093
0.5289462393976943
0.5482782588894586
0.5363695654569792
0.5221683335019738
0.5207290505224469
0.6094714670021569
0.5883110265277197
0.46345519212560005
0.40337740201740296
0.521663785869411
0.5590166190196774
0.4221653740464694
0.6002184274922336
0.46487232045511623
0.33021163333517056
0.45784598822784267
0.6056803660443513
0.5254611835022187
0.49064508114758726
0.50371612313681
0.4688229436456281
0.49732326747103456
0.4305710097233861
0.4744320221799717
0.497932601955572
0.4356264061240096
0.39207208334855026
0.5691363883822381
0.5936034746300467
0.5398946457803127
0.5092058951199792
0.4985378056562602
0.5032887617206165
0.46082890231896834
0.542481353386638
0.508053870988587
0.6370048393073284
0.36861599657529404
0.44999196554102594
0.3977688744036152
0.49734911781607527
0.5519275963405267
0.41139080306639714
0.4493177357815583
0.5922715652219362
0.47922154466937
0.5756493348694549
0.476060843608615
0.46106944522280047
0.557430388754245
0.4754380847187825
0.4341933084064131
0.479059119204427
0.5348959414662923
0.5490250023010965
0.6367518056190868
0.4432546447601466
0.4903926950341213
0.5021029317959759
0.4040287720581293
0.5251184877293769
0.48196035709146295
0.5769443673813458
0.5511322197634914
0.4172194007792853
0.40808391483648654
0.5585627707893417
0.5273809705173458
0.5751669048031526
0.44008485792109947
0.529609275262101
0.4785565537408125
0.569609559229666
0.43294132683828207
0.4498771230472691
0.4798894011970098
0.534985748472508
0.5919478841549916
0.5838273881282785
0.5685626085304563
0.5022042319544925
0.44193307350801125
0.4151864125902063
0.3620330629728675
0.4234074671952343
0.46449867235551023
0.5717993921713901
0.5341853835207333
0.4492880423173643
0.6129832799687666
0.39200853010620285
0.5691282219379394
0.4324323104885219
0.5546020625743635
0.5582410397938224
0.3708682574576438
0.3768482870405504
0.6101645589906661
0.5078102708863016
0.41041549482545525
0.5637083064423876
0.4222395567776447
0.5845499325288503
0.6402886465349567
0.6131811943936574
0.5003219979258444
0.42995805818903604
0.5003358532983506
0.5699168538687274
0.582519451993558
0.5962827829269337
0.5032133070989785
0.5820144238922567
0.46263097598603575
0.5177149906619707
0.4901603935763253
0.5522028994576
0.5128085087573142
0.5542600022122856
0.45722795427962865
0.41190876122684067
0.43932574904380467
0.5978016591143286
0.48567171080807975
0.5831297736593458
0.5321158184790682
0.46775875378263004
0.5796412769437789
0.47440763724065765
0.378747778546859
0.47724850362344495
0.4734662220162023
0.5670746935758384
0.5122865200567106
0.4748290344712203
0.5161310647117343
0.47048331270650273
0.5456476421506742
0.47402728513231157
0.42622165509687054
0.4030923352799207
0.5093701535548177
0.4820693989749042
0.41573454614976657
0.4466206636333663
0.5896058154176961
0.4776020018163635
0.3881047977790036
0.5412664476953445
0.4756690824892048
0.6307401832669411
0.4027428825870207
0.38239258677174903
0.5467597985294466
0.41244164271810824
0.45242564380531497
0.4269249601999304
0.39496775008802054
0.4467455235821008
0.45098721919777446
0.48518534324518237
0.5518680939962455
0.5874654160765764
0.5679793358226279
0.5450045352833889
0.5945502648339417
0.4526166802212366
0.5262015144980944
0.4612117659572549
0.4235849401642697
0.4816744296245847
0.650981751003671
0.4720126129319343
0.5823537260847972
0.590491360104691
0.5379391331466142
0.5708138434105511
0.3856926759002678
0.45472328348969326
0.530639482694865
0.5175286518888715
0.4630954896887935
0.5859873961328678
0.40744192177092875
0.5544257157047144
0.34738318533438595
0.5557956971312301
0.5329728553376305
0.4057424940844716
0.44172115410329377
0.4699846276570828
0.4544596186925654
0.6022447045030651
0.44528290108442176
0.5532814132634434
0.548993242920609
0.4376846182062662
0.3826145929401792
0.5933380468041094
0.4874419350945759
0.6013611263938331
0.5902665928755034
0.405466647109945
0.4987282780503667
0.49513178244624195
0.5521048424027036
0.565059879173622
0.5733380541065417
0.5322020650410972
0.36826674708637835
0.46030964228865356
0.5637533082444829
0.5302320779074756
0.5417385138787855
0.4820287405071702
0.5032001511381033
0.3676917508116416
0.46715918163765907
0.5213936120801537
0.48056558815788564
0.5600192441631908
0.5553786735192987
0.5353783676032746
0.44080132473385336
0.6226578181009275
0.5904510146040656
0.5243662744992414
0.5973871054323066
0.5197530029824501
0.5538284245470353
0.3728029003399583
0.31674955285089507
0.4886675141229463
0.51388750118611
0.4307229936082273
0.3533041633695258
0.4507685518736525
0.42775803640453275
0.5449513825640342
0.3565884213735577
0.4584582477158849
0.6034379142603382
0.4960365135681984
0.5553235136033541
0.4342643147095864
0.597501425240401
0.5914192678254554
0.6014556983752389
0.4707470016285007
0.39251515017280675
0.47643574994525156
0.4511137244605524
0.4422670288635557
0.560685976523966
0.5881812504218915
0.5795818682684015
0.6189349473838353
0.5197984594609407
0.5468216441581647
0.425108084095366
0.5154467790804919
0.36470090526534155
0.5643771051801751
0.5738665657439208
0.44722746243266537
0.4739974424264688
0.546570389161044
0.5566125181312016
0.5090355200984996
0.5521112357151534
0.47836216127040243
0.5072425162494816
0.38608485824708905
0.5842805965698098
0.5875725687763473
0.5095980607684549
0.5553977770993719
0.5780460524979267
0.519539672676708
0.5812481477404456
0.5010313938843196
0.5880981449627454
0.5031088439522086
0.35425235457151033
0.6114525815901579
0.42581014019367935
0.43750610137970847
0.5905470774343391

==> anc/HeisenbergRFC_J0.3pi_L5p0.22.dat <==
0.571986201630449
0.6156028802383403
0.5983572176288978
0.6440800921126715
0.5031230729070988
0.6051365761162875
0.4457725352452888
0.537072885289333
0.36246258830028144
0.4603474880132468
0.6515306962551703
0.3522141576259298
0.5769617594752586
0.4863953791835224
0.5418588556106756
0.4506714270900224
0.5068302388528569
0.5522303283788944
0.5353996420133621
0.47901519024665584
0.5457129029926384
0.4060262942858128
0.4911123351836418
0.5455229991147617
0.4871976204420417
0.46734787709861775
0.35356556004377987
0.4733297578757131
0.387745200820946
0.5672287530715918
0.4422911282018075
0.5824380716033251
0.5110747672990547
0.5189463006676556
0.6046212021468764
0.4929606017030114
0.6307632303991121
0.5828620023844978
0.47311228922163695
0.5813629543701073
0.55419008351753
0.47487622151763204
0.5096959864495663
0.4646698069522353
0.4487572907418364
0.4679714013386205
0.6104023131936946
0.5853717543420818
0.4264086317834673
0.6313229634335205
0.5877991269291903
0.5871870691117577
0.5583257260099546
0.46807229128082034
0.570138113135615
0.4233844513466104
0.6625597903183863
0.42162155564643955
0.5258099517546366
0.36600478678897896
0.5502090961458527
0.46322574132326333
0.6050897272854662
0.5451029252659858
0.3735738002426866
0.5477991305342701
0.5906005890271504
0.4804854756197045
0.6226955510026476
0.40122579121818497
0.4035367438929503
0.5172419406483755
0.5913291232796343
0.5099276691786132
0.530423872731814
0.5606997921067016
0.45147060798407995
0.44404567338214573
0.6334272998451558
0.495157933286222
0.5259372624132791
0.6195536689831255
0.4390116474930549
0.6251497727604874
0.5059865406607881
0.5421272575713055
0.49894563444327855
0.3502002514636184
0.5827109962284046
0.5146832488061092
0.49367907140472256
0.5238952330923538
0.4723533678681167
0.396495563700141
0.5047364638970524
0.5202709325050427
0.47340997298020154
0.5123370897412521
0.5984415354907276
0.4022806473499119
0.6226857213850775
0.4037528803799004
0.44983697533427053
0.4955618277348317
0.6296622936136519
0.5679893931082443
0.41309902430692985
0.5236825169287919
0.47130019970703985
0.5636198363677932
0.3546408546014331
0.5771983553467908
0.40179787646050824
0.5854299808671215
0.5500891039514466
0.5168341776558755
0.4416755523159131
0.37925673358427664
0.40904219236872746
0.33048608975604643
0.5498987474875441
0.5524376845810033
0.49109964581732607
0.5521087532183468
0.5964724340297658
0.35634969807141464
0.4509769145086306
0.46122009149966614
0.42766296634992096
0.587939010155586
0.6174390662886706
0.5090369000903303
0.5543728149542841
0.40550294302832957
0.4806825374121271
0.5763462107368408
0.5630486259472695
0.5924172051913297
0.5718456483854338
0.45513574132694035
0.5879511852846669
0.5043544910184043
0.49906276450906245
0.5462900139896485
0.5651192328463696
0.42562666532518245
0.5010037219303816
0.4648665223436304
0.529380062005905
0.6534937178999615
0.540185875454404
0.3950188780438339
0.5428729152119303
0.566695030588665
0.5636253326357521
0.5829100962842937
0.5031723915795803
0.3153891653190918
0.5471201604279228
0.54039448322864
0.4598540437296303
0.43430261835418826
0.515843971887883
0.6065627815486138
0.5748490801741133
0.46911029191444953
0.5592713569418861
0.382976910166982
0.5595231180651475
0.574541255892952
0.4998666333200086
0.5051690466396368
0.5655357891083038
0.47893876746076075
0.5715819585086078
0.5846217012037912
0.5945532209631808
0.39823700152835856
0.5714868231146194
0.49376621582229074
0.609375352250281
0.4507615121573784
0.5249717537668392
0.5488326245923736
0.5252029269087855
0.5375284264838549
0.5775663149993928
0.6573143762335011
0.43149580255417264
0.6018087467427004
0.47566864103549683
0.5171877595150162
0.4467258485259633
0.4342858298091144
0.5610612710128547
0.43329728382819543
0.5368891285779832
0.6376861315074167
0.5634103773647936
0.4613162325899713
0.5105958078130265
0.48974257679078836
0.6484294867758796
0.5899744476278327
0.5644583226323936
0.47484255862223795
0.37471687409358223
0.43025494499446865
0.5204777238434588
0.5223407537890006
0.40973665018397154
0.48148609164818923
0.5458667816398635
0.49541001762321146
0.6185820181105754
0.43771439887835073
0.4775528785835537
0.5322160801856984
0.5155236094120442
0.4549046657310786
0.5180167090387512
0.49030667011376095
0.5720441711883736
0.5373577607969341
0.4992852837827297
0.6223442798992991
0.5665440906573157
0.578406633006187
0.6473251623371362
0.538747903250712
0.518919722832325
0.37300440222039494
0.3981412402196211
0.5563095131161744
0.660712042234382
0.6126449034459794
0.4818333789404441
0.5777200595091267
0.5261274135634443
0.4721311499522174
0.5366706929544331
0.5978376820355841
0.6258187764089437
0.5472431392374988
0.5167058114085519
0.554798413886438
0.538694605433455
0.6363663094474015
0.3818657743915362
0.5643455486153942
0.48737775056200444
0.5202837931628894
0.5502669524907304
0.5967415202320592
0.4512729479152944
0.5377037449694527
0.39056260308639906
0.6196602353737681
0.5480151025582105
0.5661169072962897
0.6282442141922291
0.5046055960758535
0.6338865441425758
0.554851122187355
0.49802217259784176
0.43332536609340017
0.6357390708532531
0.5548407661277112
0.4461988480532512
0.5497750362359015
0.6169208247491018
0.4335155315448155
0.4912167662160045
0.5823781968796066
0.4151330659417274
0.571210429925208
0.49486466375948857
0.6362483095756547
0.35079982194308323
0.6188051988961573
0.4328537994490909
0.507077954903091
0.3333504905446303
0.5429496455522335
0.5730925340280327
0.44750554353944694
0.5280863228115519
0.4044506046962129
0.49398131423821645
0.5122413349006523
0.3559291705293926
0.5015645808876665
0.4583348075249555
0.4966424523035037
0.5683174945267612
0.4319513876032549
0.5462081826770746
0.4707593026035813
0.5671712455741319
0.5737005325202085
0.5187713148104871
0.6162631017990651
0.6809042684249305
0.4817400150540176
0.44458701917387133
0.6036218249949536
0.5664509788874467
0.45630756343803447
0.5074411854536713
0.5827030258426487
0.5093765504156347
0.5163416331789985
0.526631752945439
0.3646674717378424
0.5315003831625491
0.532459734087499
0.44446105662556984
0.5722660321949702
0.565806818498151
0.5645541684980242
0.5467622892801219
0.5137268387911169
0.4043855726625923
0.5458052783262685
0.5441876591198601
0.4907914780392658
0.5909484026281161
0.5588880342897896
0.5840231849027359
0.37987085975079554
0.5166176304418526
0.5963869682142812
0.48821285218864136
0.5099995611449735
0.5807826377227902
0.5279748478541939
0.5812145514291939
0.4796628110227155
0.6334457763918669
0.5271069934241999
0.39347621010970607
0.5390067515362515
0.49799905217245644
0.5855921832585496
0.5842172119414665
0.49686646306271454
0.5650933603194594
0.49945318867432376
0.5150618711224343
0.5741770315211681
0.4829015757321858
0.5910960796326374
0.3954284315222255
0.5588577838554913
0.5269995256538768
0.4703476375920725
0.5071102809236558
0.36514429213778693
0.5536381814265395
0.531817157753263
0.529800972971572
0.6422559032180364
0.4077118943864619
0.4166007368859899
0.5223277271956552
0.5626174536750629
0.5593560982802971
0.5364761789091133
0.6169240310536724
0.4811281305606936
0.5474374007024841
0.44576612951433525
0.5867051474725664
0.6068273826770113
0.5963477535323582
0.40366963390098787
0.6344461925933215
0.40567786512347387
0.5547682660244798
0.5959616964814982
0.5972245324414159
0.3895971030552597
0.4489235467615091
0.5555171341785948
0.5050259667442024
0.5833383790638581
0.3523853045039312
0.4723387593625506
0.5908060726600439
0.6184307062617819
0.5283205815698571
0.41922969615057415
0.5813728745693995
0.40766316376446865
0.3779947910454218
0.5574681101355666
0.4784163778384611
0.46391152339955255
0.43541360820931113
0.586009186043759
0.5164537754203102
0.49995413294883134
0.522482711550523
0.5488190137005351
0.434609429585535
0.4645826777101744
0.5005082175932936
0.5003624764104941
0.5346955863524098
0.5241686807443703
0.5833043354488111
0.5400373814787428
0.48425442659485834
0.6175279589015242
0.468839877831295
0.6032461286294918
0.5319763694870272
0.45921944552662375
0.43458423395997964
0.5118272034139137
0.5963941055208997
0.6664562579140872
0.4404602064878393
0.6081313621968412
0.4019178894223194
0.44978754738638216
0.5309613822317412
0.6503846296688536
0.5339464078619033
0.4951259426689351
0.639952303907132
0.5694735296359597
0.5578982497676381
0.5229338283851624
0.518704226044732
0.4717234481265577
0.5556995407862152
0.5590106101451113
0.42448108262828077
0.4895570010441776
0.4983584316064932
0.3750992249267189
0.4273953870425908
0.6286965668019048
0.5481826228863482
0.5231464172134334
0.6110692896487306
0.5038140340606307
0.4578974732915609
0.6446503665445894
0.5332354951942612
0.6106558494277531
0.5441510455496529
0.5887195016288667
0.441199938249386
0.5952497137056946
0.5480620128702542
0.5722581092490187
0.5420834636830291
0.4067779356383916
0.5687103006553732
0.5255860149954372
0.416414776154456
0.5757779620959235
0.48212391946001765
0.46191238925953004
0.60366652212417
0.42962210040124665
0.4904774990541836
0.5102146414386302
0.585218212104871
0.5402817140527886
0.5471762538881444
0.37668269093944323
0.562759408192457
0.4123960204439314
0.5685709531834828
0.4178072751134744
0.37773666508994586
0.5301272301528415
0.4682556011752096
0.48459702938508203
0.47452566184606215
0.4845513320968606
0.46020148797577054
0.5939666285155119
0.5485344777407448
0.6097802609432162
0.5097233927406976
0.5552431929204372
0.391650899512059
0.47925152180426556
0.5499169329691304
0.4976657958290971
0.6132630618344459
0.5708105624804104
0.6059993593427778
0.4866311424043936
0.39852024879112813
0.5319013422572134
0.5014941926965458
0.591265169462654
0.4455358164262823
0.5679217638451461
0.619920278456599
0.5433152481499612
0.5606347116073198
0.5361754285757413
0.5110774133306245
0.37789320734262405
0.420914604369062
0.48562540934209064
0.4922564661292457
0.5631189893526815
0.5331220939267781
0.3983283829792412
0.4725239212454465
0.4063753339883353
0.6259490732925321
0.4792403027556608
0.5072415704912369
0.6107843183132133
0.4412809948335341
0.5811605474929018
0.5344212570695644
0.5032362192260894
0.5129900411946294
0.5634529817089051
0.38985123440687325
0.49637688465516
0.56988204624667
0.4168286388641437
0.5847136577664617
0.3322851791515289
0.5631102806902888
0.5497732298714357
0.5202040910206035
0.46880804759123107
0.5428703877332622
0.6059308086147309
0.5709214396358424
0.4269660357600891
0.5157046754940926
0.35640330152491234
0.6150345366722513
0.5393062993069587
0.5905347212994286
0.5396162150899946
0.45491071088748125
0.572290995113458
0.5799296461783389
0.5025682489955259
0.47296126213052614
0.5024472312657637
0.5375630325149905
0.5171797298593603
0.4645066236036201
0.6357680548918275
0.5682420004376383
0.5846312376464732
0.6020515070727573
0.6295610317648058
0.34459738942111334
0.5474796881149384
0.580856226471688
0.5813533396747083
0.43677169301049845
0.5430347985497483
0.5804255425721978
0.4897786085199254
0.5631010435332754
0.5756103332215023
0.4685104446269336
0.4449645308292538
0.39901372048962247
0.49524278998179067
0.5740782555913273
0.4832917617227857
0.49430618037872176
0.5927628877095202
0.5078071411245167
0.5266253329033257
0.44115938119454834
0.467837036631299
0.5291023979196776
0.4000018115260597
0.3558663625350809
0.5454698332820728
0.5315967320340531
0.48461761021945693
0.5689261984785203
0.46952684588781984
0.48732985304902493
0.5684824530337226
0.5997804467527154
0.5935000032006688
0.5587574302725393
0.590575501682026
0.5060114060889745
0.3913507106153228
0.32823375731864246
0.6600243102740293
0.4873559641323296
0.44307304056861635
0.4542995735132931
0.6145454697022646
0.5146721864878243
0.5724990641756972
0.4941078407482586
0.45115408919716266
0.46898475597986117
0.5966800560000851
0.50375212349029
0.5026470907866089
0.5457699429105792
0.49735426261897353
0.5188883889239008
0.6506784742883983
0.6094398094868181
0.5387181075886682
0.5774828067334062
0.5680208665949974
0.483686017340712
0.35692950810143664
0.6207777624434878
0.5008447707536936
0.6051107850574404
0.5971999363905401
0.45103230966383945
0.5824626573640961
0.5765550579862285
0.39896519473342595
0.44647534069462036
0.41043410809224523
0.5519874158376471
0.3645831939361416
0.4934032123955063
0.3808673245413687
0.4409572363162965
0.552985148593334
0.5461184610059155
0.5556855346472093
0.5164058808161263
0.43803609545297967
0.590464566391498
0.5080342777881692
0.4811892689725165
0.6976554715901826
0.5767645755933376
0.5439518545864362
0.4710237268911086
0.40033383751482826
0.5250614948257
0.6099801723295954
0.5882499935819175
0.6164911558716172
0.5002514593187879
0.5365584280625821
0.4854126981076941
0.4996010695159859
0.5613786971496811
0.38259817512508953
0.5439021132509968
0.4248878843068957
0.43817721013996874
0.5297973141758525
0.5110874007377386
0.5574225045054736
0.5550018881846704
0.484532627830882
0.5725488592607084
0.5573196139482472
0.39378650186628833
0.5290521213048583
0.6231804880314707
0.6228002627042675
0.49230365590623615
0.6098842452992217
0.5973567968236653
0.5810105974185072
0.6323389545002961
0.618392288347918
0.45378312246479313
0.513986627228969
0.5851749797369638
0.4600031325185657
0.49315344344569423
0.5822036160681675
0.3735552659056335
0.44947066150965403
0.5430134444277386
0.5966174933476416
0.5539898973484497
0.5278187085630315
0.6021380722565307
0.6064571319083383
0.5708288962557112
0.48060496723655577
0.5092801690642589
0.4449926133674899
0.5876351866253764
0.5274731169121605
0.6236935961088551
0.6291715408196086
0.5666126038819033
0.5797210616019063
0.5075166122999685
0.5081631866910427
0.6266119588037081
0.46667057007005414
0.5255082325892552
0.49988362108510326
0.4406280747196517
0.5673921689611633
0.5341856512755294
0.5818653948281699
0.48951322880990905
0.42583271260788425
0.4523846667102256
0.48359350614161567
0.41053289960350714
0.5239301832456675
0.5072399865282743
0.4411421405847038
0.5033505568382948
0.572639891891381
0.5542936010610279
0.643965794010261
0.41650400879235855
0.5197034003340936
0.5229180993337569
0.4872863345594788
0.43198983628688703
0.40039813268475
0.4136232702739522
0.5076642434297386
0.35245178861377385
0.6643728056019734
0.5241764450885712
0.3678961322590483
0.4277575323514444
0.5725641928558504
0.5803003206662326
0.3825829975893986
0.5286155895576551
0.5089087598092312
0.4727014400052941
0.4010083949388807
0.5971054570539792
0.43605708640265517
0.6058515454733433
0.5412647473081141
0.5208451532819128
0.4548695294682529
0.5397275358981597
0.4662662321280643
0.4686559609822615
0.49433790598299016
0.5426774546450618
0.5343206784099327
0.5352677165776992
0.5135090286451609
0.45416025926427833
0.48733403475149084
0.5191300091354049
0.3685436911996725
0.43619151645465504
0.5684300550547143
0.48738781288247957
0.5359265031458589
0.5593739197710816
0.4638569766936904
0.4779619224087327
0.6093280474565735
0.4589197655521886
0.46877939785085593
0.5058039463391582
0.6631548982183552
0.6354545255973924
0.5117012114150354
0.6186603768784044
0.5180758129397522
0.6931743970777356
0.4491562361869946
0.5883129924933552
0.6352596188259796
0.5269703403102257
0.43043748673433635
0.4746709031986479
0.5247463682254008
0.45614802845386737
0.5956412632296297
0.5075507492629289
0.5366089270105187
0.5726897494879224
0.4783398406094878
0.480268334743588
0.5546737187025437
0.5077201574502975
0.5165148068784481
0.5880217492520157
0.517904117609451
0.3411522456890714
0.4835479701963479
0.4849744973362698
0.5154575787047818
0.6210516789257016
0.5816102023651373
0.6052613493421283
0.507003559293461
0.4857754531990466
0.6014793573734738
0.5098640033767834
0.47859230312185613
0.45589502627267114
0.5036367132282672
0.6310147002603705
0.5487295523726103
0.503900394958142
0.5609651647959992
0.5088319566655
0.4720058086618522
0.6756935725033991
0.5490134836817564
0.5400523773645189
0.45203405448692313
0.4495596742813296
0.5519396438771944
0.4328396993104503
0.38935898525202634
0.5235858515543058
0.5463562856306556
0.4462235990682462
0.5963826638117653
0.5813721537203845
0.49697328718619244
0.6150368025904099
0.5424516130263144
0.48351264075376077
0.44891983828532644
0.5103793771964421
0.5497324195254703
0.5382138346719546
0.6140403826654672
0.5530712043158197
0.6183467190841699
0.4904938679438297
0.5771011509209337
0.5528486290000659
0.3575677901618365
0.47700870636868686
0.5444111777291177
0.4444777800682387
0.5400472699096092
0.6050687493783672
0.6197109039343153
0.48280454070619966
0.5276418676885214
0.46580728807774613
0.46995449572678527
0.47894524568266755
0.6671323370167048
0.6189483236162149
0.5794209071740286
0.6319982067270621
0.6107363618708354
0.39430363123237716
0.48023291294544246
0.46508923003495656
0.46424209091013585
0.37920842530311316
0.5405365119244004
0.5316333530464221
0.6093283455643944
0.5463322418042775
0.5288714049055009
0.368358692736659
0.49748962898679894
0.5151241297417477
0.5521090183445518
0.5466308107269902
0.4513864781610354
0.6162340297902055
0.5286840022808187
0.49081613353405784
0.5261155185837287
0.5485627722313735
0.32530885540726656
0.4850375612199701
0.5883164237251971
0.6421481794541046
0.3466684629672029
0.6042187316780194
0.397199029378373
0.5610415733616668
0.31665439177576604
0.6420350859866695
0.5789637630407836
0.5320796213028773
0.43532434224833944
0.598097570194705
0.4457986059673003
0.4707228745483473
0.5221013385713744
0.5104104822048384
0.5176722268325203
0.6433967890942096
0.5410570434506712
0.3289888759773268
0.509688771617111
0.4017380823106029
0.5134036558054587
0.5233909447365925
0.45677329808354455
0.5541989351227637
0.5995597884362479
0.4552183372575414
0.5742874472578845
0.5544119931875656
0.5345746558675742
0.5559481385928504
0.48326844981051564
0.4601377243973067
0.5461487797766523
0.4854668920381744
0.5967077976092748
0.545488046797579
0.5579760374296728
0.48292769901921856
0.4697905915389566
0.40598360141985324
0.4772471767085225
0.6010049458301471
0.5340710419699666
0.5665877102300927
0.603958878984983
0.6048280821425672
0.44078722044714724
0.5476460872346116
0.5715346506229337
0.4679688219661348
0.47661576901021724
0.5297899957013019
0.553715325189367
0.5736308045249371
0.4849571269922826
0.4838689603596805
0.5265119335420486
0.500904490513326
0.5050375069568768
0.5437158575085224
0.3492093114694176
0.4811766989383412
0.4463398759819723
0.4074490064851449
0.5305265246488668
0.5335625960246055
0.47585163206532205
0.540860257802558
0.5940744057009926
0.5952350117770038
0.49677049416743685
0.5402443958443334
0.5092730928668882
0.572482053025604
0.545418424717263
0.5460479149656338
0.5558604163663878
0.5714039828285984
0.5752054471796217
0.4542390003227024
0.5628938644375033
0.6473630909668993
0.4889155391403758
0.4616455355923101
0.6709182279929302
0.44656981809252455
0.5642623601936246
0.6124182197271152
0.46901363589868356
0.4647957886236
0.5664858504572262
0.41368232774732316
0.6122480087401324
0.5839624894623344
0.5334490566198681
0.4041627437227267
0.43037983929678497
0.4506882903494227
0.39647440366920816
0.5598263581092715
0.5551810154371618
0.48374800940670226
0.42255325974106545
0.5369941081511952
0.4142507617599611
0.6030319064940958
0.47579017867971846
0.6210984577986763
0.5607787455133566
0.4980852664201802
0.6054516299645557
0.5568158539525353
0.4799078272611048
0.5919794082831431
0.5234855287358363
0.568629467617478
0.6254534264250794
0.6720644004866527
0.5005024715439328
0.5310093722194245
0.5524900756074803
0.536473746575691
0.3820553884809437
0.6146153423761941
0.5869392684729036
0.5666959376910357
0.4829614773501569
0.40631284443090404
0.45957928193515546
0.4992661635285931
0.5780350121148444
0.46083283018119914
0.48358781050869626
0.5333774294859488
0.38257832455233154
0.5002823576088385
0.4605812959153079
0.4549678792269572
0.5637269120316948
0.4794265609026971
0.49898598071683004
0.46446429862542504
0.4860052664821963
0.5305436312516222
0.5190628844011769
0.40472562470163037
0.5342468327196733
0.5578659515773722
0.5265658138090334
0.572396779143488
0.6057516594308453
0.5745282503400236
0.5678378138333301
0.5522088642015823
0.48703970269881613
0.4695305292750302
0.5555713244330974
0.6603701726123796
0.5601078232554993
0.6335403746020224
0.6496243590463376
0.6194124157663007
0.5943577648650731
0.4782389066686315
0.4307894078840728
0.607420556752494
0.5326139864337022
0.5727924444491613
0.4658458835840738
0.5515723409537936
0.5652542067755144
0.5501914497227645
0.5716618532701235
0.43909892895978025
0.5481058159877967
0.5990505701973099
0.4970529365637312
0.4778702735135257
0.541948666646669
0.5347170168650213
0.40460061339477216
0.6025030930550603
0.627051115927347
0.49187693803314464
0.3627112696731341
0.3507692288815098
0.5717888461498682
0.5624544170988877
0.41604974230765407
0.5209701928804077
0.58735553423137
0.5841142711049087
0.3462555279841773
0.5887383306634028
0.5638401780687234
0.6262736329354435
0.42736916457550883
0.47832025386661553
0.6230387997997917
0.6499503956429078
0.6300116663886935
0.5169648835858316
0.5252851518243206
0.514891667105537
0.5158817087852844
0.5556362748845449
0.5175796440027253
0.5528935711280093
0.4408172288623242
0.5573361112518219
0.4082873737209776
0.5910622162472243
0.5361195525424712
0.5219598004638301
0.6601831106603919
0.3302697152183489
0.6152565279710496
0.5464565240805185
0.4112880543268611
0.6432573507036675
0.5719155913685346
0.5212812123724924
0.6013085041544923
0.48887196086624995
0.49874946143065635
0.37833562306384433
0.47714276758933566
0.355659817635165
0.5966717062453138
0.5938808222178535
0.6200416824895534
0.45882821412534763
0.5971386473453564
0.4788003027745237
0.5092132877415861
0.5370935740975717
0.5665078101626277
0.6276985245858684
0.5648872316936924
0.474952171391948
0.522800056793281
0.5326488996310057
0.5356195163675352
0.5614079382625656
0.5059008616941506
0.35634666339492643
0.5577768170780197
0.4746498394175822
0.5187996244990424
0.4928065945332818
0.5321631926923359
0.54244997593339
0.5352747826420883
0.551756775933237
0.33040431858697006
0.583897825864154
0.6343138011686883
0.6263921128976405
0.4742016548396359
0.6270668549300561
0.5285637043309531
0.5920732357331343
0.49179546933482454
0.5593145298403931
0.46496645813133036
0.4514870250551834
0.6143939124083808
0.5788998544522334
0.47275228258979585
0.443007146847999
0.5475607872271119
0.38380975339894213
0.4742831250478337
0.6412783319869487
0.48472135862650373
0.5020908116174503
0.48421776701418534
0.6006355048134379
0.36403018688230726
0.5685479726688096
0.5594730031948959
0.3867296873816491
0.5319253075814704
0.5543986778747355
0.5815860338913427
0.5226440526768057
0.4541202171845166
0.5279589747209632
0.5556007491953231
0.5058013933442028
0.5890234183701731
0.5698205940049853
0.47315084350985936
0.4390954485075346
0.5104667186384855
0.5796357340379849
0.542896122442292
0.6349721820515787
0.5550727024298363
0.5234891150945592
0.3475443143256066
0.5057181587836683
0.5359290818773629
0.44461650914670603
0.5810821777937578
0.42420242398482555
0.4956922531192889
0.6005601195851451
0.5484234512092409
0.5316668318628114
0.6168023834899593
0.5240380693395433
0.6034132160013506
0.48756616955076193
0.5484775453401811
0.5092285524739247
0.5073463565735756
0.4831713340308238
0.5079221364379755
0.5396299815490555
0.4856788690305818
0.5184605936710283
0.3930928166195945
0.5980676372527999
0.6489060530875036
0.5192597509389639
0.6139494102495948
0.538040953351707
0.5258373508348729
0.6167660534601357
0.4562547177760797
0.5487773092873673
0.5182341819802199
0.5949923007082362
0.5130641323185126
0.5010904918345839
0.43440868100739355
0.6089306973195633
0.41669211903094805
0.5886574769324394
0.38121031305271313
0.6117095554268625
0.559018061998849
0.5924841118008853
0.4948631369159383
0.5076620055709974
0.46889026268306766
0.6048328537817736
0.4401531739997112
0.5350573815794613
0.6641126210595518
0.4750987580714419
0.5781847143217098
0.5294906123300667
0.581688811045182
0.6115761988162712
0.5569795590531709
0.5544817369058985
0.4877021428865719
0.5691588571563044
0.520692886005993
0.5435030860039627
0.5881092161026603
0.4221432390835809
0.4662182498205906
0.6152031085178822
0.4133034796128077
0.6378253293492909
0.4648802332231866
0.4528815596124405
0.45726888017861034
0.5120842836244147
0.5441228396427562
0.4388019379018451
0.5654604660047042
0.6570018959628117
0.5838896578750796
0.5195339111186186
0.4171265010987062
0.569684221688389
0.5203204793259066
0.5439397190613106
0.5302330292418515
0.4367997279104721
0.5861104613840362
0.5141278232594761
0.44851083765406674
0.6741111215856785
0.6114776448088463
0.365193795866698
0.5412813498949283
0.5373053973402869
0.5819448088954967
0.45740099807494117
0.5899223268619755
0.49499888193570823
0.5539018770697121
0.5751970102839502
0.5203976734437589
0.45854183212344896
0.5220029599576864
0.568773616238839
0.48692283942863984
0.45500172680554446
0.5471296649031492
0.5823890595898357
0.3806875412796216
0.5726331451802811
0.6120677051894934
0.5912384154223784
0.6193515631302045
0.5388457948166874
0.5027373278725085
0.5237167955577195
0.6207818614852241
0.5004157026188967
0.5485757746080054
0.5191830727529609
0.5600759340815084
0.520443798886147
0.4958597332369936
0.4201196748691868
0.5778131525294601
0.5544075299996047
0.5641060136645607
0.5383424356028449
0.5263360296087856
0.5960484218800617
0.5469189943201794
0.5295726657035092
0.5138371018815874
0.4042007864447025
0.4092324707262799
0.4479810136752587
0.447037125903918
0.5482348204870922
0.47808512781785834
0.5258810099529003
0.5633748609850975
0.36258343878771715
0.6017518354661299
0.5756142305299328
0.5096524508741382
0.5474725339343226
0.5786520744921325
0.5677488931968013
0.3107544139338231
0.5811824623950348
0.5821336562533658
0.470948504258162
0.5296039496646897
0.5704959322000057
0.48383805139165603
0.4489635750041328
0.5853835436168909
0.5200143963463406
0.5024651410649614
0.5658008991259988
0.6702988064263439
0.589132073152249
0.49204217170636927
0.4521445531147853
0.583043010310884
0.35679640773913307
0.4598125919454109
0.5729455947436319
0.3181632451454656
0.5478545424408996
0.5968443116994826
0.4868692589511861
0.5439906861508456
0.5333743695548265
0.5061634369237604
0.5868351722709609
0.6000411335613816
0.48965642577042157
0.6257338148725561
0.5201232042754285
0.3598338692165408
0.41888754185592064
0.5372312585131144
0.40385992672365434
0.5927199547316262
0.4322316912891993
0.4280289894872437
0.5438313888601791
0.49195788675183283
0.4264997814464759
0.5578922497394198
0.48924440735644315
0.5514868658655198
0.30707013384108883
0.6069927383777284
0.4994416283162715
0.44254901551978437
0.6483919085216231
0.6022142365083974
0.5552337883274201
0.6004933536422601
0.6123618981262634
0.539752986094462
0.3280406144494497
0.5345267841104936
0.4578202723720855
0.55949160256678
0.5628833255228523
0.49122097500547685
0.5187855296534429
0.5507615722435607
0.47590053458185494
0.39526020634614417
0.4564898541521578
0.495040256586488
0.4436699024897481
0.4438847009527364
0.5639076468850942
0.37132659229921816
0.6268474817685705
0.551474481582577
0.5355662251338089
0.5390410240488607
0.5198732191752475
0.6138460892398595
0.4686630575484661
0.5575502712356453
0.42660636343179215
0.5722914897794381
0.5604719599431554
0.6278405378120415
0.6368277094427227
0.3196536049280907
0.4921769118943528
0.5413596695145781
0.5974039534071015
0.5574874907373635
0.6547725381526
0.39531360345174765
0.5715809969265434
0.5446795989741198
0.6376327784569354
0.5371972459516863
0.40391243441324814
0.6468272369291299
0.41650938073999344
0.3983282595552041
0.502643840120542
0.515328050581096
0.5320396320686782
0.4642910650293665
0.565077666160733
0.425266482645711
0.4023543790016789
0.42107878067700566
0.32765316478638484

==> anc/HeisenbergRFC_J0.3pi_L5p0.23.dat <==
0.546283158214516
0.5497296690337602
0.48024412160526625
0.5279414487455589
0.4680264770580587
0.6088416277033127
0.45958974087677257
0.5030938104460818
0.3989086420158834
0.5134018196124859
0.5004963027708926
0.4502290980699212
0.4666155036737465
0.6109499196869758
0.6298159347802379
0.42945776714965844
0.604721323611396
0.59335601989448
0.5696406019198839
0.623215857922358
0.29150519605290265
0.6718760898022625
0.5142600264232005
0.5740920143151544
0.5051294901980438
0.62702237421834
0.3908821421729514
0.5197914551161107
0.6504334238857259
0.5571272894168785
0.5421544358451028
0.5045766319466138
0.5126950445447604
0.6561525849994521
0.49112194619568206
0.6275649565402409
0.5025681822746944
0.6830133683871428
0.5031607510081668
0.5573749238743592
0.5505196582746749
0.5006173085878478
0.42394199407088284
0.5399493880913665
0.4745415852230972
0.4550947051482415
0.5384404811470719
0.6503331804524387
0.5217469442846505
0.3851916061204974
0.6615261901347428
0.5956740077714281
0.582764921442381
0.4973206165802579
0.523852402841697
0.48303235216327595
0.5511330111053591
0.45770063083235757
0.6038485250972014
0.43340102398425057
0.4630176593598063
0.46435590396010756
0.5530643354840169
0.5603707815235037
0.47309504490069837
0.5068822363674211
0.3619156862260567
0.384045164154759
0.5584489259740004
0.5237766336807973
0.5022136637100143
0.5400451918089878
0.5843329271830813
0.47637087488100405
0.4371693242933891
0.5346703259435738
0.6489764566528147
0.48671598743395356
0.4951174870915772
0.5450649006711213
0.5247384181265751
0.6431722056212041
0.5499000665071115
0.5185367328478272
0.4775679441862594
0.5732684619076881
0.5142578637238716
0.49420945572325087
0.5157427866833767
0.5278537952513995
0.6385915145033202
0.45073032361890625
0.4507063922183765
0.4549025485807384
0.573335016395299
0.6799410443744266
0.5220594557800629
0.4794689481082301
0.5174632130126885
0.5512541052509095
0.5078119553187302
0.5080535104543082
0.5463961340112545
0.5323519631609361
0.6473114090814174
0.44378758252996836
0.6624156641613429
0.45828974277550794
0.637996286375492
0.46981696865422945
0.5907107387657755
0.5521449513430492
0.4124670347494713
0.40857348454542985
0.5050538653038429
0.5907249075576304
0.5612261747820144
0.4058657342772189
0.6181169807190459
0.5309050927250166
0.4415213166464899
0.6996216936827686
0.6568285520738952
0.5114643326193961
0.5597829455933071
0.5384056319911901
0.5823012236034159
0.36251997519616846
0.4241356204998194
0.58570129166519
0.6076493806993422
0.5074355936647234
0.628619224548764
0.6544624526875724
0.5357939573580315
0.46639568420597693
0.38113138676632125
0.6688175834390996
0.5677323939656903
0.5618278917538359
0.5782648704068295
0.6259317631981215
0.6213858930132972
0.6510262189210577
0.5967731779607375
0.5014375434412554
0.5289767311318139
0.5753882600758229
0.5560080483131701
0.4713432119888086
0.6286873319240317
0.6071251679489453
0.5910051228649872
0.5368302103297846
0.5728461814643574
0.5497152055919332
0.45627864259448914
0.5370286997058222
0.5620884972869087
0.3919103028294328
0.4542892516495229
0.5028318522719103
0.5691940343834231
0.5705724746008585
0.49160842602095545
0.6073138960074826
0.3985038342661696
0.518364911009064
0.5549904962367982
0.6028857279711396
0.49614244426580345
0.3610473673382074
0.5102333155806673
0.5328357199967565
0.45270652354985474
0.6280673945251245
0.5232244863590401
0.5639699749686571
0.5891820709227946
0.6140698388121256
0.5189486181813527
0.4547173101139
0.5785176660706735
0.6352641506452738
0.4817697264257966
0.5124950589885501
0.6092150254991632
0.5257132058574758
0.5055403732821198
0.47947535155352367
0.5728856809589633
0.6130581669758419
0.5930375165640006
0.6134836027094654
0.5410942691858238
0.4991009629759006
0.5941902010732786
0.41329643287360085
0.6846795511195781
0.5979254956831784
0.5368298746809081
0.5471664887210946
0.6677902057990134
0.5727491549364048
0.6386289960473148
0.6122555375810459
0.5339778505527408
0.5252328816123841
0.5111541122025762
0.5688441113965551
0.5282600764230672
0.34152540883790367
0.5441669644019083
0.6007545821305158
0.549717717800524
0.5308070648773576
0.5593302538871356
0.5600214789557487
0.5769412511715267
0.5115334871914254
0.5209839551956209
0.46982675052173634
0.5544366538471699
0.533138801448241
0.6430980496377481
0.5993139614066639
0.6285555267479124
0.6014685037578956
0.5793228540625589
0.47810317844231076
0.44370371512129014
0.6100561355280841
0.4134599465686306
0.5451242294765758
0.4318327772556244
0.4497643502532064
0.5010745373927211
0.6117861494816125
0.44652597822246665
0.5413947611065577
0.6128261650681238
0.5502240115082854
0.46637145643204875
0.6448113799306278
0.6715821990062123
0.524575157590244
0.5372863322631587
0.481602475619327
0.5366819552101173
0.5915739494667983
0.41912931515100266
0.6443068366458791
0.43919787284959044
0.48011022567651196
0.5633134976015081
0.4147100505456374
0.5252720654758796
0.604904362045831
0.5316006836007587
0.61876490648063
0.4405405228282409
0.5860748205765055
0.42667078397926833
0.5894678231667128
0.44949809686373404
0.4208419964888809
0.6151987655839938
0.6154509368296207
0.48678648967091814
0.47970887829395215
0.48739127286354894
0.6092875471837278
0.6561835327851577
0.5563807138896528
0.5128456549417676
0.6789233806442829
0.6496954108304721
0.6192421462515301
0.6314570926180114
0.5312297326702908
0.4907935756385285
0.5058164031032969
0.38265215754777415
0.4390462715518274
0.5335208725317698
0.4466877194609707
0.5224167632337764
0.5555825820556428
0.5928628473443543
0.6136398001142926
0.5455565367294624
0.5398491311110796
0.5474209812026531
0.5694825998798586
0.5611374325492156
0.5954077624057199
0.6105495553974402
0.6418179194499746
0.5335149587536264
0.6036166929337344
0.4696600053073845
0.6569952618540014
0.5605175484271734
0.5829987421138099
0.5827343158395881
0.3914337585145273
0.5353100408227943
0.5769049766264953
0.6598355249775367
0.6193333685065463
0.5795944349754968
0.5643329745313361
0.6276629268020986
0.45500385380152253
0.583807814799214
0.45303717651880976
0.5069739602908672
0.5602472716319601
0.38336894521455617
0.48027056837775384
0.4880022551657892
0.6410773979348379
0.4668509544109825
0.3515788524688166
0.3902878591471756
0.5013223582174112
0.5808717343028618
0.4004182893097021
0.659475992100595
0.49673229022623394
0.5723857864940077
0.5287975407298083
0.6139900788351079
0.5625328206669374
0.5198520325105289
0.5882442337231985
0.5801257382237643
0.5861138484460081
0.4223120530248359
0.564990292776234
0.5694221430805617
0.6464370115784535
0.5823322016707295
0.6113444269706116
0.49794104996064903
0.5454249426267543
0.49726672593035764
0.5722006621273853
0.38841676356778115
0.527753513327808
0.5251797673530282
0.6879766019308696
0.386772008357602
0.5634658436604464
0.4213994043660851
0.44494235386950187
0.5934079745907753
0.5722008392437302
0.577910146731245
0.525216059888897
0.5448716268099656
0.5218414996040106
0.48648113965111117
0.5279065347978105
0.4505031534813511
0.6034228075785695
0.6120877187924137
0.42731833675507
0.3981323109399431
0.472696805997699
0.4388132884172364
0.5690558861521882
0.5779576292171215
0.51542986885514
0.5534814261162498
0.5692342537429516
0.5265634051074577
0.5812842070726895
0.48702877150345575
0.5780624405025991
0.5038217786765825
0.6231999054167162
0.43896877884312857
0.5040567412269803
0.562211216132319
0.49405080564391257
0.5121283727521276
0.6048020169247059
0.5035884958031593
0.553591576064144
0.572180532987648
0.5416921524125915
0.6042145053745306
0.5285148245380447
0.5245582663721228
0.49661004437870737
0.35874878637271
0.4008491977365746
0.670810545158438
0.4994692989316284
0.35209060000336545
0.5699697405433392
0.5050060814968501
0.5778510339149929
0.6702152843480971
0.4857982459322222
0.5257245726904882
0.471543496023456
0.5600076917555145
0.5348522383579339
0.669412503053806
0.6248951329533283
0.4697609065170468
0.5743799665505047
0.6304276954740402
0.46390895591999753
0.594626089863498
0.6226892995197734
0.6527740664556343
0.49769747686449745
0.6014755025046904
0.5387615456808167
0.5165254596673144
0.6033458940251903
0.4440453111663289
0.62131412509121
0.3943391877953173
0.4487447774183252
0.5982644471571046
0.5534370835882882
0.5492242628321151
0.5947815625800971
0.5383235577606083
0.386171421123714
0.60287163177936
0.38639503808753967
0.4786557338011983
0.634832939894725
0.6245738121362899
0.4385459987146148
0.4268870054384456
0.5998143048093468
0.5683837072524703
0.4877960438881952
0.49123212729230936
0.5123930045627891
0.5510253631803789
0.3676097935483107
0.6256259857172335
0.5207663364567026
0.5898527933758072
0.5446768060738834
0.6100785035691243
0.5245621542643719
0.6109283217338323
0.4540083453771189
0.6068484636006674
0.5721486167387461
0.5831532969681174
0.5896916938190823
0.6008697874524429
0.4834210659105393
0.5497692582792257
0.561006213954935
0.6840959331687863
0.5740823545236328
0.47720418646281915
0.4400747989402717
0.6330334005540449
0.5753442111154179
0.5028520662132313
0.4804751806755511
0.42121511865893807
0.376951148717114
0.45491369272080606
0.6274057679180743
0.4982359616630661
0.6445251693395176
0.5978652688160202
0.6039176215214181
0.56878623873806
0.6392919186238402
0.5882182922512346
0.5705972592064473
0.6935773785929671
0.6742327503661278
0.6333350484544259
0.5198563879022694
0.4329059402131423
0.49145997219229
0.5470716123923742
0.6645413233250418
0.4518071040080668
0.48554046567021963
0.5925103666269074
0.5732132617073638
0.5721910525849143
0.5824172099481162
0.5212777983585851
0.5101475015611043
0.5375927636503436
0.4589043604858947
0.5651460804010782
0.5937776736952616
0.5176073941596872
0.5169880568184624
0.3482158077484824
0.6500231766184246
0.48817891520990253
0.6551787783821319
0.5787883782905793
0.5478409521014667
0.5033188360823438
0.48910058779414745
0.6497296132589093
0.5672195900694429
0.4817474925899469
0.5527989290107987
0.4272548090106967
0.6021902779604389
0.4425088363429035
0.4619606889082746
0.5242775449795318
0.4996554501254688
0.6304648086977103
0.5473514577142772
0.5030585810904596
0.5544429490316144
0.5817887092744997
0.507498624759552
0.47278074191055763
0.6453830115110913
0.6098923823106304
0.5610608490352783
0.44718984141173784
0.4539165957850769
0.3519854101277119
0.6573728240547249
0.6274482817506959
0.58969159805056
0.597909310043519
0.6482817463140366
0.36949670883426494
0.5036822456962011
0.6428934646898811
0.599482240577529
0.43274552291494744
0.6285998836134616
0.6245435765546595
0.5242091806847694
0.620263218597702
0.578707407638356
0.4254521188059629
0.6628527608476875
0.41573593326534625
0.5322994755095172
0.43397314835675393
0.5460257232531496
0.3966285162896775
0.6443714587554584
0.6162843102506801
0.5882183526991431
0.564165804548001
0.5357275605556745
0.5918045270886014
0.6365536513397111
0.6478307182239791
0.72446651321422
0.6549966881056946
0.5758984559723088
0.5110661950777602
0.44624553634834824
0.5374908020445027
0.6196266845986026
0.44741292756436857
0.5170509103485622
0.5657778794446798
0.5283416643930754
0.41058464917346393
0.550876052301829
0.3305508610519911
0.4116641458832293
0.44731718856251695
0.45735186252589616
0.42375601858676265
0.40228787692276435
0.5297257860034323
0.5596396574342127
0.5247056476867045
0.5721312482480913
0.4503227106584034
0.5685575221285272
0.5394709499153176
0.5709379304424019
0.5360212199401079
0.522825658772123
0.6167408228847515
0.5661910401346376
0.38593269354203374
0.5354347207369894
0.4718256432635164
0.6372953105965237
0.5185499873031749
0.4000160943905492
0.47555461698028295
0.429164540784761
0.4390703077481124
0.5485828182625389
0.6104693847754594
0.5947286135848102
0.43682065451971963
0.55499030546541
0.5241648733977228
0.6405995101705904
0.4597413377320737
0.58503535981961
0.5584314827766956
0.5308614805323879
0.5582100348117042
0.56175835622324
0.5780983824040481
0.486450753384279
0.5808190689348244
0.4851624129732174
0.4071066681066601
0.5762643620161471
0.6105774392936131
0.44903811170680813
0.6316912102598233
0.6217439804488232
0.5969231409502825
0.5655049075775564
0.5555300587124956
0.6247427502959255
0.6330068249782148
0.4752395759953289
0.4991675562194048
0.5224798725178293
0.5439850399713748
0.5961232827010786
0.6112047009613965
0.5779300632015861
0.6067907195887154
0.5624992437890781
0.5329694284649602
0.5991724759869305
0.6218424634372115
0.44350684407744484
0.5523304602831678
0.3713848695330842
0.364701914900059
0.5573614856204708
0.510143436230677
0.5275534801486167
0.5528678185674546
0.4767426525794312
0.5581123199996786
0.46305038820069666
0.66153840423815
0.46948122729437924
0.5043071216318473
0.5088095760422218
0.5754368145206407
0.5645819533095849
0.5526203636576552
0.556355410117302
0.5757848474053506
0.598081692308194
0.5533324267358685
0.5289910817456525
0.4661224035721288
0.500926365678507
0.6006700059931286
0.45705863658394247
0.5425598380300705
0.58012470400998
0.4651418292041429
0.3849199920684919
0.5552280502531256
0.5587537460697489
0.5671345385324661
0.42556811754436036
0.6277103593231738
0.4962398622885835
0.36650906880094447
0.4585080092044411
0.43642892476552
0.4526001923219344
0.439766173576103
0.6014749171605066
0.5493769777677058
0.5390253521546995
0.6225290820642748
0.5930671328108599
0.4745286965293942
0.5744335546512097
0.5600353954312057
0.5214336134962166
0.4686795896958332
0.4274985770032806
0.5670023789897677
0.5928840480775038
0.6112401560726242
0.43705963889975424
0.5039746924507439
0.5449380460200111
0.5271352117383327
0.5930662513199141
0.3858711648524172
0.45075302914082516
0.5012101212968462
0.3486459412107815
0.4672586344508264
0.44905313791660084
0.6488735266073891
0.5760569744296196
0.40008134686410496
0.6090057067663038
0.5452398939568764
0.535730608974614
0.46883038592448684
0.5611946136179273
0.6447051475164226
0.45204507549647316
0.6129353369825781
0.5584120804618857
0.5152984439635216
0.5560487534397265
0.6188824391873945
0.5859829326134078
0.6018525263331789
0.596881834436934
0.5466791011133466
0.4679462697302658
0.5300972131547685
0.6374891432532522
0.39407626399203854
0.4891845597840248
0.6197124130274322
0.5366757098729255
0.5324894343050172
0.6018335427995021
0.5324143724713706
0.5574601450200205
0.6225410116816271
0.6354495262866442
0.5874981017567228
0.4909493251043337
0.4160974724756036
0.5268001376495782
0.524350999443853
0.42434583163191625
0.5548305305429543
0.5719300696461281
0.4577289314559677
0.5572411889500247
0.5287703547917028
0.5915020910784311
0.38367943808515925
0.6178225204377027
0.6403509525156535
0.5915120251780606
0.46187093580474153
0.5377710919084583
0.7118992716329584
0.4747384930563333
0.5437777500508286
0.5468466031892153
0.5958810737287888
0.5317484817541905
0.49940818543272175
0.4075857309999717
0.4715465614412837
0.405740748298227
0.596145749259659
0.5397215419452517
0.5906649874202011
0.5093805270935129
0.5392639876836464
0.552915574615964
0.46136289875227526
0.4332579373878139
0.5692573946143681
0.5460621069695442
0.4236844293462001
0.4831640655150774
0.5632387940071234
0.5865258000870591
0.6509758797447964
0.48884758464112765
0.610794980279516
0.5782007018052916
0.5161906542727405
0.5992582169002119
0.4865136434459955
0.4816240987677637
0.5859360214304729
0.3537781804983214
0.6633755180148998
0.6119005587197467
0.34709202977855425
0.44755718873139283
0.663033040333776
0.4876133061764182
0.6620772269363259
0.5082200378295401
0.49616459593772
0.6767502459463581
0.5848724368275662
0.5242340266347276
0.625148403291046
0.575716829563265
0.6370706719873119
0.6334443304977788
0.44116780907347747
0.5115602069476426
0.6850279232385631
0.5070439003430354
0.5711309636731063
0.6286853926932909
0.5801997816254071
0.45344691084107674
0.5255856076896175
0.4795812714849749
0.4991274324894364
0.5249211497192731
0.48371547644437557
0.5426360655950533
0.5172168041048024
0.4988551374257536
0.44393612865062604
0.3692075505375599
0.4615988158531351
0.46525178748827517
0.6323422708400662
0.5741473580687333
0.5652431685294477
0.6070872576291125
0.5050616885011722
0.39552235158472704
0.4797606774211293
0.5035068507903803
0.5823982738692862
0.5497240592731568
0.5327700452958386
0.6362543608397613
0.4505662909710842
0.5207316935069104
0.43665900347157766
0.6672986126598531
0.6912042855371079
0.6239220644084886
0.394490971759015
0.5239719533478222
0.5645029475872174
0.5632270833279537
0.5673215751206713
0.6076050721949936
0.612717575952838
0.5859223556935045
0.5080114476490882
0.43437436318333844
0.5721615439465643
0.5004789976308034
0.5777884978685028
0.5492071242709443
0.4067044659829702
0.5622210667336834
0.3383524177883478
0.4474549461390286
0.5764794215893749
0.5706758892978544
0.5483685276940874
0.4662902438757641
0.6223385903755537
0.5493608649192249
0.477479252188219
0.6221610178534356
0.45163213430268634
0.42370465401650687
0.4779585380853125
0.5111085010202614
0.5181125186323116
0.5108333996540153
0.5415090768448318
0.5989570438295766
0.5187348676579481
0.39527478341410915
0.5450024931842727
0.44068264433047927
0.5972970021612524
0.5024879659629671
0.4140656939680838
0.6517272148412984
0.49426842753616834
0.5545353380580504
0.4583380812675651
0.44457268551670676
0.6164165229809078
0.5920854412435381
0.5013439381636658
0.6485172984287298
0.3724008305037252
0.580479578902388
0.55544258053733
0.5428601231491302
0.6234049404102013
0.5005832939347519
0.5608579126920116
0.6460731640994746
0.43754126014805805
0.5367336610842075
0.39546404527799583
0.34318533716958277
0.5127874328247748
0.5835008495325247
0.41417094143782096
0.5175845454183327
0.554068902011398
0.495986632884841
0.4395997914671307
0.6042508887903237
0.48948508095091664
0.5304290053783867
0.60587281561436
0.5668414836572891
0.6340349157488042
0.6074605391551683
0.4110115914731137
0.4711876371296613
0.5367041999808954
0.48638513083917617
0.5916884182917558
0.5243092559336282
0.5640246757232886
0.6094058247581084
0.4794869670451931
0.49698465553211923
0.4553236218824212
0.5897699466599492
0.6108357078358957
0.5801569421994357
0.4236549748566671
0.5033519187453673
0.4661632017626283
0.5044846122466916
0.6860107045294859
0.5317749655529261
0.571704465591341
0.5318479218327866
0.5662939689549417
0.41635961588464576
0.5779466395998815
0.602543859343744
0.5041537912059282
0.6255631974301263
0.4914164414311296
0.4645874124513049
0.4611618322121036
0.5135982521958109
0.5018315165704181
0.6184262168562631
0.5348495562011136
0.5634115695067787
0.5515567750046151
0.6149047032603092
0.5653782321590867
0.5063649231166539
0.47651980050859005
0.4786400241451887
0.4708910053422705
0.5362283071182073
0.511325112149919
0.5737837219572993
0.5265077712088596
0.4729867327782761
0.4765425428764096
0.4423430560211978
0.6211392927119328
0.5525400650442901
0.582106290880381
0.452020010756552
0.48016586544812156
0.6322842741910238
0.5786550502393081
0.6151165295992136
0.4849415980712182
0.5470392623854882
0.6785292841315292
0.5333086398739434
0.5875781918396314
0.5846666533175612
0.4145998234822116
0.4880497333523672
0.5520361782372255
0.6526805676023212
0.5667615945343563
0.5612468734927024
0.5646877973929253
0.5043462384355283
0.5943177184216955
0.4479096483481894
0.4579594978097833
0.4133745704659608
0.5384984140862827
0.47958538242971055
0.46582687982751253
0.596475724265004
0.6553514007123518
0.4092610922752139
0.48405158082597316
0.5675910239708901
0.5562967048430291
0.4713994698888079
0.5632191688684076
0.42697673876661857
0.5243951475668732
0.5416068687448451
0.5222685039112299
0.42823419216833425
0.591316725520043
0.5774273411042101
0.47331577130645075
0.5278810756339887
0.6101525496951715
0.5039852724582183
0.4783224123144948
0.6411682579662749
0.515790517215236
0.5274397695201025
0.5519889886930712
0.6232042000147098
0.5436953957570729
0.5974847526131742
0.434798932452328
0.6192739294310734
0.5433842225070904
0.5838968777028218
0.3620982917756437
0.4594925903195532
0.46866648337868727
0.4253106719328485
0.582759701012852
0.46045841975712287
0.5821326297724049
0.5559785664922342
0.5778335687152282
0.5502042963130148
0.41606442219306544
0.43123349528694754
0.6548841509076029
0.5015232037138808
0.6640956085110805
0.591644658398626
0.4864776690097094
0.613598972012842
0.5180485407893113
0.3901627675674751
0.4989939837943848
0.5361748511854879
0.5235655735126503
0.5521301041774174
0.5616598042895327
0.5300574757058236
0.5335911055015254
0.37586973544970936
0.5195125157164954
0.5842723763924881
0.4972259094666244
0.47171799056827374
0.5820927893583878
0.6231240399476682
0.6161259726798125
0.6083110565235719
0.41987834181581807
0.48406543948015607
0.5113417580561523
0.49083329705828105
0.663308272576186
0.46957486605534665
0.491790204376294
0.5842181397455073
0.47681353176200925
0.3964306247833901
0.5198306464284473
0.579918570234264
0.5176634657967136
0.6129512328803329
0.5832593714142332
0.3798342970039516
0.5433309418270671
0.5239565559695611
0.5277957330549489
0.480255186431517
0.501497967094052
0.5477183090287677
0.5744304293129082
0.649625593836258
0.5554874198861189
0.6397094898084361
0.39662266861038276
0.4955530563893128
0.5552421958141852
0.5090470856027854
0.5309051360406377
0.5152926041636107
0.4148116616443465
0.5981283176818663
0.5923975850029375
0.5476731216483062
0.46082340850584824
0.6622188472030982
0.5249041986769665
0.5012067006777291
0.5141907333838901
0.5885354742041886
0.581120108743772
0.4390560141443749
0.5240106157060702
0.517314636746595
0.4795555474071959
0.4850311723121219
0.47697308673537675
0.5882075027417362
0.4582056907681919
0.6482022512994936
0.5504119262646738
0.45963424230546307
0.5665139658733199
0.6512504982080723
0.4449243193757494
0.5921806680313377
0.5307420384371283
0.47791094900274084
0.5678054469903171
0.6076884808074972
0.5464571089194666
0.6260984025360504
0.4767274750418448
0.5740218351580822
0.5176097932324482
0.5206400018392534
0.5582613569516734
0.596345052536514
0.5248628946002182
0.5771888668351461
0.5157520290166576
0.5814124671875073
0.39729339458266005
0.5477879436020181
0.5917277571407994
0.43300958750261315
0.5333779182694436
0.5954589971559459
0.5430854373851347
0.5205936553568848
0.42555381032912293
0.4256041773651281
0.5662638429478711
0.47547018692952353
0.541535989611233
0.5717232957360073
0.4817103667651583
0.6507048435526046
0.4641004935156721
0.45705987265808234
0.6244546005586485
0.4452020349333442
0.5254515215786513
0.4711066267068118
0.5696610001173554
0.46213292784423177
0.5204210536813456
0.5564129387097433
0.39726737918376526
0.5678586427834041
0.5413092911333796
0.5151032097474267
0.4574369508733016
0.5102414410672039
0.5813438550281542
0.5008345858321611
0.5219209012515058
0.5811744037484244
0.6134743379352919
0.48267038375334365
0.5998688561393456
0.5729749669538248
0.5829068716830046
0.4344913609149301
0.4854589477710238
0.5269109135816032
0.575445299764407
0.38071376706027105
0.5144156433300965
0.5353040556736082
0.540230051353088
0.6337324634943187
0.5418477932704735
0.5715488958984346
0.5202035622214578
0.6037284827511941
0.47014954775642087
0.6025687823321715
0.5668099748688986
0.5418778709722629
0.5463568021223895
0.5102550747962595
0.5011157599520799
0.6392615766128981
0.6097484620391662
0.5215940418803914
0.43455946197412787
0.44406497296667363
0.4613747318163235
0.5307117703125651
0.5285120341641875
0.5594140145185891
0.4702696614322497
0.541379222008651
0.5971298089816506
0.5576675656189961
0.5448827903697873
0.5871395035040838
0.4276588320553677
0.5256003022862232
0.6299793757981595
0.6383999845280055
0.6001099400696392
0.5272226681285989
0.5641743456883589
0.5368158371302788
0.546623735911004
0.5093996101457297
0.5223525751709753
0.6245734783669111
0.55831010379167
0.6592919488790513
0.54606659345291
0.5245676960287107
0.45712291968044977
0.5383765470466216
0.48511551898882416
0.5543372279415552
0.5445550283357059
0.522577884859862
0.5622285444638975
0.6463659451835942
0.4238083689670285
0.6125470739606358
0.46811563139570395
0.5398416537939508
0.4502345980647984
0.6080365792055493
0.4570318381324981
0.5305701533562688
0.49984357150181846
0.501071290091116
0.579498830987653
0.59650303350072
0.3772977265216779
0.4633217198294713
0.4796553832327751
0.715833921498212
0.4597413160143271
0.3937055587830943
0.4560303420495578
0.5451977170745985
0.6014446587933997
0.45704997431305777
0.569979208858351
0.4823295902921964
0.5779598188283723
0.4754080301033072
0.6692181743581451
0.5934391788421737
0.4599102730394197
0.6137832104507035
0.6391410766829598
0.5206681740229753
0.552271625635142
0.5101867218357945
0.49595070587408757
0.5224414389540096
0.5028137309237163
0.4803733784239088
0.6132963069080913
0.5235211174544752
0.6315602453593893
0.4195864332540772
0.6096316475911531
0.5201722580911027
0.5494172337511515
0.48969439663834224
0.5434333235993409
0.5747088755593186
0.6471352668407389
0.47339054883251513
0.6097012616851374
0.5256641884814444
0.6387301021735089
0.5091121659765341
0.44718646053821337
0.5897826206478285
0.41033858528582556
0.6390453712476913
0.5580976551021796
0.6723031789346835
0.5683560267676048
0.4333772893634396
0.501204396295675
0.5138856190764539
0.6069996806470936
0.5800596047972493
0.6254804165445791
0.5156305103723064
0.5534559768205896
0.5751587601720392
0.6540902379379305
0.4708862773941049
0.443129063884225
0.5470894514506579
0.6156112405071429
0.5064617441787955
0.6054117896291026
0.48142025790989584
0.30698490707194254
0.6855032108619133
0.6714209683845236
0.40119737162185753
0.6173591127247225
0.6148779445765206
0.5072382912897345
0.5316191798716249
0.5912133146663792
0.5711453022057722
0.6567037821157442
0.5225882469697067
0.6271513211649816
0.4771744494861939
0.5866095405419691
0.40741409983646476
0.5788752610581329
0.5079798504969043
0.5050236066439786
0.6115071727562214
0.5196257892717334
0.4493981290525337
0.46159118700954954
0.5743158859984152
0.3581523986544444
0.35219318195936705
0.4499069079620489
0.5208615545869857
0.6039650165570732
0.6114058010442979
0.5252978059348867
0.5252799291436863
0.6272630859310637
0.6542599344691312
0.48526125509692447
0.5666637578603021
0.42081313007647875
0.5149983432585806
0.5988753800542077
0.5742413586318768
0.5662450542851226
0.6476555916567467
0.502168010120501
0.6297032168084541
0.49748998335120054
0.46898416778699015
0.5889363575389184
0.4042870296895094
0.6052973074822592
0.6193826880518923
0.5507477138160612
0.5399636579941924
0.6143309725391314
0.6529432247448472
0.3801239984902845
0.5527296124206705
0.6147724109441106
0.5597620801457629
0.40256710147011876
0.3621217026821769
0.6467028384615313
0.5163049145147488
0.4438762723265794
0.5030776350330695
0.5735924141263202
0.5780096588932879
0.4528012884766639
0.4420424273258045
0.6486517380822457
0.5435979337056656
0.6292301547814518
0.37675418729858023
0.6011699878417551
0.5583853071558734
0.46960363460841104
0.4491064322136246
0.5601105332314706
0.5069294848264303
0.6139992146034248
0.5294950272737451
0.5019269444618135
0.5699418089497219
0.42219135769968874
0.5186344072598569
0.6327076215997175
0.48068651077538305
0.682856716274667
0.5806198917168796
0.6019736488820093
0.6394350662636756
0.5333603989703786
0.572761644831437
0.4680999281750398
0.5884852119282704
0.3719872406199395
0.5993990239596771
0.4744295033150696
0.5588835137213279
0.5625382862335581
0.5622895392965025
0.5275480004275023
0.6209351953531982
0.48457900636548623
0.5435670652202449
0.591424048079882
0.5690206712375993
0.5840624757966512
0.566325796855327
0.661501999088904
0.3708406378503822
0.5802825055759495
0.6084699466064293
0.5307118486242538
0.6884459099097054
0.4320735615776492
0.5442062512586611
0.5656375257140065
0.586000208855751
0.43258620943258275
0.496143019663131
0.5181755257521155
0.5364055582019358
0.6251223639611212
0.6000262445434346
0.4936276161446164
0.578269236922462
0.6634780457205355
0.3470318513592345
0.574622871170021
0.5981748622645702
0.5308264170183299

==> anc/HeisenbergRFC_J0.3pi_L5p0.24.dat <==
0.5644486696068667
0.49928772092067186
0.5469478484885465
0.3885091883719064
0.6243689440578599
0.5285792575488595
0.5641192919813572
0.4857742336244792
0.5487076146724545
0.619834354703392
0.5243375323834316
0.514382155102012
0.5770693371838668
0.48535956689250304
0.5591394866704792
0.39868430195027776
0.5119607875064275
0.5339416688839799
0.5265104360895663
0.5095600726306307
0.5254115521757348
0.5072731014947959
0.5545556666182723
0.6377187083887355
0.6821868714103969
0.6121286170751259
0.5260132562171923
0.47844663116463704
0.650307267836119
0.6284945326440017
0.6867992562868945
0.5957958369037984
0.5736316966613034
0.6009680100772034
0.4955085588097433
0.6312863385072864
0.5062678169193388
0.5609196641592501
0.5472814705358577
0.549207539921185
0.6591663661678363
0.4415800268877398
0.5075079034884
0.5611012580949625
0.5829642747204792
0.5481810489403258
0.48363906635965925
0.5406741881325313
0.5624757403965839
0.4078072491535438
0.5293310225651889
0.5461489792832582
0.5533635303334725
0.4793578910617274
0.6829166918561611
0.5829274160857406
0.6003141189806276
0.6154206238799492
0.6557265618868847
0.52688007853386
0.4952498606782879
0.46285921639148525
0.4719117483860246
0.5913840802238368
0.6037754073311306
0.7153764827799904
0.5718239721969747
0.45253312836551507
0.4755136757277964
0.6086282029472837
0.44617771407200135
0.4883071470694071
0.4344447878177833
0.3718230310098927
0.44278356718839607
0.6532700569549532
0.6049106772032198
0.41990002666404946
0.48199581627296206
0.5735944909198721
0.5103287990706173
0.5810272837558379
0.47199825277462926
0.4483578909385846
0.5859207074285548
0.5463579324113108
0.5936470027594554
0.4601688440596062
0.4912025855248178
0.5219329192052393
0.5210764124735875
0.6442266256126996
0.6682282324789381
0.605715562924481
0.594939184234427
0.5802382545356907
0.5096893697913544
0.47900056211024705
0.5540644783319643
0.3808127664451266
0.5342422498585963
0.6101595955334538
0.6634468105138683
0.5390893113148054
0.4862050414928421
0.6421978951374552
0.5222837553395879
0.5239529443371103
0.5153346546020632
0.5022066371707696
0.6260496064825797
0.5523102363493253
0.44849573946710053
0.5508431666587107
0.5484950739148134
0.5196741908783344
0.5279288883918267
0.5067277539571667
0.5584916863568153
0.6613121161838941
0.45392532880202013
0.5541103094405435
0.6404614584337233
0.6060788561541065
0.5286993205554558
0.5059007543655155
0.5078281644901451
0.5691976487074811
0.6507622524205844
0.5597734387714444
0.6024775182968395
0.5422996525502706
0.44905352546296684
0.5728749030388979
0.499170449013906
0.6330539744006857
0.3592497373747649
0.3798826518157401
0.49278861998430523
0.47951435572669276
0.6579970700037706
0.5333841140062786
0.6145559015534158
0.468876472665674
0.5360645218587132
0.4795310366472269
0.5388559992602583
0.5637108437215965
0.6298666035331604
0.629382625837789
0.5948022834935807
0.6281454195001086
0.5823828771042184
0.5704576384778253
0.5248632976278887
0.6371481713522984
0.6101827434541263
0.43050573259830066
0.6756990940407172
0.5237975686791904
0.5696596285794528
0.5574566974605493
0.4010737414618658
0.4201580734120792
0.5584394051250418
0.6377488591502727
0.6358641715592058
0.4534819758795862
0.4152349170018186
0.6716251421518383
0.5419610475161957
0.4277988381487973
0.6100134335122693
0.66673025181792
0.6330014432537321
0.5472289416875485
0.5368209621973083
0.5493677367373622
0.42289794050056245
0.6122169732683288
0.6492648680008067
0.5315507812975346
0.47213368326375965
0.5046690765221027
0.5589556702745551
0.5578481731641534
0.47706196774424403
0.6088067174646957
0.5367721791848059
0.44584359230781895
0.5631504846889582
0.636098681884123
0.4519198363581034
0.5316944316264053
0.6447552376295836
0.6654213470517205
0.6545426022801732
0.425460924803632
0.36501263957706215
0.6591743249341627
0.5490319279047502
0.6147026252506961
0.44309001996325204
0.5354117252502124
0.4902394463967873
0.5942251574458939
0.5232240145086361
0.5253906537576742
0.6013381900045217
0.37357921741014216
0.6324672107536845
0.5259017630239924
0.622832281980446
0.5316981400818672
0.6098481020822342
0.6004320695025342
0.3630911631028442
0.5723515784718808
0.4905700034785601
0.5997566126339955
0.5942049565211057
0.47532782828849407
0.5015229695067183
0.5091606706851252
0.5676030383787609
0.6194188951262594
0.5416973376464604
0.4999046592604942
0.4120524144775803
0.6972470731328418
0.5156026829199788
0.5625494183152474
0.5177344295527595
0.5747609501880304
0.48532428186086374
0.46285587335145384
0.5978973500205628
0.3859261930810497
0.47132869004761163
0.5543634224570897
0.4680203385189939
0.4859296088754484
0.49904479352290065
0.5707336347575462
0.6319599650469173
0.348589009667829
0.5818530983017945
0.5955959353248416
0.6026149855807678
0.3967766991890289
0.535909993685683
0.6464259553626178
0.5117960231241754
0.4841444917184755
0.6340443444460307
0.655984063577547
0.5734146036424964
0.49619831572551065
0.6022993206665773
0.4226445228720517
0.5178524190015966
0.5380768096265548
0.5875762326245991
0.6048677962899965
0.5144208415165687
0.547703437161102
0.5476251766880688
0.6172504267198693
0.5251294924920461
0.5079856854415399
0.443235749587933
0.5142744042051904
0.6208906227627388
0.6078774712000238
0.5106684454181316
0.4920901375340995
0.45922812670144564
0.34970894351690895
0.5401919122418053
0.5863035702816521
0.6913111150647734
0.4797811111495591
0.4894966519172137
0.4848313815631653
0.5387628668557705
0.45236074350456684
0.6131600020851696
0.39980287576439866
0.6432296908433356
0.5692064248566039
0.6199866180005378
0.5658017291630457
0.6114546000196984
0.5371910492184422
0.665758381574819
0.4619000290358676
0.4401506151657153
0.36456742362192984
0.6282681393990347
0.5376136107167979
0.520188675351228
0.4791315084056643
0.6097714661614428
0.6558443004003215
0.6514339930860084
0.5691029784375453
0.5801082586953059
0.7058691422287873
0.45744825473290934
0.42883429863164185
0.37856889460274823
0.6562408680964441
0.5728921567312277
0.47343542699811647
0.5334229041409793
0.442893195691982
0.5725184531439126
0.5243784336233472
0.6108597682911764
0.500694440064717
0.6195916391801293
0.5163383514403315
0.625837532770648
0.4831477174394238
0.4482810421627776
0.5282103230954005
0.6232930097617654
0.599973343912628
0.5078401552885039
0.5732102320402035
0.6895506866841407
0.5795192473951828
0.5363594170412064
0.6156459572381324
0.4617482072448528
0.6551399821532784
0.4820434086465884
0.6977969531108262
0.5750982009151349
0.5673673637703444
0.45118676465398516
0.5374766655706468
0.6322099352428128
0.5389490813432819
0.5539493461280973
0.44216800973052633
0.6413999100366995
0.7003529132435133
0.5337738620564592
0.545487518064403
0.5830222370651043
0.6018360201747733
0.492600015118098
0.48917788064736534
0.6502248558437854
0.6002816799826558
0.49860849501972093
0.3818184098003489
0.7098305815995753
0.49688053474125116
0.5289800859604618
0.49793885989187414
0.6907486566738296
0.6159268334263311
0.6222457236063932
0.6306085201584326
0.5181019635480394
0.4841483078748126
0.5222446556136511
0.5476946224344276
0.5314667200040186
0.5276714951270702
0.6812304371502286
0.6206034603167688
0.5717974417611345
0.5684962171212083
0.45891406040701554
0.5753586324046004
0.5995667789864587
0.529389219864882
0.5239920704706338
0.5235948877892322
0.5651281244068725
0.5376953411549482
0.48511145272827205
0.3976669420150612
0.5685332873677486
0.6729663097058588
0.534722665626972
0.46850070650250764
0.5621589823309193
0.4247328390164599
0.5312106171797468
0.5066244054296202
0.45025731582941925
0.49989715905603893
0.5128481710261558
0.6077306621034734
0.6560864419685295
0.6309447193894988
0.5234613617741791
0.6513754583288478
0.42493399967217405
0.43515980145323857
0.6472422827584956
0.5545332523560851
0.3862921622094832
0.4994735197546444
0.572762190053437
0.6921739800068567
0.5092298063167656
0.5790351735777213
0.4547722665747289
0.5849960937543806
0.548533361554172
0.4919401505624517
0.640426833238561
0.497185816378097
0.567546585975641
0.5707699241367397
0.43363657553610907
0.5822034530583672
0.3909622109647604
0.49408307474021707
0.5810516539764468
0.5447571315274656
0.537912192820412
0.5448290248568353
0.5182675785768298
0.5427881858204621
0.5997837901137046
0.6178337879105829
0.5044145922024228
0.44241193113263944
0.6171262718094643
0.3632038742196976
0.5694973681365649
0.5142027974849968
0.6527188120901665
0.550387878614195
0.5589298227720881
0.5382044357752683
0.5843088419823916
0.5138909210745367
0.5777818884994804
0.5824418281364591
0.5793500191837169
0.5003529567981033
0.5934510284331289
0.4852752173280632
0.48609911690912727
0.5370773195117494
0.5346330171455318
0.5552340487405669
0.5025450228165184
0.512423179372514
0.47674237750812887
0.521273909832215
0.6793152504622748
0.5653789394135174
0.43466864801898675
0.5867296836289354
0.6325263757213496
0.6065596733591558
0.5331413218986232
0.4596493078791021
0.47458290408564124
0.5243703770476628
0.5943481972000735
0.49938579564829877
0.4363739067356675
0.4503841434814344
0.5071996171205876
0.5018107024558831
0.5616555154207014
0.5940182498676362
0.6319559601574156
0.45745829418685985
0.6071575007299433
0.5009519207456917
0.5449629175385656
0.5891040072682285
0.5665987991081571
0.5164000124307819
0.6297844291477585
0.5746123182163144
0.6259341818019557
0.6240649843167052
0.5291492802106694
0.48227907393785796
0.5438858041490192
0.5708161229387209
0.4347091454241252
0.5907187321050463
0.5257243856630897
0.5592476170838504
0.6126738522283787
0.6171098797075019
0.6991497878058219
0.446815129571419
0.35808898556618174
0.43194503729784817
0.6075705831640658
0.5094207845517997
0.6144044092157729
0.5388641516319331
0.5918483063329567
0.564585705555712
0.43225922198481936
0.566807981124677
0.5125474801326249
0.6231898629989289
0.5049310037139867
0.5073483945574816
0.5386178443987336
0.6566010901375907
0.6810875910705795
0.6478790789374078
0.6581085866209568
0.6227445153903548
0.522348141737058
0.6341340794751347
0.5043432389281678
0.6664033178060909
0.4311502867197691
0.5824556249781035
0.5521032627568728
0.5006060263062572
0.44844653272542206
0.5293302412011518
0.4450706005856306
0.6439884812933799
0.6578088094469867
0.6683609153704235
0.6060071325754144
0.5064632309705362
0.46980985403769293
0.3942612969591644
0.5789514671336404
0.6112854863585829
0.6136923335057349
0.6493113053380873
0.6499777022928402
0.6088092938555074
0.6764215502374376
0.397210452512204
0.6462778929496924
0.49610005576517846
0.5257067620837437
0.604088962779726
0.5332639103440346
0.5115318648204399
0.5754000186880776
0.5746924820777501
0.43575442487196625
0.5822778226888229
0.6348117172999466
0.47831247163837715
0.4934098467969433
0.489361892176415
0.5837691947877772
0.49028630349886854
0.6232034704537017
0.5144178305818276
0.5179626969160481
0.45566205751623884
0.5539192903064081
0.4951642090396757
0.5628209273813827
0.6292296308629827
0.6159239320462595
0.4314974166907679
0.6907972757518573
0.5765306180754941
0.5764229475111355
0.5362736284385166
0.48988404501656774
0.5227167613366687
0.5250408279682482
0.5739862672677452
0.4908609023123002
0.5068658038470367
0.39749208316665546
0.5289531540962203
0.6847770229332398
0.6346420525743895
0.6039804197815029
0.6847341426927858
0.5802787369097863
0.6009440982259303
0.48666480389624794
0.6503683362201401
0.6427758259962381
0.6798335675934472
0.5118296010687056
0.5415165071910388
0.6429676529691744
0.6231886977816326
0.6557397638097302
0.6722122900828454
0.6964761958041934
0.5884340017492097
0.500465605793467
0.6400371346030095
0.5639385861965261
0.6208650330485675
0.42113848466062104
0.5230571812501881
0.5925922248999114
0.5333523002679535
0.5400647083295949
0.5179163794456914
0.5165751796935514
0.6059728593778727
0.4400599330804042
0.6423238233568815
0.4604007825279619
0.49455095088219
0.5902177429929311
0.5426184637190459
0.5294543871642106
0.5778000420087911
0.3954178313216322
0.5823363295716738
0.567182219558696
0.4013487349963157
0.6491134761322446
0.5913862783327372
0.41326430375738915
0.5472671509519251
0.4469426346504944
0.5753706490125756
0.6385925194146066
0.5781703711919474
0.592947227978246
0.657966446943341
0.5336536027990976
0.5779894839650895
0.4217910143406551
0.4316507996714305
0.5376930033989015
0.6713480893483065
0.581605305709538
0.46410674342718783
0.5421579726752928
0.44231365235654535
0.4704342622980587
0.5004787948690631
0.5392787694981265
0.6300169246133017
0.618139291221631
0.5045509661120969
0.5892790498357949
0.5466864763456728
0.43466846735034537
0.5688128215147132
0.6099647758021137
0.4584022195730491
0.5692563402205513
0.5601025857757325
0.607942794900957
0.5923056189031932
0.5031883327764395
0.5666438880078211
0.5462348794233102
0.6298329317683018
0.6361414092777558
0.5515209631074961
0.548001257884
0.4998320867203257
0.48232808616482653
0.5410048589709764
0.6276912658564594
0.6534720226695669
0.5467001677971259
0.5932781021119894
0.36697209463414693
0.511379451697799
0.5346647643409432
0.6263153914969416
0.5898096713370049
0.5379009795738317
0.4824910641609177
0.6852379714244922
0.593883265480443
0.5682181186740867
0.5627513442258617
0.4992215869279408
0.6340265107808954
0.5250229954306986
0.4766011731144574
0.5822694400751766
0.5486675055559368
0.5611397241135915
0.6164761459143453
0.564209549007695
0.5479420335933884
0.4793024890014864
0.5380187352758219
0.6124208999871498
0.6058365667238325
0.49024999323756463
0.5081324446715112
0.4699288711443042
0.5233475103164299
0.5413248890583711
0.622124278199933
0.4768171161008826
0.5798667730249144
0.629351931203357
0.6199106558696855
0.631250950761204
0.4589061563131465
0.6488443812573627
0.5647371387196911
0.6273607014429773
0.5225674589555125
0.5499021155744956
0.5398270270970315
0.6818768088500861
0.506089342310913
0.48266333032047953
0.6422364239122604
0.5934562441402483
0.5430907954784967
0.5996790244910913
0.6690785088864204
0.681073966346775
0.5582357347187932
0.5958563464638299
0.487677544544111
0.49534491532759445
0.6041384174468333
0.5786129659053434
0.4914492486226927
0.5989264048065744
0.5388235228820605
0.5449805375359812
0.5798520932827732
0.6774019289363813
0.6306673299600057
0.6314210595559158
0.4945407742345658
0.4411751779292021
0.5066446717557891
0.5612569361490628
0.48218683808936585
0.5460818320034369
0.5000968975640437
0.5024123861954479
0.5303085140336309
0.5155785385782188
0.592251485371006
0.576558421240193
0.46484769759001143
0.6697315228786241
0.5348520099258541
0.4537169981827461
0.565162419704379
0.4557453227353339
0.3915697736449935
0.5652206378571525
0.5475699245790404
0.5495183891773137
0.6397272719111929
0.6203165228668132
0.6073881582937483
0.46296467739198643
0.566132002639692
0.5479883656244291
0.5041179458098687
0.5569571750737105
0.4884352965032432
0.4948474264280229
0.652129867201178
0.5600071401314948
0.6695135417014033
0.5992824870534129
0.48723579149972013
0.49028617992828466
0.596373825735705
0.6226103100627678
0.4768796229819334
0.45574688257602575
0.560994808701718
0.5238988383262856
0.5995094180153193
0.6467586613533141
0.5767191427827805
0.47776717347504716
0.45318078341523504
0.5192420594643807
0.5825178990690152
0.3390971454938214
0.49549118731984304
0.5972580751629164
0.6356033489198943
0.5532597577064801
0.4202524734782755
0.5245177731415188
0.5676704843885338
0.5159983746478304
0.6240114288853849
0.6092055424168522
0.6051465334020755
0.5740013154929718
0.6005673757435739
0.5886901566289083
0.3604659575288467
0.6105265548721585
0.5465161241098462
0.4760171017803227
0.5549747520755336
0.5466645722843535
0.4903361749111936
0.6429439765025867
0.6082619556850938
0.567488277963945
0.6399038866063369
0.4389685331973081
0.6200172504231433
0.49536349483679093
0.6023588355731192
0.5642543567496807
0.5784991561700717
0.615788470572235
0.6016424019073867
0.5428602252261826
0.5937264179955567
0.6153822105063517
0.5507166794962007
0.6347666919550674
0.3977394057568123
0.5071268131205425
0.5219061749294334
0.5790301992666542
0.5517658793869166
0.47070432924528977
0.47132647336584654
0.648497795283725
0.5046451020997247
0.6516217141143174
0.6524546206279438
0.41739365553877084
0.5633736927092838
0.49151511297276346
0.556173553079649
0.6529155098519379
0.5620637544818221
0.5329825692349826
0.6092952580351205
0.4473669530063563
0.5095934709922944
0.4795123300011032
0.5019600371937755
0.5449072101378983
0.6381641114201257
0.5374294298449277
0.4934820628672076
0.5006190276774405
0.5538856731058742
0.473161482647545
0.5508803783302009
0.6492505417781593
0.5525994377295216
0.49055360906623907
0.6757333662952119
0.7075052993997446
0.4597222889814373
0.6833952399226896
0.535649197043765
0.5726528623642352
0.4756954137693681
0.5197812675506678
0.6453768647506742
0.6124697718445168
0.5315819138889905
0.5875824860179427
0.6677232401155794
0.4810099798404399
0.40337173519408387
0.46808544684336306
0.6504321581522436
0.4423145948792852
0.5474074818277247
0.6415316070005018
0.5984497892377695
0.5143803031607322
0.5616294737568727
0.6407844037514593
0.5013000507695673
0.6539295896351035
0.4562136967805353
0.6461088129496687
0.6322172028940544
0.5766109884883204
0.48022371230389305
0.46022759233889654
0.38159716728281773
0.5083614278553555
0.5347813815676306
0.5481227601928781
0.5596364677069608
0.5177128689111333
0.5382491082154051
0.3947438085446734
0.6508769654404823
0.5729982232126999
0.611925559568014
0.4020347176121419
0.5204809617640548
0.4852899238057048
0.5908191082834017
0.5951549527245994
0.5448659480026977
0.6034278157497052
0.5591067304969056
0.46535276465389686
0.5326695752635179
0.6229332070799631
0.47783188616351446
0.6506307743445259
0.5610385333264555
0.6745445525336683
0.54931582157092
0.6070305340225655
0.6409645753265467
0.5610004078282113
0.5026547918904171
0.5095719164217896
0.5111520991948402
0.41916135010065375
0.5555445126567555
0.5016196151121387
0.5585859216407274
0.5519593507347232
0.47374828718788614
0.4967397324330987
0.6197750046598078
0.45119483295095086
0.5834229733929511
0.5336866341587807
0.36297431267287905
0.59194430015184
0.5036876993937268
0.5885168218577189
0.7117926869332886
0.6221368198029301
0.5817976845571522
0.5533913424594398
0.6472454651398953
0.49518289235762514
0.5969104631820001
0.6877211526894995
0.5709346295845611
0.5440388694608806
0.4903262141940787
0.6481695263375827
0.520378346911495
0.5505736180612003
0.5872098902811611
0.5596003549148574
0.3544622144983635
0.44140482384882374
0.5555472108343492
0.4242291946082609
0.5037566154062245
0.4940694370390324
0.582262158230513
0.5612178494975397
0.6524461368293438
0.5525758755616299
0.48183780841887464
0.514130821921284
0.6231687761664764
0.5409704120905034
0.44674712043790504
0.5507607429483141
0.4796844372083746
0.550213041393401
0.5545843501060136
0.4476554496042522
0.6186617869612296
0.6068316408354207
0.49296525747475634
0.6713782633645187
0.44114212449485324
0.519424846189443
0.708816437322322
0.4874700737263902
0.5860682181730049
0.6050571921299877
0.6103534940950734
0.5202878857569894
0.6094727976097513
0.6009093513309377
0.6196987443048201
0.6276931914822542
0.7179350778113459
0.5255813361752897
0.6184833632152837
0.5808521708548403
0.5848284749449829
0.5797380552959434
0.6178387108328728
0.5725483537206683
0.47164548572204745
0.6262314612537587
0.6224885598279811
0.6242302171206439
0.44954297227476514
0.5896859825046846
0.35757485682727963
0.5947253542178966
0.5577708092689345
0.6299107304929462
0.48585137619869956
0.4219667066131525
0.47555476380182965
0.6409037951410816
0.6775956243947776
0.6187761862504131
0.6257105167418082
0.6076896205117795
0.5554355335095233
0.5692431308537441
0.47724967267645024
0.6172549338227026
0.465410973441381
0.5241492127010043
0.6219693050089127
0.4306097120547528
0.6300237942949594
0.516677731469096
0.5615265921172915
0.541936274915185
0.6493017399006439
0.5892318763835639
0.5358122457779544
0.5090692982576779
0.5665017472511013
0.31746165315420427
0.5951238210433192
0.5417256371963753
0.6611387578852445
0.5264236507272886
0.6003578707468891
0.5402566713448614
0.6120778691294669
0.5968019397692974
0.5462123029094409
0.5223124065527556
0.5525121937995269
0.5603373184443259
0.5354448097649539
0.46145537006088677
0.46341118438581513
0.5883901998299755
0.5826708667527608
0.5939875534375026
0.6244056441049514
0.4773478760695411
0.48222056162083865
0.6403488800790991
0.3652069727008806
0.5225462552561609
0.5219296648415274
0.5106468991839554
0.5977536996573375
0.5190954307144434
0.5833296538150176
0.5110056263933657
0.4997260932327245
0.557145956947455
0.4509045651346034
0.5376835206929498
0.5906691373779744
0.5057964311993102
0.6151924236825842
0.5784687004784965
0.5270549125626045
0.45477384056154807
0.5065320789775781
0.6483213487854226
0.5318748537299294
0.5935616419356233
0.611578406442902
0.4197127040452655
0.5996685422602448
0.6676270113451641
0.5359498737772661
0.4960514144551806
0.45528167354186583
0.6764877154087806
0.5758864867178424
0.5388755958138612
0.6478566362162679
0.5268930617858241
0.4754856532496994
0.6016826822585808
0.5617177270020988
0.4841772290211448
0.52080109787491
0.4942649795180672
0.6513782080718329
0.6490668311238442
0.594264986114051
0.6540741220140803
0.6631664114203797
0.53784661278349
0.6132964442470782
0.5922159953979205
0.5466979835249285
0.5659442900271725
0.6828699330186143
0.6700777413557282
0.3469451159030627
0.7225483824800422
0.5843973785097648
0.6061816693404924
0.514058942905355
0.38480888380431555
0.5597178583683425
0.5179632522303067
0.6186740463721886
0.5398484935765026
0.33965767891114823
0.42839426737960734
0.707155863548419
0.6539167918698946
0.609441026678387
0.5880286280678492
0.5929958865099845
0.6437005836061211
0.5992482565945672
0.4459052464344472
0.4745294900656309
0.4099466521035652
0.5665101894720906
0.6603445820733811
0.4497257927960051
0.5724194596568009
0.5821140740972651
0.5419155812678542
0.5933316523241225
0.6231042310700062
0.6246483953591163
0.5814566386485991
0.4914666816909676
0.4758805091583725
0.6191688854504768
0.504351028106781
0.6640508865580202
0.4558438342087933
0.4585252147860848
0.5486524169465137
0.537733124494426
0.616582287495859
0.58319235552646
0.6005216804039206
0.6735140484747015
0.5770230311626514
0.3681013078249344
0.523784228273289
0.6125435720977281
0.5112861733319176
0.6194792572066189
0.5153444618109955
0.5517558351549847
0.6800503236082591
0.6049906525070585
0.5594449088707024
0.4921424202783138
0.5456224941468873
0.446405377411553
0.4783253796847674
0.5795098984567303
0.46263935821398783
0.6055863568423979
0.6443983829112399
0.6380120830869901
0.5868227596255817
0.6209765340533943
0.6604781549676753
0.41336192826021523
0.5972784431860969
0.5518744006877985
0.5109365320530628
0.47271454610382035
0.5098227952753818
0.4984296549814762
0.5160388189264439
0.560148205837688
0.45864303189350425
0.5540596771260116
0.4842029250497662
0.65827537004245
0.6104002892284941
0.584054594956421
0.5454961403778278
0.6014532080882647
0.5759029483364574
0.5120878505341476
0.5238418927811359
0.6333711166327018
0.5366569948222175
0.3840683225016125
0.6141730274928519
0.41910622960127636
0.6177625255502746
0.5406674532703788
0.5519163884429654
0.44145921990930936
0.4536799992820326
0.5243266127883657
0.6192558538628733
0.4538090017862455
0.4914140495358332
0.555749440737513
0.656161785846955
0.5303017762421712
0.516887996284801
0.45307838091639224
0.5795584074606572
0.6098704375356564
0.4879461863851991
0.49575853228362593
0.5570843801420602
0.5205263086973685
0.5628735918674889
0.4472377627612026
0.5697091344177905
0.5111740176266193
0.6988625431238338
0.5698410516470215
0.6326229203929625
0.5975048791599258
0.40743760029266873
0.4793322597330274
0.5006417404993325
0.6494896857054198
0.5369474699596423
0.5668592275608347
0.4893810754868633
0.6462375919299767
0.5598065600495054
0.4779221456535024
0.6227697048660694
0.5442632269018942
0.5280004363013628
0.624733040835482
0.5635543581588877
0.5849879495171258
0.5219252772677361
0.5941211499379162
0.5822909630501854
0.521004354150202
0.3737729830330901
0.6078358196167511
0.6050882206800223
0.7166076940164556
0.5942808714057175
0.6235399321201328
0.54599683359279
0.6185674808379592
0.6531290903475733
0.4139754994950066
0.558526714475864
0.5243235698763873
0.6302313625211827
0.5601929307534007
0.45215851408864893
0.5655089374871868
0.5018545220881835
0.7205291672837519
0.575971203720573
0.6753734718857909
0.6253860210085743
0.5631414005718111
0.4454152815767858
0.534952323530254
0.6744750052652045
0.3773446775021368
0.5618718663545326
0.5338245512141718
0.6401110679093512
0.6793944364293716
0.5198818435541771
0.5475358956379461
0.4432185431192024
0.4830827806054146
0.3460666749088908
0.6359775635511393
0.4019719106318434
0.36988138108432406
0.5898552878725519
0.5142583171206107
0.5452714621227123
0.5758240455461026
0.6046619509060478
0.6259285948012027
0.5977289799877281
0.5889652252971195
0.5916791125717871
0.48430741765518714
0.6156615858551363
0.43653748994461616
0.4628436402468169
0.5149479107719134
0.5160807948567812
0.5494230847244932
0.5118279397016731
0.6046452314978242
0.6179848286197291
0.5276256304506118
0.5981529248672659
0.4234362934167469
0.6130894754154064
0.7039904814081687
0.6442845216091286
0.4206024935526782
0.5067271166261267
0.4654261889743657
0.6268731898525519
0.656960004136199
0.5669882487857075
0.4767640226831839
0.5237662934265854
0.5674214781244941
0.45037978830968384
0.5501306877234954
0.4860613773085722
0.689558210207183
0.5042962913062
0.45213566562340035
0.4880540826994138
0.45500867160293657
0.5204436854370059
0.6900683136736541
0.526181464797359
0.605048567379746
0.6144755053210321
0.6238863278042618
0.5575815798169067
0.3862847201511219
0.598360467057564
0.5413099135811396
0.6385375131609436
0.636641674012285
0.48374149631501706
0.6067639418873225
0.6107690251196402
0.5012235000349675
0.6551432265489328
0.5439750974283318
0.5991540642049367
0.6257409777839957
0.5075852857391655
0.641155946667168
0.6436080705764827
0.5639091916313724
0.6097325283246968
0.6300070915107249
0.5676850619643506
0.5439412868816532
0.4959357302394023
0.593137734095948
0.5431324013838473
0.6441996703518867
0.5677121106260776
0.6474359220474507
0.5325399477566994
0.6042893309598283
0.5599892559229818
0.5461282506062318
0.5419691392066064
0.6017373976653884
0.5116463043743914
0.6242525720723255
0.48535027727441765
0.46502192454287267
0.54542632651641
0.538301938845452
0.6704346179270928
0.5575353051107782
0.39816689027099134
0.5408389209427574
0.4548265209355912
0.46216550319773064
0.4699398689982602
0.5839549249800589
0.5295373952021092
0.6758911706670975
0.5459223001124774
0.5974405281247036
0.666740245442911
0.6207357079369136
0.539807641666898
0.6272942832099216
0.5045128330819482
0.5123897391193348
0.6077669300018315
0.5297441125099466
0.508907980443335
0.6151040826529767
0.48654752132206724
0.4975552161137272
0.6739979289279104
0.6671872224712405
0.4294326271698532
0.5549097977400025
0.5039319123025114
0.6383206245545009
0.6668820864405599
0.5949488618361707
0.6138570646861394
0.5576012951406345
0.46896367750632734
0.6176476871735559
0.5528535439350305
0.5469072787642393
0.49130952153182833
0.5114759209447365
0.5100355190627968
0.5724403808889005
0.5904956418739391
0.49150733469668895
0.46199923426633976
0.637307138129736
0.6697443204963934
0.6039681258666699
0.6718346466173449
0.520984068106515
0.6377432797949276
0.545710118304329
0.5827433879559599
0.49239663094791075
0.5521211908956112
0.4891567788520601
0.5205420545129095
0.590163958391637
0.6165604034386608
0.4302822430477703
0.4305515550367019
0.5400007663938015
0.49724623173274085
0.5510717275573205
0.4612631746474521
0.40217337423282234
0.623650232602917
0.6735141854974693
0.608265958541444
0.5214759629525632
0.6797622237949973
0.3840257181180675
0.3414604782637338
0.5603029138944688
0.5177549340212201
0.6222270802779017
0.6057321930828443
0.57658527369346
0.4048780501393887
0.5680062876763974
0.4648341802361615
0.5959492951690676
0.5363021700731833
0.5709774380603512
0.5783188680334943
0.6070275844199573

==> anc/HeisenbergRFC_J0.3pi_L5p0.25.dat <==
0.5419044720894282
0.5028653641260475
0.4690000525494038
0.524432419592257
0.6400873423795859
0.6063057809579835
0.5892154373348877
0.5341151110124738
0.6096972904642488
0.6168115427288008
0.6066413244025833
0.6318273617118417
0.5272951267826426
0.4476925356805597
0.5713285338976853
0.6136953065699049
0.5368875673468099
0.6811969732574881
0.6203363208013272
0.4179042779228581
0.6033951374045695
0.5269005382343425
0.5701335774630356
0.4563316259282989
0.6009361016489808
0.705930282771388
0.5792124671530338
0.49000885135447075
0.44714940474541354
0.5309217464702997
0.5349644917657957
0.6776506501577859
0.593184504251192
0.5122373676051791
0.6132707484282692
0.618176491592499
0.48578824718325586
0.5914716658375939
0.4357983146159965
0.4804882330946053
0.4784745928114573
0.5264769796156702
0.5398670780649057
0.617080921913297
0.6684781299143931
0.4176758243030919
0.4244579575609741
0.5527913956948237
0.6425462654267083
0.47860649656930204
0.4522629719650679
0.47906933775751914
0.5368946932443743
0.5543226974909993
0.5857062908449941
0.614996603752616
0.4815737785096556
0.6646766763394834
0.681767736115645
0.5313951020035118
0.5528295052293529
0.4470700877856453
0.5846976068084511
0.5610770416540565
0.570828297184637
0.502413263761596
0.5624983798694151
0.5441442417462227
0.6096358756478519
0.5800847322809074
0.5458629081684512
0.654935408945948
0.39404173729105596
0.7042413227411584
0.6510312647774524
0.5581195167583297
0.6168756954347778
0.4884670318620059
0.6182546637992317
0.5814456887535207
0.6301746101613088
0.5640858815828029
0.5194174475504844
0.5772545256125549
0.550821646639051
0.5250275963296973
0.4581492930681865
0.4133941847321776
0.5891702728540392
0.47131733105318435
0.43690110752602845
0.5685485397433738
0.6420965037978288
0.53876399889492
0.6500853308290713
0.6320085629413584
0.4579133375916134
0.5949403083864919
0.6467030395862364
0.47112414408402037
0.6825300503204123
0.48984174261154484
0.544127916307261
0.6439727892566596
0.6296298164530134
0.5588493964319736
0.5405978011916743
0.5206789003859025
0.580607604058574
0.6260622856767509
0.576124879904731
0.6016876675209621
0.5810628150845675
0.6871474533226849
0.6685081690707183
0.6293466585520573
0.42210629094630886
0.3958478927818433
0.4575286471443451
0.5735131947163461
0.6407523512680273
0.6584550188196356
0.5833533165165953
0.6380853223568621
0.5646060102326369
0.544866750723727
0.47884936411659346
0.5555410323310346
0.5701758103456295
0.47499527104966105
0.5410514209112094
0.37358401084967885
0.5383311083239666
0.5627119282694633
0.5477230966482569
0.6654087171046605
0.5912589530914986
0.4619873777442109
0.5605567627699332
0.5324060389321057
0.48121696468342906
0.537651819803225
0.5324631788810795
0.450802091251921
0.46935174535338786
0.5293646593643305
0.7149367883014672
0.5094033109177174
0.4962913930812287
0.5101805323564111
0.40957516348662804
0.640143438052867
0.5438153868209373
0.5704327600521153
0.533404067692894
0.5336029823809011
0.5946742211037184
0.520188694674507
0.6760798376269117
0.5910287275392355
0.6327975973839463
0.6718077383041263
0.6618454303654233
0.5669208120872835
0.4875200901415391
0.5522569882150853
0.6312783807986074
0.5031830241994707
0.5737500066434867
0.6306095668926208
0.6582716320784564
0.6643436245843104
0.6498500945587578
0.5746607990040108
0.4821606889529033
0.5152743810543845
0.5368094327176631
0.5969221546868708
0.5617962589854151
0.5371446107820848
0.7007185280164372
0.6314337160636053
0.637974731156752
0.7172256366085629
0.5073778671943495
0.669600573712714
0.4636820106320697
0.5073302384580821
0.6709832525375352
0.6620238337857408
0.5575441917358799
0.5718215896249028
0.4906021140814023
0.48592204167259684
0.6987818556589063
0.5685972116496248
0.4916358955380355
0.47053292649769585
0.5562058141260016
0.5649869000213882
0.6372205244260085
0.5841108975802931
0.5736926467941686
0.6370696582255831
0.4921469737396298
0.40602633472447064
0.47237900939087096
0.6395386314325107
0.574732572406287
0.6306814275829391
0.697993430147844
0.5820749868590064
0.5975260531509047
0.5301933062951975
0.4978279557075304
0.5642492030343949
0.5957980103964481
0.6440443736203069
0.6603597505694982
0.5887284294940778
0.5947790417288595
0.5360779016365761
0.5705141450299493
0.6574943466766879
0.516915120402705
0.4507383170475745
0.5817441443058863
0.5025118084878304
0.5823494213154125
0.6667292307314744
0.5430633091559062
0.5556948553431814
0.5794657222461057
0.4274973469922329
0.6259899557421966
0.696445724602472
0.5523727251505386
0.610834558885807
0.6279303066530099
0.6156044124561324
0.4787766058334331
0.6032476555751229
0.6648130050253296
0.5414734621315528
0.681424999116992
0.6046174943613932
0.5682648920550728
0.5846989832669883
0.6259073368431552
0.5454914972840895
0.5302865939092198
0.6066327228850783
0.5907197166984327
0.7146939537551739
0.36322681637645676
0.5467259081282245
0.47268732823204423
0.478800548406701
0.6525121382086623
0.5794542080475381
0.6310581610559874
0.44679573057343047
0.711971308626921
0.6437321210227636
0.633977560087976
0.5429459145495069
0.5411154716360796
0.5483643751958512
0.5946329682941056
0.6901149518777117
0.5708060861181803
0.6773721804190609
0.38117616731031323
0.5762539092401182
0.627757894949381
0.6023281090256568
0.5342019316517345
0.5511328790006187
0.46399499460557564
0.6413319736285675
0.613613480856721
0.5257441554253226
0.6048512288707122
0.6325904103988339
0.6307748658028655
0.6751793238317032
0.6057461769945631
0.5453909992859018
0.5627145040316388
0.63677536454958
0.5229834538052605
0.4753270088487059
0.4038791223369482
0.6769107310363477
0.6907239016764715
0.58106251143367
0.6177612427004309
0.5877916205896135
0.5491646354334602
0.5028366444527578
0.5756419793044755
0.5029975854186775
0.6978840598078714
0.5094120976011707
0.5396235576419284
0.67104347757784
0.5798714355339325
0.6498431058741434
0.5225270376882204
0.4800616955819311
0.5599313609193145
0.5740429525731056
0.6912465206311993
0.4988734832884603
0.7261311905671127
0.658675071034023
0.5864170760998284
0.5869802994354297
0.4217611082916428
0.6908319958998995
0.5777075522679485
0.6900418377128027
0.5307223430483599
0.5420624354430514
0.6932862476086382
0.5401424060324335
0.6544808014071444
0.6217945083149838
0.6111606215757283
0.6331696555714342
0.5463075623988705
0.5968072726215253
0.5517303628899914
0.5805183503685528
0.6700083235667662
0.5232351705587759
0.5170128305114557
0.505963056416851
0.6671223089426561
0.6252893178904786
0.4761711929944314
0.5097718824947584
0.5900495680836433
0.6496858271447298
0.4726090779653563
0.7239532489919682
0.5732164969926131
0.48192651407071097
0.6307517338646219
0.5346862105274871
0.4539352402427506
0.49290802632748865
0.639881555483951
0.5697094330780598
0.6122355042497105
0.5920105049742999
0.6448121968977659
0.6117021856331776
0.5921093646840935
0.624172610870277
0.4824481892014039
0.5182563427669569
0.6549590932360048
0.3329261856525657
0.5231733734952513
0.6134144022063243
0.5315876998111368
0.49169610311309786
0.5929801751917281
0.5828459582562544
0.60224821882888
0.47897313785011036
0.5134361601093789
0.5817972654031695
0.6644551489789765
0.523742181806456
0.49056762032225093
0.5679240863418294
0.6841802452789156
0.65421133107037
0.6100218348379473
0.6071876569832771
0.749340646911856
0.6353118869364232
0.5861358228792942
0.585556711326991
0.6170933805274011
0.6306902581212436
0.6004655468677088
0.6009627705207482
0.6829934993245
0.520505807952032
0.4869885752484434
0.5290323465126157
0.47607588921680855
0.4680319821076759
0.5177522257979063
0.6149426366528901
0.5454277033485354
0.5889117913854968
0.44705772907492614
0.5653097292166099
0.3757062748141989
0.6387514440380836
0.5066326783912075
0.5943117296848477
0.5424531777209712
0.5533426468024614
0.43771253853225334
0.5651559912423506
0.6497406704670217
0.5937810474248039
0.6090541855633981
0.5046931086954866
0.6229177644076018
0.6191738548489563
0.5950012373736077
0.44840386761233203
0.46997206886850695
0.5413142402673377
0.5570695649806513
0.5630997499046517
0.6257434097156439
0.442036097633593
0.6437101382168252
0.537429230147999
0.6659086406927508
0.660627006635359
0.6133843926423279
0.6315911001194143
0.5290889862699163
0.5670068992940581
0.6921111928340158
0.5113660905310652
0.637436861569711
0.6068003794453543
0.6611364105065511
0.5969242210468322
0.6207326639762973
0.6127956905546079
0.546437195236033
0.49930313346105154
0.6207603967637378
0.6530849682158192
0.44672298802877924
0.5029606429435572
0.5720665204014871
0.543850462915794
0.6405161981846154
0.5320295442910863
0.4663457883966526
0.5403680938933543
0.5975784033622701
0.637981078098677
0.6136348875795493
0.6226377255155855
0.4891127374171901
0.5281668957273781
0.5700028840969542
0.5476697591024337
0.5726672231428126
0.5945633336252046
0.5795186882822282
0.6263048614005507
0.606118061252636
0.49438323366567927
0.5971630886693678
0.5570805341854304
0.5248681817404129
0.5737359817117273
0.6163746418642562
0.570801905798266
0.6253023417260859
0.6933918893577525
0.6156660835648807
0.5733136007085579
0.6160926008535624
0.5378703617420231
0.6794159625895257
0.5728785019337813
0.4182151819550197
0.7131448190788288
0.4798266057924933
0.483815343787669
0.5642356747861186
0.5837641034873621
0.6347372310752417
0.6655383652339999
0.6322866858963604
0.5566526366497294
0.591315133867713
0.4799433228134274
0.5114665783828258
0.6031296057739104
0.4239393145225826
0.49549882561974506
0.5133473180637845
0.5969673003724698
0.6410738860602556
0.5740149279325996
0.5429757696612766
0.6129585305612413
0.5824674088145023
0.6426285062688877
0.5731365248921882
0.3876464535451543
0.4231549924155077
0.6259955569614567
0.5545551366428167
0.6114462678503733
0.4529636752838554
0.6199479589486095
0.45405779688713943
0.64698255495057
0.5890336186948938
0.5631485160093124
0.5280139497755378
0.6002587445946274
0.5168114033760367
0.509509373771906
0.6765422293160576
0.5449367784535197
0.6165991866086576
0.5136692120393639
0.5594922221277021
0.6729598855068133
0.6233190246299785
0.48735638729970815
0.6383656792208372
0.5750490682944163
0.5900725793457641
0.4659064943426063
0.6502829754267607
0.6254729282394043
0.5395695131762176
0.5758414798324419
0.7288001443758054
0.5638091431581121
0.6062371198013587
0.6839840239370129
0.5418977972684605
0.5720981374673869
0.6852974963670091
0.6175153621352798
0.6637523729898986
0.5488490240463527
0.5588338176852423
0.40315027274724785
0.684109592682165
0.6715349142869143
0.7325074427318998
0.5245428501888562
0.6449522898534138
0.494895780871301
0.5730575168213554
0.5271450962620905
0.5855508995035386
0.6112011692028417
0.6401283902978803
0.6880571868213813
0.5722519981542022
0.5762223151370783
0.5469434610329612
0.6033762046698851
0.588522592527579
0.43726874591413356
0.6384009918591799
0.4337226725338647
0.5445494979862616
0.4977819263815405
0.5335174631490865
0.47676077635835934
0.5628854351607874
0.5352205343188472
0.4186307327507125
0.5084739083741712
0.601197140862554
0.5852064289061898
0.49668639403932263
0.5406085153617879
0.5910968048172829
0.4204512810632337
0.5805041760451698
0.6521021881871852
0.5255449084117353
0.691134803781918
0.6337298417539448
0.5142928670619571
0.5791811705955024
0.5781557886113317
0.4364353361658248
0.4146785758102523
0.6097876100814614
0.47521754366685387
0.5535326504177235
0.5076656526938298
0.5014747412652988
0.5199600953845729
0.4872518229208326
0.5614395017304221
0.49519525118265156
0.5759092787887923
0.6734719154826407
0.5031050283824108
0.5380782274879456
0.6054423996394943
0.6549229713354369
0.5930250872735287
0.5508973702405543
0.6172147519852433
0.6311415706988854
0.6656577314020818
0.6048873669496612
0.6521491727122237
0.48752063040661514
0.6136603321915984
0.5538124565274127
0.6753813599736463
0.4382999890712183
0.6366968695691257
0.6955818770499405
0.6540097147029355
0.49485160980973303
0.6570752225585916
0.4459897901929895
0.6558119705774977
0.4415282870641113
0.6454218660252244
0.4835429848486145
0.5726792006249475
0.6376233842714476
0.6725621895392181
0.7011533247617312
0.7141197339959239
0.6175324579044327
0.474079399641199
0.4362598954724145
0.5397938543127536
0.5516937881767402
0.7002608893823877
0.47675009947658253
0.6258441505499903
0.49053001919441136
0.6036975499153052
0.4548360774346453
0.5812263495808099
0.5550463506268549
0.6747442941527737
0.5957531876848003
0.5512201068901221
0.5606886568585125
0.4733751500629838
0.5850231446554462
0.6788274183035715
0.6418618878915955
0.5991889357995183
0.6520988041153227
0.48740738322844124
0.6771923502756078
0.5804625187472658
0.6039295756524453
0.452105906855991
0.5915263653257306
0.491096807280988
0.7136391321845093
0.6543553986252166
0.46745635990631484
0.44940591522446277
0.722517325258069
0.6763027801410774
0.6048703369434115
0.45185147026616607
0.5477013410167815
0.6159294286098006
0.5922385378307159
0.677504410271159
0.6199022469787648
0.5816799684612851
0.49403604634114706
0.5143743968896504
0.5282262166901132
0.4486793278606915
0.6273388797073821
0.6595893804093339
0.5974685319933295
0.5034138088012822
0.49267595266477404
0.48734620485953445
0.5347393105191818
0.5437870392740898
0.653906746616343
0.6605546725929284
0.6630999232903416
0.4568501063325621
0.6500584629829859
0.4689625746768484
0.6614397566349639
0.5059707923630323
0.6567665085441556
0.7442743794681467
0.5097056466529829
0.5190903829672444
0.6083071383654378
0.662182234591253
0.6387529768483007
0.5703023985601029
0.6229540530067117
0.6473874587887727
0.6123408168005191
0.48068855860586046
0.6407909925683588
0.41679773857929747
0.5520934797272063
0.6412778563570559
0.5153466953588028
0.6499859449936276
0.5521313214303477
0.6874987698038036
0.4506734019578604
0.553388154861647
0.5616600553822504
0.6911181709193117
0.5865306553625216
0.4210489644725335
0.6587403050911882
0.6382663045026225
0.5418880651172319
0.5055131520572946
0.633914200482969
0.4852262515847702
0.6923147300374438
0.5582697759065819
0.6293127768414228
0.609225116347778
0.586107533922098
0.47397654110152865
0.6364743631450518
0.6494657893810514
0.5350115720976869
0.6499505515018537
0.5017896739008993
0.5700615522634448
0.619879597530639
0.5983370602668354
0.6931741662193204
0.6910510586711701
0.6134139841720635
0.6287193006220754
0.6676239604694439
0.48253578322493124
0.397876034033136
0.5827505289132032
0.6027862275647007
0.6138802903935201
0.40025284627311375
0.45888329014954116
0.5620502892045023
0.7144549043222079
0.5412285421232166
0.57624747504449
0.6149153050568683
0.6827257850347037
0.5023206697168444
0.5685373804842702
0.5135125412731784
0.4833446276879407
0.636921701037472
0.6724881056846298
0.5193763000031717
0.5704551090461158
0.49654598609314565
0.5686291782472851
0.632697741296332
0.611463636402892
0.5412803803065207
0.6103727619375914
0.5651047734754833
0.6353266699750735
0.5171657601954827
0.5881175226186074
0.5664396745514602
0.5622663046812122
0.4608577600648964
0.4401223348818924
0.6791203277578223
0.48016380030512174
0.5341226244316027
0.5513617241318233
0.6180484518749431
0.5756126201277338
0.5177747281893161
0.6558032052280881
0.42481500918198645
0.5652349588056639
0.5076039645006383
0.46502301098613547
0.6064647227023481
0.5392754484480993
0.6431464385444375
0.622931479872047
0.7091093465396097
0.6143074988113589
0.4131301941550102
0.44679004630529845
0.6770148597627442
0.6423670686228371
0.5059827078107927
0.5752175976085785
0.6153794680807161
0.4245013023093147
0.4829657373604657
0.604661948622297
0.6333216140396454
0.5616628872935255
0.6234187140960334
0.585257827849944
0.6596968757381787
0.5253547486314958
0.490817167010597
0.5660589605779012
0.5633718660381746
0.5772455800428432
0.4967401008632726
0.5501082301500345
0.6287192614793617
0.36367100682881265
0.5890517011106974
0.6022696078390564
0.6166068908131979
0.6500671069834202
0.6356623986722911
0.5511935166547435
0.7227169387612382
0.5865136265699009
0.6082809535097345
0.522777422062844
0.634140985236729
0.5113861296326689
0.4848950465231298
0.5496456542772319
0.7225967072129625
0.5828748726051877
0.6082170446548689
0.6087266600600921
0.5349773762011599
0.4557299553941572
0.5505879159214838
0.49121881318652705
0.45036780007130733
0.6635990942631288
0.48690673862919914
0.5893334667596016
0.5304779453240474
0.5049330666262618
0.7197508860084472
0.4902912672128869
0.6459411981875194
0.4743578538662866
0.4203081792399628
0.5409250084048013
0.6741079994033706
0.657110214051354
0.4078281255326956
0.4125428973038154
0.5221594283469846
0.5888633646233719
0.6271736287374684
0.6253629232065788
0.42034107819734084
0.7147333365984341
0.48044014950243624
0.6542207762601733
0.6408128766415079
0.5759583864636005
0.5583815709689498
0.5346880338923962
0.6476781337024149
0.5760707349517469
0.6081946841892755
0.7019409541151395
0.5624035034243309
0.5668028131141688
0.517874273550224
0.4738427194478687
0.6907264715475682
0.6857492867388492
0.5110620667310005
0.40575723917846307
0.6674785609112986
0.6721432270383018
0.6087231788743953
0.401679054344
0.561394120864993
0.5841245610276492
0.6319538986979051
0.5780052422946617
0.5675064883915218
0.6703808821860174
0.5453484772036233
0.6208337662865052
0.5553439472310938
0.5335141256058777
0.6076983170538577
0.6635397003252399
0.6545043002737118
0.6321078540001277
0.5355539652927962
0.4274194459994192
0.507671758038043
0.6180407741004377
0.5684580738215451
0.6221889679721975
0.5492271628605325
0.6315596289144674
0.5424114768935976
0.5601533295237432
0.4875206741937854
0.5659311193544788
0.6542672949272109
0.46626587599860536
0.5734935149611293
0.5394055616984803
0.6182531861050452
0.72141753592843
0.40157759726790937
0.41225761070305456
0.562038059839612
0.40926550262791633
0.519454857155183
0.42146118252578885
0.608580372019947
0.5766599169234283
0.4728156698543902
0.6290399523919707
0.6000665343159918
0.7101713638172541
0.5102611807308417
0.4746413875372284
0.5357378460875043
0.638824708683437
0.6374918122720047
0.6073546693712589
0.6392055083723007
0.6325768608430066
0.5164870545376755
0.3796121600571945
0.5716422582609384
0.6624601444430224
0.5775067691792758
0.5617173799390649
0.6321922690169783
0.5078045616317757
0.5107608598960387
0.527599549595668
0.6445323642870532
0.6232206479792248
0.69797855431136
0.6810585293442057
0.5160118864249843
0.5382386666429333
0.5355393831129678
0.5000355271716798
0.6231478949663454
0.6171965846988613
0.5788389463461331
0.664025639165897
0.44068100551180867
0.6341174499395581
0.6109467320519174
0.4946951070378745
0.4515819011744264
0.6005426629922399
0.5680389817427055
0.6346799721334764
0.6586105529848318
0.6558711315114004
0.6028926509678918
0.5466617063678779
0.6231402319465335
0.5445255509513977
0.5666645168125113
0.5324833278806019
0.5112124460919257
0.6521844735513436
0.6154037015854829
0.6129850075723274
0.580480993361706
0.4286218489075051
0.6613418736100833
0.6705733158024358
0.5220702144625983
0.6041141984081523
0.5748684817455909
0.5948277124450125
0.5800789019331348
0.6006701707836198
0.506611243147441
0.6070635991821614
0.5881859592086848
0.6198441954986317
0.5746999148243717
0.5062926848262836
0.5679515514100618
0.6368795576966144
0.6078321009035433
0.5528819601634931
0.537773732292725
0.6066536267820324
0.4556173280331641
0.45074207272991945
0.45494118568840886
0.5248300935999287
0.5981291855385831
0.5356704295298071
0.5748409707567266
0.5670050941833814
0.4707733027601028
0.4663739091157837
0.49504476643026724
0.4835103646397406
0.6267974038336024
0.6533260697438693
0.6356958318528936
0.595101013313528
0.636030756326675
0.6290790703468732
0.5299551829695687
0.7204913689659899
0.6408373158264934
0.6898088770082231
0.696779729567401
0.5584252386611074
0.594106310389202
0.5613524427969051
0.5944447522168335
0.4742205101152631
0.5571698890880649
0.5465121393245429
0.48511166964435604
0.5529798607646284
0.5594255200797056
0.652170669978784
0.6370201090662674
0.5476088701789577
0.5663526630624552
0.5507423912964369
0.5895987815511212
0.5742988174024442
0.5390785750532574
0.5311999682938136
0.5982592912725985
0.5742448170557003
0.5892137344940368
0.6876540835277908
0.5764569903695361
0.5134243239516653
0.6187361802353335
0.5340931457457796
0.5785082262865338
0.6552186123073773
0.5471225434988789
0.4355313445139876
0.5806127572631812
0.6125586109893701
0.5890621324283482
0.6426465261387356
0.44014127537135855
0.6466717002088224
0.6901422218214109
0.4990630969321213
0.609332706170905
0.49563180262360057
0.5530922451848385
0.5358342927359913
0.5523660824910773
0.4155390989435714
0.5483380239879229
0.5745819901606408
0.5719956759526671
0.6575392827147467
0.6931319492983353
0.5828166408300728
0.6066174598951072
0.6052716663278682
0.48651105831864233
0.38851249187049136
0.47333666328605284
0.40852154724826756
0.5619015950684074
0.501227676014865
0.557094797197333
0.5035445372392143
0.639247445027468
0.6249911607427439
0.5325211979942899
0.5512835726230118
0.6343115069609032
0.5185307062254274
0.480185834118428
0.5600064271767115
0.5770739969015996
0.48620825880516316
0.6237008832552321
0.6154547656881298
0.6276015644213628
0.516537398513324
0.7042681131079511
0.47482929006879115
0.6941891775262022
0.7170219821238448
0.6266407152558547
0.5993930162743538
0.6135784916423617
0.5202145217287965
0.6759109235420236
0.4650883603854179
0.6260779986553227
0.49283190844128594
0.5172534176876398
0.5774118609154719
0.5679147558050625
0.6027218463207077
0.5369035044451282
0.5935674104787904
0.6394891177366622
0.6225126603755835
0.6786272339565593
0.5488366341258981
0.6879001302219772
0.5941300858760219
0.6118299774636279
0.4672609509726158
0.4903481152464056
0.4316963491746223
0.5404846862646945
0.6434202074546373
0.668724561922481
0.6131015063284846
0.4612780811450494
0.6141284758367065
0.6743631457120537
0.6018029501358544
0.538672239451589
0.5914736269105231
0.5930993206580661
0.6059133176618413
0.700493841173491
0.6482208327155982
0.5197946590294303
0.6012601512001817
0.5476285367498437
0.5687701072720661
0.5032963173195394
0.4308218461746552
0.5135812739551221
0.4884479164308261
0.6920188381787611
0.5150517835275189
0.5262429373183358
0.5421107956344687
0.6066352781955126
0.4585115675076689
0.48831053929390267
0.6299188247599935
0.5771936120252241
0.6450518017639097
0.3502916269721122
0.5166995223986482
0.43263500088597673
0.5661504803131251
0.5918750729828336
0.6724498072579079
0.615679516055324
0.45658952007772957
0.6011559191928705
0.4664313993307233
0.5806877200470243
0.586897402631415
0.6438917285634526
0.4542890544200733
0.6092343079743103
0.47401734400507883
0.4504010999592425
0.5779400810786165
0.6002024672479142
0.42718422894342256
0.5071756827700378
0.674553579668341
0.6447847548364292
0.506012790803738
0.5321346922689254
0.5120960580935487
0.50055973925984
0.6215414122380674
0.6154476823272648
0.5818529574739048
0.6028216055957565
0.5485514654237964
0.5554544620918556
0.6393724073573714
0.6525770148782026
0.6800678926420963
0.5270413499268101
0.6145130769738928
0.593401816878749
0.5525932509036477
0.582951535471483
0.52078582121097
0.4385482002011237
0.5644038222925667
0.7044108323677265
0.6220165807263204
0.65629779833024
0.6187493955512507
0.6349404150240622
0.6031087446735263
0.46191580986930336
0.47342675745366014
0.6105285522191364
0.6324672382444231
0.5180449041856038
0.46261616157593716
0.607017718971608
0.6180058614039692
0.40608934562671256
0.5581669010568244
0.47900839792053096
0.582194319543692
0.5603956249620852
0.5010005162165546
0.4492484423566058
0.4446391759869498
0.5188097044834202
0.565429890997087
0.7007248609963772
0.6631488979506377
0.615911996165665
0.504178037409989
0.4041229246625703
0.5423325291543974
0.6168455983548756
0.5822740525091109
0.5808200300891453
0.3923795870043409
0.4823861228474962
0.6863831139713462
0.5698829692423732
0.49540129239245406
0.6063853069421639
0.5594621447886503
0.6573744910295388
0.5227606794290073
0.6020883267060095
0.5184140243066983
0.5014368969723448
0.5212672677230072
0.6125055724001804
0.5163062673907707
0.6503066822672741
0.6551033488809975
0.4739976849364734
0.6142567820757073
0.5346303423980943
0.5256843504676365
0.677374430019579
0.45673537229791394
0.6315213193025541
0.6534842175583057
0.4389428917519947
0.5974077050218364
0.5804354215125356
0.6458708958390571
0.5784666004378536
0.4644633478052995
0.6091010918684472
0.5748987967932019
0.6717113027306731
0.5747289403431067
0.4539787889932005
0.5861759561228009
0.637993034622836
0.6046178592404973
0.6104136127146601
0.5993295833156578
0.6014787788262723
0.5075829659877599
0.55334541341793
0.5664983213257537
0.7290068507448927
0.6506783395655206
0.5939502462361794
0.6108292189034549
0.6669749670373446
0.6418885698655542
0.5374452241502765
0.44271754136274577
0.7304409586300042
0.5778925000128674
0.7086673799997878
0.5913836324018371
0.400344052585423
0.5415580617640505
0.5429695134879527
0.6526389577675222
0.4628332128339011
0.5030173785917454
0.5430041434331137
0.6562285327082951
0.3348843954077088
0.6545564566949255
0.6040781566167737
0.5369622167479611
0.5391752077060566
0.6519910679122726
0.6658087772792439
0.6895878831049441
0.6396331153042242
0.5389795411820189
0.5649264760704812
0.6990390477691786
0.6055382827879839
0.3705113817268857
0.7059808440596055
0.637571116437946
0.7395952577783277
0.4500574021907337
0.4783118128207135
0.49310494761062407
0.48120148910540356
0.6138599869961971
0.5956528452164026
0.5282809707527542
0.5164095088369347
0.6639251643367903
0.7074044221024812
0.5703520178258306
0.5922094127001765
0.569227595351773
0.6373497104835288
0.6529895383184812
0.5619432445112299
0.6110311860295808
0.4324775141497768
0.529423951847329
0.6371460234672408
0.5947006992563678
0.6448757054028387
0.6537221077451353
0.6170580239797766
0.514502150126599
0.5188370167035186
0.5509078001201414
0.6258468716265349
0.5912539729944972
0.5721932080471881
0.5906984374739057
0.6056774116189738
0.7108170251658411
0.5863077736407425
0.5485552455513336
0.6616117120170604
0.5767439691491701
0.5943425900009475
0.6178246633328557
0.5054252113812866
0.5905190951888474
0.4952910466434454
0.5422430634134018
0.6316423726810662
0.5494444508654938
0.6755339959525937
0.5641347527633283
0.6970378527817415
0.7011429192598604
0.6934794814657519
0.6273422574692544
0.5670939227645894
0.6307769443854405
0.5626336304625155
0.6392048775235668
0.708357375844933
0.6807048474364379
0.6528615523165554
0.6222342684097272
0.6974602784728196
0.657839325609157
0.47704422038573113
0.5294798080201069
0.5809990477723099
0.607870883561555
0.4798717127086443
0.6731151933662889
0.6297426462130202
0.551543028359184
0.6001446023499761
0.6617422450440791
0.5358112806970774
0.5599193595189528
0.6909671622650698
0.5897314877655466
0.5078899526011376
0.5657588062194272
0.5946121789700419
0.5821891992443285
0.6208386804136227
0.5624392703846761
0.5844999909078177
0.6055991124676817
0.6707259302375548
0.6030174453729058
0.6147565546352044
0.6281419147707981
0.47118410308009157
0.49609009967234985
0.5136525391942647
0.5606517008772349
0.45405508944990036
0.6107550952779689
0.6316351878093364
0.574161231496531
0.6284251497407746
0.6291896636937186
0.4788748693189994
0.5616210248945087
0.46242351576830243
0.6854010344603089
0.6340795636885175
0.4800131134633567
0.4954758910889997
0.5834220887791647
0.5123690995794246
0.5499641701235162
0.6069502576694322
0.5789411137837368
0.5355333106119615
0.5544239678900128
0.596364837935772
0.6138383271170444

==> anc/HeisenbergRFC_J0.3pi_L5p0.26.dat <==
0.4400684003506414
0.647422270626447
0.6147757443119847
0.5172262357642597
0.5525339315227661
0.5311089623328402
0.5654852277289403
0.6776515109171577
0.5139415068557036
0.6523505973029855
0.6657584029999264
0.701259074856986
0.6550099554129291
0.6679470955022728
0.6119570746739798
0.4913141812160817
0.6016180085738709
0.6082133529017872
0.5763689609411541
0.539402236623508
0.683846615523634
0.7077357139503578
0.6679268269725551
0.40064414020049155
0.5979006998242156
0.5612725159551339
0.66773589822192
0.6458623652981387
0.6751951058653609
0.6350563964105244
0.439294244099418
0.6583251321250874
0.6045699755768652
0.6236724655826656
0.6849714621573431
0.5108591674708449
0.6713747270347339
0.486050125462882
0.6684531993170006
0.5493259542373856
0.5464780680845769
0.5621816751152257
0.6118505739645429
0.5031379155717421
0.6322727218892318
0.5899791793069701
0.5671743983527916
0.6165332782781495
0.5996189332604757
0.588159220528479
0.5677741478065857
0.5950978958628705
0.6440381901777165
0.6821995905741862
0.5679896155670443
0.5075199172729111
0.5729289335035549
0.5958080103926192
0.4528495570577019
0.6074090072447831
0.7129997302264346
0.5715179214257401
0.5524615570315369
0.626377487460035
0.6032696882424896
0.6095563417061409
0.6414765560129552
0.4738143814644767
0.6046078685057935
0.5765890042269662
0.5083999705049628
0.6673617939360944
0.527283297023677
0.6706496610636488
0.5023231383464415
0.5751276969070575
0.5104690467388784
0.4591331964049889
0.48571620746857147
0.6262352176964106
0.6137307725639555
0.645908898545651
0.6700665664117674
0.5854068715925179
0.649972197725936
0.5002563820775099
0.7329391696057426
0.4007948093967745
0.6163372790233304
0.6273012666312213
0.7178475516911623
0.644393667001851
0.5843256219144352
0.5750329479198006
0.5560883598142828
0.6598994447819302
0.49791138364461607
0.6454400607666538
0.6103575656095814
0.6027035529816033
0.5434887782318547
0.5331039140350002
0.5003081031323747
0.5150228552022038
0.55545848072218
0.47156265347422227
0.5851759980176784
0.7188373991178036
0.6047056689139363
0.53746992551638
0.5975015023711366
0.6362402502268772
0.6685418150488888
0.691319150160671
0.5916541895652442
0.6299956901132541
0.6273469415097654
0.5016535478810351
0.7276819373661061
0.7196056451641124
0.40498079497990064
0.5282059898593983
0.5505514007916695
0.6392168392570344
0.5447787216446047
0.495954123681379
0.5001078203215066
0.4508118603458435
0.46521635844332626
0.5094775738034601
0.663324019837821
0.50276134370489
0.5739449466677928
0.6627268089624504
0.5291822661839994
0.5520152049490545
0.43757438982798535
0.5891571104622773
0.6643224245794703
0.5745295917146221
0.4748658931299815
0.695693830571452
0.784234071633841
0.5832478036648923
0.6255345993438725
0.5821711858919485
0.6170245239645102
0.6436083853106065
0.526042844436943
0.6850992258278266
0.6186637598137121
0.5726924847203169
0.5658473254464174
0.7132271151380392
0.49185846160272173
0.6098937484285586
0.4633207530268898
0.7023432017032489
0.68558760491526
0.6138614019059876
0.538498841005521
0.6799328871802367
0.5930685999146131
0.6574518280181263
0.45542142325701934
0.5877711797321654
0.4946167831808012
0.5963937002590228
0.6258814592443102
0.5630589432263624
0.4382730495170396
0.4720902665631734
0.5367423078376696
0.4568011296654345
0.4948023089662297
0.6528954545219295
0.4411828166099482
0.6576177236418349
0.49198700804161166
0.6340526008062632
0.6678145448172725
0.6672630023515663
0.5528565814562261
0.6206795455288107
0.6025226832606558
0.5061982963649725
0.6112588886245615
0.4376871797970682
0.7036136063871165
0.46375929730784043
0.6357512029532458
0.5519067357705276
0.500405052646907
0.6616169075877102
0.6605589799295646
0.5952825704009871
0.6915742010098259
0.4231247778131178
0.6345034659350458
0.739162042087027
0.6376379583985098
0.6954099841581799
0.5965750091381588
0.5088954477808829
0.5692221483369957
0.5510324008024701
0.7290969791088976
0.506547343174646
0.6783898603494115
0.6716293986189749
0.6380820363848536
0.48918946815856523
0.5645119366020931
0.6521714570567378
0.6325326051237731
0.632017653564356
0.47488691520563087
0.6032704557391663
0.6914901550171785
0.5860152059969195
0.5199145335562345
0.5264313368472978
0.5290866804011372
0.39007550552787995
0.5785974592470455
0.7042909450128373
0.6829381706906246
0.5851633938071165
0.6582303042403423
0.5071061695217641
0.4335272526851996
0.5657018302034373
0.7150719636232311
0.5528983533296422
0.6008901522710659
0.5453953708105945
0.6777580427115922
0.5647717944040069
0.6930786377994193
0.5389082955620924
0.613023321676501
0.5401437206741857
0.6636944962270114
0.6668465452914568
0.6978872398065327
0.5071187360563453
0.6481804163610837
0.7372510767422651
0.6231943052645974
0.4780703648890567
0.7173085630763335
0.4830970206151432
0.6724753414675306
0.4608148139483795
0.5225077366526145
0.5889514877983417
0.43595986576163803
0.6351776617968963
0.41228152932744
0.6773750714683235
0.6130795018864441
0.3924354336065607
0.5660566427477716
0.557402662588175
0.5960189890523319
0.5459581832984882
0.6117190924520559
0.5978468842132552
0.6195922075064122
0.4627936780935381
0.40008663107469034
0.6590025348431013
0.5184303452512328
0.6533379965094438
0.424722090170151
0.6018205428027674
0.5657743313367162
0.5742850553374437
0.6595884414233476
0.7165428060754161
0.6706082433481036
0.6275510418696075
0.7301318741879317
0.5521060443907658
0.47841567176912925
0.6946973042755649
0.5264358764666621
0.4958328379187282
0.5695291448253176
0.4254092756774841
0.5086804690151192
0.5776958411025778
0.6138510803076346
0.5834808382900316
0.682380828793937
0.5502682340534624
0.43515939585881275
0.578383243029195
0.5183474015772846
0.6244992408688044
0.642227685905145
0.6135421103537009
0.5589047779408345
0.6128525135506903
0.48780487449765814
0.5183770730621728
0.7037859803299722
0.6416263160747105
0.5676209646053065
0.5133390856188005
0.3764303832445998
0.5910095386499905
0.6497991722098626
0.514374697681898
0.5783151337145117
0.6932927703088148
0.719124930397147
0.5379852910226239
0.5054493188845266
0.5401108055584376
0.5805091266522487
0.6165189749781834
0.6065926083467157
0.4848590012948436
0.550244070966173
0.49503047092602803
0.6362511155842324
0.5420477691721565
0.6175037435757904
0.637513025037593
0.6100670222843757
0.546258992886879
0.5973628925050269
0.5107458615836354
0.5698523504534381
0.5429315584520686
0.559130896308067
0.4558434895443975
0.5766521502898184
0.5337191325358749
0.7301406565578151
0.6024510755703156
0.6853317114810464
0.644308923083464
0.5905324369869953
0.37818075339829516
0.6078699767161831
0.50683346799328
0.5739797277197196
0.5158274446661556
0.6929349908071627
0.5940811998294627
0.5563820594826269
0.5888721986057125
0.6043909672395025
0.5297289795900411
0.5719170211905577
0.596369103497573
0.569315651594902
0.7377655857288247
0.5891155738681941
0.6768374228670232
0.5163764582075627
0.6142890745587619
0.45830344040426507
0.7285381344658877
0.48698809332100756
0.6342416708035541
0.6100423745845988
0.530743641049593
0.5365887959642213
0.5048357335299585
0.690187286870773
0.6305312271947382
0.48728559662030985
0.57203144232106
0.7104389900929936
0.5213097488901731
0.5636893430643929
0.535502296000341
0.5884613146751144
0.6645900011462601
0.6322262802895275
0.3829335167781613
0.5832695510123244
0.6088908713726399
0.6678695930181635
0.6129115629376095
0.5991569319530213
0.5796784159957622
0.6117169825004116
0.5197704368700022
0.38657178779157014
0.513108261603156
0.49773476192730004
0.643934262889881
0.4472663269207911
0.5046406250983397
0.6533281696518484
0.5813939958816888
0.5888962699823673
0.689810613920892
0.5517255160056825
0.5906576105023769
0.545229183218608
0.4789139042086578
0.5051668736301804
0.5949842356328092
0.47848042077371755
0.5747050683231404
0.47141157168981124
0.390030927986715
0.6525126886174425
0.6194321738244852
0.6596429737064705
0.4569354943397471
0.49225035872373424
0.5450525610941359
0.5605023726052255
0.5257112454929993
0.6060198814636663
0.509565661453753
0.5522115244440703
0.5658094345181218
0.4697050096218096
0.6661990566582976
0.7087393635568066
0.5737475247316167
0.6610807507843947
0.6141486876611796
0.5748493247235726
0.5405462328903862
0.6765527185387071
0.5685621637260937
0.6937094973869309
0.389964791322878
0.7282133297170788
0.5815797116600923
0.6031775087307035
0.6059282547253473
0.6555163173717887
0.5761529995093434
0.7196901003353344
0.6456192556689161
0.4747768606867298
0.6722559615014113
0.5180238802081648
0.6804537312689823
0.6040113515142307
0.5632175512981045
0.5286137939547014
0.4941026608452765
0.5927498198477225
0.6267004745908622
0.6002323770453958
0.5590266783384649
0.5758202959757548
0.5825531693141522
0.7119828140220248
0.5434419798069274
0.5775243941166454
0.6384401416098076
0.7309580235403561
0.6273600062006149
0.6525131961516869
0.6282496067242989
0.48979476038118464
0.6863971166793184
0.5249160135211938
0.5197939819221016
0.5930224141696434
0.6564428434702693
0.6217579499961386
0.6302070530716379
0.6081728258638077
0.5556528522178523
0.5908811143451691
0.6443464934529917
0.5562595968176081
0.5847409987181491
0.49860229622270885
0.6140935706407098
0.5406189439928046
0.5030677835863878
0.46549897255634887
0.6847494345685364
0.42124839530346253
0.5330266883300291
0.7039736402495839
0.6660036906472797
0.6313992753723084
0.6569408136188942
0.6150516594081842
0.5195226868773551
0.6443982602626461
0.6042649766374749
0.525961932171601
0.715744031367244
0.6101819197285014
0.5640718799599309
0.6025681237538486
0.4407226005928355
0.6393819292268537
0.5980541493718475
0.6432144543506135
0.6728176230457137
0.4526209633575336
0.3797072303133688
0.6161449182096337
0.650083037788894
0.5835453977865246
0.7372400681603963
0.5586809810976877
0.5931091676171829
0.6732411596688387
0.6638923411243354
0.5533671023472412
0.6727022863611524
0.5993342965725811
0.5982468896863117
0.4280600712700368
0.5314287973071549
0.469986080825678
0.4446522603440862
0.43602208127352077
0.49705710155002886
0.5756073961590472
0.7770147900788582
0.5017773072053364
0.6327793334918319
0.6650542907006917
0.5627820613953589
0.5375787394845226
0.4633923603740503
0.49838120862812596
0.5508819024608745
0.49519314026686834
0.5881737857897045
0.5629992625907709
0.4930200505404253
0.5142989253479965
0.6369807130815669
0.6038225170270253
0.5125415739467122
0.4785039278269595
0.6556043794824649
0.6526743003864557
0.7002766180790687
0.6189581421986757
0.5125336312418094
0.5782341131757889
0.6857393181788708
0.5194651094731124
0.7184727841168307
0.4819480033758729
0.5297502001908108
0.6286318774529164
0.6868133492236129
0.5664676998379692
0.6878702907210119
0.6515401579390021
0.6110604004186718
0.6083040309581523
0.6635793208717077
0.5441264771697161
0.692705181677207
0.659478741401769
0.5785031400123125
0.5836534020510598
0.48703184910537317
0.6291290637523307
0.5848552652503348
0.6009443435226889
0.4870300263241414
0.5518522635459416
0.6156411846058467
0.5748524582324881
0.6997367191691671
0.500929569990151
0.44044977070576996
0.6419983157885215
0.44851690506219666
0.6584107531268346
0.574232457679828
0.5946669034751435
0.5880449180548706
0.5425936606781618
0.707033984652164
0.5879234482354463
0.5893878864857297
0.5873300297382036
0.5107688247061118
0.5677979127993026
0.635022528405936
0.6678610449310441
0.5432446990865241
0.6191320687820479
0.6853062947610555
0.45781395689490606
0.7099754384586084
0.646740541809042
0.6561030436544252
0.6265150905551239
0.5832455190830109
0.47355367155634953
0.5777454576336396
0.5687480542249712
0.5713062522702766
0.6823708640390765
0.4538942632676853
0.545342749237644
0.5796183963534771
0.5154124537312426
0.5972478061813377
0.5850621727781993
0.7422743793718795
0.5086436382668027
0.7266609614762924
0.5798029784025222
0.5348438966768732
0.4631095652091681
0.6514704730771665
0.5092954115839997
0.7021793020857596
0.6513893104172257
0.4777356364725383
0.5790494888248857
0.4837068287365218
0.562321552774399
0.7473241088693341
0.5839448629643689
0.5415500319357398
0.5986455140628009
0.5833616896375267
0.5587210679883828
0.6268277914189084
0.594532744729094
0.59760717257352
0.5990461896248094
0.6838572203116353
0.6632850172610393
0.5802973651397177
0.5094179781585066
0.5959629737650658
0.46680173856975177
0.5094365620572455
0.3412990411242133
0.5867897735183131
0.6875988249631042
0.6051639798189608
0.5622362441596283
0.5270998208736771
0.5283819299866931
0.5242667247542434
0.6677119329923367
0.4471551808580972
0.6467300291633952
0.6000298881924305
0.5213799250121027
0.5508343470206855
0.7440043696098992
0.4717613611182177
0.5943537318766041
0.6944682539983881
0.6864649215881566
0.5499420240590376
0.7048101259551371
0.7031932717965335
0.6255221377157174
0.6845715324300872
0.5712074775680516
0.5265612893118877
0.7170443339153221
0.6006396206616804
0.6198326633979535
0.8038047361751455
0.659558964816706
0.5824196110076908
0.6311123792427671
0.554401132539796
0.52849002043011
0.7242409562809186
0.6426194749091985
0.5484031090374387
0.44072552598577625
0.6365530480159958
0.6404238978917931
0.5892337813572652
0.5483991844751164
0.6345796190408853
0.628711063856922
0.5172126520703589
0.6956013924291026
0.49984428140091874
0.626080811545051
0.5530323052801319
0.5959536504450615
0.502664120137458
0.6552675504171048
0.5770359263836785
0.5216629371936855
0.6399326324043886
0.5805560016225914
0.5961594331250114
0.5527556092282759
0.6044468864991079
0.5811417575434848
0.6540756196258933
0.6415095447445152
0.6482309814504918
0.6102443762296204
0.6039987173390489
0.6878614802030849
0.5843705326361509
0.6057406511256829
0.5802394832941985
0.4986508796286953
0.5249659898755044
0.552315178032449
0.6085771487973182
0.5524269896911985
0.6651148406201383
0.4657923355781963
0.5295894315499028
0.52564053566889
0.49469519961986846
0.5596216049920358
0.7686087039760163
0.6762160561140937
0.5406210481508849
0.4096899888880506
0.7167563606956493
0.6100645934168257
0.5517285476802296
0.5568280835370177
0.542131168170735
0.6852906848068405
0.4988606609506533
0.6190246297681951
0.5947357142500292
0.5423616731967648
0.6008052985408845
0.6552296242796758
0.5729580854112285
0.6090235672085679
0.5669786415462568
0.4481683411629586
0.4501021377245978
0.43465688124478746
0.4586952051132977
0.6018140074054625
0.5845282400504889
0.6051934369260724
0.589029408833761
0.42170600614936415
0.5114492136631148
0.6790042010030436
0.6177080961355895
0.4321626189624805
0.5720892617765716
0.7523842627888929
0.697147659778166
0.5813656443333247
0.48812535710565946
0.4849595093834466
0.4841586639114996
0.5418576358909829
0.7018357032086783
0.5973022491186218
0.40887613337699363
0.6667727651337881
0.6989323786067074
0.6960923122591158
0.5354437583784392
0.5455535371405043
0.5250495296147908
0.6605413020999616
0.5551810837152165
0.6644262531212834
0.6062549838252685
0.552105210553897
0.5454901166238767
0.6071141162466145
0.5784605162799553
0.6168549136456599
0.5969197476019668
0.7006839105714312
0.5342210656309385
0.5958626713763879
0.5879795994585497
0.5650015009507727
0.5323952288907431
0.45301619608046845
0.5481961329383963
0.6051595773027117
0.4595034630956088
0.5352488009689378
0.5588648145485102
0.5643047075533864
0.6321591081639162
0.7184510419108303
0.6975478346739004
0.4151839781974417
0.604904747392104
0.5039622310194602
0.629798574404665
0.5625816695491727
0.6945052694636474
0.6294398335575844
0.5816052559890045
0.6312773821279658
0.6461262468844239
0.6665589545389428
0.5842163876507633
0.6043253561068415
0.4713778745483332
0.7088390636892475
0.6881779252665984
0.5384557791559752
0.5143897192037583
0.5728679671887937
0.5651112583102218
0.6820500605387871
0.653323052521608
0.5812054216644386
0.5044622562581672
0.5511242075294097
0.677601020379546
0.6546276275982384
0.6441063608885894
0.6127486599106698
0.6372740888810602
0.6251714962432493
0.6960839769585223
0.6556654243126938
0.7011363698960908
0.6730959950713669
0.7261518898282873
0.45395545186843095
0.5251222778714107
0.6374834375548205
0.5015307486884638
0.40718012912161106
0.5807380733523844
0.6676969182578775
0.6223481418191579
0.6960413312569051
0.5848236032872404
0.5997736109433519
0.7372412353479159
0.628162383077567
0.5567794418272548
0.6353935974883588
0.6893947878618856
0.6097554300851544
0.4869466546942137
0.6633952699685192
0.5264382537866431
0.5024443250715078
0.6787710291603256
0.6604699165289799
0.6186470100492434
0.5800825423251712
0.5654088353677905
0.5509484701239424
0.6274575283035612
0.5380116725772445
0.5422981312227076
0.6595119002483478
0.4756608559165741
0.624376224449351
0.5723955441195168
0.5861458768651392
0.677749072689545
0.6002218357317399
0.6182123587182847
0.6033148387307213
0.5464467616839185
0.7486020387841684
0.7822156856854197
0.6249848720554552
0.6266203786172
0.5919859405438398
0.6379485531525078
0.5886117700440628
0.4629284593286686
0.5929840650327874
0.6740279843137165
0.5793300244882911
0.5661838375476775
0.5950257441701339
0.5526958380645356
0.5478331476460774
0.5808306045278255
0.6419611537403314
0.46103108615675287
0.6412868953369023
0.48827073982008895
0.673781136717658
0.5912066814141268
0.5087212467850819
0.6020502545644659
0.5535537566908031
0.6256053387335406
0.6414461274773784
0.6730148746217253
0.41425178199088336
0.5298484855944295
0.5102683170953923
0.4762826495255423
0.4326969438269124
0.5253206951492018
0.48424128737779987
0.4349970033783721
0.5627855160817938
0.6424463116990081
0.6168533863096844
0.5342712110391582
0.7067666791848516
0.5887352300151937
0.5973655110715901
0.6021896188083904
0.3611648587469346
0.7309398688112224
0.474674431291562
0.5417687636954617
0.6446221925464123
0.5932494989687699
0.6805600354236401
0.5632341913886337
0.5889234171365963
0.6467530866657604
0.4978230547856701
0.49165058635521997
0.4977923947343952
0.5548245920149042
0.7421287500880971
0.751145003619575
0.48091756303058436
0.6167180310262397
0.6315532335542217
0.6824239094413312
0.6649186709794717
0.6887889603132492
0.5057850627909591
0.5784699525578777
0.7586197901947022
0.5270522739014641
0.517116069014228
0.5689180415403022
0.6061325382126823
0.5387158765236693
0.6975259421755992
0.42633916720434994
0.674463160131837
0.6040168612564056
0.6091430899565985
0.6069291141947917
0.5982653663255286
0.6189363139297827
0.4577934713255156
0.5925187874819421
0.5484354559470661
0.4256169970540704
0.637636643659228
0.7008884534716762
0.5596269043920838
0.649566744497118
0.4499711149940174
0.5887868114610935
0.5144806104923599
0.6121386849471281
0.6998729236155948
0.45546584693788467
0.38918546081454636
0.6249059387784742
0.4820532381706446
0.6136885261655415
0.6239544310593539
0.5846210597097578
0.6235280471801066
0.5412480832562537
0.6000134825923413
0.6752550268255774
0.5898842043815784
0.4903485232999842
0.6743660887766099
0.5912988430142921
0.6631982109139906
0.5827686778626484
0.5141267558042317
0.45415920657858394
0.540018492702662
0.6534493114033392
0.5504963734476899
0.6208591250105089
0.5918658430494476
0.5575030850776721
0.6490786668948709
0.55949513520707
0.7310400222231958
0.5742841923519542
0.6542715598048854
0.4705167811882282
0.5905644820604964
0.5713167532975776
0.5975703868204377
0.5951607427641726
0.6598583159893265
0.6131603411269534
0.5103528951299187
0.6528805629828986
0.618838968514054
0.6102491990014977
0.6580899092691245
0.5935721189141302
0.6196847864996584
0.733116767866135
0.49618158657427647
0.524678126479418
0.4139316455098794
0.5318871808272833
0.5705603677596448
0.6820839403023679
0.5673823235931552
0.5793698588271983
0.5522275410154304
0.5827557324580714
0.5201104365965276
0.6064223373477103
0.6692102750116224
0.6863456282370418
0.6467544165995475
0.6046664181386278
0.6315177199851946
0.6309977169269422
0.5772665153740804
0.60333795201762
0.6729187365095523
0.40116789713438866
0.45386182923635354
0.5322774508774841
0.48299319269613306
0.5501029922312036
0.6379440653625259
0.6041059545460635
0.6411296897374865
0.5237205290031852
0.5128438314758195
0.4743012210719504
0.5826190241410447
0.7159131757483093
0.522463590325766
0.6136368947827293
0.5882920399858288
0.6765489667760256
0.66733937080228
0.4301576579007644
0.526741411869114
0.6806628500189975
0.6651469135716851
0.5905345903481889
0.7316594578560851
0.576319957753869
0.6471379361895477
0.398844914084326
0.6529310864397169
0.6434909169342995
0.6361284374596278
0.6303112468093987
0.6453321522529852
0.4809144379968807
0.7340328420418243
0.6258233505205029
0.5299150442765602
0.6532826083851939
0.5411216530264079
0.6616756696747199
0.5094296490925309
0.42706037160916493
0.6349525965314153
0.6055224437857843
0.5643852191634364
0.622545520072746
0.7513752963583192
0.4376218678775562
0.6498259756004248
0.5630818516880322
0.625050398530765
0.5147698847470235
0.5474214863837347
0.48469881511454627
0.6245568062482408
0.41869515034812843
0.5540542749526907
0.5872010071811862
0.43786384677876644
0.5998833882434125
0.5238547568348884
0.6703825067818163
0.6390849056329693
0.6322442157019792
0.6786647837252302
0.541637482612968
0.5896900831038949
0.5238660133657937
0.6575774454437128
0.4869039068743995
0.5359981080627698
0.5719428520094133
0.582907357390065
0.6692163971896189
0.6074064307961746
0.5772593111136045
0.6158472174406082
0.5530286327749847
0.5384125261464269
0.5606758302126551
0.5346387401570889
0.5383142015057627
0.6950338381443645
0.6017671077307293
0.46750115757996336
0.5374438515333054
0.6140902568135216
0.6524712579272315
0.6824689326514144
0.6545023566541006
0.5716418072675589
0.4321092136207636
0.6212773810572768
0.5348943092177948
0.7554043107900815
0.5130434042066835
0.5663768058043784
0.4540177224727313
0.6100990712599276
0.5288633828875308
0.6328689652982475
0.5283826357085094
0.6355841638130305
0.5235279091541835
0.5389472428113564
0.5242897788359869
0.7473480618648598
0.668578877891464
0.6479180345562551
0.5290070393715165
0.5951118707849808
0.6106446711353191
0.6522218505717715
0.3756666882407645
0.5529774207958605
0.577104486703774
0.5891277371198825
0.6953574885904362
0.4334712279123445
0.5806091180304093
0.6212948039581098
0.4913945914044318
0.6898873252151967
0.43412347223979636
0.4381691630374809
0.5258283557706022
0.46848124811096453
0.5326127011101826
0.6316245063010869
0.6811609695766301
0.6197731558852944
0.554869195250518
0.5585678770692766
0.6368221414182872
0.4695280629907511
0.5984139267092133
0.5450112140023446
0.6256490810868474
0.57091376831986
0.5659051337664414
0.6621747944812703
0.6315255844580075
0.637966155595888
0.540512276497063
0.5544347406347178
0.5809732540056329
0.7103582977484216
0.5415532875015101
0.5871280851563596
0.5871417353512461
0.7268193810438663
0.5712155110674386
0.6741186492151875
0.6280596778017644
0.6658156093111367
0.6304864794604563
0.6532883693290316
0.5774706946658401
0.7408686328216547
0.5252866915966276
0.6071336685151483
0.6892032842707143
0.42983385124162965
0.5437443389859413
0.5071215079741234
0.5593617180698564
0.49478538096314195
0.49174906212525915
0.6637091103589776
0.47599789559177275
0.5899293424255116
0.6088963452747864
0.6194305959679839
0.7058881064108854
0.48954837027784537
0.5176276384911412
0.726364707410597
0.35513898888316237
0.567339849057661
0.512187226062166
0.6582355074292007
0.6196743130628156
0.6688759355167219
0.536911628329493
0.567314519837092
0.66120407496424
0.7084852216191685
0.533711692727697
0.5401348086716814
0.7078776910645836
0.5402392379728758
0.49880632813118136
0.5166151049538624
0.5213958493326674
0.6517485785161969
0.5749228848770085
0.6883372027555444
0.4851048074202562
0.5941873601258763
0.5788975582926547
0.6123849743173659
0.6041852254705615
0.5138105098692024
0.5479089714487551
0.6023832968477901
0.4690348219518828
0.47575923461558167
0.5932745205616448
0.6741438471408064
0.6119643791722769
0.6302277111965087
0.6417902030419865
0.6689222425588075
0.556137745496617
0.571141388779095
0.5485109899559396
0.5869998593259884
0.5909943821083599
0.5980651386887008
0.5171713978420858
0.5194373697455114
0.6641652498154363
0.6241917821828935
0.6310231200486948
0.6159609173389685
0.6833199927697154
0.6671567182647371
0.49271242839457674
0.6254259626939728
0.6115404955820707
0.4489155991006717
0.6514489659161771
0.5277709904986922
0.5346108415543828
0.6204553252920091
0.45296467982643107
0.6246959798660949
0.6530214433670118
0.6423268477668586
0.42508875071131164
0.5763269328828168
0.7037972744207001
0.5963740716016056
0.4911073303442385
0.4758128144438907
0.6412109358934296
0.5517402216403744
0.548385341632635
0.5359157907219212
0.6609607668214859
0.6335922727163842
0.5211176806732503
0.5610566161382282
0.5286662004820358
0.7183159759500028
0.6791114834721874
0.45759746523888195
0.6580578107726894
0.6378527375831927
0.49574902013414407
0.5586116391526182
0.5339918085627828
0.6496348469541904
0.6853496165951292
0.708383939507512
0.6299597822491336
0.533341484240638
0.6646419433085786
0.554711765119883
0.6557803377970605
0.47412626954427506
0.6440968648133214
0.6843735432291366
0.6356514879719716
0.656732022381126
0.543548640028012
0.5746677587236645
0.6913613070194923
0.5078785141075157
0.3769244324448064
0.57638542242415
0.5764643877371081
0.6600203260058681
0.5673645378941211
0.6524738707716716
0.6352235566401998
0.6062363028317446
0.5887816752574352
0.6733863290171012
0.5527400116771443
0.5428715433499198
0.6197713770091409
0.5746213967649246
0.5803402976739839
0.5626624633172777
0.7658672967890755
0.5853095840701305
0.5820543207368578
0.7230597686075666
0.6479414302217572
0.6720620553438448
0.5392470260366494
0.6771620080759838
0.6163281276382224
0.6595420815965901
0.39084357010720916
0.4803371787299435
0.7007516986650216
0.6624708862475922
0.5204499836507205
0.6284644611490469
0.6384744028441857
0.5394571252345255
0.5146760086011037
0.5711930735648237
0.4235543957719775
0.5660904015462731
0.6064671958331835
0.6470330622023217
0.6896605903634445
0.6239160479471283
0.4172094011920439
0.6565247974277651
0.6569387081181205
0.6378544325658984
0.6098719597171759
0.5823254273677834
0.5831057204969964
0.5630798662898118
0.4149124761078896
0.5171189503087703
0.6341292801378587
0.7015277924050428
0.6736798183138099
0.4922784277885084
0.5771451920670537
0.5684612595362432
0.6361594772001676
0.6557662857518983
0.643097617826014
0.6637547939762203
0.7074626862573659

==> anc/HeisenbergRFC_J0.3pi_L5p0.27.dat <==
0.46058183703542926
0.5896244747796223
0.5123313360542702
0.6694348956390683
0.5783738398011236
0.6463468251302998
0.5299608558332543
0.696978135142903
0.4717850222335176
0.7269782448672976
0.7117538966419855
0.4852370058791153
0.6344149965143133
0.5995177871469439
0.4727020657117099
0.7304960569547132
0.6039922442532007
0.7188014014819302
0.580682188991534
0.7457314201262065
0.6037142981286835
0.6837004910047714
0.5688511709843445
0.7464987623485386
0.7049831808416583
0.6758076476579694
0.4729862002488695
0.6937315040160684
0.5364806808082545
0.5783851858143438
0.6874575139837537
0.5147517783489315
0.5720905430189852
0.6625327781611408
0.43517334098146215
0.4160608203518505
0.5863874128760349
0.5262961228143987
0.5964536354440089
0.6942714316414942
0.4961704023208741
0.6827341528901932
0.4658279475693479
0.5201961386089081
0.6913775172203082
0.6239211164027615
0.60610011701877
0.6036195966790993
0.3676334177268124
0.5466813787305261
0.5521318156226953
0.5422887591973935
0.6303478903002759
0.6245006470982246
0.6942755571407307
0.5328221481510312
0.4350853779633775
0.5911111195097875
0.616366954217529
0.5722969617688614
0.6179132045028579
0.5620466247675404
0.41973241631679614
0.690874420078143
0.5507667952660676
0.6514080992226363
0.6914950762853889
0.6702242715108632
0.5757089001659063
0.5123005169747384
0.6025510014841104
0.7003656195220473
0.6171381458345535
0.5016473647872012
0.6156717575861086
0.613093806017331
0.6846664080104191
0.7207395434430471
0.6928643875988552
0.6178047888531197
0.5744581092174892
0.6690328765873967
0.628051653632008
0.4090509455352347
0.6608211264833092
0.6223666261804034
0.6892516106598887
0.48223673939989986
0.5887572200244279
0.5735704029622709
0.5675760833569069
0.6754358195535979
0.5390260493579433
0.6383466391535689
0.680698593259657
0.5628549319768289
0.6592028940241628
0.5458010127970696
0.6624837384887569
0.703671550880518
0.7777738441409058
0.722484863022479
0.5217460609542894
0.5920078476397607
0.4592871846022504
0.6336775659494563
0.6202638778938219
0.56108661737489
0.43696471982518414
0.6979113007795422
0.5744209030669317
0.7315105431603255
0.752275144400544
0.6539451373983235
0.7259588305952289
0.5525206394293152
0.6990223772878503
0.6621693325648326
0.699067198134467
0.5592276792250868
0.5164531758261168
0.6077583744294198
0.6990283957270567
0.5663334899172623
0.5808011342241676
0.5608733108076008
0.5414498640775951
0.5978755203510455
0.5372764206397701
0.5610082385867502
0.6226128187429781
0.611600914489008
0.7359883419491037
0.5220116259636077
0.6793339939165061
0.7178101108096976
0.5041331838158174
0.4968059209960906
0.5517847440549157
0.7113573214329777
0.6620896366312299
0.6482111451160977
0.6279671563665773
0.453999309547814
0.7454886271834722
0.5387407086290434
0.582739145874505
0.6008324954544416
0.6556130607086454
0.6828518587639008
0.7232198426790859
0.4730366000646402
0.6333761646765123
0.6768179597825279
0.6903536517112437
0.43692671874545214
0.563693873830885
0.7371309497487304
0.6754781917019533
0.5970376651224298
0.6155671202214706
0.6275396550431372
0.5675865136302545
0.6618665988644005
0.7005620506383002
0.5372164847373421
0.4430637792395046
0.5668016604474766
0.5730025762832455
0.6156221501917368
0.4983964296601714
0.6314898500898151
0.6535849424328297
0.568248558609492
0.6068356243829893
0.5271676847480962
0.5228633874911017
0.6906880555002374
0.5894504879274952
0.5451514721947305
0.5814930415535791
0.6615958847841702
0.5878097440150888
0.5328731115097485
0.6785979113204679
0.6966236338637537
0.6044586917931323
0.5806970118232266
0.7794009583982451
0.6098080534202697
0.6095176953494158
0.626169387610132
0.4939968422503133
0.5779055148777998
0.6456934046579098
0.5301802586040252
0.6213974880700364
0.6170408367033788
0.5856766419793343
0.46996503142284685
0.48281483879732534
0.5036755669072225
0.5773851750643626
0.6251143443185678
0.6165516203705281
0.649837350267226
0.6649443640411797
0.5999307696192236
0.550748161180646
0.693729143153018
0.6277920037856399
0.7081390315782607
0.530602162563178
0.651937358264944
0.6064140951306345
0.6042993324926111
0.6548232094819186
0.560559975289897
0.4641696842637065
0.6257283323242
0.6045966216075613
0.6750505657143057
0.4619156659656567
0.7383979473811935
0.5935526449985755
0.639292374583855
0.6011983714786476
0.613178165814835
0.5683431373126236
0.562397854162425
0.5290280798972853
0.7661890886996336
0.6624948085015967
0.49545167978673127
0.5924522276798957
0.6557271786612282
0.5785731009209168
0.5060270892478218
0.47962349171604457
0.6603563051629485
0.5456636902452559
0.5906379193395296
0.6567328731497831
0.6597296062134869
0.673781731399658
0.6097612798495468
0.6185124941377913
0.6001857388629352
0.6871661945147017
0.6067513592666328
0.5609134127138398
0.49801760218094004
0.774315152215865
0.7291637455367738
0.45193393098930523
0.7062425409008998
0.5585811474357902
0.5130403715871324
0.6618070705857111
0.535525943302748
0.5090576924089434
0.7592282901429198
0.5960359480118005
0.572561219570616
0.6671240577511306
0.6479685391645761
0.662599637171067
0.4742562433570622
0.6189253696166273
0.8158536041292657
0.643662130107629
0.7781774178387834
0.7279119595851595
0.5610642356477927
0.6918726268877567
0.7255334185590693
0.6233374058835439
0.6103484395488812
0.6047683353057003
0.6840943821269304
0.5236309969163581
0.6409797011855061
0.7542179902599541
0.5974478411589091
0.631641102256749
0.6466645833029717
0.7551102495972957
0.538916996290431
0.5701748409502825
0.49146768158694654
0.5682153781071252
0.6264179388077502
0.6389240542858229
0.6187660122672733
0.6290827590917204
0.6508614216118701
0.6033394560333804
0.6056981371355487
0.7333471009014562
0.5652411456296919
0.5874951557089956
0.657972077991232
0.528753177033563
0.5552622812703345
0.6385490873471507
0.6688250491632828
0.5956945757108532
0.5482009106469782
0.6086786111867166
0.6981198780794026
0.5866632660964145
0.7161126919001234
0.5658316472440712
0.6799002064250094
0.6530938710217697
0.6650796725074064
0.5285584494085158
0.5766923750742691
0.6581558794634527
0.6393292540732312
0.6039129596291575
0.4888731363252536
0.5562758923336841
0.6459970103310783
0.6208364507623743
0.6100822225757618
0.5874292242831722
0.5199351815373716
0.5510263265909552
0.5785966557760432
0.633624001091024
0.45363921330657236
0.6006653330385422
0.5000423854720989
0.6195662831657425
0.6734068417648127
0.653712722915345
0.6195836741154369
0.5661113934110235
0.624388534308791
0.6139666542702852
0.7627667910716577
0.6146416852448308
0.39270189921222926
0.519338327043016
0.697528483082024
0.5642423793963249
0.5323167703913524
0.579658043201688
0.6229815955022586
0.6157032206836458
0.4995497190851445
0.6861348870015738
0.6242454888520456
0.6386567263109745
0.728865929016545
0.5021972598854699
0.7620225141184795
0.6353686697815938
0.5750069505791126
0.6502191247222746
0.72291369474468
0.6216586540550232
0.4908413001929581
0.5683523500321036
0.707820869117039
0.7395755868662568
0.6751872682299732
0.6557654028892375
0.5618651108325246
0.6989208237779329
0.6382502254426194
0.6723569694011247
0.637423642038798
0.6668889987400604
0.6023823870724754
0.6813188481989633
0.62421311310466
0.6090452613459325
0.6034539420026351
0.6054864125443019
0.5629460222795892
0.5842305286808555
0.625589604864732
0.5311409392052777
0.7254890523415318
0.6602999069089641
0.5415194145209707
0.6336753104667068
0.701793301617372
0.6010463095069888
0.7074797706406809
0.6376516588338785
0.7969862642411457
0.5914783767455115
0.43657367581030454
0.5848261475115739
0.48617588505711196
0.5759344895222009
0.612437699830457
0.5778411784791502
0.5319097559048588
0.6182928090473805
0.733546620462645
0.4689667496334807
0.6257780783398574
0.7036806100969472
0.5376608040201474
0.6092399378160396
0.4808259154966587
0.4550073259733543
0.6446262158124912
0.5293281498226925
0.6721748533950703
0.6945383362793683
0.645300007956127
0.48030215006063276
0.6665870543030824
0.4666250702345224
0.5817282857450379
0.6666514092672908
0.653719971019373
0.4863341184219613
0.6063665993008177
0.6534438411081146
0.5516626996387994
0.6830666407279704
0.6455599609704756
0.6650287639968234
0.7341890455341371
0.6041318285450231
0.5015528135019852
0.623463232168534
0.6986521576065929
0.48691632222282893
0.6160894571085004
0.6565809619664902
0.6792352535989883
0.692077425054282
0.6042637323994963
0.6663603886944035
0.6962915366674385
0.6193189514789448
0.6010248649196934
0.47768372403975495
0.5997248564223946
0.5921360060019465
0.5451123649012282
0.5412740255770383
0.6317782651687482
0.46749913206224447
0.47382824900077886
0.42586479780403047
0.55480359878308
0.45416813849892873
0.5320809638634716
0.5673929862240926
0.7243219339354553
0.5990547127715119
0.6441818666787953
0.5563997823991635
0.5392846964667065
0.4466394256229634
0.6607074379246994
0.6126421719107507
0.5597512886922728
0.5702267594920553
0.6428302928935663
0.6946630195540114
0.5210677278490454
0.5351351701670556
0.5905504025115744
0.5456225661839209
0.5536245771192806
0.6147479680199035
0.4393084797930707
0.6419157762296553
0.6905307510399044
0.5376047401682668
0.5921975491935288
0.7062040330345013
0.5765268016503275
0.5749411549276432
0.5496207225554703
0.7104116861282986
0.6762047056842824
0.5571441658740384
0.5179637177414067
0.6475093927322746
0.5909545127902045
0.6935729125633804
0.5781710217116348
0.5361471905149455
0.5597548873683817
0.5728285827178347
0.5342786779357145
0.5020200685679452
0.6508392987811662
0.5715277840785526
0.6417802006056167
0.6789460465680309
0.6565833768012237
0.5460904934412274
0.5632197273086939
0.6114057199636607
0.7274197752462683
0.6343516263216491
0.4810229981838614
0.5035483388579158
0.6126693700113423
0.5604628302684997
0.6512441604971512
0.6223399535101785
0.6136867740308587
0.5309526925299444
0.5415046057260995
0.6161371889657811
0.3753502722719574
0.5974793436993606
0.5922710714950603
0.568569263925633
0.47488348452188545
0.7138696488922933
0.48297201659599936
0.7239287696701472
0.7197438285046462
0.6179792719797232
0.5872146643135449
0.6756313043306443
0.5765547813558525
0.6339099002401947
0.5524417857333578
0.503549343894736
0.5031171698651578
0.5406449509560877
0.5723450607296021
0.5290158130663507
0.6070439488536727
0.6503193855622186
0.6537810160793063
0.64141700081207
0.5899755437043827
0.7312339276744443
0.5969958861392809
0.5896422926885365
0.562364316204295
0.6249473502064606
0.5923706484538558
0.5432747940326381
0.6457356024933599
0.5063833383687933
0.6824299730072391
0.7313792026885028
0.4845060198383991
0.5392647399091509
0.7354978871824417
0.5220906655432286
0.7302666375325214
0.552256426319325
0.5443465385513689
0.4772056465418054
0.6004355673939626
0.5074821055889422
0.7104177900996121
0.5244469990588191
0.5500397325104177
0.5830666849049796
0.4881561303350875
0.7048098727952936
0.8049026431960171
0.5126246325868539
0.5041293999067658
0.5741583243643635
0.5090364499410023
0.577553056473995
0.6318114725269969
0.46526417030466255
0.5109026735056084
0.45499095873870854
0.6665813431255462
0.5971041799296135
0.6210078119895953
0.44778355753269616
0.5176466935651023
0.5261821816051847
0.48119583780061953
0.6051242516665145
0.431538553644062
0.5537109046305378
0.6557094496570862
0.7006283037884825
0.6179005862356541
0.5634168042632586
0.5769028692193001
0.6429382911034647
0.6165662983023414
0.6303321598971482
0.4723992238127381
0.644824824282469
0.5822800912380388
0.653657121756318
0.4753562975479136
0.5099712838315841
0.5653850047695466
0.5962089552662501
0.7325711606902199
0.5297752609436549
0.6845593969854845
0.6567584787940749
0.6382953672273359
0.5539618933111536
0.6786425804669625
0.7689767854461267
0.6381640330503786
0.6643927773293
0.5850881030755511
0.7054779402502395
0.6073833891701526
0.5975709097394727
0.5150976479373434
0.66014822337173
0.5482544747305258
0.5274930277283842
0.5602723706992045
0.48295944353127634
0.45588608896818095
0.5660422914136516
0.6399694412066838
0.627646753048809
0.6819718273135981
0.7010129881883045
0.5681874978271314
0.49875891726722704
0.5556040418672498
0.7445795377527694
0.5710993869579645
0.5731909167237959
0.5349678569659968
0.6263090634632446
0.5953888514908438
0.6612118610295122
0.7304041482739598
0.7409594945061869
0.5134258737090025
0.5141906938514235
0.6744928255556056
0.5778174770465601
0.5513242402296643
0.6318777402270629
0.5811208533640896
0.5684329091504441
0.6300614406800686
0.5486538007138034
0.6122608974610834
0.5998689737771759
0.624140432630276
0.6875641672987407
0.5598736465328639
0.5070471900408283
0.6868264766738998
0.6053299245486162
0.6402271555638948
0.6385005650027209
0.4992977231104877
0.488248365299711
0.4909469573277346
0.6620980072087436
0.656676495366626
0.7342235363473423
0.5580259150656609
0.549436957992899
0.519349689206305
0.592429862101858
0.6223375804983949
0.6600204513597496
0.5938720599950745
0.5487646030940505
0.5553389353999911
0.463900941138507
0.5320531884431149
0.6489892827754385
0.6823741588748004
0.5588628319895341
0.6992996413949925
0.4887515841361432
0.5572534393735664
0.5808070047358096
0.6531028001510881
0.6396973576801007
0.6092382780660903
0.551210439247627
0.6455589142598774
0.5234763373824405
0.4193685781161327
0.7029387746696837
0.671140541784282
0.6147632503420534
0.5362068253939987
0.6527456938729154
0.6934800476200067
0.45389399086127713
0.5749907583790034
0.5844973469092931
0.495949715296036
0.5245032617922554
0.7191978042556006
0.658248364394342
0.6277855925885479
0.579492020875915
0.6042525085705797
0.5822106425091218
0.678369159761881
0.6439618998478484
0.6402109140828863
0.6863456379188045
0.6653765020861695
0.651283230317515
0.7100923199981416
0.42688336691310264
0.5608709796692527
0.5259102071842865
0.5685532978168432
0.473722334253675
0.48236632643830396
0.6399095355987
0.45718568056787096
0.5911732458997574
0.6913476194289611
0.6770510497877863
0.7015231642375463
0.5004288672193211
0.3736635161746394
0.6935408596132909
0.596126477925509
0.688303751213807
0.34454191066378975
0.48800025553765997
0.49205139819155197
0.6928314352194824
0.704905786143058
0.5256425319042907
0.6549093284190948
0.526499772363013
0.6605506493411827
0.6381158009595193
0.6436233163718669
0.46060004237281593
0.5056454384207558
0.6735443728144895
0.6323677463528219
0.7112789199434919
0.7451173665704367
0.654543168846488
0.5723604044524216
0.6747235157654896
0.6258271969441574
0.6022942948697646
0.5635483515976886
0.5360488479111742
0.5972099155892457
0.4483702200449029
0.5231890299699207
0.6164761732468079
0.6038911245417905
0.5120866169991967
0.5778059726338056
0.6094935791298638
0.6552332403721666
0.7356587672836369
0.5576043704552832
0.5413878701098314
0.5761082403083467
0.7206666364082759
0.44812491067613597
0.5118782146564564
0.5419294215182954
0.6383799875399003
0.5153060924072178
0.5732934092409655
0.6014954232003403
0.5391642204936595
0.4739512619756639
0.5462008319146775
0.6819397145676456
0.6881524233161337
0.6933250893233136
0.7129703904630963
0.5380589498120016
0.646897876514014
0.6433987036435307
0.602626984614968
0.7407320372365589
0.6030249365498475
0.6044490360028004
0.6044033755879102
0.5494592395938854
0.6077323097843949
0.5109980416289495
0.5213741810879856
0.6742645622420571
0.6775526996085288
0.6387483893872269
0.4554096973436597
0.7294355918712518
0.6138175541111629
0.6248368720552616
0.6870162837858433
0.5839585014084648
0.649129409478279
0.5199310477050494
0.616348051847684
0.5835108416478766
0.5880693051610241
0.634008046267317
0.6239531883704355
0.7096673016043261
0.5255827307782317
0.6183953210131925
0.6871756375617433
0.6674710364980927
0.6684544503691165
0.6242446208834133
0.5239457762676534
0.7302402866623042
0.6424805218327774
0.633994944819701
0.6347268362203939
0.5317262459953502
0.6484635887379285
0.6824790895695197
0.6033202834058409
0.6211044439080691
0.5255399835562001
0.5392310120732365
0.6078237744371003
0.607467742766516
0.5958171212292366
0.6655541166954626
0.6265169079507975
0.6294492829195962
0.5716355328206932
0.4737044522789198
0.6707645261694561
0.5206832542120796
0.733715701087102
0.6472053275363833
0.653128787915816
0.5808971820795059
0.6754774265440385
0.5604784473381385
0.5730202314197916
0.6666975793022815
0.6485848516974781
0.4419872909028598
0.6882274332085996
0.6530607625253038
0.5610969819559419
0.5882081070394454
0.5152885051770643
0.6098297980540147
0.4640745854996902
0.5433681054897249
0.45968576338939365
0.5844253164679666
0.616089897368518
0.6613801531328316
0.5350922587858569
0.5928785127721068
0.7142156990205576
0.6623077314414028
0.5807015868173515
0.49914483725743397
0.5710283167074699
0.5771055949834546
0.6757449664704419
0.5401620337766935
0.4502059504162022
0.6234601985574817
0.7509847705801906
0.6296093787860348
0.6956816710234387
0.7113509170937828
0.4986930334875589
0.6405710746155243
0.6276095697509578
0.5177214759292889
0.7392761178470743
0.5223550812751478
0.6433919164051326
0.591491296345119
0.6038683222661831
0.6459592528689649
0.5671062862191452
0.6849882879326388
0.6264777853413436
0.5750542073697913
0.7394473064634379
0.5727307847077624
0.707719581805635
0.6008778624851164
0.49864625626674985
0.6623263855832062
0.6259955230513686
0.6836968077138066
0.556566206849522
0.6792128106442135
0.6493882207502553
0.665727003861309
0.7364773593887523
0.5767302216662826
0.544426808966842
0.5376686807681746
0.5998936749916641
0.4994670443309754
0.5454875241428297
0.6420412183111947
0.6822936042571117
0.5883322923709576
0.5151138227918559
0.5475747414231498
0.46224260690898683
0.5423903658617092
0.7155858488559462
0.6789296520177414
0.6275352614475279
0.5312312392066448
0.7002448160183976
0.6578610802479643
0.5223367418053612
0.582649006813587
0.5769476883201976
0.6325441765733112
0.5877796304392392
0.5347235577168188
0.5008053321121781
0.6755266680558485
0.6557598662705669
0.649977192708027
0.5956144774701634
0.5989302251745352
0.6403383005575033
0.7206112896324751
0.5311691883816678
0.6067739910181389
0.6734097352628011
0.7462858121123824
0.7142662882127089
0.6003949925670682
0.6482868348988345
0.6303361699459872
0.6098053142600418
0.6173384024953877
0.6858750972896523
0.49925402013414805
0.6623948285185288
0.59505270600516
0.6034353370434212
0.46709882853212126
0.7226051935019785
0.6593507115584732
0.6562642286360578
0.4586809669039109
0.6626571532950826
0.6635041176587744
0.698466696667093
0.6606458864521924
0.5459534466344547
0.5663384360500289
0.6676648696624268
0.6910475404606778
0.5766392784222426
0.600687707044382
0.5302183988508364
0.626363069007686
0.6468285415902596
0.6031495314609485
0.48631063355672766
0.7065484516435023
0.6519451102667744
0.5998873560392721
0.6228377210109958
0.5994995204120243
0.6536140663496347
0.41807879746444154
0.6185854503076643
0.6578909511268134
0.4780815983584176
0.5769449055025668
0.7903088463038627
0.6463012648966652
0.6895399995409152
0.7805101897089347
0.5907213372596661
0.5645877310044177
0.775532562025643
0.5822755154348219
0.5821166463048514
0.6211396411542704
0.5340472350500359
0.6691378644478585
0.5947719928390189
0.6736236364786379
0.6215610127922864
0.5446119710209095
0.7331940136003899
0.6665777379449964
0.6798460426209303
0.6151787144582496
0.7834265744909773
0.5950359413839494
0.6232384769335567
0.6172894760856866
0.6280426036689505
0.5011590556814371
0.5449819861630343
0.634972820942024
0.48760876700182343
0.4657032804065633
0.5329462168864741
0.3528695084291235
0.5699313699480182
0.6215881856481912
0.6084983535103188
0.6161178630067808
0.7026110829135365
0.49679421258372103
0.6980878413290923
0.6392556668534446
0.6454892090921373
0.7327012308311152
0.6144764478822635
0.6187016309562474
0.45792396492515536
0.6405590019736984
0.6277345806867238
0.5649174963389338
0.6079780645283457
0.6474329370745001
0.53726070284131
0.5067416175992752
0.7053393360069611
0.6849896060576582
0.5608300624635953
0.5546149658427026
0.5690330980418542
0.6600588617728423
0.6783332821162086
0.5487470093985825
0.5197868015622871
0.7899415360482563
0.6734295329922263
0.642996300316502
0.4935776037695329
0.5714631126719861
0.661257639392719
0.5101481784267816
0.5670917094320673
0.6492032111122857
0.5212071056873423
0.6350833650038551
0.5221811733938528
0.481266970562945
0.5141926143770073
0.640622024259857
0.5608131604667694
0.5888454568389501
0.5211913239628561
0.6854670578057933
0.6203742621088879
0.44913923640988973
0.5180513062523487
0.6740089752022246
0.5208116844210458
0.7239777611036129
0.6226746745687651
0.6664478001956311
0.658878927982591
0.5399082154985468
0.4958373886897059
0.5664712766172572
0.6164596397549015
0.5679025915551614
0.5042851650134311
0.5255756872220142
0.6387645644054889
0.4626476805958764
0.4876647123682226
0.5343144649186272
0.6785284908005181
0.5875996553387991
0.6427227120926423
0.5096424688690001
0.5838838670840528
0.5140917636280405
0.7205034422679072
0.6154739468411531
0.6427457665399878
0.4744826155440644
0.6011039143485392
0.5508833793799895
0.3448353979818217
0.5972025849470818
0.6772701478171836
0.6234482247264496
0.5859750057734412
0.7553055558166444
0.5812459179785071
0.5220443786472322
0.5292847593544041
0.6764415379231821
0.6176311656000018
0.6859957665751618
0.6749014080607622
0.4451509327540547
0.6134742503105205
0.6442468208450493
0.6455793883805359
0.6769053272856975
0.6960155484471976
0.4398113014211548
0.6655011915179176
0.5434057684352046
0.5334561937307635
0.5016228467677784
0.5101670681654913
0.6731526164298434
0.5701013656118805
0.6090413797532532
0.5941959367019931
0.5699312907374756
0.4588765249493157
0.6219076212341036
0.6362290848040075
0.5611912546144439
0.6743279557503669
0.6606285013690211
0.5208428834013289
0.6633370728770552
0.4794358141503956
0.5512839327001005
0.6164184516549878
0.7458462376276705
0.6013521692023198
0.5651605419343368
0.6723961489171281
0.4565510668260582
0.6876839307351547
0.6866224764341331
0.5734490732078968
0.6559507765432582
0.5474424806955652
0.7250968165141034
0.4336821609872752
0.7588291474408366
0.631289874576489
0.5792172292505788
0.5172379757189215
0.6285053283731502
0.5576784440076418
0.6080317794350928
0.530663915212044
0.6386936759125693
0.7429812398085173
0.5614172840107766
0.4756844478832338
0.6112433356882642
0.7551639764837366
0.35559947262306113
0.5221602991922201
0.6238380617260951
0.6375923662182845
0.4402031730892257
0.6780031335039086
0.61789732967896
0.6259485343177306
0.5417051400443661
0.4939780767063514
0.6633848888212414
0.6350162535583725
0.6922098762812077
0.6684532397358306
0.44569747666734166
0.6467223107736506
0.6247718482258366
0.6806616049214231
0.6606245693716205
0.6514269009801917
0.7547941886774217
0.5750500904716664
0.5135357008546572
0.5509201433243338
0.4935810179678056
0.5860211667565915
0.6416985288793269
0.6112165353559617
0.5245855319591668
0.7401588910462729
0.6011664414412272
0.6394244954574844
0.6692078745783727
0.6282707373898822
0.6113306620343614
0.5698635169900289
0.5992079215605486
0.5810230869594577
0.6026119275334215
0.6491997340794327
0.6092429160472417
0.5903646669683772
0.5453145655580227
0.5428873420641777
0.5597122822934361
0.5609618874720051
0.6768428386793498
0.6513427512674065
0.7329649231867624
0.5223113645420184
0.6627739598404404
0.6735237616276987
0.5702296030519196
0.7268589958234694
0.5375969029018258
0.6454768034289121
0.5343413912329197
0.7191844933236946
0.693302628302751
0.7165458550428961
0.5938739654625514
0.6798446793738658
0.6274264161640356
0.5139593400210787
0.49540379962332026
0.5231898664633119
0.5470146417315292
0.6962576034132164
0.7257786569195535
0.6569846507583219
0.7224499809565397
0.6970045021121856
0.5881299749259327
0.6408690651006035
0.628726690978187
0.5448221483425706
0.5855876062685689
0.5824812208416263
0.6628623726738478
0.6477265128372905
0.4317369377184657
0.5767993894299285
0.7093814553277787
0.5141713888881898
0.6467809463487972
0.6951465728764525
0.6568719512401548
0.678837174274165
0.779429749995841
0.6319790821228889
0.5815821532837094
0.5473309116451046
0.4432894769973576
0.6196242568449392
0.5781868502898119
0.6487682592728695
0.7291585307824496
0.7198783787212988
0.5597576163747663
0.652560736888382
0.6259779833707017
0.6047854005591159
0.6579549523196293
0.6447863616372757
0.6725596068634576
0.7062404646954944
0.5157686294211399
0.5624275632420725
0.6251830296964549
0.6359046411619268
0.5083548821883738
0.5801960563966753
0.538932056403424
0.6138970165159373
0.5630462555686194
0.6092610216963952
0.6666454566032136
0.6029531721607163
0.7945070933140757
0.7402766162491605
0.4906413154972258
0.49686069188770937
0.685443697679755
0.6528595871588148
0.6701541196451839
0.704382331132357
0.5369636369186935
0.6487904894758414
0.5170012662636968
0.5208413661730141
0.6028867201836449
0.5876421553492847
0.47736525674718444
0.6847235238570343
0.5313556351790406
0.6418198680279525
0.5792218219237362
0.49809785001690376
0.6072333739580661
0.6760508354462931
0.5931050705886923
0.46543178684249453
0.5554864542572078
0.5074206268606307
0.6639495289521434
0.6064162187698221
0.5800208342430939
0.5618564427605688
0.657495752166485
0.5357137211420298
0.6819325136462789
0.5139279467398628
0.6184542711012512
0.5336761338028019
0.6696789983940428
0.5572113038456372
0.6359957456188571
0.6113149044583431
0.6029869591276735
0.6293528989704901
0.6737470582823638
0.6366515242169752
0.6277821134483305
0.7816697820314824
0.5775391978074096
0.5830383928383178
0.6049811855911952
0.5873155810782855
0.7015711332926431
0.6572962057369305
0.560712513318087
0.6587456073569685
0.5350251806126746
0.6671633107725295
0.679874257462721
0.6062988314515745
0.506683215555223
0.693664403971126
0.7267802749994886
0.6792163283195287
0.7818483487232264
0.6570698381738223
0.6153106013871411
0.6517704498760017
0.4556562361496265
0.4925393633862591
0.6831330762051085
0.7179129993549924
0.6603418364696979
0.5979981286827118
0.6898165061967797
0.4917492408104847
0.6149962915399005
0.4442506696724356
0.44960618410521286
0.6224402391885003
0.4683083995589642
0.5009814386783035
0.6277603285930969
0.5954516047588665
0.6729108795432427
0.45653006181061
0.655068689911625
0.6163921145985141
0.5695093978539099
0.5906526175430946
0.5086690453923298
0.6228654493024438
0.7312750074428976
0.7268097366747934
0.6832187772301055
0.5520871204222413
0.4661159342856544
0.6349327177114323
0.5587888191943695
0.6055918933949207
0.6272588527615955
0.661665835309319
0.6265311987973322
0.6934226153287664

==> anc/HeisenbergRFC_J0.3pi_L5p0.28.dat <==
0.5759902476015478
0.48998702938551764
0.6083861425980712
0.6220214052872832
0.6099908451580898
0.6324766329990105
0.6535973840082315
0.4823192394703285
0.6571792406961423
0.6618816921403077
0.6616205635144297
0.5516022786707958
0.6848399154229261
0.7810089819212346
0.690210163203368
0.7688610660579971
0.4978329534287971
0.5189858601115098
0.5605171306113405
0.7350916575640306
0.5895068057371842
0.6058547211589635
0.6483081332704543
0.584367011216294
0.49552534019818034
0.5109992993795884
0.6696913471462068
0.6338544394865039
0.5815654727054649
0.5274159523732189
0.5699327276544004
0.658111262096202
0.6366912611762168
0.5804595077914423
0.6894547004503413
0.5646825890512904
0.7232285494695284
0.7352859558899505
0.6977701623696589
0.6064229737710187
0.6824764240069989
0.687171922935521
0.5549670136765306
0.5397274644028323
0.7925218890472016
0.5762312770987164
0.5911367491335637
0.6679635093247249
0.4654459298906981
0.7401407060125904
0.6834971846284777
0.5439087057636638
0.44209349566011913
0.6905637675053106
0.6062947491803082
0.6360250444510919
0.5706490499478782
0.7287461939791579
0.6578130514043675
0.651746796622852
0.6708740046883668
0.43889541925364245
0.6077137895791523
0.4951938861513085
0.6701675390101558
0.4944909876848045
0.44734659752971817
0.48982881370279185
0.6361974140345239
0.68766303983001
0.7397026521582744
0.5276364455282125
0.6073851214282168
0.5672094632331925
0.8475914464845217
0.7228430790819909
0.5819807784354665
0.6454668317659517
0.5836448052453287
0.5550825967898658
0.7757057368232739
0.5619957494934557
0.529950420534715
0.45657215213907015
0.7310572857766231
0.6221244602899859
0.4481701000453744
0.5856440934387501
0.6125187510193892
0.735225210416701
0.7140791867758942
0.4794304658751824
0.5886958908599245
0.47858827584265373
0.4554670049917206
0.587346213499623
0.7082273242931973
0.491669623349691
0.6506701469471182
0.6417943970472655
0.6273433632020085
0.6847801327685025
0.7359795970469907
0.7529829967201059
0.5762010598344885
0.6688072689903058
0.525958185295276
0.612896940896315
0.5828649035423724
0.6560021088643729
0.6504092186670742
0.7084199153812618
0.6071866403349162
0.5905879752031372
0.6710079145360415
0.638094664428017
0.49083343663551915
0.6072783126252661
0.6755331020964915
0.6493280024259914
0.442921014735857
0.5323240532323184
0.600240637083419
0.6901985447509515
0.6032283859160981
0.6867039151400812
0.6984232333110321
0.6671463733407017
0.5131528993418394
0.5937852317900363
0.5395107500829784
0.6574905498797686
0.4320703565669194
0.7252070843982031
0.6805757105170712
0.6877476929221229
0.6518957142950342
0.5274787910380058
0.6330901732720435
0.6275542100156493
0.5461988760419653
0.6265762776932162
0.630592250774802
0.5701988960786302
0.6010145519359792
0.5794325389047421
0.48675945735898923
0.8516651333375419
0.7153301682613821
0.6821569446589624
0.6373197902729282
0.5332080697936384
0.7452587432100901
0.5953024922757335
0.573508474102797
0.5577288823325207
0.711840791207197
0.5853751694522874
0.6420040995765179
0.6096079376735042
0.6862391437297916
0.7252169226758005
0.7502587381145287
0.6678414254577788
0.47159835149878315
0.6609226866488409
0.8092052622039407
0.6845764768452924
0.6153769756846373
0.6248361950557407
0.7499528215418306
0.5417203472661893
0.5072339269765445
0.5938590001467842
0.5113630988327573
0.583667044484608
0.6307618798812229
0.5556431717103039
0.5368226090137329
0.7213711559314531
0.5516210578410408
0.6528115276602358
0.6672934213058247
0.7272100452783491
0.7517856146446547
0.7281519462095463
0.5014076201071085
0.5884213788681033
0.567009234513334
0.7706444158817931
0.7091559612289897
0.619675527368351
0.5270145904371828
0.5910828039025996
0.6600122287240799
0.6954775906406744
0.4772709802853251
0.55795065214891
0.5465165792493041
0.5216491616454844
0.541383846540236
0.7327915215708596
0.7119439728815644
0.5486833462163886
0.6847005256710593
0.6692652387941042
0.6113616393991975
0.6289573596219598
0.555143152510412
0.5503617577189832
0.6734542578945547
0.5128152847026438
0.6679543251937443
0.7931651983547989
0.7032794796605323
0.5933269611912291
0.6908747719920874
0.5554808943212834
0.6757483273370242
0.6149086957252149
0.478052368943965
0.5880597046050066
0.7122056630584753
0.4717469915108583
0.5061166628596528
0.5777153027129336
0.7070348753854769
0.5500678208327527
0.6325895974155877
0.6236223261401892
0.7601773669259263
0.5280903158893513
0.6968110456794906
0.7383611185024913
0.7451534127623102
0.5163223730545143
0.6042707088951148
0.688543556253464
0.6922342386284353
0.6380748356413556
0.6628421306777786
0.6985805229724524
0.642877985980735
0.5189997315910755
0.5791153583658715
0.5407615418005091
0.5025050939263586
0.5756921385846135
0.578387841626138
0.5996624798777717
0.5752166210499239
0.6085235523033174
0.4454534569083619
0.5547860467807586
0.742266452594389
0.6701427665192157
0.6986189549756601
0.6847772839087282
0.533696417806119
0.6625992733221311
0.7248603274909473
0.5876337949664325
0.629275192835498
0.6267198535895344
0.5493476650268959
0.6183745979382625
0.5392192906014377
0.6203588078384162
0.6153350510361392
0.6528421972976639
0.7329476238279377
0.5928076713341675
0.47459321459685183
0.6362309162767493
0.5925764083629962
0.5458816961417802
0.7540750265608123
0.5802208810481875
0.6049577084510978
0.5425066391550935
0.6800604622835699
0.6748159787271003
0.7592221719087286
0.6655538542423397
0.5795725196624599
0.6497791398783218
0.6568343040184588
0.6929545718820826
0.6897770805737232
0.5833182768463347
0.6706236869518101
0.6227890492515605
0.5134516957655642
0.6446020369000296
0.7219203978882398
0.5047505178896018
0.608458326737631
0.5753514901882381
0.6779152770006703
0.6202702465534046
0.6528630117816349
0.630288180171969
0.6194470422712366
0.6874775873891676
0.636289371989709
0.6334448809111892
0.7011021025852339
0.6269133539352413
0.6583549461626175
0.6820187305304504
0.5554789223889286
0.540031129922525
0.5757549585307293
0.6953500998127541
0.5820233871267486
0.7004405425718634
0.5748814059979144
0.5453023311950023
0.656056397091306
0.6165996391030805
0.703239236024743
0.6453785728419094
0.5415805044174975
0.5589864721098942
0.5272735539683088
0.6443922875658389
0.6818379989281498
0.7377848561541417
0.7797281401230373
0.6834808624855744
0.7381516591636037
0.78808599874644
0.626538476130319
0.5866865635961614
0.6293509907643763
0.6494962828508065
0.5132619046468974
0.5076345572299267
0.5207482908145087
0.6130535804017652
0.571502885657055
0.5889233107068825
0.6889248730962663
0.6546999783688277
0.6059368599891579
0.5301037311633309
0.6020073485770263
0.7239115186312158
0.5459118758781919
0.7177953432424568
0.5950007653140891
0.5381728862725608
0.5036502304411085
0.6836828576498719
0.6546907941764039
0.5432671786755302
0.5573823494761695
0.5939864277156954
0.5199301220674555
0.5571969855742684
0.6088571633625417
0.5156995242619171
0.47119802870143446
0.4969782567738694
0.7594543583023627
0.648899932767159
0.6603498929070213
0.7203679911450236
0.4553048875908894
0.5561026767362424
0.7026650021475626
0.6301948853721975
0.637124848318717
0.6502499811259832
0.8172752046132633
0.6892907590936086
0.5479388958940798
0.6036432763977791
0.5933482560477323
0.694151214662664
0.5529502485696047
0.5971703562881777
0.5907786723181834
0.6706928549105757
0.6189671172212601
0.5658756059095744
0.5805011829426733
0.6953890109210099
0.5190146062528691
0.6095691379067402
0.5850371265264793
0.6001623454408352
0.5598625108212175
0.645013719339395
0.5828950160406753
0.6182002703719426
0.6976596705178528
0.7802550570015124
0.5431799045609933
0.6169729163906575
0.5861511594421943
0.6636445945065709
0.46777311436516494
0.4835906179979158
0.7296178113091201
0.500981981096018
0.7367317072256396
0.7421289028072947
0.6243165679034474
0.5222812367010041
0.5628459618650319
0.6757802507699828
0.44360779526176736
0.6137419553311557
0.7332509223660729
0.5627954351804751
0.5092181055643025
0.6191897865893345
0.6025516600886437
0.6305046869474287
0.4337193364578897
0.5657837575703691
0.5020498479937365
0.693793635198745
0.7138723397052882
0.7590414294972287
0.6241971380331847
0.6121790858546869
0.5321804868246031
0.620852106993227
0.6043939484608448
0.5640998154753464
0.6563702538884779
0.7139982032578681
0.6351296891212015
0.6732785500669184
0.6833159124512449
0.6214630533788242
0.7279178018579707
0.6111590142079126
0.6790361068137897
0.6152531328725933
0.5973737535675459
0.5377258966716659
0.683075017661302
0.5229244621808218
0.5213076932901544
0.592839326056184
0.6553569635156659
0.5858596085575535
0.7073954194605776
0.5428851188021981
0.6128434419788176
0.7539971682125304
0.4992175029734954
0.5119869783378801
0.6774537136720085
0.5987551153157796
0.7435753147850664
0.6039757467654352
0.6423626436511988
0.7682935965522021
0.4968306651582307
0.6491915167805667
0.6019002329542865
0.6892130918255865
0.6901778364762229
0.5297332291731248
0.6424903452105974
0.6426946989972321
0.6100489656110933
0.6419748812018726
0.577831059104783
0.6913438632509955
0.7113367616289401
0.4940441539758725
0.4574595375846345
0.5376450809223712
0.39689410542284886
0.6034893046556101
0.48063893747889963
0.517073325601479
0.7213814655110085
0.5258846325214935
0.7393943837858337
0.4738917018762967
0.6355153160142369
0.6899288669889009
0.5079221965637869
0.5054443683032162
0.647722920960515
0.48931492719629166
0.5465756951944277
0.5247474241011727
0.4516745258708108
0.6666775820260998
0.6651677735538957
0.7008746023251314
0.6485555829025376
0.684298216500163
0.47386170910015013
0.6100635117689068
0.647842529972175
0.5642281190871014
0.6771489686013142
0.6142339316052818
0.6034383480222623
0.5656198395405659
0.5948793574471336
0.612426750296417
0.6044300768182015
0.6244920608640587
0.7565856305350469
0.5334394214948269
0.508294132486159
0.635066930835609
0.7593511303707016
0.53821439584697
0.562550596427401
0.5586934940202514
0.7637694351946266
0.4890479426453677
0.7210144593894847
0.5906343979903308
0.723519389670208
0.5755016638701679
0.5843940599995957
0.692879712286148
0.762431406777397
0.5386292882779586
0.6583359502757419
0.646397529730893
0.487822955930382
0.6719222360804312
0.6858347398882085
0.6801626874492249
0.48859064718339307
0.7136985625237936
0.6617196305956418
0.6418149039865857
0.6834037719130283
0.5939686762215529
0.6839974268609694
0.7762125783669916
0.6395875112999244
0.6935622077735354
0.6262301007073242
0.6991281026195797
0.5582161870050467
0.5128463940962917
0.5645800953398685
0.49395357277790836
0.5668281647614589
0.5759069323345755
0.59334639604714
0.5393750083989924
0.5636492573347902
0.6071512248529265
0.6969018314657455
0.5535028324944536
0.6734287412102906
0.6915609706707102
0.5179830692700287
0.6378966516542668
0.6425627411872127
0.4791204270010533
0.5566376517639924
0.4975809511623085
0.5554473143769566
0.7077712748110171
0.579322376011794
0.5922872831816713
0.7092372807324272
0.6862603841096677
0.6114625532849869
0.7069149740247858
0.7164660534862514
0.5615674021547652
0.6975650854789335
0.624752468220897
0.7702828870054297
0.48260131734192707
0.6966399815443259
0.6985693246104221
0.6892904275057489
0.49352446011888873
0.6040887724123117
0.7633816642079845
0.5569517628209171
0.5264274329058602
0.416323706124795
0.5383174143676803
0.6025715587332618
0.7461007665492146
0.5829707935728218
0.6657941923823715
0.6054320734910253
0.644575895856458
0.4897811348978598
0.7762874687343682
0.5715501713453943
0.6339203754112692
0.43202611630981186
0.5566812912788613
0.5556121334173133
0.6576230154744952
0.5542272500027772
0.4001062890453683
0.5855973806777998
0.5044557450268051
0.7854484647284377
0.6022779632347975
0.46240450953977913
0.6584796755341824
0.5612091769859365
0.6064160183584737
0.6806116004387806
0.6355957747465736
0.6669754404001805
0.7148556733357069
0.49535814198446637
0.5540246997831598
0.6174452362773363
0.6507726158682109
0.6083960769285365
0.6170820511219646
0.7688215003753727
0.7639076150563859
0.6595505980086558
0.6681558188498046
0.7623207409886873
0.5233274502967719
0.593672230913238
0.6991941011342716
0.6378578394453674
0.7340533936778997
0.7003716547781679
0.7230396809823367
0.6366409392731199
0.5133461575728697
0.7143643047474687
0.6537913060199164
0.48665741865495676
0.6266816449113846
0.6491711878086213
0.7708422139305984
0.5439222554743985
0.6310665151011825
0.6252750942947565
0.6323381601670459
0.6825669951740746
0.5397934787174963
0.48009224852556
0.6257083043937693
0.5812943219193653
0.5803663599033396
0.5665265776004367
0.6584964030544389
0.6287818961822378
0.5967698315332388
0.4944621370061807
0.6985462958338133
0.5805555916015289
0.5230283642216291
0.5371268995993445
0.6254161641356962
0.648725158986663
0.5569314806902385
0.6191382542249863
0.7064375409928958
0.7406764096406439
0.5161845702007882
0.7030573597037004
0.6230923665181206
0.6328886974006687
0.7062841421194938
0.6899832859676671
0.5149449961621516
0.5522890383484582
0.5345130023626332
0.46447258139130454
0.5065965082100324
0.4868615283584675
0.6059066481322988
0.7139835379652569
0.6287383607015548
0.7048348097029092
0.5204545655337094
0.6750273417765347
0.719394155044095
0.6448831165533331
0.7063265853277209
0.6209682200679315
0.6231704538569821
0.7338618648575008
0.5028722413658494
0.6121147048298635
0.540694754947378
0.7712017042989475
0.6477506556621697
0.5950212616668198
0.552859387660564
0.6215564337322456
0.523326217856289
0.7250399506818428
0.4964490192374641
0.6387816952444912
0.652052481083601
0.6181499332662085
0.5329981124758602
0.3982126364854423
0.6422948801396476
0.6773204766349874
0.639887897746101
0.5984337206723285
0.7160575399972811
0.45353156489027574
0.4835240071250911
0.8058057159381492
0.4755936129923116
0.62979232974659
0.6405852713483187
0.6565647948736154
0.5795929618636899
0.7404821747811916
0.692473202987411
0.5953231786643727
0.594686781332118
0.6281877227773719
0.6322261335860236
0.621601782239749
0.6008925459625823
0.5483016762232525
0.6925356249087318
0.5346919781546413
0.7342232347300582
0.6354804077938265
0.6514462992833548
0.5982470560242349
0.6258498817752839
0.5929840576545446
0.6148502285470432
0.7488547947974872
0.6419085575571692
0.7164205948562925
0.629678666933485
0.6021516538277794
0.8244167968511303
0.586455468396434
0.5565026822133237
0.5535589369427164
0.5796844948415171
0.6749059129290679
0.5726109238831584
0.4891885394548665
0.6423602858264772
0.7278570326668065
0.5174746632473904
0.66060486181439
0.5173524199961566
0.7134369592573336
0.6643746153600263
0.652925819219344
0.7487495011628896
0.7223233418996586
0.5654942881070724
0.581102585052434
0.5089143250168167
0.6325967789581118
0.7442688617434353
0.5900629680419636
0.5776678707262649
0.6842113009161782
0.6905566908447598
0.6354553465025913
0.6893663573136166
0.7511597786944132
0.5497972495647552
0.44907400316405344
0.6546742435917156
0.5760232009313737
0.6176207311644033
0.6368760018651536
0.5259721761009264
0.4994796444578625
0.6338231801090479
0.7240311661201657
0.6423501148873211
0.6505005114054349
0.708071319951024
0.5810365468282539
0.5973792709809658
0.6510465215925515
0.6394250693883338
0.5834870552996068
0.6323467592210208
0.6644759425490049
0.710349786793026
0.6942294077476862
0.5324941120809035
0.500861029234698
0.6480215939837878
0.7193086833103536
0.394575949036598
0.5545951150963708
0.47537771430305387
0.5244613627603635
0.6167090353497724
0.7559771987358718
0.6208927566837619
0.5972376303982051
0.526848519562911
0.6212780792748582
0.5985056824430106
0.7054388188235075
0.5089495330100843
0.6309225267464851
0.5832205895893031
0.6877439133129717
0.48852975788216985
0.5144536710677914
0.6850180194010479
0.5927897716270965
0.7621353128294357
0.6422027202654015
0.49185391146493657
0.5903160899866293
0.6106904125064182
0.5444869165357745
0.6735896784371861
0.6692582876993584
0.6331497402031029
0.6276465136689474
0.5497031334026684
0.6456643523178055
0.5639149982078949
0.7233704158592386
0.5700110780992994
0.6503665955447636
0.6507733992526887
0.5352945803787863
0.5253319249264273
0.6598858748735934
0.6199047459677782
0.6969109254802544
0.4159227532432217
0.8415695659745845
0.5814735713370045
0.5819751208854875
0.662433101868324
0.5154243816272108
0.5203489313143259
0.6243365191367138
0.6384939332296748
0.45386234981859863
0.6825581981681221
0.5558614236968393
0.7348323566463127
0.6815357600846765
0.6497409961952137
0.6702811865986469
0.6363059929178811
0.6452254896141801
0.7949660727015155
0.673457801447721
0.7290637454089737
0.6447415257479159
0.7218402247483164
0.627624330835585
0.7259607737241599
0.5865409237954762
0.5076066801447348
0.6580811737974646
0.6708044589524863
0.6992461716728061
0.6744508328808981
0.45280280130737094
0.6790137163778014
0.5005413002138752
0.5809311940453988
0.6961159022030841
0.5898746561495916
0.3640709987590044
0.5029180109030637
0.5654608359102273
0.6607328406700796
0.5786983143824538
0.6467122086630926
0.6831436050455248
0.4878135426578266
0.7193072711866044
0.6695854676013971
0.6325336224790059
0.4801517421375805
0.5905228463032314
0.5809737784967941
0.5937282793962224
0.6459999523532227
0.7495083336917615
0.556809536800032
0.6332418160064005
0.5415111338519604
0.6445154816367534
0.6551995505575823
0.45483746485347315
0.47176700641961106
0.6553168563890861
0.6868721906168402
0.4146031644784246
0.522244808004926
0.5131926769427472
0.5414025794842072
0.6027879664044541
0.6449461040629502
0.6208106804428954
0.6912097245684633
0.5284083180959877
0.7407117220583672
0.5165738732061083
0.5244150660119473
0.6546666413345037
0.6853007829551518
0.7079229171916293
0.49572834791965514
0.49476416598107253
0.7027729493708986
0.5449839720025634
0.6725344718997714
0.5441537791959098
0.6701416447045664
0.48881413849308153
0.6399800395394855
0.4552151776148498
0.670649123198358
0.6421827707396275
0.6597126367447531
0.6178438653006718
0.543857861273787
0.5931883023658051
0.6122939177427151
0.5446681509182435
0.7333755125538342
0.6677120055974037
0.5595055636030649
0.6360936214776852
0.6675777412639383
0.5471581099370693
0.701910472518353
0.7172744769385787
0.47831650051431196
0.6579712880926599
0.5781502378757574
0.6870938633448529
0.5709189363614836
0.5665745779048366
0.5955093417907671
0.3983237689471256
0.7339998199662398
0.6831673144912911
0.5559382147505318
0.5918096780826227
0.6108031738626524
0.5755936094638994
0.7340808921206183
0.5353666386153699
0.6421414709608934
0.7360004535456596
0.6976625244565885
0.6931104339135408
0.5762978660208418
0.5480728613861309
0.7187013230591145
0.5887550695322105
0.6886849535004393
0.5540819596333696
0.5497149422905082
0.757270193765471
0.6078300433427689
0.6702051068447217
0.6354054441179279
0.5167127108099492
0.5103399350576839
0.5915848885978294
0.6928476997748817
0.5561712290393881
0.6408157651742978
0.5284150115034981
0.6848256893052871
0.6331990188836139
0.6040548422254411
0.596233031740854
0.6428175828338208
0.5525668525021199
0.4731379285671527
0.5692016066056401
0.448600347832192
0.5988960601753927
0.6164164533320055
0.6266719843215944
0.7097467761336888
0.7362311841103696
0.5210781511582826
0.6855286585122758
0.6963117792711767
0.574448852692957
0.5304312742112666
0.613261938163845
0.6321172891339335
0.5029751764797521
0.7941605584625658
0.6507943362366169
0.5802292626958356
0.5018185978924238
0.7318306583761228
0.7130796658267771
0.5967081102837437
0.6455556992729434
0.602626459964608
0.6184493967635558
0.625067751610683
0.7138239984953471
0.6630265627689547
0.6074982323837839
0.4922953544253469
0.6125501458216854
0.5108078720752397
0.5427503386002127
0.700409933909591
0.7590532239714086
0.5459454239521159
0.6469456726661434
0.6531095091701535
0.5261883953552771
0.6311242805441973
0.6377242529236208
0.55077609495453
0.6267140905159548
0.4896946676850847
0.6278528886010604
0.6684514157323862
0.7173304659260178
0.6482422569456159
0.46066689089969615
0.6122820215995508
0.6039969688616015
0.5441309206212019
0.47663179936452355
0.46796553199405544
0.6251505161569942
0.6665211387307005
0.6139611813453852
0.6835531950051853
0.7491886056994737
0.6458014906737444
0.5690171543561671
0.7331886687863634
0.5837898455637902
0.5916075718814445
0.6514307261121476
0.6965124714344835
0.6994038470584318
0.7870679480864424
0.6927805617422055
0.6015093846083112
0.6285681735945559
0.6878218394446048
0.7534699803745115
0.6210096355691264
0.5874640576829387
0.6977870366560257
0.4485788819040444
0.5578139496061274
0.6576452016840799
0.6734286572602092
0.6625078866251347
0.4877882045601704
0.7251301251317173
0.6661920077498706
0.4976148985076049
0.7345575048377048
0.6065064844719578
0.6669016742208932
0.6842382069816819
0.6163467198938186
0.6322522229467467
0.6725297684736352
0.6446703371542014
0.6546481689021216
0.7182421367001552
0.6285373409353681
0.6104504306235414
0.71862208053263
0.5541001500182914
0.5670009884839841
0.5538056141366032
0.7332283566564887
0.5812562868450379
0.6333024053795524
0.6638721387281813
0.558289298852824
0.5214180304969279
0.7276716119035986
0.6726623566103642
0.7875896447353716
0.6224607887738893
0.5708017454103096
0.4575898514196765
0.5721376657168469
0.671904148738781
0.6645789723078364
0.5054929893122728
0.5683669846193875
0.5066280705687936
0.6550538481535293
0.7135949417491352
0.6644791099587306
0.47742194338247435
0.7091413184493635
0.6934639150764975
0.5070483550262065
0.624331005143886
0.5156997733485543
0.464976856899866
0.5843269725716952
0.7689333927963108
0.7362216271508837
0.6083251174274643
0.5720908374774303
0.6315645007790639
0.5918293926855648
0.7376091798744914
0.6986168101707999
0.6038976827180214
0.7304280467031735
0.623645016823508
0.40708753372077
0.6173306218609602
0.5659650962275987
0.5035026456469517
0.6102770070543825
0.5593721740480639
0.6622875454659486
0.6501360915901203
0.5136501265237119
0.7930136790674732
0.43145579843019427
0.5975437373441385
0.7160055699987803
0.5391553098239409
0.7313696496493971
0.6238950363784928
0.617595498753681
0.695053343049216
0.5158162089924094
0.7273715616662607
0.5933320877643948
0.587876877682839
0.6279430530820115
0.6459910769199895
0.6671058550748529
0.5948406870876559
0.6025160252486482
0.5058401743492845
0.6508847814955168
0.6865043189939931
0.7416947857947056
0.49433201778653324
0.6114941449073582
0.45493417121729596
0.69430864723128
0.6800610598309139
0.5430061946723463
0.609608120286978
0.6603185804894628
0.732048619888044
0.6238542680018653
0.6758251484847562
0.6697994799825271
0.6802304273743267
0.6790511345070604
0.7375991564197448
0.44924368222882954
0.7487516980056329
0.6134116699055585
0.6201129361626054
0.7308299205846003
0.5497953211833932
0.6179311967597138
0.5945463001975921
0.8184663251976836
0.5982662671997317
0.5273271290588786
0.6979905234895936
0.5925564923003808
0.7183570299967902
0.6755580767565238
0.6884654011263773
0.46577254778446103
0.4170941141635276
0.7398796002875286
0.7342924114796048
0.4037278306475066
0.5907023186469967
0.6676550334155822
0.5063451059339296
0.45563149401301156
0.5244273761179831
0.6170470533441589
0.6504392412575346
0.5079137488813896
0.7651127047532426
0.5396838374468024
0.6271267745631403
0.6205565177421081
0.5700164814622289
0.552107411629077
0.6425222798192011
0.6187835604959239
0.7060933514294133
0.5419413556511053
0.5539698696591309
0.6382984532147276
0.6970233535021183
0.5472517519408053
0.7221142974067059
0.6013748803807897
0.5474126122296116
0.5843970259714933
0.4894751975710946
0.5879337381039342
0.4507140600896934
0.6933651536250766
0.7027725695997492
0.660673185570976
0.5048094720009472
0.6787196100727605
0.5780950341182292
0.7396043809907299
0.7022431700988777
0.6031175451587064
0.7207203928261696
0.5241774180292618
0.5191684434307627
0.6035707232392463
0.7161286724828114
0.37032876026272493
0.6431564314878488
0.5958588868503165
0.6262437034696923
0.494812067771665
0.6738585780608579
0.6773033532745415
0.6321824697050333
0.7144466132567775
0.7581843927864748
0.7059750378674472
0.6349334201131396
0.4966988713837372
0.5065667091530086
0.6495514471000391
0.6029851556887031
0.6226157968759269
0.5019079479495381
0.7171908556960409
0.6888459802922627
0.6204420468118967
0.6095915085653774
0.49058337245995626
0.6543005821254708
0.6435690043901552
0.6690862280463639
0.6432357648019669
0.6157448594115379
0.6383008200980871
0.5477187138238699
0.6758479305363383
0.6187946393324963
0.6357648422986016
0.5810152619423452
0.6783626706001428
0.6273148373970464
0.7107551730782878
0.6613498519638111
0.5545737834726772
0.5504284631143669
0.6285795337707866
0.4506383425553483
0.6271927341550926
0.5191261141773907
0.46614379824940777
0.7188697896688021
0.4526723138732722
0.6335944598311517
0.5717684508282974
0.6146504640196105
0.5264399114993841
0.6057462283902041
0.53442573241755
0.6884954603377548
0.5413510762647009
0.608038058910553
0.7277192691414898
0.7206085507140177
0.43684419656721646
0.48603171248250643
0.5931651789528801
0.651515186653903
0.6956854360386645
0.6181777542596784
0.630012060771478
0.6027535906345576
0.7395338645454465
0.5526342885142862
0.5884231617043345
0.6633385146810613
0.523896949522795
0.4235420779639943
0.6094557651048597
0.7148870643925347
0.7430969814093489
0.6768334659914524
0.7360581450301551
0.6680589972165409
0.6901943352410936
0.5360355813877039
0.6781164511881788
0.7479728519842699
0.5368147896539363
0.5542764402916437
0.7324798550267821
0.5315146828676333
0.7338940369411374
0.5915260368776347
0.7558761101346191
0.5406401872170666
0.6433003800915494
0.4948402390126501
0.6597233996046268
0.7672575845508626
0.6752604447387763
0.7835325887724424
0.6062810771462456
0.54859572318488
0.6750742415265104
0.5834570576554243
0.5717856347304218
0.4494907943502043
0.5275507026261933
0.6719840248923252
0.6099727097110194
0.8142664064730832
0.6849091186227411
0.5983616290162336
0.7189280462075028
0.6608354551007349
0.6683750787695782
0.6659304885910806
0.6350292416141945
0.6830893423025767
0.7019651459643006
0.691464065157839
0.5739038745720997
0.6255892612032621
0.5570556987113862
0.553518806787348
0.6456558593900813
0.6201052135494176
0.5005669836837007
0.7616416562725888
0.43089197163662035

==> anc/HeisenbergRFC_J0.3pi_L5p0.29.dat <==
0.6268548640143818
0.6216491989975368
0.6447310477242862
0.5944887671049526
0.667269128312124
0.7066384452873886
0.6704525582819021
0.5844195007559538
0.6774645674862149
0.5184932372354505
0.49287338494047195
0.5881788602580774
0.4976048172598033
0.7353403812660635
0.6883848571259963
0.6256056850320805
0.6476482340505914
0.5263752719706052
0.6452320128268609
0.5316427173465689
0.7087944029236708
0.6984214711183767
0.6990985898061625
0.5228958488551305
0.6470468092056839
0.7018521063110207
0.7815182931480686
0.6665653362128312
0.6766920690940895
0.5609218639690586
0.6135275279892565
0.5009272213421029
0.6509138624821187
0.5128127928382537
0.5662053097537785
0.7110516509865984
0.8168957357268404
0.6818246110622569
0.5226845693428639
0.6182108842457154
0.6410834212174595
0.6290846907400275
0.6726115034480555
0.6398166481114577
0.5147954773654194
0.6790892649843681
0.5602498450734429
0.6676028490812537
0.6082588117414538
0.7637477311730865
0.751848778851828
0.8069122874355918
0.6770135844863316
0.6994800773182869
0.7540770948831663
0.6642115340500198
0.6209177690436347
0.6517791513113466
0.6793931196641518
0.59256161103036
0.7892782195375434
0.5617072510144451
0.644470680223011
0.6200850342193294
0.5981685340442252
0.585384799957633
0.8193130112553868
0.6903997712877418
0.6315991997479029
0.5712639557207778
0.7127171044983646
0.627461059592101
0.6419881627407887
0.5708037125185982
0.64934746989477
0.6360266926262552
0.7554855270111965
0.6210554517851687
0.6727739169384966
0.7614099994091056
0.5760018102911895
0.5360368748093113
0.7511979497662169
0.518729207315023
0.7796313385726128
0.6961201084354152
0.7458222724392108
0.6417132651099339
0.5416360804560755
0.6029358180296108
0.4684453205898307
0.6727185601422521
0.7357587765107452
0.6919447263612901
0.7030228702377088
0.6738154175070109
0.49286080219238493
0.6335048756795785
0.565738765963358
0.5599293528745056
0.7378721542329877
0.6916516090113256
0.639222603891695
0.5244381918217863
0.7446964096289874
0.6068240066540004
0.7697315536111423
0.5826570274975381
0.6805098782197935
0.5809499463196154
0.6707892421996009
0.5971797734612894
0.5329737002604671
0.5583099939514977
0.7089563233765773
0.5803511918692775
0.7202182286737073
0.5074994976828485
0.7526862764439786
0.48889503628229863
0.5184444793120212
0.6889748626130513
0.7646898455048315
0.5745744075209749
0.6581866229373476
0.653158011385723
0.5822558877549083
0.750700793443486
0.7016018902725114
0.7508163164194951
0.5360529928565441
0.5529657088142923
0.5971657689141955
0.6142172714147829
0.6141125637499674
0.7083573309247385
0.7414042204480075
0.6479881461569305
0.6971900903186071
0.6597985377944862
0.6945815953251212
0.6873221111029202
0.5773293845574711
0.6842427165602377
0.6266820999672003
0.6959679910639757
0.7265617346157113
0.5032405426396298
0.6979296261734533
0.782141080488989
0.6120215046772025
0.6834373996445637
0.6431629867966344
0.7362370874703587
0.6745500446696868
0.5089481351959025
0.5111165971530522
0.6521013972242878
0.7165636276980027
0.6009456875082771
0.6402889274417649
0.7156609557219097
0.6575179218608517
0.49970026552444374
0.6918684426441412
0.676335983296478
0.7465771254145702
0.6144434706492818
0.5047737972602772
0.6757123470566405
0.6577990664757688
0.7335992810485342
0.6106848414185992
0.6039125756797815
0.487886694257997
0.7761962445266306
0.5645967750136772
0.7813467884719916
0.6211628802621934
0.5877049036224827
0.7208694950256733
0.7013714005363207
0.5100322589537996
0.6654474894951773
0.40974272471845974
0.6845614627938269
0.7231432963825173
0.4243997166468768
0.6325935404491088
0.4873533559772213
0.7023041565596272
0.4957584920333363
0.7446289110449024
0.5942477854406714
0.5346438545996984
0.6645927838034903
0.7175217247637982
0.6145523728709533
0.6169983337101324
0.7391469800126809
0.7450438573241945
0.6723771953891592
0.6927323120032471
0.7025859903804351
0.5238388547131092
0.6387902922604792
0.6601731709725237
0.5135059170499339
0.6379810933837244
0.48866489199938756
0.6398784003604921
0.6671552968405553
0.6175880956314028
0.689906206841256
0.5043656506636108
0.6595790288025526
0.590834812428943
0.6252388832869353
0.7591965743828328
0.6947464859912759
0.63750633000205
0.5956110616925145
0.5964545610424463
0.49348797795696575
0.7124512311528014
0.558110004335091
0.6089433519584686
0.6584857499952947
0.774029733407141
0.6593193108116159
0.567155825907468
0.6792486303924123
0.595171319385989
0.6529476701471486
0.5785124018452054
0.6293294023074946
0.6038842983869801
0.6889651067889351
0.5981551168655578
0.5614050295611424
0.5556127211709232
0.7737666857627494
0.6901843564250252
0.5459860164943193
0.5400916269615882
0.6440341854572541
0.629200069514168
0.6934964213421165
0.5463844356941602
0.5970711358509634
0.6661078922235655
0.7413195938267683
0.6070340535514072
0.7152886185394748
0.628222906093286
0.6765919034103958
0.5272457372398318
0.73052489505813
0.6086130767207786
0.6957690054343667
0.5681478764146469
0.6100643148295771
0.6233333884052119
0.5089441330404297
0.6196401941975824
0.6214735907303436
0.585674224537841
0.5760501409198148
0.7353050358934777
0.6750053472369983
0.7043695651769654
0.7720413068998674
0.6334794276318727
0.5405595520250155
0.546775647591246
0.6612543098008531
0.6839553909617866
0.7856820744672486
0.6445018552608968
0.7782023091308019
0.7173484839162145
0.4856715616687922
0.600746069875415
0.6738773226363731
0.42345460994259304
0.6373924046824575
0.5045883180634914
0.5738458121866854
0.6443399911904116
0.6387339573837175
0.595947178082483
0.567994123951032
0.49826571998485564
0.6138184459689732
0.5425513108615326
0.7188547020283984
0.5860349483495302
0.640208231656212
0.69007844919807
0.6811824193549303
0.8157134199127866
0.5947506732665807
0.5759151903939357
0.6939377010429051
0.5199300620843341
0.7207140379980376
0.6532960409308385
0.7216346109340313
0.6674897982643603
0.5117660821052147
0.5950798785403872
0.6623729233024709
0.5057156669312274
0.5892934971116974
0.6612846002824001
0.6479774397130257
0.7459656336476718
0.6795428293915294
0.637311325128822
0.5368269235508589
0.8293188151903601
0.695499356391309
0.6505460434814143
0.6862420167384249
0.46501766077157314
0.6101584024821575
0.6068652940700237
0.4152905949146665
0.573031786854454
0.74491532403673
0.7024696892239382
0.663970226687273
0.6449393254258878
0.6040569035485628
0.6702111514392036
0.6093139124119786
0.8518752949316043
0.7425714581283646
0.5456183757499301
0.7712697460673836
0.6285606138990599
0.7027945246933166
0.6324734955608776
0.745694004327021
0.49941289950712603
0.644830394921002
0.7254428011903173
0.563785027044842
0.6223356836128245
0.4901007278882941
0.6888645523690087
0.6526070774385759
0.5742406974798585
0.5446179246333525
0.6738315280623433
0.7315120864355941
0.6498425970059157
0.5643797126309092
0.6561191267922142
0.5456821610268686
0.609694400760845
0.4921157582224745
0.5937978578893383
0.49073338029862634
0.6347778930663436
0.480121986320335
0.6258326139941868
0.6222916182423254
0.6146987618008088
0.6769159567410651
0.7307394505916812
0.5708532922253267
0.7035816418836841
0.5104627500365839
0.5750213145582604
0.7238575989535071
0.6688348113406404
0.5409130756424287
0.6900856722462764
0.6063778176569612
0.5915590595737528
0.6589592120283521
0.711851877048952
0.6822763707434668
0.7716317237340036
0.6684968065860178
0.6270985752384095
0.6344201448809447
0.44066216092410815
0.6318463907689641
0.6450391597219963
0.7474225749884729
0.7976416929311588
0.5409996861917721
0.7535883709593635
0.4806185776289944
0.6597332306429822
0.7049357113133562
0.5584024330719478
0.5909672896571476
0.7424503116128457
0.6246840283159195
0.5248116142153602
0.5559923570316827
0.5905925179498819
0.4598967923943262
0.7624062955553242
0.7388044925194582
0.5810586683832811
0.8124894633601626
0.6329780011157708
0.5773616584643483
0.7185371450238417
0.7725201780980214
0.6555487057822614
0.7550134445361374
0.5893250346829757
0.6346387759754479
0.5804275862918385
0.6651783029741842
0.52079453272746
0.7533876329056424
0.6549014794850766
0.6142232631967917
0.6161269400150857
0.7338148436004643
0.641636837249809
0.6669649457206095
0.7052440961150082
0.49908841046340546
0.5463800096209027
0.7206679521250592
0.7034759030641163
0.5783555677541029
0.7771099416759969
0.6157722035787774
0.6935301847453345
0.7858326169313499
0.671809505637202
0.6240277963232048
0.7370922028699318
0.6950371330593107
0.6619636062333595
0.6547684019393168
0.6997884386618546
0.5959848296688127
0.6314764377340726
0.6720150971826241
0.592707374812335
0.6548991781184204
0.6904421570599374
0.5756449614348875
0.7172932592419532
0.5904060909470861
0.7727087051304754
0.7460630623538244
0.762992080971416
0.7216576862278588
0.46852131787721085
0.6461042655306696
0.515547367653438
0.7543853894350308
0.5540733053253618
0.43840679184440506
0.6661764313994664
0.5974075957206569
0.6344677757141546
0.61726437350825
0.6308591694983272
0.54899978940466
0.7075410163129187
0.5085469616549151
0.754166583487773
0.6723045898944281
0.6542308197948433
0.6900283524802275
0.6643998031337185
0.5083655460759098
0.6214973043682439
0.5672676432114595
0.5984249105102206
0.48177936187013004
0.7589977928706855
0.6789358003143887
0.41822759494016964
0.5673066823822105
0.7101124650044169
0.6857087356672388
0.6161451473580997
0.5100547178815584
0.49852306532272633
0.6960707940191847
0.758512261342341
0.7257315878625101
0.6799729335601145
0.6672019840508242
0.5635319983868384
0.6607083358039858
0.6278339564852018
0.5818608068762106
0.6166018277841767
0.5631008621414626
0.5789246375605711
0.6279727591263724
0.5591337087851023
0.6661528251556283
0.6103673856398993
0.682658433663106
0.6611478135903811
0.7419400604764199
0.7610076379963439
0.5277036585899144
0.728986696284047
0.7278659483771897
0.5908468412034439
0.5083067091335105
0.6072363533403182
0.6884029665010162
0.7491040047488806
0.6654029180243412
0.6331185418045243
0.5787917082842424
0.7389295554297952
0.5434643003433467
0.6379080954689633
0.7092025402653125
0.5911005989330393
0.6642369086095933
0.6650443729652583
0.6197801970095804
0.4376537476739389
0.6435516970126676
0.6286455221459146
0.7227605181047997
0.6733884908649256
0.7668147320843063
0.537339220411369
0.7352000028890079
0.6592025459038389
0.6221363323139043
0.6039245867217341
0.5437743269479872
0.6655580212872466
0.6911999250473165
0.601814919036636
0.6325137799923564
0.6985812449341535
0.5804434966465142
0.6825247887077726
0.7882747542753824
0.669103012627415
0.5592692128009509
0.6799154606228548
0.7424021705593598
0.6180233397451868
0.7044687781283628
0.6633826615691885
0.6945920165476979
0.7001081877396903
0.5324865676548352
0.5463876519063102
0.7273046976189921
0.572090765196381
0.5528266206491016
0.6401062135588296
0.5986443582088002
0.4781374978105587
0.4721368027955653
0.6719320807665765
0.5581511679983384
0.7559836297216014
0.8454023816407763
0.5027957915744579
0.5829951277078466
0.6765593445601751
0.5317891182785046
0.5165869217466085
0.5865145279134605
0.624360949508159
0.5518474197426676
0.7479403965216999
0.6825182880103762
0.7248363681641713
0.7912337845493449
0.654265719376052
0.7336031207059286
0.6240296230387966
0.6948321897136805
0.7971018614966155
0.5566973389096632
0.651609474042395
0.7589180970792422
0.4771405866040936
0.7151585441662169
0.590601493375189
0.6185362177536946
0.5864719476711081
0.7185600953056769
0.4215346630347395
0.6192514979676421
0.7620089708856507
0.6150007208642752
0.6149670606203522
0.6761829830163361
0.5671735151106686
0.43481031811284515
0.6693036255311055
0.6511560487929936
0.5628607926260649
0.5761049904401153
0.6399628065460934
0.7137315154210342
0.6682442779160704
0.7082692124663319
0.4703233615643349
0.7684197733656924
0.6602929248982279
0.6269981291035629
0.6088063907490543
0.6836320283730388
0.7358637748632365
0.5570079561946795
0.8486854888467175
0.5679275241003129
0.6946367496806773
0.5619668776761917
0.5734971773756422
0.6254640692942909
0.6446679338952299
0.735923883997331
0.63183138852125
0.6268893760294934
0.5484067863525514
0.6420892148673362
0.6150437441894989
0.5847754536736923
0.7145210521287272
0.7725125419537981
0.5879456086377508
0.6995085467666367
0.5886840901711765
0.4862170099298397
0.7169185071237317
0.8169638995662553
0.645780782625384
0.7017335392177915
0.7140206562904664
0.4873220036481843
0.7171732341111496
0.4234953019771792
0.7395210113193518
0.6065044846457733
0.5929848164116565
0.6967273815979338
0.7059243063888618
0.5669234687273432
0.6403596007614945
0.6571133368051585
0.48727998237454256
0.6729649942482412
0.5344342623897331
0.7159529032321573
0.7212693157626334
0.7464093085104322
0.7289221615422767
0.5197854792917289
0.6320116885113135
0.5308846335582761
0.6466121270507504
0.55176756231833
0.7565704986093498
0.5885154004878683
0.7693700862748463
0.6495936990913062
0.7097418236806807
0.531444222294156
0.7280517429436479
0.6419886309741679
0.6927982618276307
0.5954227666249432
0.5863661275080214
0.6589843408455726
0.634670447880431
0.6136380408892775
0.5465338835524874
0.4449629327346164
0.6069042534777933
0.48624609616392983
0.662089115103484
0.577469670038552
0.6914252213196717
0.7767542675266326
0.5806289210250628
0.7544404281899036
0.7398459042133555
0.6532902406322192
0.6450702832308134
0.7657756559541865
0.454388189437233
0.5123162151918608
0.4947320205737053
0.7268293063688278
0.7276003593649119
0.6973727923409415
0.7180444424702753
0.6224279901606656
0.658194837610843
0.6677310337146392
0.650818566042144
0.700847338165475
0.7050371277239986
0.6463358913931213
0.4906068896854227
0.4929548433353024
0.6390780280390278
0.7276311626655049
0.6711778844890126
0.6074138519769399
0.5925723926603036
0.6170362132290593
0.6206999883276539
0.6859929125115714
0.6710298617895681
0.508686932841381
0.5581477889640007
0.6154367782712272
0.5040718271434288
0.47974037670610314
0.6529921910500609
0.6197693980764019
0.640563708126793
0.7309672550006575
0.5171180154947788
0.7279516644664109
0.6802689924308347
0.7234019061724142
0.6753954089840267
0.525437639608655
0.619567687670122
0.53097267389918
0.6136057579028253
0.499093357399247
0.6702211522709799
0.6030838562966705
0.7114200267545266
0.7008855121987059
0.7253202424061858
0.7295194156400397
0.5861141781786084
0.725198406412882
0.5599738370665143
0.6914650451795938
0.7215073208115445
0.7058772426089737
0.7597000487207686
0.6439668386189084
0.5744497995708436
0.6523695833118053
0.766138799116562
0.5331410014628184
0.54246642439287
0.6675609480527525
0.5151471582359269
0.7166729051696153
0.6421357615729346
0.7692006575703006
0.570198124058719
0.5912917840256424
0.6318760323579581
0.7341687376251979
0.6975196074909945
0.6249147199251058
0.6497496454591547
0.6305778959419208
0.620664369008071
0.5659920394076432
0.5217064986759115
0.5966432429280176
0.63859209821716
0.5726271242266988
0.6581832682474614
0.5929957967404471
0.7042335430380802
0.6497032953519315
0.6088010624399539
0.7722193007478398
0.5036377106913296
0.6272732296517295
0.7063277139470594
0.524624256863235
0.6762954442718364
0.5573146952649612
0.6736277296818656
0.7427708184186772
0.7302933949707171
0.5366437923472219
0.6033879620119517
0.4966702770516939
0.6131609724018068
0.5829556923771102
0.7890949044841532
0.690549232224012
0.5219273116806056
0.5562340334391536
0.6068020030335569
0.5030339637528882
0.7052042213986489
0.7357167140788742
0.5216615463904258
0.6231208768428831
0.6219525155308265
0.5397751924143493
0.6329571909897248
0.6679961858911552
0.6857944693978725
0.6775451501584212
0.618851689174317
0.6416556076049894
0.6008298996723621
0.728045876687419
0.7102941872427644
0.6223191693186217
0.6457930673829144
0.6056851806898125
0.6481260884074761
0.7689466520740131
0.7224491553200125
0.7701896572574767
0.5634158703463962
0.7377293819258927
0.6605394070738981
0.7202194451802614
0.721353544133821
0.6165161662907735
0.6453912666745857
0.6487922951943965
0.5116061225658035
0.5431378467392514
0.5184868126296402
0.5685031247362129
0.6939192329248988
0.5862256331960175
0.6209610144638376
0.5738217071382135
0.7478080357699834
0.5372360236809214
0.5984870372291341
0.746846263999699
0.55544568043559
0.7213161418960712
0.6227763112667001
0.6646399734332271
0.7498045107310931
0.6300085242126203
0.7126192616196656
0.507694872230359
0.45077239447778833
0.6667362728973855
0.6787886741375826
0.5227159571121498
0.47759468455687415
0.5381937663630406
0.5648941726072866
0.6085132724324859
0.5338510786849229
0.6919884659042828
0.6677971098831827
0.7051696068008161
0.6021998696959975
0.6732448685031568
0.5485426326598274
0.5753608699636521
0.6271990850424125
0.7386247289611653
0.6100337700770306
0.6026805684129268
0.7786437850839393
0.6720107244753133
0.6908928438973275
0.549227691278172
0.5250624928586425
0.7412624896662127
0.7090184054669338
0.6059003207006638
0.5207956284232435
0.5391238165457978
0.784370861649492
0.5998507059960012
0.6494137970637495
0.6204984874001058
0.6730726740418546
0.7399621816310777
0.595424903314035
0.6784181163361838
0.6821681901223919
0.7540843454991839
0.7272687264798128
0.5657699916595097
0.7671585082116844
0.6491129432170584
0.6586631403661347
0.5099665832650515
0.5441785020220288
0.6616041053833647
0.5231106039540939
0.5566741425924656
0.6694338037212754
0.7218019747242295
0.7572169107660998
0.621469610525089
0.6108292048677976
0.5885170637880934
0.7012374598487402
0.5240323023572249
0.5138199297740077
0.6691002042922072
0.6828132693175246
0.6462644371653696
0.7127485368824888
0.6050944612487333
0.5868012597557944
0.5071686112482373
0.6094817938403306
0.6615492529061171
0.5965531777099748
0.6567952625909398
0.6208682686456213
0.639721476555926
0.6786495331568633
0.6773963654940907
0.7422227534024174
0.6703920542552424
0.6534828123277102
0.6680017679848698
0.6291800793218646
0.7275592682454303
0.6338207645816922
0.7430569093045905
0.4828515998708192
0.7447609404335989
0.6560923901553628
0.6125267776798883
0.6490943447611295
0.7375293022559029
0.7929878998772453
0.5847772489605256
0.6370173848276783
0.5086129209279858
0.7562049412269055
0.6296529852354847
0.6040353263699362
0.6848625950379391
0.6674051283888861
0.7824405274502646
0.5726197506902375
0.5908889625993998
0.6921429434129853
0.7083220478903564
0.566737921940464
0.5860427811605883
0.644497860519927
0.5378921591604794
0.4900022969696028
0.7534532461951368
0.4825669892622053
0.6636186648091067
0.6554682702489459
0.6695704001850299
0.631108745994862
0.630289649298941
0.6171341211252722
0.580923745672065
0.7317226440151384
0.7089905925904487
0.6235111419327631
0.5794643803925014
0.47588324449628583
0.6242984084186721
0.5788189610187419
0.6380348222134307
0.6679918236573166
0.6418113878570068
0.7795159971888277
0.6538059555544047
0.5315425784834752
0.6812256583197603
0.5300967286823913
0.5732140992543014
0.6830071732392766
0.6713822533666892
0.7594570967126364
0.757074393334631
0.5198117294166796
0.7073030590070625
0.6173121661605275
0.7357086943437914
0.5731826774027962
0.6274496758724007
0.6185756476643155
0.6280807033823012
0.6638163000657261
0.6055806402124124
0.7504182121639759
0.6669744992663192
0.48852723887157284
0.5661197636262025
0.627104393848342
0.7096960714834165
0.7644198335519509
0.7483714216850048
0.7503937633172597
0.6154994265505691
0.6577559003792034
0.5585117573523024
0.7484695495128862
0.5001619003887461
0.7819881170605748
0.6625407793128129
0.6598289472688406
0.5874996398755232
0.7051318043808945
0.5740579242691022
0.7656513467404523
0.62794203499625
0.6586886304738276
0.6236113257547974
0.689761151199082
0.6561269430572777
0.6204056850972474
0.6347554532059403
0.626403078662801
0.6463659034818102
0.5830390490683555
0.7199010375182051
0.7092397147735511
0.7372951902017569
0.6603663810962476
0.704795441672447
0.7241219213329512
0.6747826537106439
0.5124616881170027
0.7814278634577801
0.6804603602295083
0.6425520112661173
0.5863211213862786
0.6122966802636386
0.7036482775173171
0.655192963999143
0.690470572125276
0.7044894948530973
0.546361628643845
0.6369194759719045
0.6775749144247254
0.7156325804735436
0.5658126500659924
0.6986441062033906
0.612122811188579
0.6620213034496563
0.6871083264838379
0.6825583251388985
0.5415156224076807
0.5925093788691295
0.6064971461228352
0.5750822833184428
0.4757939177140445
0.6002744802464032
0.6263049975123439
0.6955035357384106
0.6631647026361593
0.6004685974336472
0.6349731797218727
0.6608666037841374
0.5863262942666556
0.6832190425416536
0.5613185369590669
0.5116028726640589
0.6952399049972211
0.5560766877061508
0.5160625204414858
0.5414230597294318
0.6723459064578068
0.7251397204211795
0.6185933597003593
0.6916550790718791
0.659359628844162
0.5737411812128237
0.4992941400681794
0.7060946375980502
0.592240591056781
0.4349697843753632
0.6765850566862424
0.6532742190450506
0.5576609251379839
0.4121257319751286
0.7129542165510393
0.7716018879046318
0.7121895160986537
0.653639977685974
0.7895653182385542
0.6172585125345019
0.6335943170158043
0.6542382092190633
0.7049123852637066
0.5611799232267753
0.6192475664585432
0.5845866343468321
0.7121886108113243
0.6503490638732291
0.665140573780673
0.5984046970470974
0.7035383638035598
0.6194952487345531
0.7495250634357988
0.6887300000949893
0.5737964475522118
0.584115979963829
0.704189514528482
0.7376408218817861
0.48751518015432693
0.5966799086048201
0.6332457812996195
0.7312865236410889
0.4208150413065298
0.5690352985321301
0.6839041418602952
0.49151166828751325
0.7074240688284151
0.5594003217887867
0.6199612129097951
0.7405841852005017
0.7683966711922954
0.7359576642367409
0.7077291775059457
0.5884263984999364
0.711827808019852
0.5805635028654054
0.671721534427427
0.7120429000473361
0.5745363729617564
0.559300305636315
0.6079625984268985
0.6885832436376236
0.7321200430692374
0.6257147547638036
0.6561208650438254
0.7798997956221448
0.6210313045618852
0.5621718727513425
0.6714780965134671
0.55128159335009
0.6550832251446472
0.7654830688704618
0.6966412174785203
0.662662115757186
0.6073053418373112
0.6729706481941036
0.7059638873931855
0.6848384762190134
0.5966440401264693
0.6537002546711056
0.7146506301004737
0.5805409948502954
0.6989720465981847
0.7898173128177499
0.5778116756851274
0.6104226462047301
0.6879434585383407
0.575055687624893
0.5142632908437694
0.5912336487205918
0.5655874017892683
0.8137993224823803
0.5979246303498599
0.7241023308838576
0.7253743780519509
0.54702758418126
0.5821400953630576
0.6473102371429089
0.6432469638205605
0.723922727642517
0.7024983541115425
0.5605756737894316
0.6435056617276763
0.7817398167903782
0.6349848941190847
0.7914560981354704
0.6006964364099632
0.5669863270727118
0.5104620951522956
0.6485498503251362
0.5256554862275152
0.5782070990808446
0.6553797527191763
0.6381279813766394
0.6988951932243084
0.745119614567197
0.6932556805191926
0.7480585650743513
0.5772330975086566
0.7054406544522299
0.81146984613665
0.5967237446675642
0.577352341761084
0.7156414558444405
0.5916874849683833
0.6580011844351644
0.6065716104437774
0.6581711381714729
0.7947567243604895
0.7380054460460354
0.5733972718571869
0.6789197575592611
0.6612775832071867
0.6680405971879441
0.7503383864962662
0.4524379455834842
0.5910236951588862
0.7196299646799507
0.7551546351599874
0.7118488523429963
0.6788727363678465
0.7864519108511006
0.6980707329863874
0.5415129672101561
0.7150818030324888
0.5598901190152387
0.402584089133161
0.6277763565299156
0.5466203167440985
0.531730621872924
0.571858139831127
0.741783160876927
0.6363114532910904
0.7229589021304313
0.7450417923742667
0.6635158107539172
0.6695033991239367
0.7445107968872327
0.5786036651122057
0.5260201586564784
0.7198132147875089
0.6387268513959544
0.643330878152385
0.6319244214029467
0.671059109725934
0.5460298774852012
0.6203260881207772
0.7174074671271448
0.638689464045805
0.6271998476552794
0.5958918422466294
0.7864200754635681
0.7204698315375657
0.6576389675362329
0.6243447626600742
0.5374472062068468
0.5802755198996828
0.7223479972741503
0.658951351147159
0.6475249596573297
0.5463381827177226
0.6897253579887463
0.7024559110129074
0.5494599302316894
0.7689290292806616
0.6948147487208874
0.6263074870940109
0.6664813867244825
0.5525513599179054
0.5719247502663385
0.6413617330781749
0.6797149904956518
0.7029282206092662
0.6557626794235009
0.573463671852556
0.6825149414758274
0.678126547031291
0.5927300225086486
0.5985215382104382
0.7638636074881094
0.8164779995942455
0.6628294813199892
0.5626300069373228
0.5525485588821248
0.5968572221233196
0.46021696561260467
0.589716526721952
0.6720775575931319
0.6488182031256569
0.6166550155914312
0.4028003740838355
0.6257488463004207
0.7821638849305734
0.5135466334537455
0.7182339842912944
0.7548952870514773
0.6314465204161149
0.5755573104015695
0.7166300339072501
0.5228791108260711
0.5421864079266666
0.7115742303327472
0.8169183098791352
0.5961035388720567
0.5574312072285749
0.6492526481763108
0.7530823763696405
0.6445956386907994
0.5880453054469048
0.43376349842994355
0.5942934440073354
0.7126059860267708
0.5909468970500082
0.6851744789221368
0.5660325165955988
0.5401617069320884
0.6192022140678416
0.632472572286225
0.6537872860885976
0.6550359142906294
0.5143949715682286
0.6490863473463682
0.5141009694889073
0.7135706407218345
0.5951551257824295
0.6592329586393599
0.7384856170274461
0.7192457410429821
0.5984902848082793
0.626769176422622
0.49297448430124674
0.7130791199643652
0.6170017643379365
0.6354175392916108
0.6279849887112412
0.7113707424528628
0.5598142603050282
0.8020170144267491
0.6788473645679988
0.6266304491548867
0.5236051185523461
0.7760486036012906
0.4765128116217914
0.6973542042960644
0.6728057595119471
0.7569420346985781
0.6970541522605289
0.799975522032965
0.8004348632933342
0.6424080026244182
0.49557615691671053
0.6578035855636142
0.7427957173851514
0.656157858497953
0.4804928991986083
0.699223118046867
0.6412992312224084
0.5779276248267835
0.4450471915562224
0.6199839352313372
0.609746977819976
0.6930796397744445
0.6744661499154085
0.7197765602724678
0.6233665949418742
0.4764429185458278

==> anc/HeisenbergRFC_J0.3pi_L5p0.3.dat <==
0.7722308554676749
0.5678254096680038
0.6560122944454463
0.6392578786543953
0.7587707392540173
0.6013165992264656
0.6673395239859449
0.5983445751992252
0.7522226339493392
0.6284815773621899
0.5767497622036757
0.724291224211895
0.706837977719928
0.711056116202331
0.6093554206555652
0.6111217805656702
0.5232616117470538
0.801178481756004
0.6819864521644049
0.501859847977508
0.6365738400311436
0.6511443819715289
0.6028547109275402
0.6143245959305351
0.6246065061373894
0.6488829612923138
0.6144109500173375
0.5534906746378766
0.4698586568377117
0.6461508867007861
0.6110336223773575
0.679525785590429
0.4971352856338774
0.6013343139701319
0.5553905412072206
0.713065018520804
0.7270537082011714
0.5209808012676433
0.6367006959374515
0.6746303856105592
0.7318964665385221
0.6693268957242161
0.6385685996271024
0.57235717940565
0.6571339270143924
0.7466578370124053
0.6201754922763785
0.7108342600772335
0.47946728998295185
0.7512953088506874
0.7621093797140263
0.733164877640211
0.6168271730930616
0.753723566773259
0.7119135249915445
0.5360701899944625
0.477244343535689
0.4864823993857631
0.6611139254503845
0.5596182364908268
0.5925556421357299
0.5039501471833893
0.6756653629886604
0.6874427876114331
0.724085218408307
0.6649143640118822
0.6034410417881444
0.5168973417409316
0.8258200814206341
0.6630623031396975
0.5957745338546323
0.6876837164983034
0.5522028323748178
0.6423117397732465
0.8257152615995909
0.5937215211123833
0.5560348712683818
0.8138711137930207
0.634200980127489
0.5711211941380799
0.648146773126801
0.7178851867726879
0.6842071399934143
0.7586864397017341
0.6766116057717677
0.6537128845975939
0.6622554885805049
0.6059633512855196
0.701848501122042
0.5498029683432479
0.6231642320960653
0.5811880688484999
0.76945454224425
0.5786624320918151
0.5207261570094371
0.6998647359537495
0.4924025301234964
0.6665665694113795
0.6976544520967473
0.615801646837455
0.6111020636362524
0.7575422778712119
0.6846791720475871
0.6515196526511132
0.48771863267906757
0.7651922531826508
0.6396648837205747
0.5741820708084415
0.7602391585675259
0.6814714359650499
0.7883992857459564
0.7493962620435162
0.5212383553885628
0.6542656388215685
0.5561717610625596
0.5722122705312047
0.6087149747399967
0.6320735948865506
0.6305780053381772
0.5766562305152538
0.6521917294050085
0.7400956976352747
0.6223673190059997
0.7131979804620372
0.5134647830447482
0.6745207153471636
0.557063223636387
0.607270626781331
0.5651895181533856
0.5640359780063158
0.7379694663216401
0.7642957157745963
0.7667248841393831
0.7133043629005175
0.6879946156755188
0.5606226047190029
0.6810903131605283
0.6842109986461998
0.6400185302569669
0.6228452585127675
0.7728552516325103
0.5561872550790665
0.5424853756000608
0.6434148036039181
0.6543167665868898
0.5941439105828412
0.5433227104037959
0.663260717970699
0.760506453513727
0.6695876869658464
0.6290579563953963
0.7447668994080151
0.6449344655285664
0.6303565615617654
0.7490206858895554
0.6669304867140626
0.7276458722818856
0.7253325525380436
0.6809585511241285
0.6369926577267667
0.6428076231812481
0.7874821193138659
0.6835224278315273
0.6295849872212721
0.5971010843700673
0.5692296961495333
0.6935848508627116
0.6488023994248175
0.6559841762464176
0.7400241322951367
0.7122525856406468
0.6750719135264956
0.6598124287106161
0.5791345049357536
0.6821719849759068
0.6852302900528177
0.6224725399214432
0.5840708480003277
0.751465772133439
0.7018375184345806
0.7159484831089882
0.6940424462094413
0.7693530988560637
0.7855365263476328
0.4979562921391251
0.551152825530276
0.6991354957963789
0.6712378728406686
0.4762245832530013
0.6311666947481742
0.5665970278740644
0.5836046617191565
0.6285078302074776
0.6582629343001268
0.6607385553938715
0.6334280318708932
0.7574210751948146
0.5176290958029294
0.588403424229588
0.7445830194703036
0.67176987214971
0.6071605233975371
0.6647243493781363
0.7378568075118142
0.7138688876543994
0.752274981926325
0.45469590759431383
0.7487448884835458
0.7615839480844182
0.6515596042752282
0.570016658881279
0.5967096409593196
0.6166746220438203
0.7283647018907325
0.7144109348536175
0.7850705264621353
0.7394215438262918
0.6304087679597633
0.6923394724813074
0.5885602852109801
0.6838840557820455
0.5248976346438664
0.5608898563531496
0.5803282676240132
0.5277156863684299
0.5844645863850768
0.5647390530612091
0.6729949815529863
0.653180194331336
0.6422535455352336
0.7002041073271598
0.6036871008553336
0.43495555010294007
0.7893460511825967
0.5797384959163743
0.6344791835709067
0.7193418249976148
0.7466071775962823
0.6539856443836009
0.5291527309064926
0.6283324289388056
0.8088816003382067
0.6996101355478168
0.5410764105895441
0.7068631119146891
0.7209394781505307
0.5472320115972197
0.5203087225271047
0.7182302926679391
0.7367481119384186
0.6887413425836831
0.667879914967583
0.7247174545433509
0.5838495010286038
0.7324524422500873
0.6350132610640863
0.7891721461690796
0.7329773962900082
0.6014006751203357
0.7227940299988976
0.6879529242474107
0.6029058373911637
0.5846078401471034
0.6480904089971223
0.4412316192662528
0.734199264589233
0.5595471889645661
0.6056008753033729
0.7514969514856183
0.7609322884884625
0.6163006528651331
0.6744937740744825
0.6124274162388974
0.554911888890442
0.738962679734187
0.6512463614859638
0.5410390938903193
0.5948989473248133
0.457220629827644
0.5217982323796468
0.6826942782634593
0.6872632514814658
0.534178343405471
0.5773948100392056
0.6907512247161557
0.6519239089307627
0.7499646221367477
0.739398421777793
0.6708152024716917
0.6403568983863897
0.6965969160918938
0.6696735588698407
0.6255343598182435
0.6164604811410475
0.737342646395974
0.6301813454290224
0.559667462569774
0.5907592320383256
0.7373978769846881
0.7776230350638176
0.5645291059350148
0.5350809669182515
0.6574986190704711
0.6605126007875981
0.646633127316172
0.6150198265888085
0.7446665098770432
0.7577745110336056
0.7083036342401889
0.7342804049856804
0.6353782568219979
0.7336710155278268
0.7140882778133584
0.755746997851038
0.5732191366698941
0.5507640840070761
0.7333892727902319
0.7000974204862476
0.7282491681251799
0.6275805130501078
0.7884030538393413
0.6799442626953466
0.8019697967433453
0.52179105305564
0.6286801115360724
0.6108225009959789
0.49787788064895033
0.7118454119990467
0.782124237189713
0.629537716126166
0.7363129216795911
0.48435721205765697
0.7710520646943365
0.6678624981244461
0.7064608475312797
0.6779389049167238
0.6085232606612355
0.5750305099530123
0.6284367107931043
0.559894330403896
0.5419764677672865
0.6044966569555036
0.7996696458847248
0.7594796720606191
0.4492718572839897
0.6029796766366224
0.5453042671192938
0.5330489960679372
0.6947469294404008
0.6995616489255386
0.7284616552153428
0.6920922477487261
0.6449318917394965
0.5795683783806647
0.842525776979507
0.6721396849956458
0.6232514755643225
0.6198139224316846
0.615917606966789
0.6686248701886416
0.6736232185609247
0.6310581562431234
0.6673220173051023
0.6293350576000994
0.7546093714524864
0.6292041634827328
0.7660043433334079
0.653221329318182
0.7148693376481994
0.7014051919071546
0.530736182361589
0.6034720685534898
0.645571479959325
0.6834781677559254
0.6308727337524632
0.5274536630763949
0.7856504396717437
0.5477965150242544
0.5138824887967267
0.6378270025875
0.731750480523123
0.6620442060545011
0.6342704782237222
0.7167105545035981
0.7031826726590703
0.6275655906955823
0.4913970925172643
0.5826110002391371
0.7454702302337834
0.6996656991066608
0.6842778799198822
0.6329383401854543
0.6299370430615665
0.619097626791497
0.6896170166534622
0.5375703685769546
0.5335968987338159
0.5724663886774307
0.618914518850737
0.788572219081014
0.7426421909877275
0.7668766404451598
0.5700263856722186
0.6897315644629298
0.6884375512732624
0.5261859461480869
0.7046118876454176
0.6208139441046946
0.4993446237019392
0.5400629926483146
0.6668442295033036
0.6404470457998868
0.716729848052129
0.6969918418771197
0.7328382755374939
0.6561647519085063
0.5603960100091502
0.6473790663645688
0.6211794540539675
0.7802208202028261
0.6627995767027678
0.7038700793003886
0.6189395470930158
0.6873017967365871
0.458903365352559
0.6587191554661851
0.7218288498837596
0.6213426899667481
0.6755210476241776
0.725434593083636
0.43361009593317457
0.6652788878468352
0.7267070995133386
0.7188080747940981
0.6431724001768439
0.6607075193479804
0.6474343991846612
0.6633507728891873
0.7385118356901733
0.6013148868095707
0.7138161938117651
0.6840394879975846
0.7539476555703459
0.6334744707748903
0.640524828329975
0.735898429366194
0.682315461779804
0.7554913154505646
0.6310140030727253
0.6784992308200273
0.7305591903199253
0.5948337644402422
0.7899837317788606
0.5604059024161119
0.7124046907127644
0.68094523279885
0.6946263365612628
0.6170337212065606
0.548383071703473
0.691305039255035
0.5274013167440694
0.6734948530778917
0.6424346079279314
0.6300060567009812
0.7116102815261676
0.6102026728475155
0.7670462970049738
0.6337770757248449
0.6083574746791031
0.7584719381122187
0.6138176543107108
0.6520538382435858
0.7444871500829289
0.7508553126621546
0.7320070558454245
0.5882084228921601
0.7284291432368052
0.7532065139313548
0.7752246653932359
0.6660137264673135
0.672905947396934
0.572356924256752
0.6110460634872831
0.5587886338815643
0.6341734001127683
0.7053152746670912
0.5033038684296405
0.5754645749687277
0.7517709312080583
0.8176154952151912
0.7171469124058979
0.7405621300701873
0.7485422797468533
0.59900603068049
0.5288690485050879
0.573068580128124
0.6838914380649522
0.5571951900491574
0.7305222898747458
0.5508715166617363
0.6048956390866439
0.6547133966527915
0.5870171377360466
0.5207183319446579
0.718227273904857
0.6478308052850501
0.6029615519502555
0.5396320461899831
0.6832009215244933
0.6443225570713347
0.7001288784344049
0.650091075060318
0.7631303420064626
0.5827938628866335
0.641545397001511
0.5478942518720323
0.7081162169921383
0.5506519583819347
0.6381486518459647
0.6504071425295965
0.7070466763424725
0.5428476464551693
0.6844793300311995
0.7319855777742403
0.6574529840120474
0.5557613125795348
0.5605269363613493
0.7270345677516111
0.7480738978236319
0.7422185452595442
0.7348811264316191
0.5229520046471778
0.6538020218541799
0.6508247053352811
0.5382511661878452
0.5915537193826117
0.7380085399826524
0.6610085810550609
0.7909243615824104
0.820271347826534
0.6104137668540552
0.6086826052685251
0.6584835447423265
0.6007313534884539
0.4886223653185086
0.5364692946019789
0.594057467555449
0.6643600542157834
0.6154957346666556
0.7418968999705733
0.6071004806547783
0.6501084476534216
0.5906602229029159
0.6881214350870958
0.5103955709055115
0.6413971515962704
0.6553394695504281
0.6108458891812102
0.6927364385778172
0.6228836235827894
0.568038716683262
0.7778071610207005
0.5828751554105924
0.5490217939355911
0.6850939880924604
0.6918885227127577
0.7878920162500839
0.5506869477496495
0.5933379345594062
0.6349559021694442
0.6537373228182584
0.707709440393721
0.5658300044727467
0.7520025972244796
0.6285448284611916
0.5964983323036985
0.7002826093476197
0.5847325749085235
0.697261947778776
0.5347170661082165
0.45475201484597805
0.5642085671419728
0.623825096248644
0.49371919345262605
0.6112990250874774
0.5398060595702453
0.6893018983720905
0.6067779853582869
0.6684628283838415
0.5780093718166759
0.749226787770074
0.5776388050409078
0.7222630956667472
0.8200659740223071
0.7081458846055557
0.7067931683953477
0.7874115355947146
0.7255700499805987
0.6462445038890862
0.7412690192403225
0.734049293195326
0.668739608734607
0.7908371285301085
0.6590033222539213
0.6699834349793887
0.590306923410884
0.7094014172847258
0.628281883334477
0.6931917139469429
0.47793215124079025
0.7025913771292488
0.5354648650137521
0.5121647462829032
0.6098378716794665
0.6481319448485264
0.7644842800295263
0.6436153994599376
0.6616053737425276
0.6058512084370997
0.617944634524361
0.6353703053307074
0.7119337116582356
0.6237095173848177
0.7689666035026346
0.7235322100106751
0.695511951121413
0.7298418144374236
0.6278155027319842
0.6723685108201914
0.8209378109559315
0.5746060924140648
0.6988266877708483
0.610124638758371
0.663003651106366
0.7320737263327223
0.591883786091389
0.6427364588006428
0.6357970842232743
0.7677673489917234
0.740729197356268
0.578445972892335
0.6017018757554973
0.5386303123252161
0.7213317616793461
0.7642811328981056
0.7348405898274672
0.6329403953885601
0.5415174209730419
0.6897014752203414
0.496078004630012
0.7190531635367385
0.5824706004922224
0.6436290598053293
0.5014701978386361
0.7500059677434956
0.7126282850329867
0.6199011122928011
0.7092431568413995
0.7091139692822079
0.7225490137450988
0.5871413572545564
0.5821234416533667
0.6634584127484101
0.6233170703199473
0.6426090779616128
0.7642163651559555
0.6739341121698406
0.6791942767512389
0.7671899483961874
0.6952881929994795
0.7646298509180061
0.5337417640896369
0.5167767605502326
0.6663533423059024
0.5856365536193582
0.7808711538538455
0.6028464028971829
0.5925895651553603
0.584756264395175
0.5743054437342413
0.5654108216480989
0.7445103135289853
0.820719624293862
0.6925066785435962
0.7103197029010819
0.5932845438153532
0.4583063081465814
0.5620630834791928
0.6533057390304338
0.6544474479813318
0.6381679709637317
0.7245726844237697
0.6950973277807931
0.6357730301477029
0.7368105657268139
0.6425422713795272
0.5384777690803583
0.739162608385074
0.7114555496322
0.5049914860921663
0.670901794720322
0.7897822873107235
0.7284399821801555
0.6443066238763683
0.6733887338671959
0.7194969924501095
0.5611416701572287
0.7068435318514323
0.610681138818824
0.6059926645069315
0.6777792691654513
0.6419545459171524
0.5777250395605856
0.783275038929991
0.713325564078102
0.6241877476833985
0.7571358196914209
0.6036971916481976
0.5750760437892437
0.7073528773437258
0.5929895934994455
0.5086313939488036
0.7650114205677019
0.7062946687245619
0.6450365712570261
0.771380000449155
0.7054357795359365
0.6618131923842946
0.7532314348304804
0.4987725070757196
0.7058753539454283
0.7457916170784806
0.7330237006367583
0.6346114751172908
0.6210603701481464
0.667752930838817
0.7304953885914309
0.7081382846511084
0.6313448770512269
0.6105436134589246
0.8101336232802671
0.6884158020648515
0.5986884546580316
0.6984008750684378
0.6396393739108954
0.7443552040668697
0.5858858846044712
0.5666554895831708
0.47254769634508637
0.7374421902885331
0.6852334929793054
0.7531313593279797
0.7176336079617311
0.5843872268472099
0.7077585992450764
0.7508841806625148
0.7415023515527893
0.7059394581004337
0.7786999033306106
0.7016321001241892
0.7562188659705841
0.8165796868173748
0.5899140171311968
0.5689738595522216
0.634490590350407
0.8094768217474684
0.5980961593205537
0.678012601435286
0.622316961789113
0.595527574139856
0.6730947466068288
0.7403409517634504
0.6909703035108951
0.5652842203202405
0.5811992869747373
0.6411513739640616
0.6343201883095103
0.56277451667346
0.7437790660423337
0.7469626884140607
0.558741032882902
0.589964875291911
0.5700485744233555
0.776329272951112
0.5254585184102235
0.6228707786107412
0.7129999712160456
0.5964437790112789
0.7348646898732226
0.5777640480207922
0.7917521725889473
0.7411648632936798
0.6472802089157281
0.5342925289085287
0.6258138334547891
0.6634464059507326
0.8467079740025772
0.6909587053812161
0.6757161371059405
0.6426582445697917
0.4508706847294961
0.5303994604700625
0.6206816132230515
0.5896527213387736
0.6904394249445611
0.7041441940682798
0.7968528025831255
0.6196279425756467
0.7245718323341178
0.7109134668431867
0.7061225830924879
0.7036748408981897
0.6834678538447772
0.5776368244775199
0.6729611656591419
0.7026424455046164
0.6860726935307802
0.7255925287082432
0.4922768699322397
0.5363098118477772
0.6707611488247189
0.6580172004226692
0.6947030225156663
0.7603730284373708
0.6897124814065974
0.5514388134568651
0.7697839284994763
0.6669704797350706
0.6137336041085131
0.5624023424354194
0.7414137315340923
0.5854459694912232
0.5666483721592189
0.6802762745079488
0.6423284590510173
0.6552138033073497
0.5794385401581528
0.6745521556296845
0.614349653929056
0.6112040904771657
0.4938051560051661
0.6216620151479035
0.6828466460432225
0.7598864342552427
0.617240236836825
0.5721384815167043
0.7043154467854716
0.7913141559467664
0.772277196975206
0.6647414253550538
0.5558068038387968
0.8285760030966564
0.5887898718423895
0.5769335301932148
0.698790891462189
0.5863427258110134
0.6354233342904244
0.7775877006533009
0.6641082817925228
0.7352765435667717
0.71692438593724
0.5892641578526061
0.7628095201236291
0.7039145110377769
0.7040321878064153
0.7314795597432503
0.6918849796197315
0.6374656971576533
0.7078835565166192
0.708673465757805
0.7278339220240182
0.5746588614982314
0.5996765777498786
0.5405648878203471
0.6963181604937346
0.6916838614863937
0.5641036484974103
0.7263650465677657
0.7059231994836473
0.7240653951448317
0.785649262624609
0.749947907371209
0.6281094260707356
0.6075022180493709
0.6546168014922348
0.6477836058561898
0.6376231716876904
0.7413876173646844
0.5962911821392944
0.7048793804599627
0.7750536946499179
0.6434927497450253
0.725121292142864
0.6749116341897398
0.6217257597866407
0.7125553227690394
0.525954562054319
0.6621798621671903
0.5620005597867849
0.5429951783841436
0.6743035938206984
0.6591662358680112
0.6585908441334268
0.5471015556470689
0.41668062450389737
0.7834133625639922
0.7303870357976878
0.7109853159052396
0.680534922412716
0.5311142920345753
0.5439794369148435
0.7739957247395437
0.6666894553316071
0.7323446525939001
0.7491315410223611
0.5880682141498176
0.7854472434058174
0.6339026043438312
0.7255071189069918
0.5536829919367596
0.5899856284106575
0.5724095345568726
0.4672189725947392
0.6837660531291312
0.7588026791557503
0.6931985753330294
0.7609309331052619
0.46417020731439923
0.5128621867723243
0.6840804800776488
0.7039236754201154
0.6851694705570311
0.7018771096032995
0.7415205440130387
0.5916207323777607
0.7374958013492373
0.6863495329774277
0.8314093362656837
0.6696832462826839
0.6296483080758681
0.5478476565275915
0.6317479470654843
0.7033574214925625
0.6335584357716411
0.6271554677318676
0.6474153412062422
0.6207724671450586
0.6083166862612547
0.7762616465736691
0.6487618043425821
0.724907339872626
0.7170482054555727
0.7484555764594455
0.5690582856921899
0.6822499756526816
0.7173153462438419
0.6083616553263466
0.5315020003092573
0.4642367476332695
0.6188100126468773
0.7720167330210287
0.6602677274664435
0.5219121666296336
0.7245891012709704
0.6169860468772485
0.6757441163559499
0.6536999229165139
0.6611161085116992
0.6464246981050942
0.5836502950767417
0.6100505627014566
0.7341428857381207
0.5833321529884472
0.5868062041313366
0.7525131765982385
0.7112359230935317
0.6390961208691088
0.485176391038823
0.7217902023615932
0.5877249661461245
0.6606759155266632
0.6590730838615778
0.6587201821728605
0.6432430478971262
0.5302564055052191
0.7067611123835933
0.6709774523302585
0.6265150222786965
0.6002053568504898
0.6091257527292665
0.652848999040487
0.8207906129374172
0.735175463236937
0.75930907945714
0.48990781135292255
0.7485934724551
0.6889751618306592
0.5599776370108982
0.5942360202183979
0.47308480604484004
0.6552480282609543
0.47881012133670064
0.786612268577436
0.7312855139699517
0.5580831400727456
0.660231172905882
0.6902376333250533
0.7199832426361197
0.7267513202755584
0.641183954003292
0.606464215632098
0.5583616924390922
0.632470976221553
0.4137376244495988
0.542983959937372
0.6604730962370127
0.5330477783748305
0.5302027554116362
0.6402967553416028
0.7247600257351386
0.713447599440033
0.7587278129205595
0.6611437893441838
0.6495112230362786
0.6405884245744359
0.6782945354438037
0.6084658416692237
0.6192086796887498
0.5166898891533519
0.7372405000921668
0.5440817874914975
0.5981742182305336
0.564679853138431
0.7212285936470142
0.6831025384548315
0.5161115913690231
0.6454836621642059
0.6557860274670815
0.5433582021187097
0.47378297741497116
0.6763655328452095
0.7641981262574974
0.6446071618657904
0.8347521440254422
0.6993609083674122
0.6555160962212664
0.6344716687160177
0.6897373713812266
0.5835497951891215
0.6976592716874008
0.5856924907766916
0.6034492024219298
0.7564396395308729
0.694712063213222
0.7371083871991357
0.6700537176266377
0.8295588860434137
0.6987767925681384
0.5726767640191188
0.5870389385009699
0.6240418806548548
0.6962508003423528
0.8166610612022919
0.6609891102358711
0.8168049489342069
0.6910531403140266
0.8045877423803585
0.7376566116446055
0.6827862426027208
0.5656852888935954
0.673117935052897
0.736124960744957
0.5877914153842402
0.7469996722912767
0.5983381609740139
0.8472090607953978
0.6109757200038162
0.5649865359112661
0.6173043781193396
0.5998322859455387
0.6166382956158218
0.598983465814459
0.7302513436653515
0.6232386498573822
0.6071655478578771
0.5496534889738173
0.5658954323599867
0.5351156186130224
0.49376383557471015
0.5350812618243983
0.5681587801757748
0.6545250383452823
0.5977145013450313
0.7529550003748152
0.6431336957288285
0.5167588140963445
0.6403122350481509
0.6379504741061143
0.5565898610587806
0.695397597952643
0.5641399976708555
0.5773148473261728
0.6820263349995693
0.7441598229774639
0.594921742456576
0.7104539758385338
0.7012654733310768
0.6990282499432976
0.5724846434794749
0.7377870243062459
0.5991523088238261
0.7654571862526984
0.5415343993152081
0.6640252646812802
0.7196996131149621
0.65575111524529
0.6389991184860334
0.6425855835511638
0.7171641585595293
0.7090035849491864
0.6084717677495752
0.5863621459781482
0.5460878960470944
0.4521552618333371
0.5711675793628126
0.6769957107417521
0.5210398342134601
0.7228527406051373
0.7216078074892928
0.6279610338558997
0.5497454752916737
0.5609842487036113
0.7807399521848063
0.6312774039698801
0.680984220656655
0.7208529957550398
0.705759134320031
0.6165492161578431
0.6443890523006247
0.6548617452823633
0.5564494300498365
0.6608661576664707
0.4072991468929358
0.5203261150575079
0.7278060438601146
0.7245719801396396
0.6736105840904967
0.6297421951523718
0.8106294195601341
0.6599431804857382
0.6858729460491761
0.728369738048686
0.5621999659933398
0.613241254341681
0.6677638217177861
0.6203604288427643
0.4560226442019825
0.6615662400153137
0.6625579906286424
0.6332431530692927
0.6032861939077967
0.6461562736650739
0.5542940953581144
0.6860087122941925
0.5643514175803495
0.7911403264028638
0.4090756471716437
0.5115808573731816
0.7218036846997987
0.7734960625446854
0.6948363206904733
0.6489577725032121
0.6914729012641879
0.6150904394774452
0.535071117169597
0.5615169796887723
0.6949140550665892
0.7665264430236064
0.8072058377018191
0.7572532015942697
0.6789394747438443
0.6510020491187044
0.5487845821390084
0.7447028400748469
0.7301291381539171
0.6449995620107942
0.6795702337068849
0.5561234660663812
0.5488355432122429
0.7899188283444595
0.6242246217038033
0.7367224845671299
0.7972740934749362
0.7167305101016859
0.6004670562410199
0.7214924312767239
0.7431516916057964
0.6888558761607726
0.7710385013115948
0.7392552201857817
0.5873099552046792
0.6582700652899169
0.7841303552651178
0.5122333047583733
0.5746362038295626
0.5466146294129345
0.7465482553679194
0.49111191354834716
0.5699652852282091
0.600359591223124
0.5464709206928201
0.70514562043045
0.5810514967038386
0.5738710354236272
0.5374429428284317
0.6843823856333343
0.587489927755231
0.687778173840101
0.5808028745112462
0.5397941331342081
0.541756831847301
0.6440159951641329
0.725068904773107
0.613329342105576
0.6742879424051619
0.6869500821541882
0.7445781275170467
0.676523792817433
0.6807524797295126
0.6142226562518613
0.6171038860014465
0.47037143256028147
0.6617122585443246
0.5420509333253455
0.6338786610042852
0.6173850584077832
0.6609252311384564
0.6889538903064366
0.6085315328497038
0.6273731780190074
0.7855657406012753
0.7116761840386095
0.7279426732513093
0.5412825685455339
0.5391597228166355
0.7133001083786396
0.6634262799878956
0.5849002340218797
0.6901728436821059
0.6843088874443489
0.6818039309606722
0.7276298002997336
0.7097054883591484
0.6599910918218953
0.7180472089438545
0.7393027913910429
0.7273089182486566
0.7161966388223844
0.6462539102900896
0.7695310125699741
0.592873962032649
0.7006811855934271
0.6092041354181315
0.5405905406881885
0.7270573880452902
0.6487430820659192
0.510864428296408
0.6724239187692488
0.5665037476575652
0.7674967794998919
0.47345503773250563
0.7542950602076859
0.7078518515880398
0.7234967143510235
0.8333460033454659
0.704424877337854
0.7956680409807203
0.5950020978993522
0.671970636225447
0.5355039277340546
0.7575000663122413
0.561525513371219
0.5377039532740133
0.7235447908221276
0.6183215039045845
0.5785819456333334
0.7729108299431783
0.7203104684865539
0.646854210983687
0.5923974809654823
0.6717699648576972
0.7774047337726266
0.7023418288172992
0.6881342325258281
0.7182029606186938
0.672871438102881
0.732987520400273
0.7166705128711305
0.595649666688945
0.6225591567367756
0.6213728882919867
0.5552708417573281
0.691125620264814
0.7605225046107673
0.6187116159288939
0.571822133113741
0.7452225703826989
0.6405513670711406
0.5526104627853262
0.6286799668220393
0.6518888354328097
0.74352295865474
0.5525029014090845
0.6906950995005781
0.7449005687096422
0.7711965914854969
0.5523118910474367
0.6394053652508525
0.6088616493367258
0.6577383063548665
0.73074588763229
0.7673113587489307
0.703942566276281
0.6432867573996501
0.6324380931847626
0.5644420138997047
0.6691073429103603
0.7366182649975471
0.6066136607790892
0.7071714859646124
0.625079125062729
0.6970073936622467
0.6207852094731544
0.6814736117227344
0.649690001337699
0.7076542115948882
0.6823635717383385
0.6245941532785817
0.6024365173171605
0.6202495978284207
0.7672993188454935
0.576636009704247
0.5948533496255944
0.7321172674858082
0.6775672086540332
0.5322294339796116
0.572635655602608
0.6980861976431072
0.7473331407716355
0.6259130400087033
0.7697829687395992
0.5967919262058491
0.6218254147781032
0.6787478944795612
0.5052595624486445
0.7341139520624389
0.5697794805986955
0.6308689544214794
0.5732351583033637
0.6067932931350369
0.6046358858655324
0.524737193399386
0.6642923830072908
0.680065066196664
0.8092065808708533
0.7123163074293105
0.7155732612702377
0.6035929913058835
0.8506301101184388
0.7000121211116612
0.5691224375825382
0.6738624883099169
0.7093766633179837
0.7215179100180181
0.6044099167556802
0.6829421162104151
0.6454179570384552
0.7067529999929846
0.7387605326287884
0.5745097536870692
0.5737967796505667
0.6806446545625532
0.7457085243507838
0.7553684632984724
0.6101168351192716
0.7339042698607636
0.6681335232668747
0.6717147345301024
0.6963389561440335
0.51774467756897
0.7081118590637928
0.6187713275735953
0.5379514595088789
0.7298269122196543
0.5780983466378332
0.6169480586503527
0.7009625912572768
0.6286426893666713
0.6898600597944033
0.5278058885939324
0.6552962791780628
0.602353938185385
0.6881194769541648
0.6847938594539593
0.6926191342697051
0.6853063619185106
0.623103262343733
0.6200656536512594
0.6995165725388753
0.718602733510301
0.6577810273303014
0.6757607773699731
0.7220099194626789
0.6026886614139098
0.5275791392234289
0.6431592768535338
0.6504489707214586
0.683356643401308
0.6172615982539121
0.7977967930954577
0.6820363717698391
0.6821189432354211
0.6156734566559355
0.7303514983330148
0.5934334471533037
0.7205940579063791
0.7034497475625427
0.6035768949262595
0.7044234748833172
0.663985975421889
0.6473510460166031
0.7790114643372478
0.7256117487426584
0.7140225796797565
0.7181289779796208
0.7109749366820914
0.6315900350423408
0.6828031006021887
0.7897926874200945
0.6968292362521744
0.6779221873855096
0.5788160832510849
0.679371358749148
0.6627769849362628
0.49209458759175523
0.6405261584014716
0.697886604285762
0.5641392576924315
0.5641404115664115
0.5320254052228482
0.7296848375282887
0.5112270142980527
0.5432878171352613
0.546963683922462
0.5449796234774595
0.7280298372539187
0.7139568664907663
0.5687482224631486
0.6562476875998715
0.5664040257220538
0.6394214883623763
0.7613002492402946
0.7561510800041515
0.6625123818418185
0.6389985365371412
0.44443858943686515
0.6830838099406625
0.7180535773974486
0.6940092515414904
0.6501921474732907
0.576563225127594
0.7632722025318895
0.5843244257125276
0.7073369520491375
0.6495633397742945
0.5472721612566154
0.67519278923328
0.6851949126420872
0.763333477921932
0.7205222688902845
0.6484989948526575
0.6846964805306865
0.6865428400371819
0.7652704715775638
0.5909979823795387
0.6738533020873441
0.6723515891646169
0.5422017953972187
0.6634392079124766
0.6372985041757484
0.6449414316836534
0.7125013953420077
0.6721096906178003
0.6458152205714965
0.6759444327054127
0.6335952993114728
0.6835725606136762
0.7071100416135708
0.5049098008348591
0.6759856364970521
0.6462893328165665
0.6017961232816488
0.6806843934384985
0.8243792409196464
0.6553376399404653
0.6802374691722692
0.4891901649507237
0.5255201263321692
0.6531288401553492
0.7017762180262767
0.7854078091267572
0.6723255310778299
0.7048602705353924
0.6599930706697626
0.6868621874823941
0.7346862971974429
0.6912251656370051
0.6046410209176056
0.5610890964240308
0.6535701362687281
0.630555913941323
0.8012069924803583
0.6253904503498764
0.6088391756263006
0.7415186366308335
0.6634468711804978
0.651041117199866
0.5467913534589602
0.6823246209429742
0.6650902799056405
0.5604357873644268
0.5893475544258004
0.7265350412073434
0.8138127356905962
0.6040672005901578
0.5741514776271563
0.5739118847659012
0.7022941598022421
0.7243816542614407
0.5455258642188404
0.6462152778892122
0.7427967351465639
0.6094214314674562
0.6099722051488569
0.6213344202595866
0.6527650717391091
0.47283120979968096
0.6449059050578667
0.6036983187025761
0.7011801912338332
0.7372889244042646
0.5676274657326233
0.5162355512061596
0.7309624930675458
0.7946083473284643
0.5629315425972917
0.7406523181013334
0.8316622968333354
0.6375894233133478
0.6398561112987176
0.8110129198754107
0.813709333233484
0.7616682092061966
0.6449779482735637
0.8065109900640173
0.7200184818394552
0.7335450048910412
0.5699253757242098
0.5907860383768603
0.5752837870268048
0.7128855662044441
0.5712195524487823
0.7085064858050651
0.6671989464448606
0.7872572804577006
0.5864980793711975
0.5639117615342221
0.7154441948249067
0.6185031298157957
0.6355803229619655
0.726175251423538
0.750221912866678
0.6955689644606045
0.7843363833404576
0.8183028855277387
0.6337046471833586
0.7606139647265708
0.6395426479814004
0.7035811307489374
0.48222135300830227
0.5835604077531323
0.5105005131914893
0.7455101582508749
0.7931888493071946
0.5045295846228314
0.7222851572666005
0.6769619166377981
0.6699331749842848
0.7249366635301855
0.5907761947598144
0.6742257438734275
0.6708514574318774
0.4568758109133107
0.7225819681597999
0.5982573738709365
0.5898924714348083
0.6487825487093046
0.6016186007067513
0.7232390813253086
0.6816636718630101
0.6280201229834121
0.4337703829247824
0.561308375887234
0.600562460111328
0.6626446710648203
0.43452709008107826
0.622684780372909
0.6713473281873219
0.7251140300875902
0.5632486251377041
0.7561878441946129
0.7090764294823575
0.8051552857949554
0.7772009530243117
0.6969542955610493
0.6394397132099863
0.4216360459400673
0.6762375741449864
0.7410006327437755
0.7855331252813785
0.6283464005600484
0.5412565105700451
0.5437129116330186
0.6186457589567472
0.6197352204995827
0.6987239059497844
0.7189409222092273
0.5335754624913862
0.707524098595673
0.7222410559749683
0.6789816045027415
0.6487325749002943
0.6445026859851236
0.6596445888296688
0.7655281545550949
0.6840216298924015
0.6021261876950993
0.5097766809703995
0.5196500770879305
0.7498856312817221
0.8275609913388885
0.6204749455447878
0.6618218489931031
0.6941996246306427
0.6235814929457767
0.5755871455944104
0.6993418764537425
0.7118360912494677
0.7230855388630518
0.6311589924649634
0.7106315056705985
0.730802550579968
0.7399061374191296
0.6053304938064827
0.7005496573675578
0.6778517355656227
0.7225180211452636
0.5887352613647513
0.5854925423552324
0.5169641506372796
0.559185596799956
0.543311803280883
0.6276518734972255
0.618340140448536
0.6872841506582823
0.6862189544381857
0.6420015427259758
0.6122900862461574
0.793134879247611
0.6606530758155473
0.7457323652891341
0.5896457167276977
0.6109808896892045
0.6164459366108564
0.728061606494341
0.732807018736702
0.6656085906925255
0.7669975767562328
0.6919436088707054
0.5771026820579997
0.7567310195621518
0.6961952190466596
0.5643469967396539
0.510310173920412
0.7594905125851609
0.6116052803396186
0.49799985846512035
0.5673092620855079
0.8092587763426919
0.7164563534347343
0.49269835475585905
0.7869171277905164
0.7762462117254878
0.5710034498113676
0.7302651880440569
0.6322780677667943
0.6277060886506425
0.5848441211655369
0.6801749508084773
0.7456110939416442
0.6316583516255155
0.5994575183669689
0.65146041626753
0.660262818659157
0.656942825886861
0.6924834556574655
0.5252481754833723
0.6089552296651003
0.7154339050048586
0.5977312381246567
0.5651437064956628
0.6231558282098201
0.7520939317956288
0.7172062825209545
0.5925701442321747
0.5619696435094101
0.6759427832380189
0.7756495567593026
0.667147196848257
0.7894719704326477
0.7540572461457676
0.699530365183213
0.7729514194220006
0.6531581885619524
0.6983243286800087
0.5840289580252875
0.6973971218233019
0.613121218290451
0.6630537477677207
0.6234734804716782
0.5375216705698901
0.5058281734248857
0.8056346686788343
0.5620230419118277
0.6194222770908511
0.7764178653144347
0.6351121789768408
0.5591872687536394
0.7930128063678483
0.6026333668606662
0.7522826294605829
0.7267230342767791
0.7733063332544912
0.7563956863526509
0.7978045231866437
0.6396236378082596
0.7034326214672002
0.6412922345802149
0.5726568158914
0.540088801203542
0.6867164939039869
0.5049381491223329
0.6980174385878402
0.6770038974877689
0.7716928197723425
0.6660039737461111
0.6411309672096923
0.5699743013978366
0.7557972086894974
0.8428255053547701
0.7229019120289546
0.5894087808262211
0.7240620269342677
0.6472886827786182
0.5864843754448509
0.6945092504981796
0.6277719630992061
0.7223390958708529
0.6184414744306705
0.5555365006205205
0.5522780773992394
0.6338809356799934
0.6891536686665262
0.6660549310525371
0.8358058186789852
0.7563469531166122
0.7843782656733757
0.8436808091348857
0.5533799866028211
0.7281155512088823
0.6615159836539531
0.6915013338983523
0.777797017100951
0.7327710911284776
0.6831365467875354
0.6636521811300672
0.6986964272903284
0.4609640790123083
0.6404455785463836
0.77183098876733
0.5634739620381328
0.5001499311831672
0.5617428041820196
0.5307005809173345
0.5397359350076997
0.6400297450660783
0.5478085549317075
0.4806646639702965
0.5576855120830859
0.6088542934382615
0.7254835164901042
0.6725090671214957
0.7826412851248054
0.7356553079269135
0.6466482966650278
0.6538321769488289
0.734070011986968
0.6078689535757429
0.6233266252025984
0.8056843784995179
0.7711725103391456
0.6173258225238607
0.7202217394498135
0.6474836272271998
0.6147374712785584
0.5636038040934642
0.740246927448795
0.6729872020837782
0.724882183514767
0.5645401540727021
0.7812796014281775
0.528712970100868
0.5220924581565696
0.7407994001939084
0.47622378898202145
0.5691276072530881
0.6470779719050297
0.6333792976494045
0.6077098019862877
0.5605824554257369
0.6730750573358842
0.5682952570327322
0.5489976208077402
0.6938809382975949
0.716391444574688
0.7861566662053118
0.6248200382392176
0.5801271874505017
0.5006237786856571
0.778789948086081
0.7070604834418093
0.5662030655212368
0.5437643984819532
0.6763211686517048
0.5873075583095129
0.764998443179621
0.662052939934229
0.7289306567074636
0.6056689209173667
0.6678270373665494
0.7779258599160601
0.7961988366344755
0.5163372297567892
0.8274588726784272
0.6109063279054069
0.6337082020694985
0.6670043885869106
0.7896605161110034
0.6629561868326092
0.6574252846480776
0.6598531378420643
0.6876481136886696
0.6678332874345008
0.6467278201397061
0.6299209293579366
0.6250537401196513
0.7624899235739881
0.586774595442824
0.734631263657632
0.6088935564650523
0.7458944223733834
0.707868462074175
0.578196431110625
0.5120212548594346
0.5361731038543049
0.7538628297894728
0.5503304757450548
0.5351942868659283
0.6953494483638842
0.5679130992793194
0.5672938038885176
0.5481121694751875
0.7517416281907613
0.6485710180351977
0.7759749988039021
0.5399110093365034
0.8029605244091098
0.6474130106761857
0.6206437489612258
0.7114541853353877
0.6800253789882411
0.6611684250307424
0.7614780702802666
0.589318191558451
0.6217351421703566
0.6541253034068095
0.5848632423364754
0.5818447815378994
0.5998707210933426
0.7326458984234484
0.6560919875402955
0.7475519355978821
0.5607364457336548
0.7035201770054841
0.6122019998286252
0.5734162381761262
0.7566866880468556
0.6559023976697489
0.6616092220864723
0.6422464169196438
0.7250136570689446
0.6299872578268256
0.7275335699347829
0.767479552190431
0.6762885325359185
0.5253678067905962
0.6921230482327775
0.6594454170728636
0.5545796135342655
0.6213949439636134
0.6395014032859431
0.5087988191110615
0.7112899639551948
0.5871950165013162
0.6963407981272355
0.6197607311151844
0.7186139597100568
0.6095181532474291
0.6591310426747506
0.8029856725164292
0.6651048716441601
0.7079880555817368
0.6820359508721219
0.7398019743690217
0.536079631215954
0.5890365418023699
0.613905334168281
0.8142884165744996
0.677172982812856
0.6633540622984132
0.6536785017555806
0.6432803701499318
0.6532607166314504
0.6317947448252876
0.6248883663895944
0.6422673493908161
0.6900439152821225
0.754798839628761
0.7087115928340916
0.6462974388907644
0.5746207476277424
0.6895448351152952
0.6255575078989173
0.7080078562259251
0.6592778358638189
0.6954121962148448
0.6522820266352303
0.5855874248472767
0.7108956454751778
0.7500871971698623
0.7132057253203843
0.6497197387140483
0.7857684274489857
0.5892676677234644
0.5176898241345953
0.6512707962721522
0.5652348009954908
0.5985530426060427
0.5173735593990009
0.7061806232338842
0.6027334390084669
0.6556580411325114
0.6752493104348763
0.6443685462182466
0.6860370515292405
0.5380646377403363
0.4983169723318514
0.6553296343872513
0.6793176750300702
0.6151946076242428
0.6345649866013762
0.5149420284667259
0.7202961512553113
0.5536817680727274
0.7082055570279273
0.6309289226721271
0.5555757024698388
0.6555461624887449
0.469344002422866
0.650648209207192
0.684635748616758
0.6950189504167597
0.6122577217537323
0.7032513679074445
0.5021115422102121
0.8152515367085053
0.5615762682072222
0.611187431881976
0.7031457169404248
0.7170261607815864
0.7059989568930164
0.5945181194789418
0.6244056701007209
0.8080554679289759
0.6233188214047423
0.6843502304193647
0.5996369344020342
0.6848836939923952
0.5845944368969088
0.6278906573967055
0.6807066792630029
0.756782408964482
0.6174052704668443
0.7075499027975094
0.6482149179069893
0.6176608845569592
0.6516534289872048
0.6633808380469672
0.566092861696206
0.6655301821352825
0.6672850279261499
0.5927730660789058

==> anc/HeisenbergRFC_J0.3pi_L6p0.01.dat <==
0.03889001564279092
0.03947735002519067
0.034540336370260605
0.036831513555047796
0.038541444335843
0.03921141029124374
0.0381251279163804
0.03829252655499534
0.035899225997822755
0.0368380520319077
0.03842574583086195
0.0388547810906796
0.04038602053449535
0.04027456101006667
0.03928679304217885
0.038383167493465216
0.03787716006114494
0.040051653673579074
0.03996480083130747
0.036874840374986624
0.040068844357760314
0.037549389574566674
0.03823271881136921
0.03568152906420387
0.03897394243526888
0.03946996055162245
0.03849946789458326
0.039395362630234645
0.04043007872374143
0.03632223211438016
0.0359473851852062
0.04008514383330013
0.03891222659639329
0.038659691122876795
0.03784575637303965
0.03800482425693808
0.03681922706881655
0.03785872744044564
0.036667097808350674
0.039417600503407944
0.037211304455950785
0.03947418764575544
0.038414434742376796
0.03679043414211791
0.04006815393666838
0.037345969070327965
0.038435841220135096
0.03964171096173213
0.040292607868624215
0.040211096540096594
0.040184489356800114
0.039232534920722276
0.040651960386164705
0.039216640232872094
0.040664220083129136
0.033427094127838175
0.039570632101102954
0.03945869446997032
0.03840769244916272
0.039798881602761446
0.039862246311641626
0.038970424054673505
0.03746344457126211
0.03952728094997168
0.038207328159021635
0.0377691376673522
0.03963215675405642
0.040350852115756765
0.03681467313358557
0.03862396607967749
0.03860313642627671
0.03983589863247967
0.040237889697040743
0.0388079167210181
0.03824046536580135
0.04052081657116804
0.03938082359214494
0.03809488077507451
0.03811792265798481
0.0360954893752196
0.036785734457768275
0.0323040102506231
0.040270490648684897
0.03872001073828455
0.0395857103127335
0.03972312296341373
0.03898085892895258
0.03994551370695165
0.0365168691418016
0.03986157287112374
0.03589049839647906
0.035944905280836936
0.030450920127212344
0.03978388035876509
0.03793436280187668
0.0388628753145129
0.038670027730396066
0.04063151179599111
0.03942571341115106
0.03948066338444961
0.041105395555926766
0.03772649180846573
0.03953638085690515
0.03802949169293753
0.03717024464263044
0.038686889261039546
0.03950587004158625
0.0370458055833496
0.0376114266478535
0.04049948349251163
0.03842248085902015
0.03929568570180216
0.039308885422076036
0.03944338595766489
0.03887219372122486
0.040746164091857745
0.03964338129262927
0.036211526456979726
0.031213920742398923
0.03924548427021915
0.036536709023000116
0.03890393736770051
0.03831225005379166
0.03895827676514792
0.03784020164358264
0.039207407416554284
0.03943574271602032
0.04056154036952369
0.0378874241197466
0.040077294564780104
0.0385126623514167
0.03999398795985215
0.037233421690541335
0.03805235413276505
0.03670089697619653
0.04006799911905989
0.03828187160971856
0.03931139012425857
0.038890915781141844
0.03752431503977698
0.03827846712925473
0.039708329598308875
0.038231758347363226
0.038802504642467886
0.03950719680801665
0.03941448812530459
0.03949298608412085
0.03995582216197038
0.03584664027478292
0.03686650853215486
0.039087146904462744
0.03966940026031707
0.035955492953580005
0.03822853125297429
0.03690023694228015
0.04106827091953096
0.03967853096167137
0.03716762606830673
0.03886666619761771
0.03209399883701843
0.040027078503710144
0.040000897341874106
0.03946367024114685
0.03788064555470217
0.039477299694265056
0.0391661921220263
0.040066233346355486
0.03766543161099893
0.037703192876547324
0.03838850326666528
0.037956106970948575
0.039186900850344805
0.038303757032072325
0.03978999401848923
0.039719881289365044
0.03907927253042559
0.04044253623588749
0.03588473247257896
0.037698494240088136
0.039212179430560656
0.03980178093255087
0.03847550412286004
0.03497601560224898
0.03586554252880233
0.04007991544208515
0.04054345324524095
0.03959815312763768
0.04060139173240853
0.04010336540712746
0.03955057596785143
0.038729068369644085
0.03862616752709554
0.03847026086495788
0.03954172700441921
0.03241299873935307
0.039579457918780814
0.039563028508453814
0.03757951460971965
0.03666757152677923
0.03873589764235044
0.039278397450378026
0.03920005878143987
0.038535433290048576
0.03879549759118861
0.038773015477178006
0.0397570599137078
0.03780853054973959
0.03801075762314866
0.040045917342339137
0.037675352412164624
0.04021246150768381
0.03998704087381731
0.040741988701408445
0.03856631674406263
0.037766986213747245
0.038902346330176
0.040140711825670805
0.03834680635501014
0.036000920470631165
0.04030566000490682
0.03733449062007114
0.03994595557544807
0.03965893597671357
0.03691258423029829
0.038372004290794896
0.03792872001891849
0.038584086048784653
0.03853946867646263
0.03895440703638649
0.03349162824700214
0.0395321072165894
0.03939960780284189
0.037994965799231346
0.03845059028905661
0.03734299062422477
0.03865306510220643
0.03807864314313284
0.03233816491467195
0.03533801450157038
0.03876754193292525
0.03595198077136688
0.03509120130765279
0.039582521628402006
0.03734972434912557
0.03847318616787606
0.037867651012493925
0.03523735000990852
0.0396664570617363
0.03856512075503925
0.03855727986253272
0.033620445803289774
0.03969738748271117
0.03967517791701349
0.037665316763771564
0.035404377047175264
0.03807518943827872
0.03973118344168875
0.03790380932852005
0.03986084270520399
0.03782810146710858
0.03392746189016832
0.04040295294263424
0.0403204897614538
0.039342805198173174
0.039585632343399506
0.03762499103258791
0.03890197956069658
0.038218456983029996
0.03923182021256522
0.03711809577126313
0.035590592495310464
0.04072013384061127
0.04033099909679173
0.037899929463160544
0.03838493443018496
0.034852350456142024
0.03778861551838199
0.03758565027457079
0.04039565381789484
0.04006922156180287
0.04096875968946055
0.038782347408130476
0.03762107540789066
0.0386805614784338
0.03993390015177373
0.03962125890695361
0.03764978051552731
0.03826043596284865
0.040307504104935554
0.03896337784394542
0.03950076899667071
0.03775078477596563
0.03899571184605521
0.03879720175380353
0.0397820249830037
0.03834478494948828
0.039425658029027685
0.03736066106719759
0.03558772306215226
0.039541020260007206
0.03707361264056356
0.029515925810013194
0.03483303101576202
0.03848496150267172
0.037243659354798876
0.03975361473300276
0.036589947357423394
0.03955021699749135
0.037353765529713145
0.03785109824654237
0.039065521561864505
0.040488792258420545
0.03830964994054434
0.036570214203068954
0.03812599344025086
0.0400516197174033
0.03182976565880321
0.03926149830116643
0.040469597936757314
0.0332269165852004
0.036756871959965534
0.0395201989691254
0.03918434402459526
0.03534717646443804
0.03996988425118898
0.039414602382091345
0.03949593784647418
0.03987028751548633
0.03687460394282203
0.04057851429406202
0.0392967779323156
0.03798271925819816
0.03758554706436407
0.03853710872272562
0.040966097978413774
0.04027183905512676
0.028973869181133524
0.03958433268087527
0.04003992922884007
0.040005463170283535
0.03961145330116734
0.03559933896674775
0.04044960679026963
0.040205789030647816
0.037982026330298804
0.03836605508901438
0.0391255668928062
0.0395304854326784
0.040247244845415725
0.039580921909722615
0.035964468356738825
0.0389753104506012
0.040363114942841914
0.03781091370022642
0.04052052733988622
0.04000498724850316
0.03849140278536964
0.03948894161732179
0.03986301130784014
0.03893057143814078
0.04004912385224322
0.040538117447991295
0.039288266925204915
0.037505159867295086
0.038947942052517046
0.03682834308000251
0.03793483230059153
0.031856412099392
0.039429043504510514
0.03903906247669387
0.03959125986974216
0.039912745320526764
0.039500206136306934
0.03440162683854807
0.03969322474608805
0.03982844580642335
0.03938888644846673
0.03885851616843216
0.036082577310532216
0.040447352985733924
0.040127819177433376
0.03307013478888354
0.032812831366916644
0.03784005740635708
0.034923168068486984
0.03902078369363874
0.04006135064887735
0.03949647935721127
0.037581081814847914
0.03828971364733701
0.04078327320720039
0.035247821154055836
0.03848867134598246
0.0333067105450652
0.03974193764052286
0.03680439310095103
0.038126540247024575
0.040220351914199634
0.040207297837800034
0.04029813764828005
0.03999317329332862
0.03814698883812521
0.03890026311487696
0.039203876842509214
0.03604421681742206
0.03826756576117164
0.03497622261440168
0.03833863390363164
0.03910190151176227
0.03800610365967537
0.03788633984341143
0.03926180269158718
0.04063752330514831
0.04009201735959211
0.040338942132888106
0.03999133702331374
0.03994735351791555
0.0378520167861991
0.039830716368748104
0.03920648384176845
0.039337394714515035
0.03832692790489289
0.04013066413800895
0.03899821273081326
0.035744416861149084
0.03629008939763976
0.03735966499708929
0.03986953643314844
0.040139150353541785
0.03625525286052231
0.04049112195086343
0.03724407271558596
0.03648946363233321
0.039148117855455196
0.03946064038944912
0.038872501409955254
0.039057814028469216
0.039428558707789337
0.03759420331768394
0.039689663565407284
0.03973563078836942
0.03746628118367564
0.04068218991425699
0.03960747816828243
0.037906260494347026
0.03805618044898549
0.035121225568440134
0.03897401746930471
0.040319655695047675
0.0389860693743372
0.03829216346535012
0.039649972342589324
0.038116414816431035
0.03265017204353442
0.03745286089466223
0.03991805005405545
0.038881737010888935
0.03942911298813465
0.03996922449039382
0.039785751200637424
0.03644255027255565
0.03844001954560712
0.039552901516996426
0.04000879644055725
0.04048621963221454
0.03913769603751718
0.03501132454980583
0.040595787258392
0.038739951988913245
0.038312738661266395
0.037957126348884394
0.031128823352422726
0.0405120926203906
0.03833936269364902
0.03636723276467112
0.03839908723364075
0.03590880848275587
0.03902169109472809
0.03790282758828261
0.0400585331467704
0.03493902845331088
0.03993188222215217
0.0360939065863482
0.03910792594896878
0.039915233588565066
0.03875494140001378
0.03476186706254271
0.04013855577489294
0.039481170975863136
0.0401042069229956
0.037693569639504
0.03965930105118095
0.03859030846262012
0.035876916261039615
0.039348246070524104
0.039908481570686855
0.038929245172567156
0.04009970295329109
0.038771076084628625
0.03686436045814859
0.039698606491807654
0.03646178866549559
0.04032662439279107
0.039972832770154794
0.03921841982251237
0.03901252041509862
0.04041202723391491
0.03862582336380578
0.03870115674082737
0.038433046559481134
0.03871578761954151
0.03722306781677858
0.03962986484157975
0.03920505533819622
0.037519439810846086
0.03720595035032674
0.03335930234598197
0.03993937390394317
0.03296019195695171
0.03929885960972626
0.04021761908137546
0.035962216958096586
0.037845737629584354
0.036996793525422594
0.0358822907398433
0.04006708169220305
0.04110829800987035
0.03863316705876293
0.04011049448667058
0.03879861848955109
0.03997415649126608
0.039396721763776864
0.03715564994687785
0.040519622183376375
0.03849042325605489
0.04017916546511811
0.03929264063351107
0.031009384366989436
0.04000380072690341
0.03903071244756876
0.0394437640877694
0.03447186382861087
0.038894507157288656
0.039750012604329865
0.030907321580208806
0.03979144776967278
0.03588056331556046
0.03775432445732877
0.03783817767817037
0.03601671746482424
0.038038388611331415
0.038437970347062894
0.03663558497268563
0.036890408838268676
0.04061746980898454
0.03955266283463762
0.03673592874641042
0.040724346086490434
0.03412902000041121
0.038800183784170966
0.039686841120649706
0.03845459521895574
0.04039067330427619
0.040545759136189255
0.03958857962410172
0.03690216361335347
0.03252041148621173
0.039757165039138696
0.03973779152479603
0.03846020216745241
0.03928645084818497
0.04004268298875206
0.03901505929340265
0.03691688567047516
0.03602271051543832
0.03904057640185246
0.03754666604497303
0.03559313210680087
0.039573276105837336
0.037072644926377185
0.039624759459349713
0.03866638999193063
0.03946274072282598
0.039503416226727595
0.03918256346114377
0.039661728875178964
0.03544315188202978
0.0399194676234439
0.04040460593418022
0.040069315697025785
0.0404680606728292
0.03778064087972206
0.03762377533982867
0.0371684442915674
0.03771914111259662
0.03840687163396944
0.03984954046859074
0.039085275332290566
0.038187704928055885
0.040419737356618184
0.03666204325900249
0.03874823564605187
0.03869687123940447
0.035991452028116336
0.03771712010093221
0.03260609910162861
0.038742455791156066
0.0399121013576857
0.03751720112470728
0.03708306423728822
0.03806003249074137
0.03860895440938629
0.0404206595491304
0.037205982917811645
0.03834501254610431
0.03929920284061803
0.03902421219433893
0.036452524368176836
0.0373419516534153
0.03607154798247016
0.039295920901017335
0.03773143475782366
0.038521148186542425
0.037314885992381225
0.03744384497927148
0.03922163756724504
0.04052023119742046
0.03312662390144609
0.03872384182485446
0.03937077072205321
0.03935211227733076
0.03749253488142456
0.03889193964214267
0.03882977407366664
0.03901798237376197
0.033607725442324675
0.03819352662506495
0.03911177408331876
0.03599106244690288
0.037368726564041665
0.03443675547666023
0.037637606767087224
0.040017028738579374
0.03953884667979897
0.03934847448767022
0.03848403127320432
0.03968617288262607
0.03773217316769651
0.0400199583108714
0.04101772550186367
0.03950656456516811
0.03329875475264825
0.039147311835677046
0.03352878886735148
0.037920766899491566
0.03691650229442464
0.0401744611493541
0.04047891526896477
0.0388762120662906
0.03793986955395387
0.037540303759912436
0.03847982901737496
0.03772683836718068
0.037322635901347066
0.03879660994365863
0.037599224822646375
0.039115394284118365
0.0392512345536725
0.040284485660739534
0.03863315795277318
0.03922273465008796
0.039738564270817754
0.040452784321719816
0.03822289339431774
0.040318143469150663
0.04071874784509185
0.03849693892785798
0.03788637317815114
0.0393060232989233
0.029396698862258316
0.03888719125179102
0.039393077946736944
0.0378391945261521
0.0407969989285294
0.03890943006594463
0.03950148652581944
0.03946709764771032
0.035875123696026516
0.03898599129841122
0.03859285145079362
0.03832290732351649
0.03998209514809967
0.040217424389715366
0.038494765876922334
0.040321504697371134
0.03978438578376265
0.039291515490028676
0.03966638211201672
0.03936353857757896
0.03441870360436589
0.0370532468573834
0.04002090483306932
0.04016172924595146
0.039179240637033215
0.03829804022502689
0.036572211002344354
0.0371358388720392
0.03790737943586414
0.039067692805860164
0.039758171931759644
0.039358544932717045
0.038323853548350335
0.03752884517860835
0.03260160890144291
0.04032620093311382
0.037009754263486905
0.038332764752472354
0.03543424571394559
0.03998659080721721
0.03690442415186087
0.03865178924227502
0.03777525726411373
0.03676620436877207
0.03955200529733614
0.03709555959161457
0.03539616515762217
0.03868460325727769
0.03800046983452627
0.039474511556354744
0.037955297403788
0.035909789282597145
0.040344281308577354
0.03973059885783498
0.0389880930163787
0.036811502208943254
0.040496675457556475
0.03721029497874919
0.040442851460248064
0.04023015361228606
0.03957401285200902
0.038943808096685316
0.03966053557337351
0.03865599284851621
0.03861276341511704
0.04112156707793919
0.038783321786498494
0.038603977911603776
0.03976487278873279
0.03942721803512222
0.039328046315050415
0.03918259072667823
0.04027542329077187
0.03893003500794239
0.036142201581027614
0.03874309721578775
0.03784524828915721
0.03659619178120999
0.03554845039267115
0.039169909477846036
0.04053752859273705
0.039545124873413516
0.038398481482359775
0.03182736048989157
0.03939538370799063
0.03889023488842184
0.03983031592322753
0.039003685318818745
0.03911810911708136
0.038502106271701295
0.04000579097205559
0.035162573421478785
0.038638392382519135
0.039338582742451285
0.040361454037995376
0.03635579158512654
0.03973257629697745
0.0390526789703061
0.03926929441524731
0.03851311233804872
0.038337167490409975
0.03988577558937547
0.03631747913659436
0.0403737677720785
0.040056397294250104
0.040486037300698205
0.03913920600510343
0.04043712178552075
0.03838243694407407
0.03980198703490742
0.039835668275447364
0.03960337586300888
0.040218076277292
0.037744207723285246
0.039305791721703634
0.0406960097178249
0.0389894770256647
0.03782401517446618
0.04049606265347024
0.0402410092071712
0.03967240696264866
0.03761801526106644
0.026959484088267302
0.03809026247732442
0.03887928585576907
0.0383842426905763
0.0383594984093977
0.035240768060321725
0.040494931570875886
0.03910776303112821
0.038719030690902295
0.03810261530636747
0.03834083578033552
0.04050138635158029
0.03972791385793909
0.039953382177203685
0.03368693405314554
0.03673909820714705
0.036943697484702116
0.03893716853647417
0.039188963387084066
0.03678741511769887
0.037712459707486316
0.03536417831354408
0.0403514161192518
0.038935019339074825
0.030012715370844087
0.03818981265709079
0.03861853940960393
0.04008137630394569
0.03826917366996306
0.03924082625989058
0.03940922831875723
0.03790427603383874
0.03988680607415775
0.03814787902718966
0.03649034731709039
0.03740178141050641
0.04001077206285365
0.03950108331621316
0.03885329443078467
0.039335693602157246
0.0409008023634966
0.036617888953454795
0.03924283489026389
0.03923345606838082
0.03691813011384379
0.03885720916454379
0.03774241752776072
0.03876925611266504
0.03944578686991055
0.0394213573408762
0.03966683080721056
0.031923888200380265
0.038251564031593625
0.0371167157765593
0.03813011599917778
0.0375416662633728
0.039080686153606006
0.03739788545085812
0.036702328063163786
0.0394531209180151
0.03960391275781601
0.04074004525457136
0.037957316079715836
0.039258853118778324
0.040081159978536424
0.03665250197109592
0.03974599633864885
0.038760335719971624
0.038236418183780964
0.03756789449663948
0.04054291665876019
0.03781490328655647
0.0404884349587322
0.03733732063732234
0.03842517078230821
0.03899976044770675
0.039761558081875155
0.039848256333801055
0.03928034731441048
0.03847177270085871
0.04122808585213984
0.03724381310879316
0.03929782042168701
0.04050436047824699
0.030326874858945734
0.037878215438318
0.040123949629959285
0.04001653411302819
0.03963333252305552
0.03744808330699929
0.040661472654130906
0.03787619927399492
0.03472216456103503
0.03933250121115022
0.04113307629983728
0.037174454325580426
0.0372166338148828
0.04032496540423237
0.03913100620867506
0.038648031028453995
0.039454707613538045
0.03923881566052622
0.040096068122786155
0.04020925801477313
0.03650807273015002
0.04057770164794082
0.03898795217730847
0.04023131448104544
0.0397222430014237
0.04037833182830135
0.03614794336890869
0.036860751859187975
0.03698718608390516
0.039709399899737284
0.03876265685442898
0.039030100850113277
0.03843399774866254
0.039224275239574925
0.039083166184798464
0.040527979192374726
0.040521375091878906
0.037583315765364514
0.03745761664402123
0.03973714749016193

==> anc/HeisenbergRFC_J0.3pi_L6p0.02.dat <==
0.07871128812188999
0.07551146941994814
0.07717745259668811
0.07652894071836923
0.07356283151763765
0.07996121573838484
0.08217692723422623
0.07740537292373785
0.07827450465644477
0.07957412147792128
0.07770523085202952
0.07597182874724014
0.07899038499790749
0.06978135098750225
0.07697727317273832
0.07974179187471672
0.07686537719330044
0.07626921389540613
0.07391130749439702
0.08102304619552778
0.07893192803788264
0.08125888137226013
0.07232578276527664
0.07921384005164896
0.0812693782653132
0.07409328590786454
0.07063493152852557
0.0795690097938225
0.07375914853116458
0.07964482629196727
0.0682016954429107
0.06812366031542842
0.07712077463649514
0.07698325138444481
0.08107562459017692
0.08095267288551532
0.07565896847922036
0.08232881790334465
0.07826535485637622
0.07952198589634765
0.07488384308792471
0.07281403451398284
0.07323363242664234
0.07993090770897364
0.08061698539395448
0.07520953508643542
0.08042617967504288
0.07217888841932625
0.07348339451281052
0.07366224803059443
0.0726631138269522
0.08158862700654428
0.058931855023021416
0.07811978120027352
0.07791111905831305
0.07873342633284444
0.08030997318153527
0.07766485420593616
0.07777057644325645
0.08056847869634667
0.06387393350719367
0.07859665982978874
0.07923217111240181
0.07870951443422936
0.07977582336026874
0.07897133325308332
0.06915661991073757
0.08032109583978565
0.07751666875250489
0.07271911456534952
0.07900260059605253
0.08074788187460248
0.07977244356451492
0.07992247065189302
0.07830494791497629
0.08128591700058412
0.07530354175959218
0.07282095618590828
0.07984168328808394
0.08111006704663436
0.08016994101276648
0.07758661329650529
0.07126030880432814
0.07622208829452254
0.08077387974202588
0.08015626183413173
0.07336444872722578
0.07948023051495103
0.06957228316486058
0.07665666440500601
0.08108822233750267
0.07980566037728534
0.06804491765632002
0.07695932457604675
0.08100000577936717
0.08055202407033366
0.07913097321963419
0.07109949699251164
0.05333373410257213
0.0804824606804251
0.0745957070940645
0.06921419248717103
0.08000718363638777
0.08175454569243648
0.07999529356128976
0.08044532889546821
0.07629003426600964
0.07865026514682073
0.07926006941840565
0.07779555999652521
0.07881921086799012
0.07033599032897422
0.08046309753305302
0.08093161228524605
0.07965919340823112
0.07923106746573556
0.07906165381775367
0.056697642034111644
0.07716176894767802
0.07194624675568606
0.06950301725302313
0.079569602092635
0.07541112842908297
0.07946010097213027
0.07600767376488404
0.07799668655761882
0.07284017188088998
0.07636477333277795
0.07711395875453755
0.07834544600687822
0.07393533104348646
0.07627941069389638
0.07766472698159274
0.07890154863397314
0.07918884278498181
0.08032878713757206
0.08054776005273814
0.07873913445340414
0.08048101204131321
0.0792333852350308
0.07478144327681881
0.07829325760847773
0.08022085387279212
0.06780237257333777
0.06534167853917887
0.06574936876876925
0.07035834602267083
0.07874231472457568
0.07945181325181201
0.07853787387077604
0.07733098400384412
0.08089973068686644
0.0786098573816375
0.07974111591756503
0.07775474485456556
0.06530357642867543
0.0788471969177004
0.07675106844136972
0.07457294518568963
0.07614345017458445
0.07853516444711288
0.06826157787220935
0.07838153727999451
0.08247970631125207
0.07522813289009969
0.07868208248024569
0.07422591578149362
0.08193712937485993
0.07714480202741264
0.08139916031609737
0.080300942703848
0.07750634737553845
0.07946356207941484
0.07912949429321216
0.07747728680362617
0.06904309767618662
0.0660972044489423
0.07981529358802847
0.06496924431971729
0.07435816354559714
0.08039964994431792
0.07916857035802438
0.07560591291056669
0.07644199849692063
0.07668143841269984
0.07679441708536454
0.07529501193417414
0.07265216745381528
0.07975721354039202
0.07387362338544566
0.07384580180055297
0.07722953219866818
0.08038107616720806
0.07916598050720504
0.08047509431953001
0.07861317360497094
0.08039898867224311
0.07837137052518303
0.07101616471555958
0.07944564356996252
0.07346548196033698
0.07600063429199864
0.07901770730544452
0.08109115956502046
0.07952755260148092
0.08112997780536557
0.0803913474583469
0.07628020062387134
0.07635335896787487
0.07703340807564545
0.07849227588628079
0.07871258642598716
0.07751435745558018
0.08097697046260931
0.07934613255650674
0.07844633071220286
0.07984073894113113
0.0769821930584417
0.07982093468225067
0.07687699616242405
0.07293582369064984
0.07240011265688633
0.08019768500463678
0.07910901231567838
0.0766387845049754
0.08069382983090641
0.08125392860669199
0.07830378688469876
0.07912468554936158
0.07041486983750939
0.07968085013888615
0.08014787418103046
0.07335199238142777
0.07997132659599981
0.07804401462688379
0.08017015966322767
0.0772640835545749
0.07745150059952387
0.08059443329352545
0.0709636321244494
0.07960068584532544
0.06819310685939796
0.07865974099292233
0.08007293804472115
0.07923143822317098
0.07686221339212804
0.0720142043074967
0.0774894380503353
0.07954327661793388
0.0771679843276634
0.07597835366828828
0.07995118688847365
0.08048818785006023
0.07690783392927031
0.08194541808728845
0.07448942357463335
0.08145864180192382
0.07970146016401729
0.08005535417421902
0.07626252856103803
0.07605544110106423
0.0817431738797669
0.07516837219568094
0.08058076901408937
0.07830161030020795
0.07056941726871467
0.07782515635310273
0.07646898337413356
0.07564022040835572
0.08046243897471947
0.0755913593772056
0.08037996697281255
0.07632296576983272
0.07923560375266782
0.07808531362989586
0.07707732999663172
0.07747137748893222
0.07798542957487611
0.0810928393198961
0.0807700550713558
0.07389792208267067
0.08189298659065651
0.08003593630706118
0.07448279302214558
0.08100670677955742
0.07458179877751991
0.080240982757739
0.07932073033685716
0.08096345550535862
0.07869717213810891
0.08012170172103841
0.07719682812056503
0.07533568876859024
0.08089846339017788
0.07879811010378476
0.08037873393836248
0.07996075786826208
0.07792757471552428
0.08111171078642122
0.07864845122755951
0.07922032351337328
0.0802965402765106
0.0743112962753854
0.07892092035729736
0.07769076971581834
0.07798438380291986
0.07621699024960704
0.07368808461535745
0.07413014152316062
0.08020296635861979
0.08085858853580498
0.0782392972104993
0.07475888157607286
0.07824845365840036
0.07959603600374936
0.07999228846038167
0.07519454073671616
0.07991913352422933
0.07886319142981103
0.07870735067227154
0.07975692731353716
0.07792460960386571
0.07507177965382791
0.08083479966320693
0.07874525512481223
0.07664981991931524
0.0808022066935341
0.07956657967578426
0.07372864499727406
0.07614074634955867
0.07172485221767766
0.07827504049734743
0.08003327302157946
0.07765395649077651
0.0792846492932856
0.0664674166461694
0.07748581730507653
0.08082897844385857
0.08105979846973964
0.0745435689489773
0.07496135876960626
0.07866668326901749
0.07915538961808297
0.08059787917602063
0.08075587445146824
0.08025985822810741
0.07970744490051099
0.07265691716673092
0.07965069976512881
0.07354469289207671
0.08195173807411689
0.06562654217449576
0.07206136158388864
0.07933836040586126
0.08114358927903903
0.07939959451674383
0.07685735752394242
0.0775481836287856
0.07945910636971062
0.08158512940146999
0.07982926707867001
0.079706191777277
0.08049589731920828
0.07848454575607644
0.07381263633912381
0.07480974377779649
0.0757794892281655
0.07934741310822233
0.0759050128928634
0.0768893235573238
0.0776557016947513
0.07543597023276248
0.06990243899678553
0.07702266639757412
0.08000700835334423
0.07212732936341235
0.07279395988205296
0.07473029272507493
0.07521145478012888
0.07812424449519811
0.0699063264827733
0.07684834691195452
0.07862676287394287
0.07206430162966325
0.07863944476288992
0.07129760216549827
0.07550894840131013
0.08134906003416338
0.0800748144181677
0.07972738081421737
0.08105474530789622
0.07748232785489038
0.07745065791516483
0.07910016887070848
0.07753179139863497
0.06474363954437595
0.08001521235810777
0.07982776129152304
0.07508208236190556
0.07737433152110787
0.08077393387177972
0.08112351563290061
0.07340399462271337
0.07061046436541998
0.07975600688826662
0.07883885382167324
0.07831081289742073
0.07437597743883306
0.07201270653188482
0.07645292432413937
0.07883316554527027
0.0775271597362986
0.07751101002277545
0.0805350800920931
0.07780790171026188
0.07383485101961951
0.07792988205435876
0.07212599445039533
0.07846786619548668
0.0774318779148279
0.0809479032606583
0.08092917044780132
0.07346431380978312
0.06487202945117618
0.07729639514067996
0.08072220968892606
0.07979400188381645
0.07928702859131778
0.08018041691193405
0.07385620896277684
0.06850574819390051
0.08254380595639597
0.07742244513706066
0.07872948503266151
0.08153138342573789
0.07658760627236195
0.0787902420285471
0.0820634369282883
0.08071378648218919
0.06755060657632986
0.07077279215212205
0.06827259580978805
0.0802922375927762
0.06662565656656926
0.07808139680921271
0.07678360955682997
0.06487642618390306
0.0712713191885739
0.07860178980201207
0.07668832913700781
0.07898984851890581
0.078195025614905
0.07445081776129606
0.0781496803241491
0.07957441718815153
0.0723880162988039
0.08038277982969731
0.08094048722947086
0.08200826834927469
0.07115623971245771
0.07905705269804465
0.07553955218071164
0.08022725806113107
0.07715640348930593
0.07758150249829798
0.07620434111981944
0.07709309248724397
0.07875065126197951
0.08009560077251858
0.07859389396837653
0.07944835871515318
0.07630520341328137
0.07933763556670079
0.07970117831563808
0.07853377458304577
0.0796003005916652
0.0814903670050196
0.07318093645640875
0.07353230676126965
0.06956470567230398
0.08084980735945778
0.07660441140789045
0.08125883981435811
0.07956230337107768
0.07887055327036219
0.07593147306827716
0.07550128035261502
0.07858297555912912
0.07900240690462787
0.07688771580270884
0.08148611997529744
0.0788417493042318
0.07905195422138193
0.08103799114006391
0.07680198959435452
0.07898892369911287
0.08004358009580205
0.07596461430213278
0.0802470926960483
0.0790415502152443
0.08039338510162711
0.07621560978645459
0.07931359139530486
0.0774729782896456
0.08123518068009088
0.06964723884608921
0.08196464323084164
0.08124586093147869
0.07638728587450999
0.07972953246073208
0.08097296744430495
0.07154885642899862
0.08004901764412764
0.07700976898373879
0.08133592932849125
0.073466854871749
0.07747009426739761
0.08034566944951402
0.07587607587706503
0.08169668943696766
0.07225637874938216
0.070442116673089
0.07333917179046533
0.07294590910576633
0.07176447991153127
0.07315179609821203
0.07630178983565483
0.0771570151863936
0.0804096163640676
0.07887974976135279
0.08048470220311874
0.07618389326728174
0.08014938861859178
0.07864437258050418
0.0792841795414068
0.07902422803153797
0.07816038322534626
0.07951711718670908
0.07712368652725383
0.08206871161953151
0.06848908728802933
0.0795774816973836
0.07836004487255448
0.08125107548641852
0.08065849280300039
0.07885955560034431
0.07964820209608668
0.07798273988391026
0.0764263629166987
0.07489588134782067
0.07950778562163624
0.07142272424272388
0.0797191743111573
0.07052969977195363
0.07634475333654382
0.07511050994290167
0.07629722488437685
0.07702680827813094
0.07576784184029475
0.0770918133836979
0.07400254921706886
0.07945823526686525
0.07425213564707496
0.08155355780106742
0.07906464524706804
0.07216987830591348
0.07672052892410289
0.07911965890418332
0.07963096468674997
0.08166401177709857
0.06770017739153554
0.08103526640572827
0.07968373952974037
0.08168884611928426
0.07468138714055528
0.07466755631691872
0.08053872462520748
0.07461429396148722
0.06559154566038272
0.07982564266428789
0.05688086812368556
0.08219337546336009
0.08112824140480913
0.07427819872408281
0.07667065545986962
0.0793184647825058
0.07830928444468288
0.08050984497739275
0.07646476574796415
0.0752581109132987
0.0776528089434542
0.07673941841556249
0.081430826783395
0.07858096198013405
0.0730882940645588
0.07828709368738741
0.07742256599021631
0.07923110418779361
0.07942616933933073
0.07621897841066913
0.07929249235171654
0.07396365681678667
0.0758570034448061
0.07713098363320806
0.08113870384358263
0.08074893503707332
0.07930425712001406
0.07302169301534811
0.07809493517599035
0.07082410321392553
0.08253272441005381
0.07543795942839769
0.08020473959026937
0.07844612094821159
0.07644270086342732
0.07044877582886098
0.07801455054656309
0.07885649183562851
0.07835474182376162
0.07780970240694847
0.07949475249438803
0.07873513108818243
0.07885164401892637
0.07977020378881551
0.08007009917743056
0.08151506780758334
0.061791346891584054
0.07135995277771608
0.0780174823634513
0.08043136778670022
0.08269773443059585
0.07866425547236047
0.076697744132807
0.07017252286525098
0.07392873373760503
0.0793214915933176
0.08036322159814142
0.07555009843873145
0.07699166000010019
0.08067515821516612
0.07677276853395691
0.0793771547052126
0.07930431693584677
0.07531873935377459
0.0779220814776509
0.07942603735448188
0.07883452319441352
0.0766985242277703
0.08167785464406885
0.07635847914972307
0.07847745932744506
0.07865060251567756
0.08184796052262697
0.07357943886910304
0.0776687723884867
0.08003571098571396
0.07694575059337322
0.07885986261222391
0.07824972620569147
0.0787005372603136
0.0804996920373133
0.0814548632077991
0.07274456523804027
0.08126555940448353
0.07516603898474346
0.07053522547675643
0.06568499705716749
0.07855726139808719
0.07944137356780666
0.07993043658841147
0.07844999503219983
0.07033089017339812
0.08093752349984067
0.07486234258173217
0.08018833736325005
0.08037147245383469
0.08008558258774763
0.08018895313972092
0.07825704132427264
0.07978379636690666
0.07766793161780115
0.07741258986855593
0.07852339241667951
0.07313483439865225
0.07606658771522946
0.07789496021081331
0.07623912902263542
0.07817955720121987
0.07892537712639344
0.07095700441706687
0.07649096563882384
0.08009675229546519
0.08043467958489299
0.07594987527561976
0.0793957722958618
0.0772475160059657
0.07529762490320248
0.079139596585438
0.08025128667231458
0.08228418696590593
0.07583699085231978
0.08100422349291185
0.07878816176632304
0.07414788800376734
0.07780583118458495
0.07770794939293947
0.08207385744915544
0.07704390927029876
0.07482254254745986
0.07570565203001708
0.07947318966341473
0.07884881624380835
0.07912590205219136
0.07854772192844726
0.08021476019851842
0.0782773350951293
0.0765574345792291
0.07743855544275022
0.07527545918698614
0.07989534497724296
0.07648294894659757
0.07460958155772075
0.08014023127851896
0.08165766772005643
0.07065219571848601
0.07576608139795935
0.07873934319576631
0.07747215740794428
0.06719000529732441
0.08052154150434304
0.0796138086485415
0.07382298271631187
0.0762964547638404
0.07885835435656358
0.07537192855896799
0.08077974650538317
0.07867105091511982
0.07955978227808932
0.0727030996229491
0.08025692831158442
0.07878360687534929
0.07778436729215543
0.07776049942691284
0.0806551826621698
0.07873929282495735
0.07813681313205628
0.07757100887068377
0.07639941814769718
0.0818330082931089
0.0754415893228885
0.0765686903556446
0.07936247651893723
0.06998040593520675
0.0736529586981264
0.0788298672398578
0.08059868344729632
0.08052285457265605
0.07797786836230604
0.0779753149653862
0.07916135237590831
0.0808451287901602
0.06909322277692265
0.05266037190837421
0.08067971321268615
0.0797122045898175
0.08012453097285921
0.07485833883968925
0.07414118595098086
0.07680684724323524
0.07606007044972309
0.07968750378219744
0.07696058763026989
0.06537740605035387
0.07705397711874896
0.07904575586525586
0.06877346536850651
0.07892131948898035
0.07415637836967312
0.07659271532126183
0.07946651232674225
0.07925681721124132
0.07804290954711851
0.08260664872555476
0.07812492137011855
0.08046626593911574
0.07715578403946298
0.07071737628961888
0.08038832170107646
0.07716449671951942
0.07970251084534266
0.07991672321105098
0.08086392134432123
0.08105100180240736
0.07506333027437967
0.07804737744282549
0.07840427895807131
0.07423995515975282
0.07988280914456358
0.07660694005853791
0.0800807786792511
0.0824119329842495
0.08027857758225332
0.07162504702913743
0.07689794295814396
0.0789908367732317
0.07553266768391365
0.06484207979437494
0.08075858109366034
0.07466472316651314
0.08131842752639282
0.07805063944656061
0.07391750656355311
0.07833490630380636
0.07822475362633113
0.07874878163064605
0.07528331788366009
0.08018277692932103
0.07767064747152136
0.07742711152149778
0.08079624614113691
0.07755715754259411
0.07958063927181333
0.08210194855338818
0.08244519673558723
0.07521948067587113
0.07140002355207083
0.08176185639813544
0.08001868504834815
0.07983324665556908
0.07263002377398985
0.07725253492974785
0.0806882474732135
0.07989038357903963
0.07970842193229115
0.0792137756763748
0.07792831523451904
0.07057750037452777
0.07821541407486608
0.07938188166169202
0.07657554331940958
0.07269051817996063
0.07859002108511352
0.07492968730445913
0.07596549180793655
0.07962214129614605
0.0820155383847719
0.07888286800464736
0.07473011825028977
0.07699898902515039
0.07142853043010874
0.08006751605508786
0.07395284726592219
0.07928260677050053
0.08025907418065041
0.07748257564682506
0.07472280463382303
0.06624009106947225
0.07384370107053526
0.0790722546280188
0.06810436169160962
0.07542938296171359
0.08086863886938649
0.07447332004297741
0.07833721787070155
0.07911953309258091
0.07873088583195807
0.07844067184828941
0.07758356406568008
0.07426190711222458
0.08119776458816559
0.08035592454238737
0.07768548389056744
0.07785298978346471
0.07232148153124875
0.0749744322355483
0.07754306757331413
0.07020636665478548
0.08036302049522429
0.08016563272939028
0.07931800684000276
0.08126648306835567
0.0797428523020987
0.07995702281235255
0.08092804203600178
0.07959543298428913
0.07895255385276469
0.07401721811508467
0.07653761550929493
0.08069254923769403
0.07247321967934048
0.07922981668716637
0.08058930992027938
0.07852102166951974
0.07214737481334248
0.07910960052854735
0.07900170042931458
0.07948642393136686
0.07627765821734356
0.07843551194576613
0.07838902907928201
0.06290492322500722
0.07551922583311252
0.077651207696309
0.0782750031861423
0.07890152459201535
0.0752923796230987
0.07806670491613991
0.08087737703863654
0.07926697237254451
0.07646274267409613
0.08018563760960822
0.08074618222002711
0.08089974977791066
0.08101668498090511
0.07570827695048453
0.0801651609094549
0.08105326812687791
0.07337705877384948
0.07886301372661736
0.0799516218797124
0.08038077148904604
0.07168783338679613
0.080353878674286
0.0746191044463133
0.08095164827079786
0.07551520660165041
0.07946936313025348
0.07905079014125256
0.08061377518723765
0.07825881384642494
0.07309928487617019
0.07393607563162563
0.07744391455648941
0.0796347855511906
0.0796318968910832
0.08198984045421828
0.07522961062020153
0.07921012431480962
0.08016206533105624
0.07707717164236715
0.07959375352067374
0.07769142384943914
0.0665521546029525
0.07563212983940633
0.0744125967175648
0.0757710640775073
0.08014445757603668
0.0800819855524601
0.07744343088118051
0.0656770208214618
0.08185976633277586
0.07774097426595067
0.063215380995168
0.08096047714143907
0.07541206578966055
0.07483195169278956
0.07840993334068531
0.07498614581051796
0.06685872374509015
0.07646455380036589
0.07605199054657812
0.0790625774843909
0.07974099144694413
0.07229294503534979

==> anc/HeisenbergRFC_J0.3pi_L6p0.03.dat <==
0.12364661871477767
0.11508196740924295
0.12251914276381963
0.10875019181663331
0.12196777303791562
0.10846823963488608
0.12176428052046288
0.11386684633610128
0.12206904515900252
0.09447326088995413
0.10805494891265778
0.1196471319166845
0.12339776281896211
0.12515146487638462
0.11882018352580927
0.10043019482794004
0.11765248573681415
0.11288106145523184
0.12019666502940296
0.11724627272571009
0.12164083825959686
0.09241305897669705
0.11933266278997778
0.11813631291344155
0.11106890970282196
0.11780669134025855
0.11803183009193105
0.10793752032559442
0.11969610531922366
0.11111301032554544
0.11777862746967731
0.12014731428534495
0.11968314365426348
0.11791566803265234
0.12217555310331543
0.11821081604246655
0.11535052095129454
0.11887811570543616
0.09355309465965557
0.11986935965666423
0.12393012144033785
0.12218907461302676
0.09271535596084207
0.11165547545218257
0.11478520850903366
0.11696400295122608
0.11476622889704607
0.12153705802861346
0.11414930594970175
0.11538915950065447
0.11379551860781946
0.12043851996147607
0.12048235861673634
0.11363118435115999
0.11700059727599724
0.10181713592228613
0.1166193899647882
0.11327297933439344
0.11930547846456575
0.1199835056760959
0.12146475145240686
0.09027858581284308
0.1216715704018776
0.0996144674758311
0.10040306792304969
0.10496933168834519
0.11952236887044335
0.10096860902198034
0.12132240632188045
0.1107846462771423
0.12195855346347831
0.11666526493043541
0.11098426581349717
0.11599986460327652
0.12086052547293397
0.11490135025102739
0.09637291623684943
0.1152122795373429
0.11657400758833952
0.12096244982521875
0.11840128469009596
0.10347795127371405
0.12296534445820366
0.1200007878684132
0.1149573985842524
0.1202565055637941
0.11755107669227846
0.1155028902719632
0.10762921717485778
0.11955622334328114
0.11902627441329497
0.10724826182136646
0.11561220942719902
0.11835080482483125
0.1182043824077843
0.11374635072194597
0.11672914372100071
0.11460713587457831
0.10627877670588921
0.12343891003150369
0.11790577430572088
0.12048166498305306
0.1175016009384247
0.1165663958043643
0.11122159557552673
0.11946487017456471
0.1033780711279399
0.12227176870369708
0.12065720386850862
0.12034941475506154
0.11351158159502697
0.11870825583315367
0.09713023930262059
0.12077740653873693
0.09535987522752419
0.1132661293280701
0.06700758655105353
0.1156778212953888
0.11687326328144078
0.10718809060511263
0.11840315303158742
0.12131987231842342
0.10555782755077113
0.11149976913054784
0.11205537008317001
0.11552538489570749
0.12057252422558327
0.11555215978232986
0.11869628777808298
0.10225620502385219
0.12335977127683305
0.10996376428191076
0.11902874047244119
0.1184354472199412
0.11607200120387018
0.11596616688173463
0.12211393246184465
0.11944032115647295
0.11396595627612925
0.11505999746409218
0.11843941754372178
0.11260183901249712
0.11725238693357967
0.12371258392065382
0.07133050961323982
0.08370095579750768
0.10631280492295242
0.11290573539851137
0.12076671669443348
0.12202194834672699
0.1188051446367444
0.09608562478876848
0.11798320649540671
0.11959989703749596
0.11725628955030003
0.11395697239087847
0.1200518352738028
0.11154849504408128
0.11488843190755146
0.11891445662565292
0.11754813533063166
0.11756078421904846
0.12004586549680225
0.11685908032751881
0.10551194584529479
0.09494327893743147
0.11730140401699354
0.11857057203765232
0.1182092529250322
0.10743283344202666
0.11493786056987293
0.12259525334761849
0.11649168414311004
0.10658358021060298
0.11991670622592539
0.11835322055827036
0.11643324452805308
0.11933880877456914
0.12144922212209902
0.11586077365553077
0.11977677320114294
0.12385299461820302
0.10957950452366103
0.11747951261643907
0.114300937347956
0.1155026004473663
0.11341209575807562
0.11253852678441979
0.1141556459372905
0.11170341907043661
0.12325919674707557
0.11725289967516829
0.11754746753792525
0.12100058857619536
0.11420635451769943
0.10431978812028918
0.11858292054334903
0.09295419535722507
0.11795739641947588
0.1221109403094126
0.11915004385292337
0.09871822552734785
0.1157176335466953
0.11566904495388129
0.1030373952486318
0.11938143104254927
0.11612658583268101
0.11166622626582412
0.11041983205190886
0.11649271550629009
0.10798649815501188
0.11816213049760156
0.11791450486238372
0.11629745089121618
0.1164776737972933
0.12045150328477808
0.12480219888812501
0.11165975151687677
0.10275247749024037
0.12075220947222083
0.10845170823584092
0.12152068905651868
0.1174119681457994
0.11607667693623333
0.12054274343513288
0.1164942227506341
0.11929904592712928
0.12038249024061493
0.12159223703064928
0.11246682133015841
0.11989902502813182
0.12076077070462174
0.1174575478339049
0.11691595814248178
0.12222118160062435
0.11424068901499825
0.11977373146674554
0.11566025110728118
0.10876208236276085
0.12320490622336991
0.11813911218794197
0.11544081399420379
0.11775322846103414
0.11167975820329705
0.11737386462302396
0.12149346399116381
0.1140283718360482
0.11906138702904578
0.11943706645390692
0.11926901174734335
0.11704986891299123
0.11895769361432044
0.11391021794697602
0.11863036586680774
0.09378921161577879
0.12434708725978705
0.11506915811335208
0.11528946751635012
0.11948054923422978
0.11889942976018412
0.11510439261812927
0.11848640835524367
0.11314500405720328
0.11683760011179486
0.10747931397217075
0.10912394198099035
0.11993007546372898
0.11825006683813521
0.10809944916015553
0.12178283393361077
0.11651217162641561
0.11978104606261222
0.11680934330666001
0.11941341103735963
0.109122321164585
0.11073032490415442
0.11893297814113422
0.11685778886249214
0.12064651666560286
0.10165820344219542
0.11887490822055348
0.11981253385959381
0.10418881116656495
0.11268795589698365
0.1087195910830702
0.11449859480589603
0.11405223823133098
0.12187244158722216
0.09822681525511683
0.11534591242400524
0.12057689839247522
0.1106881424029232
0.09959977611306375
0.11867151450247011
0.11621190626166682
0.09423502609802975
0.12272712150421358
0.11577691387415676
0.11648897023823088
0.12238791483406508
0.11169360624360271
0.12233073436180168
0.1218861139358513
0.1059318046689026
0.11972386219140782
0.11734724448532893
0.12122761094142817
0.11895584241389826
0.11687196953728449
0.1081294336785281
0.11734796512087907
0.12030446760058795
0.11219719100578682
0.10478604303618652
0.11791082974128597
0.12228671228622695
0.11650883565233382
0.11922633064513037
0.11642165676688485
0.11961915183133745
0.1170036669720852
0.11897951616134352
0.11562992910410794
0.12174611229583773
0.12225020126795405
0.11696923709979708
0.11469082641948342
0.12195225470368827
0.11950303629255335
0.1180544069802693
0.11630572000039237
0.11354495457307252
0.1160319335724008
0.12014477900632893
0.1208983732094759
0.11605724975201537
0.11488980318515403
0.09305853881307657
0.11584396569830747
0.11624939912809586
0.11601927048291828
0.1173533501909013
0.11355880089112302
0.12087152488593032
0.10593958886622304
0.11295321935404655
0.11593788121122363
0.1213042954849013
0.12088317471792401
0.12430024078636415
0.11815592305113584
0.11153107250755537
0.11980051519188964
0.12188440922319958
0.11278099717697718
0.12092473811940556
0.12059211568913572
0.11580733199907348
0.12091747664287533
0.12030541087059383
0.10738897390695669
0.11694758733063983
0.11554603470261117
0.10549303560805331
0.11686340775760304
0.12288680464233935
0.08291919909909781
0.11865350597289276
0.11585601446255407
0.11807865899182292
0.1183085757176908
0.11843283302025455
0.11162178943369686
0.11410562420863829
0.1187236401012678
0.11671202335474322
0.12135124398041024
0.11558192115573447
0.12280081455210341
0.1155976293111586
0.11861325753504721
0.12071570485203867
0.10400815049162587
0.11628226329628415
0.11350313584452583
0.11438122202315416
0.11255444784941583
0.11809635948502054
0.11925580848283318
0.10654949958639517
0.11810198903249247
0.11807152123778296
0.11292490315115995
0.11881599513251014
0.12157360808680083
0.11019040055050833
0.11241334176185389
0.11222812630553056
0.11940896402941832
0.11757823796852586
0.12417632076409979
0.11478761861041156
0.11719817608334467
0.12295545664049132
0.1222191791930221
0.1196276409411284
0.10183412443209351
0.11646240384430427
0.11875396521986246
0.09960705420495991
0.12354209087649141
0.11158310591754875
0.12281853000444304
0.11540621229419619
0.12195494052308455
0.1190111523622293
0.10133029832578135
0.11747280874653662
0.09763886746131896
0.11770236022737054
0.12121184279001398
0.12294101501660079
0.12171192139525697
0.11211058480805845
0.12012603438264809
0.11431149209102782
0.11479689516986728
0.11429723700834024
0.12282432060604355
0.11130433097716314
0.12191802368149894
0.12296877463801328
0.1193053477904974
0.1053416307537281
0.12026072565942185
0.10260833746440048
0.11781735132238598
0.12148113466020825
0.11449553629147184
0.12099486942111967
0.11029545423349925
0.09738954340862067
0.12269927139499974
0.11651098962593545
0.11547037543453498
0.10922050801439685
0.12050089253157574
0.1192339079605335
0.10735993114907907
0.12152582941319413
0.11183017379758797
0.12035633400288678
0.11382432791606106
0.12132339076333186
0.11027941035411863
0.12397427706584507
0.0998336502174513
0.1145739251236038
0.10831762648464001
0.1054533942873057
0.11486015255920476
0.10781061027004035
0.12185209480354835
0.11767699773587423
0.12115829490734219
0.1127422686586456
0.1075872530315046
0.1166979884055187
0.11789120328146613
0.1203905182303109
0.12051099228231368
0.1223305814174293
0.11565362873537054
0.11663440803842266
0.10176649330468675
0.1214904516077718
0.1175666775521536
0.12013590443416157
0.12157041918561348
0.12009898577072599
0.11773739687275905
0.11752897045828803
0.1199325385308404
0.11998900969853595
0.1168745138590626
0.12006027448290922
0.08887739780011643
0.12272678091492907
0.11542759173907154
0.1091583911213829
0.11726143895223054
0.117951101923955
0.11939257928328206
0.10987515067157733
0.12158916464964618
0.11731727415652603
0.11779402867662073
0.11596838593266395
0.11772957594190674
0.11851249886054328
0.11626296523241766
0.11316718363159739
0.12031127507786692
0.12236457648513652
0.11412778011321958
0.10155809737494795
0.11793004895397
0.12030654417961818
0.10353092000968103
0.11161590620066662
0.12433195812337187
0.11707162605423088
0.11485644337841204
0.10947327162981471
0.11927281063701008
0.11866473249836319
0.1195475969107231
0.11801612889098202
0.11063527260671542
0.11900286721568111
0.11966061902978538
0.11567760253405501
0.09805461482198201
0.11608028050344683
0.12008323633746452
0.12124396245169562
0.12285468152585823
0.10082911172013322
0.11572100050255059
0.11980503248253023
0.1150253918440735
0.12481874487804202
0.11833372724812533
0.11903927462800877
0.11800786914666321
0.1117017352939127
0.12073837991256009
0.11672103493731048
0.11944524516381458
0.11533518769631645
0.11560743734339447
0.1209359455476657
0.11823256846347456
0.10658608579264625
0.11267303780302865
0.1112137325745747
0.11786923779688502
0.12041757747600251
0.11802256724894696
0.09940599470260156
0.11533822229826123
0.11627686051246093
0.08960496210351682
0.10563421387072662
0.11240371607099198
0.068783634418745
0.11537637394951299
0.12030407110158843
0.11532995988250119
0.08499889900991235
0.11594574835488655
0.12115266380216758
0.11055923108632824
0.09988512193026212
0.11456607947882284
0.12139435821061641
0.1202609373714125
0.10674944101222449
0.12479394320893616
0.11982444212930508
0.11746427820217338
0.12094418758774472
0.10896985328868536
0.10410938979370406
0.11376626459505074
0.11639065787093435
0.12007261073024005
0.12119770678084227
0.1176825619795983
0.11365722595456682
0.11876662518141799
0.11463916539398179
0.11008408386409547
0.11729185153259353
0.09932514951139193
0.11886159083087917
0.11976063930014422
0.1201175739424859
0.11816707136190188
0.10118220140695215
0.12027607744154879
0.12073949406536753
0.11657164921969854
0.0939789733172997
0.11852322488678076
0.10821929283708162
0.11743390936602664
0.1188602757171512
0.12322876983432544
0.10095461472315999
0.11415434744778882
0.12048949983037208
0.11783873200121198
0.11259222529432372
0.10478901853432195
0.11733813704352054
0.12001718424900869
0.11726608718961248
0.11804121964463747
0.12465099814305268
0.11830157766415902
0.11924326129781455
0.10361197781863542
0.11992161522526715
0.11345316135101248
0.1126132622920994
0.11505063064750992
0.12227929094173637
0.11477806663119351
0.10352242984056488
0.10040621250511245
0.092115885605653
0.12075249767257377
0.11424154497442043
0.11181140534488661
0.12043386161465842
0.1132793637230879
0.11703391243419009
0.11426803321439931
0.12392287099709047
0.11779402955949796
0.11279946155625126
0.11765297093873386
0.12333598690845045
0.11812564684268273
0.12002143265002593
0.12177376311668746
0.11824950707382774
0.11720062554201872
0.11809539482013769
0.11447812894345125
0.11290135325656679
0.11808738032456191
0.11746228388229552
0.11588914078469294
0.11934633082578229
0.11644326143778143
0.11261080359783157
0.11496962109843116
0.11844983388818597
0.10647538227397159
0.12091397979459963
0.11257007014095707
0.11468033058349093
0.10849096842197808
0.12228369786108745
0.11702478149217346
0.12317376551343244
0.11940629821520592
0.1025470078837506
0.10757295200501643
0.12352804707734184
0.08483294131489491
0.11586801536894738
0.1221557625945199
0.11419410067484835
0.12012851116326705
0.11701826090675746
0.11855200083747684
0.11686282170235221
0.11743574670724223
0.10205394795043807
0.12072712386353303
0.11979942486625451
0.11641522058036721
0.09525134790206499
0.11369812653238574
0.12388574514551363
0.11578751825452202
0.11507123847135943
0.11495349465445928
0.11872161978720022
0.10321400175670942
0.10755298060389844
0.11736061962503509
0.12110193399355654
0.11818354789218762
0.10288615692447725
0.1216242930075797
0.1002731269601417
0.11590385181023924
0.11698767101488904
0.11609372199518853
0.11014804574498316
0.1198170462519708
0.11982322826452156
0.09926974832447742
0.12046105527587064
0.10831612106446133
0.11225440969220606
0.11959417430031911
0.11618086382304922
0.1092737418062203
0.11715844169847382
0.11272280157538711
0.10815575736210581
0.12086881966182403
0.11756071811010815
0.10638193010244834
0.12063303556548582
0.10922773556321555
0.1069677588735543
0.11748846244011335
0.11548728116387899
0.11797031858524189
0.11531701730204966
0.11253686522483233
0.11558707397038705
0.12144307418918372
0.1171000784026067
0.11922239324119785
0.11711222573033919
0.10887351421424864
0.1115251483902796
0.12156642136758966
0.12450390486248421
0.11130288693621346
0.09540710392102582
0.1065599001981497
0.05776267105537736
0.10450828254896453
0.11546686683975851
0.09640009768225784
0.11865755915121669
0.1162970542199332
0.11508384191067993
0.11279827372731008
0.10788221637530775
0.12230608284273786
0.11915550636268431
0.11870751513940193
0.11585971421462599
0.12154710767135314
0.11909342680005928
0.11932208012063972
0.1197093725472711
0.12023301297846124
0.1216365515562158
0.12388588707532211
0.11330398321880118
0.11879059086873359
0.12122238907717242
0.11624054191591944
0.11727597811977554
0.1207766930734352
0.11719706601948628
0.12040159657180746
0.08041625931236887
0.1102918468601287
0.11877814436757433
0.11209328254890892
0.11778166608179301
0.11772592367620445
0.10699472000151843
0.12057637134338324
0.12131087384129388
0.11679045661292073
0.12092643874431744
0.11691516132430822
0.11077216789425773
0.11834551395685008
0.11736403563264823
0.11932088360761678
0.11850510133927393
0.11740544294003229
0.11692483800001406
0.11555032734820066
0.12100930139521764
0.11988509888160047
0.1146412527305472
0.11059538873914351
0.12230282393595317
0.11748476347579459
0.11703753977198822
0.12050193120485504
0.1180958341182546
0.12040205350180708
0.10846677969629244
0.11685739547892578
0.10079528086312246
0.12309962845038525
0.09155211656194315
0.1178024129699768
0.12332129791572095
0.1096915272619504
0.1148781840344642
0.10770114449834117
0.11353361410131953
0.1156986813722059
0.12014134275970252
0.10525803556754171
0.11432027445267307
0.11818781402281507
0.10808089913452931
0.11996653302165237
0.11590450636680769
0.11716232117479827
0.12071844619560221
0.09679142786252369
0.1112386217793224
0.10427366636418058
0.11929615312332209
0.12061667231346775
0.1150647904955979
0.11489241658293135
0.10204079297425374
0.09760488073134153
0.11449564212355424
0.12125562171687483
0.11388279496132993
0.11861573665970045
0.11850869531226231
0.11760404596343607
0.11167225313638948
0.11579753075329177
0.11417898632752915
0.10849988771218856
0.11778313461562172
0.12115873717339992
0.11791956443695616
0.10890466357829526
0.11722601878535975
0.11865610574425495
0.11314430690841154
0.11497437548102142
0.11696328231045894
0.10313727010112805
0.12075843615982525
0.11810822449000492
0.10608920191569794
0.12081656954942042
0.11883986212525852
0.1130265111697158
0.11721279126193727
0.11777421203310452
0.1244473813652118
0.12105491990344217
0.10891729604930835
0.11705257482382579
0.11919478514984023
0.11601611972125532
0.11637200837783937
0.11283907812064972
0.11643667140267368
0.11585580739100901
0.11608621304683717
0.11069360876526319
0.11685768126005829
0.1090046695959849
0.11860640840007249
0.11487089428028598
0.11801780714648859
0.11882100497740658
0.11921868774596275
0.11227852755379925
0.10860716154570066
0.12009482213335157
0.1195583544460313
0.11258763678608165
0.11199310408943589
0.11145966888188216
0.11314199026112873
0.12151645792310345
0.11973820645766077
0.11124058838208567
0.11928575140962844
0.11840237308629507
0.12082035897716599
0.11804101393135785
0.11741991226952303
0.09958476530904418
0.1189994204833082
0.11889781758119684
0.11768499541323758
0.12047703017420723
0.11533471930544227
0.11103301626880595
0.12157292984193935
0.11819437434294033
0.12106829577236136
0.11938002236901342
0.11080015995536337
0.10233889854108874
0.11623087765899018
0.11683803472937397
0.1172099715934398
0.11919651172943582
0.11524859716953118
0.12177606799696784
0.11922868285256663
0.12066016447557269
0.1064961366973747
0.1178157701137041
0.12109954409062389
0.11592477732909993
0.12223636443733185
0.12112995496200168
0.11447210792880368
0.12214967905527378
0.11197848688239012
0.1152389500736127
0.11842929040596091
0.12033313724317256
0.12156541578446226
0.120851621030471
0.11987129451143677
0.11257718028491934
0.12046849067372224
0.11515267831075182
0.12162718628019695
0.11050451035395785
0.11630033995561835
0.11286705777566794
0.11803209566010867
0.12170949741167891
0.11602048829552847
0.11417461789610678
0.12006605987663263
0.1154009438254051
0.11781169366840422
0.11509527052242367
0.11145849746636573
0.11371126291354199
0.11528025613872125
0.11888926638551882
0.1155508940761143
0.09115910676902501
0.12141905551071973
0.1156933454493537
0.09760351221917275
0.1120853378135504
0.12085055474732466
0.12244128064014007
0.12091176739935712
0.09326481638475494
0.1182873726440688
0.11922874216886754
0.11774425631769565
0.11920853348404942
0.07964267835083634
0.11807648778012167
0.12260559376847928
0.11927694527022788
0.10163759263801149
0.12071232055606969
0.08910649836855537
0.12065207879076235
0.11257148342300327
0.12148296379158219
0.11452148265292286
0.12198810947579497
0.11638712785460098
0.12195376418447257
0.11387710925379035

==> anc/HeisenbergRFC_J0.3pi_L6p0.04.dat <==
0.15708663305579298
0.16040338975156454
0.15246307078220328
0.15260308868423594
0.15621504732765557
0.12787481040018295
0.14516753973644198
0.1517858455290498
0.15896953908062542
0.14274788018486884
0.1538275232806143
0.1520082339237202
0.1614340199211899
0.156324668113199
0.16570860343970614
0.15240635375048894
0.160510727013851
0.08730416631325673
0.1582368059851873
0.15581954052437927
0.12823222175204332
0.15577090948967084
0.16467681167107595
0.16151994224461264
0.16266222685084578
0.16068770491955675
0.15963501957769258
0.14937411853131272
0.14314024180836576
0.15922048086759588
0.14838002269301526
0.16538133879490965
0.14049896413341825
0.1639399318375655
0.1586756313512174
0.1610517361590666
0.15050292309711472
0.15561132172403724
0.16212375252041927
0.15036987064280394
0.15676341135953803
0.1537766294366044
0.1368286881083966
0.16096060383267402
0.15685580459135795
0.15793940989733612
0.15899285724890241
0.1604096431746578
0.16104301350568187
0.1583863703466979
0.15118314278598993
0.15139318399734988
0.1275905440749225
0.1396554524624898
0.15129734123256675
0.1386252609087905
0.15218887302686102
0.12910823009450292
0.1660679112414546
0.15609612706415738
0.16188665118324833
0.16420971168835352
0.16230360928415108
0.15396549799775333
0.15781708405884154
0.16598070388791986
0.1553989360738522
0.1301260925420098
0.16237272961729274
0.1278580908807914
0.1610980479363907
0.1576747934801926
0.14103469392629778
0.15676090682697216
0.14657364010306834
0.14896003075440153
0.1628683970281838
0.15512404509579347
0.15428060947917477
0.14021143708823466
0.1601746077848319
0.1496667364943587
0.16137525902276412
0.16429788083919722
0.1641645807133744
0.15546279238774469
0.156549607349411
0.15785504597216427
0.1456356458297465
0.14505454370439033
0.14516702880255855
0.14994584095100852
0.15513494450468462
0.16460344862977166
0.15226324220517803
0.15860612991626716
0.16085335282448146
0.1619198015854829
0.14992647114000332
0.15974861658535974
0.157231798588358
0.15287600219512382
0.14570711711724113
0.14676032005437548
0.15928961171923292
0.0978004312127964
0.15278285750461573
0.16042516211808217
0.151193453067384
0.16304060822521738
0.14908820927123523
0.1534408383352345
0.15105221389695453
0.16292217805050024
0.1641048720948229
0.1486519807724624
0.13607559449756268
0.12730347873778158
0.14061388386445176
0.09792002621103413
0.15254898993652805
0.12128956915771981
0.156260087247992
0.15794247446803641
0.16238967922306793
0.13363512264002747
0.15921737497480704
0.16288309009645216
0.16604864113890422
0.15827226625717916
0.16175609328076637
0.1481618957245228
0.16229137544678446
0.14435336862123535
0.15840986353823377
0.16155198049783237
0.15893419820987506
0.16242722528456552
0.1504461495005941
0.14467948270704659
0.15974258657095897
0.1604428353365929
0.16289035864420268
0.149839028094207
0.15266721936795116
0.1564005913525234
0.15944768742464444
0.158621210120672
0.16087782847774854
0.15952791233459773
0.16027050474474802
0.1562127269496467
0.10448105611120459
0.16155301541355632
0.15567377407964123
0.1599699560302384
0.14145343688288378
0.1551437484978463
0.15960841614902208
0.1592967987752682
0.14038692585306117
0.16209369016164368
0.163802241125063
0.15600367989759772
0.15768737039344902
0.15683424165841883
0.13417425403921282
0.13833496419174549
0.16052678241764154
0.12127032578433113
0.15940988087647617
0.15289726611332238
0.15803151950511687
0.15274882661282244
0.16265399339944742
0.146845983222891
0.14901914057060944
0.1599936799620001
0.164517877079669
0.14511148242552532
0.1505000528357715
0.1379993064465767
0.15656744637875422
0.15233549501723442
0.15276821657308934
0.15558046101430809
0.16365452653638213
0.14608264162133516
0.1518065956263419
0.16155056350435268
0.16354337385001189
0.1625732525463817
0.15899579538518682
0.15967971307017984
0.15005119992790356
0.15170567491727002
0.14789758325626978
0.16004662576073808
0.16319293686866157
0.1525823900111905
0.16133059343744025
0.1543999534549442
0.15848722562256828
0.15723745196947714
0.15057555453503288
0.1612126087125681
0.15805841168507243
0.15959715740100028
0.15945430570899904
0.14637461274636826
0.16533409956652248
0.1544347053963469
0.15872164597067753
0.16022346601101284
0.1581653915088363
0.15954589830519506
0.15960465677400149
0.16008317567257038
0.16369655783480377
0.1476943142193071
0.15865964358864587
0.15659409785288828
0.16145769478634972
0.12917325457860734
0.13344018575606753
0.14562539185310816
0.1644662529286772
0.1455239592218247
0.15968610513887313
0.15841449657319803
0.15878109017910189
0.16186814804520733
0.1557972679465583
0.1558172396611721
0.15189532588892962
0.16174744913689165
0.16061876958057023
0.14075316667987178
0.16158925838803556
0.15185264929341236
0.15212025241550994
0.1531926886841444
0.16023815330832056
0.1573438881719262
0.15471516149895342
0.11791573301117972
0.13886470569246662
0.1558671569494495
0.1473215500460355
0.15765448974674656
0.1418060782994701
0.12092856848356646
0.15566443396931814
0.10870300457065332
0.15029774625849276
0.16268513267413023
0.1415640395461369
0.12862007895269995
0.16155126759958155
0.16347137094388228
0.13427958690841416
0.14593092290225765
0.15771491845159044
0.157750840431941
0.1578033674624642
0.15653558672704784
0.1585428147423999
0.1426065617734205
0.1572235847091697
0.16017363376209773
0.15226679984909375
0.15162089620052854
0.10483265779796866
0.1320780425291316
0.16079095004832053
0.152433380622538
0.14950651443274018
0.15541497456941472
0.14005606277587374
0.16449730284628605
0.1626592823597419
0.11624412101712979
0.15641194385372573
0.15376436065568805
0.16216772246404967
0.16228076352508247
0.1587906570751444
0.16486131463202622
0.15478400727855796
0.1391213843303985
0.1515098135237285
0.15676153128732748
0.12837456918099385
0.1491542480084751
0.1516195115897697
0.14476574919787083
0.14738828580889066
0.1633220933421445
0.163353379132367
0.14748723873725747
0.16547019488598758
0.12199057851802712
0.16247445434180374
0.15259354537470626
0.14378078865635666
0.15951681443523807
0.15747729322665835
0.14652744002065332
0.14676681923673268
0.14615063119635072
0.14998566506794697
0.15637279650193617
0.13655733147812285
0.16480520585715497
0.1596309022502729
0.1576414672297306
0.15476844579325197
0.15969455170658156
0.1341866768715539
0.16089585746308288
0.13285423667584337
0.15243874553738607
0.15782623024709908
0.16054734537229737
0.16643633460974575
0.15233643879867018
0.1632128506422575
0.1632239191303535
0.1525661569916352
0.14153300118005457
0.155599198855623
0.16123843620592365
0.15927360521084605
0.15912010110678948
0.15161837938235442
0.15674135254158458
0.1475577108032465
0.15365604812889852
0.1613367379163295
0.1554219293813613
0.15732209882823883
0.13520977254256783
0.15415613768833963
0.14071191598378457
0.15936633739477787
0.16331276717294288
0.1638115949135539
0.1612408429246381
0.16512944384262498
0.15195021571829334
0.13257746324150682
0.144424966764459
0.1554913049462234
0.15908537791917757
0.16112839473045956
0.14666913045817945
0.11934818156404928
0.15756266464113203
0.15291748792736415
0.15662662618278003
0.14963926142006906
0.14785851615946696
0.16117928756227684
0.1419854274899092
0.15419928741805183
0.16208155912994765
0.11005745062769967
0.16349139339992702
0.14641381869274903
0.1629072838933466
0.16267345453674792
0.14951963159732118
0.16243212761998285
0.14414485192968568
0.1594090822683055
0.16334872701794273
0.14787995545727212
0.1492093281629055
0.15795398052007872
0.15616249932216855
0.15909252491491094
0.1593848836931952
0.15481777778202355
0.15273383701259016
0.16079746020958022
0.15705378589206345
0.1653697066700971
0.12647516518916052
0.14700929860122702
0.1330131601442478
0.1535056517886861
0.1609510184900916
0.15827786319476975
0.15771587913024188
0.1613118226774376
0.14212035628538014
0.09936469149595235
0.1546023994144816
0.15699851009502402
0.10623084358386918
0.16202342348356008
0.14823043062249255
0.13557163336902772
0.1475150858274817
0.1555610926105002
0.15287150425255175
0.15948773301932626
0.1619626541154492
0.15265767483762352
0.16314906077251934
0.15234411581292448
0.1623784662742311
0.1467271856067291
0.14727447630594728
0.15850896233730918
0.16070566360119473
0.14460225961371356
0.1565391220251214
0.16028625099710922
0.15262908359054592
0.16200842696787818
0.1482313092708167
0.14079885578149923
0.16571799267894702
0.1408365702804962
0.15963786661055618
0.1504675979722751
0.1608437021954784
0.11487867901759537
0.15293987514236446
0.15994742427399447
0.144320442918323
0.15260763159242968
0.1604211265547081
0.16334090397429735
0.1578558409163622
0.15515421848815747
0.14752275932534814
0.13252640732440288
0.16138183251181348
0.1610847752194662
0.12178559974029542
0.16019776322522875
0.16261971379388296
0.16105965291752697
0.15573402438876185
0.1581883902119854
0.15473722882367325
0.16051267610908188
0.1503272585399199
0.15820351589021991
0.16481463495906143
0.14633374009790273
0.15427495992473356
0.162936124854103
0.15870690842334392
0.15756377326119905
0.15639813179445994
0.15518924544591245
0.1479436102871998
0.15899201894198056
0.1501832712056503
0.15785103592167232
0.16242407767528935
0.15670450724486235
0.1211831597903272
0.15143134075086206
0.15936531425969258
0.16537752217115376
0.14960595198530197
0.16098363710883545
0.14803302178927025
0.13157731727842054
0.16278464623969785
0.14825975701464533
0.15868375189841896
0.15860627844879943
0.1478317418893807
0.15831510335498558
0.15498854461178854
0.1655682318751086
0.15916731359319264
0.13748803491200282
0.15955499137033732
0.14698608660367496
0.16045275381828425
0.1612430386297313
0.1537657183534703
0.14386806052695877
0.16343701068901853
0.15866152703304037
0.15259490277006033
0.13728271153519359
0.14624296105101245
0.13673372895136915
0.15693511321873602
0.15619542779069892
0.16088628789327705
0.1607733948719727
0.14672965293348064
0.15934686730504852
0.1643755074619049
0.16404834719689798
0.15909385878555998
0.1567860196340478
0.15621170875207424
0.1641062211668456
0.156743832873511
0.15922038996090646
0.1413970558602622
0.15274799096735242
0.1583106615021716
0.14820814387027367
0.15924610915967394
0.15628598635454288
0.15495350328368615
0.13935988158329177
0.12691460383818787
0.15562010858499564
0.13484542243941497
0.16322591010256252
0.15121412452806446
0.1444388000132692
0.11814522999493259
0.15207057892073478
0.1569005482793861
0.158047344014549
0.1622024566931303
0.16481928104002985
0.16355410786505006
0.1633010508710723
0.1477578909040625
0.15250007668562643
0.1456469605966384
0.14998734953857415
0.13465179846211411
0.15600084250603583
0.16013241313241613
0.1429741892758303
0.1549387275212217
0.15165253401551557
0.130299752952369
0.15992205970760928
0.1579198792652633
0.1604138948480866
0.1563866895964808
0.14681281821127729
0.145494605957321
0.15202502877933255
0.16183758071241147
0.1263633396828493
0.15996027140246818
0.16352954337239983
0.1526390856139866
0.15527186333325504
0.1530040745640988
0.15121891428325226
0.1614772828801871
0.15647081446290353
0.15314030991749328
0.15222685595208804
0.1456611144457451
0.1579873289309639
0.15968044724229313
0.16309916091942706
0.16034162658402829
0.1531563176939313
0.15007036429815301
0.1565019825629476
0.15059113451375675
0.15841329291027706
0.16094082412519464
0.15970698151812693
0.15179219797992355
0.12338644951551458
0.16321865711271502
0.14670526523063487
0.15676051845726938
0.16144624826445864
0.14413056483894932
0.1578641035956537
0.13919300716602837
0.15171861701804726
0.15631731168657126
0.12922217982902465
0.15049699015499937
0.13839610632333305
0.14678927697776137
0.159819253328459
0.1482341606257411
0.1579702026828146
0.14563559570840867
0.1614854424411988
0.1590591902087659
0.15772077723644545
0.14830956519516153
0.16266459158450336
0.1290015912838611
0.15897033364156843
0.14137324240066304
0.16028494614928657
0.16333910490944079
0.16616835329312854
0.1399789183026161
0.15790622342031674
0.15593527621267153
0.15686449754696008
0.1637802118567383
0.16180117998182295
0.158888578549887
0.15537775697389508
0.16165544413559088
0.15068814022303603
0.14879002825039994
0.1410901808214312
0.14355463536812368
0.13316405075482643
0.16143994472661832
0.14842688260649517
0.16139136232501372
0.16256278472362853
0.16109872198723693
0.15780960883938036
0.15246333345215046
0.1464867664000195
0.15050962760240152
0.15410398241899248
0.1452957180539978
0.14035340135362215
0.16140380946456687
0.15107092907058062
0.14546027712698162
0.15722867142955205
0.1610740881329811
0.15831697326700372
0.15911744382343315
0.15943826606987735
0.15951044392829758
0.14080611935046092
0.15357590521547168
0.1330299491574007
0.16187817242800287
0.16407030892068467
0.16046546285517957
0.1461855896755017
0.14888521137166205
0.14196732045768026
0.15974821917884258
0.13385295316019089
0.1428696849785178
0.1550764507342131
0.16059025623351234
0.16204945821800243
0.15953461129279994
0.15936505400313958
0.15039384084780635
0.15482112832446757
0.1609139270508534
0.08909957803704345
0.15521795140584768
0.15225199813619486
0.14113664814333218
0.16200691993447874
0.15958073821209573
0.1544383882109837
0.13690002970010773
0.14563204766609705
0.1553620874876501
0.1591762467236038
0.15869969610490328
0.14223203287682656
0.15997642495317413
0.16511139735046415
0.1377676983953818
0.15431206080655613
0.16298474988594047
0.16138039933368215
0.16056426552551337
0.16194000882946027
0.16090516714750056
0.16652772921990708
0.14446276316512277
0.16194291903689145
0.154782878313874
0.16176623701523307
0.16214755748929272
0.15731094311239505
0.15247492464204004
0.15083319555819547
0.15638535395813935
0.16497312726750382
0.15771136265861907
0.1452520946030141
0.16303658581298677
0.15867854062668363
0.15514656156070117
0.16086237508647153
0.14521374316113822
0.15782517803642626
0.14080334160386146
0.15866076093259088
0.16129584288183382
0.16066011774430886
0.1555583193016584
0.15088609484845056
0.1473381362117211
0.1556462653859933
0.16254941595310787
0.14656496004771763
0.13558953576051436
0.16134152807939145
0.15775183928500103
0.1622452758903424
0.1481398861099599
0.14695637403880213
0.1623656877327232
0.14806723127908494
0.1315122637543334
0.15681224558425985
0.15823129394906843
0.15030525839233108
0.1534498098114474
0.14924442303137483
0.15383980842267625
0.16001961152890867
0.15820667294912835
0.15883492939773264
0.1300119121035822
0.16028636496603973
0.15969182179558958
0.15116273027328092
0.1599791472543599
0.14636025090967092
0.15921790705479158
0.15627302336194557
0.15919803085887468
0.1604535837467727
0.15481094826369435
0.13273141119626614
0.16235877744678082
0.15076329039162287
0.15766920092687411
0.16129479095563024
0.15253810681301083
0.16303011109683402
0.15549047584599357
0.1609509899822379
0.1512554971723661
0.15293955626523664
0.16031980989757458
0.14743201617166382
0.1653589393781465
0.16050957290130213
0.15184417974397768
0.151005263696335
0.157328151577562
0.15127013326931668
0.14212470580866018
0.14594245216129484
0.14964364572746955
0.16349272504200688
0.15677429022394745
0.14579614701110694
0.15380097472807117
0.14967075978714736
0.14975500254191118
0.1591373800229675
0.16016549378589048
0.15496781424106987
0.1634615999466661
0.15761178324228803
0.1589373326554082
0.14135552013368166
0.14420649323878335
0.15774791074855732
0.15125870736232425
0.15879137785828937
0.15845911875794222
0.1626817176642264
0.15041965965651247
0.1630909961121163
0.1472489019078447
0.1497151323388953
0.16200275036104628
0.1431459803157006
0.15882239037672624
0.16355552728632433
0.13090319035933135
0.15661980163023098
0.06096062047845936
0.15749803351523486
0.1623599975568628
0.1550499778921535
0.16138145752249572
0.15458272199482784
0.1563434560863978
0.15278276421730905
0.16364257577067598
0.15220104606509052
0.15214229353260042
0.15247565138429886
0.14879804310532077
0.1448415931996806
0.14464705321586993
0.15672523198470006
0.16097879427025613
0.1552682473880715
0.16038502464003626
0.14739187435634968
0.14016031978311352
0.1398122611271711
0.16035133219698575
0.16434303437037662
0.1597021134715844
0.1404295977326113
0.13349489252350297
0.15883642780995016
0.1610899427432621
0.14298014886205995
0.15934804032397062
0.1622476076829174
0.16125255066832553
0.16388507772023705
0.1587178162192769
0.10680396414034699
0.16544421297506692
0.14737959295081662
0.16026105493822962
0.14521598018847542
0.15576624020925975
0.15412290405046128
0.15221803594895744
0.15959920709388006
0.16226759828919374
0.14161656759048852
0.14626615985359823
0.15086557347579654
0.1596982036080054
0.15305877115980102
0.15424439191701278
0.1333518810871954
0.15909045197033816
0.14466009249699446
0.14295158999691152
0.16005797969559107
0.13933888573992975
0.16122022713646458
0.1454927052341098
0.15708247770337444
0.15039179366368807
0.14241751981436146
0.1566756094226083
0.16304216874671484
0.1338490030253292
0.13517133865179212
0.15431973074842043
0.13248469617987937
0.15510382607049364
0.15922670869114147
0.1632874208081506
0.16047023356651682
0.1554484865711273
0.15604119858027465
0.15721855005062174
0.16102177073584234
0.15727971449282802
0.15253244179374478
0.16198808396333655
0.15580068455223922
0.15872413075606903
0.1425571198504377
0.16293996088559592
0.15118654362236708
0.14637437798756728
0.15690024061542512
0.16035093912913392
0.16001232621473122
0.15154421000351087
0.1552581374950422
0.14306883980388524
0.15759836370755753
0.153781662153255
0.1508911845942563
0.11226279290353022
0.1404840397541894
0.15873459249125854
0.15497464156984053
0.15787239688067625
0.14720243045828646
0.1623524152865593
0.1532430531421293
0.1532185955098906
0.15782070414717617
0.14434662528737383
0.14983914838056447
0.14862123629770552
0.14739956359892276
0.15659163316622202
0.15226882083564325
0.16056668299279137
0.15709083862962733
0.13170069720984431
0.09200643510507342
0.1646115563714679
0.15887445148591392
0.153103604794696
0.1269505354800616
0.140346097441423
0.11865820067206277
0.12163303624678459
0.15242382780138042
0.13611011685438104
0.1609689081148629
0.1349215118745061
0.15711717618205892
0.1637908237493642
0.1537489336775689
0.1528031434928062
0.12892712519315977
0.135786649565703
0.14762466153435233
0.1575781466884815
0.12191909073352221
0.14743672757899212
0.1523501530935915
0.1604388416472819
0.15873781572006593
0.16087131407569932
0.14670069664794422
0.15857021327075746
0.15349465184191116
0.159274361686925
0.16016020100369796
0.15562113250057402
0.14111401393450557
0.16479324383060848
0.1508997046608426
0.1516564172132463
0.1557518191217147
0.1380577633926419
0.15779975819583883
0.15381631562137707
0.1538997195259637
0.16296969041850332
0.1620814496875467
0.15022281884658537
0.16455162397095274
0.15631692914581088
0.14049668161142959
0.1478291940523039
0.1608354610598557
0.15521564745013125
0.15587160436160305
0.16173213837194078
0.1569736446168267
0.16522711049875402
0.1482569937685019
0.15901721072029168
0.15644410393055866
0.15647106875330183
0.1593592213007273
0.15248294084625316
0.15439767599612542
0.14097062644121508
0.16520902058326348
0.13119467156220732

==> anc/HeisenbergRFC_J0.3pi_L6p0.05.dat <==
0.203580216762788
0.12720871895664876
0.1726013137173098
0.19044499419421343
0.20464278426979318
0.18133837629411162
0.19423059701641396
0.18077260577840015
0.17489115696009438
0.19964828835061493
0.1910496767930771
0.19252516032349376
0.16671333194512955
0.1972238951850415
0.17229603229399273
0.1943308011624122
0.20227721780523303
0.20468207110444575
0.1887580874170429
0.1762050646031791
0.19071763971676892
0.19940474610503497
0.179467303142524
0.1439138385471214
0.19903654843001223
0.1904155587430744
0.19596353451792964
0.18314820601397774
0.1494126810044596
0.176278650259897
0.20572899848295723
0.1868957117445593
0.19144287081488037
0.16850465864203543
0.18402134596939976
0.16617819576025178
0.2005768140624566
0.19812647283799326
0.17973727952941299
0.1967102031527366
0.17259634283230518
0.0942180354586659
0.20348541131455788
0.1919917279199993
0.19245469362849804
0.19397080981460874
0.17695223598472604
0.19645548143619287
0.19429791011825182
0.18702302709229368
0.1960824993937914
0.2001799458159781
0.18206619138168031
0.19885982987867012
0.15110724481700682
0.19686011932208733
0.19587691176622385
0.16765929520803152
0.15470257292448206
0.19934936300966166
0.194505598580599
0.2055892366437106
0.2065344546171442
0.20218984747099467
0.18769096109856032
0.18036938288440124
0.17333337957972053
0.1895743224528291
0.191092243468329
0.1943598646000528
0.18050646021870537
0.20365095897279123
0.17570398664621822
0.18387085290491859
0.19901870015311254
0.19753629055855246
0.17420633485414602
0.20730234014091004
0.20058197045812226
0.17899966836283884
0.15765142096674722
0.18172744287858997
0.18879893544694767
0.19830132580768753
0.14017977513615654
0.2023197651808464
0.18306292684000203
0.19949639978303996
0.19289442367287743
0.1950244726046818
0.15288289610923989
0.19005038263027446
0.19316869060792757
0.1942921338793443
0.18680979417376442
0.18221237951354724
0.19899315721512806
0.14624083375358538
0.19705930914705408
0.18800667296968754
0.18702890192837815
0.17591765809417956
0.14942377280106972
0.20570944268041413
0.19226305786009704
0.17587666136040764
0.2038985876102634
0.20284985741961448
0.19667192748744203
0.20345124126203548
0.19323844768989576
0.19326831328416855
0.1760856850946746
0.202318269576897
0.19552227769196234
0.19350034473463093
0.2057229149415468
0.19949683879725036
0.19448420414350082
0.1920460819255398
0.20384070727380646
0.19831896465533766
0.19031852406871017
0.19769774109710803
0.17826698984748174
0.18808381975179836
0.16786627680227623
0.20062730589698707
0.19783914925566692
0.19452455518017156
0.18348164864323457
0.18094115946614658
0.2003447177800889
0.19177561573502053
0.1954418391774972
0.1810874283461126
0.1834382876337558
0.1944047786301314
0.16670371835212142
0.20220425302798076
0.19810655110151532
0.20109048807748842
0.19978122784209745
0.17467607192237203
0.17766653728023135
0.20234949296913335
0.2011505444373455
0.16881648943252803
0.19961625395291072
0.19684173289924728
0.18558763235657166
0.11398662364349028
0.20406765000537527
0.2028081300989771
0.18852277946692192
0.1998016987293639
0.19234809319090682
0.19295998611203544
0.1686949723001099
0.18805130145739218
0.10877381028102641
0.165282275694032
0.16647097358695262
0.18276509995801457
0.1746079381472697
0.20067638374970598
0.20345229684857966
0.19152113616858155
0.18621587813071513
0.19746937037939996
0.19858493002193306
0.15317836445542568
0.13646220532568637
0.19514265074630305
0.18189851426789913
0.1892256900212554
0.17201415283238367
0.20438669999108555
0.20309922151837628
0.194454180516692
0.17404741589793213
0.20148760312816122
0.1617941644861936
0.16386021878551363
0.1804262903224435
0.2064483505908684
0.19464926567201074
0.20488109989630118
0.18393032156438247
0.19513367412114074
0.1978812010492002
0.16197446260976073
0.19333045249573227
0.194567822520678
0.19575515710729635
0.20435001908572115
0.19977636180861655
0.19589695279351999
0.18140718445431545
0.19200477950095118
0.19843151102326947
0.20547787953755106
0.19180617280960532
0.19116108660626918
0.14193211582763735
0.17147252906113786
0.1968965049797302
0.17436618869718842
0.1922300979215689
0.1949614860510302
0.12700308464774235
0.17245641422553856
0.1963209142033333
0.20062003141210316
0.1928550987137888
0.15491138418545214
0.19355421490685001
0.19078864335359694
0.2029465534468699
0.18710077781034545
0.20181684119230334
0.1896123281103512
0.19347299103834464
0.16832802078586573
0.15515528604036746
0.19284612032785367
0.14823471877386424
0.17671887126801708
0.20400817351161304
0.19810837466202366
0.18364726695452144
0.1607417257879649
0.19735396650501752
0.19365821325776775
0.19981099465529603
0.18877828080544182
0.19042108715280665
0.1942105231397603
0.19257919214769179
0.1987571675024713
0.187466783227151
0.20523517637913175
0.20274627380247306
0.19359988237111203
0.1925295594776096
0.18683487930082074
0.2027891777223034
0.151052181830382
0.19670970742192675
0.18500488619150227
0.1998241185449665
0.18629721019086806
0.18938091479473004
0.2010590331441089
0.18827662964698214
0.195060632683432
0.19404815311112017
0.1960268812618711
0.18949567892053248
0.18033209134309214
0.19219786262404592
0.19848476073288723
0.20361831048424978
0.1391511536513246
0.18622642714451149
0.20492374649787104
0.1927931992873693
0.2027560754702257
0.1787656828829797
0.18830528618037845
0.17825940232583276
0.19701309316902602
0.1767423902906247
0.19223155415094922
0.19800491235402967
0.2038812077436179
0.19460311779407855
0.1690545416947497
0.1616096081081919
0.1808432130837359
0.18003229928392453
0.19358174231479863
0.19309454890528863
0.2022562055974702
0.201310571063974
0.18741672602419954
0.1832237013992044
0.1897881511718917
0.19851002147464955
0.20244620493237866
0.18475015576322026
0.20752037426996361
0.1955862697016289
0.2002792506391871
0.19132808644661364
0.14554654239452144
0.20123667010228463
0.1932752590641208
0.19634681240538054
0.17938814096576083
0.20066992827768176
0.18899666207357693
0.196390820978435
0.2018762057234496
0.19979925851476482
0.19576716208786657
0.18574450486435154
0.19219484409767285
0.20321716064494025
0.2039846749863907
0.193668187318304
0.1815250859661823
0.18416927499458186
0.19442804958810647
0.19582320668524672
0.1916259344918023
0.19296337464790123
0.1760330326047218
0.19944817801664722
0.17921485995782557
0.20540343959138252
0.19999149013451786
0.15340585264911935
0.19712609780047874
0.18146504950884954
0.2015160568766012
0.20621850066523792
0.2054181679657278
0.1927991107098919
0.19574555457771092
0.19320453747934208
0.1830402126447662
0.19825632175676386
0.170428235588049
0.20253138860468253
0.19677947702112436
0.16393533226359722
0.164335851010004
0.15110804114683873
0.18461378721646385
0.1941119816219392
0.18234850390238252
0.18917343786613935
0.20156507013150013
0.1911915776542416
0.19285594306192055
0.2022591670164985
0.18017354681728298
0.20717158995779275
0.2028745869410926
0.20299431833551304
0.19323414986677762
0.19901860146972133
0.20689925244893448
0.20201951957409173
0.19655049609004846
0.19746040576422713
0.1992643197886931
0.19811066533905589
0.18582637206013902
0.1987016186723344
0.17461996204350164
0.17366576634291775
0.1771312386826339
0.19818628854434836
0.12092575350668087
0.19440701725339962
0.19461461728650065
0.14702405774333935
0.1753428076301204
0.1582608553606619
0.19818209686764054
0.19613105593497174
0.15051357506524624
0.1947504165398923
0.20412615608614576
0.1989892504073288
0.20457164180488027
0.1471127583640973
0.20426410555928332
0.16458277193746357
0.1832661507832503
0.16182831995487937
0.1421841087831685
0.20117262213095669
0.17302159224148136
0.18670782968555327
0.20653247381099663
0.19335853944720133
0.1917488567552456
0.19795407933479436
0.2011924687080213
0.2057862051959226
0.19317105811406815
0.1973004024195284
0.1961008640756161
0.2062413485186978
0.20459041839038825
0.16326037855811762
0.19949954013925608
0.19321933876969138
0.1855235768583339
0.18908427415187162
0.1958005660684987
0.1509820536157013
0.20331084420759737
0.1892871081764071
0.19559445732169656
0.20165557466104045
0.18976424005157735
0.1922556539117595
0.18894391405368524
0.1968875332454282
0.20599343351892072
0.20043816807077494
0.1898301457586891
0.18064410334899206
0.16183965625731478
0.18822723479881653
0.18379137173116622
0.19544907198412775
0.20049380116943308
0.19081097480290043
0.19545137654911765
0.2050988190732867
0.20515281979257133
0.19190759472649827
0.18917613601305625
0.19284463754781694
0.20462327869369126
0.20048008561574426
0.18210108459476074
0.19909570816938016
0.19468196218351422
0.18837911313824401
0.20219211632234485
0.19297285949056142
0.16777066448147468
0.20698808179919115
0.19876783532297262
0.19488490535138545
0.1969318654532382
0.19358186941855368
0.19485025194465885
0.19786423045975612
0.19212276357005212
0.19380738181610893
0.19390419468303638
0.20222252044278086
0.1915053843809985
0.20543914728253726
0.16830680771373493
0.19078004631153547
0.17160338006316303
0.19821533582637202
0.17589389231619523
0.20151700728086624
0.2020690255221377
0.1870263769784641
0.20427738103235432
0.20507277320519587
0.20069043646633003
0.1592477755082851
0.17983465109093535
0.1906506966506503
0.1882979795525017
0.20210038846759554
0.20245491221922227
0.19608331579233995
0.2001918832477989
0.1894855509337371
0.20637012736418173
0.17291207621123306
0.2018019627491998
0.18000557274916348
0.18909004747567493
0.17471040122416528
0.1871317450695856
0.1739964887033955
0.14676562973337984
0.17952648579601888
0.20346610505326737
0.20264178426733276
0.19907235923915856
0.18114037685433276
0.19751173439613048
0.15032778936983932
0.17834170288377887
0.19341747987806496
0.19169016972885325
0.19872619822706145
0.1905325638971689
0.1851491194521007
0.1745860397774812
0.19660074096803246
0.20257894652709985
0.205479864278576
0.19580427279214638
0.13634852643627907
0.19717300261575
0.16805301521516872
0.1705367084220577
0.191585634917381
0.20549233276161533
0.20097900917752995
0.20063215358524464
0.18888106617422945
0.16368276256059738
0.20516810640420913
0.1921248032930321
0.14141797182563204
0.2002789666235622
0.19182279414217898
0.18958184801573696
0.19851106636348897
0.2010491583402895
0.16952941810457012
0.16804077407827117
0.1969032502773827
0.18667443597702943
0.19893943499770364
0.18377261472646494
0.20146965057269745
0.19653952120125895
0.19835592065503937
0.17974601927772924
0.19513593974342608
0.1377239037838247
0.20168058749865472
0.18454025247152406
0.18293256086147108
0.19921256671590332
0.19598105694347753
0.19084210808616997
0.18935543810011057
0.1852213505275015
0.19934790505653885
0.1596348693712588
0.1377540085276764
0.16663408159241902
0.19847436441519029
0.19626740120442482
0.20372891965111642
0.13159732434129737
0.2014304741510395
0.18204733065756454
0.20839961954269176
0.09796270136128325
0.2002205143870124
0.19957085190227214
0.1985951076660544
0.18844796047789916
0.17339168933581828
0.16758164921401114
0.17657429626253804
0.1655992377631357
0.175999709436224
0.18747411875324657
0.17955799433664113
0.19800052809685695
0.20500189233965962
0.17937082692749728
0.16818285882836564
0.20494726236939753
0.17536642061668795
0.14893003226081455
0.1758427987990723
0.19410549712417513
0.19744181645806058
0.16785036001758138
0.1869596214152254
0.1821181362797175
0.19550929030687147
0.19599188459795802
0.19375812746396043
0.2065734199708865
0.1774298357242678
0.19374173533937225
0.16181976344166482
0.2024260183892116
0.1970635175873407
0.2068563473432592
0.19017371472740371
0.2004472516106199
0.1839142513177867
0.20157903956583778
0.19015993016524757
0.20486592516493637
0.17393025774132154
0.1887750135390787
0.191700606175051
0.19501711937888186
0.2046987716522985
0.16630684584499408
0.1961234332555389
0.19287806365645158
0.18855167860314237
0.1963409742568869
0.19084521332775795
0.20186639371324466
0.18652131773101727
0.1969626636603754
0.18727680035150038
0.20320898032740847
0.1843735786480075
0.1975081332762982
0.20163073621156397
0.16682447683170318
0.19360538668551042
0.20113951065802807
0.20210131504168508
0.16287939024576062
0.18208150972464401
0.20230149820483845
0.19784424343731702
0.20435461794677837
0.19982936591372852
0.1817108567978339
0.1914081728301164
0.19733646077406405
0.17543187742492866
0.20123321667933913
0.19696380307322706
0.1296764970305868
0.19936473126260068
0.1714778974528663
0.19801964098361582
0.1959149799962851
0.1749882376277563
0.18422298201639262
0.20012567366384074
0.19010063059350063
0.2049612465441057
0.16231438701509895
0.17841660791556185
0.18860277978321396
0.19607485391581356
0.1958304059534371
0.20423225565056338
0.19694058106985604
0.1919564022362247
0.18618189335652735
0.20064297629797861
0.17368766784288936
0.1971071351854889
0.2032236100450236
0.1729276794390117
0.18733734291094947
0.1962458393650762
0.18058997606402005
0.15388471033690437
0.16251673869240896
0.1953305798742118
0.19921177688464536
0.1758037472610398
0.19520044187153973
0.20157227281844978
0.20278323798098727
0.19698514517352506
0.1868314575270986
0.20198100569707397
0.19908353910802878
0.16625378268691984
0.1994683455114179
0.16078962027749163
0.1649833096303777
0.1945975292326663
0.19149276175586916
0.19920094816506065
0.17390566120327292
0.17092922866437849
0.18346295423704884
0.20460609986178285
0.19418581558216516
0.20648878348719815
0.1957431758733751
0.19235788955769081
0.1757854444194128
0.1911926271094932
0.19376993957662608
0.14274088703041568
0.15010609249208573
0.12471927857524966
0.1994440454666589
0.20147179099702692
0.20245694307576476
0.1553964406369379
0.19365764194549892
0.20363821400360466
0.19643011020447246
0.17796797732872224
0.20655823210176455
0.16724422517034546
0.2064766540845697
0.19875962996129232
0.1940527740841749
0.14728057166067582
0.2002921000787331
0.20621560761916682
0.19911971670497622
0.19460430995269018
0.20355340224178842
0.20507502068878616
0.15228383037876767
0.1932804299261211
0.19126882882688043
0.16217472624037402
0.20415563153694788
0.19355800044054147
0.19939255853944565
0.1828131884910117
0.1440199798667442
0.1355853409203713
0.1957006565497337
0.1925237989257577
0.19948243488043108
0.19000545472328448
0.15408164410708625
0.17594515404216454
0.1940710455924577
0.1882803317471618
0.20414057230760485
0.16656715823694032
0.20194048889959404
0.20267301054578932
0.2005798089154303
0.1887538184340462
0.20076682385015265
0.1863136826313762
0.20048298722540048
0.19767097323183735
0.18952040469360126
0.201424590468455
0.1835638818579043
0.1823103242120248
0.2012652722906448
0.175303739231943
0.2049003831254408
0.20215989709061527
0.1985185927855598
0.16254140221516228
0.1903454720356438
0.16375485490855565
0.19419865661378485
0.18208625444236953
0.19584867525348906
0.20063510102199764
0.1823175541082975
0.20185890795175812
0.19585860489386267
0.18156261225007306
0.20438010679470509
0.20880828782482497
0.19699427422688198
0.20758642561275217
0.18772409073523982
0.19699291591018617
0.1974334866666575
0.2014210812186628
0.17032077259737308
0.16787959205603484
0.20313325812283375
0.197651195329375
0.19038351092333367
0.1909383863193679
0.19335230096203657
0.20053992219883474
0.1976285351867634
0.18504096584932564
0.18689840443675404
0.20306006513794908
0.18997812487661736
0.19679825518237304
0.1699248854558653
0.17962047736174502
0.1738261798538769
0.15250881583254863
0.1987247822414438
0.17283192419715307
0.20144075676442644
0.18442485175835316
0.20603478774230458
0.19748755345125446
0.19834418398932896
0.19586389965705714
0.18744872459368414
0.20107334756509276
0.19801614662684555
0.18820576674978173
0.2048749929753957
0.15643428372227353
0.18137026583922328
0.20069103959698772
0.1974231074923011
0.19719625932868484
0.2043291552729042
0.1925075497042613
0.17644951360728064
0.19615427195096793
0.18370733397306344
0.19129186456545527
0.20760408929576085
0.20039853030905577
0.18777066930128075
0.20463468625436781
0.203780311642985
0.18557902197700415
0.15724301537098315
0.1988638329985465
0.19046101599839305
0.19064556742164407
0.1932192596129499
0.19068324117381275
0.18212359212923715
0.19519686088244362
0.18630395565549168
0.15748058517780264
0.1991278357171785
0.19898194216923842
0.19458856262091542
0.2050274934928693
0.18376483320843348
0.19633535993623136
0.19507405285580884
0.19257172291479097
0.19806619492839175
0.2005361666153771
0.202526349393777
0.20059286186342323
0.16794838906717252
0.1965676946356886
0.1706753045220336
0.16466918972751957
0.1933779147974732
0.18661443398113214
0.18766212653275055
0.20010470409636352
0.19609566148276583
0.19024373829868635
0.13948853848109
0.20809587548486713
0.20102647612062413
0.2056302228826016
0.12424408691632521
0.17528284202988184
0.1924229954437402
0.20606387813815694
0.1859560872737456
0.20166160897503865
0.18326919446913345
0.2013719077197072
0.1702127675313176
0.19040385609346736
0.17682134473368297
0.16723055320543267
0.20412616400835523
0.1387647078093874
0.1811386075031289
0.17853120744009365
0.18335023225211966
0.16178175687679244
0.2028291996866056
0.17341974786456996
0.21031999052469605
0.18757310916704414
0.20498067281668397
0.19071507768454907
0.19090393397833255
0.2039943435893582
0.16301341234935526
0.19451117635227952
0.19120004964930484
0.2043641442121326
0.2079809376460412
0.20028075022832748
0.19977030763755335
0.1909502818546457
0.19604216561650825
0.15945610360857945
0.20342161168623074
0.20302643593622638
0.19971203702752546
0.205732303751292
0.19639166582720924
0.19704815425730396
0.18673503979569842
0.18551817351443892
0.19818834296357102
0.19933019257442317
0.20168198930544387
0.20356399936914796
0.174023186670694
0.2076115088903459
0.19666910562756243
0.18856946733752675
0.19136403597275378
0.19931337247082712
0.16655980537851608
0.1886300963220831
0.20443619855439182
0.16998309165998726
0.18073774698471476
0.2028341442734739
0.17275890757479273
0.18439291408419892
0.18177404608541947
0.17978101848834827
0.18627986036772495
0.16139825908139863
0.20018763423612163
0.1999439356426819
0.19907123871686996
0.20075188150105958
0.18597352144401103
0.20166433218393384
0.2051562649809623
0.20382511907804604
0.13284849402891408
0.19269348642313924
0.13005661462640347
0.1905531689668352
0.19952508255212636
0.1928266989233119
0.2031264850160665
0.20131361372643972
0.20348777969142529
0.18194026545871914
0.19587721289936466
0.1990835910863157
0.19938814266607602
0.1651005738833957
0.19275817646045998
0.19783017848056172
0.18423063451590999
0.17311148738707444

==> anc/HeisenbergRFC_J0.3pi_L6p0.06.dat <==
0.24024982954864166
0.23725244420623118
0.23088227902962888
0.24883207505808982
0.2296035106184118
0.24251959375047516
0.20088464620584767
0.1952058218752654
0.2189888283057909
0.19216938743092862
0.19689490106120708
0.21155277014563045
0.2155377117965236
0.23591427127457967
0.23744352791521525
0.23834875130572467
0.2397317457307221
0.23744279409799898
0.23339877179458823
0.22914606036160448
0.22484012845018042
0.19209212682894097
0.22751600937922342
0.15621695109393424
0.23161096789367916
0.12457319416989204
0.23525267504705868
0.228086260540479
0.23298614020237626
0.16331996388352604
0.24200310035899178
0.2438133643380492
0.20736709288363425
0.24056094080478305
0.24298904477658068
0.23956193434639828
0.23519300087563164
0.16785403243864536
0.2412167327822112
0.2438248378298355
0.2292102737801419
0.23968843086421568
0.24204451143889075
0.24216729268062714
0.22620620660264318
0.24269997922679704
0.22741803978375694
0.22795399258646432
0.23928894093686123
0.23083240281321535
0.2300453082623351
0.24652265466766488
0.23509908962105092
0.23800196500413723
0.23450894458758376
0.22258454057223875
0.22098859222526476
0.24124339249604948
0.21981617913431362
0.20536044546213147
0.21319604261010405
0.22061760663890903
0.2275167345851179
0.18690678467203048
0.17873757237140545
0.2125478058160105
0.2215084884515029
0.2383689125278018
0.2272291543190969
0.24105563962777907
0.23242091539746526
0.17977547960848123
0.2385745482363954
0.20016524411964426
0.2456191669354397
0.2207798251647498
0.23747737526325188
0.21110902897577064
0.1995875445039163
0.23973332361861824
0.22527129620444647
0.18319735640550905
0.20134074409293803
0.2306475134022704
0.18080255030365933
0.23722025632665952
0.24708460029811694
0.22012342793059134
0.23669799532553723
0.22559984858822638
0.2269456948454049
0.19017270533359898
0.23283747529676987
0.22823986693844725
0.218829127450019
0.1984758376630077
0.23341766819923399
0.24415606138814397
0.21837264307457935
0.181204587504487
0.20002607285964352
0.22608756669260913
0.23278236753243683
0.23627793227115723
0.23949741581590941
0.23086135847445946
0.1974672836587487
0.24375648325739735
0.22975127303153922
0.22790756669895249
0.22963575582490092
0.23973646002208254
0.21759666040662012
0.2266633783932346
0.2285415086911866
0.23785356355512355
0.24200079307783143
0.22104510390582666
0.24386416170494785
0.22398538897988576
0.2438035000839509
0.23556427661868318
0.23300571954531968
0.23278284064579308
0.23954483728204953
0.20208961614133428
0.21609859786619995
0.2433633364638106
0.17232628958822868
0.2360348764891319
0.16542450353467314
0.2348750843671553
0.24438983622906763
0.22831054549110263
0.20283326819982897
0.23678755138978427
0.2386096222078715
0.24514415257090694
0.23714444519687664
0.2445901314603144
0.24612566339710432
0.2230193366086783
0.21992635840663532
0.24806384914335883
0.2363447246671035
0.24194038736262408
0.2415933536923626
0.2264397774387026
0.2048642262517691
0.21525299900200054
0.23593105186363297
0.24652807772499588
0.23916177834746638
0.2232173237162338
0.23202892164663502
0.22807048243384065
0.23676435611360072
0.23970786218881962
0.22716851420262324
0.22197723016839374
0.23345096254635353
0.2370691918638718
0.2475854081949233
0.1780995946242817
0.22815221285116571
0.23389932284015205
0.24767378470678608
0.21744792470402638
0.23255852786092546
0.21389529656174913
0.19629845761797104
0.23218273016146967
0.23995793220695905
0.18317333661460078
0.19531561200602443
0.1842209336537094
0.20095813651461877
0.19929950172949265
0.22213732824153296
0.20697937844371805
0.24584878151713307
0.19498538205291058
0.20768706554140853
0.22681297814671517
0.2320149963402391
0.24628125762308026
0.2253309107744838
0.20968433214729199
0.1948867631927572
0.19250843924982974
0.21765956070222886
0.23805440633720187
0.1190275231045458
0.2317080812365495
0.2196647506206399
0.24432226223462927
0.23909383914170382
0.18928980286718794
0.20683683795336646
0.19066444101806754
0.21591434053128838
0.22805523970410643
0.24110379697520062
0.2235840920694378
0.16502671620698608
0.23670074311696704
0.23097317712969673
0.23418375503584346
0.23639797917513877
0.2295759842443801
0.23964215612585968
0.23599065240988076
0.21624689129496483
0.20187514104950147
0.1906567944393778
0.18129926053452225
0.22911466381096607
0.2126577897209272
0.24768871350616017
0.20343019706403442
0.24174513248789312
0.2425636385567252
0.22995182310548185
0.2283465176854305
0.22928111567531684
0.20218838383430682
0.2325754904334387
0.2236506967906859
0.21834282273576164
0.24164138959404852
0.1928310894390457
0.2374154067247265
0.23799467158727958
0.21062390945551818
0.20484611402317718
0.1797304665360639
0.22016033484993058
0.2288216416109655
0.23279825149582795
0.178934631551101
0.1626393441645821
0.24629813236794873
0.2341266169833298
0.24423826812397328
0.22576524242712162
0.23605265874712691
0.21871540661828512
0.21634526711931243
0.23589006180522515
0.22743277358639177
0.2218261808751615
0.12143347934106222
0.23230846180565612
0.20163420417001326
0.2397442297416882
0.23313959049899152
0.22966566821716566
0.24246163161763742
0.23879025403355864
0.23450759649389702
0.23872383270877925
0.24463930676425122
0.20112574717010928
0.1776820782853627
0.20443801829595168
0.21885611112267467
0.23006501470826995
0.22318882668799778
0.23954954127752626
0.22871531509906842
0.23742315201308767
0.23064853767361868
0.2012672638882466
0.15836240221361372
0.23220633840087723
0.2423118569146284
0.19071243813752287
0.21153407922863907
0.19837565398371418
0.23866861590970193
0.2202953308296468
0.23096973201919532
0.21112471185549536
0.24338755929892286
0.19659388849809473
0.2423126978485235
0.22124702697749185
0.22007866363596165
0.19380542735945697
0.24339290674320394
0.19281732431347365
0.23163128308759104
0.2346616770310439
0.2374172406185498
0.22092679839092744
0.17793851010297596
0.24236780338533212
0.23799185199869927
0.22839155888815055
0.23072028798485444
0.22982886905989988
0.23563689552127653
0.22627869007217016
0.22107504929874963
0.2351054675346257
0.23961441696268648
0.21102532186269096
0.20115103445627522
0.20871266414060446
0.20869358989035938
0.18247608229571455
0.22117631635138837
0.19462259930750872
0.2156927060518704
0.24109469086285662
0.22444850798394136
0.20702412602316228
0.24394654851863823
0.21513170562928072
0.24086103338309214
0.20119684070080177
0.2393105257215869
0.2298279315181576
0.2207049923728363
0.22580531467375778
0.22814630319819953
0.17601367378448682
0.2345465061475215
0.20781263048185986
0.22659910828992674
0.23796105416877433
0.24347989240773577
0.23343733760922225
0.2018287383085651
0.2221548885978942
0.2312268581518272
0.2369951418915905
0.23442189696794008
0.23846714474244635
0.24142739582553097
0.25023683129414453
0.239148984612632
0.2429183604431638
0.20772457928476168
0.2382651986904886
0.23620280943386202
0.19398624093048475
0.23553211144304317
0.2324212086682158
0.23061387717641588
0.15456433490868146
0.2197023685156861
0.23413578646471855
0.24193844754204777
0.22906814053625352
0.19619506821807944
0.21481277481926636
0.21131192967182605
0.23623571846308772
0.2132315866531218
0.21663864757910328
0.22745698758624858
0.19008721972650292
0.23770434902213589
0.23943167269507404
0.23932263508939344
0.23106070345739382
0.21902050730400158
0.23081144754917096
0.2187369522639305
0.22762831654245316
0.2170863264838629
0.23378401841764454
0.2343430966352885
0.24113702352604857
0.23916590635916402
0.2424436431967338
0.23804916223780528
0.24257274874229756
0.20023776771684393
0.22570998398741138
0.21877430775837736
0.23484925015656657
0.18111988050973293
0.20404505523290642
0.2375371166703021
0.18227299480751205
0.1780615817208375
0.2443437990614558
0.23010842294625625
0.23153595302416674
0.23223328153195974
0.18902648590783305
0.24115168998766504
0.16763292488224493
0.1891423046968751
0.2247249710063923
0.23624856418325219
0.1932475390315221
0.24802783737889308
0.21409590439878257
0.17464164748483543
0.24236388564181435
0.23980503149039922
0.23601959926961089
0.18270813277196019
0.18861915696774148
0.2181816547816802
0.24165849565898012
0.22282871377472668
0.20466626667097593
0.20481905754020666
0.21312864016829328
0.21736717445615536
0.21494715065419986
0.22197166732755477
0.22597928975143505
0.21020227590754134
0.1791474134295725
0.1939753233585856
0.21902915904258508
0.23078503832588404
0.24631358081064111
0.2432275297610317
0.24077801655083406
0.24631538333843053
0.18995397054424704
0.23884841840990106
0.24585794320505208
0.24728952602983328
0.22694722418849544
0.24126436765952744
0.1988486525949674
0.24023324049859457
0.23844713042583926
0.1820152459219972
0.22878394243905797
0.2074015295052479
0.23334735610958623
0.23645885411345907
0.23563974243505806
0.21233850497982346
0.22729227864352358
0.23195841344897467
0.24228370954808215
0.23823347846560863
0.22927745096182744
0.2318478705578457
0.23978613171173555
0.2406315611271985
0.23189984086166848
0.23296516841895268
0.23791419271275246
0.24265988094070529
0.23535351284920622
0.23433764076041863
0.2494089987673831
0.23955426594765944
0.19526960023164913
0.22245192279807163
0.22238301074977435
0.2264442749529388
0.24401127541178666
0.22888097744119448
0.2367249063761734
0.2356996118032801
0.23503409208898107
0.23511716748391026
0.20998586456732185
0.20763282534542826
0.23761340006027973
0.24581236988986377
0.22737811318005782
0.2306688921195248
0.22411805674850427
0.2227167213561906
0.2247036753669984
0.21412648332475384
0.2228519985191566
0.20440892543495162
0.2114464745415631
0.20173005603840458
0.23678678751750393
0.22735741690185374
0.22218737725604837
0.21633526886236387
0.22080467495601977
0.23366023917193046
0.2046428377757428
0.23471336411162394
0.23961326577462108
0.24299512809790233
0.23349209707401375
0.2286168739025392
0.23632172151090622
0.2198253752656847
0.21222942523473684
0.2234396294773596
0.23048102595617573
0.2344934395900537
0.2323830412470811
0.22192403368773575
0.24207136898726814
0.24242555484638972
0.2153852973884086
0.23324389760990608
0.23574108250360354
0.11638571253851682
0.2392326268514244
0.23922971217448158
0.24108868314166224
0.22281632177256003
0.23979547909031323
0.219898703868548
0.2423468180800066
0.12581928320082048
0.23702969376580874
0.23342997577492577
0.2182239624916191
0.19901288925105826
0.22731069365623774
0.23425144751487953
0.22322617720388185
0.2041490966740706
0.22345681698940845
0.23530002309217865
0.2395839164008628
0.24117798223349118
0.2412192235826202
0.22126044047418916
0.2084439597818314
0.23360648434640036
0.23527206315237784
0.19865014484429513
0.18613385065383486
0.19058551375634578
0.20228513593716552
0.24507516063779589
0.20254247110564177
0.19686704513243183
0.2178558158733316
0.2318317393000096
0.19967913684839275
0.20118137859011778
0.23763621738211302
0.24510891568998172
0.24432441410125272
0.2062867765507802
0.23727757010618802
0.2162859976942397
0.2378140957386029
0.19853444775900767
0.18032250222811147
0.24872794461363845
0.2453647562467725
0.23165374191029417
0.22044234118839728
0.1525471553293212
0.24376389436638032
0.18969074563631624
0.2426566095097101
0.2164438069353565
0.23508815182274995
0.24151072835258158
0.20707154966328073
0.232432653621883
0.23192118085726063
0.22552784851334218
0.21915216983516925
0.19490375708750549
0.21321108614277282
0.22920891215474526
0.22238928964792778
0.19437715681731005
0.17084363902050728
0.1849322882833764
0.24614777358632342
0.21984927438941007
0.236646955470945
0.23738972077802598
0.20630941532726843
0.18728810498311557
0.2426389502158543
0.1883974220733816
0.14622306432876672
0.22464274853071514
0.20006392481108762
0.22678551891074142
0.24374784400285873
0.17629945338878564
0.22633813445259715
0.1564731266742021
0.23847910188819588
0.2047634931402994
0.21917753672824505
0.22950153854188868
0.22418405445311823
0.23346228093916593
0.2171118746531727
0.2414934159824211
0.23550759518320916
0.21084670720138765
0.242030628448165
0.18970376090528362
0.23699210640502932
0.24487974182089473
0.2306784269239493
0.20297165705481524
0.23089075806456788
0.24274151242267203
0.19910115516725838
0.21761184975556927
0.2111541679774299
0.21033180865442802
0.22669186452652673
0.24629832722261688
0.2390897762516275
0.16735050089208062
0.23101204525534616
0.22301208475570974
0.160187176355258
0.2029466835031257
0.22021501676922192
0.19335638497107124
0.2338935441998645
0.2401879725676573
0.16895715344790269
0.21540184482644825
0.21231126986478363
0.22415811364779725
0.21629710712781633
0.20292028065066361
0.22664108781610906
0.21920751104565855
0.23570220672213132
0.2396673928679186
0.22490489167490052
0.16044028357858217
0.1992409953078539
0.2236343082914913
0.23201679332812647
0.2301628047459466
0.1381037835603669
0.24579885422624712
0.23399786006155196
0.23563543522890687
0.24266247753157855
0.21149268420788966
0.22103325516963282
0.2033246968344122
0.21623730362842775
0.24218722549532073
0.22488307154449308
0.18514289034171202
0.2376059222553335
0.1802822875223534
0.16507120598794156
0.24048411049872243
0.19392278847158884
0.2310771024725233
0.22598247347620254
0.22065649359411676
0.15770422425572703
0.20673558034349407
0.16432238671746346
0.2452679896687978
0.2251743731895878
0.2096150934965309
0.16908420890821665
0.16081607642928164
0.2205297721595509
0.24668442106736457
0.248059186929102
0.21934682627420754
0.22913187225618223
0.18718318087083108
0.24026023122151804
0.18960093030532305
0.21670630459385254
0.15683521262069938
0.22699414013693353
0.23591306724368394
0.2312366515548624
0.235929064180022
0.22652455220862452
0.20472880744199565
0.23948306856724402
0.22227665264706062
0.18548313909411115
0.21959439240633458
0.21502237435013363
0.2114928266075878
0.23838558384161382
0.2396302205522885
0.23401661732228132
0.22933672330895155
0.20939827997631852
0.2307631243123907
0.16245569254742323
0.24576800875036528
0.24414084159468905
0.24268922225531792
0.22163012623599754
0.1821513128124303
0.20922012026009237
0.24123572544566993
0.21645310670921997
0.217457875026996
0.22748873103471232
0.23884098891949515
0.2281611131306845
0.2331144957593919
0.23282499483283156
0.23838125121777984
0.21355928597708598
0.22920101433066054
0.2009118333983685
0.2448029814529878
0.21911881940142758
0.23526094436680042
0.24655720564721031
0.23206027525702605
0.2434829408569008
0.22439357839587126
0.23195881660753567
0.24091126161865087
0.23423518690084744
0.22879089812038386
0.23109072154614002
0.1762185709021399
0.24051709097145876
0.16407876084339934
0.2300353483565835
0.21097314335068598
0.2431046261307993
0.23486328371333548
0.245766381442311
0.2223325344740919
0.23286188392038218
0.2304809953857474
0.23265646528156103
0.2421270307537377
0.2452789383196417
0.1715710092155018
0.22332822698868787
0.2381809466351829
0.22466813800083948
0.2505583848762005
0.2441482250554031
0.19336528768358854
0.22402989722294517
0.23369119165617258
0.23019883582728734
0.23218874190253705
0.2240207484859515
0.2091310390331004
0.23557025601341863
0.22406320243664585
0.23591991111958574
0.21463769687873752
0.23078932619507878
0.24226073458236566
0.21043857283599174
0.20789804513849877
0.18011794373667467
0.23668291788291
0.23754307348295284
0.2388979707290518
0.2458642602537011
0.23050853364561597
0.2341158182627729
0.2463181803793164
0.21199432667696033
0.19783070019831045
0.23027151973672785
0.24348715786128938
0.24189321244718182
0.23299215021665476
0.2186618544886754
0.2338223316174186
0.23539533594073173
0.23962533375221734
0.2309330158321369
0.22860461615671487
0.2213468739714818
0.2486302324410198
0.24356462535160142
0.1873685340372863
0.2127574547239933
0.24366696016370384
0.23507233918615658
0.24367623675545563
0.2110223231870155
0.18888363996481847
0.2186404453402823
0.24806913308253245
0.1950992496519473
0.21286754604579622
0.24692326071944762
0.23378048695544265
0.2284978394954181
0.22529359738410476
0.2257958372279505
0.21028499431307104
0.17510189324374914
0.23701179615584228
0.2076021878549991
0.24178628642943992
0.23924367440782937
0.2197888092182952
0.21990777641754367
0.22499796075337056
0.23490901552441878
0.24320720837773213
0.24459886771871653
0.21949287346741536
0.24888293389450253
0.23866720829337518
0.24481151229559098
0.2017826863379998
0.2410394131366209
0.2321584090734597
0.20869916057237356
0.2342023492584555
0.2129350052008631
0.1904716683622644
0.2410951433643525
0.2155187603079342
0.2271393966429881
0.1871607609342032
0.19488471263720014
0.24240265225559954
0.2267052454115376
0.22089720480883346
0.24336804752604418
0.23225226997489112
0.19403111549030091
0.2321754399834541
0.24282733505599519
0.1830436428512612
0.20018258477479983
0.2146326455276804
0.23182498983113212
0.2500294710826664
0.23170800471646028
0.2008231529727572
0.22853337681243174
0.19919595866332596
0.23865946692966933
0.2348561704752123
0.22115759237075766
0.23719813787522623
0.2423368566612646
0.22843814886566674
0.19521114364470524
0.2179160327571259
0.24209935339600458
0.24094600376043634
0.22122083425666528
0.24040673702030774
0.20360870495935332
0.2385180299408661
0.24651329617119128
0.20308392631164876
0.2321452553589316
0.23515738510106599
0.21900162351688576
0.18229455194345992
0.23191888753141685
0.20451328502628832
0.22763848669647843
0.24720549306416623
0.22431833040044538
0.23701716321647373
0.22982991491789126
0.1879152031858057
0.21601127636600642
0.24000273057498403
0.24231446601159787
0.24857643009877564
0.22551499101478106
0.22570853219667245
0.21785616118003398
0.22432365883648803
0.24295943998448932
0.24717033277480316
0.1976325611035938
0.20919823615594357
0.2403763994375841
0.22921519140771307
0.23445887557755163
0.17083980932643217
0.23992372821726538
0.20272134912679698
0.2358246663924136
0.24080411223933243
0.2418324783433547
0.1944069802731938
0.2429627209165919
0.24763549853660025
0.24085543199809697
0.21177506398885512
0.24988250950822505
0.2396799108679806
0.2440553816139205
0.15683995340693033
0.23978486469784838
0.24820542694489386
0.2346357691240461
0.2363117814779989
0.2311580245561601
0.23043286782698583
0.22120261541932384
0.17569307601381762
0.2165754995623923
0.21746745080205326
0.22960742084091115

==> anc/HeisenbergRFC_J0.3pi_L6p0.07.dat <==
0.23280392266501293
0.2654546442206549
0.1859027891800119
0.2280727399704169
0.2790844374505125
0.25452241839831
0.2789766814281176
0.25271704436678166
0.2717919369582578
0.2487742173310781
0.2802623464379055
0.1915863594761138
0.2715508605498673
0.2688589582102757
0.2649736734245995
0.24002752916115047
0.2693069856087189
0.26468641545281724
0.27989900412216595
0.2781926519569319
0.28871333291794826
0.27359200511097315
0.27567440806346405
0.27258816456854745
0.2815561780027919
0.2489083262061321
0.22107331760124396
0.23862079331703337
0.25457999381882096
0.19469908433145058
0.2717429837620087
0.2576940074421684
0.25441485959324256
0.2645128168542894
0.2491665939018486
0.23722026714179284
0.17332008882352845
0.23915401999746072
0.25123164946707194
0.215225904441566
0.24296140602288907
0.2678397409639287
0.27050023829856706
0.2303487916827619
0.2760492798217434
0.25347172892263264
0.20859130474312548
0.28848503308912304
0.2750872824029188
0.28114788074757585
0.2845031067979661
0.1786920556796586
0.22995881725212722
0.27101808997725574
0.22803437070090712
0.2693523040981726
0.2773649571127564
0.2789437519115442
0.19840511062499253
0.2447462996955684
0.28512247098191773
0.22150816799900175
0.2343456384190286
0.24922659467999003
0.2766996852169909
0.2890256723359109
0.27916515374349926
0.25914440368786795
0.26718619965258983
0.26547543152418607
0.2482398558434334
0.23070574209338532
0.2250983574584102
0.27363098221531895
0.2840599555802555
0.2765992505560677
0.25261123224305
0.20907372502449195
0.26933642634644944
0.16380580382646734
0.26302632914578084
0.16735426727355038
0.24367382082822334
0.25070317103191403
0.27483597359144674
0.24956975761571423
0.27675838243971357
0.2549953256052117
0.23261062157029028
0.24849791224851953
0.27249238807936016
0.23436372382998133
0.18552015877848171
0.27937564123193387
0.23902202027451241
0.26782515182248073
0.2803695873811362
0.1838231207320996
0.2601894347482585
0.2384857269610123
0.15029174258564026
0.23695182561351893
0.2931798290941413
0.22132126502327418
0.2111187761627057
0.28179628015621344
0.27362515185879643
0.28051511868443413
0.20451527823116677
0.2529967188578604
0.26828147375143546
0.27823771406673675
0.2217816143750678
0.2777315057483202
0.2821344431504124
0.25320420995625065
0.28258277214668404
0.27645651604586063
0.2809797179849167
0.28799811263849473
0.277318191876832
0.21181346335428933
0.20939503457450281
0.24104295329228698
0.2747478928232258
0.1938974311238533
0.26276157922417653
0.23040553602284597
0.23769236443248495
0.2785566921899498
0.2381735014815971
0.26451084170175426
0.25531453627502837
0.2902743144612511
0.19294885378666216
0.2730934876745416
0.17321683855567543
0.25156654659484284
0.27939604811112845
0.2792066844324857
0.26796450099361435
0.26221524598092294
0.22284597205584794
0.23361827722670633
0.2846900782206802
0.27835210264380844
0.2581918477721397
0.26874540422603455
0.26560372258413667
0.2691086209844671
0.2663087681255068
0.2314089886864175
0.26001963888539237
0.27146550217556514
0.2543296072686041
0.25821080888097336
0.28249514338933046
0.23433394902054017
0.2857296006969889
0.2644151551312871
0.22981045599291663
0.2509375358700309
0.22913927224364897
0.28254977172665174
0.2746597962828431
0.24288773955172213
0.28224956433411297
0.27034753053453203
0.2679638281837723
0.26560936058559015
0.2859545244545002
0.28241846411948973
0.2514632198698845
0.1840612114966404
0.25965335851573706
0.2697228431642898
0.25540018994609276
0.27269832946170647
0.2811938215050661
0.27807900692143167
0.266453497089089
0.26475931660994756
0.28520875031550164
0.24482068089014314
0.23437187533087142
0.26871665661631006
0.26486756539907774
0.27828562936425394
0.2674919088659054
0.26036124105903774
0.2783964205982357
0.26451242169846245
0.2563267204351534
0.24727157449655776
0.24065381115117593
0.26991418315808335
0.2133021463580812
0.2551117096050777
0.2730295187513592
0.2210862828946039
0.26710083447483174
0.27533607784123015
0.224287386691068
0.2765025160301466
0.2786838734357466
0.281571885606838
0.287977795214497
0.22019345160800724
0.2871301504133849
0.23016578717949143
0.2553712539718446
0.12419178016914148
0.2676236863755151
0.27632241467326546
0.25111500416143606
0.17305009658689643
0.2828314319262832
0.2729434182320721
0.22818934151961212
0.25919971537169145
0.19910159125011834
0.17197895189717496
0.24544271176830773
0.24539000456104232
0.2585037560084316
0.26846235478267605
0.21185407420390356
0.24920667795419607
0.2460587515040219
0.2524281539331594
0.2583702701799512
0.2784555802733604
0.2437374204860895
0.2412545367430006
0.27327359552176506
0.29220934245487534
0.2605841172554135
0.2829536531818716
0.21389927634100792
0.27849328922475103
0.2869276232515114
0.2831309541649293
0.25873991945993746
0.2525132605210452
0.27630683297164677
0.2599804833215944
0.19067641600266272
0.2852763539415216
0.27386639078495784
0.23784284668491093
0.27240389393289816
0.2632788849308027
0.2723786626140896
0.24113369921874042
0.24898162728339587
0.2739980595307695
0.21076207604059194
0.2148762641677556
0.27025125292871965
0.2838393694740054
0.2849138233040473
0.23949581321682215
0.28524817284258686
0.2527553471937302
0.24029030342339147
0.2852613228319192
0.265289950388103
0.2175435727443862
0.23717950055808126
0.264143464006477
0.27383290178455516
0.25741819824164114
0.2733220618907945
0.21561220317570767
0.23942583082120175
0.2700705566334335
0.23630338669173725
0.2786234540847702
0.25524183835312414
0.28222166741161936
0.20315432133900554
0.2856500401597646
0.2489876404010668
0.2819038467701221
0.17853958130406905
0.283390214680772
0.2836431080957215
0.25607561219503044
0.28846559287160933
0.28456338131550374
0.27010041794132383
0.2813587504725192
0.27781663842262283
0.25595341715844655
0.28679480284390557
0.2681925063359649
0.28761132973035286
0.2425762624170012
0.2912747782036538
0.27028187458285113
0.2739488648179996
0.26113682421606527
0.16499687435837299
0.25470683752902773
0.27101324375810565
0.27211108309195364
0.2753813250385715
0.2685565847189877
0.25907020142396875
0.21973459230106288
0.22191542438336
0.2684626367461768
0.2780975625217637
0.21946855304037077
0.266384406964778
0.26763765025661607
0.21558571613938646
0.24990149466986697
0.20737349424598678
0.2502523637674076
0.28578074222463656
0.17073873252811414
0.2819000687793523
0.2707110651964406
0.28919217574221195
0.25889153278122984
0.27405396651955927
0.2725357664309062
0.2817465437205111
0.24803190964891078
0.28237360745378753
0.2660494133561476
0.2475509595919497
0.25692888153110766
0.2496363919545946
0.2735301857234626
0.1796669907466833
0.21469096300489238
0.28205372538555257
0.23728424767461678
0.26855123728162
0.22239189428378417
0.23031749293283077
0.1927311781577842
0.2653902752509644
0.2403281784376467
0.26481229961598973
0.2638710709047301
0.2730707105204871
0.22208556407370908
0.2356725189933645
0.25596992399217905
0.25834226064053845
0.27483207060980613
0.24957395691285367
0.2664604410761707
0.26646427419673036
0.2678932784044972
0.2759442000128227
0.24062212974199682
0.25153965689443625
0.2503698811950746
0.20087589731246497
0.25625205610933155
0.2761312515169946
0.28417034921000217
0.2832190781363547
0.21448085230558256
0.2644251533792703
0.26727462371920374
0.28446044436247975
0.25615553420852255
0.25552691735173594
0.24448386724123294
0.2629724489715998
0.25983633386658894
0.2575320385458242
0.2575694027858306
0.23401816921914
0.28604881169258756
0.2474664449324581
0.19589260362336636
0.25342906238245516
0.22074241057396723
0.26336224237207656
0.23502796491457806
0.2739917893979913
0.15813351597036263
0.2880763739922563
0.2590469113882668
0.24362082541996075
0.28485251482871404
0.28114768771785953
0.27640669026498194
0.2795476681588912
0.27010140991993553
0.2631725928024048
0.2802195585740897
0.22358263150118324
0.2683779576496726
0.27514956863559137
0.2625316342921931
0.2871630249602599
0.2491271029363436
0.26254561356899725
0.2692039324418201
0.24626357559203635
0.19016417893404497
0.19874473556302555
0.28865131951197026
0.2835310184001718
0.26343871472266056
0.26342044509765417
0.27083636177408943
0.2644377730735607
0.20231278795194213
0.28105440951295424
0.252063867747021
0.26661752375372827
0.2533359249130559
0.2691131967154446
0.29452649425741206
0.2212710467668945
0.2700505962639968
0.22842991822378503
0.2146988471259452
0.2620853833580058
0.26237039776777726
0.27165430904144966
0.2414009293540772
0.27093421529624756
0.24770487459833704
0.26918105027737316
0.2440142449303573
0.274971984163448
0.23345355497046724
0.25757662565214684
0.23568940352503764
0.24081820953776314
0.2790291054583237
0.2850480892305019
0.2845255933238656
0.2661831750645575
0.23786437105048736
0.24495448731814465
0.2725105291373858
0.2877435379617145
0.26139031578266303
0.27834041772416435
0.2597643794770834
0.14389250570377007
0.24605299334484743
0.21445175002571393
0.25856781694651737
0.27097978954236723
0.24781675725172236
0.2499644195712551
0.24317206636131644
0.26943770327536903
0.22745503410561818
0.21693442604434846
0.21189299606797293
0.18421704278884096
0.2805715393470682
0.25022521941395326
0.21369133876682406
0.24452496574436713
0.2024444610463194
0.2819971436598014
0.28750415635507637
0.254783968831459
0.243650537015198
0.26684436086967656
0.25644767148001824
0.28330520797816816
0.2835474201207628
0.27466967863317776
0.2460651742843787
0.2743803004533222
0.18446529602863956
0.27326312753818904
0.26388349078154355
0.19848406209598898
0.23939393966119138
0.2653325107520983
0.27590236574955185
0.2586702161420907
0.24789805566047937
0.26499252673653073
0.23560398098513483
0.2785575888287525
0.287742868476461
0.2644511327605127
0.2833426347418315
0.2572673947625924
0.2781516488454203
0.27198468090594685
0.2853159929456102
0.23322235590094445
0.2444864592909898
0.20446059843912967
0.2774649593714388
0.25535491001382155
0.2617504719395488
0.28187034585628806
0.27773485855516594
0.2861338591546013
0.21167241980170015
0.1700879876168143
0.26528512902789214
0.2619474612046303
0.25277706609006256
0.291234284735054
0.2734400390294438
0.28531291558753663
0.2513064897762748
0.243502868756985
0.2877173718193158
0.26635451639011093
0.1654577201443612
0.2411086412275198
0.19847076579933184
0.2694799832236977
0.24611435973909063
0.24952551615516147
0.29327479949958696
0.2772167607099473
0.23945934622050613
0.2547051120536272
0.25526377833140285
0.26432765334943387
0.25342269409031615
0.2679840930560872
0.24832322276182567
0.26888057683267014
0.2821020634746536
0.27766302750180066
0.1950097395567385
0.2708483136960079
0.27704569283413516
0.2762645347089702
0.27030839922800565
0.28454276355089836
0.27655765344484234
0.26692110301916955
0.27693603629573904
0.21140850894472948
0.25330296764581406
0.28112596085811675
0.2637620531407615
0.2721869331082533
0.27665095708284926
0.25442173830294523
0.2653333527455925
0.24814699075994195
0.27975881868516794
0.271792102208838
0.2687835489205295
0.19353151016708167
0.2625750508622981
0.28651734153248215
0.27170479660746366
0.2687561654191392
0.24088915505029584
0.247030615261691
0.26088137340765366
0.2726182144860109
0.2891908217899215
0.2855440553341091
0.21304263559187714
0.2620039840482435
0.2736904461873849
0.266381288613291
0.17051765520382214
0.24006043036581104
0.14151056715455074
0.2515832635983176
0.2858418789072471
0.2714367123368993
0.2806659594359442
0.28008640848006433
0.25135905827911936
0.2143424527490051
0.27183810046815154
0.269081759152727
0.2771624557162002
0.2662509348106659
0.2580841673431785
0.26435550833928645
0.2187982543933381
0.1748248808379961
0.2722124863081366
0.2570099710862495
0.273761433387355
0.2784562160973321
0.2034346493736076
0.2655898488059297
0.2516892347739519
0.26414930555871147
0.27016990506654887
0.21190734760339333
0.2762504181816221
0.28309083580670014
0.19458193557891001
0.26957266612486847
0.2906262763374726
0.2571128957891001
0.27081379151017104
0.26508185466305717
0.24774548122137388
0.2600003050620546
0.26419847946688735
0.2832424759525783
0.28948095946837615
0.28532709285819025
0.2684255025076315
0.27387362982816615
0.273281476108429
0.22788711548817372
0.23483639078733984
0.2895552388950382
0.19566104823408112
0.24075127681638075
0.23212383414988652
0.2728844342175123
0.26431448619042197
0.1900036590427232
0.27671548030535953
0.26241578895834305
0.2284561467718565
0.2398241218817078
0.28357962882193577
0.2353337778709522
0.2386546096251517
0.27639116129268604
0.2860465352503578
0.23173193160529273
0.22854290214069858
0.24621460233576462
0.25009170109375767
0.2780622483635569
0.28075032975373937
0.17793208457325496
0.2847768716718135
0.27522887629292425
0.2833828510935275
0.25816010014663693
0.17090846307019666
0.2754199642091343
0.2589689045802598
0.2814096376255213
0.23539307324016215
0.19195355377592097
0.2755145676653557
0.2383051535837619
0.16900942148566175
0.2726167731955694
0.24342971976717118
0.2702846903936074
0.269457577314913
0.22879868320746116
0.24587744107012818
0.282778883017546
0.22335844488788661
0.2617249435321413
0.24934846587023698
0.27657795445372113
0.21946285755021924
0.2542895329372697
0.2307886554640792
0.2209131973685231
0.2791196444161882
0.276644773958642
0.2827422952302008
0.28105910443483556
0.21735466274158716
0.2567028728511228
0.24247410635352393
0.2804534254597619
0.2696307517246017
0.27318129889181036
0.281190380234318
0.2366147573591209
0.2508001680823931
0.27999999746660564
0.21017551103652626
0.26236314170756453
0.28089290329105304
0.2726649467301725
0.277336652692059
0.2434619157179042
0.25833466397231825
0.27703297362234774
0.2307223187717924
0.27650947326946584
0.2609089327115629
0.27621464408968527
0.1757948247622716
0.24232861345081733
0.2818589934133426
0.2776089517076519
0.27824924655429867
0.19296595678710257
0.26505198611475955
0.2888746443909042
0.2895977321533391
0.2725135001558916
0.2912212009355163
0.26725710018623033
0.24139607007147995
0.22946120350418384
0.2497825465310526
0.2636173642080304
0.2520535956003472
0.23299321630301084
0.28376466362192154
0.2730165082787475
0.2855293173925739
0.2029007177011101
0.28472343974782877
0.22636027998985278
0.259642574786571
0.26129501590263216
0.2059004817006773
0.26277232382470256
0.29114159968780007
0.2833316760240394
0.27504467190268767
0.24051286866172575
0.26856105009880443
0.28189692032673663
0.27638010312286954
0.23641060335375677
0.25621399414587126
0.27532331776335117
0.25335824526828676
0.26424741558129683
0.2511413859010315
0.28423990457337805
0.19815799662089512
0.2584567322129752
0.26965240035120025
0.2073635823126593
0.27700504215703353
0.24612232065496845
0.2764457041167382
0.28764473802744966
0.17773692785322348
0.22367713368057524
0.25442477435767574
0.27432908498825137
0.2792602775719126
0.26009984610003317
0.23805141168354232
0.23466887295373592
0.23526225592068553
0.24868823808122204
0.2540479798335447
0.2407768173359422
0.26871549515390764
0.2860806661709975
0.2510544737032614
0.24059083255750677
0.23505924364369446
0.26037375643803184
0.2640311177367873
0.21786574124854635
0.24885150105894963
0.2631364481416612
0.2859396680348339
0.2811650628987806
0.18347748373543338
0.25077792968195406
0.20530131158875148
0.2833286145334688
0.2818959340940593
0.2858807775101886
0.22092165053292967
0.1621688743863953
0.2783145787731602
0.18177084454016923
0.2718706677503271
0.27585350157716365
0.2734721983868706
0.24563088500814387
0.2393491667859444
0.2278164381473459
0.25692195959704284
0.2873074850317356
0.27833459618838746
0.25673131777931507
0.18099589601797852
0.27242424160552625
0.27418262754757283
0.23948998948705877
0.26754261941674845
0.2555981456659224
0.22241446170370033
0.2822235534008029
0.2663639929858957
0.17138275681516066
0.2613326515759549
0.23909037415950535
0.24366958668382432
0.28343279113873404
0.25760808574479094
0.2791748171114255
0.2757607663011485
0.26639288558393853
0.2794910530131864
0.28627954252967686
0.2888939290711866
0.2235201311723905
0.26013039208779315
0.24177427477952315
0.2730841252332737
0.23349883033488494
0.22870079184104666
0.28719090865108976
0.28171189374647515
0.2817901190559791
0.2697606825739304
0.2812551932168683
0.2794155761030656
0.20951351681870556
0.2195720470138154
0.21538957860297606
0.22482301638277166
0.2146030404574565
0.244454039040937
0.21411685462313423
0.2793013933555062
0.23537210263147076
0.26076270638700716
0.22198613078679738
0.25709588866485694
0.2640040292780468
0.2551543991889385
0.2770254822209081
0.27675521567533284
0.26731041217988954
0.2883717399451622
0.2755540425763202
0.2329596646591055
0.22790690672364564
0.26133399133765994
0.2516663296177848
0.2832602890687219
0.24596681211688684
0.26644317900582737
0.182388015757158
0.23719757846967676
0.2715729355084089
0.20070491364712165
0.28238937795296876
0.23763308918054252
0.2696153577495173
0.2549569388109559
0.2723791656401389
0.24503189214534318
0.276361241382825
0.27421042717885113
0.25872331065335563
0.26782686759533597
0.2684182558651561
0.274402748647295
0.2822403984882397
0.23870446691222078
0.27568075313313634
0.2819658484333643
0.2603129804579603
0.26678520712422543
0.26206576880560234
0.27646263529452136
0.2568908899352398
0.187980917313827
0.21890659699640544
0.25491638124777677
0.2449003325070232
0.23492203915947352
0.2761124330661075
0.259123650358186
0.2608749637789064
0.26263907758814453
0.20577050969864594
0.2877882716041464
0.22901028167628806
0.2751146313285761
0.2759350587648939
0.2206453334804695
0.2861921816517566
0.24108634126773718
0.26899563235545804
0.21959464723617714

==> anc/HeisenbergRFC_J0.3pi_L6p0.08.dat <==
0.3242731187636053
0.2749216932130424
0.2897379362938514
0.3101464794168953
0.22110028831964984
0.32359555034896514
0.258114221413896
0.2763792755214345
0.31029050733940106
0.2983815125209108
0.3119529252885142
0.31752822692616983
0.293386489138384
0.2833998499057755
0.265679080276768
0.2690814788787886
0.325300735139953
0.29454234823841563
0.2519018353961073
0.2850342024710123
0.320949254574922
0.3150188538313054
0.3082241671144163
0.29544764459692774
0.25215480597337
0.27773106611816667
0.2587212466071453
0.2527428830101501
0.30943950974547163
0.31577284708348174
0.31261032940815375
0.28561313053190923
0.3159239889876241
0.29552391400145367
0.26102014062301665
0.2417953913612481
0.24708451297674677
0.29917422036840824
0.2955781620924854
0.2879065889506186
0.33292164886060543
0.3252609300205572
0.16638564529472297
0.3173259059581149
0.20799096306700474
0.2927012463055963
0.31784984417736006
0.25953721257643275
0.26428129908005704
0.2846929285894876
0.29894889362192834
0.30678779565101805
0.18622948725291036
0.31193013889758675
0.23005099428229436
0.3156440883802781
0.2699527738497419
0.3279148567614613
0.32784533956874395
0.2888253591051494
0.26657342373517057
0.3219197705842819
0.27485646822698057
0.25571697093649676
0.31327872316031075
0.29426013248178756
0.2605828107043895
0.31748717210181554
0.2996410871335034
0.3150564844615799
0.23289479884657446
0.30962555862851293
0.22787457864215968
0.2702820746638369
0.21330867433039058
0.2751039847604732
0.2732176979041585
0.3267590638108856
0.17836010108877706
0.309122089126934
0.3171412623873417
0.31714132770648534
0.3201612756180712
0.27366135800576746
0.2734570248459241
0.2090928952354273
0.29710539333858443
0.29918983139718686
0.3172364464518923
0.2130112784941183
0.2931450572624748
0.27370627085831706
0.1752161557839013
0.2555220194112935
0.32707511786939014
0.24442255355922282
0.2935079910013562
0.3316800840214752
0.3114347199528574
0.30024087926599924
0.27957637103386923
0.26089439430061806
0.3271192652625241
0.29282989482893657
0.30734550347789436
0.3031244643298077
0.32137871929578615
0.2623536618855677
0.18790564212019972
0.23788814181333154
0.3189361578975059
0.26911274664609686
0.30398562059237894
0.3147788174799687
0.3193447383349207
0.29889838439057725
0.28668029739896483
0.3074993517671371
0.28713874839046655
0.30307491390387975
0.3170721832218314
0.19766674959110878
0.29060470678889855
0.3052900553754009
0.28295446310770145
0.31099210655377596
0.3096897179936218
0.2846420091115496
0.29178032326562797
0.24591242819996284
0.1994322854192961
0.28410762139534645
0.26859784343921067
0.25940632947833614
0.3021083305994844
0.28609077044476877
0.3005963766899162
0.29165701299510927
0.28812451591988847
0.3165786312459898
0.3052708693481052
0.20489041879473294
0.3118801767874981
0.29911845061242937
0.314924848924697
0.3184979927723037
0.21497507798167154
0.24028824387190567
0.22674550746263739
0.32086325478252675
0.28308119424171835
0.2962713448386381
0.3158579727374858
0.2797352786007353
0.25364598623744194
0.2067721961468609
0.22359205611305133
0.2663746665395967
0.2702434490380911
0.32252432654708313
0.26899533438349943
0.21422805773648032
0.28391075427993473
0.27756493192535875
0.24599074591293335
0.28234147743226534
0.2920191215467196
0.28742748810485463
0.27356790509736945
0.26731961229219947
0.22183763869724968
0.32199520326270187
0.2879626289692947
0.28623559282132377
0.16011899905904622
0.3056921433419764
0.2926479299493623
0.24975036019798788
0.29278071042135506
0.32399545704677385
0.2613316640450682
0.22858061424665155
0.18353293003981902
0.29912565189167767
0.31060948670533256
0.28338468779290943
0.3130730305732807
0.3235690097330905
0.31926374303730415
0.29914920183005833
0.3208833686828201
0.2899791701641965
0.2850764199376736
0.3136223930259667
0.3127613612031764
0.2572060443235326
0.3265363419929716
0.3248152935152544
0.19827630856710587
0.19595205263385534
0.3068721463843674
0.29979414416338923
0.29111378009574757
0.30706157553434593
0.27410416353888367
0.30752805626298246
0.2538941428594337
0.30589935536671403
0.29530380127294914
0.2817785446441352
0.3049227506436219
0.241909432932416
0.2654936319437137
0.32062135790352864
0.3245456773257751
0.28410062585522816
0.32297996643431176
0.242132826410544
0.3145278845755321
0.3154976091165627
0.32299632237469644
0.30451740791870074
0.3171590027088548
0.2957258418240383
0.29123410745156636
0.3099752482903851
0.31438894684007174
0.31885976477881245
0.32239026872165927
0.28828561680967296
0.25863217152408974
0.3066004971020542
0.2793614005344763
0.31423546013886205
0.3034586021762741
0.32821730848355496
0.2727503543078063
0.2607227363910795
0.313560903849762
0.2633086134715603
0.3164927278418258
0.28873835727746844
0.24497848024248217
0.22581501281463803
0.313196342759325
0.2519521260943764
0.30562259341222686
0.1925075979167072
0.25274992438405625
0.3011946026969043
0.3127220023397471
0.29730808577831436
0.2742480875533898
0.22616587912995703
0.2852099548569611
0.2776697060782253
0.2979751048063439
0.2966876801422976
0.2444742349667708
0.3020199151475831
0.2670071436445311
0.3009718290383954
0.3167609681283649
0.19313460672531343
0.21419500480491208
0.24258140294769226
0.3050749571830863
0.31650049973403793
0.2529728538921333
0.2991230117411309
0.23500256307863843
0.30313978445638473
0.2854611908459279
0.32442156671567934
0.1836085477693134
0.28220719395801225
0.27604236614202143
0.32201716114923623
0.3126535403787697
0.2890168401221351
0.2459569551176808
0.2939076794784672
0.30442888294365783
0.3081040008080042
0.22701514705442571
0.3193996991759507
0.30612115904445975
0.31739711283224403
0.28620219670285213
0.3065498318145789
0.23077336788168062
0.2772647940134572
0.3108890661518469
0.3194392285583799
0.31739599655692385
0.21220232578725187
0.2632206228495415
0.304868934007758
0.2516179720423813
0.3017487292221636
0.2388380883939251
0.3114648563981861
0.2655473994885554
0.1807252975879717
0.2894978605597068
0.30371624940219566
0.3088614754326271
0.32761622119118816
0.31673564762702033
0.24691331620569826
0.31644753735167247
0.2714556033696707
0.3072592927341715
0.30233083788886234
0.30767506083061397
0.19893436576539977
0.3025387883144016
0.2913222058452369
0.24527797789226446
0.2636613882988567
0.2655774348441954
0.2837724813439723
0.3024874815783885
0.22640095109215355
0.3042134134125505
0.3231732323434861
0.3151915847489737
0.2471122490858851
0.23905817696064818
0.24353671363693113
0.26230811206218874
0.268891417611891
0.32143199596693
0.3257676988754893
0.32335728061067015
0.2709948066151449
0.3163660985049434
0.23550247610731742
0.3148384397612808
0.30040875879002527
0.2765323290856553
0.25601549524000555
0.28031581495701335
0.30658306194844326
0.32171114038549015
0.2941076918529903
0.2747311892666757
0.27892661099073757
0.299954341295415
0.2896583115485172
0.30605452794607574
0.2838281408380773
0.32930575192796
0.282542338407712
0.29100815975088973
0.3082481852944384
0.2984378231969412
0.3098444376085177
0.3185315292900133
0.29114438077481836
0.30600161476840554
0.3024120336904073
0.27989119543690644
0.2133307519148115
0.2872996491754722
0.31524688503120524
0.30926140010791153
0.2565993372762591
0.32079696575860966
0.3206273005133589
0.2794647378543163
0.2433514607839875
0.2875088427094395
0.2866248769394071
0.27783677693995895
0.3045905534276886
0.20840136479760732
0.23510524120347687
0.2990357827337504
0.21419031786671014
0.24910747479731643
0.3242279485046979
0.27477586995833897
0.3060774131929532
0.291163405661244
0.2919367990878752
0.31846925136531296
0.3045100718889796
0.29071610510481305
0.23785884998184229
0.30979157630809656
0.3180906939091042
0.25515662279722057
0.23375260578456594
0.2654268522175171
0.3013850986170133
0.28976669048701664
0.25853208584144977
0.2590796146734662
0.29187039878928334
0.2978759199893691
0.25865740743753146
0.2603065362085181
0.32490726716143137
0.27922766469662313
0.28062664756700945
0.31762138208959934
0.23708568257580914
0.2961207396139061
0.33115702922844553
0.32695269361589885
0.23094880572892235
0.16890288937883396
0.22565580464259383
0.303105863985878
0.3226146621180295
0.2915893038784967
0.2174329101677595
0.3065267757810842
0.3143128635211041
0.3124198361881331
0.31896663104637385
0.12017665267200354
0.30031912556717033
0.3076588207048255
0.31698196259366773
0.280031516719299
0.32249462763431863
0.25038230231836994
0.22106514728822715
0.31365550633172556
0.2656207894463939
0.3176025117128883
0.31719677489251363
0.32176664385447923
0.30436453105667793
0.16810201776108374
0.24959621926627035
0.26164103846317116
0.2735832266462618
0.2796564694466655
0.27627036486720313
0.2957928956113933
0.22719140307901428
0.2800478830661524
0.30291906348683517
0.3064538750118003
0.2878637982103433
0.3353822882643511
0.2489803756105817
0.2659219859626297
0.33618492320017673
0.28068204734926233
0.26510509691458267
0.29460331554921254
0.23417058640758345
0.30829369485291336
0.32236658419903813
0.31508175853855125
0.18177363177031663
0.2522993289141607
0.3248620489438333
0.2867638427239336
0.3157420789756681
0.29728461235335346
0.23608764327837548
0.3112800539423824
0.3250692648453997
0.28740503998374045
0.224299023129981
0.25951096240559596
0.31934315919655964
0.23725317362000836
0.2988809037936667
0.30941227688483386
0.2395961474474473
0.28691300706922057
0.25515503764654507
0.28600631682882444
0.2930078872015933
0.25422449885539083
0.2980590631710709
0.31730483200014536
0.2243001774373761
0.3141368975762958
0.23780729372187434
0.2430297849036378
0.26492037279540487
0.3198415796967867
0.2898177549611331
0.3130550885643949
0.23018062121147148
0.22587622578938008
0.24222150854438004
0.30473592146576983
0.21586076191191195
0.3050461284666991
0.2904273565260969
0.295073333224864
0.2603169082085883
0.2779611642456299
0.2559800742927875
0.22291813959482537
0.3168009158875244
0.28346351481957177
0.31517769121933875
0.2920116031623688
0.30671479154982495
0.3210366714022524
0.31314671977835984
0.31602590645790235
0.2803222521229795
0.31149805808076636
0.29325611319961936
0.3043198721780614
0.3295279362048884
0.28569604335717963
0.31897826692297315
0.29276832287615023
0.28232206660507475
0.3053453465553252
0.2702654060443709
0.31653717511525215
0.26521941478331484
0.251106131220848
0.3222165557043003
0.28419990814399987
0.2727076730818959
0.31365515891887785
0.2527465505442218
0.31794898155946627
0.32285462193915565
0.22017350050758547
0.317748942200859
0.3182392321403896
0.18796382938107037
0.22603546100242577
0.3152813617405374
0.28115571354040814
0.3173972368306123
0.2872076167407563
0.2742858171281427
0.2957048176773064
0.32744274494077774
0.28618396413759456
0.30908400420069543
0.21419260391309503
0.23737533864015312
0.3025493176195955
0.2806715336599301
0.29622456426411875
0.29613231415063757
0.2972841477903867
0.20031065295926095
0.3040656243150618
0.22928258412518737
0.32700346945248693
0.31963239664732607
0.197464184651541
0.30920405643113746
0.29024396061117624
0.29757543400265773
0.25629134581003066
0.2962816334074555
0.23586700879284844
0.288483035276875
0.2808933941541243
0.2855115623708302
0.21296277121681986
0.2502268716860281
0.20309603945831894
0.2866558087625845
0.17720313954775307
0.25533991782907617
0.33004181695990126
0.29542124662546
0.3155820900142895
0.30656940004226235
0.2927524452988694
0.3010480323560252
0.2354628938290984
0.30345169732077887
0.30783581355964995
0.2823710441136176
0.30762661894969956
0.30749625294975924
0.3219698794361415
0.3289607271147711
0.24544799467302839
0.27972674280280674
0.32509906227996493
0.18351648030997555
0.2873822601962581
0.30218513148088494
0.30223734137608343
0.3107403810389924
0.27386130228314165
0.2600386834900416
0.2976527274641435
0.31724162754854873
0.30789967520323874
0.31345943027909595
0.33052687628575833
0.2709993129158068
0.261953441630159
0.29553222438470517
0.29464350414891594
0.3013814447147549
0.303601676995294
0.2966545329045135
0.30569176738678566
0.2430505299940582
0.2956023966739286
0.22400644032228034
0.3060680668311584
0.3228763568996098
0.28482183963083213
0.2654959920997578
0.296552271537064
0.19763109428082903
0.302533572766122
0.28964923819396343
0.28071341446863873
0.32213630723137
0.2511507406526089
0.2798093278631781
0.3207445423057331
0.2967715228706664
0.23440748392924898
0.31823474045625344
0.30550737646307324
0.30515239752205064
0.21905112398380067
0.29219199354003095
0.32390880543304623
0.2974768165658223
0.31784625944989775
0.3024042528351849
0.32089329842295355
0.30701198049287226
0.24672994138728938
0.31778950668023515
0.2690535682579014
0.31314364708578
0.2415545634941589
0.315152307284175
0.29627250620686985
0.3113499817212994
0.30360401746598137
0.2017440479475406
0.3048885038419163
0.243319157193843
0.2685108822585192
0.30622442004422995
0.31916205194909414
0.22647253909009415
0.29838845095159894
0.3061456317532518
0.2706857369943442
0.31743259195740786
0.3055413867268802
0.28967693097484754
0.3198339478493634
0.2888816503274646
0.2930755760769275
0.3253206347067448
0.28656861447144
0.3170426356807746
0.3289774018010154
0.29986329391151095
0.31253049492768126
0.24662530870763877
0.3079312837333297
0.2704696487589547
0.31234830426280513
0.2763916220550357
0.2741668087029587
0.2835560189422651
0.31214275390442614
0.30328774211771564
0.2718549335360005
0.2947751218419181
0.30550933050088297
0.3260844938941124
0.31296630563499067
0.2531633635318621
0.26554539976709257
0.317931177512137
0.31046468036819513
0.3307772577187179
0.2720413054817504
0.3049706587797906
0.27831369758325153
0.25419125813649257
0.28316843180985507
0.30203073918134876
0.23756628196770463
0.2917744152877948
0.3200348493732744
0.2875581337590307
0.21434411464874914
0.2387024328938143
0.3299307616566379
0.3243715730280526
0.28355625819322317
0.2543558287996063
0.2841510139749459
0.29975241008970915
0.2383181663418527
0.23125919870727704
0.3159351393411459
0.31356293019225756
0.2820201448152008
0.28978917729077425
0.29329023574707797
0.3126562038877393
0.263059157628903
0.32161139176449083
0.3051205167358588
0.2988042116846817
0.30133090876593804
0.3183980280087672
0.2869098724381918
0.21520497085286383
0.2996925480951343
0.24025196545176408
0.18036202498086126
0.24755121160517807
0.33655654999826917
0.15558988537669163
0.32005792003298555
0.2790181240312447
0.33133632927800655
0.27577611681639264
0.3077084083646482
0.316351677544878
0.2853609525514064
0.3167998880358979
0.3255836453009343
0.323335667749872
0.26589828019530515
0.272564393204561
0.2778123824926161
0.30365077853624217
0.24316602291125558
0.31032590403084254
0.3203222565651582
0.30201065043583636
0.29492317404145285
0.3346868828643929
0.30758203746499946
0.3063832240220636
0.326440545913257
0.31105044041405333
0.309148638148179
0.2693561006400044
0.2670243381237332
0.2376563259856008
0.2968169784620022
0.30448064821297577
0.2863846102647146
0.24907017633241219
0.328474262782781
0.3224782304305069
0.2882469363012453
0.31365643916536406
0.3137849865050848
0.2995802418671653
0.16710091534706195
0.23292000929931714
0.26504666667068705
0.2577951214945924
0.3177036424397975
0.2661790338846323
0.3108277632504244
0.3016153436756889
0.24409023622376574
0.3234384441515152
0.212252917538613
0.23688348005897325
0.3031120007144707
0.3160334083261544
0.2560244930855355
0.29607428732570373
0.28818663822666907
0.3030233656239352
0.3178104571610383
0.2778670136809965
0.2729652543527152
0.2975350170178774
0.2954546681562405
0.2591275951640956
0.3011149917783246
0.3090487643998768
0.30548908953981635
0.31077227719824246
0.31532912956100795
0.24326250285763576
0.2820192900592821
0.27203037541785896
0.306598771725172
0.31184982143625767
0.3136694124356327
0.3144927045044668
0.29238541400548346
0.25804569861958027
0.2069617866424172
0.15608483540055593
0.2801897000713686
0.2702910285223827
0.3191163374765593
0.2838364076653078
0.30505311681953945
0.2793668439683733
0.30649105697395396
0.2851122725033529
0.2258213354888824
0.2854156875145896
0.25307270301916945
0.16458545823534632
0.31042112874859135
0.308208479333281
0.2015465585558917
0.23913257045399597
0.2792230217432523
0.3244483340191765
0.30999019271830025
0.2852512496128959
0.3022375222627397
0.26046983296392917
0.28862273171278
0.31797976306440495
0.29769130571374436
0.2755186065026567
0.3211022795782368
0.274387571129572
0.31386172070607044
0.25628170915719417
0.30289404096971495
0.2937202519197927
0.2793127085152659
0.25336830810567523
0.2851635651263795
0.2815087281091145
0.3179728003765039
0.2905274927461975
0.21683565880774805
0.3124322782021056
0.297976134648645
0.2862586139569959
0.3220509382201739
0.28077468421517954
0.32369045667446533
0.3267489663584971
0.2733662199378796
0.30412704787890965
0.3153316789106441
0.3027796256209283
0.29009997542545607
0.2633700436453399
0.31390600164741594
0.2962043165419135
0.3201579133708874
0.2678996408260533
0.31948703377353904
0.2971182740862654
0.3290654412383779
0.2521822664262982
0.33323450204953425

==> anc/HeisenbergRFC_J0.3pi_L6p0.09.dat <==
0.24657485992597092
0.2832324370128141
0.31711201585923265
0.33850942171609344
0.3202619915551508
0.3363518368240423
0.2805879073251596
0.2460309092328956
0.36461769620221535
0.25186098800272977
0.29239597644191867
0.3473979564813956
0.3467399643018255
0.265694103315664
0.26603541303591727
0.3603006364651128
0.35904983952237784
0.3554652057578629
0.2671573795567202
0.2963017407128014
0.3399089472816104
0.26159189355884604
0.3192534226387016
0.3437708970168978
0.3528994811263749
0.2972826747299249
0.1908441289642501
0.3378492385668708
0.23228149306608747
0.34332900008238754
0.2725495804080787
0.33660271758486277
0.3524268874870411
0.3473218131116447
0.3359905983348149
0.29866468885589087
0.36432119113025957
0.3523913525523547
0.37804347912707614
0.3655277737353557
0.35753202838593
0.3338155609416109
0.3320827592997645
0.23624600870852183
0.26957997452115157
0.30331050932739917
0.31530892201876876
0.35407607324773466
0.32143617057416385
0.31354668358898985
0.2783715876416563
0.3632193926347036
0.3085438893576086
0.3049898117748422
0.2601529068911089
0.3649461838025245
0.3161244106980726
0.36725552110566173
0.3492127787012254
0.32385362426782643
0.19531937588813672
0.25526985289119536
0.29719172677040734
0.3151335543705812
0.30539604625742567
0.34534162930400647
0.3483627857280354
0.2897790961522018
0.2520989323676075
0.35596816087006244
0.3327707848514615
0.3457882127338418
0.22467240658486612
0.36032981724221175
0.3329705099582337
0.3481491448629003
0.34606032735701003
0.33889391536757374
0.31107921761023105
0.2918837886778974
0.35218923232694177
0.34009007531600205
0.32838315067717233
0.2364104613924746
0.30757436078180445
0.21543760539935658
0.3477616073364857
0.2929757919862772
0.27447182197981956
0.34827125648307633
0.1882157507986032
0.3083408358449475
0.28059240107457306
0.35419708467621003
0.3597333070624435
0.3183181625048551
0.3438175282059124
0.30713486326024353
0.3297315445835655
0.33859587237843114
0.3514409151184271
0.3081711364525868
0.3114907343495678
0.30223530915712515
0.27558255855198677
0.3347380166665416
0.3305295101394843
0.3297016590231523
0.3399603876322595
0.3250533149466373
0.28669386835807453
0.2777004023673698
0.33149377410619324
0.31001665572081644
0.30347194853602416
0.32625774359967913
0.32375973163457694
0.30743172274182434
0.258786521873907
0.2948879647452447
0.3463209034978648
0.32331728304744134
0.36543428269885686
0.3099030988764055
0.33486931096929184
0.3243964130802833
0.35016304774571966
0.3533657343642904
0.33591208856349297
0.28281465297890057
0.3168738049455138
0.3650741881294019
0.33115823820745266
0.3437294033862194
0.287547438356899
0.338580210066578
0.3435250666143016
0.3590957304108146
0.3579625774399705
0.21060575676108467
0.35942360268940077
0.3042174546594696
0.36822448612660147
0.31921871946499386
0.32043308063721976
0.31391868420219593
0.30908085571893434
0.34007990218363315
0.225070930465298
0.2334163041348675
0.3681171094461894
0.3743331737576115
0.32545734758871786
0.32551272334408254
0.355448869442726
0.29118729243050606
0.33507468671684065
0.3704147285580728
0.3277973948092905
0.3466255091160307
0.3648731966078104
0.34724997795262286
0.31481313313412457
0.1782635470623715
0.3627832834671397
0.36018519621081485
0.33941380060819754
0.25264620315423375
0.2799507655765759
0.35412695275850303
0.27007944089367675
0.1964270479298213
0.34414636423519107
0.33785481357083313
0.3306424375177598
0.3605301591839477
0.3023137765885828
0.33252764188829237
0.3181446911703286
0.22313484510037185
0.2626931364180371
0.3074865776999887
0.2696393579598026
0.23503363460473814
0.28589340461287954
0.29581922978163494
0.2120894780441724
0.3365172478208737
0.3472148408052346
0.30854576979105075
0.32146580593815155
0.26573535501266937
0.3183353804017758
0.3535181004920905
0.20776816959745575
0.3110378262509001
0.278763945833063
0.31655114446225463
0.37042608863124793
0.3334321501172383
0.36096476025699825
0.284753956591987
0.35756633794519593
0.3241607067849849
0.31457555552401256
0.30028755722927125
0.33885957511339776
0.32577839875774833
0.35181342291818174
0.2729332776707199
0.2937056979421043
0.24226152266754392
0.33663817317904005
0.24575655168679722
0.3404058312645845
0.36570549060846486
0.27918418272442636
0.3206295460484513
0.3555581423217031
0.33874204957609927
0.354852604525669
0.3527864584006598
0.3455562057099446
0.3241504834942629
0.22770811320507983
0.3644213528483413
0.3176220238753703
0.29436471949636606
0.3146694008623236
0.33061742402161975
0.37151174145615823
0.34590223836901685
0.3028558422578067
0.27974687062467973
0.29755383179974404
0.24185553963360898
0.3231393002319308
0.36186310142274036
0.23201810983361681
0.36104384819798996
0.3087090675782128
0.21562222222313857
0.3112132419944323
0.36394098722803225
0.22169784606211518
0.3463667192415109
0.36714289210072754
0.3239275983491248
0.26452760480466225
0.3537369413860277
0.34509283267336255
0.31353258090806546
0.2435746233431837
0.30856297001231037
0.32711960469480733
0.35320346470853736
0.27163354378831567
0.35809291221013434
0.3657882410963492
0.3417429732951422
0.35889951042023555
0.2706926825850676
0.32516670920419216
0.30329974953008454
0.3383960791119038
0.29707147979480664
0.32313275620856396
0.3304401736819668
0.3278296544037655
0.2920926853519345
0.36286188196814145
0.3552604555109951
0.3002108232008667
0.1838097181208738
0.27674620553300744
0.3584701182107883
0.34457360790493413
0.35298783420155744
0.2725686799657695
0.29789414086802635
0.3533682002667549
0.2729355093180496
0.17962082486608782
0.311616055452344
0.26856230073307097
0.24011076615425336
0.33563585677751334
0.3539504676935292
0.2818385582372405
0.3540244374580594
0.3615095741749865
0.2590798702530152
0.2983617023778222
0.32146403801990514
0.3521642139232243
0.32738190582264665
0.34799902336768007
0.32880053591937136
0.2498034504071718
0.3031190494808815
0.31474874181614904
0.32145704037409556
0.24480170061477893
0.27018229549714756
0.33169907172821395
0.3501112620534811
0.34635545859289624
0.3387462400902578
0.3021870732321598
0.35283508493823096
0.27278611531276126
0.3448843876184351
0.35323812129744747
0.32301032903461235
0.2857001236803754
0.3499985448659596
0.2779716699775571
0.27815024556335366
0.3144744379398004
0.3389106052618245
0.3597540299622662
0.3044645686351213
0.2722766272638379
0.3295567598573859
0.2288134940427822
0.3237103316618115
0.35654483163251094
0.2215405580604169
0.3392411368231551
0.2962680338504172
0.3195394153746675
0.36077814371024935
0.36772995859434393
0.2730338551413714
0.279483585943326
0.3590873884353322
0.317653620991543
0.3438770262798647
0.2911896085690018
0.29901132518118084
0.3178290272521991
0.32766163409761206
0.3081723883961085
0.2878974331292191
0.3004867199497094
0.33892676522088666
0.16727969369440687
0.2743440888616247
0.2894756240124621
0.27290812073697573
0.34225127410333517
0.3220979553322393
0.3406679533609028
0.3010721469081862
0.3506213864124269
0.1861998837956695
0.31378806661471165
0.25321666874780924
0.3531735344639942
0.32862260821722283
0.349349187524096
0.3675296936675196
0.3334312479704579
0.14202750491036492
0.3371070863607234
0.3310496054222464
0.3004403030877787
0.2963449481262692
0.3550840749300576
0.2811763833916263
0.25153877308061706
0.36996651999594365
0.2714548333152438
0.3164106960778193
0.32398674750434
0.32450485407863033
0.33077957333446617
0.35184599233485975
0.34383656966286064
0.3315737948196762
0.3337766479996269
0.3038794971916992
0.3567742556893865
0.3151097171500583
0.35089566548416495
0.3208460428889672
0.34467907627957106
0.27965632420082287
0.28943159125211626
0.31959183486159315
0.3420729687332539
0.2996995112020335
0.3659734073311139
0.3057469071539461
0.317427023444661
0.3053005714495857
0.28351533677081564
0.3332000869823556
0.3544572915004836
0.31450752971088963
0.26691958776723457
0.34694276661459333
0.3114093423544287
0.3372118540827647
0.331396653544621
0.3531813204619198
0.26573480932727844
0.24013982785646007
0.3291953057498052
0.3409327601254302
0.32393822857291965
0.2873588995253471
0.2755701924896906
0.3126545660781731
0.3215325786978569
0.35739334859593486
0.21055999621359534
0.3054970544713337
0.3449981871938253
0.36061711509179334
0.32572049013359455
0.3351294126089618
0.36194977588910715
0.28979813323560544
0.3266810787400287
0.3173505756259715
0.290983756882619
0.34434707308235546
0.3457988491933495
0.3408433304053459
0.3362816984246013
0.26635733471661555
0.35098586792864606
0.3325548344404916
0.3509619288978751
0.3371232924496031
0.3180038312458831
0.3526853963551653
0.29517002348657784
0.35890331602776526
0.27974843725026355
0.3353638106709023
0.3019206199771689
0.32836471181011706
0.3353147155185415
0.33867087412904867
0.3306231704216603
0.3129673381905928
0.28159341190726433
0.28467378877548427
0.3650618585734339
0.3633997212298859
0.3534974232977716
0.3709543681759418
0.3244361206275502
0.33209271887403796
0.26887178442336507
0.3256872636793979
0.3113447934778939
0.3570909712208899
0.30374329921634796
0.3322860552246625
0.31464784055522704
0.3156760974522727
0.33548334109257744
0.345780507638457
0.24295836409514532
0.29348489170360076
0.3197515170430043
0.21460230906792002
0.3466081399302576
0.36634919885878814
0.2585683386523175
0.2773615905237223
0.36043563860360195
0.26028126676792074
0.3364024252599678
0.3365603230202447
0.3117576469909879
0.2537539625244728
0.3226713770130318
0.3433705948371243
0.30432470087475477
0.3148110107831714
0.34993811395141927
0.315013767139624
0.28690258571084054
0.30272664538030125
0.2850179599980112
0.35696519776389424
0.3360475073819431
0.2598987733171287
0.2511051037927398
0.2985729550175573
0.32656296884768793
0.36411202828490163
0.3397158821540935
0.2870580546882356
0.3299950972165407
0.3366203199009622
0.36945139399341226
0.2186977576795721
0.27697253196835386
0.33438112907985035
0.35444791496616307
0.32258969339915367
0.27740028494010505
0.21237639258161142
0.250968404611259
0.2919349935734609
0.27079388407771904
0.21211840254518077
0.3211398623034251
0.3191407996874512
0.3459360355959263
0.27314175462725926
0.3603841152739956
0.3523699311434763
0.2723890032184459
0.3274278619095173
0.3204142222290196
0.3452832704384831
0.32439794556385126
0.294996005778747
0.3233643644188306
0.32950335229160765
0.3013348109114247
0.3299618347867083
0.3630600397293123
0.31042284182076696
0.30020439834387885
0.3641097691459864
0.3109618782214512
0.29432326810914616
0.22592306162211948
0.3409770360404299
0.33635154682411295
0.33243614794331516
0.3253185349353585
0.19371593495604075
0.27589825032463056
0.3686809029961703
0.2285505278849707
0.34723566401016986
0.35828956984804206
0.2608834862707144
0.29450637382211403
0.3261439432161182
0.36536347407441955
0.36701426656376057
0.28555546165088164
0.3370754850234207
0.2078322872941124
0.29014216473582255
0.3644589039352479
0.3462029310298127
0.33838917475941244
0.32608665937702347
0.34870934634910095
0.29843443496557204
0.22221227387692108
0.31756438024215056
0.3507515785259808
0.35600968238542285
0.33755486308486843
0.3050839870001724
0.30242857030018333
0.30726530754279097
0.325850964475826
0.29483497316988083
0.3598730087169544
0.2203612580462822
0.3008524774007792
0.21333460779832614
0.29452625544430505
0.3250692475366691
0.2558723141584049
0.21306875609216766
0.20877652249082523
0.35025007552679893
0.289868377729422
0.33129814678039254
0.2993761895359446
0.33009053009961264
0.30818052805860696
0.3350347634974508
0.3702261978754534
0.36360368573259894
0.2453716086951618
0.21398477388025686
0.23601314190057984
0.35523208408047857
0.2854174890678464
0.33253271979133675
0.2867054555654795
0.3142865206429178
0.33846967765757363
0.3532131053454668
0.3005390377487589
0.24498152950040006
0.3369672479053458
0.35750621128985133
0.29196430983602367
0.3610721015552898
0.34304583934209465
0.28863576055305984
0.32952514966498486
0.358204571764961
0.35224708895203816
0.32761801207104146
0.3500442114740997
0.34543264625492354
0.35688760495862343
0.3131591994349646
0.32379366117898595
0.3394846655245716
0.31074680260043513
0.3244548176358001
0.30155751043923773
0.26978898296009546
0.27074605909859284
0.34914961120366644
0.35554239706927643
0.29047418194919516
0.3616626708502908
0.3026219872753119
0.3460808940291195
0.3225391189465869
0.34056841485390793
0.2893918982480921
0.3393293869439436
0.2830769469778859
0.278423388939002
0.3491722142721345
0.31953135719694864
0.31541265748405367
0.29380021176553034
0.3671784280128774
0.35080635499196355
0.2930431272838713
0.31395633448080423
0.3152439803076732
0.3040267761997845
0.31508211107584594
0.29572676207088744
0.33432303668273217
0.35879623905342367
0.3229049441098959
0.3296736640178796
0.33767063616247867
0.33976270035404527
0.3451767713794144
0.29646002245910996
0.36006833686009415
0.26626182781415486
0.25568410461771357
0.29162884182687265
0.33974279801020635
0.3457313357272225
0.3691189859645246
0.24014234279791716
0.294489564537145
0.23023358852308196
0.2730203593407229
0.2503769135417512
0.33354986658589136
0.31272222414965195
0.2951970500105695
0.37476366965027885
0.33413258144960695
0.3713715351144215
0.3495672082037211
0.3271693719124067
0.34332307801910283
0.3319837232176622
0.3322949620946877
0.294815811493965
0.3483994497034725
0.363113039604043
0.33155327908022175
0.3052942231720926
0.34485771162322304
0.24597007274331625
0.3459061108792256
0.35348563046812503
0.2907109350032413
0.36320649163590313
0.30201585253388885
0.35322186826481416
0.2796402548090568
0.31045620288313813
0.36565728542654163
0.35208739561082086
0.2295430006175722
0.2860204303813094
0.33208012579596513
0.3422520983124224
0.31424821286937105
0.3564108376287579
0.35589563801376745
0.3136507719789493
0.2648858892111091
0.30159311782562087
0.3383386357529285
0.3479565541279865
0.34716935086048584
0.19612699699792424
0.3584116155792311
0.3534962400297419
0.3694250466627796
0.29816585922540007
0.3299975764451582
0.3315225315335425
0.3334814607814778
0.2951455708528784
0.2579906417235484
0.3610718055916965
0.27232830719755313
0.36565655274147735
0.35117417578328275
0.3423621338988046
0.3283852772169169
0.3298572855051689
0.3303491396115881
0.31089843213325824
0.33997952485515265
0.25673653073687813
0.276961375319078
0.25761200302420173
0.343291015107659
0.34036768041948184
0.24853573993350286
0.2939228893610932
0.3198393089364705
0.19814395510973665
0.3246866161273946
0.3053275193328861
0.34773810143458284
0.3385892258008097
0.2349207614965446
0.3018957629171048
0.3334840056880123
0.2781992281108979
0.2797213745643107
0.32073300435636337
0.3546755666882559
0.3653186512795982
0.3271827309567951
0.3621612228750771
0.2048209282709082
0.35514538562793796
0.24351495165425024
0.2975090347960175
0.27823235144111075
0.33129596071677925
0.3566706523027926
0.36537231030872225
0.35637013144658986
0.21416059526437017
0.25788478656736524
0.32657501672935285
0.36876910496731063
0.31051616052392744
0.31799308075703936
0.35553958604991914
0.3192394657677016
0.2799386296507315
0.3562608951181171
0.3372281596805308
0.30371220587351994
0.3380026440822243
0.3265154980954485
0.2641436473232541
0.2323169943074434
0.3015186931857103
0.3719316719653822
0.32619804162140087
0.364179837760019
0.2706902664933011
0.32592312907440807
0.357537269968124
0.32784071463863657
0.3679476762366787
0.3352854738463405
0.31846722482666445
0.23822174109479555
0.3147551163682139
0.32000401811056434
0.3307791490616008
0.33940644911052925
0.36430466441689513
0.26686153569953847
0.36627698143214754
0.32009157600586235
0.29082368181211826
0.19493929144112154
0.20795207367628515
0.25129173369497687
0.24245950909743572
0.2854727516414961
0.3443364024147854
0.32218007068834725
0.25127662019684033
0.31420732367353255
0.2761640578198928
0.27958765941654895
0.32246651865835607
0.31754811457429033
0.30748678278501396
0.2382914467672164
0.3439226909581995
0.30716154919009003
0.35918180385043913
0.36274863016745434
0.32211280830744565
0.20185204622567765
0.3245031970150784
0.28055265017032466
0.3667584889991819
0.30836501442957037
0.2345819983007391
0.2895754011401984
0.33467467481733726
0.2972695283191726
0.3406822787737588
0.24847232166731686
0.36190823141410633
0.31568698604908374
0.3486706432920775
0.3461282201945287
0.24714133861379883
0.33836182195321163
0.3329373583736561
0.3123443055496713
0.3333694611585362
0.2896424943899781
0.31275092656592574
0.3653563235195995
0.3451310751865215
0.35043496656126816
0.33605797502582174
0.30574648003047966
0.2238616234736981
0.3656787394550911
0.22535645135416177
0.32329805836398884
0.37455062340381656

==> anc/HeisenbergRFC_J0.3pi_L6p0.1.dat <==
0.3989305245295734
0.3220840100777861
0.34342531587618197
0.31090542243822433
0.26817031073896996
0.3810571727942747
0.31740044321059924
0.36616000981075786
0.1778214355490688
0.3862137196377947
0.308490275166226
0.3591672940112632
0.30065637260023576
0.3622783664119393
0.39418577200927407
0.3800861763178238
0.30973827817444005
0.3425825887672783
0.38630091790379484
0.36145468516433144
0.3015677655366117
0.32314612276789395
0.35097159415200413
0.3867068310764951
0.24632569018790668
0.3395566084319397
0.34575115564771414
0.24886472505423224
0.38286201812000414
0.34700600235781204
0.30697998428022777
0.314190827450817
0.3933294229692683
0.32922627355718925
0.3598686975248243
0.37073324616932635
0.3059000258418558
0.31707081636962414
0.3510546227365117
0.32876837630329075
0.4002258092769514
0.40087390514162224
0.3455724638204031
0.25660111313829326
0.24214463584998566
0.3215984545031582
0.3163814219745139
0.34602238202411767
0.3291596319467085
0.30943436560264426
0.3774720325399952
0.3760329636008159
0.28020982109254045
0.31473536298703536
0.3562213486151901
0.3197424549287874
0.30418897414497015
0.3482403094019798
0.38639986061031
0.3398492650728047
0.28989509836951083
0.36516539362648925
0.3255502564063516
0.33464771193241805
0.3683272574496508
0.39210688846111075
0.3776180428340395
0.3097689082397272
0.2725649403404491
0.3581424637653677
0.36989705401194206
0.29593896108913414
0.35664376244270685
0.2862677508232935
0.40028916237158246
0.3311432526604921
0.37305224022980815
0.3356657777427825
0.3083363373976601
0.3808402771701051
0.3199176969634658
0.40187879004671095
0.29823964982015044
0.3737214063019876
0.3888555080038296
0.3570587770698717
0.26395808653915537
0.23702713688126478
0.3083288380482532
0.3248611310331175
0.38522785545777133
0.37153551694140385
0.3414174039206752
0.300137510380568
0.39229331231234676
0.2889944873685816
0.36760013566069044
0.36350638252081136
0.40239754381375786
0.36341973056007276
0.37427351157173444
0.38063495586873763
0.3615784472361569
0.4027529667748453
0.3511869277818467
0.30995318676132466
0.3458453407556611
0.33782411357433806
0.3633677541604676
0.2863599444271572
0.3521288473781884
0.3689294463403653
0.34598275575870147
0.3218427516655902
0.3237268151715145
0.3792597619531633
0.2643829145190039
0.24184050831693613
0.26477790833348797
0.362341268628114
0.35262748302263924
0.30789445771066126
0.3424851544975481
0.30697992897849646
0.27723109633621823
0.39473440993434517
0.35790921231314143
0.36175764619971923
0.3708942325967847
0.3059471464265752
0.2564737616274555
0.3595442780897236
0.2729053366816383
0.3284826289546052
0.2628089148309912
0.29805908328904596
0.319269322712577
0.4096722206606389
0.3287594980182823
0.31165238355146013
0.37316591822763373
0.3613998906616857
0.3653441299870965
0.30820386309112263
0.3986989386026168
0.3158716140252918
0.3378632025779439
0.3822979284712548
0.36450522472037955
0.27386683364222697
0.3010915030927218
0.32124912185209703
0.34831635884933965
0.23252358478028626
0.19344541474687243
0.3028450269792787
0.36270011708570105
0.27956396495754954
0.36567915378880395
0.3534972886658046
0.27850710928841654
0.30534855377851144
0.315712040276422
0.32013294879419085
0.36632887970970657
0.23112573450554197
0.37415507593759684
0.25711666563291186
0.3743026914647151
0.3556943427531453
0.34091652940349887
0.27634170716878553
0.36714078142632084
0.37974673624789423
0.23252597237173142
0.3403547934294462
0.28874755910257416
0.37265231445894614
0.27348590778032394
0.31298930966846067
0.40391197152158304
0.33559921250925995
0.3719425314242509
0.3810161966043378
0.3809395443135794
0.35373113926146127
0.3610845555715912
0.3603719251988693
0.3705845191863623
0.2755990979817829
0.35101684753351947
0.32348331628875915
0.35118029119801963
0.36459240557000094
0.3751176618036856
0.29841461040657025
0.3351073870568381
0.2697053935895961
0.395720798379913
0.22447645242264425
0.3064152442643368
0.34712267743203523
0.3183900089643057
0.38841532336611756
0.3610153233008811
0.3495803562310874
0.35437503560314093
0.3736353358039846
0.377290810065977
0.2027627107780403
0.3122332636550804
0.38274380608373476
0.2634314134198287
0.37709837927924095
0.3574083601262508
0.3108449179182716
0.38462029748343
0.24629631783106135
0.28809492600567976
0.27093944321598623
0.3086725781343345
0.3698406318316318
0.34481036668431936
0.36045352595579555
0.3569567657556667
0.3675810842474946
0.3529404218413857
0.3412695867450786
0.3710341988655135
0.3482259137624601
0.35943673684991967
0.3404019808082792
0.3076633058967106
0.3828703452859281
0.3072143902011814
0.33863905203034605
0.29198425821155444
0.3766868952595172
0.36331823164567806
0.38787716132018907
0.31840271512753654
0.27085381923001856
0.35601825029157713
0.3643773267361604
0.38068615435418024
0.38157255536768747
0.36112882117277595
0.336934877950079
0.36196733516897994
0.3611951722000917
0.3391588223290993
0.25613024437990445
0.2949625416492028
0.32517273679650305
0.37783583256750236
0.3968721630686226
0.31251559619743535
0.348038928385785
0.38029296318328004
0.25965927201771993
0.35612881046593425
0.346433394647483
0.22174424644280652
0.3171198594301199
0.38564927364921914
0.386093205451301
0.38821505269600404
0.37639770742506495
0.39925378533457023
0.3179495267748218
0.28525448259795483
0.30256103995212486
0.27241432427479667
0.2924887852460681
0.38607374687551016
0.3616894516159631
0.4060082362247945
0.298015566202395
0.3530281751633405
0.3670378973876108
0.40476249250146684
0.2747048115284283
0.39279858883764657
0.35509036489465723
0.31856434662698807
0.35438851144289085
0.3318825946538253
0.3668149849385584
0.3658632625481717
0.3039238672896914
0.389930688956039
0.3573877612682964
0.2625474954055118
0.3535059439987386
0.3876063017977801
0.3250960260530743
0.33522350325154954
0.38073995165637187
0.3354537713912229
0.33263032331642883
0.3630342849380572
0.3891955416267034
0.3156769064391297
0.36827991051413306
0.3291677074377081
0.31006901263791264
0.3432653571800496
0.2741452507235802
0.3243927801915369
0.2779106286839646
0.3759295430787793
0.27269034369595474
0.2424414409728566
0.3167115701331101
0.33785628457434225
0.38740012616710573
0.38145198266044944
0.3529695500709033
0.38914479688829345
0.2658249600552773
0.32383798456084195
0.30707863729767926
0.26195141143033757
0.32693675067714206
0.36819830802216597
0.2634124029565125
0.3548524161792852
0.39511737795382085
0.39872949250941353
0.2913896938669139
0.3553791732112593
0.3068055605222948
0.3663094754488824
0.3499328454282886
0.2968650429906932
0.1902399536997935
0.3565607125554708
0.36434228746660086
0.3005948045161097
0.35841548648312316
0.41127746542622384
0.39192730489312455
0.2582296278961572
0.3310305357844185
0.32358479242159577
0.3802387772189857
0.21715450014024962
0.34014205816947607
0.36804422113627855
0.29686298525742505
0.3984325343931808
0.30682059821344126
0.1784184963614598
0.3660244082553562
0.29806175463981366
0.3939975137758298
0.34001082359560925
0.272317287362107
0.274359534937191
0.2823431754136657
0.3231622056713619
0.33083626458510906
0.38741052249557273
0.28966562556207204
0.3244682633170242
0.39096485441194967
0.3330969541261039
0.33227207269040904
0.3674039719803235
0.3307382694992932
0.3586469725300264
0.3723414176306559
0.2749600627990743
0.3700932979380047
0.3340380337639731
0.3547887973470817
0.37268617940897625
0.3609395447030608
0.38052053935828756
0.2812356616901613
0.32773516498833827
0.35239296444283186
0.3534039494596806
0.31626618357666175
0.38326536794143107
0.28353882668274105
0.38855288351416917
0.37477558835799596
0.31450894371226
0.3932407654081287
0.31654160932147324
0.34519229742286245
0.38432069844763345
0.3052106958215663
0.3610168921602791
0.3265076939583043
0.30972757229561865
0.35800452956534273
0.37142959602313175
0.364438467050955
0.2611334335811903
0.38967510730967997
0.25580093385847646
0.311414515135044
0.34485321240833916
0.3550705163322031
0.28491062112349597
0.28616216936411104
0.29822885183726605
0.38469631463536363
0.3516881027165166
0.3704908454713457
0.3877625417895138
0.3812508191961747
0.19359399567182317
0.24455502836297827
0.2912782634586563
0.3830435124466814
0.37091521224582913
0.33145844299764177
0.34813021895904683
0.33465053056190364
0.3825229582866041
0.34838029239702445
0.2841897924501716
0.3855044167103481
0.24638930437493822
0.28933625700927534
0.39592229044854343
0.3713916986604097
0.35297679817478406
0.34686710760227824
0.4056060384178068
0.37517563959711164
0.3480598526068015
0.3328615091744112
0.3148735173781622
0.25375784776276955
0.3802708178206644
0.3496131874568081
0.324975475033602
0.264887650039265
0.2594177175009122
0.2792529251040739
0.4019217458101614
0.2814003328532203
0.3693976479795413
0.37771742191459506
0.35992797035055457
0.39391329256206664
0.31528620501227367
0.3182673204887269
0.3688141676320995
0.35344836572528937
0.3729839980919732
0.36675650405993043
0.2849649101081387
0.2576520800371277
0.3780360077784991
0.2510144044840679
0.35841826886387385
0.38169891905600095
0.3402546720512401
0.3016174667759434
0.33008242935189197
0.38725025500964805
0.26762530907892007
0.3922212819355606
0.32710677544180305
0.30160713504879433
0.3199484606417906
0.3912302714492145
0.399253740501887
0.3805774689183
0.38434946179888896
0.33748796052621133
0.3616245995981815
0.31520351330275836
0.2935986099696907
0.3930487532938901
0.23945554428745303
0.37002189467820107
0.3874534928038478
0.25068170625544045
0.3357493188368578
0.31504105012664857
0.29053520501614655
0.34670963479797456
0.30179805990115566
0.3733641989175294
0.2965423330210964
0.2851122517198588
0.3688404862444543
0.3293682821798612
0.3532935351729273
0.3721150307780457
0.35703537278811365
0.37391930685478775
0.3862383700797885
0.3261312511434147
0.3624842272022839
0.3728821818246456
0.3194125692436388
0.3026891377991562
0.21595839494592325
0.3451584722639146
0.33351641097823265
0.4114906664226998
0.34039164119397886
0.4070160452495352
0.2777070432684
0.34399047046665865
0.33251941681695274
0.398961740373408
0.3409209841426965
0.36141901179850133
0.2816848173510665
0.36658854045079164
0.3896714094830892
0.320499998001539
0.33776354153831395
0.2967667543170398
0.3592392786198349
0.33278548112519396
0.3617720543443152
0.4071719569400274
0.344707591609499
0.2596272365015167
0.38987810033505366
0.3213387832647145
0.37495292311475403
0.32550646072873674
0.2561504809820986
0.3792254514859401
0.40533022778219074
0.354311969623927
0.32237059304859805
0.27356717694171406
0.25879167943912973
0.3877449263114277
0.29265634026280524
0.34405689475921486
0.3715767506849165
0.3028599510917888
0.3529952515398846
0.40131897336322997
0.3629742479954584
0.32565829451615896
0.3508755485750322
0.3615557477276013
0.2933812275768703
0.2555901603424915
0.38763081659525506
0.30892144010872125
0.35519203169154945
0.3774248288992367
0.3487665540052759
0.34697379403088857
0.36008395513137453
0.29546725782255456
0.21767454343649068
0.29069827700730627
0.2804450603502726
0.2978351339592308
0.36089624070348225
0.38382273613291
0.32553026544981417
0.3967136336725292
0.3390561989058046
0.3082631344398089
0.3128525941840263
0.29063582526146836
0.27056745279781247
0.4017494429655746
0.23180190131338385
0.3876745799691411
0.3247373927710799
0.40020788365027754
0.29040516246498177
0.35305805875820406
0.32141064571366446
0.327294898225606
0.359723888292391
0.3763731342113886
0.27472230826445776
0.33921353154381856
0.27881573620064565
0.34113779784823206
0.33645452000065884
0.3304304433490932
0.3857405081887673
0.3539336415903148
0.22416331935320893
0.3891750075010902
0.2770603757077719
0.39815958389775347
0.39912635818455233
0.3486440712827596
0.35206640392550853
0.33695727371315526
0.39202423988316404
0.28599368222275545
0.2850237180292098
0.3738281456432192
0.37087901238965487
0.3672301327789286
0.39531095381288317
0.3900833596084603
0.3875622590071196
0.3203456653426513
0.33071048250150753
0.38327431210694396
0.3149916676394795
0.3334668277924325
0.30837776046762877
0.24319779256188526
0.40381527143593876
0.2826581821777071
0.23001361770698495
0.3747123803007156
0.34748601461406925
0.3135438653848633
0.3453521280266133
0.3474593752990335
0.24016724249492433
0.39267740906549575
0.39016881686460275
0.3535771279625865
0.3882316888306063
0.3328976887006246
0.3911120647324108
0.3631104789537349
0.3908179629881788
0.31726880752523007
0.23405256985717884
0.352933840707464
0.39188397682046094
0.3679555760927768
0.2759252303070811
0.3256639256726618
0.378565931537033
0.4023432630992987
0.3596871991765499
0.331028385690178
0.24280028779942264
0.2884659545589104
0.40705385926567794
0.366493001767615
0.3178004478928831
0.31689449050627283
0.4023143413437033
0.24345207017045348
0.3681488046965181
0.41064325386869105
0.3867976202860311
0.36259636299166903
0.3640908973207267
0.2608595520822591
0.3273042099701135
0.3609208850179178
0.3475815032580835
0.3832146618845258
0.2657705046691864
0.38338933129140623
0.34191761900894413
0.3976586224274511
0.21841052381723167
0.3018087368544865
0.34057312577923166
0.3532259630495989
0.37554038696935177
0.363298911810997
0.3336832464523129
0.3943233567249251
0.3769829537853265
0.22240816418771858
0.315602839583773
0.3446363484492006
0.3766831256098446
0.3823136184706709
0.3507380313837925
0.39100478401166944
0.38182395753453047
0.25320678978595484
0.3442955039152966
0.30116599978591907
0.4069004164966092
0.32614170001911963
0.3563800379054802
0.2962212572950583
0.3686801847696894
0.2819542872600084
0.354354308799084
0.3650728613376559
0.2280252296784819
0.341135704682281
0.3080211694974559
0.35631872018134886
0.37738671937535917
0.3057940185886505
0.2878501700249129
0.348468592100145
0.34469321989131707
0.3982259062266697
0.23500726858106
0.30971077633942157
0.2601625677430508
0.4000361655837343
0.3122087128337427
0.3735087140191985
0.349478023054313
0.3299089179811108
0.40509198210161873
0.3303865622137382
0.3820721888556585
0.33876347794270545
0.3518301807768384
0.28238437306109465
0.3396332975388558
0.3441872879619589
0.2697510458455524
0.4035029706761884
0.38600674349010416
0.29472412231740797
0.40361875279890963
0.3696863024591358
0.3688977361269307
0.2181397971459369
0.39122760528610623
0.343425710323587
0.3442976792453833
0.33740648918583266
0.39301983379856353
0.358330461082049
0.37695801246320987
0.35486213181202547
0.3133471226694536
0.39464926434791775
0.37308287186035394
0.28181588135210833
0.30464226416025425
0.34266584092657154
0.27671924153388705
0.32896038596090643
0.39690948934792236
0.36252440856523116
0.3774399098282867
0.31890583381718945
0.333217165871477
0.25594671591862167
0.2792468130368009
0.3329122531896619
0.38465138223238404
0.25300651958909626
0.3547152173723128
0.4082183839579113
0.3471570427415907
0.3865011346415488
0.3134517650404793
0.3245639617125509
0.32993330966974554
0.38948026695959026
0.3099285291291637
0.34196648013546044
0.3427781700808295
0.2853162155943737
0.37520131926426736
0.3453195998829415
0.3362615214523901
0.30596015634365203
0.3135568379078674
0.3118854554336739
0.3250563268466583
0.3201079021516553
0.3585410328117132
0.1718133294851213
0.31947382088299314
0.25756606723291076
0.2673763838444106
0.41287390910311417
0.3944463063452287
0.3008905696330657
0.362795640571042
0.3980222700822262
0.38763499512607014
0.31730166436426044
0.3155858913212774
0.3291029891156034
0.2795259164775189
0.33103801962972795
0.2489007776019327
0.3872320186648202
0.36495828257022916
0.25377309452190666
0.35728866706043244
0.25713230163642586
0.34979594298268335
0.3001111070454268
0.38059429686215457
0.34553689495683193
0.27629054601288766
0.3776429833042992
0.3868221943588492
0.32744332818558625
0.3898172873317898
0.3672757346669023
0.370571877807309
0.38994628841715184
0.25623075783193733
0.36028643071875033
0.3613046997371576
0.29029286256217357
0.3395528690126559
0.34349481361249373
0.372607476856495
0.381679975815834
0.3536075493440503
0.32668963519081823
0.2873873260805749
0.23026230195565697
0.3879960281998868
0.30753509817014296
0.3787173002797903

==> anc/HeisenbergRFC_J0.3pi_L6p0.11.dat <==
0.37395832879029955
0.2836180081666738
0.4013661875499991
0.4301212257862559
0.253141684669981
0.3579690486649322
0.4025583209480134
0.33679757647190744
0.4068938072677226
0.4138964672650622
0.3436688507173427
0.3732378348462493
0.361048001515389
0.4165680276957661
0.3458020206653599
0.38013338923862294
0.41957392339723815
0.36191705550082504
0.3215482789787704
0.4151355923621212
0.2706244584052759
0.3165564121880591
0.3369032274250038
0.3910499124343785
0.274914384022507
0.2980226378576522
0.3790968828632613
0.3848648873759193
0.2883708497745504
0.41432333300777885
0.2685936487535077
0.4037828293360238
0.30192495277585707
0.26016908449119214
0.3890653266819278
0.39774027353984454
0.31920269413940605
0.43620953412022234
0.3348525348169538
0.32324676757918513
0.3697699535179926
0.3256248750166075
0.3655416590323022
0.267803231233147
0.3977789194944278
0.3628765322512482
0.3270031921630138
0.3761592912574883
0.28998623789457745
0.42706768354756475
0.39852190724091185
0.405065286697953
0.3198378236861708
0.35033396114287163
0.2543925830283814
0.2956305643244029
0.362106264744621
0.4149885915545071
0.33985974275475456
0.3872987546802987
0.4001376396588223
0.2980809071579741
0.4364737573776661
0.31442223221348176
0.26838123996517865
0.42467415881203535
0.37078507761585283
0.35623656690080374
0.43089549419217305
0.3653948713259761
0.3687027269015681
0.3480226916084893
0.4051536147279082
0.3908957645836428
0.34007539399210485
0.3166001816770733
0.3780883933620103
0.31680239534559157
0.39183493388785445
0.3303463389234494
0.41422685604478193
0.35322721576133115
0.4307934383385449
0.3283630750442689
0.3232699356708016
0.4150377840841169
0.42728251122539884
0.37431026272174683
0.40643811328465684
0.30290608129833535
0.3208952579839905
0.4011068350367697
0.4065731712875711
0.33312293394478515
0.32367608971535
0.28770335446763706
0.35216357187644665
0.4152283159429541
0.3358719324879906
0.40111110096225777
0.43883530887192984
0.31477620159352665
0.3622243615607456
0.36443347149496524
0.4116338284289114
0.4230290912728125
0.34710459651240894
0.31861459538571596
0.38695186379582835
0.3105526657410193
0.3288707276324847
0.3794734908438809
0.342957945936988
0.39052935558264684
0.2820294883303944
0.27950892582933107
0.37219069112538516
0.3357797106522802
0.33442527837863156
0.4074773870602902
0.3078982186381617
0.3996477008111445
0.3611945177303959
0.329931378297259
0.33788500292533924
0.3713973918572972
0.3419452218172996
0.32843557536638157
0.3122109812327816
0.35661116218378913
0.40617752418809433
0.36897688448625154
0.2760298093434064
0.33958311492406357
0.32771900874312193
0.25522238588050145
0.399864219226029
0.36847055987298444
0.29053516780296473
0.38360627814554915
0.3314511310003314
0.3277036980317906
0.3991485688354292
0.3792178270299657
0.37518086620423624
0.3348163934619443
0.3531094336898127
0.3743095890936229
0.433206048536279
0.39318037233233216
0.3480230968288648
0.24080264043298602
0.3504150269592071
0.3788440111240626
0.34958017761199656
0.38183606804435144
0.39894959436669286
0.414396036270167
0.3934131081297622
0.3471058765124681
0.3521308541807126
0.42500227846006206
0.27750598766434026
0.3246546428157758
0.3786413776729634
0.3233836807133012
0.4346200546154102
0.421470833505095
0.40934929456584196
0.38089062169627425
0.3682709402718816
0.4106974096425438
0.23183805122700618
0.4393439602333139
0.290539185553529
0.3511704961217169
0.4015492503425483
0.42339805266572
0.35279283001141276
0.40338546837014444
0.33256898572192134
0.30035090586354873
0.43031737539188447
0.3819254705427292
0.40464627727662766
0.315652700763434
0.3750163596340115
0.37603939667678077
0.36430036405569327
0.3758918224306194
0.40890844569278023
0.3936639498190734
0.28915005281591705
0.40574482955621666
0.4167267209222524
0.4250842423495917
0.3901841799189214
0.3630246463641741
0.2939822611345063
0.40225257912919016
0.40639287335176627
0.3511994014185154
0.310997405093992
0.35921542795303474
0.3496499959246369
0.3305247785571157
0.39959683018093495
0.2944508195646331
0.3930170442679752
0.3871850270689341
0.4093767495685737
0.34430983546081606
0.4123336308692176
0.2513068556131446
0.40922562862188144
0.43149111366796467
0.3630813807001446
0.2993519574536528
0.3437719000575943
0.3700310531961378
0.41655025235991755
0.4316387146403625
0.3849283872752939
0.34172650312782904
0.1987014017209571
0.29769205239575447
0.3300609284988469
0.41789612693715616
0.3540570998069601
0.3392045437958159
0.30140347292926045
0.41348129055081456
0.3289985272006725
0.3709414664895757
0.32674693456582143
0.3925730273432405
0.41862609312978516
0.3287321600284946
0.35904946743606386
0.287459073255697
0.39498460120488665
0.3735645879197547
0.35463975799739117
0.3419525815487586
0.307081428649154
0.39246151645162336
0.42095577201284823
0.4165739693634644
0.31942074545137383
0.38806415256474447
0.35620828900793094
0.371212846759485
0.37453590436186157
0.2859271708651201
0.407493047541554
0.3847693595635279
0.3888264179131117
0.4360342312302216
0.34809367011324205
0.3185445557049233
0.3482084409075319
0.32430124134011173
0.34198435418990647
0.3564459745166716
0.4047047443437669
0.38162518996913913
0.42539800870705996
0.3046232881341111
0.32518036100437747
0.3335985702987057
0.2988769306887129
0.43179708386158544
0.333528275564541
0.36585653344402036
0.40009267228102374
0.3544406252053078
0.3619859695022317
0.36277029839025765
0.2562132839508872
0.4228329658203666
0.3757227488627291
0.3253033120536791
0.3207947801614236
0.3420727734441846
0.32250210077333846
0.3939080517552491
0.3413773485679054
0.2869108847525705
0.3950370066376571
0.31017817854257934
0.31743010270659616
0.3735776965867394
0.29606777050195926
0.40894573750545726
0.38208879892682973
0.33892746459875367
0.4154497536838989
0.3614569535303511
0.26380231558522416
0.41481420877966707
0.33552617387747646
0.31999430058735157
0.40517721727820427
0.38544683982191275
0.32418866105907973
0.40248115303859844
0.2795991243894062
0.30996336376298833
0.3322551391725887
0.3591746327075572
0.40471318642932663
0.37475220975709267
0.4224241289304602
0.36160696809668097
0.3958892554499763
0.41806601725981885
0.361289787881566
0.3798995181940409
0.24785889592880364
0.39735370514084994
0.39561025677267164
0.3954939373506851
0.4322710289215349
0.2762711801977654
0.3896040049101285
0.3462417914509473
0.3143650912187525
0.3926048027979296
0.43560025859746804
0.28387074270478313
0.3800673119546472
0.3178531183171777
0.320673535954243
0.3925877704569815
0.2753103766151695
0.4241028887134475
0.36379836717651265
0.23741505108298583
0.3933207030062894
0.3263308036100499
0.41954213484755876
0.3541105485877901
0.3592368145768588
0.4277874851938889
0.3032020528816277
0.4179032860336216
0.2240514375521531
0.3719517634711584
0.40388340148652213
0.3147603553241503
0.37538406627314114
0.3644664853538068
0.3607505305545519
0.3444229535812889
0.34731546255036083
0.3715164212734119
0.37074914075279874
0.32264677784417334
0.38080135977880514
0.35338130335282647
0.3842914468493498
0.23408484444094024
0.41485220901425895
0.37207711209494004
0.36776027288553736
0.3166381977225152
0.3759591293250932
0.3840146868561418
0.3106352401845381
0.3282570696029609
0.40378288417259867
0.3170851371054275
0.3823968454221856
0.30642630720082376
0.31905126885576496
0.4083226683174252
0.41474349838458746
0.3094156671742264
0.4328255454251568
0.4322922632171541
0.432002510649957
0.3226587660439034
0.3115285340201063
0.42025098835583496
0.39052616704348403
0.29849899921198747
0.35482243254595275
0.39728239884508765
0.26307675200096414
0.3935303634391415
0.4338684909315405
0.37705114332872186
0.41719167320638184
0.41860309277428226
0.4082805148793131
0.3531688614252283
0.40426075174415926
0.3370946399721499
0.38631233046897306
0.4265451789617894
0.39213897037985707
0.3982405303700914
0.36351709652147957
0.3973222487081947
0.2563558688974173
0.3649726633080289
0.3433388350196121
0.34511190924709007
0.41309483259354657
0.28963405711002904
0.3091810819210975
0.3068958178142488
0.34728118556981474
0.35388594624774733
0.3918104797976782
0.3008023145286049
0.35848482697506123
0.3877903165556525
0.38833448211233784
0.35840680256342333
0.39694138892730896
0.38953255514252144
0.33292311272828273
0.40308110617791915
0.3728887599763475
0.40453510307240603
0.3818462435953471
0.3376255779215545
0.38635453430407385
0.36085352097678797
0.389091584527322
0.41287743399107324
0.4054399395585493
0.3946022954683726
0.2987374732312966
0.4169376610985492
0.3836868806930989
0.3551456577197857
0.4441515996072936
0.3078605144006228
0.25902701857749455
0.3551472372473369
0.39581618759607223
0.3289868558685779
0.3517372037024655
0.36991188845416695
0.3429654290704568
0.3804303890851262
0.3902050043569737
0.2739447408378239
0.301534679838819
0.3823768759923543
0.4080156879839375
0.23033298157598803
0.33208107998278025
0.31855665393185173
0.2540480671935004
0.38886190402866194
0.4319206575269044
0.26274144153047724
0.2943276675728678
0.32164806897180437
0.3572627325966749
0.27620251948679225
0.3576559828341347
0.3740264960311932
0.372459010300111
0.34453186534035407
0.3774906042021882
0.4017978122932343
0.3748358808819702
0.35106328350518784
0.3736760491461353
0.4149062861062626
0.325450705618439
0.3964162722095127
0.3474663243666067
0.33566103858718105
0.40357241285578094
0.36142220537858005
0.4017245247530203
0.32804394001659526
0.3846478191323489
0.21141008003781547
0.33027924105788453
0.3767684940979859
0.3645927638886374
0.4307819180436096
0.35642992381716876
0.31151262161647447
0.36257326367183723
0.40849880789650295
0.43798845686497745
0.35715123813654504
0.24940912139742688
0.34590151466333036
0.2529941818125001
0.37329828765804435
0.3669460977276658
0.38225743572582294
0.3153316902095016
0.28354992889521896
0.35148654158630815
0.38930647339782964
0.3349273353735865
0.24982700329892837
0.37953220847209007
0.369729295259435
0.41393272954918725
0.42687335211686034
0.34004985981118807
0.39926451056928447
0.334567730190516
0.3463637940777041
0.2700477096720953
0.33426563504459916
0.44654674381629955
0.35076488275601325
0.30809580055961255
0.40369077962252364
0.3078824691152517
0.38904366069479407
0.38551716577058415
0.3304194302335851
0.4295084274171735
0.4331928783455306
0.34562828132367823
0.3787976445396235
0.4110030956915706
0.42521303632049
0.4234162178349342
0.4162311690530964
0.29308682794709506
0.2567208377358307
0.37867615940115257
0.3647498885697809
0.3132829179965228
0.3796615519319808
0.41151611745212524
0.34239323407119
0.41068549075790817
0.34034347676152915
0.3806671231430301
0.3936492506684497
0.4108750848084413
0.3805953920822241
0.4329589611347129
0.3190348426437602
0.3356591901284768
0.3401755060056589
0.397774015445579
0.3987598248466686
0.2991527554520245
0.3661084021747666
0.39141919881455184
0.24773697874745665
0.34251693009112827
0.4088399981292806
0.3235883467287932
0.4096873124014887
0.41231187047847584
0.3851562846958995
0.3110227961217951
0.33594264070142443
0.4253579216845555
0.4307572463486318
0.25365714001439027
0.35928575320207645
0.25187516529695747
0.39499007182141266
0.26796400860964054
0.30388529213866433
0.36444912540579494
0.2471701064083199
0.25543051107933173
0.362894735878459
0.3938585182026391
0.4030055049751084
0.4314023120121146
0.38658663392641535
0.3898513408677785
0.38103704647037423
0.3199358496916578
0.3204520415829413
0.2887139864341205
0.3144607070934898
0.33955197003080734
0.3989492696277156
0.36562095332753003
0.33400775472105043
0.23485054874075179
0.36061832793020043
0.40013118619263
0.32707707601889274
0.37951083645277967
0.2704199473187211
0.31919293189294234
0.42602639073061216
0.3441704151086968
0.36182758064577597
0.4133780899759197
0.3428306557349821
0.3678682818228151
0.3482320416266552
0.2397976000385719
0.3814086149133914
0.39588853728110274
0.41990811472987916
0.3712961915520767
0.3800917834608467
0.344107957584738
0.38593406055470353
0.3447776767338181
0.3155782430680221
0.38311323708098627
0.3433593340573307
0.39211193024325386
0.3472757514233539
0.33156561998843775
0.3919124586692527
0.3795618235833137
0.35358634750372037
0.32204200744846606
0.38307659341185374
0.43258305336073793
0.38287398682782836
0.3333394207308759
0.3047055343400557
0.3163937329939685
0.3480811077173624
0.3214984500247006
0.37788838587684837
0.3589447660125495
0.4024668920920722
0.40436472162518144
0.3374491406943098
0.40536376128247154
0.3261314029188143
0.4220951292895011
0.3940452780103405
0.3424893003021381
0.333794274054528
0.34207370475852317
0.29662486805848176
0.32073867894163877
0.35732208162488943
0.32440787714886277
0.4107649724685608
0.3056848144476005
0.3705234068868482
0.35803042128339474
0.33804239373997697
0.30092461784292085
0.3485226888093034
0.41579509288572847
0.30392280066952376
0.32534534922771147
0.4012379826890842
0.32742252471331135
0.25172600731465933
0.4020201767345217
0.3680283600386218
0.33398080602811486
0.40274628218440867
0.3198569202978319
0.31502404097796594
0.28551213450877605
0.30284516882632595
0.42689317439678864
0.338955355462698
0.3256359412016485
0.38490319366786613
0.19338691084489384
0.311123471396355
0.3914018666173102
0.3358437873443437
0.3776814436249608
0.3488078335285337
0.39350970252384043
0.26172669265709436
0.29413836589240205
0.3801247133069191
0.3112525104426927
0.368546222850578
0.4327748383187756
0.3208718301716559
0.2932914047229767
0.4324267476704037
0.3998223237959249
0.42614038960788714
0.34941993502150165
0.4431796022799976
0.36368305068041573
0.35211305250493
0.22961872042523018
0.4236911713366268
0.3387179911967519
0.33286779467631245
0.3693956113474128
0.23387877793876588
0.4311121145220861
0.4005597759094819
0.4229985972618666
0.3062700449648933
0.3684179487345837
0.43393636283267406
0.39437653545691004
0.43255887129157167
0.3618923671639414
0.30454625383131806
0.3292407751065042
0.3648164911987
0.4065916510297956
0.42931394100482617
0.30984357514185124
0.36101119483000427
0.369388682809049
0.3379572888582741
0.3649294852380982
0.42524881915557644
0.22376522338669166
0.4364135412625785
0.37937541701979244
0.3970996502419849
0.4010896441177052
0.39289520351137375
0.27352314526144084
0.3784534776695662
0.4143059528389151
0.2813967247977371
0.35978638010063635
0.293384280013819
0.3520856241810123
0.3986346650400376
0.4268504815684489
0.35958301855623764
0.41667782154619126
0.39354955607154257
0.33251035727710604
0.31455534190096884
0.20211876996225464
0.3265782606677714
0.3634612365925329
0.40055630267593023
0.3962319549092007
0.1939832011207853
0.3407668385470473
0.4131807394668237
0.37826499459430657
0.36189508205218357
0.43568094961297166
0.3814026478815034
0.4333305044950359
0.3997074797422011
0.34100836771876275
0.3932421912266677
0.26799240562446547
0.3075953998921027
0.29369522037193774
0.4033512005250499
0.42550006146948965
0.42572787642440274
0.3868362436485119
0.44244520447053354
0.356499726910536
0.3426987148150519
0.3646230479390221
0.31919547784142677
0.4138671976954296
0.3404980066308276
0.3816091325142521
0.3571315432380047
0.3846034243771443
0.43150258530552854
0.36416537559488515
0.3993024511875064
0.4333530355312268
0.4322191111847626
0.3448418157928902
0.3178490283088857
0.40494183396583194
0.3502088026511117
0.2939253167817157
0.32233600577949867
0.39294388673374153
0.3436696728453281
0.36447067168423186
0.36194828955958247
0.3504605570665111
0.37666700186856317
0.3801368535834927
0.41464909832640573
0.3781168465725043
0.31642707549062854
0.3462990272567697
0.32401774994451527
0.3390560022926132
0.423094769260426
0.24280279030045226
0.3426171442318347
0.3900572098602693
0.28231290976627416
0.31484996002641746
0.2771063476229419
0.3838493997840852
0.28136394081653693

==> anc/HeisenbergRFC_J0.3pi_L6p0.12.dat <==
0.40860282728196207
0.4396474193568639
0.3259507213948911
0.3652452568196129
0.45282393159094875
0.30356519464745196
0.42197448734807375
0.40354841123104634
0.3422683079048646
0.42277411755117306
0.33991326566811353
0.3211398736118374
0.43006783539137977
0.46425830154947084
0.36904655537149106
0.4208367123670493
0.4331660127979001
0.3731424325355665
0.3982151246839329
0.45892532879240205
0.4066343627034607
0.2687499235244185
0.3306381320635245
0.33823464743339865
0.431099071054995
0.41001800347200523
0.40860390361475263
0.4231745152201849
0.3186850796772092
0.42061613251451996
0.309253743649046
0.4091969467973151
0.32010317409100836
0.42929601037724224
0.41776055585934463
0.43050617790256784
0.41780484969584214
0.31202846897808795
0.3658436570401165
0.40965174094459356
0.28484592631560457
0.40211471728504805
0.44846296839794436
0.34224756537112616
0.4299177039287602
0.40409519083384665
0.2959022710434397
0.2606580760655421
0.30452586838679374
0.3577863444372563
0.4195278558305901
0.37127382997350217
0.422364431553105
0.4322091921611277
0.47032298276683815
0.4023746488031699
0.3885808413172555
0.3714980980495248
0.32081911596399604
0.42361169363734774
0.3325760577537078
0.3788095297861878
0.3753297743568663
0.36744582478871834
0.3579446918424457
0.4743141652750568
0.348045909555824
0.39107973568585774
0.39281289167103167
0.4434251849506497
0.2975105984347812
0.3104141206570208
0.3580827819899103
0.35705122772770725
0.30622958656518234
0.3175707289040564
0.458608940851453
0.4183507768910774
0.4158681869016867
0.297877873545039
0.44310683602407047
0.2955798957061632
0.3484556675759044
0.4215507464208105
0.29204409955953314
0.3467735402536408
0.44515503986790395
0.450184223291087
0.280555388325121
0.36181945231935436
0.44994767178463946
0.293962141613264
0.43331304643734375
0.44198380180819463
0.3384152187101868
0.45048494897217944
0.31370331733817086
0.4032813980877695
0.4150381042612926
0.4857348344649164
0.38101830446407287
0.4372548884013436
0.38377277390703934
0.43350664294978275
0.40052163487033854
0.31550672049359857
0.3660278337181218
0.42528179402618743
0.3802705620664943
0.4464807715731317
0.3549979182000302
0.3265950091133509
0.41734028140651996
0.40613538250392855
0.3446483428395561
0.43544107329123555
0.3467983613508933
0.3538691132552003
0.4043546844682743
0.3234175202343063
0.44924112948503303
0.45204988565812737
0.48307721537742515
0.3772789646568938
0.36449649133586226
0.4032318298178491
0.3331471899457939
0.3979069386758908
0.4311784394426675
0.3094039856572628
0.34947706240915793
0.44353711225232706
0.29017818144014074
0.3040839618652473
0.35024309378372154
0.32605962516792625
0.3423088250060905
0.36480546594458746
0.3825031611524901
0.42045883368770753
0.4284365387264845
0.46457759403748594
0.42037992009724634
0.28874643379411924
0.4178962212552725
0.24654613413585744
0.3987480722663113
0.3023232272420233
0.31241480328592064
0.35916204518294537
0.37496046349105083
0.43473306683185414
0.4237434735086123
0.3778835867057693
0.3939348175352706
0.3752237249892944
0.4304417643037262
0.4190753470331888
0.3965401352217332
0.2753603299333677
0.26113239728339505
0.30335052739089663
0.43336589061229974
0.3403200937449649
0.368745631209309
0.36297029235747535
0.38070649508797405
0.2965868343324752
0.3630463965681465
0.3385250975335869
0.40970285444927945
0.41002414644433355
0.3818698284508282
0.3475798632715869
0.38689345897281857
0.42768798048143747
0.46769587158608
0.37705154783989336
0.3704337575134339
0.3579598166418252
0.2962108695006692
0.31631689927861184
0.3258842970353203
0.3833522776598069
0.36732418612798895
0.4538587344411921
0.37004411484176125
0.32419186808931594
0.39724075558940386
0.4573597156774814
0.3732302200002052
0.3357521142770287
0.3875063795914323
0.4307328884675897
0.4582551045748355
0.4302284341741292
0.4101048479938354
0.40021684142594943
0.45348107091162193
0.36343927703075285
0.27147941393996966
0.39530216181865707
0.26627326760381453
0.3849483495390868
0.44165275625804445
0.31094324047273525
0.43761328848665276
0.38425016532902295
0.4165072313361333
0.3913720827582366
0.4492804322525186
0.41980820121199763
0.3998695061914755
0.4256983169748116
0.4713722927317378
0.3443241692160409
0.3716820933872664
0.41577763394938166
0.45451776237238767
0.4247163588998692
0.36971120903325244
0.38924321183453925
0.3612934679461843
0.3953805226229879
0.36691090905194523
0.40145425380477207
0.4276425038018696
0.41468203521493835
0.3200472092607825
0.3854941445452021
0.36179594861412356
0.3620758616602076
0.29932844681990906
0.46449058056646886
0.38792980059543597
0.3088811247022379
0.33719409669338357
0.42487169800813906
0.27764578733297374
0.3021465238138536
0.421310240489329
0.3737792755600121
0.38239311709631524
0.3746157691236849
0.4191345850912124
0.38922864505220717
0.3324475317594563
0.3852940401254577
0.40144581942688456
0.4357363292133437
0.3960033090996208
0.4160991592793688
0.3065402408522387
0.40476016575332247
0.2978504270215311
0.41301467000877123
0.44291196551872664
0.3723623908501517
0.41435437153018573
0.4091091365268262
0.4052374808343956
0.38927199984930566
0.4475318017607827
0.3334539122075178
0.37817472613571035
0.4050910393926107
0.36255694989667553
0.43779625463603633
0.4682005243079727
0.2456841667781577
0.3118488607027887
0.41878425949242115
0.3093372997620629
0.42623694963419173
0.37899929067119176
0.4721517848447738
0.35628724775586185
0.31846913287601075
0.42371604336793145
0.3603153145110577
0.3297566114214222
0.24467127315105058
0.3773745115376966
0.4197015540063092
0.3315083299255066
0.41525351660052207
0.311521498688486
0.4591927292588337
0.3988747027470116
0.410331121121836
0.32509614879455595
0.4096655209127431
0.3563354820889895
0.441505810638824
0.3452599232003281
0.45537297851081876
0.3060416834325071
0.30763308201312967
0.38318433007489894
0.4398070697241593
0.43545738171655235
0.45539458329114346
0.4829089472673756
0.4167227016524579
0.40361868172344817
0.4029298095134661
0.4061420478594115
0.4593392003227435
0.40588799376320406
0.41607125380031185
0.45811967251578095
0.37342678036814236
0.34412164923142985
0.4495242250268876
0.2844896462067346
0.4095333714795378
0.3306799752409967
0.3825575863522712
0.29359307636857146
0.29979075449748743
0.4299396470550724
0.34081637348716987
0.40271102595721486
0.3599102052313147
0.38354249856606637
0.4383571198650775
0.3258467953034851
0.23496595562598818
0.29989582145429466
0.3802269646162447
0.435953718125068
0.35909494485914173
0.39132797901011956
0.4351799181895631
0.39586060335717593
0.45349601249838567
0.43473710277106165
0.37873363487432443
0.4328506356766653
0.4630739266765975
0.262313651734017
0.3520926367267572
0.49281233470236196
0.35335185638948235
0.33542002305473045
0.38465997009381997
0.36459346662218267
0.39415107219585993
0.19772740790489401
0.3191759398061962
0.35101384525745805
0.2950097051312894
0.4385578937456531
0.36079907726300875
0.40872693291979306
0.4335550019985461
0.3828055667594107
0.4242734826513202
0.3551176569009692
0.387494118813819
0.41894789780252195
0.3891118827544804
0.33080935453748683
0.3628643766754201
0.35367685503921564
0.3985615947157958
0.3803885406895103
0.4346009696286463
0.36877251363173297
0.27448548346498114
0.439559251501879
0.37921702180530587
0.3607314087738971
0.27144707524936235
0.3828367204409882
0.4768572469803178
0.41495954491736614
0.4612384071207885
0.33502314573891884
0.4160757041680934
0.4276518186795189
0.46666026398181265
0.4276683893401647
0.4356625915448353
0.35820031883822057
0.4741380878006471
0.38487299962016824
0.28877310052758687
0.4631273925300843
0.28024226019199544
0.3777447507320637
0.3000278118954203
0.26737324537279855
0.2618981772954889
0.35314893494010874
0.4173646323568828
0.33877812465770224
0.28418873238399767
0.41026601076022395
0.3860777178475433
0.3227011005448141
0.4353603346612089
0.3206200307929061
0.28690427402480917
0.3910922723419487
0.3957419819724757
0.41828000647158753
0.3663794496363732
0.33048564982853107
0.4339753359639831
0.42442402137841406
0.4067126182621429
0.3412246770036529
0.29636552671327493
0.4394325835966231
0.37575930948342806
0.4213691744413234
0.3649916463505698
0.37207636782834586
0.3302215061744929
0.40636092961549863
0.35872828289950753
0.38938714024771554
0.3579222342873184
0.2370836634250779
0.38805909099562597
0.41538340688333186
0.37392698437493876
0.4147232407391198
0.4340336886272349
0.4526590643699688
0.4578604314886647
0.377584131333436
0.409861613420019
0.3987871576845658
0.4144112273760988
0.44826275720612074
0.26680016677211144
0.30375670426011314
0.39703790159402946
0.3904730641171007
0.3607934655242024
0.40344652145008514
0.33396185308732373
0.3714035207157567
0.29627033089778027
0.4197416410989006
0.32193556781367344
0.3671921098944337
0.43935613902978776
0.4028521498139674
0.40467326460792774
0.4050712324592819
0.4711393100306065
0.4305524479532445
0.3683183299258923
0.427147186614934
0.28662558034745406
0.30490230058274426
0.43003072047302543
0.2643656945585689
0.33329904697265955
0.4039172794820864
0.4161930579231673
0.3955837261220961
0.37459748560994666
0.4082882268076167
0.4701432689140932
0.35855345360317337
0.4170851330793464
0.3733105742351423
0.37848798859644045
0.43161930646531294
0.4299377942397497
0.41671579544020904
0.31381798934521754
0.3276717710857331
0.33358853002991473
0.3347064643608224
0.30799251709919373
0.4691575952873314
0.4326827859530013
0.4273562704263255
0.4550325386209281
0.30692813156003956
0.3356035506272266
0.3715411550396087
0.36622267729998315
0.2985858964580806
0.42244509082029164
0.3888719485728276
0.38140751853198457
0.4682105006715034
0.4273205966089465
0.3316808220633554
0.4463463801831043
0.4537666334085762
0.3378937483978744
0.4281954654531286
0.4248230862728893
0.3667113195421955
0.2768296377102445
0.3376187853717841
0.40292940703903113
0.35718480286769916
0.4248739567130422
0.24991825089797032
0.4343606874853989
0.323301687981835
0.4015585353046262
0.43685183116140947
0.3326068604242844
0.29604328032824695
0.22918714208822433
0.3612885622631141
0.4066887422922945
0.4662153635396804
0.41080124643277904
0.4219207125701286
0.3635267907362037
0.4653935208215375
0.3590788573933909
0.4240964737025559
0.368624303151854
0.349402978107616
0.3288254277925092
0.4012357280515821
0.35081036287825645
0.2891032638788304
0.4086249005235411
0.356837652335886
0.41728334178572457
0.324464775522542
0.4440755817044719
0.45520600903346475
0.4257246748648867
0.33676743254265745
0.3774585157029563
0.37275423066590896
0.26505932988024244
0.3079858951807235
0.3757064955596969
0.3978628273013621
0.34214605199958753
0.3460748876233399
0.36459338286614523
0.295867748776115
0.3295683279923493
0.3962844210639322
0.4262253982144709
0.28392595387424036
0.456942939162231
0.2920710804080664
0.33493544156257193
0.3559313768085506
0.4327329717055411
0.2303471681831193
0.2803291497153256
0.34721183096287433
0.4607760278663717
0.3675896564950873
0.4113359335210777
0.4607533247975193
0.30719778984959983
0.3105607663807531
0.27210268601229176
0.348030620935872
0.17897406581750752
0.2552165449831734
0.36294038129082606
0.4094513414710644
0.378317564309501
0.354190491610212
0.2908792321404442
0.4054999163279851
0.45201250381044733
0.4298352944845879
0.3197113125904282
0.37756729942274636
0.3864079561807833
0.420873556367186
0.440223076828579
0.34940338165694074
0.3728383640503308
0.39228112905407464
0.2887310256360628
0.4264075419794375
0.43395672369270777
0.4621552136882311
0.43664867875393587
0.4530336474109238
0.3176655697038159
0.42144459750053115
0.4493592458731537
0.25566183487627087
0.42520836103689025
0.39620408383723194
0.4025930659809003
0.374643443280855
0.4411638268945808
0.44507010742436354
0.29632159575768835
0.3624147719868009
0.3783678595014258
0.4326333237120723
0.3748986748830741
0.36717517095350677
0.38529597316358716
0.4288271813238961
0.45044547740772395
0.4300757965445835
0.3924272733609592
0.32462646438945475
0.39725661520024547
0.3094751473066521
0.451072910582113
0.43609023081966075
0.40821139943595347
0.4409103648027661
0.4531184264801743
0.38250890997572445
0.425999382186154
0.4020857685893425
0.33234623891177945
0.3359877235271004
0.4494274768263819
0.4185796896769346
0.3711614585881206
0.31998799844981196
0.4082666795454356
0.36861956290709824
0.4252237473772351
0.396900319151667
0.4085120974235193
0.35357220903537057
0.3916741229509214
0.35315021629077586
0.4267448838393199
0.36229312707803113
0.41588635094495335
0.38920629184829986
0.3932634615273231
0.45575340654236574
0.40621461355903327
0.34429220562948865
0.4501872680017635
0.3724510069079956
0.4542189966413803
0.3732173349783353
0.37086453017537985
0.3771541281989393
0.44404996278560044
0.47142774598157616
0.3868335150851488
0.35069090624738186
0.32898755668973045
0.4477109003915357
0.31213831187468283
0.31625560679345505
0.37951193561752916
0.3058068067641973
0.37589685537709444
0.4096706940519533
0.3121179278077341
0.4240005445770362
0.3382918776115725
0.42110869643454396
0.427403803585973
0.3757832211139941
0.35862247711955436
0.3585182166584997
0.4005860467490444
0.40780192153345163
0.4162843672674485
0.3862566947972514
0.396783030479239
0.28041771801187076
0.44022962588401787
0.29041682017372344
0.4052471963308033
0.3412548842116677
0.47906203336758807
0.3251369998603658
0.4161947838705545
0.37680185968592844
0.4820075767781558
0.39177314954382914
0.40053222193938265
0.3121528739930403
0.32160021261029026
0.3364965754211483
0.3563156588426911
0.4630823337189634
0.4252301453874217
0.38546906173797896
0.3289722172606936
0.3960183151101431
0.4232909816500406
0.3155464515392086
0.4676121304730771
0.4510408119218028
0.3675339225650542
0.43823760622720537
0.4437360032104249
0.42099997391834293
0.3840942431676746
0.3815030515936677
0.4208003473609937
0.2743562949537436
0.3593350339397501
0.3615876676028017
0.31533774817899407
0.2778941531343648
0.3847139017147096
0.4015588832369527
0.3045157068456457
0.4364057940491617
0.43114461647251334
0.4037944100325948
0.36423597337659314
0.19991939919591686
0.3785249707238409
0.3561167956449161
0.37883190362461294
0.438026455289422
0.4284422582263009
0.33914356045942756
0.34414146299289117
0.41789791402844395
0.4353403059387143
0.375222092961629
0.3654452613617554
0.4408819906577617
0.3380958340527485
0.46698810463601
0.40018761300215333
0.3429107259611018
0.4736794886978674
0.32014508299382516
0.4182543298500449
0.3705008164563605
0.2921167963207671
0.3511908129006618
0.3905941396882241
0.4858767660448054
0.40219145579952714
0.3388728663360156
0.4099354931034896
0.432939894842893
0.27860375894570377
0.3916997534561094
0.41944873209646055
0.3889438626528115
0.30680531500112
0.42402910219580814
0.40656787585431436
0.4645691491388439
0.382296998225368
0.36486435913328186
0.4350082219666007
0.3789334938969632
0.442919947413387
0.37351879502856566
0.31266102852573363
0.29755305642143487
0.37375974092859765
0.36435993674977946
0.37629509000591427

==> anc/HeisenbergRFC_J0.3pi_L6p0.13.dat <==
0.4783808227865022
0.4359221724088457
0.33092487647366126
0.36437757448138586
0.4677425932921332
0.39006593202840817
0.42286620799007896
0.42211315689207857
0.4123694874920634
0.4456812578520248
0.3808705406772492
0.3964412259792243
0.20367006015530342
0.39873544965256397
0.43223387327553
0.40351193846653943
0.37251136045023875
0.3417833464002573
0.41240206024221526
0.4278597077851233
0.45179424130556256
0.43839183001928794
0.494966712521416
0.4557423483575871
0.33523240001187626
0.4095738966140954
0.4007173905490595
0.3875281100123117
0.3271702351006892
0.37207379657020834
0.36570368608908305
0.4006422406135017
0.3379275425161019
0.40831630369581157
0.34116944860777515
0.4529403982053131
0.36103218887332406
0.3517077162812188
0.3883335378785305
0.4914589640607257
0.2875286693612621
0.4639138187784712
0.4771426530730001
0.3738683381006652
0.36031861583600766
0.3895754042750796
0.3632556661891072
0.28277163600112853
0.3211798120849458
0.4439145504301947
0.42597929234540244
0.43946802507926264
0.3435097179649798
0.3511096200594251
0.3897937549301261
0.4581180590780873
0.38227251820332553
0.39790961520511353
0.36570920555302583
0.325081656445538
0.466868776018131
0.2506539676204604
0.4996472737187156
0.4376250579007125
0.28381985366028445
0.4260322691553806
0.3684885300899505
0.40282581965008096
0.4276342283826206
0.475326607842058
0.3166888108588448
0.3000666953600342
0.36466958072609623
0.4141326034457905
0.45479333554154283
0.4364337326063472
0.4441094704660522
0.42122019031591107
0.3637652967851734
0.40717525176812625
0.42940178772727133
0.3699098551893492
0.38208426603543466
0.2669706567701336
0.3646169662448788
0.49554986973708076
0.4172199976182683
0.428372570040487
0.3744044458152875
0.34814018884085635
0.4062660490526878
0.420797424395021
0.343005334085269
0.46162377444856284
0.4056859418561554
0.4402203219835439
0.4840690320021323
0.3245893642697466
0.5064196309914049
0.38542788971759245
0.3022478224143097
0.3959874766443464
0.37548260280976414
0.3656230908534216
0.3743999208458223
0.39750025171214026
0.4415598341698296
0.449159369218937
0.38749213452776216
0.39704962775468006
0.33721136698371273
0.3995308729651145
0.36315356094887924
0.40453419391345974
0.4761726048041167
0.47125764485311256
0.41737054687849684
0.43273860270623143
0.3945757791914507
0.41625694517239104
0.49538790492836343
0.33591584577244743
0.38882033826029605
0.3495449825606204
0.45018170238218586
0.3261298380674708
0.308105725657969
0.3217641927137387
0.4791959861176179
0.400956608716427
0.29803414604071876
0.33279590852825575
0.3605892233845863
0.4896394314288153
0.3559510976696524
0.3628491497775242
0.3023415319187227
0.29258195091527117
0.3603656597924625
0.3812998350678207
0.4633914114111506
0.363323733963856
0.2869952951905382
0.4471156671591241
0.35123789367946356
0.3771304905297714
0.36499067770339816
0.44350587074312436
0.26874073568838047
0.29828915183511867
0.48659148464038837
0.35303874412340736
0.26510826771862633
0.35425426137392885
0.31385353857392767
0.45485331910163634
0.47795379263435317
0.4224436290865756
0.44321905906482384
0.32992335824811375
0.38690025194390243
0.49175198587393487
0.33600353941764954
0.4086290752645019
0.45952819329856076
0.29428450317061866
0.43210277666559
0.2952094075890924
0.3652843702591666
0.46722357659027575
0.33969396586555556
0.3453075668974195
0.3790459262343627
0.3933183806118069
0.35326416318379567
0.5008663549288475
0.37854418581614285
0.4723110762735247
0.3816507390828944
0.44859653307948427
0.44102419943579
0.38042223183686635
0.42692098935940365
0.4176975069575063
0.3737848413823893
0.4600027462110089
0.33094992234098514
0.45901245454334405
0.3122578370702226
0.4063206559538261
0.2703613659021969
0.3632113162438766
0.4448573795515494
0.41009967494810334
0.399095993180478
0.3525715567626149
0.4761430442847046
0.37411490909231276
0.3875377070858641
0.3389170298488147
0.464677850556324
0.44110535784534094
0.3166459920638638
0.4661009734876823
0.3473588198802772
0.43306078129998204
0.3919632944896404
0.36147777828623484
0.32219200933664394
0.44867399454039897
0.48348853386112833
0.3780761396779099
0.41391964642582435
0.2724517691788984
0.411989267445946
0.32716143029780287
0.47921402400002233
0.413384534225341
0.42719116669299545
0.38652211559846994
0.40797142012626336
0.37035598808490355
0.4337525125012983
0.2561495940254089
0.38549924567721705
0.470594681078362
0.43169920430736314
0.35794759301527107
0.4369059588210046
0.3158298585863342
0.36063310337420773
0.38832147213797946
0.4423446619352862
0.43481538916891216
0.37280260471734405
0.4315365521851211
0.49041121662454856
0.43898499528487667
0.47143694106930933
0.4365633176730563
0.42854877659137974
0.42980618045078217
0.4880639210991495
0.3788378085891768
0.39518313598419424
0.4067767486201827
0.45503264515271363
0.3651222364643149
0.2757853777207197
0.3803745338556351
0.483729283412534
0.39132885426867264
0.41205819179347286
0.45803008471199474
0.3570366432655157
0.3714102001562556
0.37264137767541855
0.427209449003026
0.3955225596292341
0.3595228510526178
0.3563097745411455
0.3082996088124325
0.4589757195559603
0.42968420842082655
0.42200096159691586
0.3454731424626948
0.2344350452154651
0.30039562833827915
0.4158232743401404
0.3571008240257889
0.4182498348552863
0.3379715320333643
0.3852299891132832
0.44082793934731146
0.393911615182989
0.45273255086331554
0.45610532471836196
0.479669576159471
0.48268994738465953
0.35583354825053853
0.441735478481329
0.38144101088267424
0.399744925063522
0.2835692519553693
0.36977240720516713
0.3553301568117187
0.33726871531529523
0.4017288135477599
0.4479866662219078
0.367950900114747
0.3410755373267602
0.4670046937512464
0.35170796429572937
0.39763064989953584
0.3841397578390059
0.4066464750768288
0.40054637078435157
0.3917992969180012
0.35766437616421154
0.3728074014919514
0.39289870293616863
0.3241243558052402
0.41280611569376074
0.37727530610902166
0.3993529228956754
0.37711372828792783
0.44066496165926305
0.40754224828244956
0.32677207796345037
0.4603622923367037
0.4342046404301664
0.4977427448028783
0.375746109214546
0.2976014147793648
0.3585323315044709
0.4310941850499596
0.41076789862436386
0.4318677933643043
0.34502536168609477
0.39244468692141715
0.3447762324568184
0.26544912874961785
0.3325152258154529
0.4399009942951306
0.4774671078862949
0.41763937574418886
0.4989158238836837
0.2613930927426236
0.44501541437021885
0.459046753458445
0.42899334846226533
0.43424820420776594
0.3813403153837872
0.4500705519482347
0.37511316303764747
0.4223655442085621
0.2899471554646422
0.3022342861679303
0.4080778070889549
0.36881137062851754
0.34567211269943077
0.39542104624715435
0.417275980863812
0.3869695734811662
0.3781170852410309
0.49228261946280794
0.3908939995262478
0.44806825396926064
0.3491169972268753
0.33611354576191194
0.3849865788118518
0.4227546923113792
0.3675624851959445
0.27347902695029674
0.4604264657037499
0.30245970213293044
0.3148166747773772
0.37112483183679523
0.39044805915993136
0.3493059845663743
0.3286586427070123
0.5104789783607456
0.3853314887695328
0.37728132572058903
0.40295841993366793
0.42275578571242495
0.2991695759712782
0.47277944741867606
0.2854568190108215
0.46479909811677217
0.3764209031348547
0.45816256192900007
0.47238986985235304
0.39011557607654895
0.44152397085412715
0.47752280471729713
0.3895893621074743
0.46393829460198527
0.43422494142575335
0.3938159437457619
0.3775696450807852
0.3150189568144831
0.4276604100253765
0.4008341220081251
0.3655812624097662
0.4818589298920903
0.34710840195398524
0.39450830988362956
0.29272056092434795
0.3828346714469586
0.35571230270133514
0.4419551681081332
0.38661364111636387
0.4377029968503562
0.4058768590913136
0.3272855732744206
0.3917412362157509
0.39012240151089805
0.45383242408440644
0.40198726697177095
0.4288881553483712
0.3206853035703283
0.34998397205467136
0.44130269179292825
0.4109165773353695
0.21014197352338354
0.46041916004727435
0.42104012890884535
0.33008969712270314
0.3831940402009969
0.3089421110561944
0.4846973268717651
0.3409719807980414
0.4424488806921079
0.29887602123493356
0.42049779034558205
0.35778859861390216
0.28048122392356967
0.3723839028437182
0.25031709749183906
0.36417612771317404
0.2553622037603742
0.45375635311341167
0.48596504100595894
0.3158762325554933
0.3855820615917225
0.31701448147997185
0.4470566878587474
0.40784482526536237
0.37504824359949274
0.3954766705669378
0.46483964554998597
0.47500031332576115
0.42680466992140864
0.37189602030405167
0.4072053717204496
0.41919800377268934
0.3271339529212647
0.3941332301704695
0.3724602470813197
0.3198868693575713
0.41682414722674127
0.38515121367195704
0.39613159492584127
0.3131724645658335
0.40719084268120337
0.3428087468913109
0.4214293055066843
0.4359233517676155
0.3902610217132241
0.39053968667732986
0.3406825134369603
0.4485634315250279
0.3855550481295584
0.4815920564690615
0.24989123740396574
0.4383200277337581
0.35456424268803116
0.4708820664558284
0.2910256767724327
0.47990885500242664
0.500172445194714
0.4614104155375137
0.46978200843655343
0.42142722115728437
0.41372833415595467
0.5035952321045885
0.3005301049507295
0.4128350507739596
0.47715844383099626
0.34608367646911936
0.3783470031981154
0.4560615593467017
0.3866761656473808
0.4676304094667635
0.38323465784106125
0.4730068913039013
0.45483197428245997
0.3098518354852517
0.3692272637028987
0.2623442683904779
0.2977011448280801
0.45834762735806733
0.4292801326291967
0.4162140474513918
0.3936159879549593
0.3610149943958177
0.38112756582016494
0.4580989325491075
0.47291139069875304
0.34249959303141086
0.32825583859740676
0.30682470312099064
0.4181967299700216
0.4012430368655633
0.3907056740602025
0.4178019960911209
0.31857436042276993
0.4857069018824899
0.4015061327539742
0.49073920672745236
0.35014870559393824
0.49348710694604436
0.43402172079796025
0.2836570303032761
0.37182641848646086
0.35012113641047726
0.4615031721610007
0.37967780574708565
0.45677891346685734
0.4548042052143956
0.40965246875357764
0.44710074552920376
0.4386356699947483
0.3651249712599828
0.41151908410673405
0.3254481389845024
0.4870413598901154
0.27126337338927825
0.35227507461168184
0.4226356940126671
0.4133540917333357
0.3371874526182732
0.42159098297699926
0.391950756978176
0.24274383242488534
0.321206369728302
0.43900853907856285
0.33355747886077286
0.3423327565489047
0.38147724977555997
0.4267231514440021
0.4614103369462999
0.3681332142317524
0.39645304510692375
0.3196467721781038
0.42270080227023965
0.409442865017443
0.3915649141684309
0.3444176063258871
0.45567733225819645
0.3710766952080423
0.36789594791626223
0.43277998860746064
0.4866550872749848
0.24895516599169284
0.4593425181980522
0.34165869998867504
0.3423574367545866
0.47094842555012195
0.3467857971282838
0.37701600637296223
0.35560467235467386
0.3219116776301162
0.3807184725625843
0.42196061587368205
0.3275524051953081
0.41616334534739474
0.4388433834690002
0.3753958336700137
0.4860940373090305
0.4211118814274744
0.487946431742363
0.47760307796190027
0.39846348269617743
0.4312672401961666
0.3914478989634015
0.38583994907846536
0.4106113065386991
0.44286480321260896
0.40245044619636633
0.4565192073695771
0.3252664353611822
0.2720684892214267
0.4902225283208097
0.2940752402307875
0.4149705267878632
0.314063065363665
0.46762358522356906
0.4532372559970636
0.40466112541980304
0.39560493819862147
0.4905856382653141
0.3942956739912199
0.469697597089515
0.40441976589806783
0.38892758473456357
0.39134720565418357
0.43034238134993297
0.48468827592276104
0.45813174194646206
0.3325885014010708
0.4481648222210087
0.3577739833975183
0.23915294092934683
0.4946395794378989
0.3872551616523914
0.3230663686987689
0.40738554356968876
0.4364920218497155
0.41469583503003965
0.40349643796938756
0.43452817165462865
0.4511125384408184
0.3469314072864512
0.2730014303450099
0.4451098142565072
0.26892950379874175
0.4433260137260017
0.32779550481134684
0.39499852195931595
0.395512762446854
0.46286252427302793
0.3062871475055591
0.4724920897068208
0.4406169343460234
0.4657673694386329
0.2780063535289983
0.38780007561353014
0.445468016971472
0.3392759458130292
0.37667877156275353
0.3307268084414694
0.3765433713411581
0.41573025188906654
0.3929956414924092
0.302476508157897
0.39464593256740704
0.41655850512187853
0.4593740204780505
0.31704236150413656
0.48892407047375996
0.4155798101712003
0.3863918285021158
0.3922056129660879
0.40683043068669955
0.3588482367078563
0.38751192616837254
0.3834439833158979
0.36446791257016825
0.3916958522103284
0.4558864137023747
0.4903658460442441
0.3722447024936291
0.32840618413484396
0.36651391825089497
0.4647872724070057
0.40079921604268853
0.4717291989740336
0.35444809112392944
0.42342897871569546
0.45233534878921006
0.42889915311131466
0.4467990246111679
0.44954543646110845
0.3428479848784479
0.36254395129011197
0.40102404552578647
0.37254045020711507
0.3875274722388827
0.4685830237770236
0.37178306006650635
0.45386501587855765
0.35850284736051163
0.38456952723081467
0.40992291781607587
0.433185142655496
0.49090488828124945
0.4275036298472297
0.4875060452454561
0.2818567001364772
0.3893217756828872
0.35072646291238513
0.426774273101184
0.4369469615731165
0.4763345279886006
0.48806929134298493
0.31103619288338136
0.5010643013717444
0.40524582455861735
0.4171842719189206
0.45694132277839977
0.29353642417428916
0.40311084241022205
0.43184991192634564
0.2911503714251613
0.43770511048572025
0.4475430277812201
0.39763453625491346
0.3505924897906551
0.4235616636033557
0.4005983099975061
0.4332256180365692
0.40144581566512566
0.3393482528225052
0.3711243195962632
0.4726819004639512
0.36518589682767416
0.3941579810952414
0.47704542703880054
0.4349725150908087
0.3450038975867303
0.49028295443248654
0.37824907527012647
0.3624979188872661
0.33198095965849517
0.38084071559472443
0.4246948194607048
0.2858068636923682
0.33007928796518543
0.48427237625562064
0.5015952134154936
0.29929809133445506
0.35242243279677743
0.33040738789836593
0.3926410256106027
0.40687457030349095
0.43774140444808846
0.45780823889786926
0.4415698273297076
0.4415617929189789
0.35969372878251865
0.3404856537416241
0.3200476274507813
0.42727701322792666
0.34339494194715264
0.3752702971628414
0.3622638426718982
0.34857669680616155
0.42309906914592366
0.4124024733920265
0.3631533483568638
0.36604287166874916
0.4502161738863336
0.44174652255541524
0.34101260123175925
0.38078443569154774
0.4457968561378196
0.4320531214255883
0.2853252025974019
0.3099432979185101
0.46754914372809087
0.41023832569545055
0.4469589880848676
0.47757997523757617
0.47455153491499635
0.40190623984531254
0.46587202203060407
0.33062615338091095
0.3713221234327385
0.4269243306347334
0.4820766423229887
0.34847018379035
0.3269517811620658
0.4058395745842995
0.494899142510039
0.32145315372491395
0.40654431354823284
0.48454783630915194
0.48954326356373057
0.4773072368919175
0.36412238096892924
0.4824378102416764
0.4105450410888341

==> anc/HeisenbergRFC_J0.3pi_L6p0.14.dat <==
0.40481892828678806
0.4544564385300376
0.3927799552890902
0.4679774335518162
0.3778827480893603
0.3736860705878672
0.4105605875887717
0.41462607571425397
0.43703815809752844
0.3920363707753366
0.34591606272572045
0.4518034926511326
0.47014614234854435
0.4144559059817493
0.4595623547880844
0.45968625605359076
0.4341534296332972
0.4971500898681157
0.5349101223937128
0.38122437599612996
0.3435639773421476
0.4237204334687667
0.35671823298522026
0.40859910090422147
0.3835085287470063
0.4596256090375326
0.4465875875381769
0.4659072226737364
0.5019823489941108
0.49071696267019366
0.45927959063407187
0.34329730800772623
0.32266653219696206
0.4170377356789048
0.47360776019924633
0.47349128643520844
0.41687807394656584
0.481233859486365
0.4683785746020962
0.39563018779046366
0.3770787782420448
0.46644015356392177
0.4612308162467051
0.4380644924816972
0.49648982329734254
0.37067657505956364
0.3979537259371639
0.24594874554967608
0.39867958741654563
0.4186375105792836
0.42032187889097133
0.33192606419703585
0.5026238152574057
0.40600477660578793
0.262510785365424
0.34264242707447345
0.4617052506472951
0.44221967208196555
0.492671868734993
0.42167454307748237
0.4514254900899176
0.4321191121517598
0.3392306716224525
0.37387470394199107
0.46234596764062075
0.453599903375816
0.3391983453934706
0.4990881847736014
0.28238923845109
0.4329932570288821
0.36752115068766544
0.412518261212508
0.49748586203724066
0.3493076017124338
0.37669637594720756
0.35484989058775146
0.4308769481895217
0.4394782886721898
0.536152495345316
0.4561601314245354
0.4135220522797079
0.43698987534273254
0.49801443898183706
0.3698921757301051
0.3232756378686613
0.43357031427502774
0.40060728541333995
0.33096203729328344
0.4396799901034435
0.39007491507936076
0.35743451116769803
0.4517476812349516
0.4603798158379595
0.414087095031398
0.3172210275332558
0.44375862135671346
0.49581502043474446
0.4372729944353356
0.3640586127861581
0.39580283600103927
0.3410179290090419
0.49808353726650667
0.497657002169312
0.45956525310980123
0.3875796989004725
0.48584410338192396
0.40138939357012293
0.5032865472950637
0.46029665643643936
0.3587771242449225
0.34353054229372043
0.3648165395540535
0.42406943844461503
0.4767761801983571
0.32003152579190275
0.4216183513456924
0.3535571256035973
0.4389014452654814
0.3062340906467923
0.40515394243104547
0.3666672976437761
0.46579207826874586
0.40987971997993333
0.44660314663008005
0.3276471759939749
0.3919663573174018
0.34917162867438806
0.32668939629130855
0.3247121462220055
0.34527276942436236
0.47492689157575846
0.3992638179398771
0.3806585862106989
0.45622080842965856
0.4080759116460239
0.4096754344076456
0.35651375922801537
0.33318286269335956
0.4029825370659087
0.4040742146217135
0.3073718241687079
0.29575517789987926
0.35376496406291597
0.4493670644265878
0.453051586904762
0.35427802473576486
0.46786894348687313
0.43247936064396686
0.46389931744553453
0.40961862123322285
0.44323302998740294
0.43351425012434075
0.42939310088737903
0.3885102311957527
0.46819905223551855
0.43962495715336497
0.36815240814977274
0.5086527986046676
0.431881561063441
0.519362703118782
0.4825029708609921
0.3593817510249402
0.3305469936497361
0.5117380122584733
0.5018242098245173
0.366716074583012
0.3379445415179157
0.446215906817608
0.49603511731552646
0.38147389570186757
0.3541802987251116
0.35819090342288457
0.39986929489721723
0.444752022831407
0.5153123058172971
0.33158255275917825
0.4002705733595514
0.44991966909734493
0.5445092424939348
0.48666803685357063
0.5243078458326648
0.35977272356816836
0.3038763898019895
0.3756027558190524
0.5103075027546066
0.4223549432055074
0.4729822341319905
0.3702151106448554
0.5002588758194675
0.4193555775997196
0.46063862432641967
0.39310528503554254
0.4074092736510001
0.38182850258995843
0.360041778472545
0.3998354378736316
0.34512890036207744
0.4387415804419241
0.2828288866722418
0.31966568827537645
0.3417439740981937
0.332174806754265
0.3946419524080582
0.42663532107439084
0.4606228899916299
0.4786157184516282
0.39618605031553333
0.442061525805682
0.46528100816523427
0.4426839690411523
0.4581149549303058
0.45284690946894585
0.4813145765216283
0.4143090655836147
0.45423508651510214
0.3533964671707525
0.48495834415197236
0.3863816121872436
0.47633245368416854
0.3349722021772099
0.47636520321151954
0.34301849897975945
0.350234007799744
0.41318521213323306
0.3596973931934593
0.40109762852287717
0.41331332694192413
0.3658852109749517
0.413003558698987
0.35241450478910147
0.4588724779445352
0.3361827007058691
0.43942030806705623
0.3399254715844728
0.32413923607963524
0.4278325381573055
0.42202831613594194
0.3733859264763306
0.41796857517018676
0.5213357100136337
0.5220102845199477
0.3338546217104118
0.43788386373580035
0.4766234583319072
0.4789989589195125
0.4351257429225369
0.32726330062524034
0.3960857912172259
0.4692858889893113
0.4539389950387456
0.43956415299514223
0.4242327042826497
0.47621236052035204
0.44112816629566015
0.43759707194485675
0.5035371998004947
0.3553096888402405
0.38754784600767783
0.3691913585901299
0.46236746450601557
0.4550408391373279
0.3597653146923391
0.4833367087339491
0.4337899330248075
0.43029670213111376
0.40344067440402515
0.36690312697224303
0.4287921485187261
0.4546712890556894
0.4988718447975157
0.5046603827002338
0.43220848254233085
0.3982891255728687
0.4128403310169978
0.5054287271428781
0.3590891673240077
0.4123955062453832
0.4712554370799068
0.40207912832412956
0.41546603427480805
0.3758990630677782
0.4061858234774907
0.36015674831604844
0.45571308374330916
0.4623437203243752
0.40261925584629465
0.39803583836044915
0.4567286846974657
0.46741885596438354
0.47079025224676424
0.36505290014670533
0.4320777157067094
0.3812125290762344
0.44761243819346114
0.4564528123382055
0.2067104156155821
0.4895748157091249
0.3766495716877234
0.34209615220455136
0.5218755129188312
0.430724864286519
0.43002054862608063
0.5144942115502488
0.3523970719714821
0.24169146449929715
0.438093587887322
0.3841088892825332
0.3181009632047693
0.43657449387171093
0.4604472907408888
0.3845169904090036
0.44968961358090437
0.39257625156138326
0.3065377222857964
0.4803962862802932
0.5020343630808972
0.338452671005779
0.5256419931348245
0.39125722568429244
0.433810957316208
0.4813861566577631
0.4180947834553506
0.47690879894759564
0.3641981429885756
0.30371202129251995
0.4740753405923579
0.4785320848542028
0.4978069789755028
0.3182311069530332
0.38985076572925287
0.5089981448081747
0.4446808749522017
0.4127833215465591
0.4516140981040662
0.4736962247031998
0.3955014943943399
0.45931285855887
0.30811570545490546
0.5362813285551105
0.48526468312503235
0.4116316161267128
0.35414522098118695
0.30927901278697095
0.47496353312504086
0.3945760992108473
0.44755040942071983
0.4760702790505767
0.31886288794385254
0.3658639401946525
0.3956498481307082
0.46715103062997426
0.32812534292947204
0.3453910148453615
0.41551135031456216
0.40819972335342214
0.48233990972564045
0.3509297655915641
0.4380985767961539
0.48266586661847305
0.4866022619090159
0.47113931920328733
0.4157141059552821
0.44223816207769184
0.4040589240837596
0.47080028028195736
0.4451061441648063
0.4596288748072438
0.4330773378273002
0.43239862618036684
0.46660927134703556
0.4972277115649965
0.5082811358722593
0.4065806936923353
0.38127411865254923
0.49965971389093466
0.4795210382190669
0.31100993783854375
0.4252931244100253
0.5183725271819268
0.37633661626250053
0.33293503675962627
0.42783163587360845
0.3756469603858192
0.38160756420607134
0.46921637515079373
0.4767611691121472
0.46337142451901236
0.3786619412414079
0.5034231195890423
0.4445221205720061
0.44339281750982085
0.3593674449321612
0.3346321461548774
0.4989791044081301
0.43970222033361184
0.3556138405308152
0.41190303748334006
0.36304503735214066
0.44757184059674376
0.4461623472103106
0.37740449465041964
0.4485057287234021
0.37394066088688016
0.4747054009148761
0.33490777023989393
0.33908925671976436
0.39231246090131405
0.4397153948864603
0.30510402824936994
0.28257303040623344
0.3894282574389727
0.37415577121797955
0.3498237633478454
0.38389679715131647
0.368211315649409
0.4117709587288712
0.31375918203340475
0.34269324976377097
0.4454354735742448
0.42878473000408235
0.40356191883218157
0.34009413708074165
0.4025397211172816
0.42212254831873414
0.36156544346811237
0.44707108535391354
0.45406591882060904
0.4571868925633418
0.43398372746826136
0.4053875947482012
0.4475960958237514
0.34559385175052726
0.33822715726430214
0.29498670595016957
0.414034981021498
0.47184254814128385
0.4200517156885003
0.38965915838058496
0.4418218982162675
0.3555260945930744
0.3903369167309903
0.44026071495700103
0.4288434864617023
0.4261405107222806
0.3754254355493718
0.5003065605478828
0.45753400720670995
0.2808578331656918
0.475679420708249
0.5005333953839517
0.4130352684063828
0.3379656447828906
0.3945633424768879
0.359191135979438
0.454776044122649
0.491225546062814
0.43970671249004833
0.4109465901524769
0.4596879536396156
0.46597115738521183
0.43584596295585815
0.46386468885111753
0.3418261231866233
0.39466053615797886
0.44059176355600027
0.29965075221081167
0.4729313805785834
0.5293871172559403
0.3474327334273049
0.45938305155658316
0.35500792544186316
0.4271607942084229
0.3257397338419584
0.4347889066286674
0.4245144863957349
0.43583495256467486
0.444639435159324
0.36579885099980236
0.4928145471162659
0.45070761335996873
0.3476755863273787
0.4130892987428234
0.5235576687654977
0.4035968794741782
0.4834604857631335
0.4620066270639461
0.30474942577345754
0.4493454950905739
0.3805015905148733
0.4329208419399666
0.4800636779053249
0.5249515409269073
0.36697649159993234
0.41152292626347337
0.4558394393481377
0.38172969409071067
0.3382811891188303
0.4803699407007893
0.44763915437151086
0.3566931504605312
0.4286625632230931
0.46277708680307367
0.37924512109078834
0.4823147514074532
0.3979693108051957
0.38305835466767557
0.34973864704581137
0.43117520937530096
0.3387027183804991
0.4952889954806438
0.3632658061335458
0.4480251236434124
0.40559141467462323
0.41171039240727164
0.41397151811014765
0.4082205434144737
0.46247560535807347
0.4093011541223059
0.417699042176964
0.3852535728525387
0.46321428221494304
0.4902192317708539
0.44743372871226816
0.4213761611670021
0.44875279074211133
0.4228785671177652
0.4251238769222846
0.4367689374019097
0.3394801086714487
0.3749536388009741
0.4338340112788342
0.3494854549920373
0.4108099999501151
0.4598345995045278
0.43054687098224265
0.473817056025688
0.35851635967307305
0.4698299694035301
0.4544183389166413
0.39076635973728463
0.34913666789045555
0.4173424538089004
0.3701201537366691
0.44986871114762456
0.37753794523316503
0.48228034031995165
0.5161204654623792
0.29056410753086936
0.35969645326392735
0.36395340961183165
0.47362762393958807
0.457803051180343
0.4457299656614569
0.4497000543460089
0.4153029545841429
0.39931741822565503
0.3014859413636851
0.42975377706158713
0.37810449497426507
0.44561954113925933
0.4619407600826511
0.4271118843388148
0.38404819205625285
0.43700044290725193
0.37787642778648894
0.2905865563233745
0.4487050119802742
0.3734202607726214
0.35466396116828813
0.4484268952618463
0.36272471406708623
0.30936944885694384
0.3376518832563928
0.4613020205872769
0.44975818211882773
0.4186249139135891
0.4599276420191137
0.4925619762006314
0.49169578110537476
0.3505051766601219
0.47006661034512326
0.3469494231827824
0.4730553052564473
0.42729392449903547
0.39990385543575757
0.4304077317864999
0.34446903830085635
0.39074303349184547
0.45255010162416653
0.5315660908523503
0.4196548901828881
0.5218112314802063
0.46196673861692084
0.4852392116092289
0.40482746554624155
0.40474447334876534
0.45739344670330373
0.5024047533514103
0.4457797183866032
0.49672448120847945
0.3240487985316654
0.43397633611239045
0.5040627936950509
0.4861214508634409
0.4699559775316484
0.369358867167288
0.4844154329003443
0.43067026975095757
0.5007392323040214
0.3482111421248094
0.37798033491482097
0.41503620896108206
0.4905962739833919
0.4340904797609038
0.42722933756665255
0.351195066304489
0.3107919844384816
0.39590154875323014
0.42681459199260635
0.42362110567741956
0.48534078622461885
0.4182620992048063
0.3436075311410605
0.3712385736674841
0.3531123262539827
0.4186964730974391
0.2901950831195755
0.5081592618858741
0.37248908160409716
0.3915526446455804
0.3555760428632368
0.43287842696254786
0.3609161397315407
0.3196841347207724
0.44441889754165537
0.4330386207461053
0.3299328500655822
0.34855836997106343
0.5006685223109587
0.30309118118732936
0.5326987684888285
0.47980558619248526
0.2474311964680642
0.5357619905915603
0.397553561080336
0.4560258994219504
0.40795430265516436
0.41468734790373624
0.36423230675560875
0.38881816146299397
0.47806960795039105
0.4419323223056585
0.39429133432802055
0.4696951711986951
0.41349353073392425
0.37794725182963784
0.3540380775039019
0.3543650001410888
0.3933309321211744
0.39430731168198974
0.4468948748647518
0.417620625560369
0.4721357954712447
0.4547805804008381
0.42826239504626573
0.4888267044745158
0.44334400157984266
0.4137669843223481
0.48234945096519494
0.416845864532835
0.4457622875698872
0.42859090883800094
0.47359934620524585
0.4075154349359457
0.4220313486704925
0.3390024101295122
0.3243015669891856
0.5115649856394291
0.4952023745789924
0.4295204856655452
0.3618058687977898
0.4179894799184931
0.4851690814799429
0.4522249177866581
0.3362007079595741
0.46242319091793027
0.3416887048275661
0.3125250836214879
0.4087449348641726
0.42003533016259403
0.49732519108147905
0.45193160096318796
0.393060422998986
0.4653821360502235
0.34956859380583005
0.3546244534102089
0.39939160892694714
0.3678450686217742
0.5087759405774245
0.4469592675573081
0.3659004264040832
0.3320455839237587
0.4769809032972591
0.4024579088149454
0.4625566733711553
0.4761830629018048
0.4146821584612999
0.43302759851143696
0.45012863708922657
0.4493611466941656
0.4079599759664601
0.4492305163614244
0.4478959032569488
0.2856165337116656
0.34767814398571284
0.5278022414863707
0.5267322344969141
0.3963735682383543
0.463696633866347
0.4439872922709068
0.423322964944052
0.3617004555501517
0.2997947261026972
0.40093309929024656
0.4441889022417828
0.4786636660518901
0.393841597972399
0.3767337847653721
0.45574038393150784
0.4899132009854116
0.3557041351709655
0.4740673775563861
0.3740684505647613
0.343603011185086
0.30576927570342
0.46888261873217046
0.37666438650890244
0.38633583170010444
0.34705907298197536
0.4043391403641464
0.5011156038355974
0.37525381534970254
0.38438140286445244
0.3502198590184037
0.47774049143026187
0.44639220142662317
0.4398640475180594
0.4738384413258513
0.3331892994993381
0.37507219181448703
0.35906952452184016
0.5202397924141853
0.4093514310039572
0.5034233777037853

==> anc/HeisenbergRFC_J0.3pi_L6p0.15.dat <==
0.3589387375364646
0.4173008817432979
0.4485871036991674
0.4692646560207667
0.3751573792824557
0.37680365538271937
0.4003045910760246
0.5093427288852131
0.4262462198563088
0.4330480482230653
0.4495303287959654
0.28177827818310397
0.37293145677891076
0.4540409955863057
0.3743299503660912
0.466077382933189
0.3806932509055069
0.5143377003371588
0.37152837801282756
0.5551671113501048
0.43037859178921406
0.39566104994105605
0.3558980009852945
0.46371733154042577
0.5515056354186783
0.4239845225599203
0.3896521558281021
0.380233927731263
0.4244359150347121
0.45996571812407006
0.3722171541932026
0.40688070949464716
0.3854825934254958
0.3576695457180071
0.44107769456753915
0.4499256051154824
0.3481006076762745
0.44063969111176576
0.5295192861994339
0.4412930678540453
0.4353773513448193
0.4546943979747719
0.3202232337413256
0.4090886329218022
0.5181985833531232
0.3407519411823184
0.40381964090004824
0.4765895931090518
0.4741345894865181
0.4343920991245998
0.46301627956923924
0.5251562093843563
0.4147353064176257
0.45575545644501086
0.4838653999748192
0.43677320049839485
0.5155323658573479
0.4813421196086968
0.42874315018368514
0.5013235050759282
0.5173045574866447
0.4339245008159704
0.4251701678881882
0.3724121567081043
0.5289339681737805
0.412027758645115
0.41433845015813936
0.372826348480514
0.5503202523315294
0.3990192384754707
0.31325009507251445
0.3624859755781188
0.5463371788083167
0.4228970978568361
0.41643440194451725
0.42994755766327963
0.42237985520186017
0.3380080794347728
0.5283314233525687
0.41968448680547243
0.4044852109784257
0.32685540500111465
0.373905894837327
0.5127995286471506
0.37562833278994545
0.5398826817814657
0.4869054961219706
0.46361427088558316
0.47560378189177116
0.41984316900462215
0.42023341699051797
0.3455312619063247
0.3952532451540086
0.4115162253428751
0.3655640914171761
0.5063317914664781
0.48047632230657683
0.46428560188470913
0.370452199524474
0.41298079015501754
0.331746319728031
0.49385253315162037
0.21739916065633175
0.4685281743935213
0.36639123908205606
0.4835781815322951
0.5329913470613502
0.24005613091552633
0.5115029407595587
0.4634180478287674
0.30870868466166423
0.40262614034083105
0.4440099722582829
0.5349303132906909
0.46182824018422886
0.5131475659741156
0.4647170650193218
0.37106637580431023
0.4515400261065103
0.3760800561773078
0.4622237810730451
0.37894775428111466
0.5226656174728177
0.5146321831123284
0.39290792657872686
0.3822255587327854
0.4778137265426094
0.3727312874178283
0.3174035342447356
0.4429869649855126
0.3824935767594986
0.5077240570367347
0.3766073515835166
0.3808999091265586
0.40626846861998367
0.33995263300889755
0.4801373341804643
0.4709033511039466
0.47600932207763363
0.4177119523463451
0.5122972137868829
0.29848383116768307
0.4264489236965364
0.5131074972036825
0.37599823910904934
0.5426470882257847
0.41586283289455994
0.4822191915140035
0.4183548655411448
0.4588373686071584
0.4782380676655125
0.4574145542598462
0.3663636124697717
0.3722329070445956
0.4580379162513732
0.5536835887741822
0.28873802922892505
0.4840173677452908
0.3677105831908522
0.4289771321286525
0.397762340585231
0.4776660005919302
0.3543444856239468
0.4982041499735424
0.5594166371597832
0.4555681927082606
0.44079219519460566
0.3358073138642735
0.4684545255084403
0.4241669570575293
0.3799120299647954
0.48348687357721964
0.36240742792707514
0.31368792805708384
0.36994612788612874
0.3257160680428566
0.36980124167777007
0.4518245995248173
0.529643863787537
0.5057902166967907
0.3985842614148945
0.3438258277181984
0.4566834243789878
0.4573169592096827
0.4951206464842543
0.3686298058301546
0.540731007804595
0.4530635689491358
0.45985538471732584
0.4679882026719014
0.46379731292972326
0.40319244173357527
0.42834650611173897
0.49920014718812067
0.5003685379647101
0.4591232782916606
0.47779865274967553
0.541637919577702
0.44415861872574275
0.5330643566222525
0.4331784867154921
0.3388300872523795
0.46848700490268336
0.5049979642414698
0.4468869248747803
0.36847116847861466
0.418796744717769
0.40105172151172463
0.27924168889718176
0.45375370243796553
0.4349635571481666
0.5225867088024766
0.501020588636965
0.32918624491430326
0.3398329131677597
0.5233683689380737
0.3092461943860213
0.4294857942278974
0.4144110749067602
0.5231760345693979
0.42245542718059403
0.3853239971002972
0.4408325903619339
0.3232439712107881
0.4217483730404903
0.4115498952285816
0.474531783471646
0.46792773869979515
0.361895119898173
0.48850654125565085
0.28581762247415604
0.437657351523008
0.5221995979722602
0.3975993419298931
0.3931876469543825
0.38583494141378216
0.48705179445491453
0.28162989224134466
0.338122146698177
0.3613825825719819
0.32417782812387974
0.3583438797990366
0.4952311475508713
0.4969283133155
0.4785717051693719
0.45484696758174015
0.447912804987541
0.3947714989444805
0.4223096475186329
0.32544830899559635
0.4323978271045892
0.4773955172848669
0.3696836853726336
0.5155748504079771
0.4755492672982869
0.421990306432736
0.4516037724303836
0.3317597590034807
0.5588439935284203
0.4733947372730097
0.4346481308710814
0.317773547179668
0.3459806920803494
0.4328469354847988
0.4260458657460438
0.4711946994459969
0.404947894651138
0.41990877861682957
0.4364896939096168
0.41608543794262726
0.42803605905724945
0.46381806289190197
0.4671331511095413
0.3181059794312928
0.40635657250731577
0.4114641941046751
0.5132415583196925
0.42072481117053406
0.39897444537265064
0.3165680681992434
0.5289957553592941
0.46435223409389725
0.5434765839102038
0.4902306151415543
0.3001994669816573
0.3637946875475564
0.4613488667674795
0.3849192522768197
0.38620149652472235
0.46622864177849965
0.38824182795685597
0.2995779015179698
0.4799045037576583
0.47565677452610194
0.45161199242401895
0.4314733321581733
0.33994292985718516
0.43087654425682925
0.4509889914382743
0.5376084344491093
0.4780392124915834
0.44586280045429866
0.4626724715706437
0.4306801483442235
0.40763812469026073
0.354898144420196
0.47977698447948913
0.5393970412027556
0.45569420783884546
0.49330813498195275
0.36105439949047413
0.5012287470209731
0.3888098804351713
0.43783831081514063
0.43257009329689583
0.46470086152605894
0.5043703970913079
0.5009008129401717
0.45968577234042773
0.47840018974747617
0.3496193324781343
0.30093364646419263
0.49174543872851145
0.48166292271798966
0.4487239077096035
0.45622979995706836
0.505526625017189
0.4979711469263801
0.5109189309174246
0.4800518735832124
0.5088310191795316
0.4535812097656842
0.41018464536527005
0.39883950305037835
0.41616673173346164
0.4085356531688799
0.23445432078944572
0.4433980983743836
0.43144894262187755
0.534244231434785
0.5298731510525636
0.4337474750246203
0.4309950381131872
0.3746004523558937
0.5051247250923887
0.4655829189885033
0.404686540939982
0.41470594138968947
0.4348378042989741
0.512749720845112
0.43148834890227206
0.46018543292733755
0.40952671182573913
0.49278555963787807
0.29801250577355565
0.46443815853588016
0.37267978099391014
0.3314399311271644
0.5120481114727228
0.359694091113744
0.500580505254531
0.4438297378007002
0.44428932451987474
0.4858502527264093
0.3510877690198952
0.5049445703044919
0.44352312219096257
0.45087808088442094
0.4198675803456916
0.3293221051591414
0.5134235946380764
0.3818031757939535
0.39935175340362794
0.33612305284079885
0.34214899157391265
0.5345285100119539
0.45915701655831326
0.4845887038254967
0.4302499257852715
0.42647639735426845
0.5314251145493685
0.5241509967248063
0.4592851521881514
0.363856732550153
0.3531188993527916
0.42611562861474483
0.44568174787143217
0.44151421299442006
0.5072042851454934
0.4038129831815591
0.3521809917582298
0.313940338448862
0.48005795904187776
0.31960072219365265
0.3133996701358241
0.3599555557926897
0.37661450353155773
0.46481611753533425
0.4704365996267156
0.3987512243395797
0.46874584165110905
0.4102762410007349
0.5658905377337405
0.4527327620370747
0.40107456292254384
0.5195192474905371
0.48107015166266487
0.4955944387558093
0.34588784175729187
0.39627614968422226
0.5520317894078893
0.37144789891063973
0.3976128717805612
0.4800058306465752
0.40813911836604827
0.42360861860951515
0.5227389085290307
0.4463028200155514
0.4581693462857665
0.40025213198570236
0.4478291612196681
0.4435356719703669
0.35919732316725633
0.3036728539365397
0.5202100018976913
0.49334947103716587
0.4811785875755518
0.28214679803238607
0.4522908933938709
0.4392044742824827
0.49930550660228057
0.4738116760312991
0.4779624623495397
0.2620397389358196
0.4552682636831407
0.43667962360130286
0.4018838629467313
0.4217541227601175
0.3966131389240333
0.42254293981724295
0.5546152931928234
0.4077997993823855
0.5002776969089885
0.41901847603432674
0.5093350910022527
0.4616936244850149
0.486455928345117
0.36018969495997527
0.5250702548148631
0.3584769163356302
0.5152077123839091
0.36756324925233297
0.45953006840648275
0.3497908485287055
0.33155441616454234
0.4812805600704466
0.33433266480974794
0.4349089290087589
0.47457218140867125
0.4423171068927861
0.37971819986084016
0.4462120906108889
0.37313719357096875
0.4919874084320653
0.5269114977298894
0.31599409158420155
0.475867966793101
0.4852137953565476
0.4615785348240004
0.43059785403941586
0.430886656093751
0.46692397076042713
0.44181722830755876
0.5285864898227282
0.32433171626036794
0.5351628762748947
0.37582246765064276
0.3950410504850941
0.4552941752026203
0.5297713143103636
0.4334010791591081
0.41905080772864967
0.46135511180850286
0.5295393522111618
0.37802527300058564
0.4795534471520408
0.4105577256092443
0.4364807879338736
0.39157248361661473
0.5068976124485224
0.43396554455666375
0.5008612075964606
0.5092761782858337
0.5136838710982935
0.5017277122566203
0.4367656246681824
0.48559827491189184
0.4206760828634398
0.4551479669529101
0.4213313838602563
0.36676004569007803
0.42036345822354554
0.3009717804291174
0.468646852206162
0.3824279307721831
0.48195901130797064
0.4128619079418042
0.4209102868909391
0.4549650855371343
0.3653242205932783
0.3383805306767667
0.4990160584064064
0.40270468790882774
0.4713953308305597
0.42136904016937826
0.5526801552264915
0.5071895542123382
0.34948216166966595
0.4670164555741781
0.36042904796501335
0.31974393972112175
0.47759157502909927
0.34144787931871545
0.3163595588815923
0.4106749653626654
0.3908532861357193
0.5171818487908787
0.453305368790068
0.4217094393071169
0.521708979099656
0.3974521388309157
0.3853650242343995
0.38132271940929274
0.4249354501480875
0.4418826364266077
0.4653688008168576
0.3122523254519115
0.4442211687725043
0.4534918801432379
0.34457743667260843
0.46838830128678555
0.4042899568474242
0.49243391697660127
0.3678566028191564
0.42353622782464145
0.4141218586220682
0.4689396518468873
0.46504144105859196
0.49824952806104694
0.34049734724328334
0.5514987087048984
0.46105507315624494
0.39437806244220847
0.4843184557218899
0.4755276178763091
0.4511200194532658
0.5169458157542582
0.29006646325368374
0.47863480525060054
0.4878172767888569
0.47186242832278197
0.360738175545492
0.500895526979673
0.4628025701703566
0.49295150167566365
0.41068555613468655
0.41229423332424325
0.477000768496424
0.4804448758158249
0.4303716994482093
0.4725766598297078
0.3564155391159758
0.33859177504921734
0.3463012627313827
0.5100855257956131
0.5124274146730964
0.3153344213982047
0.38163771606935665
0.34063780159325024
0.5616079562892463
0.4698368212234209
0.4895006042476291
0.3630976300350599
0.5456904698285134
0.49114989126744385
0.4343344535963064
0.3466660413382855
0.44736983363028865
0.3983636664398823
0.3599792975203434
0.40368120726982276
0.39864534154419745
0.3916028926270538
0.3669594931695274
0.32599119470222004
0.4664032649016368
0.41985840912019595
0.44383220506272053
0.4449605413952427
0.42770853134968434
0.48079341991000374
0.446505085878585
0.2980350429757257
0.3754182473810437
0.43728483212780694
0.5289964704144212
0.5576269432986526
0.5150348167173883
0.5434747659226834
0.4983929999972474
0.37686040771587953
0.48535564303772033
0.3499942232205742
0.5050602798225582
0.4319274738987722
0.4434410234449307
0.45138552132582466
0.46201473201921084
0.3649973726242541
0.4161416480721895
0.5144408116621277
0.3906176254850171
0.4264802969050961
0.3801562759308271
0.3919467056079857
0.556406413650376
0.3897514872260244
0.49093594981144667
0.4018282974113988
0.46575565600663055
0.43408933414412204
0.4303102348754473
0.4636906412065455
0.5224069367865766
0.472994969072014
0.5320227716509307
0.3219354680027814
0.5261008844342101
0.4764241205314514
0.39169379780516295
0.46590390467644055
0.4183499174541022
0.3620779107905944
0.4360949024793652
0.45479243812415715
0.4683167784959378
0.3834283789808585
0.4823283296563169
0.39338829461239266
0.4675598847506937
0.5175207726715084
0.445110349475573
0.49490944211750737
0.531287688659381
0.5340438995760324
0.46588014652396575
0.4623152127439924
0.49632244826318517
0.3638619690611981
0.3520352653762687
0.41442430464816943
0.4315554267715137
0.4536580804582318
0.3870007268550829
0.43436702952414197
0.4874074447913102
0.31617019919846506
0.3865945501062513
0.3708386893943696
0.42231781913845
0.42176329449593636
0.44387223029587247
0.488104167903172
0.5446961393681862
0.37894224822116435
0.41097069710988077
0.4497426402725707
0.4746427433166807
0.46875404318861735
0.35204644142109043
0.3604999249939497
0.5133619392705414
0.4894978043212211
0.3698128155471087
0.3938473333584558
0.39126378900474884
0.5244582839012604
0.39854608704731787
0.48916862096357056
0.4501336332923874
0.34700855392199204
0.4369108866709963
0.4391839391183604
0.36959659961510366
0.4335454836683462
0.31652970877306824
0.4108161261031028
0.42579049167792987
0.4255812642282656
0.4808256918620018
0.4355231768079523
0.4392770659076372
0.5497789999692447
0.46380498261654723
0.4267272257532163
0.5089512049031935
0.413725406119577
0.39411568876172715
0.4963351005235974
0.44565999548868296
0.4557513354953643
0.4391529373711412
0.40781381181993914
0.35324117210622213
0.44178908265161926
0.42328247532935814
0.4145742037747537
0.3702305994350824
0.33628684460181985
0.49800541578980345
0.46160554145792354
0.28740987364391407
0.41028037572087994
0.49474806280932143
0.49099985939043805
0.3471647226261003
0.49149654904047296
0.4701125745727412
0.33317536998839165
0.45942323827881304

==> anc/HeisenbergRFC_J0.3pi_L6p0.16.dat <==
0.44145092910189015
0.530236631561788
0.3192889052317891
0.5121822811495869
0.40877479262903255
0.43202658786639236
0.4999251185108305
0.4062460144676275
0.47337569307130656
0.473718123205774
0.5050459404770697
0.3237415888827801
0.3822349792097275
0.5097333816387272
0.48438653221014494
0.32971748910648574
0.4544832480676772
0.4332625989997548
0.4993983375942886
0.49480658128785804
0.4822830699219217
0.48508094041786787
0.3689696097071061
0.43669792474385816
0.5190076141641052
0.4790978960180393
0.4991745320724193
0.4128128610693451
0.4936379247077441
0.47023684772355206
0.48706038706727806
0.5165221706545169
0.4452867850503779
0.5109237961842975
0.42874908701224845
0.3675200365519804
0.4845298898491603
0.3610609354316312
0.5244770663118291
0.3813815711295051
0.526909288604646
0.4757100328071684
0.3486674263147593
0.412218196180458
0.5843222901174201
0.46240336046054137
0.5434903070560184
0.5890311603774219
0.3887449089889352
0.5160215685806276
0.37167072928086137
0.2903148875144531
0.3966913775185552
0.4758791220669572
0.4499042254758629
0.41287656872711076
0.47022503474111155
0.35101678665187486
0.4093445452104786
0.45531433718579184
0.40133223178616706
0.3187252941822275
0.45070609726603655
0.38975441824911844
0.35983248388522204
0.31562910157627294
0.42063428513709233
0.5016132347229787
0.42452217798602626
0.27759589434913506
0.415394491293323
0.47031604579328523
0.34828788307643127
0.30665073428445283
0.3702944856589238
0.49421463807004484
0.4021555974104669
0.4974198392400222
0.5590525949548929
0.329291455851782
0.5210882950972671
0.35537247613942824
0.42852610533529467
0.506499995810781
0.5212747749346901
0.48948947707220936
0.514236105292838
0.4369941821593554
0.541610094955717
0.5094883974870397
0.47303928102629367
0.3823255568277804
0.41668433696351953
0.39751048641410036
0.38270498635548755
0.45042564249381783
0.45273041674359954
0.30117288133689746
0.48328539837613954
0.4076150970745012
0.36726231451411984
0.4371204043293326
0.5406582440566567
0.4900223296668059
0.3835323231399677
0.4897524266984597
0.41123657329498103
0.3291780046265627
0.5064068846788515
0.3757819844519268
0.4001189796798473
0.4213355880380237
0.44795150673876116
0.44130990380824536
0.519990793362587
0.45485390157435823
0.43775749291143057
0.41740261517504024
0.4820974767445862
0.4445962532308775
0.489706986884065
0.4831261902342547
0.5013455724398657
0.41087609344074066
0.4710184209411693
0.5272103952786371
0.527369331284164
0.3715197004259867
0.45710645455772875
0.3734338583931996
0.43714912028156355
0.4477775644747963
0.4800406457884118
0.5430456235472425
0.3400537218114692
0.4138738312848971
0.39323693427982054
0.5008516298639175
0.40040802269179
0.4706070168476417
0.5128391117302544
0.46518298511873746
0.3892566997822544
0.4066146125770313
0.45164174483751707
0.4030489300819524
0.44726377497758946
0.4087731175751862
0.5131902136948469
0.4774841855896565
0.4459118148425032
0.41823259207636077
0.514463253138229
0.4292170519463825
0.38526740667781206
0.5003223285711405
0.4211127117425495
0.4752075630793349
0.5261067555988974
0.5082069937919115
0.5198743214994046
0.4890063835042901
0.4572840356319941
0.49553738008823195
0.4927186798770514
0.49368430822537246
0.47532118047015004
0.4628416054527568
0.40041590458971243
0.5812288881049561
0.3806991001025915
0.5082872606018892
0.4568812896489974
0.4988608368428805
0.39134746687044086
0.48388336923406366
0.33508926494253094
0.5063749569457231
0.43995192320126003
0.5034742972133959
0.43514023699405097
0.3709159656043981
0.326548284606866
0.34636454050231735
0.45422665745664376
0.4416291829138393
0.48838351870495805
0.5304755752758468
0.4030394662238768
0.4859930582646535
0.45625656460265274
0.5018920384677139
0.47605910363823584
0.42916687659326264
0.5717551960839065
0.5024990614242741
0.4079348591700056
0.5403691043885703
0.3716545477051499
0.5005935351878945
0.447286143859892
0.5020396159937464
0.366686305031655
0.36851523648830453
0.5098043198517065
0.40563155978190635
0.43453672494132295
0.4730342182191419
0.2694446190544805
0.4064167618467537
0.5252571268866019
0.3822240228307446
0.4033071943923632
0.4180027239398121
0.47935056021812233
0.48759882460359244
0.48704246857042777
0.5592958016213385
0.5327035424638669
0.42921973480312525
0.5295667173062651
0.5027905372371234
0.47023347187172576
0.4711951929378904
0.3668971221999372
0.46000378878407583
0.47816301471222833
0.39679582346448417
0.5337225755332113
0.42164333285824956
0.5162038498588303
0.43764244912419703
0.35126846607172146
0.47115464077830677
0.44245479142423844
0.4402625075385641
0.4417531642347586
0.4049255037068726
0.4472997282696323
0.4373894138886531
0.3861927097249686
0.425777359670924
0.4958187008877071
0.4376197664467661
0.32875801291794604
0.4645233419546397
0.4620315667906385
0.4988342213523071
0.3890277671968358
0.5244244631422491
0.4874819109678553
0.3699522786550941
0.40587453349753094
0.5406664749391279
0.45167766362190787
0.501926390637919
0.5281697478123757
0.5623495176387918
0.3278693934256344
0.5251739480361
0.5037074500642262
0.393255767003683
0.48065993706233645
0.48150919584391194
0.40438187308878826
0.37662596200733833
0.47438837935140826
0.4370127035371894
0.43124952806120415
0.475467718599235
0.4733227609401203
0.4557984957827627
0.5023366673978896
0.5222004616614941
0.437644433813552
0.4830339440029171
0.42379924981220685
0.3013520028387889
0.5248849063634058
0.44068001878282953
0.4802973475216111
0.42532329904950605
0.5372046395637784
0.32860230851768757
0.3639448129117386
0.4330611857495764
0.3725765556157822
0.39473258980645815
0.49314078386320026
0.4624137929687939
0.43577981708306845
0.48617706149446716
0.5086935957546209
0.5585907613212646
0.5260176798964497
0.45715515017370045
0.505907628236893
0.4037176759784562
0.5309850654614532
0.572511501591081
0.37283001737309085
0.5502715805821488
0.37481435218824205
0.49587778623738327
0.4865264768022525
0.38535945301201
0.3433718679482958
0.46279235950448555
0.4827251623698142
0.33251817982504217
0.478691592757499
0.364911770284841
0.4761407633306632
0.44768584195433564
0.3324380443186618
0.4284093658227117
0.5060016180951101
0.4851906841626138
0.40070435033372764
0.5332103859140809
0.5588295016680601
0.48691415407280775
0.40897272579764893
0.47484605916235834
0.49993540305494993
0.32453147421190787
0.4464455014041474
0.41215459963483186
0.4199099322123422
0.41536696246166815
0.5001960285018735
0.4204852966715104
0.3471625511622689
0.33590424115465595
0.3827176093868514
0.4246838499861286
0.48860544011968937
0.4070614068128866
0.44496138834029514
0.38654247519222584
0.5002717408704552
0.5237671652149068
0.4675037670579335
0.38825171629109484
0.5319771754388782
0.5399195683172016
0.4201197543377998
0.4499384754405642
0.4796623780253612
0.4267044616056181
0.5243588240364176
0.5028573502958157
0.3758488570320042
0.41513160440169405
0.5870069538356153
0.32796475091819777
0.4220825607824622
0.42917979971749254
0.4547023560336072
0.47633539921092394
0.5321315062303252
0.447463888395596
0.5446164501745379
0.390725766419516
0.4458289537495661
0.48861135597513566
0.5314342768593853
0.39323241666830194
0.5077992315361273
0.39878173743849793
0.4523578660140444
0.3679576164277636
0.5207015016072487
0.5165590801210315
0.42957815559566853
0.43152978056854674
0.4677151346435469
0.47610179764345356
0.3557931956052735
0.5360734951131687
0.36546098299186025
0.46854551614006934
0.44016203341397653
0.486676686342434
0.4591519615344852
0.49977691674343344
0.375844998212157
0.5040594291708191
0.43946980187849244
0.4483923216901941
0.4260903278949895
0.4976511439565881
0.49596688985672377
0.534309582925659
0.43113138255486255
0.5384606782410688
0.40969703797641865
0.4373212659056246
0.42841976830497147
0.4918912161400064
0.5144042482656604
0.47779573438360123
0.3713829714456055
0.37593197960814423
0.39748597567398036
0.49819258097719776
0.4652018403038432
0.32195391280673236
0.48813317099245623
0.40679720705961336
0.47122016034824515
0.4314322989806389
0.5316240926326175
0.47347270127067687
0.4968370175078689
0.4451576240631819
0.49220477867838713
0.4165351373537226
0.43477643145632
0.47685616793021796
0.4636519367155995
0.3751478950388784
0.33300398956463034
0.37703945044283976
0.5152899274332539
0.4881051647517682
0.4010556121040852
0.45856201608684793
0.4661257898164058
0.33701265740372444
0.4728332999582079
0.47833702528962185
0.4134376536573336
0.4953407900143846
0.45693295953586816
0.4362979988845574
0.5285753602462904
0.36700738496687435
0.4267011897437139
0.43067222192466986
0.42809429635008606
0.4496483164541314
0.4516889745969008
0.46500859671460887
0.5088584692937482
0.43879696910915994
0.46814031726819577
0.3885703059302002
0.45241819134763755
0.5058746832665741
0.43133263056274945
0.5373252971422724
0.526188097982709
0.4540100424316256
0.4713046084421322
0.41482983961880393
0.48433349869143294
0.46318615926952417
0.42815645586268375
0.5436208689294233
0.5138271029958063
0.3418929561107829
0.489655485749922
0.4004456191219391
0.5524391436607593
0.4489549434564702
0.482590381140687
0.44628975694239503
0.47263997566545607
0.40781743600436604
0.500000170328349
0.43523627534263115
0.3217871249149444
0.46907573854293766
0.460086050039759
0.4938301605433671
0.4847482065937265
0.4750564275189725
0.46798559381696175
0.4690074646139487
0.5578107352863444
0.38224233741972485
0.4397511424939957
0.4527418000291593
0.48862766126307255
0.4770934228911314
0.47415828555757894
0.31436312844382697
0.47244360460781537
0.4701781974614658
0.4755935806685363
0.2985532683273068
0.2970097750249112
0.46799151127805083
0.4567710156001517
0.4731127216887325
0.39895407934801
0.47837857785036464
0.41577783606052976
0.4928402405772682
0.43377820133920353
0.5168660947901973
0.5444557998656997
0.5201681338645429
0.4711265084718163
0.4599943004419051
0.39816579810291586
0.4365888967638907
0.3923687895439353
0.5339734735071417
0.4738400692153257
0.35141553492644195
0.49615333047468974
0.4782701665859132
0.40909303604831765
0.4859292186205388
0.48987536457988096
0.45499811643843324
0.5321647581384791
0.4565620817919012
0.49697632637844885
0.4692463199912986
0.5345274891053292
0.36831730762937853
0.4341733511016966
0.323226390458487
0.39106100763030094
0.4755994668093722
0.3388562790526748
0.40646246016725374
0.4530233712114435
0.47353634718074106
0.38367409929291385
0.44746509190708306
0.4178381924847402
0.3915028157266518
0.5195887951110513
0.42155039524013477
0.5733687826784684
0.3497975889678017
0.48831039400452736
0.5805055851219212
0.4313712263715912
0.46432950890088487
0.3959657522244962
0.3783336395355859
0.4021228104892743
0.4842888971624544
0.3982668849262445
0.4152135542123701
0.4440949578546304
0.32481174872985147
0.3903041155494815
0.5153402880056218
0.45319309459854523
0.40601224412924536
0.46195636847689586
0.5063711198185052
0.4924063580973732
0.48759754349184187
0.463873497423717
0.5476516246373725
0.49597168641279477
0.4687530021398397
0.4230105463462554
0.47938176804594507
0.5291059199066794
0.38450702429798067
0.3827026649547975
0.4209482853690632
0.38926060656386746
0.38535407884439665
0.5690973313722906
0.37816593591836717
0.5198697043591443
0.36823411281134805
0.4757151232565086
0.4845713228749464
0.5052193948980243
0.5527051729452338
0.371932021217522
0.3097701534764978
0.3640621608217926
0.5179421078750177
0.5572169360200734
0.5509898176345206
0.48963513816017146
0.395745840271265
0.49285040761209514
0.5080007642660057
0.39211222112115357
0.47857562830534106
0.39592068010615633
0.5365966313397605
0.31316543905681066
0.3685883526501646
0.5219987201587745
0.5347905042018432
0.3901230950191705
0.5241140641364875
0.39530326823138584
0.4123128115141296
0.46159371104823943
0.545448793108341
0.4218311762593536
0.49317875465375866
0.5308160699979744
0.4519894150361809
0.44533406921636914
0.33721621845858313
0.4678519008778387
0.4746017105492016
0.42313704249677175
0.5058869573823229
0.31403120018017444
0.47909418057644426
0.31023115423425884
0.46003757009586516
0.42408061456462903
0.5691459900483767
0.49175550526704415
0.47396113329073325
0.4650551774581659
0.4851184121550681
0.48990497320371024
0.3637750400568507
0.5156211694447529
0.46920685298700227
0.43224261209440673
0.37741986951088313
0.5157241835120073
0.35974277191315857
0.24375671802282664
0.5057175121811477
0.5260892684356202
0.468276886024315
0.4911305851911727
0.4522238775261788
0.49418593493644564
0.4023448661821625
0.357348095465509
0.5418058609041226
0.3211962270092554
0.5651871631495421
0.4694688012556374
0.5426334215672399
0.36472388224100666
0.42469132403518806
0.4266596814344924
0.3477105075732472
0.4486225306065529
0.36062564516442136
0.42765540575129024
0.44816142442701196
0.4148492012282586
0.4342344740014487
0.4294492743406858
0.5197329465411751
0.4057954046018601
0.4673265477624383
0.5012421155709966
0.38533126759141934
0.4167476500853919
0.5152202974041076
0.42614418468801146
0.47891561475680466
0.45832848815200017
0.34266931430022346
0.5202650315230675
0.5312746492431676
0.3372150426013648
0.4069479517594471
0.4876864963510174
0.46842186680332315
0.4403682710361586
0.3879674772504358
0.5403108375708472
0.3858637640334451
0.4688251610809682
0.49827064180871117
0.4790640805044716
0.42789618448917716
0.45964601392028176
0.44333491840255673
0.3748157269222119
0.3777432718360781
0.40581549282199086
0.4156363897615661
0.48934218485837766
0.3737107614645179
0.3410952668035557
0.5055204246445519
0.5611955988242068
0.3408274892206026
0.5011004223977275
0.47153769588012934
0.5339675903480675
0.40616609233190837
0.44104607932944967
0.3562837126823949
0.5704678726194543
0.5213040627457106
0.4304692203177004
0.47853657518152526
0.5751108074137589
0.5235226781701403
0.3304484271908489
0.5568118287709141
0.31069375996025705
0.4723816221248883
0.45526179810342854
0.4181450393829578
0.5002957196065455
0.5016022733021243
0.3764775292668728
0.5114914712291494
0.5755319689190346

==> anc/HeisenbergRFC_J0.3pi_L6p0.17.dat <==
0.49260825607683545
0.4976318947736041
0.4669853780586352
0.3934654518462757
0.5204200541959458
0.47371824420871733
0.5355595457670999
0.5501758449520465
0.390981564524178
0.48984828699402877
0.4299972408217466
0.4335041432694546
0.5304695083776867
0.465407501190376
0.5579553531023179
0.5110486586687698
0.5586920389592911
0.35243616567453956
0.45698956538886043
0.47347055464384963
0.3033911174949078
0.461904442385408
0.42131325731411395
0.4326142018766122
0.4199010594887869
0.44680585075768114
0.5435854644547008
0.5067650772117371
0.5085686576512802
0.41003488401000215
0.5009786506159144
0.545460576483799
0.41004920469613393
0.2853059508668418
0.44635496624936316
0.35417194367141963
0.433916620767919
0.5226086745428079
0.5617877441140182
0.5855637002301857
0.49282166523506843
0.5261759740187838
0.3473543562823502
0.5298230997198755
0.5065840085171468
0.4666494017121613
0.49446349598904743
0.39979072582630126
0.561961245064265
0.5827941512980493
0.36147575042984376
0.4849260496137036
0.5236413217505864
0.43038498327447167
0.3486702361331536
0.43110917352450967
0.3728101790450015
0.5954211890178019
0.43979999014409554
0.496975662156708
0.4491681168322262
0.44831643222031364
0.36447551671115846
0.577571979372919
0.514205641814576
0.5592748530728361
0.35018106652786724
0.475755211136218
0.4864191173308372
0.5747599306869909
0.428127570906079
0.4347998102935023
0.45615975373360157
0.5022176959877461
0.4222960514047668
0.4556330484803167
0.44443383829295185
0.5445146654627183
0.46281964578509405
0.46372005636588143
0.396805895399212
0.45409846839448265
0.40509087524584514
0.5536497797914793
0.5340456481076346
0.40618413347985594
0.5027001793783223
0.49675855788575257
0.29445158195565163
0.4559001028631755
0.5565200946912107
0.5290264579805417
0.44038589918202725
0.5143700696464242
0.46482682695278515
0.5368647916709741
0.40225313520695816
0.5343072213299246
0.5268634167547896
0.41919585695604017
0.40051558269567644
0.49777364763681564
0.5225086420166927
0.5408675571652669
0.4387250409899484
0.475313998339035
0.5431941197169139
0.43636538121567975
0.45182548867866185
0.47042895025881887
0.4403534500513597
0.4010950875940643
0.5145985987980819
0.515996837162949
0.5305762876399414
0.24253709078659777
0.42087704102742257
0.4804212767870227
0.42990885594555966
0.3909346334349415
0.48837489626235964
0.4684191656299994
0.5515473780779131
0.49731483541388405
0.374073504986181
0.53622539772746
0.44942229256725985
0.45421315062864115
0.3697665602500017
0.39053798366189113
0.5507724689199514
0.5074736031730206
0.4572968811314733
0.3744631818448025
0.4603841168372805
0.5405489738434072
0.5433829524945792
0.432237205759931
0.4167267642012866
0.4631972800270451
0.4726577518196896
0.5621936104512119
0.3442030566493354
0.41167978057995364
0.5177006645983171
0.5125661800918502
0.47823006446149546
0.5170778042492066
0.5858900354487444
0.47129217773908066
0.47072077869230816
0.48107804471105514
0.5180030178725207
0.33703391972562896
0.41977810250936953
0.4284673643037779
0.5085358723503602
0.361389064944255
0.4507084343261905
0.3513651260811877
0.42053891060797266
0.43507974647806064
0.4583992776251282
0.4761411903234003
0.47958114379336875
0.4542238034418064
0.305017838496471
0.4866692237631432
0.4649870364685184
0.4208930993671159
0.507871074687491
0.36005657350581505
0.44473754573012864
0.4089095233936571
0.43816392203761484
0.5250751274040254
0.5033261525226264
0.38905302504623235
0.47724819483445186
0.5105410028291864
0.33882678537109956
0.3658856433256706
0.5383071047106199
0.5246957453153678
0.5198585329024944
0.46423522263117944
0.4197888450818075
0.4806309694271465
0.5320108985415111
0.4112563645008991
0.4150499260896746
0.5064334014341815
0.5589606244387088
0.5768819898730355
0.49049478220288795
0.6122523197307176
0.3517746353906115
0.427090381423112
0.4335160597397878
0.5659975756047757
0.5098150218641669
0.558615152525889
0.4179116049075776
0.424011379000437
0.4586866652193065
0.32110654136994105
0.40734945505037445
0.4225647529622634
0.4338471415987585
0.4834787342083169
0.44822955394356023
0.3845148815999297
0.3952639274790208
0.4018195796639057
0.4096309667911249
0.5083633105082224
0.4513836610403797
0.515578944553335
0.5383384937212395
0.4991422648963727
0.45173984438241616
0.5673841291471096
0.3726826014617435
0.38615787445277383
0.517458639393813
0.5630678349246157
0.4475327844516463
0.4819922143460286
0.5304243263835218
0.45639774429699514
0.48672873388242016
0.5018581389386874
0.42660474133265863
0.5657259301661259
0.4432578955929607
0.4408607662727949
0.485071784516934
0.4096166030527261
0.4376625566121576
0.5834896866824363
0.5693355019267446
0.4816419692927302
0.5127434355183993
0.4099103821048426
0.5232759208934913
0.5606527959414183
0.4980885629956271
0.5721146955370079
0.3357925813518113
0.5283701955659723
0.253924414778071
0.5562832121573836
0.4959442064695445
0.4901830362221337
0.34390418311987386
0.33491693982417436
0.5588934789696306
0.40963623712688996
0.5418340727120422
0.5503580700558911
0.4760212680047972
0.4272185147605959
0.5467220400767564
0.5266015153520125
0.569624911059557
0.49347553302890923
0.38850280764463396
0.4218963532787245
0.40758223970113727
0.5107014771791331
0.4996153452023957
0.3700497210889894
0.4980962940107848
0.5017525924410546
0.4099213992541137
0.4514752301629021
0.5509769898936239
0.44142140931149254
0.5141008641025282
0.45834600931000535
0.48782053133415226
0.5610537523950555
0.5325685504388195
0.38644168325965345
0.4589418509720029
0.4078520225439674
0.38244924516107914
0.5087076004133939
0.47624583460123604
0.4836241458743861
0.4377199597828671
0.46021857722182297
0.5273831837325272
0.5696455065551671
0.5574120398118975
0.41654157374504625
0.5647715530846278
0.5498092070540839
0.4896400727157038
0.5158403453817232
0.36265621742528814
0.4502469861017551
0.4039336082629129
0.4926779079106923
0.30345045715492763
0.5211959037971426
0.3426544488351298
0.5504945980613184
0.5555446165252478
0.44669480856616295
0.46911449943282635
0.48156247795893403
0.4222683570121578
0.5080746244585014
0.5232769841436854
0.39556469330881633
0.426260319615396
0.5612499357941606
0.4603861944237049
0.5214011207480358
0.5275591824933219
0.5555871091120418
0.3166897524215201
0.4369226275507521
0.47221613167157844
0.44791093028028733
0.5014742138273882
0.40762875589664205
0.49927163484820813
0.47457347678432615
0.6030499480833487
0.3968179138807121
0.27081438414701414
0.5139066307249627
0.35122345405523164
0.5148501722161969
0.46575481096716237
0.6227617166170282
0.49416510630408045
0.5236357921685105
0.4820413303274683
0.4042343925405009
0.41228841191218674
0.5875710465673021
0.3245211285758062
0.48996848375221447
0.4495568092722649
0.5551704936062649
0.45114282542461814
0.3849928433963572
0.5353519995960941
0.45485853159722933
0.4456009767141038
0.28774445860998427
0.5276347443310461
0.5322901598126458
0.4590617345306516
0.46185009887211625
0.5325720133159565
0.5506612806599896
0.46252469834116566
0.5734286700628598
0.43460711940412905
0.5273811962925565
0.49789366059873247
0.5365757650368992
0.4402862162921926
0.4796014837429585
0.46171012535884903
0.3977194547459777
0.451083284537808
0.48456061141699136
0.46463259114049865
0.46298483333207985
0.5227741605065995
0.5420344228055516
0.43227487614334076
0.5458187146871354
0.5031508627199763
0.4000739316179232
0.5165553193740088
0.4596351944703147
0.49706793049109727
0.47998086191774425
0.5108684216503179
0.4678531345739988
0.5307259149935555
0.43715543527458095
0.4641005480309627
0.467654499657603
0.407672363203509
0.49282799566403473
0.5461669980164496
0.5988939389497209
0.39033748751971925
0.4203223580870582
0.4850388778718109
0.4420181379975206
0.38337496841905616
0.4213710006802231
0.44888162612260296
0.4604018441340898
0.470733245488845
0.4026402890695492
0.5495598439387502
0.4798963687995598
0.5024130927169358
0.40211508699230936
0.5171125695089388
0.5243396392644929
0.5176772131346074
0.44829339095776427
0.43355794032183487
0.5503774879477368
0.5253563701863387
0.4793709527199728
0.3872029560974299
0.5125056627040822
0.42383900157455234
0.5032069454951811
0.5287767426950166
0.417349512002344
0.4030792611074412
0.44026549183194225
0.4972155270593495
0.459121730700875
0.47955604066905916
0.5824560816569139
0.5303580228205811
0.4064461083626079
0.5258602444830331
0.45621652559829806
0.48526765134304367
0.547347564923631
0.5304774036622507
0.5176650739836078
0.4888813391779
0.5024515892718584
0.36145786569256305
0.4195907381995731
0.5334271716314599
0.5830425428269894
0.5219852286991067
0.5113317315531483
0.4454009489688907
0.4850037943580378
0.4424364076083383
0.5209145339886047
0.4259221453357175
0.4030872135656588
0.45001911777425085
0.5056492764094583
0.5432728414031649
0.4785237324543848
0.49302306103020416
0.45650432163103233
0.5317693848474356
0.3901977448205753
0.35615711198484123
0.49869771438674
0.5231143380746268
0.46304618385755936
0.4986800493471169
0.5378631072074014
0.5264635025682092
0.4828726408658437
0.5019406800251087
0.43627192574430546
0.4919288954679828
0.5891195157615724
0.41744661310342335
0.5028434822153373
0.482204245345291
0.45684917762787136
0.38084391868889667
0.3826180122271239
0.400199385290339
0.4541459981597718
0.4753309310426465
0.42900481015818226
0.5112831513244298
0.35008648610795207
0.5499274167949161
0.605842067617814
0.47059566130934943
0.4981203453028263
0.43219708748135893
0.5151067912551971
0.5804069349102329
0.35147563998904235
0.4191592432302448
0.4455323945980114
0.5248342413944092
0.4241329503529226
0.4369875042599747
0.5133884767876882
0.5435657801924552
0.45900469753113
0.44471385959210813
0.5447257435012256
0.5101932053595155
0.33972971962811604
0.3866503308335001
0.49947417445224257
0.5237453934854166
0.49281418114304637
0.4706175258339916
0.47068064718800534
0.4604501977407731
0.5596865084210929
0.5930994004199354
0.5170942729045356
0.3978375947562422
0.473994723512442
0.4913892755802493
0.5474319585467996
0.4520958988027973
0.4383224269931164
0.5682220414120028
0.5184715335748503
0.4075309534481846
0.5302722404151632
0.40564470794777135
0.39497336314942044
0.4291978037403901
0.4417076844387282
0.5337385885642724
0.40227681418794375
0.5731688196219058
0.4541500743789048
0.39617182739701606
0.3935563988295467
0.5166935369596964
0.4887012915025259
0.6152240749247335
0.38532849824767385
0.5152250098935538
0.5424161077778841
0.5385047210327771
0.40131853373497595
0.5062480994069559
0.5581051238417303
0.43937131991721473
0.4608126462796827
0.4660163955226339
0.5604934859576111
0.31384290136702686
0.42427993658140545
0.4150685152321602
0.5517752241500575
0.47710153182145465
0.4063740283256883
0.43212132727063624
0.47075199167402193
0.46870556378283135
0.5127785273391086
0.47781096674172413
0.4653660045074759
0.5149425193641676
0.4245059384472549
0.37330026639773056
0.5458294349940029
0.4940799266325304
0.4304761377068532
0.36373036753571175
0.45634368467219394
0.4791822437245347
0.36276387731969506
0.5233652444997118
0.5115489398407588
0.3775340514374049
0.49839367145001623
0.48883314259422156
0.401241339386735
0.4854330345522476
0.43354491038658055
0.3904712808142939
0.4447709673991257
0.4994023959991955
0.43625245985638644
0.43896276327343337
0.5366355937757257
0.33100497738550655
0.587738270860016
0.4078236993610708
0.4585082570140713
0.5978922693419072
0.47471809524306974
0.5758695104286822
0.40174506607933547
0.4303541937640018
0.5080848658270396
0.43155608330759515
0.5646737600994666
0.5345561154238707
0.4439506149561429
0.37367269172388196
0.5311315879431121
0.32228051077308056
0.3818629417282948
0.4615313688896888
0.47870783646776544
0.41602944891907156
0.5032410768794686
0.35843776310386366
0.53867536735722
0.505059540345653
0.5514212377364353
0.4372948230946462
0.5516802931828046
0.3423350167800476
0.38928189146752035
0.39451585696073166
0.5120988503437215
0.4738951576980736
0.32946167262014525
0.389161771517853
0.3505452378148833
0.3809325221645988
0.5200519926840848
0.38510203822295025
0.36585843503498056
0.4461489515391979
0.5567455555453505
0.5531601898811491
0.37837952734213504
0.5431063288543823
0.40891018595149303
0.48882024563171245
0.35219220427463055
0.5414123734744406
0.4726745126915427
0.5539509530208713
0.4379814525429599
0.41565624305752763
0.40525652622395775
0.3881946005573942
0.4581455897677304
0.4568638866564592
0.3630010455856224
0.42352323343075066
0.5232484862227758
0.481642518085816
0.5147964779706523
0.41845140477858594
0.444389269759285
0.4520890425185667
0.5003064105757774
0.5285882509996823
0.545065169521448
0.4478436519551437
0.3940184018971645
0.43441587880037724
0.5425022353226587
0.5071288701149771
0.5099720663230445
0.5512663693452341
0.5122975949847304
0.4190635682030847
0.5165752857784051
0.4505779275508184
0.4382090836871842
0.6227312592630593
0.3970717411887259
0.5059082945834948
0.39558020499668684
0.39927967554030974
0.4354212284946018
0.36839106487887574
0.5259508624330941
0.5018405678470954
0.43156438526848384
0.4726549024809607
0.48546675524088667
0.4610263636578378
0.5824576372933841
0.3929910841857941
0.5216820151913226
0.4319599196098237
0.38417867586913185
0.4568071244487876
0.4394717711003596
0.5101499035969931
0.5119530364252776
0.3835423106454556
0.4356373572793712
0.38706523804099024
0.5724128315481589
0.543756590579729
0.49120580790000723
0.502747248784461
0.4412146058664406
0.4986368016694724
0.4147150299638973
0.5347285959818657
0.46556623173459744
0.41332138788783657
0.47148127400187456
0.39178646873424633
0.36078667019917643
0.46719478763990935
0.34878332853525107
0.5288960295073992
0.45736101917182853
0.40934043894678074
0.4506101733840016
0.4658711630513388
0.34848789314578205
0.42632232286274613
0.44205252055512334
0.5070249166881279

==> anc/HeisenbergRFC_J0.3pi_L6p0.18.dat <==
0.4662285531984255
0.3590688876727536
0.41274658204743375
0.4359484312387377
0.5591167556316063
0.5777254136932136
0.4512356907764341
0.49130744765768025
0.5646271755006298
0.3901733008992535
0.45037866751435873
0.43956495089785014
0.40152518654409614
0.3305397576787154
0.5417884386157196
0.4427832288624616
0.4478673603768367
0.49748831632857166
0.5183079166188868
0.278311435140558
0.5326293856094056
0.4266777820432263
0.538106467363389
0.49348887170402006
0.3855328571254724
0.45189456689030205
0.41308996798837827
0.44457708091595016
0.4965363176649124
0.43903612501334033
0.4711058076981285
0.4502059144405333
0.5542837549251705
0.4758168766519607
0.5249397491937035
0.5490070384169462
0.5095541331099748
0.5884763847780952
0.44517733338385285
0.3948673668762331
0.42126956459795595
0.38893810131676587
0.5628911163706847
0.6432840437451542
0.5116071939506812
0.543809032476294
0.47531940465457484
0.44839550860137367
0.34740861023584907
0.5076088251383837
0.5467986130729229
0.28090835789166585
0.4533525196150992
0.4976956249242468
0.33841752645015
0.4273522420662084
0.5183530113274532
0.5543727795508088
0.40119001145020944
0.4037527131654201
0.5020888767425215
0.5310257251927888
0.4645760533020181
0.4901761837867526
0.4476993629914415
0.43673750312754667
0.5022192064981029
0.4081520533397191
0.3611565979048349
0.5381727243764698
0.5783505651078751
0.5160558429733703
0.5226211597007036
0.3342913131879784
0.32091762249974237
0.3480399273676084
0.5302826961495457
0.4676994526060946
0.4824260220793241
0.4033993128871072
0.3666787362969171
0.5313252695616281
0.47109611340389757
0.5337693134234097
0.4365257823551881
0.5313019274199252
0.471083707855017
0.5375504629252791
0.5566053290925207
0.576163234958155
0.4820572871171456
0.6145079869248739
0.47816656494241017
0.4774182969851247
0.40074205282855285
0.5725227987994383
0.4508547355088902
0.5521110864010793
0.45861798302254364
0.4640271903625155
0.48852582857397875
0.5117781849303839
0.49806292374690747
0.4500790243688134
0.5902527758733296
0.3938401043126657
0.3771796980049039
0.45420743457396834
0.47062551815917925
0.49293383390522344
0.6083822734014113
0.4881749283978536
0.4850388087194752
0.5242130423939301
0.48204076982016686
0.3956619617505199
0.5502389215771925
0.4200000973763563
0.47771343578599074
0.489163257707887
0.4370847402939672
0.5692519110789322
0.5259906974058428
0.4430237688970069
0.5066985643178035
0.5067296297926859
0.46702280537734997
0.5740229399733643
0.45125316116621444
0.5731754311569
0.5136943383177439
0.481144293269452
0.4058784440087134
0.3464745378932927
0.5708828403158203
0.42187083995492897
0.5225261424677982
0.4554059905075483
0.4618297117463815
0.416601460714841
0.5240749668821414
0.48854908214930326
0.5886054200919388
0.3681300785766322
0.5160260108967343
0.5494908066948034
0.6098435515322873
0.39076659223633037
0.4985324924917188
0.33720625236414314
0.5359902754815418
0.5383594287414899
0.48147379509725996
0.44189927453759975
0.5031758273226752
0.42295578999219124
0.385479303150834
0.549630251307015
0.45199862910074534
0.4655166556164056
0.5090014926224296
0.39955321073966027
0.48221922180317034
0.39238116137742873
0.4608968561063914
0.541707832648541
0.5839107087913316
0.5075143493543125
0.484192088421242
0.36873615891702294
0.46146013485569853
0.46217644936048646
0.5410422798198129
0.46777150731602796
0.5261638814836639
0.4603384269190924
0.5867363182435834
0.4446299545908255
0.4610643593204557
0.3618286077838894
0.47741929933603783
0.4589808877624248
0.46689532825366975
0.5586481190467417
0.43524287305619797
0.508472601677306
0.5021655248321371
0.42388667846429723
0.5415961581416949
0.6027866692144435
0.3337412141847122
0.592723604651167
0.5047923350206747
0.4578325273781362
0.5501715114384516
0.4694486755381712
0.4365985552693733
0.46350225290209746
0.547880717706519
0.4590089674657664
0.4630094765881997
0.6060338526330367
0.46050192164109305
0.5285268167356759
0.46421800949496356
0.533067267463022
0.46762629832550673
0.3996774743479753
0.6026907918498619
0.5068339624368529
0.5056314394095116
0.4878563720477556
0.5064974496684264
0.547855785789899
0.450021936438392
0.5762402198112905
0.4788467611336532
0.58495683988733
0.5513831363408146
0.5654294418761572
0.5577343731998897
0.5584797781035772
0.42834667932519943
0.525931949059223
0.32531463255162973
0.5394110968782124
0.5909725484735497
0.4584461830633331
0.3933166930619784
0.5148850830326442
0.480988823642501
0.5303056821145082
0.5265197343422265
0.38068717915031414
0.35755104514338126
0.5547763528831037
0.4760317820517638
0.4873801539091566
0.5257713974464409
0.4447194155764737
0.5197548085395388
0.5698349458682137
0.37733247081806115
0.35590407209848635
0.47830971693127133
0.40995582642354106
0.4483625514316472
0.5184508657883758
0.45623903708854824
0.4104731213023545
0.5578426482006614
0.4882969657710985
0.5190603458822597
0.5290172495063566
0.4959749344441222
0.5437782318119923
0.4204468613056203
0.5143166432219336
0.4968294994914301
0.5669602710321364
0.44518813897103054
0.4376745212451336
0.5730370934875274
0.5683352009088056
0.534495077229108
0.49912501015917105
0.454081221285488
0.43669979496090666
0.41102542209656356
0.5087765278769566
0.46073142192506356
0.4611857331932392
0.46218048256357686
0.42413933589247466
0.4105165831781011
0.44791292555838386
0.5588570568978469
0.4600182966752547
0.5059200047572219
0.4336475498610353
0.4830136510710077
0.5945168545404897
0.5177192380871842
0.5078110049678954
0.4053666402525843
0.6159389719894531
0.4604612951964576
0.3960320447688379
0.600038072163616
0.5486878065604119
0.4696402157226279
0.4656514603673053
0.33029805420910896
0.36752872429163685
0.3752264358716286
0.5120564289313434
0.4705966113507436
0.5284341700952915
0.47133263396550723
0.5560123537397847
0.5336151985201134
0.4658546250400186
0.40239308107436417
0.5493712385680369
0.5659781062815942
0.3994891648251737
0.4994367159968715
0.4580364994354006
0.4448718896613232
0.39418044257405266
0.5031838630548985
0.5605047112734516
0.5408836776779508
0.5104039734163218
0.5303197743933303
0.5730439969903236
0.5134138270656416
0.5469208848322581
0.5212228346358395
0.41460325389939795
0.48958943634532087
0.46592483491560727
0.4850220350387156
0.4829988176082133
0.6291785207862334
0.4008166639255028
0.40668915769665115
0.2848504027701421
0.5012820018181295
0.352477596873174
0.5693558235374612
0.50068478035062
0.5639821942162525
0.4390521397876237
0.5476581108880132
0.4613622526067209
0.4779661564603483
0.5761369146596904
0.5806705272691701
0.4377560293676081
0.5747983353230123
0.4676869501666699
0.49476864522495756
0.5623432733858602
0.4072414093523774
0.4858605747719683
0.5852376007860697
0.5734802609724106
0.41754690793607935
0.32048595575806316
0.5997419628025067
0.45005019253147793
0.4316938390770867
0.49837826068032676
0.5151207904686822
0.48216950838347333
0.5025366398380969
0.4070297056736453
0.6180349895796913
0.5116620815579793
0.40891968417676827
0.4749493121323659
0.5383188380410738
0.37660923071098634
0.47450100339189827
0.564398398307683
0.5182408124972954
0.576627990258116
0.5476882168251644
0.40398271871880853
0.38348208478961526
0.47817026503429877
0.4244483865741703
0.5508936856469562
0.4771249541990748
0.45365948461580846
0.5665861555028994
0.4931670488072745
0.4375625513289078
0.5668117213438655
0.4638469464881352
0.4565545831236808
0.473120024395127
0.41630690236043205
0.5023770548310786
0.39446403829817045
0.32642058258882817
0.5086649739780172
0.41214655271590445
0.4915715979477668
0.48488463989611996
0.29402081951568576
0.27133935303014867
0.5695204708689496
0.46839791796882546
0.3907076602713584
0.4185615998384563
0.5313604965814211
0.55381923517061
0.5207361961625595
0.4412814273341733
0.4491340928449115
0.43788827444234546
0.49935586992899683
0.37672845404196215
0.495403529107851
0.5264496196895244
0.435571610415029
0.5675767645000063
0.47977982243600176
0.5513904862432569
0.3913259807307746
0.5301065756268332
0.4654736564885297
0.5550825603241338
0.5883863094865107
0.5332803979647683
0.5843642431014298
0.4776515591328675
0.5695266507810782
0.47632394730214866
0.5498590913567313
0.43943529611913157
0.46678335389124825
0.4938132304836801
0.4790230468592749
0.45207782765717625
0.49065731965918297
0.4175289547720005
0.577233887863108
0.4280312656472662
0.3779037927553509
0.4285840830873976
0.5433173572343679
0.4611657309999424
0.4294180144089301
0.4962966912706612
0.47678868676827646
0.5228014580577478
0.5429052497617308
0.4517156638192221
0.49051882441118383
0.4859598901184658
0.33820573059700293
0.6006332138213257
0.4585397238977108
0.48485143392706465
0.5525864292412939
0.5399319042604915
0.5916898180511336
0.4738474741351805
0.5333038102243838
0.5186709637944708
0.6118438838979342
0.4655800998518806
0.4360256992973441
0.46175136778411663
0.5924808968321639
0.5599134248262008
0.5450156796954009
0.4928313954954216
0.4437889015451647
0.5012160628683147
0.4684367610330394
0.5903511152351225
0.5186333744424378
0.4764353891349544
0.5599192174492906
0.29699510829161674
0.39100684791497226
0.4898254696796685
0.5371298927537802
0.516516919902597
0.6008791436472058
0.347578544664391
0.4911354631108403
0.4806623433051015
0.4319060460248469
0.4530429372480975
0.5106536959953693
0.4063656764778794
0.46078699284950514
0.5514945742074829
0.6113714640518504
0.5355052220494834
0.3661346075783993
0.5840848103319937
0.3250517960938367
0.5549148819854478
0.3547866613398713
0.38127647914640084
0.44117369355789526
0.49721167909311587
0.5139508144397026
0.4620696425114961
0.5173235665746629
0.5385115791063193
0.4033399798905502
0.5259390931988485
0.34430403351884237
0.5046848693990094
0.5337156766802807
0.3923727125024073
0.36802424489410285
0.5451241967410069
0.3913677597397601
0.45319255580943846
0.525790820866039
0.5285659124722296
0.529179006185929
0.43781109365183773
0.4612321679799821
0.5331662390452602
0.48921170486176563
0.5823987705574771
0.46052709922714213
0.4194977060581326
0.47836690613901256
0.61304788861897
0.5282945153875134
0.5336450043331795
0.44833042130124934
0.38068858778320147
0.45616393499242586
0.42860498028745825
0.42395968410194845
0.48767909598315223
0.47594801308154483
0.4773373037228054
0.5733374704902654
0.3994605036337345
0.3239789765481771
0.47398322267055065
0.5842730093218975
0.463923032749842
0.5420264076441909
0.39326850996778706
0.48760633947181786
0.5204399830429658
0.43578935651809825
0.4523060900890722
0.474168012081565
0.5432011451112809
0.5552018796110199
0.5592505133539414
0.438531479633548
0.5366152179164441
0.5465603523989602
0.5705983287705088
0.5325218089241722
0.5821053009308806
0.41921235791450984
0.5666526616072276
0.5342891824199799
0.5577865981341676
0.44703751345880005
0.5059639875922919
0.35449656084938935
0.5231370706740045
0.44653352707387284
0.5752373652397843
0.4934762581645974
0.4052368035654242
0.40167697816542064
0.5055773973442831
0.355929552885823
0.3245442850637322
0.453712224519239
0.5239812219251484
0.5187783405211442
0.3851890608897746
0.6066165761486824
0.5098798730442835
0.4435416615530529
0.5523412571601332
0.5418985412414805
0.4487879359345395
0.5164605076081957
0.5163617909726091
0.5177305466448613
0.4752268407992427
0.4834951871243306
0.5001378928666631
0.3217364881355339
0.47009378012202635
0.4196370496736081
0.46292366847556
0.5510454048804254
0.5029115649678495
0.5130506034223327
0.46128889154604213
0.5868279767537884
0.5207208475581996
0.5141688136286666
0.5144705370468815
0.578094342443188
0.5190245667902214
0.3844417665015448
0.6132446930678858
0.48765165941081806
0.47221328095582044
0.5007184805130407
0.5147502927625967
0.502934303504762
0.3399339690200654
0.44484483564831073
0.6295851291072578
0.4466551066665618
0.40305196363976653
0.5210151706805068
0.4421696605880535
0.41439439977442716
0.43523534679110953
0.5349547451165
0.4555089276161485
0.5783783260026222
0.4847971134077456
0.3380243141175
0.4694414048455365
0.3423222388380156
0.5472628829074968
0.5754776948679964
0.4746935592610147
0.4727684357699973
0.5997913929354982
0.5171964902569215
0.4342351166256471
0.39566738454876965
0.40591911881365844
0.44347199109665847
0.5096736844656801
0.44165810172010445
0.38755969956282044
0.5389297772987262
0.4883853030668926
0.5217576362114398
0.5031833278161358
0.3735372707885334
0.48352139820281864
0.5403530363929041
0.48558496051197125
0.31608978020580586
0.4490762602966153
0.4671797474019746
0.5427076707298726
0.42307823170550246
0.46181434705944774
0.49933446133348974
0.5346318665994002
0.4276114083643911
0.4527477320859515
0.48996254743634565
0.5395246076953001
0.542129879587164
0.5412358423441811
0.49240327593167027
0.5313679606867097
0.5378606928343618
0.5376934084215733
0.46662432181101016
0.48428685495743784
0.522173530570665
0.44861304691898923
0.5371735251903623
0.5558090668240844
0.5882500413351228
0.5876241918666545
0.4582147813903479
0.5126019878421137
0.5570363998088601
0.5383004911525815
0.41371322760795787
0.5761555635817738
0.5230018311248749
0.5670343840859187
0.3852917117055371
0.3623938643843784
0.4833661141321375
0.4387678978068775
0.41192895882406727
0.5312205799608536
0.5945636048896895
0.5878771218513889
0.4549518584686727
0.46952340600779113
0.5218101559470438
0.5687551816166608
0.49253490729805804
0.33401224803083135
0.3753415682344168
0.5034796365582471
0.5120826820414687
0.5628510671276873
0.4900575861476058
0.5530247223475794
0.438233456875637
0.4736936241881238
0.4875689007473041
0.5492852484325592
0.5049606404280311
0.5443342890523835
0.4530519480065638
0.5031961794110067
0.42684632590233096
0.493167671905429
0.5431470848833067
0.4489925381032919
0.4459072118953191
0.5373443510312328
0.497993137375209
0.36340180530616184
0.5680812098665705
0.4104483203611346
0.5192378883337707
0.45296899979228017
0.41239568007705346
0.48166300070192625
0.49948553477796975
0.47142772293931823
0.4488249385259409
0.5684145545944075
0.31508680517665333
0.5963434657719138
0.4614866470174481

==> anc/HeisenbergRFC_J0.3pi_L6p0.19.dat <==
0.5416646382125266
0.36037009023235084
0.43033856812046667
0.6457760456646181
0.5067145513385223
0.5178544664289779
0.41217549276578475
0.5421641418633031
0.5642514127404366
0.5942257895837133
0.4418116142666214
0.5704199969520358
0.49611851927399064
0.441382540859539
0.49702066507565745
0.4490246203089235
0.5217695865993498
0.31890247130549687
0.5197315506728846
0.43706878810698485
0.4368385718051416
0.6356108934103814
0.457795012526569
0.5417291546714246
0.5014273048609394
0.41923520603015246
0.5549284325639909
0.38948804344638094
0.48967335899046394
0.5371381128214731
0.44204528261351633
0.4707939393211101
0.41721130506715476
0.6496234995791756
0.4398862740461338
0.3644697203984556
0.5030412404805366
0.496135147253762
0.475555491352256
0.5627064384932773
0.41330480546075377
0.47743431372576595
0.4860556887370627
0.46975547349125907
0.5093076066737393
0.3218894502150761
0.41599941950292496
0.5257225797900482
0.5118795075544332
0.4141514928562462
0.5245113518898783
0.39357088572885557
0.5612739269677265
0.5218256339533992
0.3839698872691724
0.5703867714998215
0.4733944481172535
0.5398646051659248
0.4880377483633957
0.5286255798271974
0.5429527178439234
0.5698780501919452
0.49813831519687246
0.6131895714419616
0.42359842923431107
0.3525706293438375
0.4869598348451682
0.40764294213001234
0.6080407389136818
0.5042419242342575
0.4068267042335635
0.4335864018350615
0.4659328490247568
0.4065440506499367
0.5018856144856798
0.5117191680853219
0.499599242154844
0.5313852754062116
0.45827273235206745
0.4458849861736254
0.4822761485370378
0.4688800948395914
0.5422735873608606
0.5471723528584653
0.4412341293446444
0.4702862668727456
0.5831563335854876
0.526601814125434
0.48904890406124085
0.44109096161912753
0.5634210512003566
0.429819337600705
0.5286934893337467
0.5607895854720194
0.5003104170890305
0.5227087771095608
0.5597547780997423
0.5411901609520396
0.5476824734389437
0.5515016397665025
0.46105690174064284
0.4573780058416916
0.43974307723746053
0.47443661924147823
0.4101452464736749
0.5891622258092672
0.36226915711893504
0.4632566920874209
0.6469490527701104
0.5316729321892737
0.40217058715562165
0.4633252351499642
0.5312005031826046
0.6024976424860179
0.5152875768685911
0.5323170748073647
0.4950101835360428
0.39660508561774677
0.547129664330857
0.5900098200425943
0.5794055409550936
0.43641241046903373
0.5170905053421144
0.44922833712985144
0.6667939369010748
0.332403607953387
0.5007062421571901
0.5118500865304305
0.44772598894590865
0.5049679747181751
0.5732258515972017
0.5248055820672857
0.4949104096167136
0.5292192955757542
0.3875294155260161
0.47832082487865396
0.5199376853556184
0.46588239477935683
0.46316951715566634
0.4760981457079571
0.4227500666329473
0.35312399331910005
0.4629168603031646
0.39711181812802093
0.4862216622828345
0.5216979229386491
0.5588703253184238
0.4698478775405129
0.4025361508472867
0.37826839387272587
0.45534892973027075
0.4400702551135171
0.6080931685877138
0.4025856870911069
0.5193513783621022
0.48648104374915346
0.6214223519878007
0.5495846016865754
0.477571975015609
0.4183785026879252
0.6028300338882451
0.3492315947620624
0.43699366842040077
0.48538946232297064
0.526296858372505
0.5010623812853776
0.46646753557764514
0.4764874695424219
0.615436137084421
0.48744215600531027
0.3963581333979876
0.34728333630726876
0.5574138076387258
0.5658412365085957
0.5420469729126437
0.5778781464694555
0.4285167473522865
0.40111972790437056
0.5050027744119999
0.4914267918920016
0.3752535883579569
0.6114653892114924
0.5784025404498084
0.45804355366022204
0.5821193890248415
0.5897671565204088
0.44497571433176364
0.5170935382951457
0.46744947416706684
0.4736910591986313
0.31897936894898055
0.5591165877201537
0.4823374482662519
0.4309099014904608
0.5971493485025213
0.5745036807262984
0.5595983782803412
0.37856021081345426
0.614912524122218
0.5886499651456669
0.5002522627833829
0.5418896417555977
0.4297209350638975
0.47972683573142805
0.42359796086415
0.49338418535431855
0.43956277004821387
0.529446123058742
0.463075407652744
0.4174618632372458
0.4973916816320494
0.4459231684675698
0.5029596767620689
0.5754545266925969
0.5312193862646365
0.6127599700351732
0.5395789530059664
0.4201364687848445
0.6121257366914203
0.4882453083997688
0.40833715916791713
0.6076490346389554
0.4504887342575037
0.5396552460180315
0.5611922950289003
0.6038186291393765
0.5963150023814312
0.4555501165062941
0.6317357929564952
0.5140600366798866
0.6216471623440041
0.6347224704564342
0.5285538941382171
0.4950882460928631
0.5347414459978801
0.5125728170644979
0.523436163318202
0.5140342123801046
0.46629242594785975
0.45923275620905346
0.3572550416312902
0.41725144887617366
0.4104684181695734
0.5497189696790863
0.43006031603231726
0.4447991036900125
0.5565116195009264
0.5073927772754292
0.5206150551602459
0.5813197389848831
0.6085112840502266
0.49587835680248066
0.616352428407918
0.4756364128883505
0.40404359479047897
0.49549375640335286
0.5908515771521664
0.5415250296813737
0.6176572031738463
0.6340715122507273
0.5833626494566225
0.5471048494652704
0.5514259353201856
0.37571680849265787
0.48944426706425886
0.5060501698538389
0.4909571013209743
0.4659270903418423
0.40557332533919677
0.6311827219574593
0.5218527071127723
0.6410936777459838
0.3970094218093913
0.5177838767282709
0.576087484759817
0.5386140519914705
0.5354520763373767
0.46248558173475435
0.4342441633085674
0.5361943969089169
0.4353423345678865
0.5152862888190072
0.547995122888171
0.6150954782621462
0.5581114498432165
0.5074902798294127
0.5190532185978217
0.41568183607206205
0.45656330663383354
0.51746553580906
0.45723709090445963
0.46714474666579625
0.41964897673932094
0.42535491540532183
0.5652568043391686
0.5681908014638974
0.5822725601374891
0.5359291649205858
0.5043549663352911
0.5792863873439554
0.5450795975948152
0.37121553268736057
0.5320941062530956
0.5292865434086861
0.46084654661460367
0.49753558534072745
0.4882347577587742
0.5810120165545694
0.5725662278510116
0.5476148114250758
0.5196264802063495
0.4570719997315032
0.4928195544016363
0.3913914537462396
0.41982018505098867
0.5354064116018301
0.4656074209678314
0.47460631722665486
0.4044666344189147
0.5975119350749414
0.6276344987750586
0.539345902436781
0.6178493506157724
0.5067646948783133
0.5094350134999442
0.5692149747027015
0.45924977850580156
0.599119642730764
0.5169431180636461
0.585421416885201
0.3776459616071712
0.620613840186032
0.5175534760147129
0.4902726998857811
0.5420163502148979
0.5748646655572544
0.4976347184952718
0.6180305956848131
0.49488188295445124
0.5406191757587308
0.5903674746035276
0.5316945013674461
0.5575363583070164
0.5481284877997947
0.5317781510920897
0.48661117912969637
0.4455414858620845
0.5665637498576486
0.519800751218665
0.38894670141088566
0.5981381828626544
0.4059480346230773
0.4029960656682111
0.5465647259849441
0.4347227192846678
0.51368254440679
0.40241572558999766
0.4869159786201773
0.5195076792525783
0.5174127081950689
0.37346489623990947
0.4295533038022374
0.5160210642325455
0.5878220043138175
0.4064549295932955
0.5050433127306576
0.5185085733348467
0.6027756789581751
0.3970025211987548
0.41763827419894795
0.5724036911439224
0.5256859279800357
0.37494588090444814
0.5855587746001806
0.4373691768578617
0.5949937386054643
0.5790172385926442
0.45771589763436965
0.3889312738677944
0.6006412031461129
0.4109545195957935
0.3105098234587714
0.4869525191970671
0.5210674202965209
0.6307879756048935
0.5061676646996988
0.5472528319717082
0.5980795895221847
0.5660628690055182
0.46005557568280253
0.4464415026212535
0.5326641379951133
0.4763224033003806
0.4579028737349377
0.46331774126396635
0.565925971037759
0.5743344380133709
0.4024589175324495
0.59899517505679
0.4517933852468136
0.48511520831655275
0.5188779298849665
0.5379920280949142
0.44141497623811493
0.4563409363058554
0.4930366485214943
0.489710959766615
0.5981895480112711
0.4800654312081836
0.38253752067699787
0.4446919514310987
0.5769493760529548
0.49218232940633044
0.5257393894635928
0.40132620941369485
0.5654886961051871
0.5354942173597522
0.4636531034182203
0.620880096100288
0.4621633388150733
0.533993159605181
0.4949364934612711
0.4729228462782548
0.4491548790946543
0.4738064464045742
0.3036067442744199
0.521158042105903
0.4811853433072008
0.4687910213946018
0.36815659727706823
0.5173129697782171
0.48293097171586685
0.5988254764072792
0.5187942845565597
0.44140698085865676
0.5283807242044601
0.5852123733904183
0.5130292296042145
0.611556531557866
0.4062632762392469
0.6174246584377432
0.5447401096912301
0.5111973934479983
0.45040758715025625
0.5220219939480042
0.6107547870772437
0.5386302550359505
0.45973322224396923
0.6388640719608534
0.5501282395046351
0.5286465837351958
0.5258286364607617
0.38792946963603964
0.5100162555745619
0.3876535071836501
0.5613124789836484
0.4993403506865364
0.46002377815744017
0.3716160577916823
0.5446402927217754
0.4327125157773868
0.46859482974125444
0.4743177391665674
0.4457484599889407
0.44733830828484583
0.5221080710449321
0.517279863043394
0.5513915068279912
0.3978403868524202
0.6022081437425366
0.5214005148923853
0.5513021195837646
0.5147269240483089
0.44951192122120665
0.43019282932679065
0.46880285204140537
0.4136432158695312
0.5523340890398559
0.5553045621748965
0.5612543841360471
0.5134644685275355
0.44187526921590337
0.5644678016775617
0.5197150551651183
0.3935201710612423
0.4411177778717376
0.4359963366148167
0.5454989424444369
0.5286942478485159
0.49778577729211687
0.5963039023116591
0.4995764024924861
0.4198611587764033
0.5255756867327908
0.611232058744861
0.43363624909458615
0.5677470958794854
0.4487227191717355
0.5696846468889921
0.5463767377632558
0.5157547850911326
0.4586187525327001
0.5022931080465916
0.4528312788775219
0.5966393158202657
0.5427058745824805
0.5068540374566763
0.5986247262479492
0.4675531661929857
0.49197787561953343
0.34139256103697624
0.3949444000220222
0.36430108922217636
0.5418834907101975
0.32524487412706066
0.44532743118618134
0.6363681805224178
0.5033825101630157
0.37689873681227964
0.5734247850274361
0.5078604614527115
0.40813045854053454
0.37515249536428896
0.4511014975335894
0.5007811930816256
0.5984196675858987
0.60876377662213
0.3775466534580045
0.5643836195620262
0.47483151604436047
0.588523617055498
0.436851786871213
0.56947484571313
0.5493387594703748
0.5810573273535854
0.37333521608293296
0.5221928930801872
0.4439704844421873
0.4912284744053802
0.4033066506770177
0.6003181377339907
0.5262283264784462
0.6057995207825622
0.3712970931382376
0.5394660705044869
0.5060589256012332
0.5601230260236183
0.43595067145068706
0.4363573738376014
0.48951174343893916
0.4862207044274788
0.4429810848922362
0.4851529129627844
0.5059147809482881
0.3745002831994989
0.5398962744078393
0.45691753478051117
0.44635409123617953
0.47964223238264275
0.529685580331537
0.38944548888774955
0.39032809338766195
0.4091927995926237
0.5408957253585995
0.31382305787953724
0.5974954401586832
0.595925171530667
0.6382781556722514
0.6394946724282256
0.5013297909516425
0.45836320187821394
0.4633288129370877
0.4874921672236952
0.5187113023750775
0.43173043819863377
0.4868121115697941
0.4121244488682162
0.5715847602392767
0.3726246559706528
0.517498135844298
0.5049588350747726
0.5599730187557431
0.5075840624616924
0.6051313998442226
0.6057646778843656
0.5383437331633787
0.571932836784683
0.4267006417001145
0.48751075368064456
0.5913188795545176
0.5664869843878285
0.34471598850552354
0.5485873040748335
0.5818197016632343
0.4885984188595514
0.5764169739242185
0.5595284515660433
0.47007147071896804
0.6450553882855355
0.5563416662913321
0.5192605687355433
0.5786029517168527
0.45607801878243287
0.5412112746194851
0.34741153530694985
0.4242639971806191
0.41200353992121846
0.43602812639854827
0.43024037309421026
0.4892263365431974
0.5696305168527008
0.4759183462610995
0.5278284017730517
0.4294730357141233
0.361957238497893
0.4487064492385588
0.48827929924114355
0.47293718075378227
0.6027871979221414
0.458798997998957
0.5246782761438634
0.45339360182070565
0.3406139884034001
0.4499167590341387
0.49867837352008404
0.5091055690094547
0.5863910557316531
0.5977616312065565
0.588411318424702
0.45789215587399607
0.3252023975508637
0.4966084590194382
0.558348376417402
0.6109561156761343
0.5871116814279488
0.519815393210178
0.47493713888562733
0.4332302328758131
0.43734105984329774
0.5172125973554332
0.5374248322569816
0.4003935428838724
0.5280193579563608
0.5017525711704545
0.5916870277674602
0.44614267282529235
0.5479263505936467
0.4505784550297877
0.5735144621982562
0.45913154518971094
0.4454000852520426
0.5066829231384381
0.5393691385479412
0.5388434925352742
0.4536473260458017
0.6340946639043661
0.5879225789440349
0.5593959004200445
0.5096610277343647
0.4107047605168223
0.3063577496803819
0.5504392814562247
0.5935260371488646
0.5449388105387238
0.4620800442539237
0.5125564128228377
0.43653880800311873
0.5196262303602529
0.5428680398897799
0.5128979987006238
0.4015090774343729
0.5613794476774598
0.5641861119340847
0.38944771285009927
0.38324031102704287
0.4843473579845424
0.5082538459889826
0.49258844828735476
0.5447487048062575
0.5969131101525065
0.6141971995333214
0.4035796384211633
0.48668060400221497
0.4762886879298666
0.5565399494513441
0.5332854232472986
0.519394440048676
0.5242123051717933
0.5780365536842349
0.5048346868769045
0.5937035940262941
0.5284920774641325
0.3178791031524308
0.5840008152632158
0.48569779028024496
0.4817134404866827
0.35726389132914116
0.6359939065377757
0.591372086747127
0.5208860918541345
0.5605343909667603
0.45750919274561286
0.4693575156227442
0.36300788108642273
0.6019756857558827
0.4724777411207862
0.5632083300501113
0.5019505890707575

==> anc/HeisenbergRFC_J0.3pi_L6p0.2.dat <==
0.5029401044713959
0.550520434411682
0.4716962369105263
0.5879439633632828
0.5915919292166838
0.4911553488446629
0.4823469346317277
0.48500964087603593
0.4100752543794595
0.43559032852025903
0.4221926054866326
0.5467365089843879
0.5420241112496176
0.48735738069397677
0.5855351073974164
0.4354545630015523
0.4077175016525653
0.4733835731900892
0.49549493697939534
0.5187923115527102
0.5653806239707235
0.5826134694105611
0.535836939072313
0.45230309179133177
0.6575136719716107
0.5516461968174888
0.43365354181906723
0.44237437322811496
0.5093347922501037
0.44651146546140535
0.6011533027599516
0.4212128661561794
0.5554163852686966
0.551214720921522
0.47786135313374306
0.559097715326581
0.5310166586770146
0.6163629491744202
0.6209377656640225
0.47467679508371724
0.5029058226077994
0.544673441397658
0.5245180678506115
0.5282395713813819
0.5002121784388217
0.5758394648274751
0.5202245499892673
0.5209575917637821
0.46719397544361974
0.45420028418149394
0.5289563557782961
0.4710115091729445
0.4934392710812704
0.3895782010826215
0.5201138290248903
0.4304334894534448
0.6053517632941176
0.5032942709553845
0.520618224106386
0.504398728070567
0.5153568288119107
0.49313777665781255
0.42145195455622225
0.545233139941536
0.5368176076370758
0.5889071685802063
0.6063430904859001
0.520631900674047
0.3920097753242806
0.6550479982334058
0.5039164684504737
0.5057946164072283
0.31735443033096605
0.49636396202617294
0.5015360154625684
0.5554341736431802
0.4928350883241831
0.5956731337167146
0.4862746551063416
0.6044032335808821
0.45407562720768974
0.46889770378683143
0.6260637824855864
0.5762446887510245
0.45918577450264547
0.6074331501104223
0.458954558520921
0.4980591443989669
0.5060287227012741
0.4088706257729807
0.5132250499912022
0.5966731933949811
0.4605147743791732
0.4890046071706267
0.3763069245843093
0.5277177272345938
0.4627950162613411
0.48858495376439953
0.4835003373018595
0.5201592531789123
0.5972231152013445
0.6313740110023058
0.6116580652461592
0.4911162329944463
0.556239258008908
0.5345469266066908
0.5675041443994687
0.5755378663938586
0.5191838295333143
0.4071829794560458
0.5332942495893076
0.5372089715170766
0.5829710288392526
0.44837615221967897
0.5482963889833952
0.4629768396093149
0.412651928470921
0.4654350139353304
0.5351819990418745
0.4866139651114851
0.556283489160611
0.4772693001861562
0.4717315533837555
0.5707563776045779
0.49011597725223816
0.5035058526369451
0.5135830883097747
0.5573885965695113
0.5194938928658742
0.6352619196799212
0.5542001566960176
0.6707772231791596
0.4627680654262733
0.5695824589249446
0.47494460419140866
0.6117889008237333
0.38320489934440716
0.5389022878870253
0.557518541667479
0.5552229939697318
0.4639287552565085
0.4144867871572894
0.5967341222987916
0.4498746089171384
0.5509033671386309
0.4779517067667952
0.47234146924738957
0.5153846801194865
0.5741738489426773
0.593716820488461
0.4471803055904468
0.60052188788965
0.5515014723332721
0.44268720510909276
0.48590630701880133
0.4807001083406282
0.43603589397429543
0.4666950643077923
0.48669839605198967
0.48714163975982433
0.5549535143695596
0.4586260352302933
0.4602252300290007
0.4708665664635738
0.47385262499505537
0.5683683276729176
0.5578960794439013
0.5701641360441339
0.6576544895066272
0.46943340541132
0.5194958064783055
0.4340636454080223
0.43239732410664045
0.6162401866472951
0.5119990898863702
0.5354427797986218
0.5623506805860449
0.45877216394684023
0.419241920003549
0.552985719393573
0.5367994701497044
0.5642123593208318
0.4728087440624365
0.5919977447835447
0.3887068326058553
0.584442408661635
0.3993770352696156
0.48063011523243265
0.44683896739758344
0.483063149714115
0.517821811987899
0.551420199354708
0.5085933080666543
0.4922652589325793
0.6119452003214706
0.5612133599452597
0.5927311378847926
0.6541186393826892
0.5795373164998674
0.5561962448803393
0.591737081248979
0.5453861247757718
0.3999689895407181
0.5921636855450123
0.44837560216460637
0.6749182893869954
0.4533850777407095
0.47066546531535425
0.48042432730874873
0.5902201584320367
0.5374469334858241
0.47978134533472383
0.5651821281266575
0.5020916617886281
0.4757891613728288
0.567785549145007
0.5695249253219086
0.433230721689776
0.4433178936682747
0.5648970609689512
0.6212124101813649
0.5757323367183306
0.3346077083577519
0.35256978050237003
0.6425859653924496
0.5286661835133238
0.5685068276140012
0.6002805287679284
0.6264416120249474
0.4758769151523587
0.6185737036566038
0.5099682754674144
0.5176661369034014
0.5433683750740754
0.48318559741988637
0.4049436786035034
0.5101877254706113
0.6671330250265914
0.43594367573654463
0.47405588332407417
0.5903490190614864
0.4639752473102035
0.5608244458021087
0.5063414841346888
0.5683748816574877
0.5386021266595474
0.5077229690316489
0.5934733696656673
0.5276093496751011
0.5901720999981526
0.5299948374838249
0.40753438387414626
0.481377927240613
0.5184228888395603
0.35552440462682033
0.45706629364899376
0.5687030436102625
0.6191101823471228
0.5834633342420323
0.40315694002674884
0.5722918767532762
0.46568219906349445
0.5596918612959689
0.6044726178359021
0.4600254003396625
0.615943681975991
0.4236005670465012
0.4840217265080046
0.4576913261446491
0.6427112208891755
0.4787370978645637
0.6063884140441548
0.5262569600778372
0.49860526896589985
0.535882532262265
0.6440247608441219
0.5487050320058587
0.5109282703908188
0.5427149394660817
0.4474310718857697
0.5629105992098918
0.5017063026859859
0.46835172624181337
0.6175791577647736
0.5111634055344622
0.5241025235464852
0.516212431875959
0.42651108980564856
0.508352820711239
0.4431323259561988
0.445735981009061
0.4843807239343277
0.5151764172315418
0.5253646406829304
0.6423088233550966
0.45643771964477353
0.45578178852509804
0.36220119573616694
0.5069702360923574
0.5862139448173341
0.43973074236671306
0.5313258249539283
0.5919403727092211
0.4259068756434147
0.5410055371384618
0.47309645225864166
0.5984870141092054
0.4887597070038978
0.43272864138706063
0.503926715098446
0.5169434295079185
0.3499893093158014
0.5095878920106394
0.4347312700261779
0.5134881714063408
0.5829654659689213
0.5185785960549618
0.41240064382450486
0.6327170769148783
0.5831298019861201
0.5329381754690803
0.5991120829390296
0.4697753015114744
0.5295130022754481
0.5554458557019115
0.5915646900883613
0.5653745588683604
0.41145460253148936
0.6435153430208616
0.5776109596822036
0.44909180820976524
0.5614133573141977
0.5260307226029666
0.5012444456640757
0.5857837862132029
0.4770926175320169
0.49374386279120475
0.519417249084548
0.5073160327900047
0.6816549757422289
0.48006394791377344
0.5630089395564861
0.4734962678525279
0.45820500666955966
0.6049575475131012
0.5677398975728816
0.6158341576606218
0.5193727522891333
0.4951106120464824
0.385174455871412
0.6018479456764977
0.45713784393136075
0.388377138826508
0.4754426957938642
0.5526019935074611
0.4956250518171186
0.44597450393151206
0.6459052680863748
0.5402089621836217
0.5049948725493
0.5043956883156968
0.584531035792942
0.5522863937283087
0.45359206361166704
0.5393051160948202
0.40373707280442833
0.4072675247977013
0.4083511326865439
0.44123078631911056
0.49221299426881626
0.4717887022890255
0.4016714593344206
0.48427546528085574
0.3187070395107045
0.5894006397626329
0.5055979822750041
0.5538009212763961
0.4953163484176996
0.5079367910131484
0.4946209898953003
0.4880827562728558
0.569098056003972
0.5319488129071773
0.49307897231134606
0.5235822559245021
0.5555578428773122
0.6077496550117372
0.49899942768306804
0.4450287385814815
0.5239053466623795
0.5938192975778739
0.5608126200560011
0.42818654405025297
0.38593146281040724
0.5012946305353396
0.5074634709544619
0.5485065861715124
0.49204739591412006
0.5013206765326144
0.5047213604592539
0.6288970708796346
0.4751202990112298
0.49692123464680577
0.33791847712531714
0.5602059715781041
0.49414880444355946
0.4226070189420839
0.5083977650134093
0.4850484763055166
0.5347056525413038
0.5908143968642598
0.608665553056084
0.3969735976250089
0.46685230497149666
0.5738888711366581
0.6202216671621302
0.503140394528827
0.4920620217123582
0.4770422492094642
0.5012164659335367
0.5399220355137048
0.5143144689597182
0.5171782579035645
0.525497756923326
0.5686409576022701
0.5162492848769513
0.6016114319769179
0.4318766866141869
0.4071766784013823
0.6114127312838983
0.37522751721556347
0.5885506138838816
0.6130986194858351
0.5324091971712859
0.4437506660181032
0.5598974896422187
0.40034677055223006
0.5045818844118443
0.5744028418671555
0.5561506304528839
0.511675525514744
0.48293915083420275
0.5203531754983793
0.5397658062748111
0.5136792359586355
0.5303716929388996
0.5411986118119513
0.46251032434834266
0.572949139083441
0.589666352649832
0.4211463187363412
0.5623081265144473
0.5231100679217962
0.4992903765423477
0.5423446223421259
0.4983419156608913
0.6105169272129424
0.5151969536389304
0.42072193566722876
0.38304385952109515
0.5060385749384546
0.5590725986809076
0.5680967377778815
0.4358672267637209
0.45519820697416924
0.6236725303597774
0.5718604043688846
0.5743548610219713
0.5731277490871256
0.4029993789916056
0.4719383763692207
0.5420509271154854
0.5877913000247117
0.5655641473186103
0.598781952357105
0.5931190296078875
0.5964522943415085
0.4997287877225099
0.5721000654870291
0.47533165240478276
0.4844582023084099
0.49546259383870994
0.6208782721045736
0.49013319839420355
0.48535465283182
0.485058781969783
0.6334982371104896
0.6091585498748645
0.5211755489574467
0.5704178471940718
0.5859255228708637
0.4287142777006699
0.5801285079754274
0.4560073262271378
0.392483387664171
0.5455528747319699
0.5135192883366322
0.5233820655530246
0.449162633739546
0.441459083172401
0.47295995766547766
0.5408786671357007
0.6342535527783558
0.5051560283717421
0.5757015620797445
0.5205269782951708
0.5793346168838085
0.455078015258536
0.5409867779810529
0.5900963402592877
0.4847641958590948
0.5215327952114512
0.42115362102174936
0.4250444520150521
0.44854425561951144
0.4960035583598613
0.55357356404317
0.4982181661824842
0.5115106846833596
0.5958919132275908
0.6022538990331081
0.5318279351859856
0.5357313004372344
0.7069243409954709
0.5947729229340827
0.5183616278280052
0.4454320125669156
0.5703360396740789
0.4266333261970344
0.5691729685617194
0.5938145316657858
0.519853677828653
0.5583037618149098
0.612103064458695
0.5887891545715944
0.4704032245194918
0.40399054262015316
0.5824118460113185
0.4596329046446689
0.42220527536145824
0.5546942920362087
0.4948446998060628
0.5344662892935091
0.4864234521497832
0.5829222458451958
0.4978240004191174
0.5427419013099011
0.615060019566528
0.5450011283657432
0.5927977192805193
0.4124273701817794
0.5382606997213912
0.681904649888476
0.5011963383243462
0.4089557457414075
0.46021872074819625
0.43472810893975755
0.503523492622318
0.5443434898267144
0.44427737940876594
0.48969162299470365
0.41974331039982
0.49421072470587835
0.5177830920672354
0.6045482517771709
0.49093205405764406
0.5405229657542361
0.4509490875227101
0.512606102720058
0.5746627293398124
0.5035302200672257
0.42549825166871375
0.4399049340414879
0.4291492278118954
0.460838140592454
0.4607427457246272
0.4644956950824844
0.4538464939915216
0.5757728466272843
0.4333915636908843
0.631923824428852
0.5145595806803155
0.6602439309647111
0.6459424397016985
0.6051758237119472
0.5687818459343336
0.6038572846495123
0.5321125718792022
0.4255399516296262
0.49676030618267086
0.5101743260027045
0.537056474653402
0.6842669097817315
0.4399008873675097
0.5014793828101998
0.5701474584791006
0.4024053516805765
0.5371508716679971
0.523968601724843
0.4679890527614267
0.42600301929506057
0.5538159073716871
0.5018943602331721
0.5042289479138312
0.450316553598295
0.32280869184949657
0.5696337057486516
0.48175461687133636
0.4825873645345342
0.5347735127913626
0.4035706901493942
0.5547939652685732
0.6558285137537035
0.467804220352871
0.3751468440100344
0.4968864609662811
0.3701009786577632
0.661683136351071
0.40954784190823335
0.3782922674156475
0.4292835490496635
0.46938599003881254
0.44175399055278375
0.4600528182182293
0.49334639541931014
0.5577938529799175
0.6403411293095203
0.4927001441610801
0.4589764305482025
0.6092108421183762
0.5312075512266752
0.5029387002893486
0.50613905991245
0.5245048293918979
0.578752121911526
0.4197924509048207
0.49831536268921645
0.381339631121705
0.5332620315833302
0.469617803912104
0.5318731579840413
0.5464784261570037
0.6536476657541851
0.5649814241817362
0.4596378788384388
0.5482347276524634
0.5626227542641711
0.5538425132016909
0.35185133649828587
0.5152778604270356
0.5987813389956869
0.5140975210907482
0.46700654678469644
0.6058818647600726
0.471212349895747
0.5749412045334398
0.5107780302632839
0.5821689740627545
0.5741465396660207
0.5282110031138989
0.42691659367670626
0.6112937657912583
0.5470633609883535
0.5936183879054526
0.5515591390076185
0.6366896749500712
0.49073846245584496
0.5214148755869937
0.37960176298045056
0.6386008599964561
0.5894893455274265
0.46901803350286436
0.6054773111251195
0.6476512020254007
0.5611124489400316
0.5316415424260386
0.5667531436950596
0.5019871310707279
0.5372411639106932
0.5818779383696446
0.5218474026360305
0.5941765124986248
0.45753619479850605
0.5115956327627621
0.47635846370100116
0.5082817838442936
0.5428732501813879
0.47950448052852546
0.5200005793955772
0.5253213736646029
0.6199929028272503
0.606164454308493
0.4133278596136593
0.4963457096336934
0.520949763634988
0.632126682491521
0.5100260872660655
0.46622541678375157
0.5405854037339228
0.5242483191865783
0.4808030776208863
0.5608467103252465
0.5934222046247237
0.5482044468404296
0.4800815114745043
0.39810556778687345
0.49118006358858973
0.5318795437886491
0.5068984085644539
0.4998876948989356
0.49231314902293255
0.5748689060225827

==> anc/HeisenbergRFC_J0.3pi_L6p0.21.dat <==
0.5128498063806676
0.6030426489356501
0.5733192789356307
0.5269773047946692
0.6426338692219697
0.5095106282798586
0.5771514782589723
0.4217988325724387
0.6667693000874122
0.5499840629895172
0.37029646875796496
0.4675091648059488
0.4418493870288121
0.5008067502896458
0.39279736326412606
0.5555007949343226
0.48239312065526857
0.5663396483158489
0.55207153984003
0.499176226431087
0.38247574137118906
0.49139311550977166
0.6156524691160806
0.5900116162578611
0.5510653835763228
0.512183280052109
0.5536416288824269
0.3687608443579781
0.4515170124709553
0.5366344997424749
0.48331093101009065
0.6226118430171488
0.5088300377027946
0.5451058255554014
0.4588904013314252
0.5922810174991852
0.4558438059031214
0.5069862303267823
0.6796823963081506
0.5467196600403382
0.5197008869444271
0.5247812803312658
0.6908475979645986
0.4665169613701273
0.5466914665719168
0.5220686646712205
0.5345367150767774
0.6132246854348401
0.5335551911326706
0.5348898559511059
0.5159528939881253
0.46209085994496774
0.3808307149288813
0.63054826034425
0.46335094482589356
0.6478904964842639
0.6047569129237694
0.6136444503756695
0.4379701207820877
0.5603986133691629
0.5841923115694125
0.4174520519964369
0.623062552604827
0.6592479260367229
0.5352315702269453
0.4426410283307603
0.542200445540069
0.5963304862936868
0.49781573990570904
0.5957851316624019
0.6428151963226536
0.6684437692320633
0.5686390224238588
0.5799136897251136
0.5797163053668223
0.5382907266553524
0.5665600791063445
0.5100631267044231
0.6383261604611696
0.4001780214166453
0.580015407514038
0.6059648527794191
0.5082957396598783
0.6163613611276291
0.489277107451578
0.6618197401347219
0.7085390354397554
0.45678626573562164
0.3372943205689874
0.5426697139963941
0.5260493210487843
0.46004039998468976
0.5568077622705281
0.6369966320877506
0.5337196343782465
0.5731175166148896
0.44005318443871644
0.614024769159533
0.6176254697448349
0.45981467838934076
0.5989006629619402
0.5200831139027449
0.6425836387814282
0.6589399439874251
0.6675198850654941
0.47089023494438736
0.42810749552890914
0.5727406724983656
0.5730283656822264
0.4209782236704457
0.49923363700633316
0.611661153664318
0.6315584722770349
0.4777430359904283
0.5056570374282305
0.5685873620337866
0.4168112697481273
0.4941204701074331
0.5518591315473351
0.5145076177616899
0.5900059807164824
0.6329019307558694
0.5325797211972289
0.5135161937528868
0.4984374573608403
0.4927941992107956
0.6300602285615265
0.5198192320181175
0.4040757356114265
0.4964056037031548
0.512673604150192
0.5294661150674961
0.6326242936663531
0.6175084822049
0.5693322498742307
0.5568889982779615
0.5512207205312228
0.47208526941279566
0.5288198083308825
0.5734645642798366
0.45209357381456305
0.4643371888780078
0.5379759305021837
0.533511485691082
0.5686649027710994
0.5067214835510224
0.3982719381727681
0.501848021405718
0.46645755539717976
0.558067893399629
0.43763072551698823
0.5709942773042385
0.4945450338129912
0.4543968491644475
0.5613022973941685
0.4986770520543313
0.49988151936933684
0.46900600045613117
0.5580108518344492
0.5322919617296761
0.6014332675642289
0.6567350505180488
0.4333112874917241
0.617839742906307
0.6019095202039496
0.5860632149018765
0.6610335138229558
0.5441636836530747
0.3739254470421087
0.5770963833184283
0.639537843204702
0.6387393136035029
0.5209651269269626
0.47524923530593893
0.4161903651702965
0.4970409058146234
0.5527048809533825
0.40054782076195294
0.527433623486043
0.47328788665065324
0.5029052867260182
0.37605346945961116
0.47340295118311304
0.5481627272630427
0.5380721942040569
0.5446329659533516
0.5514524552040663
0.4610444168435205
0.5061506751313455
0.5249519407535933
0.640043904144859
0.5038390892135735
0.38488660420416854
0.6227260248609338
0.5509342701083417
0.5059200860515194
0.5925762926318924
0.527295345915184
0.558768195729189
0.5706046342727904
0.5225290534832981
0.6047427113262113
0.5758192157358645
0.47186608733472857
0.4473780921372449
0.6010817212720241
0.510097288192176
0.5112984002560835
0.5238370172791134
0.6070545690701207
0.5549859967426584
0.40948553861321096
0.532843578768464
0.4569908639876001
0.48207918578227366
0.5819938321213302
0.5308211972397715
0.5135988139459315
0.49964615234847526
0.5174113061682062
0.44029802322201783
0.5321815476369852
0.572686403017647
0.5336512035085605
0.5900315444071154
0.6079466485835511
0.6270399513202858
0.6291189037391525
0.5874792154647394
0.5685568864984702
0.5136573227814629
0.6128379984766162
0.5106966057790195
0.5634212011499676
0.4527828752442862
0.6542720362469666
0.43175337526405355
0.48467079391270057
0.4006309258534218
0.55064733803716
0.4663620668826707
0.6453963940235253
0.5974501467685888
0.5212067794709007
0.4887616302651852
0.5678801746045024
0.5131972744188926
0.41943764305262626
0.5201985578980532
0.48431313291244243
0.5904765865170901
0.6469485289342313
0.5921774416765395
0.6331840031531341
0.5006875390199951
0.5635110245568834
0.5106120795521578
0.6414508852111428
0.6119541231585034
0.5833433623579616
0.4734280856057967
0.5726551248717366
0.5790672955543357
0.5175665579740362
0.4228005949948401
0.5533668967157163
0.4992768592548383
0.6166174036825967
0.5018375271103319
0.5087683137524619
0.48879260549875503
0.4946870347891369
0.5684619761408678
0.5163193320812742
0.5046588743142235
0.6265214088234105
0.5759858899047522
0.43196576588062013
0.5020823052792833
0.5096389521893577
0.5714465921501297
0.608267338368432
0.5728404623283347
0.40025618511154515
0.5565258811619314
0.5833484949472583
0.4982165143124908
0.49853320896684167
0.503386296413549
0.5234428974260911
0.6069993834684796
0.5889190359660015
0.6942357209198963
0.5329509543010638
0.49870505615841476
0.49452330189143084
0.6062125173484094
0.5149004388121045
0.47160741824715463
0.5934044710413903
0.5498031121993283
0.575592934251015
0.5909770753524204
0.5301880736041765
0.5030038306619825
0.5552445145829952
0.537837770661726
0.5705454107144416
0.5270375670454724
0.6779511756272361
0.5231926687672762
0.5402624201558274
0.49449832418023654
0.6207269866243823
0.4519887694179801
0.45557552718548183
0.6743805612470537
0.5347783495335783
0.4217301665598078
0.6818245745598206
0.5578862136008503
0.6057402146272265
0.610620291643494
0.5607574682065463
0.46126183634666124
0.43984191903589115
0.4569983134892723
0.5544935253129676
0.6328464886007414
0.5390700943586266
0.4465220540474677
0.5984989383280241
0.4986175580470623
0.46430830206895307
0.48385829538176084
0.5440128386520773
0.6706392492914677
0.48793520535945495
0.5921123331531438
0.5085258924632927
0.4337995949556442
0.5107518650045414
0.45731304460605815
0.6072155688518754
0.45624166406505073
0.5551474307948545
0.5948671214882927
0.4766873291249315
0.5894756474300069
0.5846055294875451
0.5218795045009567
0.44656387567376865
0.4683791849087045
0.5740136051485855
0.49272174380293976
0.5416184626808653
0.5087495304096944
0.47502946059946427
0.5192092656364558
0.4489458022780118
0.4591789619929981
0.5954087527633201
0.5120838396186946
0.5399260057879899
0.4888124341953879
0.5304750094458877
0.5190851598920834
0.5608818073987591
0.6426496039379619
0.6064640593322231
0.6233475181405904
0.5727302342565184
0.6154014594168847
0.5625420071948078
0.5439419046511911
0.6011370754194438
0.6429521595639891
0.550569458186443
0.5057291191378491
0.7250961715237162
0.40037269094970135
0.437392430928846
0.5512640147113537
0.6013069732209997
0.6150562229216967
0.6428024724797334
0.5123021229322012
0.6128973365876652
0.5995315440593243
0.43513907065118185
0.5299438931398792
0.4793279803263737
0.5326129135147329
0.6190986615584946
0.49438983031361267
0.468224102198404
0.5173321228276437
0.5577453470340891
0.4863763509320528
0.5618114561185125
0.5596632483779955
0.47275292247714024
0.5416264735554644
0.5053566921056153
0.49851445943927364
0.6552747173898761
0.5693539474306863
0.5151278665676047
0.3871420517793147
0.3468392362439723
0.6322513720744685
0.5239615019001626
0.5170189755628495
0.5268653910675698
0.5106094022696561
0.5781032530049206
0.5206483314778695
0.5880717371015709
0.5873526029472501
0.611763662947059
0.39794773234357333
0.4822676572901038
0.5975726379833655
0.4790962722716639
0.4992809110889676
0.52659769581052
0.5885570787570312
0.5546079054550421
0.5582096056181379
0.5269277883676502
0.5116816222046336
0.504725425968404
0.5508138858268895
0.5349958032330138
0.44576031806480726
0.5832295502118607
0.5433531045189789
0.503207952199436
0.49684991265274997
0.607867183937392
0.5827904845531146
0.6292648335531815
0.44859201920004754
0.5507923119595379
0.5413178022481506
0.6550821239614657
0.4953565205969834
0.6731174157630463
0.4923667641013153
0.6594508643378475
0.45784798728455683
0.5998152491804222
0.5434733297274768
0.5976868795041423
0.4648043719179822
0.5016113013650362
0.4830087458933891
0.4648013767466517
0.439810784359097
0.5323407673562744
0.5253679346358442
0.5463225300758918
0.5849827347621372
0.5609274707157262
0.5651435705020506
0.6664527060799607
0.5148619141572947
0.5534124024218683
0.5459420890363718
0.5218839139677869
0.5797817100606836
0.5652143608015737
0.4991103064003253
0.4457164472956496
0.6059895640585661
0.38246120850064164
0.4502181875616432
0.5011364340814
0.38191366613503963
0.46837668208207983
0.4023603899514182
0.4506234117549888
0.5092419366916631
0.6004877179413339
0.4491926250770084
0.5020395032850014
0.498491820877729
0.4745635297191088
0.516589444393495
0.611116579083647
0.5266202765391428
0.4140280608599243
0.5412596096371767
0.5024233811028652
0.6092718066155638
0.5412564212826636
0.4230470838485438
0.7004746691928216
0.6331859541202028
0.5902167371799758
0.373245401665744
0.4813062455551482
0.458665234650125
0.5156089574127887
0.49778494263596557
0.4933239521603644
0.6156083694300976
0.6176340048046088
0.4847220385543033
0.48736528517029715
0.5229363326879104
0.5325967381798015
0.44774586399844707
0.5087048934030893
0.5965127781517201
0.5697815912767125
0.6283944046295695
0.6393857127333349
0.6193633416435933
0.43974128591453787
0.5818727731753555
0.5341712979053064
0.5356267664646515
0.5350671959617034
0.5219731433613284
0.5564162152046073
0.49905980531379196
0.4107426794516281
0.6564991700135739
0.6440904518846335
0.5617199216778131
0.42480976520434877
0.5335616931134961
0.47201391125242464
0.5798487810871183
0.5447874734291299
0.6229609693733105
0.4283918236355366
0.6363975579045367
0.4442095190043429
0.5222620358933207
0.5690107711065476
0.5634747994480636
0.5496395892898994
0.5365331103042215
0.6937479078400779
0.6802490168868297
0.5029892551171768
0.5444199403721578
0.42901434170149205
0.4050426664376937
0.5619658820466559
0.5865039549167005
0.5065699658584286
0.3748722344368996
0.4532736499299421
0.6084354193828174
0.3928395185127684
0.47668426554664306
0.5650775280415977
0.5373593202281732
0.6181930231689207
0.6714775956251938
0.537319918667496
0.4854475464780958
0.5046261296664372
0.46660681877738386
0.4816996102794103
0.6317999012147177
0.5359170278148095
0.4544643985439103
0.40476690015794387
0.4486482096094271
0.47456205805442153
0.5181940565688646
0.4153731796190799
0.5958266743644385
0.35887545778970703
0.4637296169695507
0.5641542493947236
0.6325124916503454
0.49821911445113914
0.6311993011848348
0.5047367088768943
0.5394007077704178
0.5508126989835531
0.5589515742378268
0.5543918982778893
0.4873087965549985
0.5143355505739077
0.5826342951636614
0.5453692044770916
0.5974943432652997
0.4018695640180991
0.6901692192876739
0.6072097947060188
0.494184622598551
0.4503201574086328
0.5305186291161685
0.5107292033906881
0.4862209767534634
0.5365311973151432
0.47403282679228415
0.6383324329526504
0.5736235044083972
0.5953125630434208
0.45354854002295714
0.5047608517183123
0.5791102090839546
0.5344868338202761
0.5475082948302293
0.5119198421644913
0.4366161222416743
0.5759222123205663
0.5356611195132551
0.563413188182916
0.38930116866460523
0.4624770587814402
0.5202288875662121
0.46292505934142675
0.40853452463456913
0.598050057004772
0.5634876466943427
0.47126107124545513
0.4544985715987631
0.5092970942996927
0.647989735844901
0.5225866763901259
0.4034550256859584
0.5720213172254189
0.49557861077808685
0.43566911959870724
0.5085281210460921
0.4746935131358733
0.47450876094669286
0.4659646485842852
0.517479424124202
0.6927696460412035
0.5719138931496522
0.5770554893377995
0.6502264556713184
0.47730117589110616
0.6543594088810797
0.6285079679271268
0.5832967839101408
0.5786766158124764
0.44970964786281636
0.6150183487528071
0.6121181782257538
0.6108143127065491
0.5292772134039541
0.4898211008975284
0.4389742255366386
0.4339370741114493
0.6927273015813663
0.5921477082585337
0.5167636217973116
0.46800648943494655
0.4545576092594708
0.6668271514426172
0.5954338493322705
0.4957900364840459
0.6238861132176198
0.6377530978910673
0.4449825132653143
0.41935809718111905
0.6403945360838753
0.5348609023811445
0.3984375591905383
0.3480195931150945
0.5382883767222669
0.5147023729482897
0.48921528421751614
0.5367418777184585
0.46213209823544993
0.5340962822770108
0.4112750635163999
0.5076289354639301
0.4545205110791561
0.5098405638052393
0.6063654445096673
0.49499669155520293
0.4847580726112924
0.4709756986348685
0.56897785037929
0.336841103365697
0.6049518642497245
0.46683379426704175
0.5213638925728077
0.5544333887873992
0.5924507941365984
0.5584547872055976
0.634008336365392
0.5312914297122752
0.5851550169196785

==> anc/HeisenbergRFC_J0.3pi_L6p0.22.dat <==
0.4972648372178303
0.4027622324261127
0.4854943986082195
0.6203333878208832
0.6538011064372392
0.428701425010665
0.6176355295152605
0.4905224212260804
0.4976031053949268
0.5480233601004766
0.4480844778023929
0.5211617403542891
0.48980086271242274
0.6728506449878827
0.5715724131097244
0.5197573577812593
0.6030565313744091
0.39628574083327656
0.3421729917161352
0.5568288979237519
0.47395815636321853
0.651838821584285
0.4850505427262963
0.4346114969976738
0.435704576129245
0.5423928782668641
0.511665763435345
0.38175594753484876
0.6354766309826316
0.5647621628796201
0.5081527387065566
0.4160715801699375
0.5387387861511225
0.5382512233512834
0.44808343756609675
0.6693473935032083
0.510729588555993
0.5720892740694897
0.6359683553510154
0.5688076603595775
0.41133048056941574
0.5643447755739238
0.4946977098258596
0.5273543282749453
0.4512957902980483
0.33591317511161334
0.4663877242517778
0.5909799523253946
0.4561737078789509
0.4664843897285317
0.46198071748997344
0.5302290301020754
0.43407342338618937
0.5340885424112218
0.5528069627285224
0.5437701880124103
0.3534917439844371
0.4264370697361115
0.5895058112110663
0.6196637308681315
0.46674398293972996
0.567898331549783
0.6100243914093656
0.4932808583434293
0.4824175413817231
0.5305066133375296
0.5389633015700424
0.6194836298918028
0.6078715462301312
0.5707958587603029
0.6123460037249601
0.6152343693985004
0.5063529988435818
0.5415442065721635
0.5481147417616956
0.5534529700547375
0.5222918010122883
0.6130511561149526
0.6390161768157956
0.4688155132565458
0.5204942011130651
0.5465883479468728
0.6038398828672643
0.5447841439353824
0.43322249962832726
0.5631274741526225
0.5781409154367106
0.5995798592275575
0.5063948902795284
0.4988062507446607
0.563144153716047
0.518541625552007
0.5034855349653534
0.5028052924069776
0.531672748496656
0.6660007731956474
0.5338351398540813
0.5700873907058925
0.4646233870200942
0.6456157969013445
0.5551705486649717
0.47707342700404615
0.622066454514896
0.5539645965851153
0.6047863638523886
0.6028422864518199
0.6859166632928568
0.5508751705901102
0.5053597587665334
0.6642217309532626
0.7078675666704433
0.4676274173895392
0.5304241493123968
0.5258333004531629
0.5579494422920572
0.5042099231411876
0.614456504736812
0.45400385190946346
0.7012444653991571
0.5842235053961867
0.6316948415664771
0.5391055022359765
0.5673700474417681
0.4962872204628488
0.6797532606188021
0.46701284550394623
0.48959959809818326
0.5603738566052721
0.44390757105498446
0.6479851033865651
0.4729175905664715
0.5442233636362012
0.4710258371269041
0.492439927624588
0.5459468967344873
0.6486274168019597
0.6562403628804065
0.4255816635862832
0.5515514735228294
0.5487164833675435
0.5146478662802535
0.5390161084693719
0.596052006318114
0.6265981042201861
0.5827279847380699
0.5277965663324746
0.6030474036318979
0.5670528975995488
0.530172551527947
0.4727594510214927
0.620748682165085
0.5541687195971396
0.6636555724397969
0.43505561738718834
0.5715281097315384
0.4086524967027143
0.5278657431006829
0.6405788849947714
0.467355875673901
0.34899952182009036
0.4575958257514808
0.5439113494467491
0.4638871532616444
0.483808809073538
0.46427949089032416
0.5313834273986844
0.5258469324877247
0.48480196553430394
0.4250399723273741
0.48532967636028534
0.6397548054672283
0.4359284499554602
0.5954055355640572
0.5981683225429023
0.5482778210996431
0.5419537495797977
0.5075359677573819
0.6121002931408197
0.46921750062077777
0.5988703453362232
0.4942392096317069
0.5471235007692631
0.6106756342094628
0.5434001775565954
0.5519075168686493
0.5591890265820383
0.44786722387068184
0.5647058543087495
0.5246253857757608
0.6790201449006236
0.5316597158772034
0.617356909594089
0.5081353759673902
0.4719780857709289
0.5860839801511871
0.6011187124566909
0.5606932901110576
0.6112411837994518
0.5072113696972435
0.4202227498542172
0.543401564383901
0.6096645474043558
0.4468369246615402
0.5786887376504446
0.48753309429883995
0.5699983706269641
0.5226802666068839
0.5625337042560631
0.6320112803840876
0.4289869765641261
0.6089755991536641
0.49366761642046914
0.5011379501456641
0.6580411316731147
0.5873800076700462
0.481849075121761
0.6135085779248748
0.3751593968983893
0.5342510881620074
0.6018676352900117
0.5126135453129343
0.6562216207145135
0.4925226475935846
0.5288329102611914
0.43255108377010465
0.5088585395171592
0.6246302834894296
0.489293638714763
0.6612244067773448
0.5207791141796823
0.4638162130703176
0.604624120688721
0.49613685585821216
0.6571832281295643
0.5869342941642789
0.5332595752624921
0.48610465417916904
0.5935605064465111
0.44399745680630404
0.5973201910253921
0.6044310247902442
0.5358535999007313
0.6592928811972631
0.4985494954712568
0.5229779327460234
0.5995931879224355
0.5541841541353781
0.6414725489801378
0.6269644265428369
0.5785524119223665
0.5690511810786507
0.5769200200870426
0.5507020733437443
0.5285329482722195
0.5426360324360064
0.6640553775431307
0.5470085905961961
0.49161084728692567
0.4685124973039346
0.7279837106407193
0.6041477944990555
0.4817967867996187
0.603444079805172
0.41020025113605507
0.6322280204063627
0.38323153391819587
0.48097446065546107
0.5359099137461035
0.552547018688295
0.5701121227456403
0.6275427452855865
0.4134155158907895
0.6108987909692141
0.6288023746628993
0.5361172045170364
0.7302436720558648
0.5476388988218232
0.41052693508701377
0.6035104045465864
0.4533291102891622
0.5727847183168981
0.6357781372443572
0.555630069031697
0.553660208326022
0.40603417537891434
0.5946621973258931
0.46667828083266855
0.5433948117720826
0.4238761985737323
0.5681010767924294
0.49937020199266025
0.5690552694621526
0.4430099555032662
0.46311704360884615
0.431536134051831
0.741864743267927
0.6128431368716121
0.4612355277425345
0.6342979201763255
0.4972509531624621
0.4541823049059688
0.5900805319569705
0.5336096114510371
0.532617693907114
0.5592091143877577
0.592251439296348
0.4401290082770724
0.5842706207037007
0.4685745255679681
0.5897894596443726
0.5948085318665388
0.5674208795804864
0.5501430600942766
0.4814759988236267
0.5596335010837127
0.43708437424090923
0.6270143196286377
0.6462442263936896
0.5228968811508301
0.6941406294781152
0.5016603543144827
0.5168105875317981
0.591608807704047
0.5962489207642532
0.6732296985073247
0.6491845309303048
0.6128735543550271
0.6253302760113164
0.6026464501672811
0.540645011918191
0.6089491712076253
0.5230590094459324
0.5741675482419011
0.5683407185369966
0.47375777118397805
0.5600015854594802
0.5453202173903549
0.6148489186002587
0.6580182268160529
0.5091736111980799
0.5307916328009697
0.5533563967995307
0.5300321016010182
0.5605570763303152
0.4701865254722858
0.6098877151109818
0.5104707371764269
0.5505806702779086
0.4599676787203505
0.6113643735091177
0.5800170832532417
0.6094945899189507
0.5409320981354869
0.6520655117541562
0.46874409581910526
0.6372356078609237
0.6878623805893717
0.642879691265156
0.47880019698528936
0.6065696213923651
0.6239184358645521
0.4333268747609798
0.5302170191610455
0.5175377213116191
0.5294961253518743
0.5962745498255348
0.6255829927813572
0.4553814846475438
0.65241953681236
0.5450196202023416
0.5245016684764211
0.5503571438278487
0.6150079169869737
0.5186292317772752
0.5031411179750501
0.5239917635675223
0.6803926641797954
0.5456324926954055
0.543861536337606
0.6250070848736684
0.45596483545269756
0.6305750856627694
0.5963304166366427
0.37511345798890977
0.6241631336915763
0.5943094642554528
0.48500505287947526
0.49346374697916434
0.7282314397513217
0.3505548602216231
0.5972677031362008
0.5576188635969099
0.6004549357761706
0.6219068569994547
0.5824325061299165
0.49498665057243885
0.48205842102358665
0.6156422779347308
0.3868562311622845
0.4773842883725218
0.6703005918860708
0.6109999539920299
0.581285224114401
0.5502325775334117
0.5888102980239452
0.5805248366488075
0.5058880211640683
0.48284188940683803
0.46088864726313905
0.61165316922762
0.5119665755847512
0.5605166839351038
0.5488882251506346
0.5566864019154081
0.6239286482458491
0.5223279932267965
0.4903238650928389
0.4966999187954308
0.6310087518322565
0.6047462648351728
0.563180175600127
0.5970562074393796
0.6766498543592895
0.580075811558569
0.5898134063055332
0.6334295611415722
0.5399158978860336
0.5730036427037138
0.6243671722316093
0.46689771479088177
0.6370282096384193
0.5634052789151656
0.49841865373844424
0.3646129658475984
0.5405544892996064
0.5519007383565296
0.5838090214373358
0.588859191145176
0.4967712853832257
0.654713008951351
0.4854711733947867
0.5834980738347381
0.5339527913849795
0.43654200033668833
0.6945780038204332
0.5210502899183633
0.6690451810367346
0.4927416879633016
0.5827426607447542
0.5911609653478749
0.5798178809502218
0.534072260214516
0.5524889924801122
0.5201803220093711
0.5908506502602824
0.6530395021479363
0.5339847176321572
0.674583629933966
0.543397599067745
0.5080285001929579
0.5787717186912775
0.5316261080890132
0.6080455358330519
0.6628508836761949
0.5799044442738192
0.6218419930877703
0.5846568512250857
0.4552100500223304
0.5460481878255524
0.49165757442615343
0.5306116986513828
0.6137865806690347
0.5061762620402303
0.3946722295639092
0.6528435268880526
0.621646510562055
0.6335161997438615
0.5163902728373766
0.6567311707844042
0.5294758359720549
0.4847626730327396
0.5192435550771016
0.502686475330171
0.4901409461748995
0.45623012514312
0.3656118869092041
0.5891843154233835
0.45047894999226146
0.5085998761779172
0.7033153490590759
0.5951432440213174
0.5630979488718996
0.48915115502588186
0.4784844363142056
0.4075058089427309
0.5943814760693192
0.5172870204477863
0.404575020778279
0.43774717776208777
0.602089975072121
0.6736527199934051
0.5695664532946639
0.6301783559488695
0.5881935679548083
0.7007733996800294
0.4711770740234931
0.611542904971917
0.46564505355616065
0.5287174293301802
0.46494121797393606
0.49787157720363634
0.5558994966358732
0.45334940431220283
0.5524299802811873
0.5725070417472273
0.49789496661538996
0.5547026062321152
0.556544161298432
0.7596632058024574
0.49089303745459345
0.5522075620588565
0.6025625744221709
0.43882808367475323
0.43528402455328513
0.6469345327627326
0.49156344936689217
0.4647108788102726
0.5171348404277026
0.5374118911578794
0.5640711117362195
0.5899663499569209
0.5806735451765921
0.4992814522193293
0.48767932297397554
0.5086236381992746
0.5263781327037177
0.5526441133659347
0.5679680528175182
0.5294896750699347
0.5257439947622858
0.4889510253427067
0.4685827796546454
0.532864935317509
0.362982043286859
0.6765549292516592
0.49996498333065137
0.6602372806043034
0.562357967968853
0.4971614728993861
0.6373107073044456
0.5547365029880534
0.6465796792083145
0.6715457839808111
0.49930685387879803
0.6120338373416399
0.5871909096995709
0.6397501446020558
0.5473686907486389
0.5437742370936038
0.5881111800191241
0.5025532674031135
0.5927927524772105
0.5493620169915618
0.6888312262154711
0.6600055170771604
0.4612843765287269
0.5520220261408653
0.577051691330164
0.44476898945631144
0.6404175205082804
0.5430678704071585
0.45536220617334333
0.4725082525506024
0.5468642670485495
0.6475687711292952
0.5242845953299329
0.46000136929111285
0.6412495202070506
0.5434141382941898
0.5699151043396483
0.40391100816506015
0.6316133429361106
0.6519623526235335
0.6221540650775753
0.5014506125988867
0.5919702857581732
0.5429760490017748
0.642509239879439
0.5782459622579789
0.52115008094034
0.5455785303709513
0.5956154902140778
0.5062140500080305
0.4112062640681611
0.45289347675861763
0.5543705570651477
0.6007134818373452
0.5824191277728596
0.4104703429106695
0.6068063176284977
0.6160029875857492
0.6366884359400989
0.47941105521013244
0.5280599414740552
0.5846948779099799
0.5806890623538842
0.6063848190163418
0.4604924592378996
0.49997618467832583
0.48200479298998716
0.4912142051874059
0.499456674894449
0.45098185945499086
0.5230286988694914
0.4880873592151157
0.4866476441711332
0.4948233546036315
0.5630436579752491
0.5379847150258995
0.544334382052363
0.5508227074459618
0.4715000448651953
0.5844976929952836
0.49879894207004266
0.5456237887102019
0.49297250955231375
0.4738756055872201
0.6237962203080872
0.6958407113830898
0.6758015506807552
0.6929279456343469
0.6986397925941831
0.6309472384794585
0.6716720074986609
0.6439925145093018
0.5518855839083986
0.4749768240107321
0.6838381224188194
0.44505165141308706
0.6163615983624189
0.6607647578934117
0.5585966178801934
0.480377595914843
0.6089808944166722
0.7010937422966634
0.5903115661706312
0.43192456376211924
0.6728851622295328
0.6002758838088154
0.5227652554655364
0.5776735048035435
0.44260211678065975
0.5255128794033624
0.448802495811426
0.4771420873735163
0.5813079783980365
0.4826530210136286
0.48689715611721296
0.6196436920809161
0.6233547611572753
0.539431760962207
0.5365344903951327
0.48633069160914466
0.5887677245733826
0.5114852969064828
0.5906273020028735
0.5032257904080604
0.5256297355854763
0.6835886528644163
0.5209163512730314
0.6174888436764585
0.5737910459913848
0.4651792745549489
0.5343405404366679
0.6110055610262694
0.5660542675105498
0.47324057787939405
0.5826838809758517
0.628856005712182
0.5735795534350293
0.46603204610430676
0.6208967080444162
0.5900731783455084
0.5844537344395612
0.6273454588022257
0.5729656216751122
0.6634271367004283
0.3227664687868469
0.4801986089047607
0.49739249324900264
0.5317340560736217
0.5288809322559644
0.4351288512161725
0.5678627861981863
0.5286016910125363
0.5947147492247196
0.6183357293586034
0.5046107967949638
0.500959777720327
0.4207509863591619
0.5347965088407055
0.6290493345601911

==> anc/HeisenbergRFC_J0.3pi_L6p0.23.dat <==
0.5123699491407356
0.6854370089268921
0.5808146401666964
0.6948161702800333
0.578434097886209
0.5330370136667651
0.5949131963806173
0.5637878735369171
0.5180664656024228
0.5914165619282107
0.7157294575104971
0.5769876463409731
0.6024797007749082
0.5454314854369581
0.5737284803083678
0.4596638545382581
0.4268205928675793
0.6449585032827994
0.4874591481371234
0.4460635418942795
0.588532515203386
0.5834529182189123
0.5431008616898249
0.5245562571880251
0.3923864442718954
0.6240733371566733
0.6850686649970951
0.7062344921313869
0.4789304336138735
0.5060871620612746
0.602354590750635
0.481343067573229
0.5667586167476371
0.5829099744789592
0.48279216193118757
0.5012076617669963
0.5449572873455837
0.6015567852194232
0.5941232077616758
0.6834291430298828
0.48310713895358637
0.6286637122998167
0.4234846252096078
0.4421038088109033
0.6241380723726528
0.6333197646450306
0.5559783598401054
0.6156132993697121
0.4568771560497889
0.597826758033999
0.47568975633208965
0.6585646338473572
0.5106494378318878
0.5511429759071965
0.5542716906547901
0.45164276336334785
0.541264116216451
0.6385525524576618
0.6392622921308657
0.5232166600563646
0.6204572965455174
0.4790600403924226
0.6476529060617353
0.5685607465696478
0.4903610134311541
0.6283764427073555
0.6743420495159401
0.5276613783577392
0.6208527309613424
0.7066176956740866
0.5268059461012202
0.5083114221910919
0.549780994167102
0.5621764626670068
0.6326100307806695
0.5778447820901051
0.6342877467479846
0.44527329840115315
0.516579759248886
0.48633826367697575
0.4470531888685355
0.5848860405402301
0.45422541744210904
0.5529430554147802
0.5701848927515117
0.565607647512433
0.606593597652491
0.6504641791746403
0.4740281785501794
0.4367652445217579
0.5899074441791151
0.5199906682032418
0.5830207043166358
0.6228124599649871
0.6033652412075359
0.5206492949882551
0.6544341680168845
0.630032125915751
0.5074456573373707
0.597335244020825
0.5526424506783326
0.4490920878614353
0.5083738159840283
0.4358012559754914
0.45093885448935417
0.5471510288659074
0.5264411784444856
0.5405055759066958
0.5546182275460932
0.5261112233292221
0.5142091143776472
0.47275056213729244
0.6721975947637866
0.5563877723330685
0.5455579883564995
0.5618332211196574
0.5739968000131307
0.6267472071598966
0.5086624231920053
0.5996630008363619
0.5251055952784387
0.6916392985148409
0.5338462587972926
0.5559170434989138
0.5560808955386173
0.6286040600957421
0.5025061958579407
0.5764829364400258
0.6136761922557835
0.5299175267387555
0.6023678116891891
0.5647367594636814
0.5112279613043929
0.4739063851191431
0.6809115149186907
0.5416721555391687
0.6325657773485321
0.5845394104303743
0.6908947275688445
0.5266789923383193
0.5706721220657335
0.6502954462868193
0.6577552420795123
0.5118259510377838
0.5246574131296542
0.5285819993539463
0.6540958398831952
0.6057931366972036
0.4938858147567755
0.4841062435480903
0.6003955709705522
0.5795235809029933
0.44812033449665056
0.5958515935607884
0.5041884656464931
0.5053527801208866
0.45816704195961316
0.4372735995811708
0.5559522120391881
0.48508188008526343
0.521225662494288
0.6702058750836035
0.6722149381534168
0.5665342447239832
0.5674589552105055
0.6447104214781629
0.5682546386370438
0.6355896296310285
0.5633541830666512
0.5377285305751605
0.6148460087056744
0.5573505715167231
0.46637255064468197
0.4782057184590215
0.46908147717079746
0.5574966239614375
0.4800138409064194
0.5407007990852715
0.6316630766084086
0.5325426583373254
0.4642665486392084
0.5977125561267408
0.6604794697965224
0.5035585728609591
0.6249833239871246
0.46323576999592603
0.7048573963801337
0.48745179124794386
0.6056294854978749
0.6330075616926785
0.6534743101665468
0.45430471599924327
0.41785670583784795
0.7164112893293539
0.40123029552218087
0.7143166363267616
0.5623833871667603
0.39809424033972873
0.6362415652358981
0.6052005369989916
0.4343014045151167
0.6462365679564821
0.5521942686965389
0.6129216718247968
0.582532733038722
0.4759899821744147
0.6363757355957759
0.5343283569283029
0.5466565280075605
0.49009116267943403
0.445793345087323
0.6187393255731475
0.605151827670812
0.4862936404224881
0.7040159466394482
0.5687552391647694
0.46849272516507673
0.6472816209047219
0.44592903522511784
0.6061293154214282
0.44300952274709215
0.6854412160118237
0.4438890847807515
0.5537050232956836
0.4053285864711616
0.44906063821613945
0.6619710310606487
0.6320761153493752
0.3834568979618637
0.57688633490623
0.42987127809778175
0.5794476651755892
0.5344748219094154
0.5459239569740787
0.4880349393348045
0.737588257266773
0.6043166152077675
0.5858500665549062
0.5317094869748099
0.5836140081925083
0.6488682787578213
0.4699198405480267
0.5569263164033187
0.6673669959973376
0.6214154469130581
0.537912772629845
0.5730291103443873
0.5671675702473261
0.5318188779933589
0.5141565805322308
0.5066210169287276
0.5952072563531797
0.7085111825556456
0.6097453066910603
0.49386651752565397
0.6150772643542928
0.566497569466862
0.5494242417453694
0.4938742808867876
0.5572484863089928
0.4599976428921326
0.666560013372469
0.5373646255601694
0.5183919381210914
0.4527166897465653
0.6105276609812105
0.49602893237898926
0.4933240575001793
0.5550332658326892
0.6166481096144583
0.5388765847172939
0.5720535802337626
0.5182092555657523
0.7181360429945378
0.6454698094255298
0.487468001895902
0.5269863268960698
0.6175047168256875
0.5327409739462319
0.5518174883155882
0.7103767334773026
0.6302603504508826
0.6235952638754546
0.5080922107096412
0.5378950932808313
0.6211299777059063
0.5943084142155008
0.5967883720634509
0.6458861360218302
0.571045625985504
0.5428300854463055
0.6426401449950366
0.4915546048372116
0.5702429963754319
0.3896835702121289
0.5334756578058634
0.6396995999136951
0.5967838563122128
0.4373518174839503
0.567971624149028
0.5507941590710985
0.63498797786577
0.6266569827709855
0.6076878793124604
0.45560684852192723
0.42292421337878117
0.7208090704491752
0.5613469860482275
0.5660814302506462
0.6772768250709372
0.6236214950714707
0.5196678133861578
0.402007268110246
0.5658971318499303
0.5305527021515493
0.6266937039018975
0.5615053814325739
0.6056698742087536
0.5909934845372826
0.4663413238532907
0.6201428598987838
0.47688629045941233
0.5384325799526999
0.5276402026109307
0.5047561361730041
0.46619620445123866
0.6783085395558069
0.42503588277630183
0.5662086753347908
0.4716933257580561
0.5134888487692228
0.4833404093300882
0.5469322995948298
0.6910550928094854
0.47976009732490554
0.4120745394406679
0.5578759089118063
0.4630121186628573
0.5018465450479883
0.5495203478432559
0.38970606943719033
0.5355975055278269
0.563188009301568
0.6287929253888725
0.6408972162339324
0.547171774265776
0.4931076763719529
0.5907985767646576
0.4013444791591904
0.6217467122919985
0.48608954353104367
0.5900865114045393
0.6806894420546761
0.5535924207817032
0.5704874163351417
0.6042798006977794
0.4870897406344508
0.640954294280968
0.47927806777948656
0.6068428947006123
0.6034518805301045
0.6535999579620297
0.6048371605435425
0.58415268626784
0.6022471807814559
0.548615769362236
0.671492260547799
0.619159096073932
0.5718164778891519
0.6101810747215907
0.4692324280183338
0.709433150946651
0.5733220363181925
0.7064642408521163
0.4234020855751345
0.6414884445227014
0.4512725179581724
0.5267912234858215
0.509118385525833
0.5638961939947216
0.4895293504664634
0.4512273026882376
0.5697575563799997
0.5711384567400218
0.5689922382637423
0.5172479628719064
0.47712736234417685
0.5037144524197091
0.5423079404583573
0.501045131256315
0.6236374002590945
0.5719782482703764
0.43871372291077265
0.5050608908789902
0.628922987696507
0.6531038951536634
0.6096480606737594
0.49574586856666286
0.5716552801566179
0.6448150015437294
0.39397886604049814
0.5074938008541964
0.5581980581788826
0.612881706369213
0.5534728591944551
0.6047394112334591
0.4832757618304875
0.5445957068745528
0.6780144094621542
0.6582614261976903
0.618992398775813
0.4238486326671994
0.6311760732276058
0.5697463162299407
0.5361576153102705
0.532168727710729
0.5641891247737568
0.49705445744943105
0.6461454750970862
0.5997795769190389
0.5131133566767273
0.5428567687146653
0.4675082187191579
0.5931401966942897
0.5714802538014532
0.4950220669923127
0.5725049054061887
0.578808670760206
0.6145734794199418
0.5545159964190024
0.5617346005983245
0.6491992855425729
0.483183683272812
0.5023064356799664
0.5894631380947669
0.47654426522083126
0.5176789511123882
0.5838159428775359
0.6134610105770928
0.426005128448381
0.4339773695833729
0.5681426209227822
0.5583793720779867
0.6205597539636466
0.6620401280580248
0.562123599651428
0.4878748190853318
0.6427195421333423
0.48947254458842265
0.5807644147847778
0.6257373886576301
0.44679578541537246
0.49896634481317587
0.579476441050429
0.5450536455848864
0.484178602722158
0.5398580308001694
0.5920049819520437
0.5592286243288768
0.5665470310869404
0.3677090204707045
0.5208191548455643
0.49532640473993367
0.6232969067997082
0.6285300879169586
0.5230418700580586
0.6110216975362485
0.6404290102890406
0.5265735633672544
0.5778908428694736
0.48010502303648156
0.5430624655424148
0.5144407847256518
0.6459052887431092
0.621389060791321
0.4417338571095833
0.6124768500098655
0.6495077583981129
0.5048277597372268
0.580335000798305
0.6312225871366597
0.5475173516887991
0.4813728392720377
0.5566098790069348
0.6856517605184242
0.5025819233530676
0.4411709638623429
0.5733916183160962
0.5659534253850731
0.4082110353288711
0.5621281578154426
0.6221913055671782
0.48998193592065387
0.44346737423044774
0.5220656150040178
0.6824422498644629
0.5970488000423841
0.6141548842958863
0.4260337318969586
0.6923781792961072
0.4961835886514735
0.702316766424061
0.4856973073615335
0.5333276330113068
0.4919499106100948
0.4457217225610425
0.6083028934154027
0.6121993031677186
0.5519875675216127
0.5614963979808443
0.5940198210318849
0.45758974471273506
0.5942608577932385
0.5662064006121502
0.6497656365856074
0.5336587559936085
0.47465264897216103
0.6763785935375276
0.4721314884572713
0.6138113887055233
0.6037669399598226
0.5625796366607256
0.6497007187932472
0.5836692378734322
0.6921095167898764
0.48448396352579437
0.5177975543797478
0.47063031992680654
0.5616120996105636
0.4894098889125207
0.5946675817789845
0.5114497848916335
0.6545239787990909
0.5940868655161698
0.6644168816490965
0.6002511125781059
0.6292178352448958
0.6857458394657736
0.5716906096616302
0.5938139736042376
0.6720751755288766
0.5128217956818817
0.703759801899651
0.6600224536913543
0.5436408329570501
0.6229239134225847
0.42278779517483567
0.6422032697356688
0.6228901569155909
0.5783199715463313
0.6240426885395244
0.5654255582309718
0.5208207396292425
0.6661866580858031
0.6056303896466201
0.5123095867845875
0.44798839683680286
0.5445620735647315
0.6769385136518226
0.5415105652451792
0.5224057584304368
0.6118229206974839
0.6848507915830137
0.7302583343918975
0.4653409349958274
0.5864589392871186
0.5521101834977429
0.42912964667142417
0.6399547234222639
0.6552589140495588
0.5519768462719155
0.6320610372192135
0.6105677342939837
0.5255333287158978
0.7263364679440117
0.6174870464137153
0.5276290916201202
0.6360383931200758
0.4352789864957208
0.5126328155657631
0.5527960144638208
0.5341422615563229
0.5765266146368235
0.5847253997998457
0.4267804772468288
0.5472273674992041
0.5029506256683584
0.6205629548586303
0.4359151706584286
0.5735462002008257
0.4843501825483976
0.5783863163730949
0.6560950525315189
0.7121590071523985
0.5574455712225173
0.4496119172126678
0.6679625321827476
0.6257385053612761
0.548912630719845
0.69857725099872
0.5512366990697879
0.6266247528936967
0.3807048959671421
0.47003476497547825
0.6177376846104684
0.6176307976123626
0.5856272457287145
0.5582857476704166
0.5725777850000425
0.4899431155323828
0.6579061030535105
0.5020632867080862
0.6014032446769457
0.658443987727674
0.6202042651701751
0.624548002998334
0.41518135098430914
0.5492174322273365
0.676103453725631
0.5446229621045923
0.5763880758222933
0.5831011150021539
0.5094986888441694
0.6721618479549984
0.6204150489633091
0.5196246313318608
0.6394023083059763
0.4549174605249269
0.5835258375956364
0.47694786614550533
0.5984916515733922
0.6401145970049742
0.6228701438721397
0.671428264058444
0.5183514484101709
0.6381514889268581
0.5445571515360507
0.6593044871031334
0.5439746149611505
0.3228571627566689
0.5568982806033317
0.4347417106111624
0.5067472852310086
0.583151066235464
0.6257140583104385
0.6198819026340312
0.6475302188230042
0.6624940057359021
0.4259114934454699
0.5510632888015218
0.6995735538682197
0.5814551651566167
0.6020542680890352
0.49735409756439714
0.6252455469451786
0.4730598004061687
0.674823409199115
0.6855883856333451

==> anc/HeisenbergRFC_J0.3pi_L6p0.24.dat <==
0.5551006397617536
0.5922182893573695
0.5974656286934175
0.57194583611347
0.6627091092911476
0.5623399630114606
0.6564079962276037
0.511764622456853
0.5304828606139635
0.4952437525842
0.5123825880919651
0.5562223957078735
0.6684949193634665
0.5678644081750015
0.6361984628642975
0.6450200816082775
0.6134617220841294
0.6700732854721191
0.4732824120887257
0.49902671811799576
0.5984973885861545
0.6771088135321676
0.45663459101582154
0.543901668030822
0.49957591580472455
0.42103284244573713
0.6502614498886777
0.566961549770157
0.6127220977864165
0.634535297066462
0.6100841470462879
0.59421195622331
0.6923120531554027
0.6424448719870687
0.7218216851995604
0.5539239861287293
0.5581047351954956
0.5144481503857129
0.3889213070513374
0.6533208367036997
0.6114545793384131
0.6505423029050349
0.5001393308676645
0.40649885161697685
0.5098924279488352
0.5988696856215263
0.54663507899837
0.6242717944509928
0.5803119886726643
0.6675333922297984
0.5142986413812906
0.7031744842903994
0.6186301004229813
0.6531745236958807
0.5658506856156456
0.7677496229163048
0.5947179860556249
0.559301016109525
0.6611067736441524
0.5871235727354731
0.6443091185645341
0.6907724480177132
0.4897563634095401
0.5147005209119152
0.6338886895800426
0.4904983851570245
0.6217386426015721
0.6742246903218946
0.5330067810923944
0.43413346489300864
0.5632977309775592
0.5334865322143936
0.5312944679892374
0.577382083497179
0.4369919418676975
0.45020670605998414
0.5606872879287937
0.5518571965257367
0.5750264890988881
0.5781282873259347
0.5617641372901501
0.4992371024994229
0.6515894069751323
0.6146096356442022
0.5470989711653138
0.5751397758375743
0.606224972996241
0.702980941814871
0.5461821063976603
0.5966108026728908
0.6006968232830693
0.6780068041405624
0.5305123832595204
0.49781226060057754
0.5539304055090438
0.4530363180481038
0.5336298674277997
0.5978267446132756
0.6976263323271042
0.6466133198039749
0.37889699754876505
0.5627491065184178
0.6213331818906666
0.5326572661653624
0.4761662997648169
0.583931819382844
0.5057164366743949
0.5559729793660654
0.5146439935539308
0.5802155534055562
0.5354476133332248
0.6776362532839866
0.4298280402143839
0.6457779073709008
0.6980127598896322
0.5402610027626342
0.6728783963471087
0.5620442617504428
0.5261237778819341
0.6226053790757358
0.6105028039903467
0.6287839100912513
0.7156625979852442
0.6466501377647538
0.40077180883516683
0.6765114201806988
0.5224271128029717
0.6741096999455894
0.5091279906684101
0.4249637506247322
0.6168280987477145
0.671995071488375
0.5880175413049056
0.5291492547922811
0.6075805480335841
0.6868238768494209
0.6074327464483442
0.4515235907156484
0.5182383025905654
0.5538491492719233
0.51968788083336
0.7219046038951603
0.519554749258395
0.583218600526825
0.6460464844056659
0.5457394339450167
0.5640164130989226
0.6495488615721845
0.5180553185968825
0.4995093562634019
0.6241532479772399
0.542920196654112
0.6134588120228728
0.4843027272106826
0.6819077994767639
0.5737337507899255
0.6290461370617658
0.6788779483903534
0.6487493621053532
0.5770951224264734
0.5230347506551268
0.5073538670812812
0.6310824980462973
0.5185305200936204
0.7184895774641687
0.6592695867917778
0.5662601699299171
0.471481840494155
0.5518084246956824
0.5494014619987488
0.5468000312487877
0.6736301842774918
0.6872368694553824
0.5738576455529513
0.48125081838481515
0.5656689989396605
0.5820584417474269
0.7017302039894735
0.5436695598683929
0.5075701880004415
0.6355823340282764
0.39080245824891036
0.6229750270770669
0.6078708967091545
0.6871462772859115
0.66352120723129
0.6161998648983692
0.6203885677926745
0.5009934385240634
0.4917178472723903
0.5837957352074303
0.537451088794303
0.5652857596911347
0.5175216607296046
0.5885770729312676
0.6154421231509135
0.7213914450800814
0.6950609856074919
0.5609229711401137
0.5468030345639349
0.5791598664504171
0.6615183626100215
0.45762410876735193
0.5617252414835939
0.530197176813193
0.505560640369268
0.5927255565772384
0.5440265100299386
0.5773150094796834
0.5454403008127588
0.5553703341318948
0.5227500024131031
0.5296458458318165
0.555039270231582
0.6438477250501997
0.6099626501699051
0.6444037186067024
0.5764502730418635
0.709909102147688
0.5321726018094173
0.5626014301003134
0.5171939666802352
0.5730283597752651
0.5415775632794718
0.4698483211228869
0.7320524145774282
0.4537411398490503
0.6216062233987809
0.674265909233716
0.6417158754508886
0.6232478736538156
0.4602452050076001
0.5583325192961275
0.5322144341525904
0.6364295586257769
0.5396321748312638
0.5776160138569643
0.5056517521288975
0.5800954720878283
0.6007286743212561
0.4892220698479706
0.5521903441069533
0.6733245145328727
0.5290856018093875
0.6112533403655444
0.5336276174634759
0.6624357875227739
0.6709703436909282
0.6204450472591524
0.5654672825248922
0.4862517927086919
0.44807744159093643
0.6031781837525251
0.6314562701318943
0.6862167355411555
0.6417493611361166
0.6698014571996954
0.5337820759101382
0.683090943230831
0.6344503702976088
0.4451989014227539
0.7516647596407218
0.6146546020112237
0.5690136429002175
0.7165321919289066
0.5931556290495502
0.6307421957105906
0.4383931651103427
0.5033923546656495
0.6099795386643243
0.5737998614376545
0.5588678695177228
0.5891794163763173
0.4746885958703771
0.6457305649787124
0.595854549838334
0.7267341943759218
0.4745928579193679
0.45356613688160186
0.6193593059030256
0.6576375035939571
0.7114909998171505
0.5803890904230486
0.484254183488959
0.5283984536419877
0.6977868407439036
0.5291404494161968
0.5240410266233076
0.6756636953783665
0.6696838540961673
0.4756025357569075
0.6918370552706017
0.7312229963420801
0.47971976624167595
0.4751005595386111
0.53100689276286
0.6211616098694115
0.6327252655732702
0.7323725658586038
0.6283242193974089
0.5759959236884494
0.5417982593769497
0.6919768069462026
0.6958438009063784
0.6147772699106888
0.5818641337456367
0.5916377025025834
0.7350099811054833
0.5705961711336929
0.5808620471354692
0.6348042175011932
0.610982929266725
0.6419531186613068
0.5787732404423572
0.4857441900678325
0.48326130474005663
0.5916099654814962
0.5462170646399573
0.6119504615256517
0.4689693423717613
0.7263121414385101
0.5927837533864759
0.564740528742279
0.6488604903918429
0.6079802810612074
0.4945303364073675
0.5856301809873075
0.5547364302623898
0.6323077495707481
0.6369613994310083
0.5788092091912156
0.551882199365893
0.4277304636877382
0.5830858961051687
0.6138851825923296
0.4864689803699707
0.5180558916694407
0.5590507848368698
0.6017884090982077
0.6733904080228823
0.4606460917389773
0.5373176376806498
0.5128391652296013
0.5623327818457071
0.5988821604112977
0.6260796823254929
0.5058527465902771
0.6077887665501214
0.6507015046458482
0.6702787687586432
0.580872864593507
0.6565671385438322
0.6233091695368941
0.648893088320629
0.622305480398272
0.511376870294109
0.4924706383060804
0.5993376623564405
0.6533575151632174
0.6010616640871076
0.5884598038521416
0.7176307771001722
0.5335555308606089
0.5968011190732933
0.44041998241536406
0.612427979238363
0.5518352914526686
0.546077612974222
0.6374281240675702
0.7180905773354298
0.6455223907941162
0.6132940202063433
0.5024517947752131
0.5015526856085051
0.6172789207137654
0.5678046652739096
0.5505795769626063
0.6218146834909878
0.5711957598686672
0.6720577488326669
0.522965538749185
0.6189892700539602
0.5603914812319839
0.5465917659734012
0.6185263627499713
0.6111182588872177
0.5010965244233838
0.4983824670391511
0.5945145223339212
0.6506205953823714
0.5659033109589044
0.5470167324270879
0.6107197526314431
0.532812500745316
0.4458962273088871
0.655670937354578
0.5400229869768729
0.5461212251972305
0.5850023504717881
0.5451784878066368
0.5254641459423958
0.5625376465040048
0.5468758793671186
0.6008489814653947
0.64955851979743
0.6179341228001984
0.5072606286874336
0.5573002422396837
0.503341631703171
0.5861016100958371
0.6210661950356257
0.6592747055516244
0.6137906903266802
0.6925757167713834
0.5554464129533189
0.5635020948398782
0.6625307256804579
0.7021944086439869
0.607242224316326
0.6222370378126514
0.5442169805285236
0.5096164007613978
0.6468951719896456
0.5794102746259467
0.4901756074220985
0.6451329000909336
0.48485090569779754
0.5945194673389198
0.4800224854252393
0.589553325809262
0.5794504681275722
0.7194093604810299
0.5240919509574302
0.6293682777054002
0.6033215433486152
0.6006777397618607
0.38748265198161497
0.6511196725527982
0.6203215135446669
0.6985689955325542
0.5857671069280959
0.49536727673406755
0.5948091472225582
0.6401931078227442
0.5788423754275707
0.6038393317366513
0.6518864867393236
0.6291072029646604
0.4413625629840765
0.6639048564655062
0.5013158002289887
0.5705052976937216
0.5968296846697887
0.4842219105489003
0.42049656074583636
0.5302363102925568
0.5301109698166634
0.44410176808617297
0.611725266569474
0.5315218961649241
0.7025237622215256
0.5715524726490131
0.7431268331578131
0.6761428105925383
0.570388078103691
0.523642443567658
0.6119979556273907
0.5927783109187021
0.567734344731648
0.6584989206860811
0.6224214513760119
0.5637502661244091
0.4991734312771417
0.6566425308963758
0.5390202650653103
0.6050819104977333
0.5189332434416208
0.6327935447551277
0.5078645457243486
0.5397076732544633
0.5867030952481525
0.5724429697284324
0.6815694421505287
0.5392805826737883
0.39722801800980123
0.5303448490860311
0.48370193225633507
0.7118959550146328
0.7490064529348353
0.5255620043222596
0.6081909329316509
0.6716809281598421
0.49823279911334256
0.4068869957998545
0.5341223456113128
0.6269289857599988
0.5160663101754814
0.5732421684790228
0.5376654340512704
0.5494190786494958
0.5699357337896985
0.644608692993532
0.5689752453616699
0.6229898566734386
0.5532927041762158
0.48100029382030557
0.4950744323040017
0.5732205434760289
0.6475148484546771
0.6248043832538852
0.6112204433301355
0.49816893602291173
0.5726319182505043
0.5824679229045371
0.6831504745274565
0.5222215473278629
0.6670095132113152
0.5221125403906869
0.60720054107637
0.601799563082101
0.6703921841647711
0.7047388466478642
0.5359832254504506
0.535876065642738
0.5848553644024443
0.5067327090110504
0.6250452319222841
0.6143457552134549
0.5686634827193412
0.5491679001509381
0.5847544535818088
0.6432308242009527
0.5865564980088636
0.46576924262956965
0.49352695083517306
0.6334565305781802
0.5144640732074744
0.6272469789015575
0.6262596656558145
0.4272826068303261
0.5805120578346018
0.6540216685839805
0.5654521980295949
0.5525393542556831
0.6211487279979016
0.5290724521322689
0.4720728159595648
0.506879586996012
0.6032567110074124
0.5015868833889132
0.6729030588005505
0.488913599113092
0.5859621507688298
0.6532023432522381
0.6361302572825145
0.5394247095568487
0.7096014743119352
0.629903977638238
0.5411670081912847
0.663621987837893
0.43941812922289875
0.40400124302035395
0.7357416612432294
0.677478062861029
0.4583939840507072
0.5719650214469881
0.5330676201817794
0.43770111781179355
0.641047092889511
0.4404066461256818
0.5372732564466017
0.5280542148549102
0.4781466107040705
0.47216953653958865
0.6433352148593314
0.6810238356194446
0.6588629678633351
0.6968615093387356
0.561618576235917
0.5864025176391918
0.4986458366670749
0.6673726473142247
0.5596576009000216
0.43074234823361446
0.652088863123007
0.5322331527272923
0.6193121753433568
0.6770992853254073
0.5595965561126117
0.6732089567117377
0.5631934905583954
0.37295175931247504
0.5806877437781643
0.62522790436331
0.6829698417745961
0.5408521080544252
0.504942256162166
0.7210120203655999
0.5747439147673207
0.6311726765982391
0.7151539436449342
0.5508506429267924
0.5667002379192785
0.5958331406505768
0.5615026335130969
0.5666549516435454
0.4648683863347787
0.6918534303036591
0.5632573042474149
0.6553397595697037
0.5950914637512101
0.528045439309392
0.5565641032125469
0.530450317985231
0.6578211842546052
0.4633225427626364
0.5009394978107672
0.5601611520983656
0.6507891944377258
0.6040453607755887
0.6557633739568841
0.638903951097521
0.43447293325994485
0.6001944226895883
0.48228501858728023
0.47372621706914536
0.48944244573562057
0.5280721949206031
0.6543542733281306
0.5409470668962486
0.5530897572609329
0.5769772761920753
0.6887667895298097
0.38503673196164107
0.47988859906079423
0.4237749178556575
0.5926904927630142
0.6555742817960746
0.5063890707712704
0.6588611111622787
0.4562193355162498
0.5708300725840013
0.4359566853954061
0.6127909135455558
0.6603499297295033
0.5507031475734631
0.5763242024415502
0.5673632589574065
0.7667090372963192
0.6868005702676723
0.6192883086738727
0.5862757628962638
0.5865569756573402
0.600791816872643
0.6965986672711665
0.47224349812204636
0.557302938644606
0.5704536450705492
0.6481641419019958
0.6295100062532902
0.5825977951371958
0.4859845479912749
0.6022962888352554
0.5283254930268655
0.6884365338313018
0.6901823838266792
0.6615312861092532
0.4835007662648312
0.7047074389293061
0.5233469963327169
0.6236133054235616
0.543877039903702
0.5436554481120939
0.5373227473766226
0.5161400942096889
0.6334317736011489
0.5392843442021247
0.5483002641735882

==> anc/HeisenbergRFC_J0.3pi_L6p0.25.dat <==
0.6448266671653095
0.6392082627332851
0.585990093812437
0.7028904983558641
0.6759769197089915
0.6784794103821491
0.6505767674991332
0.49919718099467386
0.5190080892339999
0.6495984950463062
0.45264580484450073
0.5153445183961438
0.5958138875666756
0.6943461484296474
0.6264077260805498
0.6054658380353721
0.6155576835894561
0.5466330538353412
0.5423540356360563
0.5038257385502692
0.5987347250716796
0.5023503024693214
0.677292464105197
0.6490525158299666
0.6335896757530068
0.4600450181901061
0.6026949723184172
0.5176470247933299
0.5603009563787886
0.6555785183539502
0.6438706666127127
0.6235183787837884
0.4983895006455715
0.7430294479117231
0.5594752873565473
0.663129659312029
0.6149966503552136
0.720369827305508
0.710090815625604
0.6134903694240825
0.44879196084064327
0.6511513861836271
0.3697067898110668
0.5577507085800381
0.6926402311606412
0.5952182540685829
0.6344882781634787
0.6970321080555814
0.5591282353006952
0.5733787876010239
0.6187602065391531
0.5761961905735827
0.5199620332612338
0.6811152498572896
0.5848970121090128
0.687258532009464
0.4972664828366053
0.49673728519799804
0.5182979324737365
0.5844542820010019
0.7386006494426371
0.5140448588866957
0.6653993352351639
0.5812429502449112
0.5371698466114219
0.6555081745524801
0.6493423041107812
0.5962380183101501
0.5617748223744967
0.6863605309414536
0.6006557317743697
0.5285460366898039
0.5765129110685834
0.5954043528436596
0.4590767878194133
0.759965452869987
0.5773507708828014
0.46943680335169125
0.6111420855024622
0.6116498194859303
0.6689526917656534
0.5241082696906042
0.5180511925085649
0.49124695702884646
0.4942382915031074
0.48564286958500136
0.6155231168864647
0.4871047514301042
0.5593899047872589
0.5699207881537617
0.5832029151242011
0.5478470010012646
0.4819637145243373
0.5330306637232369
0.5325830789668187
0.5417915257092707
0.5236946466487407
0.5389293608513739
0.659545245474079
0.6838503305713473
0.5714547958383874
0.5034938401162875
0.5884740649936043
0.4768051448915419
0.41983095614723154
0.6255068023316569
0.5133388807582678
0.5715918665572918
0.4991795748516054
0.43864443184293556
0.5799410476576874
0.5039179944485526
0.5872513951730021
0.40431006955212556
0.6557006144656479
0.5747810517451952
0.655840574295208
0.6033529503560457
0.6246032777387297
0.5014609261066004
0.5739392984539942
0.5925048307283758
0.5406007954657841
0.5870893217812873
0.6240207248736389
0.45840685124261843
0.5629620747342443
0.663384908494571
0.5077931646539717
0.7174971422350086
0.6980881767202123
0.655511471114417
0.5341397788543939
0.6382507582787142
0.6968277831901899
0.5879252680906479
0.491631183731912
0.5392063946084508
0.5898697722031435
0.7145412559108043
0.6888748687253708
0.604532114610185
0.6095582665915776
0.5572473298157519
0.6399271542814862
0.632844796919169
0.7072868765387815
0.47803650648053253
0.48720822153714693
0.6412649616681703
0.47156355704879177
0.5636290187439259
0.7668766894706781
0.5484864926151988
0.6076757294595823
0.5384559370501144
0.6575727155989483
0.5571287072613799
0.6282327081638296
0.5777577313295482
0.5770407997743753
0.4192556868923894
0.6341204567541769
0.5685410722835584
0.6881437195080964
0.6149807092675532
0.5437154173181576
0.6246764562376235
0.5247243344112075
0.6507604729579204
0.680708886028713
0.4748262678232571
0.7127636755071691
0.6117709424037956
0.5004081124961248
0.6075304638357945
0.5701530037889505
0.4958160133236071
0.6214000847054272
0.4865221985323732
0.6794235510749539
0.5714800876932766
0.7343413531503921
0.6164782765128846
0.5287421274546261
0.5391476514670377
0.7104506160670974
0.5976590501718233
0.6380860714224413
0.621794341679014
0.6035019541754357
0.6191724013999618
0.4970542523043542
0.5435309694858951
0.6414997375735522
0.6546245778453414
0.5554052220735374
0.6093481122252522
0.5541103775832539
0.6848802345893127
0.7123801814228219
0.5452756663484264
0.4529805549462697
0.5098082959630277
0.43831227597570666
0.6098167292703243
0.7126765981390424
0.5230263872945683
0.46101150692043963
0.6975124669422478
0.7094497526357045
0.5674933481611238
0.5873889158479912
0.5992210079541713
0.5360615454460705
0.6518161832466713
0.4817361452968821
0.5778270764429028
0.5935441034897677
0.5434391314805828
0.43712126014029545
0.7516519514754784
0.5589397861968304
0.4905621384567832
0.6452580972314512
0.5725611009076085
0.6156183374567263
0.6019334175539258
0.5812606077348426
0.6651218888412554
0.5617279417010539
0.5598787734891328
0.5803678648623047
0.6033543044934511
0.5697877408271533
0.7132131093889611
0.6596393494919106
0.6121718605856039
0.5570363269824368
0.47634145262265676
0.6711817171814517
0.4347367163516616
0.6186238957358965
0.6272692871446133
0.6433693912140371
0.4888442813626195
0.5814534751148843
0.7295038154626594
0.6013602916235958
0.5799919871722047
0.48499777229978497
0.5628150096151447
0.5444208072186468
0.5855131364662446
0.5256854697022083
0.6207310894600625
0.6482450185555778
0.5737422645133455
0.6231195918594438
0.5619448948386447
0.543237610764422
0.6740574927863209
0.6365094778357171
0.6280457839275357
0.5363184118084445
0.49550929976379593
0.6156373269182341
0.6803298707516907
0.6105143345802662
0.8065493864405914
0.564620933280217
0.5571202981207468
0.4223439599628712
0.7541093377157968
0.6136351286090153
0.6018028225661946
0.5797335557018126
0.7375856089144658
0.4972252101936893
0.538988619003322
0.4915552144131026
0.48076097669423756
0.4511342130315958
0.6630509001576019
0.6753698777076057
0.5275390765830525
0.52879958663321
0.5731481127785985
0.6294459916068913
0.6036213481195666
0.6494426729585389
0.6091823654063956
0.5770623012538868
0.6037630707620238
0.6431906351539561
0.6769321247862321
0.5108898020873623
0.7213846126341851
0.7707853970279037
0.4861328341563699
0.6432065374511298
0.5657386109706575
0.6069626527444866
0.6780718976429553
0.6774908575015227
0.5624474696603312
0.7135385372614612
0.4746856288231429
0.6559753916081358
0.6179408450551257
0.5916309727708288
0.5676254868309332
0.6775828621097388
0.5701734068879909
0.590615414634354
0.5269154359242031
0.6234134557036556
0.5665164357004444
0.7314902635384862
0.47219028024288623
0.5250674814558512
0.6047249423144395
0.579807669983471
0.5214997565751086
0.5970887374981647
0.403628961724415
0.5677358627149685
0.5339309997722277
0.5075717485733866
0.4586497211698277
0.5529214534370595
0.5628167632287536
0.7035035447626331
0.5843095666185342
0.49251007076990067
0.49591566181253754
0.585626665569217
0.6531607097259708
0.603363243146366
0.5725484189645615
0.6810776702467322
0.6982886301927514
0.6589116778010987
0.5940145065622978
0.599402569254857
0.6032661046226026
0.5889254208089096
0.6258490927816835
0.6395125222890355
0.6973354289893048
0.6337640818080724
0.629003317680368
0.6283711734880442
0.5671153991680626
0.5320670164694469
0.6638880427923237
0.6395078666276318
0.5766620224603156
0.6258580788080491
0.5397561494507355
0.5232258474073838
0.7012289597526299
0.6574332413976844
0.43958074370269823
0.5357932151016105
0.6510972440568705
0.5591441488191533
0.6110923328852739
0.46713194517789935
0.5074895224213732
0.7092489618510774
0.520422775210539
0.6550030988573544
0.6517909234605942
0.5159868108687763
0.6449509893314508
0.5601000705194893
0.6027142940075616
0.573125836640363
0.4706465966270249
0.6135982119036751
0.5681028444840308
0.6130735989389743
0.5204160791605992
0.46066323281170785
0.6167275412916341
0.5887542674609061
0.5626721103183601
0.5710751486814422
0.5773531178938469
0.5055682860872486
0.6278673395757165
0.6544414600911573
0.7171810200987294
0.5504936571318712
0.6579037541984236
0.6212131631685213
0.6663947513681232
0.4957264483145903
0.44686147637744894
0.6546381877606395
0.7008863394444804
0.52898294892177
0.6305157794282532
0.5763715696568563
0.48426943157840774
0.572363628314061
0.5747850797457064
0.5007819764250933
0.6515869779301849
0.7525261472523094
0.5981751616004719
0.684149759161091
0.6506673730640761
0.6360476072794506
0.4645540558538814
0.4374137092041113
0.45345941602971285
0.6756341842020221
0.6263861559928673
0.4944084753783408
0.7021200725237106
0.6858469070133044
0.538592513491919
0.6543732284526765
0.5352134317438894
0.6762814998643042
0.5812880972823271
0.5819178988699008
0.7159317916250089
0.5315633641718475
0.578822083672848
0.5393518557988127
0.4347651741588684
0.7335774531750037
0.6636029213373109
0.6860671132100008
0.551763387462643
0.5201850439445886
0.6283761740874961
0.6862898915687877
0.6960132389026558
0.6744010615548651
0.6257278539584586
0.4476412705043934
0.6238126823534396
0.5622106696552559
0.6492120580696012
0.6655073984747761
0.6378897198481729
0.5390556203358081
0.6178002876448476
0.7338321276937525
0.6225044793321626
0.5417758637019103
0.6671256593875132
0.7070748582350277
0.5696402727170249
0.6528157628639025
0.37766496352846635
0.4794083755414059
0.5460403727168783
0.6842302013721353
0.6135341128640742
0.7527160204620498
0.7108887811164765
0.4845339336714677
0.6090397836569449
0.7218928337815694
0.6543195055885409
0.6815415504993629
0.6211116781601174
0.5300859552536339
0.528341458470629
0.5418542973982177
0.7039850799019713
0.7551066269259192
0.6106437866505451
0.595926246953095
0.5538217316574925
0.6529767405565128
0.5114359400604762
0.5755983297555989
0.664884622703505
0.6255376404039327
0.6369168611927553
0.6495224623486237
0.6190906787459519
0.3832332600276903
0.6064938675096322
0.612687368370631
0.6220147590568411
0.529596040232647
0.49793111211394897
0.4670349125769404
0.6012999380273412
0.5980516957361703
0.6450534313125138
0.5149603787220811
0.6432127144792451
0.6618487802140285
0.5468758735998172
0.711512553306374
0.5474830284977692
0.5999119287463464
0.687813885862777
0.6161970373702064
0.5246765035053738
0.5897736833384335
0.6823143281531684
0.6687693921144608
0.5573156653451862
0.7107671688299783
0.6081227135943597
0.5823972949487605
0.5780207576996989
0.48351567321849037
0.5387482626690852
0.6168856840416735
0.6091653021846205
0.5118688925503359
0.6316499297835625
0.5516029311133176
0.5791720865035492
0.6801068246603471
0.642343539182473
0.5980011559505588
0.6262470789146942
0.7140630212471862
0.6135860841499812
0.7730946800380485
0.466865399689378
0.7546812028368688
0.5269786300407141
0.41785378421228897
0.6047809263585852
0.7000334896778138
0.6032285992176935
0.6131002202373532
0.5719472616366921
0.4205778803740047
0.48206016474708807
0.5467594498783234
0.6239784613543427
0.7073536365375989
0.49912820358526233
0.4266263313304154
0.6165653085222961
0.6328192444522805
0.5211386495308075
0.6820189147421116
0.657873181752161
0.6427543822061967
0.3944472585752163
0.7007986921627996
0.5278496825475768
0.5621517017464307
0.5779568932035462
0.6248622696581545
0.5733861997746014
0.5894664040262239
0.6194739513257175
0.6177297839345685
0.5570553504437461
0.5416216938780235
0.4568067647913445
0.5353607515322352
0.4711733224709596
0.584671844317437
0.5457691842998967
0.6182975743228942
0.5616085728911951
0.7212021610327581
0.4542462568034665
0.46928854523275726
0.5311496340635731
0.5765119600942041
0.6250349292348837
0.6173273738967355
0.49506236871301557
0.7500553832936392
0.6189692642608808
0.7031137153958857
0.5387808234883424
0.6198613884277488
0.5943453446321761
0.645363716906668
0.5963747376552513
0.5907156048118285
0.5105969453395599
0.6554041017825607
0.5066744107949058
0.6415147785460591
0.5273877289466412
0.6149750799040004
0.7325187652613165
0.5657874405591303
0.6396637955358815
0.5938618453000236
0.516924911586328
0.4250598292287369
0.6294000595427504
0.5750043847809501
0.6101315911612929
0.6344138879458151
0.6261970693009375
0.48941057753079087
0.5703734246852867
0.4719907734530302
0.6725141443736656
0.4735357296068332
0.5811972282563825
0.6473786399797804
0.6007364935875377
0.43388789848120773
0.5383938597420039
0.5104084928290226
0.4843989237466145
0.4487257868391579
0.7082894426096744
0.7043979374831609
0.6355775029996776
0.5657800837558888
0.5058580261281422
0.555515870694127
0.6161847878245044
0.6445699656718283
0.5855500049430964
0.6888070269841408
0.5669294750556335
0.6743366881005158
0.6499864574085311
0.6298388277384326
0.6608374894259944
0.5597433898942228
0.5398362892170522
0.6144910218823493
0.655228102175313
0.6553817446156155
0.5671140750305179
0.41617617031055515
0.647782076902526
0.44618405492266705
0.5411798599957295
0.6276637385875106
0.6386124269925523
0.49639454947074824
0.6017243442348335
0.5679549666210844
0.47387683873137854
0.6801759085493584
0.6648763452731655
0.6872404323881757
0.569656160169847
0.6795188626706237
0.5422073689274547
0.5314266447809052
0.5809834000637893
0.6359364598383922
0.6108072873819892
0.5886686343337777
0.4974463083861161
0.5832675869223999
0.7500935735769799
0.7003043827856205
0.5199028798340297
0.7136437384430557
0.5556906342349036
0.6671778176650153
0.42242162498440833
0.7417491325717006
0.5614953141664263
0.4877156295917196
0.5741468708616339
0.5542543915805626
0.5424845853726581
0.6725910888386744
0.5359043597532709
0.6125045351980826
0.5772889724167841
0.5597892085865835
0.525007202703061

==> anc/HeisenbergRFC_J0.3pi_L6p0.26.dat <==
0.5543097066091098
0.591207394535224
0.6642104305058968
0.7418150583787643
0.6789883745174093
0.7445836080162203
0.6400709308666472
0.5764067875760571
0.6308434208734262
0.6011291537045858
0.56976885644524
0.5597608112559724
0.5887141726063181
0.6317160227779031
0.49853034783493244
0.6585056625500523
0.6347204075940296
0.7001543724526316
0.5680855758531297
0.8101819185698687
0.4715235335015494
0.6570974610994006
0.5183070892800932
0.5465317418095166
0.40975280716344553
0.5910476377437539
0.4876903841843665
0.6360851587586359
0.5509929937555902
0.5276892636006484
0.753983029889833
0.6880305922000395
0.6666338901183143
0.5758224212370558
0.660623301804074
0.5004942472119974
0.6105162412557207
0.6649562367893823
0.6432258463759067
0.5574326049873706
0.56653590552436
0.7484289922841006
0.5791214474532403
0.5158056794623546
0.4523619708894303
0.592317251270929
0.629941793287837
0.6218243048374178
0.569665196261941
0.6956357761396824
0.636176488263108
0.519171010414934
0.5981059881478066
0.6984132257866433
0.6308011893045857
0.6557023087572759
0.5744566157798309
0.6128056351344058
0.47951068642447076
0.7432503058879533
0.5736114945062821
0.6331579931714267
0.5773719944406708
0.5904733093892875
0.7268336699130727
0.6500688112441588
0.5459144725233971
0.4915026685084554
0.5775990386202458
0.6484047959288567
0.5593969255151778
0.6814380206217615
0.6231027776620345
0.6575312174906154
0.553450627170187
0.5286328264463673
0.44556997303313517
0.6146419928235157
0.5886810254754358
0.6586907132826523
0.5409149436072661
0.48917299065044917
0.5989293022957479
0.6804199640123829
0.6224036804695611
0.6998334690842563
0.6708068743724954
0.5788936072134914
0.5909236631273825
0.6837806572541472
0.7380309939111938
0.6255828472629861
0.5453457964115968
0.7330211312109718
0.6949803069281201
0.6906934602248848
0.7020341100537901
0.6870112134646542
0.5663707933053191
0.7490298583795537
0.7425704803570671
0.5854688131044274
0.615527005089505
0.4408333720273698
0.6337433754604278
0.7331471123822985
0.6894951243963989
0.5853069208665498
0.4477174503281919
0.6819815302433969
0.6117798514859691
0.49754891072041635
0.7201905886263726
0.6038090493512093
0.6163595075325371
0.663640867870593
0.6760517746530408
0.7188139744162272
0.5747003674528455
0.6437158484320994
0.6058538323450241
0.6172450649757248
0.6517918798051244
0.5239429774911125
0.48895778231148146
0.6987877066514812
0.6670196671799181
0.7040073872098782
0.6365992810830995
0.5263069113638839
0.7528511425776252
0.5094284852216369
0.6141954033126069
0.6564044807015161
0.6649648976184314
0.7260069626929732
0.709927116911625
0.6527683130123431
0.560933986394554
0.5271235251090131
0.7243293043609347
0.45434073901048966
0.5586890473575923
0.6077551644493425
0.5979354572370917
0.6420102571847871
0.4722833546136482
0.5894062474327164
0.5111642932792206
0.5717136327433503
0.4841464458164654
0.5114383221716594
0.4698151914467594
0.5619041786612521
0.6385312511768887
0.7137678415944823
0.584178362289241
0.6125499858755381
0.5667688478358232
0.5827426755599449
0.8111903983135949
0.6158975750652689
0.7220868179509857
0.5341663684341492
0.5580078371889033
0.6721178914043436
0.6745985042935856
0.6632403792280238
0.44151539911471005
0.62315953092198
0.7634602246835308
0.6840049728182339
0.6421251352637031
0.4125723474641145
0.5847874104753832
0.5997015207947518
0.649771838587016
0.6634471185221272
0.5970884566625625
0.6404211976119272
0.553484431960556
0.7040088980284309
0.5713071061273262
0.5807925640237692
0.6579538494765074
0.7380054918394464
0.4351958182036434
0.5460348174920244
0.6202760358745517
0.43081295480596044
0.6449975795024573
0.6350295382596478
0.6101377254574359
0.7345100090117145
0.5829023807014445
0.5300735171948642
0.6254667426220503
0.7004784197313507
0.6218878009333654
0.7408066001533568
0.6192999225438824
0.6760213833144996
0.7599322940254815
0.5563584799750649
0.5494789757732249
0.5227865765390882
0.650825159078352
0.4939511665020337
0.5504555786443969
0.6678685172514304
0.5717535899373484
0.5293219273022142
0.585969277907435
0.6523640341822298
0.5905977737985872
0.695095897196839
0.6124813860148582
0.5207882855461269
0.6930479709025074
0.4972380827139487
0.6378143152600431
0.5856808483075076
0.7079267069343369
0.6638553262964658
0.503434852808149
0.593124364830094
0.56829704128611
0.741729226650159
0.5720213660699435
0.6062161879308642
0.6193697184713992
0.6398747751726943
0.5393600768396234
0.5534517360682715
0.6750950386051471
0.5578628562303558
0.6777562909951329
0.6581840603230206
0.6175139202545912
0.7662636070116576
0.7475635331830988
0.6280577236198813
0.5149696059750427
0.7075730956742873
0.5768365981874295
0.4290065578846461
0.6949064500851106
0.6622564955538451
0.6010965195534855
0.7752312215168865
0.6588729765702532
0.6016227924002479
0.545880490669205
0.7405377496386161
0.6610191803901463
0.5582309610585625
0.5984107187919108
0.6801090831044457
0.4684036907270745
0.5879155492915099
0.6453658507779898
0.6652979394964588
0.6443589832224953
0.6054767132533796
0.590056285097321
0.5376692375051587
0.6580850552021181
0.7195497259995767
0.6748815862235994
0.5841605050807039
0.6757470247964794
0.5076478513456386
0.5920407572618683
0.4718771129256249
0.5925455885853912
0.7082871377144968
0.6986726107634913
0.5075698890215079
0.620056674267905
0.5703736267364446
0.4440601830337206
0.4668504682831905
0.5777520249391552
0.670539012978879
0.6307213722480677
0.4978445663387811
0.7349830047857604
0.6250545206551478
0.7494617993484259
0.6681930674982465
0.5999042759193516
0.7923165435173665
0.6135026520870792
0.7333843655709084
0.5386249568088312
0.6944545953239333
0.7533769327356915
0.7423254650716467
0.6173321591619304
0.4850346341546632
0.5667419689312732
0.7537616155719562
0.6643827192506662
0.7493549714219357
0.5465868833502762
0.5265225214227837
0.7010943415503263
0.6184847079044826
0.6397978574027801
0.5741858923509501
0.47162976443603055
0.6155725453406714
0.7504977365315829
0.571545161985986
0.5940586372377633
0.655610517955615
0.6021878192320154
0.5659193477238416
0.6241534291913425
0.6217821185705449
0.5536675658790976
0.5659736311716426
0.6803347708706934
0.6794261334998992
0.609024666359555
0.6548009675515423
0.5133646879560804
0.7115626336417079
0.5506771329715134
0.8058365030953163
0.45441704718516746
0.6180463327741486
0.45666694166606203
0.6167311662521588
0.601073460275573
0.5851961476844183
0.6742775433002457
0.5633329388633579
0.5194617719187445
0.6834656782126045
0.6429956631827157
0.6334840193079727
0.6939343518260026
0.5659528501864587
0.5995404627219678
0.6264550068594746
0.5347309064558174
0.7331206982549885
0.6242294952497834
0.6972373024212786
0.5758661229701173
0.6285383082400875
0.5618755341609109
0.6341322357122583
0.730213828657496
0.6591699049728965
0.5264543585522917
0.6343591079590833
0.6714736986602821
0.48354129144259717
0.5611891608937333
0.6020162629309336
0.605566819542201
0.5992161131597206
0.5826749774894948
0.6409682975685573
0.5964505503329185
0.6574367773032678
0.4910736191013001
0.6707708269326418
0.5836122899459705
0.5417637431620935
0.5526372962468169
0.6788546795326389
0.6662580647835263
0.6646767818105335
0.6170661457324679
0.6421770735617242
0.660400875408037
0.5796736300636915
0.6313324277071507
0.661631353230749
0.6500161936619296
0.4077025730958281
0.6741356644238397
0.554709270215017
0.7729952861456877
0.6564674632779953
0.5854627796221799
0.622954425423226
0.6044659623719145
0.6546852275348427
0.7480183860495636
0.6333283756305865
0.7723987297074971
0.5626369431513425
0.7313560883249469
0.7190711285425185
0.6158894726814578
0.5680537507569692
0.6781927356407885
0.5642449921196171
0.721615429943985
0.6442619888057642
0.46572035587981303
0.5755406103359985
0.5879971776275721
0.7302185553248232
0.6872368679727339
0.7364535629604797
0.5993371875831935
0.6447068558395957
0.7139283366591043
0.5271547041147046
0.6756362474311709
0.6059924838528198
0.5722329206405548
0.6563432425162301
0.5844142099700013
0.639293367902555
0.6336463548372431
0.49176587889134515
0.6727797583346405
0.5760513981647293
0.5449012799785771
0.6825838644938307
0.5286764632752637
0.6501039736246783
0.6790816137613926
0.5263539391283784
0.6305256193207512
0.5992997621017078
0.6292788535374779
0.6638975971283811
0.5372271599908424
0.6142487622601915
0.574524670064689
0.607433320085658
0.6448004341713477
0.7426479320131842
0.6432703756582806
0.7689981694802069
0.7380533120931462
0.612346004466106
0.4967009484476588
0.578188947407617
0.7196865278455026
0.7471832224997375
0.7373126570496827
0.7532229527554971
0.5674040424611657
0.49186192578714877
0.6337667691797529
0.5682407809562439
0.6307828390026508
0.5653072203841742
0.5705487037283348
0.6609655478407023
0.6543021377037779
0.5791060463763666
0.6302937035114747
0.6322157771605521
0.5570909264687304
0.7119813937687665
0.5605629300535084
0.4694656215973123
0.46903053964017954
0.6574328225150087
0.5659419121659418
0.541340297186135
0.698925747205659
0.5337767176873748
0.6440596985439149
0.5103718265565804
0.6435667448335367
0.632608376274919
0.5128211875877184
0.665716533205902
0.5963121385281698
0.6325604558626691
0.6467967898377902
0.7317729152037955
0.6465672635888041
0.6777695227878837
0.5204909624819105
0.5713907358816019
0.7107097269662908
0.643753197242039
0.6677047599310536
0.5632428888287778
0.6910815744970471
0.5411349594544703
0.5625382233615063
0.6523470382554237
0.5502298624508235
0.6637574272656761
0.7507023098275929
0.6303316748351476
0.7048994300611942
0.5906989110897795
0.7133463390109045
0.6747149133237914
0.7284204852347131
0.5778151149930638
0.6528685120035563
0.5590306331382456
0.679912676226044
0.47288312714281866
0.5617496646604111
0.609625910510581
0.624161689065252
0.7107835541568644
0.5281265270126084
0.5376061726173101
0.5368041250746708
0.5980183588432001
0.6570523689088223
0.640863696488993
0.6197308284648788
0.7305228181524878
0.5912303243019903
0.5314643029056374
0.6302260068630192
0.5554394590315554
0.7143518682021707
0.5985136565774335
0.6110968620397096
0.5841500049094605
0.5624883737694725
0.7379573131044107
0.6924792087291396
0.5242093761158438
0.6358825591325656
0.5093569144822454
0.6042914471103344
0.6503469024174366
0.5985339153510385
0.6108970279135119
0.5429048598337909
0.6639577281305653
0.5597965650644177
0.5111527590432318
0.761964074488603
0.637100152922543
0.6590686796852677
0.7135407304989743
0.5653424812989346
0.6384800370062995
0.6438149423655147
0.6304588707227745
0.6655907998531215
0.628561663205226
0.6582525320216555
0.6287953648864826
0.6548432738074533
0.47620137337539187
0.6370309525882419
0.6394781546980522
0.6362980196700444
0.6147659792392878
0.510628454094199
0.5331057206771596
0.6196369448998567
0.5832706217943507
0.5884317137857352
0.6639648654291029
0.5407508043992085
0.6789832482089299
0.679343950387394
0.5349029946991181
0.5466439757074006
0.7521920655559426
0.6435014829425696
0.47047883592487094
0.5650993174326654
0.7446291970712806
0.5777696686298401
0.47695396835936105
0.5146148057557015
0.5743568876649303
0.5945974376780743
0.5653163163262859
0.6818178740237585
0.6224342135942477
0.6571979612775295
0.6067421521539074
0.7147278873974268
0.6076638424451353
0.6835702456666725
0.7396894075383569
0.5107508549599509
0.5511100752408848
0.6115418517253735
0.6565684011431384
0.6835692310435671
0.6216233560028718
0.6537456824771897
0.6434492181306252
0.6327601633872205
0.48834488738537113
0.6381815009488603
0.5494430725319942
0.5893557718663851
0.7536016067297107
0.716156497541613
0.5967519641429949
0.6688337394154243
0.7771788212933665
0.6960224038170628
0.5952545153887367
0.4603464515027294
0.6416217197875477
0.7071229156175121
0.4533094233938257
0.4722536272061604
0.6061813848514214
0.5991995005663234
0.6314830342602714
0.5800253760965576
0.6262673876064654
0.7270766907050656
0.611001457004643
0.7246318919757667
0.6473935782665062
0.6888157441502236
0.6735336688033846
0.7343568925933791
0.5122655322590526
0.589316436521091
0.5126520084206807
0.44967813653100003
0.5797147934366197
0.5329796365884265
0.515961111923247
0.6540096463135482
0.7454306113915028
0.5616998527093964
0.5511510409017276
0.5634167524300788
0.519729720747934
0.6981903460906755
0.5769248084533335
0.5609209588511597
0.6667926232231737
0.573307546992861
0.6198797812740736
0.5637487847181616
0.6817467775236082
0.6227919154401442
0.6811107157816186
0.6449675262363159
0.6758251650827465
0.6090223538733388
0.5663956119658202
0.6702664840972684
0.6077594821719173
0.5611754343625869
0.6496915876730361
0.657157610259012
0.699999253848312
0.5821872355952425
0.656734854882788
0.7163091877177491
0.600176069491879
0.6827247466711354
0.6028984886373107
0.6765442705717485
0.615354728035201
0.5842687697583407
0.6775941058853936
0.6149700242904547
0.6339767578639464
0.6313857983191925
0.6440550380178194
0.7464879940791049
0.5798813712183022
0.56402248457523
0.6460954526919855
0.7010292101738541
0.6012923808090467
0.6478731741981119
0.6543409796248357
0.7269645200712088
0.6370254062714498
0.6617922667470815
0.4679854901831406
0.47279965865612217
0.6686712024774066
0.5913703493384719
0.5204804401279394
0.46110118317682736
0.7564663868346875
0.4616964349725167
0.5970356798901014
0.7501518548468049
0.57783939203332
0.5089186799720867
0.46622753191263794
0.5629027848935378
0.5886943690908725
0.5428726275962165
0.4772496356401456
0.6154978525238102
0.6866895517544738
0.7005488917602597
0.7446092718957802
0.576082261470318
0.5805585419492317
0.6804231927952756
0.5739624086631391
0.6356813727116363
0.6961858980357015
0.6192928807932512
0.6023575328270873
0.6298639467590599
0.5889679012166075
0.6468678930230559
0.725968643603879
0.5520990414002268
0.6439905209536213
0.740858175141126
0.6024710737917262
0.6072416918277294
0.6665240533661767
0.6145480634530958
0.7452450748042739
0.5916583465816135
0.6429724048813914
0.6037691932757304
0.6534273173959277
0.5795705699175258
0.5210049478152475
0.5517146549140928
0.45639857576690374
0.6130590320039163
0.48999597851417154
0.5613721058929435
0.7465193950392611
0.5387889311940035
0.709486675802359
0.6212071390257164
0.6994562342844082
0.6927837725325589
0.6488997096028115
0.6268805517490086
0.6047652338307739
0.5771650087065758
0.5573869776759532
0.5681756607840476
0.6328037766849743
0.4886117588687693
0.5587990359294334
0.4940535159965779
0.5733650998316214
0.4305931125141596
0.613424223818446
0.7640147824678658
0.6130405207989179
0.44610512561574217
0.4619333326894359
0.5442464196560047
0.5372682430853326
0.583063988316001
0.6197700592447969
0.720866010960464
0.6086193421828047
0.7236110440783905
0.6910802297946996
0.5365784586974591
0.5719924415405218
0.5132812239944011
0.6819545717202492
0.5239084197123918
0.6099895142115233
0.6069982627005263
0.660660724053084
0.5204663427442147
0.7190340477117552
0.6809522998138899
0.700676402765478
0.543686874977404
0.6416597421276715
0.5386366830611683
0.6764406852369524
0.7343387421648874
0.6286606026075652
0.5810602667725614
0.6097568493383441
0.6177972801889351
0.6793790284045602
0.6001561867058278
0.5388926854570962
0.6073589514246432
0.6745923685890187
0.6224908906348025
0.6303031951257567
0.682470467408251
0.687434483959661
0.6315480060783485
0.49005258850280803
0.5704760322804923
0.6013658202921549
0.6441789177826388
0.5514597110436557
0.7526626543358886
0.6681328760455613
0.618454490671828
0.6101081345600009
0.5120432186020564
0.5207701607286818
0.7126754418757235
0.5588198706441815
0.6296677570767107
0.720362017859434
0.7481415378114038
0.6459728185731312
0.5394370078371824
0.7014270299078668
0.5191953075645618
0.6770387457498926
0.5393321979637709
0.7026102746414962
0.5560489446517866
0.4245835823588423
0.6706669249708891
0.5879921474984071
0.6159257477150735
0.6197062381761652
0.5218242376837379
0.5190580677125828
0.5779968827364305
0.6385282608503419
0.538963484247567
0.6620174865035248
0.5640617811488163
0.5368791976340028
0.7349295775521067
0.6039392856224998
0.5086327215554872
0.7738622140952874
0.7129472256648826
0.7322261339368524
0.5916449422281641
0.5718203910029457
0.6194445224540457
0.5084168645312956
0.6139005494479971
0.5916364071861753
0.7538696132085484
0.5286642663682083
0.616993401411172
0.6126085919773148
0.6084450278276063
0.5099741896310267
0.5292121295544019
0.627911565133554
0.6063477252715862
0.629135601258795
0.599116128117068
0.46875498275837035
0.5444224183728663
0.6341890052795773
0.5258805479007392
0.6076698689512867
0.706064808594044
0.659812846642823
0.7593195908604145
0.7224539131129353
0.5883621131446842
0.5672939293512872
0.5831357138360259
0.5965207980009353
0.7370501940950578
0.6393457522183085
0.6739743213488419
0.693568818648479
0.48734554559549736
0.6395893930071958
0.6281381795354105
0.6384119951828359
0.500738040205504
0.5931319599971665
0.659662638880279
0.463063099914461
0.43345728767815966
0.7237505570216701
0.5542953925126479
0.5551734864037282
0.7120927410317269
0.5652506405744219
0.6441526691982224
0.6527570655527384
0.4904571491824917
0.5909844206183565
0.43716300872357233
0.6651601695041897
0.48704623541007036
0.603790312578519
0.5261145611954356
0.6300433044541103
0.6452768156803684
0.5644250761512664
0.6817177553146316
0.6406655059254397
0.5043774918413848
0.7451439317783147
0.5862333481874715
0.5447391385069109
0.6266943300669952
0.6824339278092441
0.6724089383490254
0.5310683363579056
0.646108065057611
0.5892152632760712
0.67875685809613
0.5836674805052878
0.555086676418385
0.7210385486310287
0.6766481222880434
0.601221261821588
0.6135513556766432
0.5790516268306898
0.6085398071414313
0.5430572687553235
0.48259452066268604
0.649145263898776
0.5857899872349472
0.6104793454597883
0.6639452214117704
0.6581590757483792
0.5442168571688956
0.6314479881444307
0.5996682596564239
0.6793563538829945
0.6256191775332155
0.5507216150718739
0.597758058792159
0.7161596274518396
0.5115891304710302
0.7368437867308902
0.508980139776064
0.7237794302243049
0.4913421480456292
0.6240720977341803
0.5328215430156652
0.663343499403985
0.6196351958430871
0.696400497613685
0.6709817746450492
0.6179668427354454
0.5728053397070549
0.7515733176664694
0.6055605332539946
0.5012067469790671
0.6315389823668164
0.6771461174677027
0.47947259970244055
0.6639748779111035
0.6810370899415074
0.4887222123844463
0.7202187413827325
0.6867665420731184
0.7304644784425937
0.5503649700892168
0.6667424530476552
0.5483738396338277
0.6211878084848576
0.7238589438665914
0.6805500832661937
0.6507297486270655
0.6402893136727609
0.57923314588268
0.5781719152832171
0.6914852298629436
0.4370128087419871
0.520056884139493
0.39744718544715407
0.5381236093462838
0.6501708345311721
0.6035363165619827
0.6031415127336378
0.528744791585392
0.48868395010935395
0.6034246265090878
0.6558568576467236
0.6132517652176782
0.5756930259178622
0.5263239785153137
0.5200775297801191
0.6184462579717321
0.5643791683953431
0.5920965427304222
0.7421138394086718
0.629544922235211
0.605080393677275
0.5261681131525965
0.5658761148691493
0.7205900747909384
0.7471966037486205
0.619753589381664
0.5972538952560711
0.6438543014034543
0.6097633034803862
0.4538845556063619
0.6159740078956305
0.5722857254168562
0.5340346646760121
0.590217330770248
0.4980163227246322
0.6362807906790633
0.7527059901475134
0.5589894370847793
0.5625129872845779
0.6230776096369497
0.7226751535467033
0.6090616702639764
0.6859810246870907
0.6405851533686688
0.5169859351178459
0.5865993854515923
0.712848660278668
0.46397607823649095
0.6466908125809552
0.7565936243360382
0.4303310244551195
0.6211324043553623
0.6391956442017399
0.4909660598844678
0.4084198099398911
0.5345496240350348
0.6081356550564418
0.4200922679813719
0.5011012096550997
0.6665419532825348
0.49456152071075116
0.6908959929656013
0.7230824836659256
0.6563913276447917
0.6041527153101676
0.7365988732595767
0.5877274035290523
0.7223003937591519
0.5568080083144917
0.6426471637866471
0.641265321087353
0.6480298969799824
0.6100660450817981
0.49831318360605703
0.4212280188932766
0.4574383968762282
0.6762661209992489
0.7549509855974881
0.5078778233472606
0.6404928715044474
0.6004036434222512
0.6795830733536135
0.6761008402268895
0.6344281393927023
0.6765781006229329
0.5881617805470583
0.6055669755640837
0.61861977696216
0.5140656012389371
0.6647257579382043
0.6221187830442539
0.5680905896313054
0.6112506145713177
0.5570810608812738
0.6124949288058128
0.5933126809483431
0.6967902478327215
0.7039955792262724
0.730131807444288
0.6158361548784532
0.5556872432591486
0.6694324742440589
0.705852177496391
0.5890095304727145
0.7022997611364198
0.587284528131235
0.5651136148202296
0.5022466719453904
0.6986131918329632
0.7029782865993541
0.6072119153268395
0.673251274339257
0.528521498386122
0.7863785515279879
0.530123969407957
0.7012326675061971
0.48678487388710345
0.4959152518637481
0.7585884851463782
0.5683013375742849
0.6203825598622608
0.692234330028195
0.6708971384997858
0.48859789062188974
0.7359765763206093
0.6827789440289304
0.4857142830970055
0.47215887403110096
0.7405962244831761
0.6194010395934653
0.5730839287944348
0.61033899189306
0.5315901697555319
0.5007808324785854
0.6317340331589694
0.5371198061368805
0.5826052248919273
0.6721988116164517
0.644311000609154
0.6854453228140156
0.715963992830584
0.7785059566773872
0.5846432358511316
0.6170505149611556
0.6098683018935598
0.7242175253892623
0.7151926825704076
0.5927277066157853
0.7308151355449954
0.44551651274404486
0.6311724901071739
0.6177085788698126
0.5207240629782934
0.5620427490184271
0.5250181985423917
0.5799823909545427
0.6635772694688977
0.7293366742186207
0.6137669933684395
0.6311990661716826
0.6528904894136491
0.5545950460785656
0.5422016941959563
0.6290359925876987
0.6560346232123796
0.5503438285403908
0.5990733768984935
0.5617472508135778
0.5535764179360244
0.6417735689562103
0.6011121281628431
0.49303457469391004
0.6504215681385827
0.6918621489200624
0.683065573720981
0.5076432063033999
0.7779916726272625
0.6168797011866718
0.6970909050260294
0.5061255599162058
0.7130728046937409
0.5542042482555373
0.6604838267324836
0.7084871655197285
0.5699917643372073
0.7332136174662942
0.6676427930647331
0.5251903492065145
0.490807844920009
0.6687689476239805
0.6430443658937455
0.477153627861679
0.5992231062691868
0.5499787095520338
0.563606872958399
0.74338725217181
0.6143202151510595
0.6821300571229879
0.6937361462301754
0.6402561810230246
0.7210399379640983
0.6623420475788625
0.5363493176509716
0.6789403646840685
0.5754531863119693
0.6004791575267837
0.7027475813690828
0.6184623997983089
0.5510172120774984
0.5229299122920786
0.7360706177890733
0.6369117545770011
0.5176189096639737
0.47614769722914746
0.5015242139617193
0.7533201802144031
0.5593671760422734
0.5816750080802147
0.6597585890958559
0.5886752168174738
0.6071812977668335
0.6118206392589332
0.7590593586106148
0.6082044612702914
0.5525569859265252
0.6528035909623766
0.7304622903424643
0.6497687999232182
0.6408868161018483
0.6703405591709239
0.7432876197943806
0.6426573483430869
0.5491262659207924
0.6613619902710374
0.6624710204178541
0.6387574777834223
0.7005810046290072
0.4537054881622159
0.4976093571805863
0.663014597154417
0.6989943032430701
0.6034700664869155
0.6662808618068067
0.5170831456116176
0.5947578017926205
0.6697270862977082
0.5452618314680873
0.6693757850068134
0.5683486534926802
0.6752487609609404
0.58826430447129
0.5178037299064964
0.6082051411103289
0.4939229164892406
0.6074049464845181
0.6442522142009113
0.6314589987115605
0.6620587077024969
0.677795565055149
0.5777824109937282
0.6687707221655895
0.47111016860329785
0.7332642775934711
0.6026876807085725
0.6063988008866146
0.52040780631227
0.6582051170745794
0.5431467093570406
0.7139263628290611
0.6406478665124428
0.6025487727640174
0.7560939559853083
0.4378726792658683
0.6671460147234706
0.6618825197824919
0.6305906593260886
0.6866843758862841
0.5770529499855762
0.5267271515174073
0.5926652235590087
0.6206334847947386
0.5231527391148669
0.6251023432943983
0.6962529792767793
0.6096061308618311
0.6951345394900077
0.6437574919177097
0.6688793226702261
0.5190217630854979
0.7456195111214586
0.46245082432927964
0.5601975644637126
0.7365493917794301
0.5709548158820088
0.6051448134327551
0.5908804725671771
0.6610636458056625
0.5904105377894432
0.5312393461515096
0.5706319911084698
0.6998690844004363
0.5306099049672965
0.5362455058576875
0.5545669775069847
0.713679083580837
0.6623384002330892
0.6623187450945047
0.6862575931059516
0.4238009972866345
0.6282007521589449
0.7312990154399504
0.6624296713511599
0.6855576354418882
0.6873733525556134
0.5724675978255411
0.7155045761455909
0.6722601145579001
0.574629869753358
0.656797071162228
0.5749722506481374
0.609478231078639
0.6189442123064292
0.6531634344528001
0.697643482288931
0.7085490868574773
0.7104040181460305
0.598694150111605
0.6992508213868385
0.6507669697752467
0.5963993305004988
0.6243175524303518
0.659315435392029
0.6361762364340425
0.6160908261681041

==> anc/HeisenbergRFC_J0.3pi_L6p0.27.dat <==
0.6348798982895434
0.4438645376445064
0.7484828950263575
0.5294215773674106
0.5727776653624004
0.7753431747075884
0.5683142244040372
0.6609471002630004
0.6536190877909308
0.6557029970266481
0.660462314293326
0.526011269592384
0.660191302512331
0.6113968930877077
0.45452686755499383
0.6080979266056656
0.547902224798203
0.5785609523716951
0.5050116354404164
0.6322439149616752
0.6428678968169191
0.5655014960956743
0.6863632600703459
0.707225034961586
0.4279551643090599
0.5718316475745742
0.5783893231207029
0.635623743676866
0.670902342182343
0.6189924133663641
0.7214776158488657
0.6673435364775151
0.664984780878079
0.8174610289233505
0.7581366112037525
0.6329705344985836
0.5116558206256876
0.6800882807289399
0.6070203963686548
0.6498533316286927
0.4971697763565818
0.6163033345258877
0.5731402151786362
0.602501476804181
0.664989384732123
0.7188042028652782
0.6662134859869577
0.5664545520967297
0.5595341089415447
0.648517889290276
0.6468726560497173
0.4554984348157736
0.6515078491732076
0.7177170425353994
0.499829574147275
0.6251047262681101
0.5184194068779903
0.6070510458770871
0.49550228656906825
0.6119789351658425
0.5734923516148457
0.5756052976655729
0.536087648798598
0.60233014264445
0.6161364699862365
0.599803960150329
0.6760727502460387
0.6762727346113641
0.6146114232961858
0.5746629707379232
0.5751042029469069
0.7080246721890507
0.6846449000433537
0.5505279232037739
0.5122435399394589
0.6724580556288631
0.7722197912401215
0.5278977635467544
0.6046890738193111
0.656132065176353
0.5279638217333489
0.656407496993159
0.7477548047211807
0.6719475638076409
0.6341587323071531
0.7446141994764015
0.724406007248109
0.5907891124935821
0.6432098676709622
0.7808541423447347
0.680559421067039
0.7244590325027381
0.5936720270546924
0.6586978560194447
0.4778068809858582
0.7082772319645445
0.6321605556182488
0.6071335747264376
0.6738807828255027
0.6142697698211496
0.6830893275691327
0.6713805693661883
0.5325063229009956
0.7095364422160432
0.5467265711868488
0.5050650845994873
0.6158947924742558
0.5575084292165362
0.5650412330754003
0.5084644279598859
0.6354405574656068
0.6380703567943686
0.6684998739516397
0.6210647211463681
0.6330685981958902
0.6434502602105322
0.5883979374737842
0.616894867203539
0.6022593907729442
0.6078555612001184
0.7776379576188193
0.6403671024383607
0.5388284614658403
0.7600072343354453
0.554215768712472
0.7265726495470768
0.6534307737347674
0.667668760294603
0.6106952880043103
0.6016906519356839
0.6062395318880849
0.5852389708895699
0.7256328475658462
0.6080321250956481
0.6528168089967099
0.5303956559944009
0.5533258390138744
0.5615033922408846
0.5785441005702596
0.626275364507824
0.5187183723901324
0.5882990145081197
0.5784952338262633
0.46953491497975003
0.644160848678245
0.6795947294035128
0.7021379872862149
0.6756059680079273
0.6617580692483517
0.6129302905415529
0.563332467736432
0.6556866284263556
0.5943684474295537
0.6950476968544871
0.44074110479830403
0.5847236524349336
0.4682657234775638
0.5927789164493734
0.5515039326620671
0.6843728917943538
0.6857164347153453
0.6598219452040237
0.5225776472641862
0.6305793031185464
0.4891511098950519
0.6549937617859865
0.6035144070212269
0.6671363328050821
0.6983523595349552
0.5356934984280484
0.5689539849478582
0.4931665667676498
0.5287306439711206
0.5712177767213477
0.7273437063373811
0.6470712281735925
0.8150327761225521
0.48825699212694335
0.7107260799236554
0.6480278476221166
0.6424774836120956
0.694430864330984
0.5585710973280779
0.7115211028295804
0.7052890846901646
0.6280352580466436
0.5571104488652696
0.6383839206853225
0.6275909752526871
0.7397495894136731
0.543442443877456
0.5562134763003423
0.6318607790308653
0.5618032374496956
0.6658039613031702
0.5558990514126563
0.5963383524831609
0.6638399394208137
0.7136013062002395
0.6287065655581136
0.516464484320104
0.6329521431826448
0.6426214853267191
0.5938368464415225
0.6274233660510032
0.5427806417673513
0.645484768142832
0.6617383326457089
0.5709364586118661
0.5148165632268719
0.6281373848967174
0.5683275471966494
0.692607551802955
0.5890511111555148
0.4044232524133502
0.7136279299868583
0.5955517027786913
0.5696055550708827
0.6501715342177147
0.7103799571877437
0.6712169024148216
0.752485595107353
0.651512527421198
0.663827429467182
0.643771826870863
0.5886552493558084
0.7509949784601443
0.5544862640273396
0.4819898473239129
0.7033141835583174
0.6272072034662471
0.566069451879282
0.5247932332867594
0.5211204396089909
0.5693553580297085
0.6933303319849933
0.6693413043968136
0.7044130454477981
0.4074994952228448
0.7042903557106936
0.7058272720833213
0.5417986388840924
0.718681473334462
0.5655998279707064
0.624684891952048
0.6859584754708825
0.702936009876875
0.6264086613281891
0.5272614980388735
0.5608392620434101
0.7122973329971242
0.6450573494091156
0.6256958479554405
0.7272114139437922
0.7188597992357322
0.6127549460269895
0.6815237587539557
0.5394947617318548
0.7612265413371023
0.6340426082285137
0.5408726907135069
0.7337100385688506
0.6078805744523312
0.6921668204058367
0.5486589716292632
0.6179179420704667
0.46184841856363396
0.7349368997034471
0.6883816038255752
0.6989063555960086
0.6197666188197309
0.6099477137982053
0.6095603597160203
0.6546456231406791
0.6030320159219433
0.6807652958913398
0.5498374243244797
0.5669972296045311
0.7928495181529155
0.7576600504737175
0.6879929245245759
0.5890639987538151
0.5778928847009436
0.6662050540370423
0.8077360126574342
0.4378624390355294
0.6451780913240821
0.4720219685878681
0.5575412942952548
0.5784630931407426
0.6116683499935959
0.5575977839896731
0.5961818148200738
0.705608492842284
0.4895494328248021
0.6125967436259504
0.6394417645551107
0.6880761852881488
0.4998386367065046
0.6038618346619112
0.6953771850585453
0.5464526734835441
0.6281937015317779
0.46568718580440543
0.6280418642630674
0.5501534467442306
0.5947946002856491
0.5492442577387675
0.60044587078449
0.749944895660763
0.6248446006406648
0.8661779352244398
0.6428737435828399
0.5378960985360742
0.4949906501957416
0.7294047285446452
0.6003051691822782
0.627271353145941
0.5576832412984046
0.6975843716224028
0.5823782653594073
0.6584239964897289
0.6615036968187125
0.6138427070769835
0.611862668741047
0.6349943752981904
0.6526133090760751
0.6736965751269488
0.6846020917742759
0.7285753644071011
0.6756260928514046
0.7059865113285239
0.6825765653659779
0.6405952607682008
0.6345465060976553
0.5059991757383795
0.6173230971226604
0.6981827524075742
0.6233471417551188
0.6707600521805985
0.6772730550988387
0.6632423714680744
0.7072434921970177
0.7368652139651328
0.7536833530928271
0.6019195476350798
0.5596531334664258
0.5705086316615074
0.6283789189810878
0.6210187682417361
0.6895728789458239
0.6423159502302228
0.7285698948763117
0.7822095770381887
0.61169110282415
0.6521893826803833
0.4910170396008735
0.6700123120937655
0.6925930545044836
0.6320739919079507
0.5280326205334382
0.7182986327309745
0.792488598680525
0.5544748682898822
0.7102567725408673
0.5724443845371912
0.5544888458685792
0.6523183999959353
0.4878101911838137
0.45969648181577905
0.5162104982697714
0.6542628192609757
0.6146374401811707
0.7590520945822068
0.5547172575887214
0.5514172424121373
0.47467799790494575
0.5589592225324155
0.48436980851624417
0.46452739047186814
0.6883494281797519
0.5508245575580162
0.7400129436572704
0.562996532298546
0.48355966387197863
0.5559733004337696
0.6450029998605896
0.6334743621071938
0.6944247056133622
0.6118425122882587
0.4848663164763902
0.6990266569894672
0.5805022649501573
0.6525656120129292
0.7563674384370933
0.6337838730363584
0.6230790068348847
0.5788418224156138
0.6344824468912913
0.628738024585015
0.5533118339498136
0.6550096307068878
0.7405023377402833
0.6150484400965655
0.6376661704079037
0.5800264788095277
0.5674268479131601
0.632698548241317
0.4867240851188102
0.6543859107396194
0.6822011497929267
0.5716170540251578
0.7685769524093544
0.5797065439716973
0.6439110223173516
0.7578845373669025
0.6986463913372458
0.6540035477628994
0.6749215014560117
0.7006809995886346
0.5952770117118452
0.6549113099463756
0.6981973211957323
0.7594471362949041
0.49771761836749184
0.6795907838396993
0.7191610369794906
0.5769940573884288
0.6820662007094286
0.5218701472527072
0.5600690203470697
0.6263615276733209
0.558262593352914
0.6939020039978987
0.7274211093774047
0.4950232150072534
0.7503036038846327
0.6048500596358514
0.5885366734829031
0.6955238541546115
0.514674292599607
0.7064652535126169
0.5607739573830843
0.6092039219905973
0.5440523172394623
0.6718300576209489
0.7392662179629893
0.70321487983838
0.5671884315005139
0.635743825596096
0.6461799283798421
0.6666491459649984
0.6547155637886388
0.5893526075746937
0.7449868909805091
0.4900962839108863
0.7233032005944837
0.7251085434755146
0.6008489759761662
0.7871714222497412
0.7191150559540918
0.6514846600025964
0.7055672941004923
0.6631275228526792
0.588050580732366
0.496096642715496
0.6340649118776246
0.6158964144113356
0.6845391044568142
0.5148213764339492
0.6645203463266544
0.6613523744152566
0.7093450049108202
0.6856714530560116
0.5413273926016999
0.6496503086869105
0.6961601797166871
0.5821582340741344
0.7028651464435759
0.571503737965098
0.7339145946978457
0.5921104880291503
0.6723418960843843
0.6522734091137242
0.5487446074066591
0.6827812912168979
0.6908769557228324
0.4539780569196179
0.6381252918040271
0.7254738419474885
0.7795938798641108
0.6969900308527421
0.6308619979554448
0.6808773208026665
0.62442424238775
0.46882900156394136
0.4916915180510433
0.5816272974673133
0.7476412225462744
0.7693401165354118
0.5951150866002165
0.5612364396286991
0.703405551508312
0.6176268536062911
0.70948408422555
0.7284345421462649
0.7047807842825653
0.5918453085015405
0.5540469550358472
0.6183950780530082
0.6095442203117969
0.5181936979739472
0.7150143373246295
0.50712100962158
0.6279206706920322
0.6141124543411918
0.5258126522566848
0.5523367783610209
0.6180322911087678
0.5666342044961736
0.7970747262337493
0.5477168997493626
0.7235743433834954
0.5722672833757099
0.7191081160327466
0.6484466503343416
0.6671882367550093
0.6464197466960205
0.5940639185253693
0.7221751098413112
0.47987265160818215
0.5321958017948607
0.47534174140038443
0.6093471131505489
0.6782094978003316
0.5965061045835084
0.732958975072602
0.6765331976442542
0.72549093110796
0.6596860304126753
0.5292060588815523
0.47450654987153335
0.5887089577222071
0.5246254534958664
0.5759907241289818
0.7138441586301915
0.6116047435528353
0.6592226254928136
0.6632377597647627
0.5212514189346937
0.5868556395084573
0.5262186370926493
0.7713184948978822
0.6565162216919037
0.6644126977930017
0.4551021246598558
0.49832743803104235
0.6087941519603475
0.6645914331847126
0.6747587962360461
0.6517403903824472
0.671874420837419
0.7607606522366144
0.5248634707629785
0.6684757529995861
0.5901000968172626
0.5532384941156804
0.50157871734397
0.5300438889827861
0.69472523917502
0.589870910731555
0.5788183129056104
0.6882342569037323
0.6460391758349593
0.6014249924813428
0.7382687491027153
0.6920435169399493
0.6891499789035016
0.6184732245470138
0.7251182218641044
0.5911494025376668
0.5506712722181399
0.6359995175845949
0.6827600221956689
0.7577240332769535
0.7524222722233017
0.6012803186594047
0.5789388366199462
0.6143485687197302
0.6705722511200758
0.47351518092315087
0.745932324601255
0.6846170875189599
0.6249145480692531
0.6263786215144301
0.6868612189967298
0.7465280949391109
0.6132449684795055
0.562127909505481
0.6975328360546327
0.678903718397372
0.4336122201899971
0.610980290221413
0.5875882704616918
0.5489224251102098
0.7233823820547037
0.7458970161841438
0.5090128729782889
0.6071169826978124
0.6347022695964043
0.5904134104882113
0.6779020037773978
0.6235366826127534
0.5335075783814389
0.6301788533340905
0.5888025203943185
0.6576612863203941
0.6377773965401227
0.6017930692067609
0.6687742824899834
0.5599981472316943
0.5319844138674923
0.5660623180980322
0.7813610206051763
0.6667037063765091
0.5561672334622101
0.5334364269624627
0.7053445602653033
0.6160588038823097
0.6922299747590847
0.8136940425626376
0.7836948271155749
0.529352465467714
0.5973892965109805
0.6850749869008478
0.5861153526441767
0.524426380053746
0.7078106681925354
0.6610999787786553
0.6926069400318116
0.6828791186816099
0.6165030851057051
0.5439941435954445
0.5608386202368385
0.5438347898815086
0.6045655526267517
0.4369261243928411
0.6231421853763338
0.6019708590034789
0.5694959347086771
0.630269070214882
0.5673473783203252
0.6455616420075981
0.6533631252163685
0.5077796549573292
0.70512383467021
0.6396901671342501
0.6353772516201188
0.6468682691944121
0.624496101826951
0.5175347918336055
0.685188665553883
0.6214992750405942
0.5187174884354677
0.5618990903999609
0.45623416073768797
0.6292719192284046
0.7350284093022961
0.7003780390153502
0.6276392692561924
0.6351416957211451
0.4762567256618106
0.6537698469637652
0.5577672019143447
0.4549595430966694
0.7720965121809433
0.564998838551855
0.6811212338195972
0.6695178697548273
0.700954730678325
0.6112227360585745
0.5620717245764165
0.649334356734397
0.684586623537018
0.5465355183452889
0.6390711914850992
0.5749707541777866
0.633356503705046
0.6293443467584161
0.7096535300341611
0.6973797405665783
0.5875565639177162
0.6037926152649339
0.7384401058699943
0.7982522711706256
0.5772002541995865
0.5101548202781387
0.7378767241341518
0.5119154068395438
0.5422467527484262
0.7571442037796564
0.4751900276181457
0.6701610654685772
0.7202488156121762
0.5571012397860514
0.5048176640923481
0.6108365891474724
0.676982101281883
0.681175447452683
0.5644311959786317
0.6396900346256225
0.6099789260279854
0.6958488480098528
0.6975479612441406
0.6477886328046637
0.5560461988091742
0.579505579081053
0.7413201516385457
0.7282609218331102
0.5653127819954152
0.6660242292590747
0.5795675125267016
0.6590748982908522
0.7393459616973674
0.7127792513736132
0.47444049581560965
0.7166641164832641
0.8031518298680649
0.7338197984075817
0.5799675267496145
0.521348343602792
0.5611664510081449
0.654443194243461
0.6592334731985742
0.44823844968244725
0.5163924130657924
0.5968461983981627
0.6818886611449914
0.4888118741611337
0.6254508607922245
0.7180746934422574
0.6281456688570577
0.5464659519304206
0.6115460303598632
0.6562687746838394
0.7321469105740193
0.562382189457911
0.7525354517480747
0.5839370645456836
0.6198545156202766
0.5942916147674827
0.7265206189365013
0.6757598216098004
0.6954973605340996
0.6395111099663455
0.6936271607689968
0.7791388638415823
0.6497317957095431
0.6760910181140741
0.7602126741232483
0.618656511016774
0.7517209909365571
0.6264430181570395
0.5443419586273399
0.6779610285164682
0.6186746855089863
0.6373476631473867
0.580874870212295
0.6250817132950739
0.5578656344083823
0.5294959885457482
0.5855577266856029
0.657752960277401
0.699714183147642
0.4880000625868265
0.49131973407850976
0.5297277510364155
0.7288246376393085
0.6173757472357778
0.6598298877355948
0.7387069559890025
0.6422351215770905
0.6297001024215724
0.5243067294973854
0.754228130384814
0.6245655979013749
0.6681620827995605
0.6029322931234721
0.6620781316670075
0.6363023041818902
0.7515848310381978
0.6515887920536286
0.7780353477500213
0.7631310465152248
0.4528940852139594
0.6569152084479756
0.5103587713814123
0.7808396980970409
0.6797025388394028
0.608623000373491
0.6614871291572405
0.5993760088471145
0.700525487832997
0.6035100426263686
0.5749771116765852
0.7214589642189898
0.5335952427025836
0.5758069606832538
0.7462265890005805
0.6853589287237537
0.6366372525228979
0.6725104745653461
0.564576406728194
0.5546129066661587
0.5612905068589801
0.7260358112784524
0.6196820273911842
0.6721055730843263
0.4211885872951877
0.6754992364105992
0.6632356762103917
0.6431353982612108
0.6266328386165319
0.5745855540164836
0.7411009361521174
0.47106612200492
0.7084222969013407
0.604631773596392
0.4877297027017105
0.6162921749840328
0.5702983520888855
0.7608829018886711
0.7461484966451581
0.628544219795798
0.6067197426827672
0.6786976022663561
0.7417633507422209
0.6565514421684829
0.6968284510849898
0.5544419678814942
0.7209469126331187
0.615955630896621
0.6435103009305618
0.6280262758914349
0.5061436005229596
0.6268633672493618
0.6564383232290701
0.6186927322238143
0.6763408284975546
0.673554189399347
0.6863165881634027
0.5980522804612353
0.6469899471695465
0.830002773992973
0.5836960074388094
0.6680737552465766
0.7036255850414765
0.6120025623951659
0.7252612065584539
0.5332916072696416
0.6772732283364223
0.5964712696854904
0.6373959718242358
0.6970448785178625
0.6276361678985948
0.6460220389929208
0.6141295859921972
0.620499767625684
0.49339911778868
0.5322744804666041
0.6141525208461819
0.6620197441481261
0.5761840717482538
0.6207621863793825
0.6008759665407196
0.542143900028334
0.5385231403498515
0.5021130570381827
0.523301007685961
0.7654358830706222
0.6240606333532449
0.5977534618068115
0.662192864439942
0.6612544548305319
0.42853346782644336
0.6886617952582499
0.5298598686917688
0.49954629238887177
0.6133433424517016
0.6447647943232592
0.5212677347025519
0.6480563165308822
0.6196891182523263
0.6546907387088124
0.6285427275765235
0.6489173363039606
0.6108133178180457
0.42161334393750316
0.6484698409180535
0.6596883214545964
0.6533406106242298
0.6909820542671563
0.5840431465150542
0.4821161351144505
0.6631261662976241
0.6592797423627026
0.5528345133533566
0.6337364678861949
0.5157203873265681
0.7323460296751869
0.6172977890575209
0.5216123189156535
0.7385230696964634
0.45857890198648227
0.5404261142435596
0.5447419324364776
0.6056490670543918
0.7196154233766947
0.5775402286149984
0.5262750964314981
0.5119434443546854
0.6431713377444329
0.6639530998314523
0.6602255280110557
0.6574516802540236
0.6059494813620298
0.5843527150936149
0.6011560924836002
0.6960247122969597
0.5081630528059375
0.49014046631408337
0.5086309822303555
0.4998597065346754
0.7119852608852821
0.5273903831070973
0.6612169095530898
0.6894559037462483
0.5698077237855866
0.6676946459484286
0.5117450826910785
0.49354001075953685
0.6469489528646623
0.5701922033735166
0.6896534254953416
0.7415367334681008
0.6614142457975897
0.6749999480533614
0.650393129242343
0.5347450803932098
0.5705365420447573
0.6539668625531249
0.5495668357184219
0.5877042258903269
0.6290385707749951
0.731224310428487
0.6304145931796789
0.6541425868676414
0.7592122874274388
0.5800128165879784
0.44877797083675935
0.7474817642878606
0.5337640042741909
0.6814171055515961
0.7043093722723992
0.5921065287350576
0.6481627534738024
0.669452553284864
0.5823726505460087
0.6018266301740872
0.6135689782716336
0.6377023016538703
0.6444262762202965
0.7080158443833079
0.49709830538202476
0.475763954052427
0.652590647378472
0.6708216976743905
0.5373092506529245
0.47297707925943605
0.4667825459317029
0.5327439002135901
0.552553475095397
0.7251579200318123
0.5889724127847188
0.5917512023632654
0.6186794778937915
0.5549176835092076
0.6716950740136811
0.6744703187444463
0.5966892678207475
0.5681639904746026
0.6712699143119581
0.5285907479022038
0.6909597750132148
0.5581379774216491
0.5123686613234859
0.5264330641471291
0.722166888921676
0.6599898116652954
0.7132776686266553
0.7874589216826094
0.6892279127118496
0.6509851370628893
0.6638474830323157
0.6223655361632356
0.5744588330603353
0.6396799380851191
0.7414816213229926
0.6547136457637528
0.5573872760785565
0.5470896246362101
0.7293617109187949
0.7261341417160041
0.683613464334147
0.6093603994998246
0.6686167983901669
0.7303992309045393
0.5310228353183692
0.7252614552852854
0.5761899139784677
0.598400264199324
0.6173374803112041
0.7588588836258663
0.6901371349243913
0.6349310348647503
0.6189558778935964
0.5949683640630207
0.735239741260239
0.6006911968328009
0.49878311498832884
0.5693132388533456
0.5683621807669036
0.4896284248052422
0.4915183905289468
0.5884286133475451
0.7236938094549658
0.7163776053707154
0.5619750982817118
0.6814191393852034
0.49202359900567577
0.6999221793553838
0.5408026205778143
0.7615139742787675
0.7176951367534914
0.6092237072939021
0.6018065133640251
0.7314634177184599
0.6708102770377536
0.6484830170333942
0.5388197510638589
0.6469238427836008
0.6234985656482804
0.5647585870000337
0.6221345155582194
0.729340807532739
0.7100454902643463
0.5317743962394404
0.7737808909295318
0.6265381154283933
0.3692935445527984
0.5003576256008322
0.6311406846624796
0.6346991108779342
0.8149701637095914
0.745902124689499
0.6568705945437542
0.5426955070842094
0.5733283319943785
0.598446406099403
0.6387133419827618
0.584859260922619
0.5004941966846495
0.6744383084648653
0.6483488077756431
0.5700500901350422
0.6830892397102121
0.5907257483636483
0.720917687634046
0.530108576505905
0.7346381357203995
0.7620195740152675
0.6722411023298535
0.6321602049714663
0.47535891854931617
0.5765597966288233
0.6404959311183187
0.663536870255202
0.7767472979825385
0.5348582210343009
0.7334831449995178
0.7830326722013634
0.702159800327003
0.698890097043264
0.4450294204236733
0.4408980626702323
0.5035402920429761
0.5860658434358585
0.5713707302328734
0.5088784161820706
0.5686813326094103
0.6804883221737205
0.7089019475296183
0.6781114702925671
0.6330548837129668
0.6294407021611715
0.5558292580495329
0.8018813944851191
0.7112709846913282
0.7773549958103615
0.7287894130335166
0.5426729777010748
0.6495976347668566
0.7632199308196211
0.5962234849904792
0.7740732608267333
0.6637960198592254
0.6446304986586148
0.5885934905061652
0.6207276012434325
0.6168268254972282
0.6575797725256397
0.7148808504307584
0.6449031014485622
0.5558940321135553
0.6761733699558452
0.5029965166376192
0.6373308560707055
0.5298208407027921
0.605151827156815
0.6864971643027136
0.7133607236823946
0.7270298317698518
0.6670544775863894
0.5550843710546103
0.6474202617450646
0.7214044840719983
0.7937155765863938
0.6021901777646875
0.652921897049652
0.6161084402539017
0.5785464884912243
0.6091656703953922
0.6288336406213069
0.4681484064624872
0.636404660279753
0.7483096822328821
0.4488071547206613
0.6370159485410758
0.6344209117718657
0.7487171062327238
0.7337286319486234
0.687070086153401
0.6247893289066645
0.6539776799399154
0.5845740164561523
0.6469827776269903
0.573550208232726
0.4465503888653619
0.7677446321847201
0.5800213600279659
0.5522529366580081
0.5610815305070678
0.7025031116789934
0.6179752562406844
0.7143393159802329
0.626235961559015
0.6640790031387894
0.688032704760384
0.6753640683619568
0.7444266581682767
0.6840448945197819
0.6709679177794243
0.6544726255231439
0.5592136659054369
0.649487530777796
0.6866637927741617
0.6483652696916871
0.7412716232081312
0.5467939649053375
0.6862968963996338
0.45834648578363835
0.7440603432991777
0.7078691510054292
0.6099214661281425
0.6846513490107671
0.6457840170932314
0.760247923100622
0.5846655339585646
0.6267705061795099
0.49572983804133236
0.673572398021513
0.596376304924999
0.5562538615014607
0.6297404488252372
0.777705815511803
0.6198125051926222
0.7245257183362037
0.564363006180577
0.5817900993158754
0.742592540194277
0.7328590329677864
0.7426777904936442
0.6287806181411479
0.633042967963809
0.7287477359543458
0.5814418574093254
0.5229253498548349
0.6201794466325379
0.6169671263429105
0.6653506204498161
0.6912758687539498
0.45556203401082807
0.5474826896058314
0.6654224000089394
0.7087501117672751
0.6372860673112185
0.7151151946170718
0.6211137488260369
0.577219217903152
0.7507856910359941
0.5380027646871309
0.5996125899335273
0.5182118118942542
0.6359311275131289
0.5695662602092044
0.5296704759802509
0.4775749654201024
0.5621439567390426
0.7289825757528052
0.6321680904564545
0.6768511940634033
0.6138120746502588
0.5748680108973987
0.4932702386850242
0.5233580004214988
0.6638882999149295
0.5874216205710411
0.7237329731647533
0.7267276190132297
0.7540433798651996
0.7065556609645114
0.7041505077648207
0.6097634208228749
0.6336240078362608
0.584105745856436
0.6519194746473496
0.6915330101656
0.5220628468200097
0.6478031818071118
0.5521131978555017
0.79259329461484
0.5991141217607753
0.7031006415923796
0.49934589063111406
0.7032861959311949
0.541827032440409
0.5818432561264012
0.5791986189476709
0.6106170665287505
0.6634782685408854
0.6831910705587517
0.5731463499869636
0.6031002326449764
0.5652627916907298
0.7660998291018051
0.5142244642800863
0.7312423461122266
0.5681148686052379
0.5724440309162723
0.6974763327851612
0.6605478159649295
0.5352168104759009
0.664073478333735
0.7082759144153904
0.570109759991968
0.6720348126477095
0.7353962333577617
0.5823295672238203
0.5176901491927322
0.6562563566407041
0.7531914172029883
0.5255036785641817
0.5413336328289275
0.5583163384891855
0.6546134824813531
0.6836778049123705
0.5966866608747795
0.531938133863895
0.580080918137906
0.6196137277344121
0.5851094556805506
0.6302033603586171
0.642908113664668
0.612972179512508
0.664730767622395
0.6441570181507612
0.6970914289895865

==> anc/HeisenbergRFC_J0.3pi_L6p0.28.dat <==
0.604123502944441
0.5924823463842317
0.586918724308698
0.6157823768658295
0.6057482059144521
0.7253943672759137
0.5804508052028002
0.625694435056649
0.5971213430849626
0.5675320311445026
0.6199991684695851
0.5757930143564957
0.7768233569421259
0.5434070037410667
0.558860853035237
0.6236237938848818
0.6735603646554104
0.8116755210428506
0.5454554324099729
0.6128126015905707
0.5096283837625695
0.6957410598894526
0.5437261580536693
0.6091933215921327
0.6865174303598447
0.769422932712737
0.7315569740418785
0.514849446106556
0.46180569297582247
0.7346167093020901
0.6731109086524958
0.7202530258821185
0.5259360341262281
0.6248164008754599
0.5071924774490046
0.719091105232607
0.6086761797296186
0.5367202215106275
0.5670269404664003
0.6489319199468384
0.5963696002383483
0.7351075489615613
0.6729138500226228
0.6827511063433103
0.5410813800393122
0.6122709840045055
0.7706353013522828
0.7304126686483667
0.5858219250499138
0.6567908288991069
0.6295730689773897
0.6214311986656814
0.7027637228079309
0.6567216188159355
0.6675261700182294
0.5225385066040825
0.806366174613662
0.5606531717413811
0.5937352074011175
0.8273547844903377
0.8218185037140391
0.5021882583742352
0.5383646066965245
0.7241922437845643
0.45877115821770115
0.7331826394418387
0.6147919345158278
0.7061275472812235
0.6578158503189596
0.5018428097003156
0.7475548112760584
0.6489339328658345
0.6488381021072215
0.6474063060473565
0.49209861085098305
0.640549447437839
0.5380172195764686
0.5979991115302112
0.5166468903212758
0.6839710806399211
0.7243902338302344
0.6318176402491286
0.6508018749371026
0.6116015248535112
0.7124847472325613
0.6073622464252489
0.7020940812511272
0.6478952387668008
0.5939826545866689
0.6430940879397473
0.7715190843678482
0.6780394399789632
0.6713462816077613
0.7205682244571933
0.5846873859258206
0.7015577587155344
0.5839941209158543
0.8125363832424553
0.7396452091581096
0.643794527830048
0.5949833022311753
0.6556390689264776
0.5732070523510323
0.6407405825297069
0.6614659104454498
0.7890907304933362
0.7186531544036889
0.6695638876336975
0.6893095068356557
0.6363862715587582
0.7112180244054347
0.6501235945403917
0.7620003958576509
0.6040391577052979
0.576934388726648
0.6222462832973228
0.7498864975025031
0.6725956098546966
0.6937778967127958
0.7114775352281291
0.60334024458224
0.5427521607921436
0.665006714175568
0.6102496659054838
0.7612223174787384
0.820085988506122
0.5944453962162297
0.6034523715450235
0.6824350382957186
0.6688349043265654
0.5956060286932439
0.5894723698052169
0.7467742768795838
0.7080797919040116
0.5978087678298858
0.714243184365895
0.6375307916797901
0.4791870741454671
0.6277585969251159
0.6861015300717994
0.7420944764139
0.6493544066394981
0.5850040679015125
0.5985611730122576
0.5094981069494852
0.7163968749583939
0.7000423517326634
0.6495096385647645
0.5149283598364512
0.6933480323400162
0.6159935894095611
0.5279661392802854
0.571283075515242
0.6092314668270051
0.7171449846273024
0.5707549673515281
0.6012955279152287
0.6815568157051689
0.7602602627460319
0.6931798125814401
0.7396270300289315
0.8315336786920179
0.6411273376501553
0.5369252589258809
0.6437290697801281
0.5540916805966826
0.6923381303210037
0.6140210386829829
0.5809247339132431
0.6981242895404992
0.5692492300758131
0.6990883453264347
0.6453018612515865
0.6495739447628179
0.5563998088344138
0.5932623071778058
0.685362709273592
0.6372241678819328
0.7226438183012506
0.6430067627664673
0.5792497025705554
0.7716431135380264
0.5740665934912905
0.54712682810297
0.620451538275423
0.744420737570692
0.5738797485254283
0.5955932166398683
0.667751713583081
0.5740336094853606
0.6479980425245764
0.658794988361881
0.5250662376461419
0.7242755373102414
0.5692995005555834
0.7744348449303909
0.5839353163115474
0.6239655745548359
0.7156650011811732
0.6919433815943011
0.5794330284968384
0.7206014707156602
0.6760028271939379
0.6717750372020618
0.7601265376288046
0.6829774934823868
0.7841047290910077
0.730297634059087
0.6126906118000499
0.6335194194201047
0.6354331408102196
0.52073460357753
0.7213288905374693
0.6237612075029951
0.6907587844144306
0.5460020503369007
0.6170735708673142
0.694273674147298
0.6597179535957366
0.4797379334593541
0.7029233568800425
0.7337574605003558
0.655894378001522
0.6167896835530028
0.6250163095428062
0.5583894849602142
0.5561834706529227
0.6122168984361697
0.5307862027597696
0.6725215800898884
0.5321670201151845
0.44164250388348125
0.7318774558316222
0.6611896137445614
0.6816617848140931
0.6482492789969799
0.7080043209665299
0.6682510261386677
0.6086944903837957
0.647738191696678
0.7451344166857775
0.5928722315882957
0.6211200252267981
0.5536302721774315
0.6729379102174715
0.6341487863458424
0.5078911787204443
0.6222771207172052
0.6999959903304519
0.48612316003614137
0.6960130095620258
0.7765579030570476
0.7524403925822464
0.5806854720676335
0.5659333051021871
0.7174730664820295
0.5663944219575496
0.7856333797051468
0.5674434383211528
0.6837729053344556
0.7460213360880762
0.6077728505911164
0.49662769987609534
0.7203271497089834
0.5386411860745318
0.6114033026645963
0.3729889909383546
0.6363091744110637
0.5229545492603426
0.6273657106360542
0.5799745786973831
0.6890956426705054
0.5818013263745991
0.627984418380004
0.6445908164533308
0.6410862449094712
0.6223655017560348
0.7209832898623467
0.6347675687644566
0.7198722551158417
0.7201276513836273
0.6869873421196416
0.7375884307905642
0.5246298226292642
0.7596538556284762
0.46739686412563597
0.6579739921939776
0.7386894918643283
0.625616870151226
0.7374569994474933
0.6242217908441214
0.6021959750933604
0.6232915919698522
0.4732037533773294
0.4629847399429978
0.8216504724317969
0.7255233076634485
0.6263525608596587
0.7373454479957172
0.7344517421034323
0.6512016556932766
0.5917315711516611
0.5321260431998349
0.6713360497628689
0.5560877683900346
0.640080471397685
0.5012590728016731
0.5167187054959114
0.6285968062825504
0.5758978984221624
0.695098962508956
0.6940038384802072
0.6802463984866759
0.5247152774506894
0.8004548249474683
0.682451220621923
0.582691384043641
0.5321845268035421
0.4497917811899887
0.6677825660222243
0.7863758284564293
0.5048285753108218
0.6183387376850917
0.7027422425525814
0.5971335909783425
0.6578100387703969
0.6315009279721732
0.5514266721473591
0.8190142869122798
0.6350188311449905
0.5512320487676667
0.5382300893844366
0.60239795669476
0.632913659234964
0.7267548220342817
0.6235775207325318
0.4791435434143939
0.704828730127653
0.7062232211047152
0.6230505947363009
0.7633171027710495
0.6099276011751268
0.6528879599115205
0.49000800423115626
0.5275615866302767
0.6974563322929179
0.5515215904312543
0.5883713411814852
0.8175962042096131
0.5369595061989051
0.7219250299653968
0.7811831781993365
0.638411227659463
0.6106654935367322
0.6231437562900031
0.7057963896577232
0.5999896136549807
0.8076056712544054
0.5626607514080325
0.5708234480600498
0.7383370594248255
0.803630545794677
0.5653892467891178
0.6766863687298629
0.7336771618464601
0.6638782040108488
0.7356849294726233
0.5973575777340019
0.7018799299392825
0.6858071727607853
0.6887475832921257
0.5466508120369048
0.5610985781334146
0.49215436082666325
0.5780819335954767
0.6219075906282892
0.696724429776365
0.6758627842645341
0.7566146945046462
0.6917083179266186
0.5047090915581421
0.5537137585077341
0.6841744795623629
0.5431441243376941
0.503338119855106
0.6317881698169617
0.7166150167999541
0.6586969693380081
0.524651826870479
0.7297111129393177
0.6481686856429801
0.5851938568572513
0.6314945535280283
0.5462537415309205
0.6259600754877294
0.5728407271721258
0.720240215357693
0.7176839325119158
0.6165694542035396
0.5845527813117323
0.5408129630269621
0.5461877498485173
0.6704230531719793
0.6869793399348085
0.7934457407396929
0.6914781662477164
0.5860741035640809
0.5725226886283816
0.5651042543273836
0.5565739943315564
0.677201071245897
0.5993369685955878
0.5874314893768104
0.5579829628284209
0.6330344068952236
0.7028845887067506
0.6357504178545283
0.6352159803232749
0.6378674755402839
0.6568569464406894
0.5209672754680088
0.6473440265952476
0.7047038827349411
0.6592620303837049
0.6833142252516262
0.6832756692077917
0.7067599783447465
0.6822203748296501
0.807220495961396
0.6714197672479861
0.5465184875052431
0.7655530098786024
0.7264818072299661
0.5492243928929866
0.4925166874311939
0.7049244974393645
0.6555866957494839
0.5966775170113172
0.579411980258235
0.7390682414097479
0.6992141866707304
0.686291209536568
0.5851630791860082
0.6747277739003734
0.6120424781450836
0.7090896412291382
0.6674558643417501
0.5681250213265963
0.5415938563555688
0.5653023127354053
0.6837742655216184
0.6243201336925068
0.6778315130700553
0.6102513088230721
0.6674053126567729
0.5625328361548231
0.6588074212275199
0.5789186801633045
0.6675671252589868
0.5681226125073413
0.6538574689996937
0.6977407960004685
0.7191987443915971
0.6248598895974289
0.6913117525807708
0.5786783317272015
0.6037932056624503
0.724354453428861
0.5247156138030371
0.6100442807498749
0.6848386601573706
0.6554620318172314
0.4802560250436617
0.5955273756984735
0.6796934550904693
0.5774284307797835
0.5326937652293985
0.6566785181611481
0.6444807385810187
0.6382933977320507
0.6893411677394405
0.6035645754908048
0.6607769833606102
0.7716438129383523
0.6967847740081601
0.5944251867654513
0.6935423587875722
0.5067249796475486
0.7223093808388026
0.7693974603922289
0.5656348114086486
0.5024709700206744
0.5717075296173638
0.6924635902242985
0.7443707141361032
0.75058310133078
0.6000808683882242
0.7822660013409253
0.5996490942194833
0.6384498916080956
0.7579483429137891
0.7496607461496135
0.6568280839729839
0.6464868778906644
0.4621746129010741
0.4951110811183774
0.639158736794851
0.6143635275517431
0.5731651352892354
0.7338557898886555
0.6821781226778469
0.6800845144903314
0.6084480021375029
0.6808374561410009
0.5569396103923187
0.6943318218738102
0.6394467550061834
0.6833518218069266
0.596495259634885
0.7443906991177316
0.5713224488532914
0.5997584541624789
0.7005399207376826
0.6262063598309643
0.7126580594406181
0.5917758167721713
0.5789304582396047
0.6790580697656111
0.6912517468980378
0.638498516175365
0.6191662403758487
0.5984874307405267
0.6805557784908273
0.668127384244605
0.6185180327630065
0.6322438273962133
0.6014963650558954
0.5510000719395426
0.624486906676135
0.6068369537523496
0.6650295302025842
0.5488107113141351
0.6274943748457038
0.5994104931203396
0.6759830840116979
0.43832207448207017
0.5582391873005456
0.7720427496424964
0.5750985276691523
0.7491020477003453
0.749915758791222
0.7068213719408539
0.634555471115652
0.7083589576155935
0.6564992945965085
0.7336135149900411
0.6601926967780924
0.5861244468470728
0.6832774887379626
0.5481970201583426
0.5989010934382248
0.6620010452613134
0.7316999521487165
0.578884427525869
0.7379975554681306
0.6192453638104137
0.6907113265368631
0.6247777028976568
0.6191567292626114
0.5796141022187459
0.7133292884466421
0.4752731907699234
0.45822714837868983
0.6626137766866971
0.753968512760126
0.607323431247604
0.5698638157797046
0.6499209469675327
0.5179066859514779
0.544214187403919
0.6632157316271091
0.6831829958752237
0.5772195803648129
0.8039369235348608
0.553172171694417
0.6176093122611745
0.6412033985056563
0.659215612235874
0.5869764893192715
0.6769180962461898
0.707049274279528
0.7064366109366746
0.5560516165443672
0.591800368633077
0.5525371892489632
0.5659618583137349
0.7604753837364282
0.40137332952666915
0.6240435713404249
0.5838947492046598
0.5242468511967199
0.5736897432042488
0.6539757693214011
0.5544647057017889
0.5893100433935466
0.7411511220285354
0.5818949577858885
0.6492631016871473
0.6697231064472217
0.5922893933562658
0.6401202304868328
0.660406314707382
0.6105325100893777
0.6922731908781504
0.6918829908399889
0.7471385990608973
0.5780463376422484
0.5651693400113649
0.7938848711804608
0.599222164012119
0.6879958398092817
0.6645333814435083
0.7639159867267641
0.5338172767516007
0.6066525963104394
0.6445997330555012
0.7402092243602012
0.8015776077565218
0.7971447212413478
0.6051263014804464
0.7218589543179611
0.5700288827364414
0.6939741768652422
0.672666506208217
0.6696021799174352
0.6677993963024963
0.7006338744652791
0.4915302015711181
0.7119737641414364
0.6767853605881967
0.6855900149796815
0.5545947851781258
0.7540554475410085
0.5772897713240931
0.6233517437953789
0.6941561320890427
0.6233105469499415
0.639291882067669
0.6673326279182108
0.613339747579409
0.6555695557881942
0.7115886353971435
0.6932434359625007
0.6625706334393173
0.7281932030950576
0.6018158879211409
0.7209223269015831
0.6578613947758437
0.5355335631140078
0.7372893448361126
0.47899318813409975
0.5647039241230895
0.7448976379098473
0.5330862061619465
0.7870388866368722
0.7387555581289215
0.7082092532833432
0.5296965937204628
0.6527609623630255
0.7114618041228388
0.7852870413797683
0.73625154176534
0.7010970072806754
0.6124330588833163
0.5412411606252289
0.7317570324913867
0.5090603091123549
0.6111018688590717
0.7142198688847207
0.6162564045047315
0.6263172226262894
0.6750847805674692
0.6857322633940187
0.5215236716695595
0.5016224905161002
0.5863307536409017
0.6180756225604325
0.6850468266064739
0.6565288147039285
0.5057309258916332
0.6711773392920731
0.5641315078621725
0.6253237892248987
0.7472981479003927
0.46387671960617627
0.7266806589931809
0.6207958917817933
0.5779335884079421
0.5475240044909722
0.5490174822804446
0.7400360058432035
0.6856947870646222
0.5699819150764085
0.6508414596534535
0.6354087932906479
0.6549400971558409
0.6426913481291306
0.7138768549138291
0.5044747089801026
0.6793298935571562
0.5866872692269862
0.7452333907722343
0.5913320873425654
0.6189168012538003
0.6603097313000177
0.5425896636787211
0.7596912796641256
0.7854202985741515
0.68228590400229
0.6502568959862499
0.5321768888186144
0.6571833975962628
0.6712802593819646
0.679336835258675
0.60109457221186
0.572563078626223
0.581215354388633
0.5501885476122673
0.6143052843457892
0.7072704538595161
0.732816518502964
0.6831876968167202
0.7603892081989619
0.5645942267813966
0.6322974057061458
0.558885420785574
0.551594346415416
0.5651427302104096
0.6513992152952345
0.7870463240736175
0.5987674775569155
0.5685451196719442
0.7129592326988141
0.7461268309221007
0.5389219308653144
0.6562329579399437
0.6410697202012597
0.6120810566000334
0.7372478204351937
0.5280433576173711
0.6594569944201414
0.568316959717275
0.5078607217518083
0.6903882334732174
0.6194749023718381
0.5444792603034097
0.5722355176317583
0.5821712744354505
0.47421449111733094
0.7865153027365883
0.664895037569232
0.6694000363710256
0.4881806876801769
0.5856822942259112
0.6157859887600532
0.5179828737336493
0.5917155115151703
0.601887504402248
0.6395696994913398
0.6003700127238994
0.6006784275409267
0.5556566227067858
0.7200215904054545
0.7011440041789229
0.7012466334028101
0.5906216414594821
0.6219124690306834
0.5489932630140733
0.7479230544782015
0.5837220443944909
0.5206045544343454
0.643740291874439
0.6965923526122529
0.680133271644061
0.6404601221903415
0.5397664240726815
0.6165574206486097
0.6474095199058614
0.5982861883855719
0.6209120614505509
0.6386035016594096
0.7379946846273485
0.6756156706457943
0.5311859183396739
0.7168390840166654
0.8183437736688113
0.5904341650011852
0.6192930284172092
0.5417720665250866
0.7303907707247367
0.7481237083160867
0.7085827908901715
0.5027463250824018
0.7457969325416871
0.5617926884423096
0.712225784851956
0.6100606281065533
0.5845852245505393
0.4918778394249917
0.6324074372489583
0.5534635698640807
0.6753010375898408
0.7337688212408462
0.5237458971051837
0.7647527581403176
0.576586943617024
0.7662954113168535
0.5179688704449678
0.7278507585942497
0.6929974990543136
0.6164261379642326
0.6753401470588963
0.6404772781630089
0.5431075326667344
0.45226366875493423
0.5115094272982256
0.7345521531204221
0.6806413622947823
0.5168392104173242
0.5156802116042204
0.648541844994584
0.5214549394879835
0.7153889267727911
0.6544871818998561
0.6663254899804568
0.696189470036893
0.5079522388453023
0.6032325688825432
0.6245676416735426
0.5764402136764832
0.699453240383786
0.5757118929606164
0.6495739657431129
0.6002020042120957
0.619380185389139
0.6312330588219918
0.7332667122954469
0.607763111123643
0.6831639220654931
0.5805771221888579
0.6446208606955137
0.6703577538541259
0.7716021846600291
0.6651654781139696
0.6682214615138957
0.6756976574630229
0.6023600078410135
0.6634226448042478
0.8051766291493325
0.6146806807952266
0.5561098300389665
0.6980564610819039
0.567102408181685
0.529957334452501
0.5696733431765632
0.44350578594260587
0.59854159309192
0.5772664305323826
0.603221337465743
0.5445624367406994
0.6314251356588362
0.7166422559230099
0.573075344571196
0.685229744772308
0.5596679397273542
0.5400130717088447
0.5280285745000224
0.7452977370013557
0.701684728326661
0.45177074051337024
0.6584038402716456
0.5749116351015093
0.4627745702588213
0.6313675955268954
0.5786452266536938
0.6414141503109763
0.5157761703413561
0.5259202749367553
0.6627494767343342
0.5840644812832178
0.7562773298737167
0.6513753181165837
0.5967909943344055
0.608704369327798
0.6258654995455084
0.6996800997770685
0.5336465222311829
0.601364568654607
0.6702553371860633
0.5802787567439769
0.6269394915343942
0.7196387046652887
0.5729890207518937
0.801882556359861
0.8110787794951974
0.6355083877326959
0.7139826533302654
0.6687588385948224
0.6834086675317409
0.6755682901017495
0.7180444121542182
0.6427165642799211
0.7038222076223489
0.6918303729032983
0.6684380498036528
0.7080171231383944
0.590450092448377
0.49032261217939
0.6970000283026622
0.5389998064957597
0.6274462838361425
0.6656033732235218
0.5507744780873618
0.5911637514470713
0.6250312094514452
0.727242874440699
0.6819091911718799
0.7241552293876153
0.713350285098759
0.7185937902747406
0.5977096583483879
0.7099046015106522
0.7250366200541404
0.6287590570686706
0.7022924439292711
0.6723562847789042
0.5456943106272011
0.6133856630718695
0.6159375129347512
0.5562966591512651
0.6009212172981476
0.7152952462334665
0.5498292325759102
0.6978518034196949
0.637663507607717
0.7177647464745239
0.7627639420654866
0.7259328555734007
0.7082303400178991
0.7508716096493934
0.7147298484026493
0.8022692254350908
0.7320058659291145
0.6257757018922282
0.7739845621276047
0.535782628742441
0.7135780914950896
0.7223294102494721
0.5945562758155875
0.6277451972108499
0.7901262509963781
0.8093603082926013
0.597184219739213
0.7128390173110946
0.6582284993709997
0.6149366834377343
0.7870580197809924
0.6892325219942147
0.6491638847950545
0.672634809965807
0.6369028672358062
0.7927103660294046
0.7056392473143968
0.7368115811691667
0.6725878357429634
0.648842745959392
0.742335106346464
0.5609531117503095
0.7601674049104208
0.6072351599547885
0.7000545708760638
0.7328103408691835
0.6429954798951353
0.5761967533954829
0.6205803742878498
0.5111355962437482
0.6522867435467009
0.693278157547996
0.5234050394378885
0.6313734463119276
0.609875280879588
0.5379110805811282
0.6920927989637108
0.5648871085979785
0.6636349234541442
0.6892190478272414
0.5863204145457886
0.5782257813647883
0.7343292038692871
0.7812702916121917
0.7402237992366729
0.5863834284690458
0.7685445567787578
0.6528326332781701
0.6942533392789032
0.5742810571443744
0.615186137275622
0.6402637399783527
0.6985438257089341
0.6986171847557097
0.630691371980337
0.426231515482111
0.5295306076683431
0.5167221287426865
0.6546444185159677
0.8390823987223531
0.642625094712532
0.568648532591527
0.5979437441842922
0.8237871253085219
0.747302153882293
0.737107775767098
0.4966725507228828
0.6832776749447776
0.5852157013731029
0.7015021205998287
0.6016192777186202
0.6272379031553911
0.5977825987836267
0.5995735550295728
0.5393498291340934
0.5743200699145196
0.48899925638918507
0.6717597955726876
0.6834260231276867
0.5468268274573502
0.7017765058233261
0.5886436797287083
0.6092229047848646
0.6737875436811779
0.5580152052972558
0.4759109939472864
0.47182003299998765
0.6708338192527675
0.6396868910142546
0.6911635093030271
0.7590111853112648
0.6608728136945118
0.7729972471530808
0.6348381485950101
0.5589569868548482
0.7239642751913424
0.6590346294625267
0.6360474713966008
0.6430784680999736
0.550473729177282
0.7158660511850483
0.7380799580260173
0.72353555727835
0.671310367365226
0.7631505955526354
0.7534731466887417
0.6369679377459149
0.5560605416407609
0.7426734763579225
0.7467452367059265
0.6532785324114881
0.6528625442406623
0.7851497025347273
0.5732235877189806
0.6075046762393533
0.7272360241269347
0.5762627769713232
0.5813708767642559
0.6106785418221076
0.519874514224333
0.6000221484355694
0.6768771475188968
0.6013503760392631
0.6083881964994415
0.6308685654393492
0.6524601512765844
0.7511507000425486
0.6923040905105388
0.5528384892866148
0.7126112874448243
0.663657264478135
0.7422775594599118
0.7374719779897012
0.49512399793022754
0.764938992906869
0.6280058812584368
0.6186735059294041
0.5359470162747791
0.6593514266620661
0.6516639019824053
0.47570461960488425
0.590857950407431
0.6893709335775141
0.592506201040726
0.5782220474204479
0.6081684291978074
0.6131892919648334
0.7353220438009872
0.5547626718005063
0.5821042360743097
0.4920031286623067
0.7412271708837118
0.6252640087014261
0.669271750676354
0.6449519118747365
0.6491951200689821
0.7603232216807654
0.5370922495296218
0.5290790281451787
0.7157203872393869
0.6614465962422482
0.6674829812104451
0.7393746721789403
0.5502168523642934
0.7820383320589293
0.5024332339201122
0.6202670329846429
0.6612252327118486
0.7751639934806891
0.6410328944928282
0.5028568950942869
0.6063053334795793
0.7341820308789938
0.641478708435291
0.6497635053000068
0.7227219913187284
0.5149950753305473
0.6983671589602561
0.6074398099791037
0.5397226175401112
0.6513054171913941
0.5794385149815776
0.5566582471544369
0.498987950276362
0.685969533576111
0.6652869059278986
0.826970716324758
0.595364798770638
0.5483615615590834
0.6799168855245494
0.5732048411871253
0.5340658678088331
0.696251915742801
0.5503301109442802
0.7646524882903033
0.6090845983957573
0.6065011997923463
0.5414289638756086
0.67176438630773
0.6805127362706735
0.5224845847181416
0.5819307341087865
0.569001275355496
0.6095832748109904
0.5278709317120995
0.5135163949262406
0.5383205116045076
0.6611442287949645
0.5269522184798033
0.7499446976125973
0.5624040892871611
0.7057320988038995
0.6521339760754028
0.6231623017964489
0.7161795267980036
0.7622203349231735
0.6399847696611471
0.6307787842320259
0.7016209174169646
0.5747009503410214
0.68457334787903
0.6120801909400544
0.6785714733062715
0.6224778447280115
0.4913573434701687
0.5236301595375019
0.7379812434995568
0.5173903265382794
0.776677857915589
0.46796456202726816
0.7608452370542865
0.7125079901593854
0.6093498341364068
0.6941066067070681
0.7759154702831753
0.6196291223241294
0.7531682033394804
0.7148515619672268
0.7493648859451099
0.6592357801340225
0.6492086943526062
0.5825067731056315
0.647085130568497
0.6971840346928077
0.7545818173139655
0.5461945859151007
0.7146024900004184
0.6243329431546308
0.7421588642530673
0.6394030265228958
0.6793317719868727
0.6466145823488643
0.4423762712054046
0.60822345273815
0.6622504791482471
0.6707895296958762
0.5675640505646468
0.5033920217672615
0.6264614673237401
0.7867510359745831
0.7760766943046475
0.6257227442395424
0.5932146375018077
0.5521253756008786
0.5121776964447612
0.5990551014799717
0.6234510127094643
0.4954381349285377
0.6400890828787212
0.5455750538092101
0.6007060184246068
0.6972664678207487
0.7192860437723926
0.557528317690796
0.6502817396212923
0.5525849061920125
0.5821653191866316
0.6539747903227233
0.626753117335986
0.8015161700228564
0.6742777194764973
0.7490448382064503
0.7674257833362286
0.7075177565577951
0.6352689150498543
0.6122754913030942
0.6722569557655004
0.6007484678260404
0.6860568477054114
0.7170117879724569
0.7382827306573201
0.5027257583721169
0.6410010143777432
0.6621833158298188
0.6371438840317061
0.5428929813159006
0.6180507861459408
0.6166249029518821
0.5224045843371266
0.6332302907368569
0.6441893245526039
0.7243182866497315
0.6021087792497894
0.568693478885431
0.5753251412859164
0.6513250698635537
0.5504718410010504
0.6325314071352214
0.47357998589571926
0.6193629505756563
0.6763563059900863
0.7371314598478056
0.6539660848549723
0.6126932767719925
0.7202289415306318
0.5494596094310513
0.622673851133767
0.5704026471833188
0.6629437345498538
0.7008397195912206
0.6727914745407523
0.6844337365206761
0.6977035959135492
0.7238964527112909
0.7209071134305364
0.5792340495444857
0.6737023132805855
0.5415207236320887
0.5119218767713236
0.5982307382988729
0.6105087809550517
0.7451444940149197

==> anc/HeisenbergRFC_J0.3pi_L6p0.29.dat <==
0.7698180186816939
0.4923039051293903
0.6905107223553635
0.5996594454987817
0.6496200213629348
0.7614823554167002
0.6570595795550596
0.6426576929555237
0.650495690671899
0.6758095052163573
0.7200297665337158
0.6837724881206348
0.6666307892404585
0.7616088937382216
0.6204306940867669
0.6658023151942852
0.5845454902797438
0.6130265791075872
0.8079125643541409
0.7371489002148441
0.624531746254471
0.5477201471281113
0.7184366676709457
0.5239011579805186
0.5512198930650863
0.6462267168183798
0.7722587214575868
0.7205224332314979
0.6556808028657277
0.6585548306146418
0.6607827319762447
0.5707829819176691
0.6788050323924585
0.6587118433711978
0.64404712310196
0.7029681078801308
0.7425902511120318
0.6505041661246211
0.6204690552540941
0.6489107594768966
0.6686524213202409
0.5432779661766389
0.7059290211252255
0.7153389949172871
0.5856164497107732
0.6991693405433115
0.5705736784440759
0.5617866447060986
0.730236609628199
0.6994977007543639
0.6728775299781198
0.7272742216345063
0.753260196550566
0.7319431817902825
0.672220944466561
0.5806751347273742
0.7309823685419925
0.6134856453509903
0.6284815488570555
0.7598470418166351
0.6219613547215095
0.5176047498500687
0.5379049968678511
0.7245828458512589
0.6604400048263782
0.6739221150858474
0.5108660260642642
0.6212173654673845
0.6444614274266662
0.5404420446107915
0.6467704612813396
0.6974215274278608
0.532991418648182
0.6049747632283656
0.5955038389741399
0.5929437272442359
0.6226557064840501
0.7668118300929556
0.8188254497507622
0.6550643384402939
0.7018781363262931
0.6921766492330518
0.6097760807437884
0.7389966191059018
0.58414657467516
0.6623167897717265
0.5836124013975695
0.5739898014065664
0.6194743657576504
0.6777099654562726
0.706731157430359
0.5165143159510849
0.6066483533974106
0.6812325019126902
0.5853824165514654
0.5639761568925106
0.5774359921826862
0.6452377188282454
0.7870107124657888
0.6268615032619201
0.6723739703577986
0.6036181489137287
0.5885421266076258
0.7274504239074888
0.646271241247197
0.6205379827974412
0.5674189948899581
0.7367569270463273
0.6523909370462473
0.6484582104421048
0.730972745619694
0.6466150586252983
0.7439214939670186
0.585110332782166
0.5560221166077953
0.6244388537956135
0.5609604183078606
0.577187028653493
0.768049595329499
0.6508405890902763
0.7573667618393063
0.6822050100154748
0.725581561611192
0.7374881207584447
0.6017520102282223
0.7362113688263322
0.6308789584993304
0.7482354885774374
0.7920041377902167
0.6864897641941795
0.6186309874568295
0.6960995559222058
0.6642645866814259
0.6736467894637359
0.5892893918367745
0.6680108770081038
0.6945267181730574
0.6918370056123873
0.6332692163955157
0.574268635943376
0.6344944225034184
0.7472797933657362
0.7445586081484538
0.7503649740949184
0.5424504517691834
0.6188912928723277
0.694611065476429
0.519952779220768
0.6131541135400558
0.6290130844632162
0.5291960805989477
0.6484286203940727
0.6174223416978942
0.619245072606914
0.6773185690109922
0.7409969454357389
0.5959326561627389
0.5632694222733965
0.7642152992613173
0.5868525056498701
0.718513867746117
0.6134213858889426
0.7209500569716623
0.8454632171978337
0.6135660054695824
0.7865468436041948
0.6192564261647208
0.7199910731138273
0.580773324090431
0.679288033402635
0.6384085932973887
0.5676150150826957
0.6787940988483048
0.5866611208759508
0.6117562342526573
0.7466132539672653
0.8017799106592577
0.780211789495705
0.48772795084456055
0.5669331349544433
0.6172126181818083
0.5131214976191316
0.6635260056528152
0.5620727670640338
0.6951749919650079
0.6399805545002201
0.7132488824251939
0.6006837514994254
0.695292099289978
0.6921772691607386
0.6209924554247295
0.7742295660574654
0.6511403302719693
0.5553783792923009
0.7824428427591493
0.7394330436314639
0.6260841219724881
0.7667210370577465
0.7323315721199803
0.6733487603560772
0.655426374053037
0.7672147256719972
0.6726678923228804
0.7937669063147726
0.7018788036278362
0.7173180402194748
0.7110038485002887
0.6825252247045768
0.6748832466591154
0.49779518567967196
0.6283599115242308
0.6758511024909721
0.6891044213689871
0.5388328295584666
0.7554575631847016
0.7488276852777874
0.5907078450162007
0.6287948010153838
0.6120316179163979
0.648316241417838
0.7828422243109033
0.7219707940416566
0.6914290791579619
0.6785444257932299
0.5303013905374512
0.5619380173486408
0.7422413961010556
0.8054435967432919
0.5408122107717972
0.6133966250308768
0.5962202827739285
0.7456162737902807
0.5153123625630739
0.5871626063532644
0.5508871624838634
0.49766301121473533
0.5783194778206261
0.6600986410153451
0.7346074703901108
0.7287551281837901
0.7186681533524685
0.6781394197954238
0.6434111400307929
0.7838515719975255
0.6030041794690445
0.8221194177955148
0.6963390465148522
0.6505489134128526
0.650786313173306
0.5891371562860257
0.5861554003634627
0.5085169043156189
0.7357054527204501
0.6770872426734424
0.6603930412346333
0.6563289272680981
0.6173670260849402
0.6864179593688113
0.6683543546004006
0.5474550102805625
0.6024543135104672
0.8147993933342933
0.6739324189885044
0.7464713347240477
0.7007983851192322
0.6313111267481548
0.6533475284940581
0.7706725426539857
0.7518934449855452
0.5956166085977502
0.6891557814428855
0.5794115890292033
0.6549455860079437
0.7116071488886925
0.6756212454844015
0.5351915514717325
0.7362366309847788
0.606441532728624
0.7730098746141423
0.6802806440289196
0.650272927672989
0.7714072468107782
0.5338052110275285
0.6223943089844175
0.5577944620853156
0.7811998514040084
0.5586907486208186
0.6346288934618994
0.7375475676409897
0.5439733188952299
0.528330956439069
0.5158045989915898
0.6344136629538796
0.6803482184104576
0.7490549895716524
0.7672507414403343
0.6413690346494871
0.7164499844042033
0.708753394857309
0.7120792895623904
0.6926869169571027
0.5614731216062628
0.6104366636690087
0.6428619572006007
0.6497488324226852
0.5263379091427585
0.6865167613233644
0.6914979190889796
0.6129631468003016
0.6986093616576698
0.6473463764540447
0.5492691570917831
0.703851715452184
0.6444947103149029
0.6422941359469732
0.5016679695091218
0.5825513537615019
0.7703796665613651
0.7589060397328694
0.5004554091161355
0.6413113969087847
0.6782340306087498
0.7838942938275294
0.8267690123422136
0.7268040720864232
0.7049392415773837
0.5366252009769857
0.5781356801601545
0.5562929235176407
0.6205669289353057
0.6686705428565888
0.7590738039558613
0.5982234273721351
0.654868859235338
0.6910136185649163
0.6422140601032943
0.7515740008914004
0.679816276966992
0.6285740838874014
0.6880525458478481
0.6665224105494008
0.6794029168192479
0.5608097093939852
0.6922705356326385
0.5434885365111937
0.6931224908109096
0.7453563793303956
0.6929622200180238
0.6849057121434128
0.7508153929571645
0.5770540070070475
0.7852211112351436
0.5265730952159274
0.6053071933484614
0.6010757587093953
0.6623905475331188
0.6573655818727047
0.6724048583190702
0.6491899186963584
0.7237663661098613
0.6251225402979582
0.6911327591450825
0.7382731409949712
0.6646101505062494
0.752836923057998
0.5387942924063971
0.4858314154704835
0.6938619197259479
0.6378691654350925
0.6285247430591883
0.619346792771961
0.763085554766428
0.607154976991288
0.6507537866269839
0.5194153211866427
0.5850870338181627
0.5535673404409367
0.5783899556547889
0.6308105607532439
0.6673735289035269
0.663260690252348
0.6827308306333344
0.710850917852825
0.6811757458392464
0.63933391165515
0.6341370861994051
0.6701507635929383
0.6381809770489
0.7300751584585411
0.6919978286943254
0.6805360704041956
0.6084524045228212
0.6217270443675184
0.6504489695860038
0.6400835387462646
0.7681803720178076
0.7247048978022941
0.7050908476635097
0.6815991437985709
0.5640186529610038
0.6588438848833124
0.6172024873950036
0.5730407711090738
0.6435227185071668
0.7208579698416673
0.6124725430804947
0.7357079717021224
0.6765083324931346
0.682460980151755
0.6876858029282676
0.6991747448905774
0.653156381889968
0.6594994599480574
0.5980913500334366
0.6562585381731036
0.5173691245452179
0.6041988667789173
0.6604512898087028
0.6178570526341383
0.6167128686932587
0.6428949760346058
0.7497808265976296
0.7094311032775928
0.6231617230548356
0.7224820466743677
0.5051555986631493
0.7114215609544967
0.579054743720095
0.6005748879470421
0.5949444412628051
0.559818254214422
0.8248273406812622
0.5876236198642898
0.6154756737692277
0.7619110755513525
0.48479123213598513
0.4668299893134376
0.8053570796293955
0.8212774001235715
0.7074990865029155
0.6458343887215918
0.7561128984666503
0.6376970245095175
0.5418257789187237
0.6024117661187366
0.5306131120731602
0.6715950829467656
0.6776013497171687
0.5960081575580866
0.7161148559496682
0.5405030954018508
0.6447220232502658
0.6243352866553297
0.7530441347974507
0.6074920738116842
0.5217704902880115
0.7606728511278875
0.5891225931012752
0.6304144523350601
0.5325100273045972
0.7430074054838309
0.7428591160207546
0.6383275780935549
0.446314515770247
0.7154991993346939
0.6686769142928405
0.7261699984456284
0.6491474885239913
0.6102472029916007
0.6873413835671924
0.7298732089258869
0.6089277194751014
0.5883795122771462
0.6874771644577944
0.684174968918186
0.6345536320735335
0.5897566422131066
0.7043177083833377
0.7287756273486796
0.5988825283656355
0.5956183603793185
0.6028487457505722
0.6745061684509321
0.5825062504587765
0.6897922759410545
0.74678866637229
0.6941640626710494
0.7680483907614761
0.6987050728060388
0.5141913936743192
0.6630769060620473
0.5765045657581237
0.7595462739163148
0.6203208916165704
0.7343316571145426
0.5165646423009095
0.49714496397360647
0.5685749359348584
0.6562179199626637
0.6904552343261992
0.8115863492228453
0.6964565167473182
0.5930900206161984
0.6404140517322865
0.5127095098348553
0.7204210772907627
0.7163630429892559
0.5623841044081581
0.7516501288216313
0.5917105151395841
0.6151910036807701
0.5643810058655266
0.7613855640861034
0.6870946696033537
0.565346964685486
0.59899437951673
0.7949703709965728
0.6757373743729836
0.5590358177535719
0.7181901797363605
0.671082029695234
0.7511667126223931
0.7377754283702018
0.700539041689428
0.8057235224457039
0.6352970736997209
0.8270986714663289
0.6784682222167029
0.5526843727839448
0.5391446483612526
0.7064310394500644
0.6845052288422333
0.5766385404220177
0.7058649914256642
0.5618856498962572
0.5669962364886719
0.7707012785714905
0.5383832602096085
0.6654810032687053
0.6794747689731575
0.6655484345264805
0.6805397555313782
0.7343539936916692
0.5537016681260719
0.7446499611295015
0.8034387540172325
0.6281994306707318
0.7308497706722765
0.5606667400502872
0.7439191897599671
0.6624968894413373
0.7639250277679415
0.6886292464610928
0.6355134324555388
0.671598995023875
0.5565654358146487
0.7558927688195798
0.6332962697425052
0.6777120686409922
0.5752332917857459
0.6726083268088275
0.6992992455409
0.5909899391612256
0.7624198204403175
0.5222931329903062
0.5401316627538758
0.557183104260046
0.7857575619772036
0.679518081457723
0.567342514068804
0.753951365534546
0.6973506782441609
0.7746897172108215
0.6799133837269765
0.6100613401665533
0.6742385927270886
0.7849077803494516
0.7067843024139173
0.6640637848038451
0.6421026788268955
0.7556203670072541
0.6477365016987018
0.6761576042937324
0.5107908296793351
0.5938538348548402
0.7529381015193444
0.8550774869830152
0.5886926785364728
0.4749163316135191
0.6082769135863212
0.6317696129792746
0.4574089510851104
0.4797700692410397
0.6775755329727015
0.5569333467236862
0.76628333834755
0.5958157660760605
0.5863284545226646
0.6707495383606487
0.5560505944967443
0.8527304108656587
0.7152949959234279
0.6721225864780613
0.6927537063953142
0.5593102609509533
0.6413125562627375
0.6902552399786842
0.7186235602838208
0.7606136511783388
0.7016803610623203
0.6039229375300749
0.5883233255711083
0.5306020338475841
0.6239441513468682
0.8241925912999044
0.6274965132233059
0.6612839126379673
0.5824810916423827
0.77152658409132
0.611716974535358
0.61838922594739
0.656078819566252
0.8033829705152593
0.5802990213378548
0.7134334735984156
0.5943791923120263
0.5747373068832048
0.6997215596159417
0.6322438911606957
0.7220428403144895
0.46655439355767914
0.6172520249430553
0.6802897259135288
0.6996349603436707
0.5550348119134125
0.7558822009995075
0.6851727532809633
0.5995332264800364
0.6532038788380728
0.49335044951168683
0.5576845460266886
0.746956028655824
0.7545652967868033
0.4923881316140108
0.6643685557597128
0.5495711593723245
0.6642963976157145
0.6648470907161884
0.5971934840178151
0.7375785969148636
0.6375832679719766
0.7526852580619711
0.6169636099661063
0.6073577832271194
0.8042051936133866
0.6586588782893947
0.700796554819139
0.5925584857020343
0.7099765170669095
0.7986926004699074
0.5537948864722669
0.6235447939177123
0.6760954673363719
0.6293680642367236
0.5856527659067856
0.6409099557288632
0.6496886570854199
0.5844948463413884
0.5636726805255019
0.558258113728187
0.7596368656120861
0.6622115050463512
0.6217675759208222
0.6706752604487063
0.62798111974087
0.7745381537887809
0.58588425738301
0.4882998008300301
0.571838674203663
0.8000190690974383
0.5865259679649099
0.6847336036326503
0.5423308585540763
0.7340890001200819
0.7038530379218706
0.5123301180201678
0.6421694136986602
0.7518250797518982
0.6728068745966697
0.6632489791872437
0.6280074651633102
0.6202418676224061
0.583513204976153
0.7570037747451052
0.6032725485543573
0.6504490312331884
0.5762213647945522
0.6797757532745976
0.7245555198331171
0.5402864016075454
0.6327791247082759
0.5903692090531772
0.627513598269474
0.6602113800047015
0.7333066310103552
0.5803032502460655
0.5107907252763226
0.6880779319345013
0.7937789090445176
0.6031304277718488
0.6120845687667715
0.5948545876423745
0.6658602809560299
0.43932699799195885
0.7088585068688136
0.8056882657862446
0.6439640216723622
0.6830189714101197
0.7261792462693327
0.6318824092735085
0.6736349091183468
0.7059641194030586
0.568667139452622
0.6151548172207906
0.6048842873139997
0.6625348615815172
0.7938396292108627
0.5711354132661134
0.7198628096650609
0.5833601280834045
0.7333003962079385
0.6483565379679956
0.5080240553372536
0.6371600484868577
0.6561364202014699
0.6469354054466313
0.8325288500065241
0.7345379375716983
0.7350068620030434
0.6630545921587924
0.6249184428123802
0.5998949663847533
0.6644589711867883
0.5100948568287698
0.7813144515056324
0.451468887721307
0.7812447751248305
0.6270518578120727
0.6665064966121826
0.619743382472414
0.6952270315180008
0.6624075719546871
0.7244476725029398
0.643437455901083
0.49859498153759774
0.7886026048329372
0.7812440732087886
0.6517469258549586
0.5705326076678383
0.7683504627296946
0.7450951551582257
0.7778898778912358
0.7129198518708392
0.67077257554519
0.5950910274220951
0.7602431076649907
0.6774050061598438
0.5418259575354294
0.5807106817663639
0.6179348321929208
0.6735146061503935
0.7121683003723819
0.6128911877726076
0.5515433470796957
0.6565354646970364
0.6732618992995772
0.7059490655719738
0.5866915980370581
0.6064619757818822
0.6458575247409376
0.6779626194445943
0.6507419018745412
0.6559052833177235
0.7115650044292928
0.5892193320945898
0.5049444110047503
0.7491764999686903
0.6193979259653095
0.5116427416280211
0.6049571038981156
0.6768495045795089
0.562107106394686
0.6954874724761031
0.6960830473838842
0.6893676457149519
0.6378866205230468
0.6302391440182018
0.7261720782549379
0.5526934090539434
0.726661138611262
0.7085222158010891
0.5473321182902307
0.7045229781508678
0.6699891884050161
0.7772718273486375
0.5736866004696992
0.5001624868282907
0.6744565451441127
0.6556100153295475
0.6377214299990058
0.657888612187171
0.8347950558869959
0.651300393896191
0.7346639343881732
0.6460963462979294
0.6739702004700472
0.65783124280573
0.7428620131602117
0.6560686005449411
0.7885023790077846
0.7207470035639854
0.6129824036811351
0.6342466995298782
0.6381311988884903
0.782041427335254
0.6743024960702156
0.7024869177889168
0.5145043477541151
0.6146320880531118
0.6481572652352395
0.7669323301985191
0.7073729802676323
0.7462033745271918
0.7464734343267949
0.678213363202357
0.6539156857588186
0.5365430241976563
0.5909950258460137
0.6746585504470193
0.6663622079212305
0.602221549848768
0.731149671058639
0.712472971772381
0.7383289172083893
0.6625703844640343
0.7495603343745476
0.7067138007089341
0.6138736943324207
0.7393404193999912
0.8601638734228073
0.7207808234827351
0.7000801951029006
0.6036493281934648
0.7670275712964337
0.745089215913341
0.6141683564868204
0.7856685077135261
0.5611682585346995
0.7385632467714275
0.7159035920622098
0.6347071126377126
0.7362505424990696
0.5593451632603951
0.7184692339110585
0.6100671373125707
0.4946920791490906
0.6113196709759344
0.7182633300910723
0.6846779106455478
0.8106474301344639
0.6465722954677497
0.6291137337216036
0.6598146670398143
0.6716305781551479
0.5983661760871747
0.6180744202632062
0.551963183873642
0.6250646069205589
0.7837894249419526
0.6954116052663873
0.6933524539326806
0.6778987431025242
0.6331620529805838
0.5874666352127016
0.6173341503353764
0.7217140906329342
0.6967801991668111
0.5535548868453078
0.5752020365670935
0.7425459903937368
0.6642792120974959
0.6649730809618016
0.713514486400229
0.7260985729655505
0.7483933898328449
0.6100382387993527
0.5055457286749717
0.5498418036867992
0.6059267112950774
0.7847141553237369
0.6643126269343602
0.564682177419423
0.674883903774192
0.5686176307997465
0.7086973956467153
0.6754846574972311
0.5735999436867004
0.6773373641490481
0.6508111655287584
0.6533001792308739
0.7030511697258113
0.7507214905692786
0.7393261444000822
0.7592932879693759
0.6239616837825844
0.6358442617082984
0.6937497444547281
0.6781673826596115
0.6264634018138917
0.5573253738811238
0.6689409459569279
0.8321997248909725
0.6798442340880791
0.7035768658649192
0.6257679841755326
0.6805337345229441
0.7372522892004729
0.5866843728567178
0.6429646471881676
0.6582493844837476
0.6329368852970689
0.5070554156440258
0.5577917645629975
0.5987448996778575
0.5615217997637871
0.5625230893403987
0.6964295187048047
0.7460849529320281
0.6275916884403626
0.5884777357627213
0.770574456326324
0.5600401162632335
0.6788719392775853
0.6922402337342247
0.7654760428247989
0.6332484524573323
0.6536278118458154
0.6131798979921146
0.651950255369294
0.6643843362769274
0.6084008121683782
0.5947422981980501
0.6776609125736912
0.799911541328022
0.6682117169773287
0.7013807744158906
0.62593603289751
0.7195791862335505
0.7282913598832701
0.5897471373197668
0.6533062768343174
0.7331619986833228
0.7533432430139243
0.6694249510664431
0.6390750086173225
0.5194232247907523
0.7850981240179554
0.6110420094894647
0.7219954781774562
0.6742517178277431
0.5979547793229141
0.5245363393441651
0.6501300584851296
0.6298360589312119
0.663464356620809
0.7190258472862101
0.6815604573524977
0.5221292932301188
0.6966332784699831
0.7408573676710576
0.7151133338983032
0.7150344835463243
0.7647469469178495
0.6551348922038623
0.6054357770433406
0.6963775234273603
0.6130909216043389
0.6480126951397537
0.6245776349490315
0.6636875681837091
0.5168480570469624
0.6452476141854582
0.7206973808668877
0.6811994827391208
0.6617376704241091
0.6916040084343391
0.6058468131584256
0.575908848236665
0.7242632238570303
0.5855160338634637
0.5829472602037598
0.611814338746259
0.7945307517947073
0.7638137798959042
0.7105707599941737
0.6764509809750062
0.7252684482994979
0.621901471942449
0.6304892264713813
0.6640526632536589
0.5912921329102399
0.6419333543380344
0.5962690451567834
0.8196079879125723
0.5804188674663636
0.6003413502992704
0.6279562624052512
0.5463439535254825
0.6396916178269688
0.7565032883076587
0.5065962443299161
0.5822811741911548
0.7390987044198352
0.7903845765447024
0.519327979933912
0.635712173164081
0.5281261956959203
0.6245273348109701
0.6777285658592044
0.8242451070135297
0.68991259057689
0.6416515303506756
0.6253116278392986
0.6045025201424943
0.5973745560934635
0.6542322690594392
0.7959309414459196
0.7530308174808442
0.6755832882243104
0.7984556702766462
0.6516602898850166
0.6709455861444451
0.6242129434510851
0.49826187078343864
0.7689761646156742
0.5616649615057803
0.6496805002540168
0.5688217847877345
0.7168832828486401
0.7197456995610572
0.5666159961985792
0.5870368514488555
0.5251294457268888
0.6454664811215086
0.6996768359031197
0.6526144069389996
0.659606408080835
0.6499458513835914
0.7140495400090933
0.7339892949201744
0.6106991413156925
0.7185626278821409
0.7721878084496517
0.7376189554326977
0.6316157857055599
0.7275016059750086
0.6701231978053865
0.6508370982618494
0.7878908551167959
0.7532873970610472
0.6250819866779669
0.5676451369666038
0.559247907386189
0.7372380846673164
0.4401433507283429
0.6540273363697108
0.730648930117835
0.7977347086157827
0.6796460222841615
0.7803126297881295
0.5992855304155782
0.679283402921522
0.6042549811923236
0.6191977157347964
0.6539006145708408
0.6395745800947251
0.5842402051064718
0.669469077765081
0.7336530943812545
0.6891596507127661
0.7913572118900981
0.5374016136940148
0.5933522585386372
0.696201283461047
0.734849285529799
0.6036846773343165
0.7230821922695996
0.4680387091452805
0.7120816255088351
0.6526555588719343
0.6728169384700124
0.5866277123944719
0.612813663935344
0.6341914274666909
0.7175950203897805
0.5736758118612291
0.5042859004840304
0.8007927470120995
0.6612076018050742
0.6073878753746565
0.7141951104579104
0.610711084294638
0.7712467146568701
0.5910433260489848
0.7116561549070043
0.6368189799485056
0.7100409307694798
0.7019068757249728
0.7461947263745949
0.43568569153504905
0.8026425783128615
0.7643525049436602
0.5936789784288156
0.5735381114257786
0.6204143561546447
0.6794141599694911
0.6682036775533914
0.6830125896250238
0.6210571995538343
0.6355164268528265
0.7397328554092555
0.5198989321758577
0.5818747629460032
0.6535936777230826
0.8269770741727698
0.5249444649152789
0.7240060874028651
0.6148141159474728
0.73049247626055
0.7009522755302042
0.8128973003266268
0.6827896291012416
0.5270324418250958
0.5586455513100345
0.6823233661433388
0.5296697754680851
0.8218599039705302
0.6594261872869569
0.6321714717265138
0.6207638008976921
0.6993414070912081
0.6924826322412846
0.6395346699249581
0.7315703341146945
0.6051042934064772
0.5351904448083673
0.7555939404062791
0.8098062550562038
0.6831616462582487
0.6618067515890658
0.6924684068109594
0.6807005278046315
0.6131862519802095
0.6714639396060448
0.49297213858841826
0.6602461231522587
0.6162994103854725
0.6362167109065393
0.6209732350588506
0.7704682086229875
0.6239468701816621
0.5201387516803899
0.6369339298789254
0.7616941327504487
0.6426146410383675
0.679802835199954
0.7732197569271565
0.697950924229591
0.49557146259938917
0.6949433877163625
0.7132954682720255
0.7482837905592971
0.5660431453096108
0.6862099259575626
0.7042934908521655
0.722864751637423
0.7200609352669273
0.7556839722250113
0.7442374182581564
0.7025907971058357
0.46777355810284116
0.6765978133556768
0.7100910037048672
0.7645367860857974
0.6982302206272097
0.7058073044967095
0.8176693276542432
0.8090498044522274
0.6634933461722645
0.627010546868669
0.5457978271432992
0.6678329212360414
0.8040769069403311
0.64262197132176
0.6712483978843958
0.6838686588334462
0.6526386087028653
0.5946351979821728
0.6600279751586252
0.7358423221053805
0.6811119154445417
0.8082915936567504
0.6612235159876199
0.66132998008296
0.7327522920743942
0.7094421174255134
0.824407441607395
0.6670329523691872
0.8772684814359657
0.7600572727233511
0.5925576235187786
0.7535819494824512
0.5263329459591127
0.5557823333906173
0.5833646237425321
0.7443994623526681
0.6512773965077924
0.7664890921266387
0.6474488825780365
0.807017602752921
0.6172438147092286
0.6346934912743244
0.6750764406062575
0.5906523771900781
0.7063663918621236
0.5921037692335658
0.7092669639073638
0.5970233393366596
0.5896206731027132
0.6394719927604261
0.6887206547355303
0.5145292063501171
0.6513581066746764
0.7709656865467229
0.7663015639360226
0.5825774342915816
0.7142536257329756
0.6297276537862673
0.5595992015648048
0.7874657014390367
0.6166521967853782
0.47053186455418855
0.5669757394879605
0.7944365043799172
0.7496921154572637
0.5043149998289438
0.616380893639957
0.6509201732833937
0.8276182433211048
0.5963178691730631
0.6093367822698899
0.7963613753159376
0.6512355461912678
0.5909956798473157
0.6333105223336286
0.6372445852080489
0.5884881905885359
0.7398617089577243
0.7729686500381205
0.6844125167983599
0.7358791296650266
0.6662823437603203
0.594454745375298
0.6280329014343856
0.5450948018068497
0.7544105556931023
0.6825817714968513
0.608006309245833
0.6139061798127918
0.7568273469693417
0.6272831831493201
0.662260110896098
0.5659698920757624
0.6460359926598656
0.6072457744040665
0.5500996596452733
0.6689908089544555
0.7523198618521453
0.7247395902728967
0.6846329069633269
0.5837066505180303
0.6448709595642108
0.6261017962422681
0.7781840597221331
0.8328086344330038
0.7978819998079921
0.59568807145456
0.5013864111680845
0.5827601880137548
0.6367965483105085

==> anc/HeisenbergRFC_J0.3pi_L6p0.3.dat <==
0.7014153765393114
0.5894709736564301
0.7574707630814262
0.7307325104521161
0.574727028489316
0.6643171605354079
0.6861343949499515
0.6381648089823636
0.6241833914726821
0.5714038052735647
0.6943037907402095
0.692703920164209
0.6831817622594063
0.6077227328352588
0.658406389061841
0.6259174658271426
0.637691022591057
0.7324905457243133
0.6477781490694193
0.6589745480362091
0.6094391529552171
0.6062586743642406
0.5391567116270921
0.6831940833273062
0.6734234919618004
0.6484040034333668
0.6896480929972768
0.6822465544248256
0.7044266808571231
0.7924406087187321
0.5447612690973888
0.5029288035818824
0.6284622220807924
0.6621338756946681
0.7369147485735044
0.8239408103253767
0.7702375343844872
0.6540544218670058
0.5751656417059273
0.6166576574884481
0.6449409568105902
0.6551449862133882
0.7976854809198878
0.6901718588448147
0.693519724441948
0.686930752442229
0.7164957026904009
0.7607098624806553
0.7702651171767366
0.6256464023505338
0.6548874686408506
0.6196540476728597
0.8498576647787757
0.6509582621752813
0.635135542268418
0.5329872780784284
0.6212484039643222
0.6633319138506237
0.6553852406387525
0.7102229544083012
0.530560623519652
0.624810176426773
0.6297901425136618
0.8024863937777656
0.6117458073328191
0.5664729322946344
0.536516807520368
0.6484972525323921
0.7423083753152241
0.5766321063702631
0.7268280086756932
0.7794627420193706
0.553112793877275
0.7378060398183048
0.7019977057053928
0.7856590388740403
0.7205208745349905
0.7052027726475903
0.6916432969527722
0.783297249698487
0.633457885003107
0.678396750759746
0.6930335600060952
0.6389750382707984
0.7222491585493972
0.5949240029737183
0.7479985683439
0.6648744653578474
0.5980066841101447
0.7008280399203934
0.7457626942805459
0.8753158238867671
0.6028852014795051
0.5343276431015529
0.6940270976641058
0.6673902460694864
0.7205448072009111
0.5734069146068175
0.7420130751107268
0.7226091098970914
0.6328659530826618
0.7770213663411303
0.7615128119532778
0.6801940531982434
0.660331290890639
0.6786895158772538
0.7353967145664009
0.5661671935820705
0.6205979257654797
0.7346059754696657
0.5787005770779042
0.7438335869669462
0.6629019748117133
0.46238578435688205
0.7290340229479073
0.675210333986814
0.6489705660397238
0.6330448722137546
0.5858582331228526
0.5919268955712982
0.6545736365993206
0.6988580321174644
0.686008806151532
0.7632244133562691
0.5356457626449295
0.4893136111586447
0.6580132280001744
0.7519816869940353
0.5602997453808211
0.7759804854766287
0.5940225638039757
0.6139715832996216
0.66490883995956
0.7373110106376422
0.6042132974869746
0.688343175365898
0.6856207966671456
0.8057253854283128
0.8338404659914384
0.7009007798274465
0.6869052140737206
0.8523774547048177
0.6681978714592398
0.6512185232759538
0.5629442889795244
0.7721142958798944
0.7714700932345717
0.6942673427456905
0.6252704964246478
0.6722074904514092
0.618323889450141
0.787547068745025
0.705446284282044
0.6658587989197251
0.5362760150459548
0.7241558092319416
0.7056038211772817
0.5838526994879024
0.8051205005558242
0.7593566910281437
0.6510473550246766
0.6748513132387142
0.6158688146681153
0.646217878205911
0.6721730792814659
0.7701065736388288
0.5854348534316831
0.7304882218952139
0.7765518649263976
0.8201182055537054
0.6488704515042569
0.5688944815531013
0.7379183067581222
0.7854268838320506
0.6514732908722229
0.7623372098024411
0.8065808608140679
0.6120221681863675
0.6895134254209412
0.7036040178781776
0.6748636116944653
0.6223144308207449
0.7127859986584019
0.73692422445063
0.638604593490499
0.7886324361451915
0.7585912837275618
0.6701677448335596
0.5967550754622553
0.6745900234531648
0.7633045022112764
0.6535263241067918
0.8244188376169096
0.610334778188155
0.6658252448357789
0.6412671706819918
0.7308586632156748
0.7404411435461363
0.6456211966985618
0.7215814035490068
0.8224595186820045
0.6636053891588134
0.5994431129282995
0.7143932818533424
0.6484782611843843
0.7682662086864152
0.7229970460519509
0.7790465444241291
0.7350545891989022
0.5675946952182481
0.6445819703778747
0.6866915174751546
0.733471986522163
0.7320402506131016
0.7026734951078245
0.7159169933967262
0.6200968192820325
0.6763288015652014
0.6317987963772379
0.6268645640907238
0.5610766964113659
0.6535038366170348
0.5320403514667839
0.8209890717415055
0.760947718059981
0.6891844239953999
0.8010896712285677
0.8275045502197387
0.7337824754725756
0.6902289714246086
0.7150591408760743
0.7606480880428884
0.5907801223166443
0.7252506777510199
0.5918222850174045
0.7667234531512177
0.6197445691265496
0.5786410120352758
0.6750838995458671
0.6875768929775021
0.63103255384439
0.7956169146137531
0.732797329514372
0.6244759761985456
0.7090906279141665
0.6518619563807656
0.6622047456355304
0.7351418149192177
0.6162450997926001
0.6336910849643784
0.7269989576381716
0.5961470241661937
0.621402685569936
0.5729947333188529
0.7459383429372867
0.6523564613188486
0.6511455867667346
0.7737003551023734
0.5719446793255825
0.7432948053718796
0.8239770559532369
0.7996683820221215
0.8091505966477818
0.7399319828701529
0.7614205766395624
0.8274994560581377
0.7310762213923206
0.6718925074460719
0.4673417210052485
0.7466981451240482
0.5003797592695772
0.6429339313391037
0.7877948069926981
0.6194795165034694
0.657140943594117
0.7792753995116892
0.5020062999763993
0.7060769744436894
0.4774862655578703
0.6053812643643943
0.7660148602060939
0.8485537698356395
0.7078454091987758
0.7744558644327547
0.658932685843299
0.616769854709419
0.6272065058495684
0.743017865277587
0.6332112979219592
0.5655569587379583
0.668513407786643
0.6364422636956109
0.7184534048341981
0.6989637933975181
0.6162332295129819
0.7966883252452213
0.6549412681679597
0.7644241835724963
0.5548403523915683
0.6115950545922682
0.7078596887036392
0.7821674571262197
0.5419477751086762
0.6708638821165251
0.6216022752528186
0.599729238336226
0.7635098531639586
0.7287574510096345
0.758929370823389
0.7111109097068479
0.7114414717336286
0.6504317758460898
0.8040731683606809
0.6509298529577205
0.7806309269293451
0.6193624731294943
0.7507170246187186
0.7096327746831251
0.7842038698855244
0.6740156162573531
0.7523024276802978
0.6876757011874037
0.7073249610641771
0.6239062461311167
0.5974135017579508
0.9106950759744799
0.7760661937594554
0.7708515510429002
0.7279301872685602
0.7666400229554489
0.5698405250236368
0.5989843429808293
0.6453290487518032
0.7036495145311971
0.6533462346245495
0.6334723317382979
0.6156005870287077
0.7566624973977256
0.6433064961045708
0.7330681424274692
0.7044383773697558
0.7337189223240397
0.6893259460850583
0.747437518486184
0.6516826161870767
0.5735374092236891
0.676256789849376
0.5621429442819498
0.613089566091987
0.5927814559649892
0.7729504515041696
0.6894149290084167
0.6360949909761203
0.6379785095988927
0.7136456111549685
0.7036271436775806
0.5463214126507743
0.6497125648091595
0.6455772323767217
0.5742345384327767
0.6525124728325498
0.7239448610803555
0.7352833928846226
0.7247643999664327
0.6662454320622265
0.7355020799332149
0.6084395427448653
0.5769806139308196
0.7266991267221882
0.7255583700244673
0.553984636074387
0.7091465879572793
0.505336878446119
0.563697851744376
0.7213260057874117
0.7279431952105608
0.6012798841680695
0.6795590336485091
0.5222498140269123
0.6242264962220355
0.552977971964719
0.8115405937769768
0.6346064114595387
0.7207184068057532
0.7284844280082086
0.637623842259962
0.7883497210224717
0.5885657925018848
0.4888372122038478
0.6232592570716176
0.704198920291977
0.7202384542061558
0.6506256870725633
0.7273312710136691
0.609366687146101
0.7288990446781889
0.687127635681362
0.5719251565598298
0.6538917007202711
0.6963415020993753
0.713938629294778
0.7118612088415142
0.5949566178941431
0.7557129156130641
0.6529552915660733
0.7129367878814645
0.7736221779085327
0.5570976183211833
0.6164214805153446
0.6745281607208923
0.6826374765512931
0.79160143387514
0.7356273915039132
0.6184641571842182
0.7305498983841521
0.75863614558538
0.6936606776963399
0.781539253438876
0.7292828077897356
0.4830636927084027
0.7736801116429792
0.7846871498859366
0.7036251178901342
0.5519360297214163
0.7085703546821991
0.7527791190001757
0.6661859835254014
0.6432697017926462
0.6471170145525748
0.7176572833062421
0.8053536739241185
0.7350052189011596
0.6478323730612803
0.7331087787997365
0.47670968762402816
0.6942957527429864
0.7886489800178875
0.6868572825037811
0.6060975506527646
0.725084794739263
0.5990247122105788
0.6660661884393569
0.7888178884554957
0.6652807746445745
0.7686754849314986
0.6768077368685493
0.69924436126887
0.5841264375387413
0.6152541659278187
0.6491916271439359
0.7077922879871897
0.6445644281311667
0.7123488186209938
0.7410142502740457
0.7289749187042797
0.678532827250369
0.7161954722603356
0.74568277048213
0.6434712991708516
0.5862633954564175
0.5857019403493867
0.4687664717416484
0.7430700738036853
0.7536023032846989
0.6254866686456397
0.7690261240179734
0.5930101883214229
0.6662222981274769
0.6671663131124537
0.6837418788974097
0.6729563649808442
0.7182440469965652
0.6125600770939265
0.6744923534549006
0.6104593652935614
0.7741617282074531
0.6244972892315788
0.8336742225721154
0.6923258839211032
0.49980910968390485
0.806698520744785
0.5916813264932289
0.6718942630510294
0.6547560971495436
0.7064049531418204
0.7619997764646094
0.5348647498888547
0.5350549189873917
0.7578037543517467
0.7559068092752228
0.7145283164471905
0.7309034183383245
0.7603039154609085
0.6957762718549576
0.6317711311033214
0.6372287316342742
0.7912720793050138
0.7662823073656179
0.6677256962058453
0.6423574838273008
0.7559994462310592
0.7852903439911066
0.7003028173039905
0.7006930212796004
0.6136771546984845
0.5244210821041754
0.6661873863350043
0.6887159005683863
0.6073077125683958
0.7238649732581621
0.6338907253250582
0.5547468358304968
0.5635781239171022
0.7119517460087865
0.6479356270291218
0.6900377812796932
0.7102847734177105
0.8265864549177807
0.6540674666584679
0.4681635893062296
0.6839376866799626
0.6733066826468014
0.6195317688030675
0.6833626776166105
0.7324728394215869
0.6873185431147609
0.7086631801944269
0.584536764055485
0.6845991321501351
0.6938759685592868
0.510882740015957
0.5183582158931059
0.7233084464743372
0.589040676092222
0.6344855193284196
0.6721687650052178
0.6090378372098766
0.6176784557044818
0.5840218422871754
0.6636927513516118
0.7215307262597521
0.7333622456753677
0.682073843462423
0.7739811855146633
0.5806176425567644
0.5692087125351707
0.8213543429234309
0.6717551690213361
0.7432092866760254
0.6953511424000612
0.6542272202464535
0.8082206076327193
0.6827183912321958
0.7238833252382079
0.6796001696144027
0.6921721980547095
0.7146567668570605
0.6923923325708812
0.536100654741683
0.6862445913514779
0.7099261013168556
0.6016682719643894
0.6278209355706333
0.6223075833415584
0.7143156929837136
0.7894744661876798
0.6186429838744979
0.721320645731915
0.7289013587671667
0.5622289922242791
0.6013488230044067
0.4530276776421765
0.7489610442230124
0.7261090140892444
0.5911747681635874
0.7168206553163357
0.6020846668565936
0.618229425807263
0.6722239921231048
0.6775268231219407
0.8057689223562604
0.6936902536313375
0.6325656278227806
0.562667716688481
0.6176272731530433
0.6167274600407104
0.6832849139851233
0.6481458883436889
0.5873696222134752
0.71777710172416
0.6543874315445338
0.654686830367981
0.6836993372759957
0.7204759967329527
0.7696518215609707
0.6105940065405707
0.7800570578047336
0.7721817129741607
0.7253972463294113
0.6586216792899248
0.6395747566196186
0.5554260303262276
0.6888890793391321
0.6908223225162613
0.5922045237798416
0.6767301718585181
0.7240485582327089
0.8597292089333799
0.7200317596843836
0.6168129102794703
0.6934658046893868
0.6522777299345176
0.688698032387391
0.5749159953089159
0.7316429760214253
0.8533474281277718
0.5991194243078846
0.7636067514803595
0.5866303060813564
0.5685437469162894
0.6406654176146085
0.8009537016197846
0.6328480970065562
0.7183669240219258
0.7307435984966193
0.7222544191151012
0.6675834736396276
0.6867045658747852
0.6764286620289489
0.4689268418944098
0.5652990914473808
0.6121799559280547
0.5322383254635423
0.5827915145492775
0.5619532884611794
0.6797797885198744
0.6197837978544147
0.8077279060949498
0.6181963775793956
0.541251203649609
0.611003186668631
0.5645313771502575
0.7347933432095402
0.6451061632222929
0.713475605304729
0.7145400473094544
0.688542879872802
0.7272095026925546
0.7245976718136614
0.7957472907599173
0.6255002366159235
0.5433151720813522
0.662293257810702
0.6632303673848815
0.5435082372407506
0.7234774706481
0.6050209278074907
0.7150123181678981
0.6484832947193319
0.6916794325409076
0.6151741526727027
0.6313351616420799
0.6912182522451724
0.7249539274967474
0.7035663797964801
0.6358751596201928
0.5961148825892344
0.5949707290138262
0.5018247023987852
0.6147977841915758
0.4910966344632479
0.5585988640226828
0.7410827934120335
0.6764525818388197
0.6690650507731788
0.7414686919989204
0.6873908253409117
0.6705902662130957
0.5631945226428412
0.6572154786943473
0.5910767605421856
0.7426039046676901
0.6340032502896645
0.5857008854052752
0.7391384791141062
0.7324144956178844
0.6704456013427545
0.687752751234837
0.7782926451424198
0.7041866335117077
0.6691041136737325
0.7280340890120953
0.6968800340913703
0.6506802538184735
0.6363624204965518
0.6304450228923442
0.7321290600442243
0.6848658743064016
0.6661805230192841
0.541985495553967
0.7042027842707077
0.8495675870942547
0.5944604397433444
0.7501833378873586
0.7064354645514733
0.7726695239921181
0.6276865399704827
0.6295528542552015
0.7120981519981382
0.5880857967439189
0.7511130708883308
0.64844538632537
0.8456834402143535
0.5857001192239127
0.6980871931046683
0.7333123657854489
0.6779077456618224
0.7814089494356862
0.6662017015732316
0.7244096790944963
0.6986375479340443
0.7348012924053646
0.7111594960657376
0.6048396283274988
0.6198722303240809
0.6755904837737221
0.6755853997690034
0.7147110806233425
0.5628667663743372
0.7350548691588462
0.7460879264971056
0.6350342050364045
0.5347255034066937
0.6545365380259442
0.6724439655803229
0.589528712938305
0.7584108195354233
0.7333187162183277
0.7503110926054017
0.7642038810747792
0.6777950748687397
0.6198051571373278
0.682202283194202
0.7215339758457125
0.6497040995871526
0.7774158799090722
0.7386686122875639
0.6567414353433751
0.7706672689308678
0.6962558223295662
0.6830512891049596
0.6532399927192207
0.6722582634339183
0.6302536118788823
0.6737168645979708
0.6858218458900561
0.7838934003711974
0.7765736776521884
0.521278782758142
0.6865301974582008
0.7026798974413885
0.7584668701641349
0.6805262945221974
0.6478601412230052
0.6489443619820758
0.5933497474467002
0.6587101940237197
0.632919217828524
0.5701697138419871
0.6603957904576437
0.729405605200666
0.6089278310373671
0.7232196922034435
0.6438522350962493
0.5515972030678965
0.776323873726071
0.59280231477576
0.7024592142940671
0.7461409001995098
0.8344638750717841
0.7833077903441742
0.49047875515032235
0.632262600771116
0.7365663193241335
0.638805895634657
0.7907053557557111
0.7823866753074012
0.6184750563336681
0.6309122031696054
0.7542771793175078
0.48333098600829977
0.8033194081289016
0.7831621841638609
0.6434243586858448
0.5440619883814396
0.7912786811882351
0.7107725854558687
0.7823115276682662
0.697746109701566
0.6866981080656646
0.5883416568576328
0.6723162109128368
0.5516417681448006
0.6074921726553959
0.6163162335545092
0.8099445723478701
0.7268772798299777
0.6596822700162628
0.69247298853924
0.7597092466712092
0.7127984497418265
0.5352628634838665
0.7296967495721942
0.6343475294811588
0.6903248211031068
0.6749407708205849
0.8025859134851123
0.7042149696916497
0.7270238724134449
0.6435122841014148
0.794281699782007
0.8739596627406204
0.6447539249620039
0.7419531199153129
0.5848660627362646
0.738185239453463
0.7275334143505411
0.6136839300371585
0.6898272581925158
0.5927072058982568
0.7131358310828919
0.6988908109670775
0.6791755764473064
0.7051802885163353
0.7585253146159154
0.6872392123459778
0.7065040576669493
0.7490934085835964
0.6604173172572075
0.5895899067149956
0.7389567819733038
0.6380955720882917
0.7579624370496711
0.7594794199296979
0.5214633000998086
0.5984922683494388
0.6268425684756468
0.5638200213484695
0.5899841024775004
0.5912813208758848
0.6494127234535562
0.6454950561159126
0.6150230229396844
0.6898215785867992
0.8302337020998927
0.7109467862424274
0.7304253619398248
0.5670803121412504
0.7201134311839218
0.6314413901074543
0.569764153450985
0.7154565581891077
0.6637901070518716
0.7315270906107513
0.7561262938131978
0.7129569682530641
0.7486155784047369
0.5965409757457429
0.7331829889431859
0.8019485890801805
0.6197091013547569
0.8189693609062444
0.6677040027659897
0.7011023147509567
0.5309914687263145
0.511182802548339
0.5383574339855985
0.6788594455622114
0.6521761318113709
0.7562678673422703
0.7421613074896651
0.533993619798215
0.6824303435279387
0.7230947380416259
0.720031225645463
0.7496387687160766
0.6605969978987528
0.6133502905130775
0.5066435973325568
0.7295022994311371
0.7023523231577199
0.7102051716417701
0.5256772321372379
0.6342744493819085
0.6975705891334852
0.587716598075415
0.7826174423114881
0.625077061766634
0.6330829843327335
0.7801608800581689
0.7296238077096815
0.7126613646983851
0.6910716837075037
0.6471138945989484
0.6163376091871007
0.64895882956682
0.6818692851292542
0.6825099766666274
0.6775427037638831
0.7065752611710803
0.70266981561096
0.7444474134283608
0.705509626840595
0.7633009030000659
0.6562461549522121
0.7666461238266858
0.6162041822981494
0.5332196540937392
0.766764779686404
0.6979983993182937
0.6769410462257786
0.6126784949493205
0.785256172288715
0.7083784042576345
0.5685925841246959
0.7728071386943406
0.7005164754885669
0.8417505676649543
0.6441962411673458
0.5699207906385135
0.6976317729736405
0.6413025205234545
0.7420287489499598
0.8392920826487614
0.7383626804912492
0.6496022933893713
0.6578630962238472
0.8377322415014247
0.7815395968512013
0.5037527797825875
0.8182503161630772
0.6709530648096165
0.7377042896698321
0.677312776608549
0.6353408705595587
0.5267156610592031
0.669588101199732
0.8530815602882306
0.6263710096047082
0.6861103355635273
0.6385921412108064
0.7314418937753516
0.6945263296698185
0.6287158007412613
0.6647797649786346
0.7104235309263601
0.7809002899823525
0.6736314001073461
0.5811490457756442
0.6809348434161961
0.6332998458713299
0.6364100604992562
0.6652228790145313
0.6698897312501829
0.7103847697072904
0.71919405415409
0.7672286271112537
0.6394432549628017
0.658471181944979
0.6551081794661383
0.7939738024622801
0.7293792360540026
0.6657213436939797
0.5527281767954421
0.6619482445310736
0.7026043654595137
0.7031075060060981
0.8232430828733562
0.5800015892010268
0.6073956224311562
0.6432316608964963
0.8009590169709263
0.6539922776107306
0.6228926690480827
0.6935322000315344
0.6823543886095086
0.7107940133750693
0.6537412339185421
0.7042137919650528
0.7101949537248257
0.7352544948378354
0.7487454085348608
0.808063846355453
0.7342337260501609
0.7202818304857648
0.763729700096179
0.640861679103437
0.8304492902127414
0.6390281594914117
0.6030401574375768
0.8134401271875502
0.6663020227405378
0.6343459826796621
0.6096460867991191
0.7422812867287871
0.8107036047492181
0.7597734310612674
0.7587292892962133
0.6877118379818875
0.7076764291026197
0.668080124260282
0.689163596356788
0.6968359619237486
0.695740073465394
0.7957187920143208
0.6129360477623681
0.6163188762369443
0.6507350195542205
0.6841253253531019
0.7017297796132392
0.6761167936603626
0.7428110254162087
0.6899278023862548
0.7625674072233595
0.6247942964103264
0.5482210665428875
0.6863980038168276
0.5766439048587906
0.4762422720539992
0.8470456106784299
0.7002255417736489
0.7929050860937961
0.5479773183806665
0.7394350918736542
0.6734843530989325
0.7638477887375145
0.6563285721511225
0.6262349157916859
0.6840639724890052
0.7052663505358798
0.8251555955919714
0.6705288208654379
0.6041136638506452
0.6187499578544292
0.6842846381769623
0.5717783620325642
0.7434581309747242
0.5324994345216522
0.6644340798489242
0.6750841581211527
0.7445100794272185
0.7584089122520867
0.5379365749886503
0.7581858418276114
0.7550720314363836
0.6256134743154893
0.7024236298123999
0.638954998973245
0.6975705936252964
0.6848411570810198
0.8278139121590092
0.7772586610871896
0.7275791273489147
0.5760720866799095
0.6845115594406921
0.7878380925858521
0.7165279455868707
0.7774863850685583
0.7482962241235478
0.646290795901242
0.8091079998063522
0.7779287825214816
0.7550502936993984
0.7509994954949923
0.7625889595999733
0.7767168945589454
0.6150234311399176
0.686058217985636
0.604726324862484
0.6923768335821989
0.731172662800977
0.6109013808795944
0.7197049371163416
0.6566608644412436
0.7275447601946731
0.6655067467358065
0.5875864504734398
0.6047891738116011
0.7004254892621508
0.8075067172011924
0.5855567230502017
0.6124707362561892
0.7488685833185369
0.6496284988957031
0.7129122996818676
0.6910857246948993
0.7244499868952038
0.7278449555303609
0.5989366173257648
0.6786538712291657
0.747454244636196
0.7447192457041741
0.6303696005254756
0.5433456501272067
0.601539161727857
0.5481024637140155
0.636254579296792
0.6723980857738608
0.6229107325607967
0.710816981540466
0.7354679531685865
0.7452777657901266
0.6010701155200232
0.7613329352230739
0.7136784763006291
0.6718207940157628
0.5591945207285078
0.6719918159120657
0.6883951165482874
0.6744851253029727
0.6951443815571097
0.8149197610498876
0.7349182174446565
0.7082339253250691
0.5479333627864105
0.7210207355780625
0.5477872383879862
0.7743886427904806
0.5801247401120966
0.5026628471856414
0.5969790166184886
0.6548319959762643
0.6016241816771869
0.5679182480226823
0.6318863769154615
0.5847215233801782
0.6158841106515628
0.6750067201226273
0.7611907285095033
0.705143072586436
0.7602529693789217
0.7231881861496047
0.5812811068440189
0.6172081275009761
0.665513944074751
0.6273814148102109
0.6088031206908903
0.7825359873889179
0.6625692663638612
0.5754111698398833
0.6659571214019032
0.7331030522893327
0.737530524061556
0.7044148806389569
0.5175740682778703
0.7827401956997438
0.8134251082157145
0.7580629108563507
0.6507270408979308
0.7580009628520822
0.7271865763039352
0.7443470809886666
0.811086641960651
0.7926728340127039
0.7109107950175587
0.6747217091697424
0.5726871191113394
0.7285067651353307
0.7418078644231058
0.705002462681746
0.6574719332856958
0.7002108552308547
0.8220638675566362
0.7400167774211137
0.7184540293202017
0.7255875327221627
0.5551015612193275
0.5906993524327252
0.763204206551593
0.6941011219733266
0.624232801089181
0.601203494203442
0.7007361923746441
0.6191752666840854
0.5409736539190161
0.7856879981282402
0.6891925379948823
0.7740974096275878
0.7704211425660255
0.7021027764769958
0.5548022273108718
0.6436068412696352
0.7617607134984951
0.6165253915533304
0.562378390914881
0.7387032979918562
0.65890203151199
0.6473467862455419
0.6222330637021684
0.6949851426153881
0.748241606776078
0.7490012919716127
0.7500067077766477
0.8056458750161019
0.7192955502881785
0.7927432003415533
0.5711687566255966
0.5583524341616753
0.6746751670600544
0.7332765643805097
0.6348687736561472
0.6907761369419627
0.7662790742970048
0.5918624183304132
0.6455877341217696
0.7580254323761448
0.8577187536503196
0.6267082508438504
0.8078765246127273
0.8013665169847
0.8068752342890713
0.8478248864872401
0.7949029154054504
0.6744129306750807
0.6766204494026492
0.8116882058990491
0.6955436768620932
0.6402959540605985
0.5922135407497855
0.6649406683348684
0.6863763925588902
0.692304236079215
0.6215173981555415
0.6507896487396222
0.7455115034683245
0.6911891921201028
0.6733269423969045
0.6269597728620914
0.6845146741783718
0.7955193018859847
0.5268574483573768
0.7669628690056357
0.6459172348270302
0.6579572592177094
0.5412552963948664
0.586636705619343
0.579690764464615
0.7796648998783214
0.618528986297127
0.6900759344780527
0.6258240121589649
0.6223881615217239
0.6559432944706004
0.6390023566518629
0.594907574131874
0.8648641577718744
0.7278149833402294
0.7784556336213326
0.6774081593705119
0.5314003129130155
0.7923995281772251
0.7125098602073306
0.5981133137859997
0.7392530451303533
0.683768040190932
0.8002717879514125
0.6718115680109816
0.6479903717020695
0.6072000991253393
0.767625696230115
0.5805881988993762
0.8240384711715376
0.6315844536309385
0.5670965183523434
0.4192926909004057
0.7651637276654042
0.6386086014191851
0.642347929960228
0.7228665326315745
0.7238629165155454
0.8588576761122829
0.6814971691185844
0.6064784626812626
0.6386593159153017
0.6320657507839543
0.6771315990768717
0.5180761763675734
0.5265050261452242
0.6972626759692048
0.7484964823735567
0.7792108985752536
0.6692263522132809
0.70467759677511
0.6139681951373527
0.7681955130929052
0.7298834138583132
0.7656573984738643
0.6449922618693947
0.8027389533833025
0.5202205681461208
0.6599725021100437
0.6205494516004185
0.5791627500632525
0.6122006756107591
0.589467401084931
0.7970963864136421
0.5951952282976837
0.8458971654845437
0.6386954612784767
0.630475688818126
0.6768826333222489
0.6568087164390456
0.5638275528093082
0.6359039928877717
0.48512636394509595
0.7090283392221612
0.742063451005499
0.6678830808050111
0.6434598151085483
0.521479805585752
0.729305121078207
0.6148786268234772
0.7402597608406478
0.5343181325865285
0.7830678939911094
0.5580154101803387
0.6487139385506298
0.6005919014668084
0.7535768797401765
0.6768858312724998
0.6397946361844303
0.7073163550181556
0.6618237354360808
0.7199036180629087
0.5420944415656216
0.6245497008841289
0.7839474209430758
0.7538529298878404
0.673851978522504
0.6531414737599823
0.6604770827132046
0.7916142395398036
0.7557446923574912
0.7978745339960005
0.7897179533133404
0.8002040775087139
0.8559523950314415
0.6713369186901489
0.757644495594823
0.4932550071912579
0.7866498137454823
0.5110470199685353
0.663413508358228
0.785806796701113
0.6053824107969232
0.6660072540834053
0.7518819139686018
0.754637177692731
0.6792650585040589
0.7194341713519905
0.590854189985982
0.798748733609954
0.5299928339152904
0.7932011203615658
0.6179583178474709
0.5079031979459867
0.5205826927338433
0.5736471944714706
0.6492300702189471
0.5158396567195319
0.8081825638668187
0.7572336873480274
0.6500365081445956
0.5986060700422712
0.5715896730046178
0.5674382978676022
0.5940952228863389
0.6735839616494659
0.8045930365174931
0.6921436954284644
0.7834075101287804
0.6736327954256419
0.5348452142350208
0.7229061735680262
0.6710287505596556
0.7484370057624737
0.5927095097359203
0.817902008740175
0.6425852215913576
0.5366596814059107
0.7527701831305305
0.6260995982709378
0.72909235334924
0.6104795109881722
0.7751359726618474
0.7066004782676285
0.7762348133924272
0.7223744606554259
0.7669290827721565
0.7719665958513975
0.7179987031271851
0.5789685226161629
0.7505533611589791
0.6539310697483315
0.5711969554898819
0.6687625317071474
0.7416659641540122
0.7366102210375784
0.5229814500183497
0.5805239018648075
0.7937684361035734
0.575397820171996
0.6782102368426135
0.6915503876424763
0.6923230309238926
0.5729911514357784
0.7249318809134249
0.7322252131694249
0.6999124463667925
0.7268901057359776
0.6906972331372883
0.6161022642619713
0.7613311164748254
0.6497788887772713
0.6437018127232388
0.691271112636726
0.764419416557348
0.5020510798032799
0.6665632496209357
0.7077482570462623
0.6942779366571489
0.8205737360621663
0.6349850104952623
0.5864011470875609
0.6567614157107718
0.6366319392763524
0.6998416147874603
0.6268932391970468
0.7349509038982727
0.8578624635140352
0.5996962374736973
0.6298610042196365
0.6422570506102978
0.510596270648119
0.7078884435583639
0.6914025342262732
0.6382400530573112
0.6821859905787167
0.7113568745580838
0.7183965367171267
0.6871540905010376
0.6467505197830516
0.7538485906511467
0.5973583286709163
0.5840158398456207
0.6187798764656531
0.7555961463370731
0.732539770897859
0.7302976013359965
0.6072390719788592
0.6164009729376635
0.7370572528890429
0.7394897984081926
0.7733670762229895
0.6909840416264761
0.6774841435218809
0.6511580593994495
0.6801550594336846
0.6755015205278623
0.518830964666508
0.4990921141988638
0.5531852788465553
0.6732745174276771
0.7075694710672725
0.7422193265559798
0.6871597593695672
0.6695931786096301
0.8643945458671703
0.5897879606039323
0.6730228237659622
0.7026068616957136
0.6269626950060444
0.7855540493353983
0.7050970413419676
0.5404813082100743
0.6745018075803839
0.6691701540819863
0.7229545883705197
0.5051435099565792
0.6682885738484754
0.5781344305159198
0.5213077162430803
0.5938928438252632
0.7011091287933057
0.6305674668827838
0.7611133465381995
0.6329732879129173
0.5645954719580741
0.706032942200307
0.8116522480073194
0.7808133508883155
0.620556546844351
0.7328268478773236
0.5286040482285888
0.6427463411163227
0.7612613805656849
0.6173948674116778
0.5737690076121278
0.6355228901654454
0.6408182105140569
0.5344901917952894
0.6507374417870808
0.6245844731082513
0.4894968231419726
0.6534993882534468
0.6502899183852493
0.6496251907717709
0.7644231181103955
0.7134002244803048
0.5573899042144997
0.7237496295215843
0.7277682050840034
0.5982344668363964
0.5786008491321725
0.6737805166121431
0.7201792216662771
0.5827717570847811
0.7050591752218005
0.7754022042014843
0.5304757732750819
0.5888985135309518
0.6397420933172235
0.6344310893668368
0.7774642655793655
0.781428486380561
0.6486819479851144
0.6047226602697201
0.7451451370131309
0.6633983493877953
0.7204501692800448
0.7611057034691513
0.5907106421060504
0.7170875978048092
0.6707368765650767
0.808480707129272
0.7808827439819099
0.5087521170804873
0.6053791778585721
0.6504800151655825
0.5405731720872973
0.7159487195440408
0.7959794818199045
0.7089596427670972
0.6782566826556018
0.502397469631836
0.6480049466179809
0.6278532472319293
0.7924661262695775
0.6180693501732378
0.5166728599901796
0.6065798588659623
0.7040514469749933
0.4614899957237259
0.6972782374178177
0.5336725572753015
0.7149362773921815
0.6361401738079855
0.6449522199388404
0.6526124611207444
0.7335804499588798
0.651480478695756
0.6536468826044497
0.6126152307221614
0.6421354002696074
0.7207424796325236
0.6405318271276692
0.5915495405620553
0.6165247494081283
0.5201852061402009
0.7077892118425763
0.6628826698081222
0.6785450921675569
0.6861186132282758
0.7237691129004507
0.6676830491492773
0.6896177396393076
0.7334267198868388
0.6124579291639033
0.7495754991701512
0.7917717075742763
0.7287613566696923
0.714192858692219
0.6791117562560786
0.5844477089464135
0.7205166520372666
0.6719923843845018
0.7384559334079418
0.6828935592410488
0.631266934165036
0.5186408433435523
0.7334674091831641
0.6780234556735003
0.7193561308296971
0.597783034302976
0.7048404681809548
0.7904027039539872
0.640477241583705
0.6182778421355238
0.7523777192600167
0.6605290867433083
0.6286434596237049
0.7893895254466747
0.6127388343821294
0.6487779923284362
0.6990126446603224
0.678928089102078
0.5503769922377569
0.7987945633935569
0.7129493656797853
0.6841718392098818
0.815336527975146
0.7218572248187471
0.7188808379400556
0.7994393401976098
0.7754109513962676
0.6061153459139083
0.46258405498802213
0.7755135692260391
0.6388209682427343
0.7373389361234097
0.5419054221581974
0.7231681496342559
0.6384947381612711
0.6670792517715395
0.6542969214275169
0.5114926649922613
0.7313498690586293
0.6759912095172502
0.6750383756671688
0.811742752709283
0.6996172621373015
0.669959353988541
0.6785544776750694
0.695478133494837
0.7906267944618076
0.7745430486663072
0.5796532267960425
0.7765278995148893
0.6089478414507427
0.7483822553451875
0.7675858772046167
0.6655757202064518
0.6846818561906528
0.7260967276215309
0.6922183101849944
0.7088849174887399
0.6946490417215239
0.6261104981650228
0.5496833115554445
0.7357237353811557
0.6243788904535913
0.7361259523474291
0.6855754228254941
0.674231718904564
0.6249890973236988
0.822176293352876
0.7590573707299808
0.6536211491942792
0.6066092363842457
0.6953632174549836
0.6704973619837499
0.740382007301776
0.5767307118834472
0.6788695862655906
0.6656843363695962
0.810232811183667
0.8017592790186076
0.7522436069446339
0.5804002525876586
0.6948545843512905
0.758481810874528
0.6431661538529554
0.7085172010472881
0.7727593139564982
0.7405111291200305
0.7164374209444204
0.6512432554261413
0.7601400728634872
0.7633832006218753
0.7490100707337194
0.6595535920402739
0.5138013724672312
0.8140563996148055
0.6448688916197283
0.702067254651439
0.584129555734627
0.7094979339571744
0.5815197608729645
0.6088283302880688
0.7636381350937816
0.5690970290484189
0.8053878308050152
0.64810217093769
0.7788288560013773
0.7865269386699449
0.5497297974010766
0.6540895652989557
0.7498389154661566
0.6277088607992984
0.6220453503364158
0.687374597318032
0.6910314672049501
0.7348177315049832
0.6006651600736748
0.6235634760062433
0.5372500309488533
0.5308402106404101
0.7210893197741254
0.5942568788286455
0.6341139084100723
0.7823409428758515
0.6179255115040737
0.7393166761934162
0.6591705822417601
0.7127108574349865
0.8332019710561807
0.5777643569311126
0.6930990491613808
0.8383531631775807
0.5589844286732726
0.6519303479013592
0.7113072255911724
0.6017439903593286
0.6683559844638642
0.741894615490649
0.6159005989176132
0.5834936474518244
0.6495996323248465
0.634475682876615
0.5873657905749263
0.6986846797941635
0.7342288113341786
0.7808177180019097
0.6845967168369421
0.7904856984385763
0.5884407573601885
0.5806260885070175
0.6271761543898494
0.5865193992880876
0.6442959230446438
0.6070799671074086
0.7480776801165199
0.6871330240531858
0.82899658534729
0.5710383554901999
0.5297445466287852
0.5255152968706508
0.6165048733846115
0.590760502271835
0.8245685044943575
0.7749475347603891
0.7509403781968379
0.6565558506279587
0.561991098333848
0.5717593305442396
0.8328276179459517
0.7076035604265173
0.6462564904036057
0.6349732647898717
0.5916179778341313
0.7929352523493455
0.63626427268649
0.7684002117137294
0.6679941048086567
0.7659265491805491
0.6184070208390035
0.6307342807194481
0.6511352592054859
0.8153281379385591
0.5328505811446105
0.8067827940610189
0.6361216181255153
0.6362957037043211
0.6658485822089691
0.8454265754512817
0.7508487857736359
0.7633324189456474
0.7357524381986033
0.723941231879218
0.7371431386140579
0.5997238552155791
0.7701311382433115
0.8400437771857386
0.827879913293514
0.5931232159364039
0.591358572007467
0.7429508779448365
0.7729569787468302
0.7500629995116399
0.6834786984794157
0.7638440490857932
0.5204890444858162
0.7739050604906376
0.7910856906959235
0.6721877109657494
0.632145516178636
0.6689108293872981
0.7441608020634611
0.7899297031745743
0.7201265467402105
0.6809911184282893
0.8168920498024289
0.7328161335243217
0.5693019639495106
0.5865942628621984
0.6336941126082553
0.7811161455118683
0.715617501614714
0.6981651215003737
0.8428090910026269
0.6559728917473403
0.5306989247868243
0.6832608274601359
0.6464015815494656
0.7963006022749366
0.6294903271161456
0.681680538617645
0.7315018551515223
0.5743271931562276
0.6811616068164417
0.7799900072302414
0.6454850521343672
0.7311404432815013
0.677096208467276
0.7541907637735394
0.6653460997717359
0.6568375647438094
0.514430843764851
0.6098105649517687
0.5472555584334349
0.7255416454721838
0.7107483664462253
0.7863538940157321
0.5860610561793476
0.7165435730993088
0.6402342711280629
0.7499158171006216
0.6834269002084027
0.7511661478786225
0.5773668540613947
0.7017002531033844
0.6805365913328674
0.5795399747330144
0.6499256137880158
0.6879765916752626
0.686831019512282
0.6378843251620837
0.7258569731711502
0.7285223186789612
0.5880768272677708
0.6918670617961266
0.5509063378757832
0.6952721381702678
0.5737343057216963
0.5165366085033712
0.7249495461886899
0.6790099031035517
0.6015512612309453
0.5932534374674854
0.7556573584764824
0.5370739201179993
0.7353933088329666
0.8276425054083908
0.793160722279352
0.6207074311336189
0.6269979073780362
0.5326570219483806
0.5769856005768144
0.6864719534262804
0.7519788366765807
0.7648994092139749
0.6185525287564656
0.6338073083667727
0.7272212624544262
0.700901524808077
0.7767264596754635
0.46221881402697945
0.6186112288691615
0.6727107667655894
0.716547304040079
0.8074024333968066
0.6545614576888071
0.7364418239531295
0.5883065617452597
0.611818401022683
0.6516719696525478
0.656497123501751
0.6751014293335506
0.7390367037367209
0.7355853438119769
0.6397552929747895
0.6429010153703435
0.669305307559586
0.6931841461562422
0.559232988786118
0.6440990054470721
0.7316121009766658
0.7240541803814343
0.8132653853463168
0.6195371321761028
0.5427161382004078
0.7157671886037249
0.6511850212415374
0.6135698231265856
0.7926820788049339
0.7329343640357586
0.8359022653466988
0.5549110854578154
0.5953184942498974
0.6146962110061903
0.6373725771479518
0.6835504021548184
0.7689888188290319
0.7716290614059664
0.5976402507525783
0.6260474704562348
0.6996331005793531
0.665355656973974
0.6821457154047966
0.6382772617504119
0.7520957344628573
0.5646971261955236
0.5726974839608137
0.7467242751526652
0.534629949501272
0.532733371961171
0.5559838215112481
0.6170940724145972
0.7580206750428483
0.6536781161991109
0.5034602437582626
0.7594663475164389
0.6462366200567692
0.6700455809616213
0.7543955630359618
0.5639157435359133
0.7341664535936422
0.7264040487473872
0.6977267642514409
0.6214239398313782
0.469009188991909
0.7257950911092858
0.5938997549284158
0.5358673767030384

==> anc/HeisenbergRFC_J0.3pi_L7p0.01.dat <==
0.04830779778018883
0.04889344979417857
0.04780834624824065
0.04906240475218684
0.04473908875826187
0.048150521831561474
0.046923160007569915
0.04876758886493025
0.0435138631662548
0.047675011733056896
0.0485861777010542
0.046903416714829324
0.04876740133832791
0.04845277236503698
0.04816614031884505
0.04771722225369028
0.0479390963674182
0.04868930070550277
0.0480562470535506
0.046936449071163344
0.04585225702164587
0.04867573760010483
0.048706114026252
0.04639689303694159
0.04757763894805421
0.04877691600640739
0.045295541807874026
0.04862333393075899
0.048342801304599246
0.04787719355263372
0.04787042615383403
0.04772165673510156
0.048792238415806204
0.048970660474104664
0.04715644561597158
0.04833506762937606
0.0483845644037178
0.04817914588871736
0.04857667350208297
0.04862229482919345
0.04648591089260856
0.04496295662781842
0.04834403333543956
0.047885560502922545
0.04613403627415011
0.04712176986297684
0.04766724361998172
0.043162252869205
0.04812882775105033
0.04873062082089292
0.04829571918756809
0.047252066752620434
0.04559294659215961
0.04862112162215152
0.04798323698502559
0.04857036327014826
0.04859856566938915
0.0484823044564424
0.04627180108325375
0.0493206782916748
0.04862447029233359
0.04861103964145344
0.0486349453178522
0.047729373686966836
0.04701823776777751
0.04862657952210791
0.04902561868861428
0.047819610284773745
0.047543253274452184
0.048320961840781274
0.048300795499165994
0.04642051445427533
0.04763628971724568
0.04854266751666039
0.04906418136590747
0.044993371925009684
0.04861903934369189
0.04871396204317561
0.047922307754084265
0.04705842196376191
0.04881045363888462
0.0475316782759553
0.047664632230319644
0.048588808813230105
0.04769009760124115
0.04746525458607025
0.04774924669492296
0.048326481448073194
0.04844993934719631
0.04803637925511546
0.047226393186142655
0.04844709904104905
0.048591706851775746
0.04296940470395853
0.04872076545286605
0.04910124210260799
0.04868743447659376
0.046645179347504104
0.04649747831385038
0.049061171616108075
0.0461833899369034
0.04835842934497097
0.047542680542617254
0.04588174436752165
0.046374790955976825
0.0458647407427196
0.04729609480043231
0.04781602758608067
0.047303869108753956
0.047230841504360445
0.0484419638185374
0.04698214673050469
0.04628684878154941
0.04872470421333539
0.048427799659567415
0.04846500066138846
0.04713568234662702
0.048800007174872394
0.04879138565072546
0.048124696263945076
0.04629318067983607
0.04894911867282685
0.04851965545045536
0.047430178618504175
0.047310823552328574
0.04833649845644477
0.047994014384971556
0.04866266465215616
0.04880825451385674
0.04769662437777303
0.04613259647060654
0.04759934511529146
0.04892572666590401
0.04674061583449871
0.04793866856486187
0.04840929611680076
0.04828973749347137
0.048532370678185804
0.049068889819134716
0.047089855498023
0.04758441618956344
0.048601314867001075
0.04889018490575615
0.04733201666069594
0.04778875994631537
0.04272242871917017
0.047353514832510525
0.04637832137749231
0.04698408639638789
0.0456720696448163
0.0487360512265061
0.04681132862408668
0.046165228295778876
0.047779833395502264
0.04828433390252559
0.04822283303385011
0.04656110388258685
0.04817467215275499
0.04861715407815539
0.048234259073327845
0.047959164637016646
0.049054185481343014
0.04803753949772014
0.0467417690748622
0.04721957422882964
0.04823820698812679
0.048647040359300786
0.047362802885280206
0.048407900548554386
0.04611954434410319
0.0479559065319514
0.04451165312497529
0.04234619788325165
0.04623877544068992
0.04853385810144775
0.046769400877523924
0.04758578158063091
0.04784102926864643
0.04772317098989198
0.04903551736007194
0.04825934201921945
0.048011952235002826
0.04695089373783149
0.0484321236586589
0.045421516545968224
0.04912264458876472
0.04897377842074408
0.04841137659189011
0.04575978752041859
0.04842098591915093
0.048273741171286716
0.048627864763901366
0.04795779571831504
0.047278572985336234
0.04647351231024113
0.04587324639434695
0.04714771389693645
0.047864102462677686
0.04869819419278871
0.0468647964917517
0.048650327892125526
0.04799606697446797
0.048991763547176374
0.04847870128421536
0.04724031596427136
0.045797589830198375
0.048414243489580976
0.046471161121381326
0.04841057320196122
0.048739914406184644
0.04617263820125267
0.049120499094219894
0.048151619804359946
0.04887720770147259
0.04824899160418652
0.04626936565991147
0.04605191156956811
0.04729581475798065
0.048674128057305255
0.047787344936471556
0.0490552658856812
0.04643008131951626
0.048615075210658824
0.048607950718696016
0.046240063827648586
0.04865400543978774
0.04642784611877631
0.04835628758735694
0.04617276003923646
0.04501467835193398
0.04558872073007089
0.046739475436040644
0.04726656761870916
0.047774354173107034
0.04841128647335234
0.04663151159414972
0.04740317234248859
0.049024524881413775
0.048980826749690815
0.04651581261391049
0.0483707419027542
0.039975315962646585
0.03588647931624411
0.048879282397073294
0.04834950044776707
0.04839879725058813
0.04488851312998762
0.049083246605230973
0.04715525407614001
0.04820624866636254
0.04869928764696624
0.04835867271176966
0.04863668049043418
0.048888018297809144
0.04739540775095162
0.04749028034427942
0.04706081663253815
0.046447953320426776
0.049187442038558224
0.048472728676897454
0.04769247164479027
0.04869230754615393
0.04750983670613072
0.04802912363279007
0.04849334932329823
0.04897239578211847
0.04763798623209472
0.04803006407605888
0.047680695522956305
0.04865371371395115
0.047872006422292016
0.0474891353250317
0.046579795734470485
0.0488284224068893
0.04891094519006009
0.0477260843894896
0.04577547382366831
0.04798337781082092
0.048699154139602054
0.047066885765850996
0.04680759333626587
0.04809408470962189
0.04774313065018176
0.048896904608916915
0.047493266114441844
0.048615416847429864
0.04865166852721697
0.04811412334426148
0.04804017119708246
0.04538176664339048
0.04220483494091199
0.04815759133519461
0.04783358311282298
0.048170961052515775
0.04791121894009927
0.04916087763919695
0.04723088909538492
0.0482722676786781
0.04629660497478467
0.04817794493990263
0.04784300555772162
0.04657575450279515
0.04751049286931257
0.04852896292192551
0.04771335801008456
0.04655774298580111
0.04731804071467471
0.04850229806111559
0.04617710481167523
0.04861924556947558
0.04880653595017599
0.048494252512184234
0.04664728935845646
0.048217449808615066
0.04798030693820071
0.04153631279306959
0.046485695460695566
0.04777119787884585
0.047771308642794115
0.047289957352336195
0.048836789370223774
0.049074141863269596
0.04850317006161168
0.04884007548852572
0.04846244937125356
0.049044760458376656
0.04690248405732851
0.048441798345594575
0.047715747436648304
0.04660886902831051
0.0470131155092679
0.04809860328322341
0.047134205648100024
0.047752957946799776
0.04779774652769193
0.042496669006706816
0.04747775231498478
0.04798025210623073
0.04774600160913084
0.0490038488312376
0.046529465414617534
0.04823870604768662
0.046246960823975655
0.047666818412353984
0.047528528789077776
0.04755300333193892
0.04750842413135466
0.04855276635485208
0.04791050385856791
0.042844424389335445
0.04930986969164712
0.04915589532121573
0.047894584062879074
0.04802263885517589
0.045143070836156624
0.04731799838178739
0.0488761088471748
0.04797550103303415
0.04891787009795623
0.04701671252404736
0.048834793021396664
0.0475961299358283
0.04919195402493976
0.048588547427316414
0.04770461317023011
0.04917187694943551
0.042109120950037736
0.04831231233332242
0.047732318881769764
0.04617935407582525
0.04664602998341226
0.04775025620254807
0.04828051626292238
0.04654311199961805
0.04831376844527724
0.04760330234378972
0.048704136832114456
0.04634005988282625
0.04809172276196471
0.048738706700373585
0.049047744778815114
0.046892161756958296
0.046755808009029835
0.04798746903905139
0.04870006869585007
0.047440219812372925
0.0491978050369623
0.04768206060415122
0.04863508640093063
0.048469893727699935
0.04751886272347695
0.04488279908600571
0.0491947971265392
0.04116582613994427
0.04841747873774968
0.047665068053793766
0.04904693062096988
0.04765982952037614
0.047963943073038105
0.048727126176161185
0.0482105513590731
0.0468134317380266
0.04838937586214083
0.04840430481685279
0.048813037269692036
0.04869071317278488
0.0475955272704292
0.04875017036671808
0.047875366558200974
0.04867056034265236
0.04520904494984698
0.04802398726327855
0.048541584537691335
0.04912354056736562
0.04654157875703843
0.04768212945082237
0.047920050214343896
0.04849827007312891
0.04812395287984466
0.04880945633201666
0.04464807453862924
0.04744056826665035
0.04789181452004811
0.048108799986392115
0.049096543831726
0.048625113638472175
0.0491512063608943
0.045824413946355044
0.047248698056193354
0.048229764125969236
0.04856553345905748
0.04886606587421887
0.048455275540058886
0.04773498241413984
0.04779259325407716
0.04835144242858175
0.049182192910969036
0.04845862946665111
0.04799230317403157
0.04879244533288036
0.04813359319782826
0.04728990851202092
0.04857913721099399
0.04830820641826847
0.04651536501400289
0.045375536597154514
0.0476061725816198
0.04846298136921477
0.048726035567941174
0.04882513209371431
0.04790507872912027
0.04920339787987765
0.04736016590650527
0.048245121030440326
0.04850335512337472
0.047872712252286606
0.04878221056205777
0.04793686466724372
0.048444785455261756
0.048921936742393125
0.047526047429754664
0.04886603868178924
0.049222183264900674
0.0487530445385523
0.04801567463796197
0.048397330970445115
0.04484363193961447
0.04767792525645481
0.04720705035565872
0.0475159672400892
0.04901526558522292
0.0484306900499405
0.04864757894805653
0.04905479824336411
0.046413739148567223
0.04886282622840853
0.048706024468109614
0.048333152532847916
0.04767535288335274
0.04748212707217783
0.047866832979940044
0.04844298522121004
0.047872459354468724
0.042047328844513246
0.048288752689564424
0.049002472831520934
0.048614360020785584
0.04757241539273892
0.047799176759816396
0.04795703446555662
0.04818148218017693
0.04714011837732396
0.04731189520918661
0.04774981551679105
0.048219642022003226
0.047242557544224635
0.04882377595333377
0.04788869587930976
0.047201582306293614
0.04546246791366296
0.04813793835855167
0.04860262525018362
0.048177195653462686
0.04439362594646293
0.04115705264273576
0.048068621877587786
0.04892805482035836
0.048144233509355795
0.046204027517100656
0.04835905245715906
0.04852006281128414
0.04819158113927789
0.046340391986939206
0.048303564225587736
0.04825936867150663
0.046917320821384466
0.04779482671773469
0.04765666947599527
0.04797080922262748
0.04674604231686838
0.04502537829171479
0.048490631322757285
0.04867949817327242
0.04885110755100066
0.048420538500756706
0.046923016853220825
0.04701873092155045
0.04794140895537864
0.0471020578264938
0.04863380529103555
0.047258422231997534
0.045990624695518796
0.04851597620767639
0.048198184382833104
0.04499223623406055
0.04837084219713059
0.048408859405307904
0.048777495255901485
0.048517882538613936
0.04891169401404444
0.04810649968121165
0.04852663836279817
0.04799519410194958
0.04624828848446184
0.04820508776009144
0.04896329570651703
0.04846224548012384
0.04853509259565408
0.04695265796291046
0.04780561202963698
0.04868253245152654
0.04848733826609767
0.04824517162681409
0.043108690203373795
0.0474134943491167
0.04755585320315987
0.04685494239426469
0.048569889001424164
0.04844266646600861
0.04881818922305992
0.048393088425772876
0.04846995665684502
0.048291972391863204
0.048695027926604816
0.047534133590383984
0.04835070596117145
0.048461051264452056
0.048020892807136825
0.041594580481966854
0.048181373956372016
0.04806697692457672
0.04919325428257678
0.048386072920448914
0.046994251425532305
0.04653361171592116
0.04837131052987952
0.04793778682120134
0.047834739331738395
0.0468516415587326
0.0463859910453553
0.04892406395310203
0.04809002023211096
0.03673980854049126
0.04747691312819377
0.048276448815878475
0.04882314712300654
0.04891050460162289
0.048033528828678264
0.048385357094808984
0.047984595488586676
0.04773989550552238
0.04844210593104375
0.041935494518414454
0.04735894307898421
0.04747957781989165
0.04721560502049623
0.04907968117709858
0.04819547111446916
0.04869357477426493
0.04771620370722678
0.046594717233195145
0.04814282827540137
0.04851149076447525
0.0410378228765211
0.04808489988586759
0.04757810991044637
0.04694050514563215
0.049208906442904356
0.04851326133271587
0.04873381204594216
0.046781746790202465
0.04805104407632873
0.04891663134384928
0.049252799025739195
0.04909870555352103
0.04840798958486362
0.048558619909383705
0.04884858522901543
0.04772349245907756
0.04755299985420568
0.04420169728298189
0.04892690594719726
0.04807189736274395
0.042874173783901695
0.04827092895230242
0.048817484670963016
0.048877067807152126
0.04882768527367475
0.04659571920902548
0.04850968627991588
0.04909595439050018
0.04861982430259798
0.04745147073171167
0.04871906483725187
0.04816446073742468
0.04730964872793185
0.04694931363167304
0.047486288016075344
0.04771385698792467
0.04828441343359162
0.04774888451416497
0.048670862645245117
0.04857572994077673
0.04485018201571735
0.04839357550734198
0.049052771966742466
0.04707784755893046
0.049414660894301854
0.04779944888310451
0.047828672985106596
0.048130235521317837
0.04624894757891848
0.04763621746003302
0.048789725795842495
0.04768086216633444
0.04863599565201039
0.04796165730552984
0.04904112131806896
0.04620235281007229
0.048895283719363435
0.047611499054575554
0.04857665195066975
0.047302863889353626
0.04925306665088572
0.04852420467284672
0.04646168314279463
0.048504552930681726
0.04939182095177218
0.04895155995866307
0.04525271037634978
0.04878893188314882
0.047810207086997555
0.046751496633015026
0.04707835329115338
0.04897471289633432
0.0468317849905697
0.04844299305577199
0.04777488970919868
0.04867606952859448
0.04443389978280197
0.0487405379194213
0.04917973862843231
0.04893107536419141
0.047746081272422775
0.04839726036916446
0.04816183602130814
0.048936993000791885
0.04766434895320167
0.04670567348983483
0.04676944777890847
0.04860871294198905
0.04805976116045561
0.04796154628504971
0.04763513136023189
0.04879244289525493
0.048129192670316935
0.04860979369524429
0.04710442995188645
0.049041557754967754
0.04851840950930552
0.04708994068849224
0.048041009143035655
0.04729668020055624
0.04897094556869994
0.046678833087352906
0.04711350997844182
0.048374246197240275
0.04885118301881849
0.04758437025755326
0.047402283719873595
0.04829568042493728
0.047860249099754525
0.04745104833293938
0.04816771216859107
0.046094716803946764
0.048132280999158214
0.0485988226148402
0.04537477670001823
0.04457216723070295
0.049056313858930355
0.04881685355512378
0.04898978233804253
0.04876805868644029
0.04880889082282908
0.04815096448817722
0.04920925326677079
0.048406343646295834
0.047857469389623215
0.04387159431178765
0.04801831445355875
0.04799099356336516
0.04675345896653652
0.04691313050798348
0.049429769121209666
0.049375760861902394
0.04749262694931588
0.04873090798818426
0.04865857903788459
0.04867782689108981
0.04866369210575513
0.04864140779720323
0.04941750314969299
0.04605054604372397
0.048590327568532155
0.0469175377458683
0.04731213964237554
0.04670784279549728
0.049294141218537396
0.048498363921422774
0.04862500922262188
0.04787677452266602
0.04792508410273768
0.04584389759547036
0.04867112021565663
0.0479871916322557
0.048901650188869994
0.04748694542214107
0.04820534129290498
0.04829997741811558
0.047872820546625346
0.04690483366661316
0.048449343852851254
0.04860549948495771
0.0478990256688537
0.04747631745437814
0.046707943434570694
0.04779694651024355
0.04750616676629998
0.04574907921988003
0.04809683025395449
0.0439730750075303
0.04766979913714467
0.04869874770178004

==> anc/HeisenbergRFC_J0.3pi_L7p0.02.dat <==
0.0974024785709166
0.09815275934240082
0.09650552640925252
0.09768828025926353
0.09744261103054286
0.08331970794938755
0.09450173974658974
0.0939905780647885
0.09365299472440734
0.09610220100252699
0.09396031512979004
0.09500644673936835
0.09602449687230542
0.09704541960141028
0.09871304072229112
0.09771325111882524
0.07716942688699814
0.09663569873344977
0.09583456866730072
0.09678982862164029
0.09645442373828618
0.09733955925764834
0.08863721170755946
0.09315593095348929
0.09867190918042419
0.09349468538235683
0.09709789723424157
0.0945347126867747
0.0945650254240989
0.09633401405296071
0.09753751301499808
0.09794843205411195
0.0973001959304849
0.097051592133922
0.09780093661223845
0.0957601179014113
0.09733817559777923
0.09789414527843626
0.09775633854624662
0.09513018503719735
0.09582774837071721
0.09671836930516065
0.09893587444126892
0.09618948376731287
0.09456563940470919
0.09827416822945499
0.09886805939484652
0.098136735183467
0.09773091425830678
0.09492275585316765
0.09659680599576033
0.09670950507381904
0.09538009401212745
0.09114466226441491
0.09831481201771837
0.09799876830789188
0.0913936313795775
0.09619878941338554
0.08816103350335831
0.09903912573589625
0.09818423523590063
0.09679196561707441
0.0976742276418273
0.0970607586801282
0.0976421949906808
0.09464388218847948
0.09536005921607889
0.0971501425097836
0.09759536080099661
0.09513751433756232
0.09849556386208562
0.09661240132289514
0.09412972290614302
0.09390031463302839
0.09603254886272894
0.098738609644821
0.09278768474866256
0.09708210553529216
0.09765032672583152
0.09509285258211617
0.09458832417872683
0.0901661310205021
0.093887940553803
0.0914852007493383
0.09479837717475773
0.09571787139263375
0.09688146437070765
0.09689670585365487
0.0978620096839062
0.09560634216841792
0.09409113942048002
0.09595410822287943
0.09491228357541265
0.09569378639674184
0.09652619413350137
0.09588017261987682
0.09525107044868698
0.08438974717170718
0.094730581859741
0.09496082942077465
0.09709095057596889
0.09784707782588575
0.09745204433620593
0.09735920202956008
0.09670569728723678
0.09813063572626592
0.09818535132389274
0.09541069163761047
0.09617944548761341
0.09792345313496123
0.09699126716459823
0.09758928694863395
0.09667349787133675
0.09483811437708672
0.09571054652747235
0.09683436434316775
0.09646085671830708
0.09612774202027291
0.09584111638560462
0.09711855532568058
0.0911751489535148
0.09778788536257638
0.09626537354879816
0.09524054208845974
0.0965581731840193
0.09454563527380468
0.09054508112549117
0.09545903398125694
0.09697277008855504
0.09467524218555465
0.09338754573635735
0.09825303064542537
0.09728932112584139
0.08511341659395802
0.09573133881809276
0.09663931921263705
0.0973523660791381
0.0953603932339544
0.09854694965586004
0.09840661332120382
0.09617489460245592
0.09552830634443105
0.09717970262592379
0.09540801333521673
0.09645828160329901
0.09326381064777509
0.09590155183290673
0.0960850352086836
0.0945767600444906
0.0930613326970745
0.09690886351678
0.09755599041563869
0.09532168228428398
0.09766968017895186
0.09486442842458298
0.09528142567100134
0.09729425620846445
0.08997974925550765
0.09716157959739148
0.0976237187656869
0.09542660138891604
0.09872626911207756
0.0982478312379811
0.09354314670731796
0.0984807914667446
0.08969605672510003
0.09380860517945422
0.09632536340825157
0.09186709978873445
0.09463086748047808
0.09771247354100658
0.09695852451990823
0.09808353586042975
0.09738088505330775
0.0954472620665624
0.09598303873337734
0.09381561641585473
0.09848182879100272
0.09755295735001802
0.08744309157140868
0.09659125837862913
0.09591201819192308
0.09656849619040982
0.0964671225477422
0.09828206087727724
0.09506680623337489
0.09665322363828284
0.09873687136464783
0.09934108787221264
0.09537639050582179
0.09255859988421034
0.09638967264364183
0.09592798514372844
0.09645601586094456
0.09752565198748944
0.09446115731082298
0.09119522167590016
0.09636813320785254
0.09695210391463292
0.09473337722382741
0.09786279228665265
0.09796520609802918
0.09701348589883202
0.09028333711562027
0.09750133859425328
0.09701216608682571
0.09504567620699725
0.0973645041045667
0.09762263636672079
0.0944483312622253
0.09198953141200383
0.095048453423283
0.09606089902411824
0.09693114512877411
0.09795664112433597
0.0943416130916431
0.09810912218339667
0.09767858965296282
0.09199896332902445
0.09659942333908442
0.09584635141260285
0.09639053889359048
0.09323234064269442
0.09758064846759755
0.09562188023084849
0.0965176136624627
0.09640330942290834
0.09657128321474752
0.09635436197405509
0.098721273886392
0.09401550227290353
0.0988757482873617
0.09435060707379289
0.0957657066093092
0.09629674301888667
0.09687050950505541
0.09669578031316489
0.09224968221446016
0.09623543774325138
0.0954487959433145
0.09080930019368123
0.09828929958932835
0.09691923186574083
0.09763962343802296
0.0979864664147795
0.09756225815591407
0.0979987793267916
0.09431521832148702
0.09571963679565526
0.09005484915286076
0.094748367858811
0.09332236709389892
0.09369947552186725
0.09856165491185956
0.09826752933430714
0.09505019690830473
0.09254767701417053
0.09747717728274284
0.09614948675185324
0.09456026831143476
0.09232626774130004
0.09709781926764029
0.09666157123478812
0.09708266384028647
0.08911187188526565
0.09567290682732921
0.09737383265816905
0.09490590417326053
0.09790926551334846
0.08742068225542678
0.09691667760479737
0.09550662485807522
0.09553574295941791
0.09576014264571175
0.09718662755161538
0.09324329669611198
0.08757789597839608
0.09447998008799935
0.09868009330007033
0.09437560760334633
0.09776062081989104
0.09371921421381124
0.09773332528473319
0.09821492001240219
0.09595227319263575
0.0964770442336542
0.09234298032192013
0.09260882629848875
0.09692405690002592
0.095744681895021
0.09790978869867568
0.09657887055370715
0.09640507477345767
0.09434378501774315
0.09485729732652548
0.09560621593153457
0.09210208372574841
0.09931731504192455
0.09434573664396821
0.09166006505831431
0.0940443433251759
0.09865627771356361
0.09294835369530376
0.09305386125283598
0.08887223098394027
0.09269577203490939
0.09867018216651352
0.09837520812571901
0.09713205118263298
0.0792115686050349
0.09733173641269206
0.09569120328537949
0.09629826213980995
0.09835883985487445
0.09872448628427614
0.09719941215280825
0.09625516834467764
0.09586279184194091
0.09764917223272541
0.096329829211412
0.09412405924715296
0.09782127592999526
0.09672621713372376
0.09430956971964753
0.0947757797411667
0.0940636159453938
0.09860736387101916
0.0969250233637542
0.09280791010810242
0.09417066416176047
0.09475413954634201
0.09422106541372659
0.09665230265603639
0.09581630694760543
0.09816699384553067
0.09764597941772823
0.09588453859998435
0.09369738923647986
0.09764702599298192
0.09874294310976371
0.09072437917919117
0.09901624593503965
0.09388715414348134
0.09598848802460831
0.09625328888059738
0.09291755229591293
0.09510922767101002
0.09651348125409345
0.09697570478802375
0.09670755899061147
0.09522700711286623
0.09583050316049338
0.09514999298334431
0.0894797552312494
0.09813689792284604
0.09839915065035293
0.09386735378440703
0.09622538214272225
0.09633914710567228
0.09739488152142384
0.09376527621562124
0.09725539726034702
0.09789275469775
0.09720011808368043
0.0975508163712258
0.09776836137359585
0.09281502356977689
0.09489574625960703
0.09858228307919374
0.09782099769654878
0.09341965760673042
0.09208129066058524
0.09735545645286811
0.09612441921331047
0.09201204874426454
0.0969477169864629
0.09239405317354944
0.094461559182174
0.0948896206808783
0.09805150603052847
0.09800900333179255
0.09503165981692618
0.08648440232911732
0.09587988139665954
0.09793207001183232
0.09844745604573217
0.09474031924479538
0.0812971787863379
0.09706297036776296
0.09762064970843383
0.0964723052564114
0.09777225054746155
0.0976238940679723
0.09778864596876052
0.09716883667340985
0.09543067574648123
0.09705582567487693
0.09542040000800552
0.09632834143020451
0.09697838154296179
0.09759539359225337
0.0983520407508345
0.09762353145544476
0.09621715253850906
0.09646916940030775
0.09524344133388972
0.09712376394215007
0.09575134377141332
0.09730288333336846
0.0954842031203061
0.09598827891036824
0.09265874367051526
0.09770938767162804
0.09765779155561267
0.09309770933381076
0.09640069755944095
0.09895578544513368
0.0960389445194385
0.09740639027477006
0.09368713521736713
0.09356734591692088
0.09672811800166516
0.0945073275466298
0.09534125450978385
0.09448434693948135
0.0960816408407566
0.09796909570134299
0.09696708844840553
0.09393831502057584
0.09765573421910233
0.09819465864741184
0.09688423862389679
0.09563411296142556
0.09637702910764837
0.09844060258772472
0.0985579301702366
0.09679891674398977
0.09768526867991818
0.09757818799502828
0.09758273874282063
0.09754792838457979
0.09858763291772316
0.09334377055437919
0.09822633582702077
0.09282592763945513
0.09704615872509427
0.09602379540281548
0.09792312275604155
0.0801512092686948
0.09722533510322548
0.0943488116812956
0.09599056463976464
0.08930364796765301
0.09655782353703132
0.09674247448907111
0.09534407961358274
0.09486804525593952
0.09385757014136473
0.09282187593417346
0.09734173435739206
0.09770631656282369
0.09416796853270844
0.09587413604072377
0.09673470456807623
0.08638384089992822
0.09585736968853353
0.08997420114931709
0.09426562260890026
0.09669807979019367
0.09472485985417943
0.09812858105817564
0.09427188071154266
0.09649749885624129
0.09820849656761814
0.09378407125980265
0.09713736246425896
0.09028553320242647
0.09605024876994653
0.0973810539790487
0.09536918730138509
0.09578879883951208
0.0974735977499524
0.09506436640922462
0.09794166262061164
0.09784553927509136
0.09798853569029509
0.09532128102819189
0.09579001845430574
0.09001383009759825
0.09855160673893001
0.0964739774605477
0.0982893372085028
0.09736983970465717
0.09749987483904757
0.09764247961458926
0.09803475737767542
0.09612297122800244
0.09718560278795946
0.098433772780683
0.09728224666509419
0.09787449055042288
0.0964538034951829
0.09820992153110049
0.09275804304976455
0.09836955467145525
0.07421655187965084
0.09638452691985752
0.09464462113968035
0.09583320449907311
0.09848742759974713
0.08782209558591955
0.09506424732657798
0.09753670395347779
0.09844097075189193
0.09578091591704642
0.09492962596410887
0.0947818025296765
0.09663367490156582
0.09240644373111537
0.0953330285623197
0.09741302422473526
0.09645361626615216
0.09386594330008038
0.09828160083115713
0.0985836485707896
0.09667273731000361
0.09812896150695637
0.09874074113650363
0.09359425556290463
0.09636726893274311
0.09662639422467918
0.09814149904749284
0.08743538699573483
0.09805120310459717
0.09534286270332383
0.09526032674433099
0.09677653692774173
0.09321348341333664
0.09333539134474401
0.09511162380799949
0.09769984845056516
0.09445988704726888
0.09298904441047703
0.09870006876699618
0.09727710144064663
0.09670168576390684
0.09779376246912859
0.09707691882595174
0.09335247203423669
0.09219905404448486
0.09571837876338925
0.09598445222336419
0.08906781164642817
0.09787453971199939
0.09427087783029144
0.09733928920089124
0.09646358254569198
0.09476029795845332
0.09765597880924974
0.09712421652071866
0.09891039522612065
0.0973682435162837
0.09011805176250559
0.09723253692922543
0.09554620859412018
0.09408858478427379
0.09627505090109871
0.09724792564845247
0.09745225831600852
0.09178115856579255
0.09641209206357336
0.09549884324784098
0.09873777162240359
0.09854715241726332
0.09385678216275982
0.09792312046469269
0.09814830571837452
0.09446562347296007
0.09679364835222518
0.09638928061048399
0.09605664751700528
0.09740161565019516
0.09216123056638467
0.09501895482485577
0.09217520350784489
0.09827368577666586
0.09100885193738006
0.08977498299825766
0.09781450225254355
0.09462585463627535
0.09530465339078659
0.09739675757751681
0.09791856845198335
0.09616860987670386
0.096925712275032
0.0852977342792018
0.09592565390625234
0.09661084628827782
0.09803435110334077
0.09485763967875305
0.09721954666447964
0.09693413065995389
0.09349798252165471
0.09689173539952907
0.08832442607609223
0.09652006804099085
0.09763260693592812
0.09825464967791621
0.09308317012791978
0.09753808702105338
0.08602137319379831
0.09821689277388361
0.09769011520036665
0.08928707916754912
0.09654198200579632
0.0974078778248685
0.09911179851768942
0.09742803385724735
0.09548837997995699
0.09278443007110242
0.09442470389907608
0.09817126511921671
0.09739852349864386
0.09720987688933287
0.09704590603297085
0.09676253712197677
0.09652683585474972
0.09881040366821081
0.09716279277153059
0.09516937441258137
0.09674093154932682
0.09587848778458574
0.0971130247906214
0.09425508655180093
0.0873282055890944
0.09814282222302781
0.09484863072911669
0.09684354290114028
0.09309921785751424
0.09400094362082421
0.0991221808945915
0.09623285958055706
0.09533549230505334
0.09189119763564019
0.09858840352759282
0.09315568817573251
0.0957770881487995
0.0978486941826974
0.08228634117814547
0.09723540992150083
0.09442630524041529
0.09786264218156482
0.09753679096914422
0.09772177278519413
0.09663599201168659
0.09661095644045653
0.07793141402775326
0.09339402771689818
0.09593063978884211
0.09888900959159347
0.09265726022856102
0.0980025337117296
0.09715432298631577
0.08780489861944411
0.09186867274793463
0.09704186796341101
0.0970973942380665
0.09730501910837475
0.09901759229958129
0.09423232071378423
0.09695091126863728
0.09851475167391112
0.0975736755549145
0.09775778738794544
0.09617090719688569
0.09548397766425151
0.0964931558290646
0.09541557366483905
0.09890822389455
0.09546262520086375
0.09279640620781547
0.09685911641740994
0.09725184623448155
0.09477124088756678
0.09744328263810197
0.09466699487346798
0.09790927231619309
0.09453849759257871
0.087707092005978
0.09472141773330747
0.0909640274126891
0.09739086673725934
0.09830648142156231
0.09800018583145927
0.09721447286145887
0.09915890466110333
0.09832337607917985
0.09479686973394946
0.09604978841029028
0.09754093277218208
0.0975029470992602
0.09654120141244475
0.09343869099011753
0.09875654849758843
0.09773912778725431
0.09695246833152735
0.0894449817851246
0.09654169157943202
0.08022260968839838
0.0937090311718472
0.09701958742226918
0.08981910298182917
0.07889330854326002
0.09616892141066347
0.09180870804775876
0.09890575728893791
0.09747747353480404
0.09433927310071283
0.09651992453649641
0.09477741133314939
0.09803214794829894
0.0939608036229383
0.09801980962279784
0.09461841070251724
0.09784462849296954
0.09678580708344736
0.09614540693110445
0.09763739682245524
0.09770495733985236
0.09610050082894663
0.09450088736271042
0.09676633778293664
0.09634132701710556
0.09803879513039951
0.09315945963821284
0.08802323637580167
0.09085177459413447
0.09728010327836013
0.09189670053505508
0.09298320762751011
0.09658446700489842
0.09005530499650294
0.09313017755831164
0.09786185424912354
0.09374617876591387
0.09594846803610985
0.09898099996397505
0.09814894872512496
0.09621259629201576
0.06887515009324002
0.09794873177513873
0.09729043221917168
0.09664664706863166
0.09687402122014388
0.09645030349350313
0.09838634078287409
0.09503183820834196
0.09453185445674563
0.09382598658828693
0.09750805831816062
0.09210573669712481
0.09564792012548778
0.09662527207607512
0.09830925004680777
0.09277622975437974
0.09519744794811569
0.09644934112803477
0.09830380941234725
0.09707840052416303
0.09706686204618357
0.09502072069325006
0.09864174255034423
0.09661552915000042
0.09712278577651079
0.09440766461704812
0.08045585169766756
0.09672399274021787
0.0873066448508047
0.09530965204696785
0.08552210402820623
0.09810088005432605
0.09795048412678745
0.09718659295116518
0.09688564493385139
0.09821109442472918
0.09484841075334148
0.09518398826992605
0.09895891492644159
0.09736188286006642
0.09613502038712132
0.09695917074263628
0.09692499201208238
0.0938644212310327
0.09879708695660974
0.09739318959300933
0.08979776630052796
0.09367539761949231
0.09512219031070698
0.09694936957385601
0.09433650315627835
0.08464299496823152
0.0958676060348812
0.0979806374110936
0.09314292481473488
0.09242305748690058
0.09440768575466167
0.0950342754482853
0.0962560317182587
0.09725061509986695
0.09537874545131532
0.09657433676536747
0.09642968581685354
0.09693361911190983
0.08865912933174916
0.09809797418004827
0.09714887879975122
0.09374981125211321
0.09778778541913442
0.09826225001995263
0.0978281523604403
0.0955687782433809
0.09771247323094731
0.09611610300720413
0.09718267529953813
0.09677716102058757
0.09657401129365455
0.09397768585468629
0.09671414302690692
0.09798832956406386
0.08960445838230305
0.09633400571062276
0.0969005564983359
0.09651143531823048
0.09536201474690674
0.09361422155031308
0.0979990660905876
0.09493431771296144
0.09666960733202613
0.09835675141302394
0.09523582144811049
0.09481014779405865
0.09708243563235551
0.09607739484022926
0.0974279150177254
0.09682728399490763
0.09771892164200496
0.09859483624645943
0.0930579547996397
0.0947788100139462
0.09703353741064336
0.09784832239577672
0.09718180404438202
0.09701136978676202
0.09851999026000019
0.09766284912166122
0.09782013392834076
0.09934072628616841
0.09681457907890731
0.09664495996719613
0.09728747628396216
0.09227607972862331
0.09534547614199353
0.09854999505461114
0.09812796331406673
0.09818032011978763
0.0977479262738024
0.09769615298330168
0.09442484827019687
0.09772108097747474
0.09429205307631683
0.0985509834422736
0.09817992416700508
0.09147823398811329
0.09759130810048848
0.09611967525738509
0.09889559622408052
0.09416728275664185
0.0966290152986672
0.09835605149717952
0.08754735193680263
0.09239844063828183
0.0975988134505814
0.09571517144689799
0.09479310708111954
0.0970924396822162
0.09201841708458147
0.09733746604784718
0.09652801649082464
0.09543722704838786
0.08714547428409287
0.09737569490647327
0.09592670789077525
0.096879111842937
0.09779278335184365
0.09218615102418838
0.09477772147118976
0.09744429668625353
0.09513953324621749
0.08587528514661974
0.09639261100426676
0.09763594361405514
0.09595440183276557
0.09844677671299314
0.09704125380467331
0.09825317587554999
0.09679372695371255
0.09748943434270374
0.09352688454597313
0.0906530133255894
0.09701842273395782
0.09448396140792759
0.0940458146713521
0.09839631332531822
0.08993349883586163
0.0979392939972476
0.09590050203047559
0.09709431244554047
0.0972967321301422
0.09754700357040394
0.0976984711215542
0.09642419948891691
0.09546924765265907

==> anc/HeisenbergRFC_J0.3pi_L7p0.03.dat <==
0.14259753483945614
0.1400535843158692
0.1419436462739757
0.142262119243189
0.13763042780692233
0.14289583142662293
0.14450041449291692
0.14267946025468925
0.1465115328670821
0.13928322190371634
0.1478720408557297
0.14530072291396479
0.14802882395292993
0.1435451195937224
0.14695031898474298
0.141598574192377
0.1488222051269424
0.14125132629746934
0.14080524713967846
0.12957389432377941
0.14742757552012375
0.14275001714754768
0.12243841480380079
0.14309960365149738
0.14416626004676883
0.1434480676561473
0.1427942805883418
0.14568295321579122
0.1490999861597972
0.14398467996658482
0.1435980790795223
0.13421980975698122
0.14637396540992842
0.1132590760446198
0.14314458069684535
0.13667376277724191
0.14883025630614277
0.14597223542024312
0.14907666403126762
0.14687729657004678
0.14193175710433312
0.1288997107428938
0.14845499574695986
0.1435379647366858
0.1401381711668592
0.14633036849001657
0.141925623577362
0.14478520577976917
0.14663597133990247
0.1457014938443113
0.14337526230421677
0.14894580033049026
0.14650289128488506
0.14772198796421793
0.1311385033780847
0.1306458838748768
0.14772757214864501
0.12926658704865887
0.14714782695284914
0.14619317680301658
0.14408241274312725
0.1427454451871729
0.14883422931284357
0.14608936986475257
0.14707821860764558
0.14650904790137845
0.14013553182075938
0.138979412881993
0.14438398977556305
0.1401670292516319
0.14259917454162183
0.14341898288476557
0.14027558552225888
0.14587779413888893
0.14421471147456844
0.1442388160582319
0.14498256409712557
0.14218491364115704
0.14815334998338522
0.12894328667188643
0.14463889922935927
0.1400954650353555
0.1327748274570557
0.1427137594329283
0.14678052142491085
0.14562428727777502
0.1404774109340151
0.14014605841506184
0.11985586354721837
0.14709049935866225
0.14570976083091142
0.14526733592499097
0.1447537346506859
0.14025605820656312
0.14361631061589478
0.14073689580085844
0.14758054958988195
0.14098778185079305
0.14417698366953446
0.14206757119426067
0.1344459717684018
0.13771390149542737
0.1444281137660211
0.14354948862642494
0.14476378067923457
0.14610806033671322
0.14849014044113829
0.1447333478330367
0.1467124177302766
0.13110946112433813
0.1376277018046723
0.14191161982232572
0.14313537731248155
0.1414053419304043
0.1374830996881444
0.1464803609245636
0.14007612103336844
0.14548302968795124
0.1447272521116535
0.14383358041308664
0.14730273502703242
0.14432713515777704
0.1458452916227797
0.14115643241335007
0.1469478260846066
0.14478941005576654
0.14556724367499543
0.14680503168731993
0.14603062788651963
0.14266741470608668
0.14568150073403502
0.14169064840448783
0.14740071946477112
0.1425038637626071
0.14246189538670015
0.1466906976639569
0.1428786207021682
0.1473683588077351
0.1387465731676366
0.13274671013843867
0.14553662421372265
0.13889059474557605
0.142044934313015
0.14309154058144827
0.14741674572890429
0.13886450287651564
0.13196907300750924
0.14379028378356737
0.14463944635840376
0.1143473811462474
0.14687425592085296
0.14820340415873146
0.14311799700901465
0.1471301301952395
0.14438867813501133
0.14586108322743555
0.13163518656770457
0.1437515705603501
0.1454882572760922
0.13182730145065077
0.14733462466080988
0.1457241890659216
0.14503632293521174
0.14199993342109846
0.13585693015262904
0.1467031410432751
0.14579192494245055
0.13599426275057053
0.14477771440951728
0.14824821804856164
0.14838646551935453
0.1322662578569772
0.1448126280823729
0.1431450831908601
0.14562622801473793
0.14268718627274532
0.14378546767059594
0.14714259237917154
0.14700953476101844
0.1451183084724581
0.14720748039257292
0.14818982398161315
0.14216192790204715
0.14557004859949832
0.14867107300842514
0.14547686563400922
0.1419965384941238
0.14160341581942198
0.1428353221499852
0.14854323531058397
0.13956274671928148
0.14228899257032004
0.13253535246986
0.1447028112723261
0.14526224462975332
0.14372033226435074
0.1465596178895513
0.14481333396682364
0.14179199396742329
0.14512447037336837
0.14728216745817818
0.1319339512608785
0.14782433452438623
0.14431090884142644
0.14277110422658676
0.14054162742053766
0.14557979841518218
0.14412298369424392
0.14762681799244906
0.14717272273752205
0.14252505344614555
0.14394650646278692
0.14706181175515148
0.14349943429203948
0.1465198300757879
0.14616933282049788
0.14499082051324474
0.14574375899090639
0.14827475428551024
0.1463677484001018
0.1486650334778668
0.1469339521241093
0.14903026720731077
0.13771739136120897
0.1384085244662579
0.14179121330158734
0.14540837029483572
0.1423805257591094
0.13900438847937754
0.14512348267337052
0.1469178528043929
0.1471688143832739
0.14572960150959127
0.14776935497766852
0.1424326848601501
0.14595423134421082
0.1387321606482728
0.14317377447455368
0.12253453176767322
0.1449564448928331
0.1457254890317906
0.1433184692335668
0.14498296202121688
0.14577978937013597
0.14886008838689582
0.14568741089760748
0.14511334810397053
0.14701800163857887
0.1297747073007808
0.13931087803293016
0.14336868770680547
0.14366288511295638
0.1468603305708014
0.14161959451542552
0.14069264738750123
0.1470503761227756
0.14721348551828162
0.1484323002271499
0.14036338887887118
0.14723483127413728
0.14150666856192642
0.14636561435101605
0.1462668292110145
0.14834948046314633
0.14747701738097557
0.1414465018641025
0.14622031576433828
0.1408222149574062
0.1434281025644984
0.13804650427329163
0.14127391276563647
0.11928666767381524
0.14397481873232323
0.135992422780644
0.13646635388408299
0.14103583713390513
0.1443420029647381
0.14595468400966716
0.1392277379621926
0.14559119967078663
0.14674234033324382
0.146787102593935
0.1410392380758105
0.1474866434959729
0.14322189621242357
0.13842584451768863
0.14597655633542048
0.14500269267404337
0.14755130163059857
0.1404277795396608
0.13790400069824382
0.14467127235658464
0.12848388187328155
0.13769708550842533
0.14649575080560795
0.11776728822029323
0.1460302043671874
0.1441832459039995
0.14627392464221672
0.14778409031034756
0.14461665666704673
0.14769258458632983
0.14796379846712118
0.14530606906161578
0.1471354661872274
0.13464303058609936
0.14711004647686496
0.14424403206484376
0.13563409282342906
0.1354544694420822
0.148120635772393
0.14564404060016803
0.14411418172972876
0.13972752278378048
0.1487547382299741
0.14274056931700194
0.13819860852671648
0.14665795455515507
0.13843025919538754
0.14683910685720966
0.1474856704314322
0.14767029793187061
0.13768693241024416
0.14774437974925334
0.14423970106023862
0.14305915243645745
0.14631948148861545
0.14565978486821196
0.13935603162384194
0.14781481132773636
0.14154475618052081
0.148535667823403
0.141064643430241
0.14430608595937755
0.123664628438646
0.14330865980801355
0.14766780888561984
0.14789392187265893
0.145321521074543
0.13054353200075625
0.1421837544576549
0.14602693440993308
0.14555597075320995
0.14489724138469132
0.14765035560694678
0.14640473049218874
0.14424830646128564
0.14244676080767057
0.14737275953536352
0.1425357826726975
0.13897519470813563
0.14863147124090692
0.14492819795668826
0.11722656680900675
0.12982788951634086
0.14862846182337786
0.14707432238030319
0.14495965729048582
0.12257887029636245
0.14680964900417656
0.1452023752708345
0.13937985603506928
0.14333100168399857
0.14232623322853633
0.08178559616330316
0.1466446265672496
0.12532567099344716
0.1479783024791902
0.14001202245607247
0.14521573856401804
0.142471596325575
0.1424162143229045
0.14739112465670012
0.13297538455442734
0.14461297674025703
0.14148775862436833
0.1350139689695768
0.13933578649700942
0.14436170607088727
0.147739434936005
0.14253310562893096
0.1427134030519497
0.1424985188489127
0.1428248942693586
0.14552221662273696
0.1412779126081106
0.14422456347402973
0.14370274058208823
0.14754497122351468
0.1463530718693179
0.14018815815680258
0.14699824617820212
0.1458233371395414
0.13664245809869788
0.1455093771473474
0.14514300588756143
0.14731933063995575
0.1429476098558264
0.14845497556391946
0.11752353780596318
0.13578206508758106
0.14447198233808356
0.1468940702451353
0.14526083788423996
0.14567756424076683
0.1485759425186536
0.143309169558499
0.14787028312802153
0.12073027189663119
0.14205750162098532
0.14297329552332255
0.1471444599761964
0.14007595027422534
0.14510563530744763
0.1487556089373248
0.1436914700204345
0.14629615699839812
0.14847846351512306
0.13441811644739216
0.14463418635425518
0.14570403304765894
0.14668652444340208
0.1422084964772506
0.14539240588769556
0.14366502733438752
0.1449010157926895
0.1434361599678547
0.13708994266049232
0.11933302829770015
0.14364748137932426
0.14306976720890344
0.12831085939652626
0.14242466845731624
0.13836409313320622
0.12727783306934262
0.1436651423727773
0.14566931055282614
0.1463843211156779
0.14823524817892783
0.14667615635041095
0.14095253426722
0.1433725334123578
0.1472800864911168
0.1410966932955443
0.1463898428339488
0.145769285932867
0.14387163865132568
0.14405931095951127
0.14677348942807267
0.13925361508252518
0.14744923290434955
0.1465266862231242
0.14211091438533394
0.14596966849938794
0.14370515848094734
0.14715709933730078
0.1465533956509096
0.14684226259553546
0.138102468978972
0.14519374945438634
0.14363276483493162
0.13181745716252558
0.14733201364940182
0.14557214226780396
0.14601553697227915
0.1479186198402601
0.1329416086829962
0.1436536763313227
0.14004987293681997
0.1452364680222148
0.1455758404757474
0.1359398369399511
0.14743867014867545
0.1419067059488495
0.13757845309698585
0.14583803764322237
0.14565619581444275
0.14489865411521916
0.14464984131755876
0.1461886311667995
0.13797395181237423
0.1475712990837217
0.14367229119677816
0.14227895968994017
0.13487205260527443
0.14747425727389715
0.14179976113877946
0.14638835294952807
0.14705496215639619
0.10064736752397564
0.14554867005899197
0.14824516307134594
0.1432018652325953
0.1417989738853228
0.14800729761705206
0.135487088303928
0.14301228926541004
0.13942877834971046
0.1388441903148879
0.14836140446827972
0.14150601091920814
0.14406837334469355
0.14527132862571432
0.14598359384426796
0.1467671045060454
0.14213175136031284
0.14236755192931747
0.13308642409566834
0.1490515363937842
0.1363398369639981
0.14685920236645125
0.1472864019908473
0.1435903687924643
0.14642701627983903
0.14764572294601003
0.12275753991472228
0.1426139461036639
0.14184773831598593
0.14248599366928763
0.14768641369059396
0.12678602884831888
0.14812558723068148
0.14407046959789163
0.13824574176310186
0.13490753328929275
0.14204657584774408
0.10539108904085119
0.14668367818418251
0.144208775142692
0.13191439414491432
0.14512512955097806
0.14447893317119978
0.14546751331432367
0.14545309138364637
0.14626894015417352
0.14213773023573856
0.1438249294941939
0.1456857338130092
0.14738369514976812
0.11704626069981551
0.14665355529594973
0.14581874396816458
0.145566019984231
0.1476645398656211
0.14661642473503514
0.14532205030305348
0.14388019711723735
0.14140494275211254
0.14767424488646894
0.14325465159478534
0.13915137382978635
0.1442367239348023
0.14454249293909774
0.14545991208064651
0.13827981444224796
0.14815768319985792
0.14480061322525326
0.12067056504953837
0.1477187834030557
0.15015817665921447
0.1449617436809239
0.1429829431574796
0.14769489882170198
0.1450003403791614
0.13125222797481098
0.14172987989494026
0.13326090525111306
0.13846029670328566
0.139471302920924
0.14333623617284935
0.14757272165950622
0.14530009510848244
0.1484354846089072
0.1431570904691761
0.13761003354341267
0.1392753828782699
0.14363133437216868
0.13336780816687863
0.14668010007976978
0.140137116723582
0.1468935292414825
0.14504442687771651
0.14099240634203317
0.14451994760197415
0.1429146582709068
0.13986333614033297
0.14627135660941135
0.14795352921807825
0.14742230075232796
0.1457831348861614
0.145603670528851
0.13795201691296863
0.14450126338461428
0.13912388362451583
0.13601935557352451
0.12307069019921443
0.147286479495248
0.14665691479396248
0.1421248336111806
0.14570528315566458
0.1457700369042339
0.14406877987660516
0.12131873271184451
0.1373868341385043
0.14281323062340467
0.13272701322524172
0.14382576307434441
0.14135191145309675
0.12435989450409785
0.1343846994769769
0.14532701793217892
0.14672634707899976
0.14733498231483955
0.14696488302538463
0.13871491345893824
0.14543883011500566
0.13916146317312658
0.13752555326886973
0.14401300809286485
0.14663700773039387
0.14492326944263068
0.1457380116637153
0.14310955062354846
0.14332718097385316
0.14705822187745188
0.1444431235631469
0.14203917028038662
0.13751653176671225
0.14619499731614008
0.14426511303645823
0.14418514273831784
0.14615220598914982
0.14169393669988187
0.14546575722885793
0.1415595272234497
0.1472138206634343
0.1399339281329909
0.14235092303685512
0.1453621422927695
0.14402747031909252
0.14674288836327698
0.14671336737252966
0.14696743022025005
0.13656276445732637
0.14210005816816534
0.12642096764088223
0.14779693355567558
0.1353106994108986
0.14498058806622485
0.14344912059890416
0.1451429286520127
0.12468993538160758
0.13456849554097441
0.1474614789099338
0.1425351636040395
0.14729155418167814
0.1468028900903769
0.14380723301327117
0.1470229184967426
0.1471268216988512
0.13686537782500213
0.1460363939777355
0.14778310086190855
0.14872324115032592
0.13954831556757158
0.1430353322091218
0.14617645655705944
0.14746678675923047
0.14297112515389182
0.14521450448070128
0.13921514822872777
0.14168195552487503
0.11736371750698295
0.14456175622245182
0.14648656342047436
0.14559201664046686
0.1394263173606042
0.14197116430518117
0.14830134997445976
0.14741160082790575
0.14810772262395663
0.14609174471812703
0.14337592990177433
0.14239819282899976
0.14519585473526578
0.14773124266609677
0.13498285913604752
0.1441416883205321
0.13820583629259273
0.1376769307958263
0.1454005561063155
0.14772958329999697
0.14820830308163735
0.1478676653112748
0.14383136087589554
0.1463300149416181
0.1467076323859533
0.13810931729734008
0.13428404610217248
0.1465663716126121
0.14250111325787365
0.14732985526971967
0.1490003418067276
0.13943161195722878
0.14226297461356208
0.1462478698542592
0.14431089079756299
0.14337234026803883
0.1436269542662675
0.1466444193257424
0.14711271653331978
0.14615663988302827
0.13830208990093992
0.1471145547508732
0.13973203557730515
0.14408613920841137
0.14555500061975066
0.14542200564988988
0.14752901558161208
0.14429112963498686
0.1420505295625032
0.13121465572921617
0.12723590929189724
0.14514177223397914
0.14551357097647913
0.1440062844740733
0.14654065789044313
0.14568596299598538
0.14029316267462902
0.14519098861193033
0.14138639611282247
0.1371530557151845
0.14560593997630727
0.14486127915086053
0.14024281769852368
0.14813001151857955
0.14603792377513808
0.14377987331506267
0.14389159944196586
0.1446955867373486
0.1430567156447691
0.13646196551518114
0.13668624760542367
0.140399237420386
0.145262343731518
0.14640036930206152
0.14050928439230537
0.1421448981400902
0.14059965037650415
0.1393858559768293
0.14700290304405486
0.14182633379830112
0.14544603352494095
0.1467378977053057
0.14617561737954216
0.14911354736354232
0.1465870063325692
0.14533858774263592
0.1458723281997984
0.13868252425154892
0.1448015555375464
0.14463121060717815
0.14726225479850658
0.1414261808638563
0.1496125130306839
0.14686256578214252
0.1487745220815094
0.14669294282129175
0.14196990089001973
0.14534673138623758
0.14363166817081346
0.13904148956551549
0.1327008557054589
0.1447767476707859
0.14757580038066834
0.13739110267065185
0.14244123908160006
0.1367905281356975
0.14804329923905438
0.13378949683121644
0.1440638705091675
0.1475333781130364
0.1438907296255781
0.14602585620152003
0.1474185847051184
0.13778081252270197
0.10065341306317592
0.1482115923192485
0.14789358007186973
0.14097336770252963
0.14216388223762152
0.1439549128766312
0.1461624932135647
0.14299251472593724
0.14454063903469
0.1398189802771689
0.14306665020613976
0.1441651039393203
0.14297666035341533
0.14740149373084505
0.1459248492120246
0.14674100325976655
0.14163454557559818
0.14643592655737708
0.14643551586816556
0.11695680044092009
0.14585829955390212
0.1381113128989481
0.14556159379536243
0.14496561526346358
0.14678650260444914
0.13878704278356044
0.14475646153441163
0.14147595149676173
0.14593153293139963
0.14626583285917635
0.14279160404162217
0.14146444654387766
0.13170708485424215
0.1430665962525
0.1467320858107532
0.1465997496719474
0.14661213439138476
0.14729994149951306
0.14487699754305183
0.1452437498110435
0.14658673512342343
0.14823751249435363
0.14372036834475999
0.14087297318635777
0.14442111182537268
0.13965206590815069
0.1446864557731963
0.1484149938658471
0.1465107596915229
0.14605037492030054
0.14505802388508343
0.1473675522991807
0.14765572463741677
0.14724055184482443
0.14439530125160477
0.14425205626001214
0.14535792059797314
0.14767133148427738
0.14648146307465557
0.1442471939591694
0.14436728799453782
0.14298916967597705
0.1335955646963138
0.1427080868372605
0.14727184050952039
0.13781255348560179
0.1418702554199531
0.13857624396295273
0.14603704197980633
0.1448411384919286
0.14426467811551372
0.13650010573474922
0.1451384106712007
0.14616386050560798
0.12216605294503752
0.14321807634408223
0.14662966924357415
0.14805082534737996
0.14698147948028603
0.14544815537186725
0.14251849311557496
0.1455196116082489
0.1462448071197044
0.1458364900133715
0.1469882993055317
0.14802418707829937
0.14844044605238038
0.14365394371894066
0.14860783598683452
0.1436884005836432
0.1484737781363317
0.1405301818538676
0.14622376762416267
0.14609394293413722
0.13569636318390998
0.14247920746951606
0.14402935648700502
0.14664009455358565
0.1453837206757035
0.14694717012958358
0.14743778075568945
0.1449252371695963
0.14429197300098082
0.14561230932652822
0.1471890377416211
0.14618979416037656
0.11774169220209096
0.13624101188170265
0.1414085443719905
0.14100110014293382
0.14362799409538432
0.13904162089160133
0.14279939418732238
0.12578015541875578
0.14571225291331089
0.13933795043510971
0.1423132673394954
0.1391516159755335
0.14670061219789646
0.14558383373048817
0.14462528608168465
0.14837360934113417
0.1448020149278889
0.13891247965664974
0.13658230899607435
0.13864151171133038
0.1459240235364621
0.14870364384530033
0.14331174260658136
0.14713343780697571
0.14313912067788567
0.13959757542456463
0.14258047775919883
0.1430856253122951
0.14515218924814788
0.14236278685726908
0.1448208402782927
0.14593430245177288
0.1457387971721326
0.14437317455987483
0.14346162268000331
0.14872018370672158
0.14478020617488374
0.14290772478014005
0.14639387657942954
0.14181784755866844
0.1461912764254285
0.1393281659871208
0.14844055214922083
0.14543516071890286
0.14498279064168682
0.14815257796379802
0.1461081293259745
0.14605518394723815
0.14643889194115509
0.14444758580408215
0.14733620434238257
0.1488067475036879
0.13863427007684812
0.13896454595375107
0.1381496370026123
0.1458791403646277
0.1471184346196808
0.14518538113008764
0.13317393395567753

==> anc/HeisenbergRFC_J0.3pi_L7p0.04.dat <==
0.19223932778575942
0.19388422219294382
0.19709064680648797
0.18381610704937007
0.1790501869477403
0.18871085864017992
0.18561393671841042
0.18504622409896457
0.19731797924804018
0.19101411214270933
0.1854106677973677
0.18983626860835612
0.19449790655678803
0.18803368343648844
0.1836020312321708
0.1937537712689844
0.18896349869490092
0.19006271452903117
0.16293592857183065
0.18875014318386174
0.19178844251506008
0.1907200083349696
0.17583853042979614
0.19073397952982615
0.1710152415594189
0.19231996505034388
0.18660586736565077
0.18798729873965433
0.18999517721598147
0.19262111439196772
0.18551614776427225
0.190396637907532
0.18350064720843043
0.18327832952300954
0.1866022013838561
0.11221306637665598
0.19419832782799362
0.1952563101175967
0.19484664078762706
0.18784185465337028
0.13666755179536536
0.19444948624809788
0.1957995069753196
0.19750291974147907
0.18619151858468996
0.18944248851083956
0.19094245407948557
0.19536288770079344
0.1925586408857758
0.1915220864627545
0.1976330961825331
0.18910026049241174
0.18841594155620034
0.17263716382408328
0.17685282403427557
0.17710851598975555
0.18443007184321908
0.15062384053329245
0.19815612092987295
0.19807990292040734
0.19644759900230116
0.19610574345505352
0.18882919456597658
0.19478644564093697
0.19280138920147424
0.17967774655629837
0.1906483530681976
0.1911473367518115
0.1956890656011932
0.19519225119546182
0.19232153423346326
0.19732922457560098
0.19396173423120286
0.1969772676554075
0.18903320523899836
0.1933247675691291
0.1959990264517741
0.16992029165040218
0.1863118225483469
0.18458649813294134
0.18877061514060464
0.19576890426774676
0.19783486242247492
0.19715499235060902
0.19213065506026736
0.19257286565485845
0.19915979161590275
0.19942894024814745
0.1903353755747467
0.19735110739734008
0.1946841308910286
0.18554354394132277
0.19351574847769423
0.1982052346582013
0.19225133667104827
0.19300731888031192
0.19144715206082744
0.19139300471736978
0.1968271805611868
0.1576526418505926
0.1911065317659171
0.18979068034957805
0.19073759577309146
0.19526515547908443
0.18808229608979685
0.18635867495820696
0.19322710142920002
0.19568853655510837
0.1915023470928819
0.19402473961623387
0.19372217146490187
0.19610173398452319
0.1817603934865539
0.18631889149609102
0.16996664146601614
0.1913316900377418
0.1940261558914805
0.1720892957669439
0.18219738873979727
0.18071973945239644
0.19862763400486214
0.19190192431748737
0.19550500832056492
0.18512292411648534
0.196168039035096
0.1686303753399274
0.1283575661267662
0.1924267602002898
0.19661741961365878
0.18720329745202807
0.19378175886966573
0.1888066391883011
0.18884312400598155
0.19516852895185735
0.1957399243782215
0.19071827702270558
0.16712132974909524
0.19233521312502963
0.1987889961685574
0.13023027549487817
0.195106994174547
0.18740540746296433
0.19368572544879345
0.19571346660364078
0.19264283423413053
0.1826996199000124
0.19147114104754182
0.1905921424471688
0.1966682255969863
0.19231681797465824
0.19156847611944364
0.19442398844404088
0.19703462278230202
0.19957642102426462
0.1834657636832645
0.19484309758262786
0.1886884969323988
0.18680484299792569
0.1819910820142445
0.18480151147235707
0.19393212480627556
0.18876526030906995
0.18546135672310088
0.1884195034401553
0.1899526484375067
0.18991209448323065
0.17457357932834272
0.1884348290100342
0.19569453229030628
0.17909762605174925
0.1847824006188059
0.18692102561944976
0.19802087841060168
0.18249959568968138
0.19456972390853675
0.18489565406167086
0.1817352285044969
0.18556850536621136
0.19450745206505465
0.19650932507617658
0.19666387478490685
0.19850901019806108
0.1967267178862501
0.19180802048682563
0.19817324310334944
0.18690641315345233
0.1967297908420789
0.18875750301150557
0.19702079730761912
0.1963604062613424
0.19814142970148413
0.19422124559847034
0.19399963734329131
0.19341281166788524
0.1937779455194197
0.15917888414691034
0.1877492617757071
0.18611606091283694
0.18867554750100446
0.16536965131048104
0.1810815797312099
0.19439948237590657
0.18876913845658183
0.18275776892296905
0.18610769055933857
0.17396302531475438
0.19850134729807103
0.19025462006709404
0.19313318758926554
0.17262437147689505
0.19961540486422036
0.19715419747437438
0.19296423105573604
0.19032417443281496
0.18137731676579338
0.18476582186581003
0.18085369591202718
0.19458277826745188
0.18505006289559084
0.17596577908459032
0.18950130301353624
0.19386116337425205
0.17105019288301077
0.19899354425136204
0.1909588960849782
0.15073176917987954
0.19289405714196328
0.1899370698381261
0.17510841738389712
0.19135057856264123
0.19245725633405336
0.19602939298210115
0.1613342494323496
0.19551429048968208
0.19211790482502392
0.1450282288851605
0.18297045240210902
0.19503593590379112
0.19403808784938895
0.14997782332754617
0.19266157360743147
0.19413502444329506
0.18859397245562215
0.19722464185344366
0.17446449319042007
0.1556422049392579
0.188954245429394
0.19035692491720718
0.19545897084147723
0.19519749100260356
0.18705790505744152
0.19416729878346617
0.18933706040625217
0.1977505628483932
0.18551422280221258
0.13452552222812197
0.1666244619878482
0.19433593727683332
0.1894948792210668
0.1635574461983533
0.18219546833670613
0.18328429424573242
0.1941507282374674
0.19384268847340916
0.195245100226175
0.1722231168881694
0.1968316946868158
0.19124172201544573
0.1853048745496295
0.18377417619787223
0.16752099290191458
0.16857165147437214
0.1980783668540216
0.18265043306004633
0.1821595630318388
0.19872886000341375
0.19897648316819214
0.1596519955572742
0.19682483726641997
0.18091518073630633
0.19295477463775826
0.16626980993869656
0.18974999242762872
0.1515485139926078
0.19780805988208922
0.19321682085597858
0.19241959529385214
0.1889280689096317
0.1775988500668129
0.19393202750125837
0.19017092391906712
0.19103643517262894
0.18891579088877616
0.19581613427270225
0.1953926379877089
0.19313130747542345
0.1903036928163205
0.19016513429499549
0.1721098320067809
0.1903853007822758
0.1903797502990021
0.19352266741777543
0.18138348065454216
0.19611053395671976
0.19140134971995776
0.15054248950482457
0.19429638937509947
0.19452264202600741
0.17656679305169554
0.18962687929034167
0.19454715604576295
0.18260553439539634
0.19155194058457267
0.19520005962106735
0.16545010641050684
0.19677549981732784
0.1875149191295374
0.19078253875403886
0.16915815940007334
0.19109413811334394
0.18523020768942738
0.19175936468735344
0.19348578376348455
0.1847033854585418
0.17809447833854092
0.19288407066162988
0.16482499879237092
0.1955165128419439
0.16704375513673128
0.19433219112064734
0.16744004148711886
0.19709080280907726
0.1910935648428809
0.19604593872644754
0.18660198147603957
0.19148612792048147
0.1973610528134511
0.1931877048751526
0.19528482555294308
0.19613996116076976
0.17470068300457497
0.19855611848360344
0.18338476412118984
0.19606562873388253
0.19487514675639772
0.19116797186965695
0.18933449441545316
0.1906087633291672
0.1885211054662114
0.1964738689873011
0.19709796138854602
0.19469223442942496
0.17731195774181463
0.19596197596442516
0.19260187501660597
0.18266553413210537
0.18807856728761413
0.18384499987953137
0.19621137011954076
0.19452223638289218
0.17513094781198127
0.1968026314298267
0.18983173728969635
0.19421564833302393
0.1525710223878481
0.19474876268845567
0.19628924512050308
0.19645076807452128
0.18920010441215185
0.17977234614874305
0.19292124183977258
0.19332479972270952
0.19277379861543564
0.1825143730702793
0.19247952573339325
0.1973775054887666
0.18923592766142136
0.18348729832708482
0.19131218819881415
0.15279292137336864
0.19381998389906832
0.1923555297876771
0.17210402142330009
0.1928593235050664
0.18634019866494073
0.18259326490132063
0.18274771999139058
0.18227399564893043
0.17277278365979043
0.1918404978630276
0.19401889837945627
0.19109371017525315
0.19487828578787356
0.19404464463635024
0.17867839870327382
0.18359835366451122
0.17994401088652573
0.1803761062549558
0.18407673290741297
0.1858149978235846
0.17966550220302077
0.18527477631291897
0.19708819198143063
0.19636973715693246
0.16026605314171077
0.18961923569721484
0.17871418763977234
0.1980314949226194
0.1750071279374782
0.19147926424027992
0.1883191909306515
0.19630622985230076
0.19491369920737484
0.19549420751614638
0.19398479771673652
0.19869237218549315
0.17137869996367525
0.19518253717232367
0.19199075960203102
0.19285892242036262
0.19472612737845205
0.19817975287371997
0.1907237542652186
0.19521021882459688
0.18501304287357967
0.1514319050854525
0.19680896683622723
0.17859904086578884
0.18404619675056375
0.1931240676263825
0.19455488771786095
0.19087537009970218
0.1942281819408969
0.19356993115183205
0.1887041363314474
0.1970137083877268
0.19640462662271613
0.15721067729395352
0.1907146349752863
0.18208671788119882
0.1980985403295558
0.19343976133335458
0.1675754380737839
0.19171364465791582
0.19275360798726182
0.19004723669152657
0.19401803525737019
0.1906973298054484
0.18980211953777237
0.1965015936949213
0.17764556347301574
0.1941151214573857
0.1680290749561158
0.13658575038409387
0.1932146094183519
0.18649627873839048
0.12987996650846215
0.18049501028957976
0.19263136893748073
0.18959932810258462
0.1943119955983788
0.195174481298293
0.17355736583451528
0.1893215191657293
0.1732447001615922
0.19620408545225076
0.18496837285432527
0.18176842090647813
0.19650469379752233
0.1936907266187966
0.1850100796177737
0.17974009415377892
0.19268125380592865
0.19663515236725193
0.18776058317400834
0.19405198884041025
0.18934911520730102
0.19037501194516798
0.19180273776268014
0.1977159015862038
0.19774858723768188
0.1997115353491898
0.19751022567578358
0.18277233391471956
0.19716543760802085
0.19664484983426428
0.18273934911277048
0.1960214285469023
0.19555551795982085
0.1927455713385683
0.19347472108346705
0.18996882001774065
0.19392496580941704
0.1790352244355446
0.19856164100715123
0.17964642432143693
0.18811301072068254
0.19394553754324503
0.18899555156393086
0.1877339546576968
0.19322809476495734
0.19722981648892288
0.19080310615670326
0.16685470708743996
0.18834174897979153
0.1947519534408943
0.1741972820949907
0.19648313332980552
0.19328361058878235
0.19607523323918732
0.18622974835255482
0.19520175036915802
0.1953921993344016
0.1883508604380641
0.18218304751634318
0.19457087113781704
0.1893449598154738
0.19546353524963628
0.19053379065967266
0.19415504047998852
0.19548835695078484
0.1903118056767622
0.1843783788226303
0.1784084727102386
0.19710493282810398
0.19684943775928201
0.19017234915273276
0.19414113381719286
0.15717758803373777
0.18734694509515973
0.1909283981299941
0.17898486342611236
0.19466344100417912
0.19353007074968887
0.19282144878200605
0.1918054135436803
0.14266236082422376
0.1702373472110986
0.1875378898034307
0.19599026711574036
0.19007217268647192
0.14717801492026236
0.19477161590067585
0.19354746344572063
0.19573963664048372
0.1975002049285467
0.18969812517735432
0.18526414297945817
0.1837566119589706
0.19315870984551967
0.19338089124152796
0.17756276634821622
0.18087279741194492
0.19087904473709352
0.1938161314673826
0.1954255219673141
0.1903842228041549
0.19667536472724664
0.19014790806735804
0.19607489659225302
0.18979259277174507
0.18573499546418112
0.18345992398152236
0.1980043278623106
0.1923087818876858
0.17970115337257264
0.19598600483126158
0.18658444381792613
0.1503900558613582
0.1952397517244391
0.19666799595436527
0.16410936849484503
0.18311623002467686
0.16513555103027405
0.19310328123329998
0.18557493532846378
0.19671432232583572
0.1941753024308024
0.13356204877388664
0.19541784704377693
0.19737182981059387
0.19380518181630346
0.1933149850915179
0.18860637881693457
0.19253882729308913
0.19784921757591323
0.19279670341188831
0.19079009634973831
0.19415809750887764
0.1944072430169405
0.19532000220350007
0.19743995588123728
0.18402855831397735
0.1960019787639411
0.19382382680948657
0.1807909656035573
0.18833201501161942
0.19041346533253126
0.19773768565388666
0.16977481714704623
0.1825102614755688
0.18833945103256924
0.19170854175143337
0.19294323894435106
0.1235223454447255
0.19549940130930882
0.1814723559932573
0.19496899576998405
0.19335522199110453
0.19343881899329105
0.12594935060455417
0.19631276865634797
0.19555391904294772
0.19805345309626834
0.17501609346440944
0.19392206462146339
0.19252268819746304
0.18890192426994218
0.19430889818170613
0.19620358012681852
0.190198361176202
0.19724145670022483
0.17401112454866866
0.18022432326692253
0.19146968972268444
0.17141031538902718
0.18762473115888376
0.14217953127875324
0.1837948571147332
0.1761943757056974
0.19213918378006697
0.19836052828578735
0.1958166480852264
0.19017901035182275
0.187647799772165
0.18903617309731657
0.19826829310913163
0.1924860503217728
0.1938824945103369
0.1845074553059805
0.196809269307281
0.17939755379671676
0.17516967101409328
0.18199168247818354
0.1969088228579427
0.18631311054319788
0.19030693780828006
0.19642975698424725
0.1926165066261801
0.1852323191859538
0.18822612181030332
0.19653910562050833
0.19581990070605598
0.17653985945655826
0.1608514712308693
0.1809681734508048
0.17019778134512206
0.19636984796780113
0.19184514650706408
0.1957473359429601
0.19299471608405916
0.18681101946116
0.18565170109999485
0.198755356484768
0.19173924142590204
0.19379301250311365
0.19586707621216426
0.17443526170687956
0.19389172635087382
0.19584168720103867
0.1890621782264285
0.1659214649476721
0.1867068177084668
0.19321030396296845
0.19085484487475657
0.19333992623054644
0.19136569972066886
0.188410926432358
0.19461454696903083
0.18592769136571127
0.19648498644553705
0.19206722689756428
0.18934904360390525
0.1958665274010245
0.19772577655073062
0.1775343350753474
0.1883887243386796
0.19112678692010615
0.18148178229233314
0.19322113098971774
0.1917180635380182
0.18109369436832787
0.18160606735187534
0.1952344335256795
0.18784669163016254
0.18433800947832688
0.18566612987139933
0.16399947569004392
0.19212476667160192
0.1908157279942256
0.18931518586699492
0.19137784926437684
0.17594868942710779
0.17843165734760147
0.1613945102201416
0.1939797620118041
0.197561482528653
0.19276903785204696
0.18171894540275157
0.1955076528485405
0.1898148310140873
0.18240189108244884
0.1889178026509686
0.195465823709966
0.19423802443444746
0.19365636038152112
0.18998438864478717
0.19164666337857852
0.19647912635185308
0.19468970138807157
0.19678794789575374
0.1889160440440471
0.18020695306069856
0.17597529668503684
0.1453309294834555
0.19050578018338418
0.19203566795575902
0.1860494493146527
0.17166388733179744
0.18021042006052343
0.1838927294417943
0.17281058932090837
0.19494007747135636
0.19533683811832556
0.18305728062475077
0.1912634356168229
0.19451586052455283
0.18908498548816538
0.19008585905144984
0.19197260208856118
0.19832151421819347
0.19565138274210672
0.18733390738660033
0.18830595107063847
0.19791142674125448
0.18914078594458927
0.19128442330705764
0.1958209227719556
0.16096475755718054
0.19759069854501735
0.19811281676980755
0.1929318498928444
0.18778779815412616
0.15142174799942829
0.1771721718652637
0.19184521478938504
0.1534225887317071
0.19679528791569073
0.18230055709495607
0.13551109611772852
0.1817773633903543
0.172081156397144
0.1908307198106692
0.19013030434298908
0.19457902723643963
0.19134952628804672
0.18173338203185807
0.193369335641684
0.19406357858524925
0.1952428582972406
0.17232317718629045
0.1957762559197724
0.1828344327665105
0.1872077478879542
0.19705704964717433
0.15771140331854597
0.1910577387463718
0.19532488009084817
0.1882148468501002
0.13138909925180633
0.19268151209105247
0.19190815858909832
0.1876298095284079
0.19324799524572617
0.16704110286052504
0.19361504270517255
0.18983091239923472
0.1989908892355987
0.19538592256698992
0.19558793789008969
0.18558977747862568
0.16631768807105562
0.19176628823979816
0.18929148692135714
0.1771780060444477
0.19432057192429195
0.18044234118946084
0.19097109037994564
0.18409953659612607
0.18334798732776791
0.1781488312177417
0.1944425389127396
0.1551007391976309
0.1271741474140785
0.18924293535775225
0.18980293518588467
0.19324295920025814
0.1626986352122366
0.195916006229591
0.1967847990668362
0.1816241898314541
0.20005022106829878
0.19087527175226468
0.19262981719376832
0.19496603250853453
0.18986735951636746
0.19507592489817002
0.19364255586128618
0.1905347245773875
0.1960302598695895
0.19705633638389913
0.19845895221853016
0.19309240339087907
0.19550154323482113
0.19150721831433407
0.1983690718597421
0.17845775302586908
0.19252431617987067
0.1931876571578091
0.19513239191916967
0.19207447201684322
0.19414590885335106
0.19591662883652822
0.19137759409909422
0.19497831623392697
0.1760308757826905
0.19477444349124098
0.19008573634816667
0.19215866427763362
0.1875506722811248
0.18542844614546056
0.19426373768118513
0.19642154098901674
0.19790650246071256
0.1960800672672384
0.19731310807038863
0.17685277170419472
0.19108664267758935
0.1968021388215501
0.18988304003135073
0.19138325171487985
0.17525512628412915
0.18897863192689368
0.1833658029177328
0.18189440519641742
0.19000150923196896
0.19026059095948777
0.1882961567964599
0.1948993592201438
0.18105405994259552
0.19762308323258945
0.1891063948557705
0.16123406455897307
0.17660366252770981
0.19536695295126671
0.18671908915070176
0.1946937797990397
0.1847906871120111
0.19404324900355868
0.18720088906698432
0.19497755939612632
0.1830495008309452
0.19184868312136033
0.1845988887674162
0.1985808193438403
0.18981232544004228
0.19367043196635342
0.1771383266800314
0.19073177092986693
0.18339028036200217
0.19683269079483157
0.1866704442055142
0.19389798000659372
0.17181128586946393
0.12061365275414695
0.18866312332573576
0.19843819507416094
0.19439979039403923
0.1938367190913088
0.17786864886243475
0.16506716420920214
0.1980136741395363
0.19266990282550733
0.18377249094658274
0.17900331035661565
0.19303513193115077
0.1877260549368999
0.16327721365619924
0.18859957509351585
0.19012157230757043
0.19290619553501834
0.19602527887580737
0.18313201128314438
0.19673199834812347
0.18792542585193525
0.18558928795413432
0.12236786221363365
0.15263137271212496

==> anc/HeisenbergRFC_J0.3pi_L7p0.05.dat <==
0.24617369435938918
0.22905521480227356
0.24487517378080945
0.24242737080617113
0.2369697611483012
0.2471796702935624
0.2214574998289423
0.22736442645705138
0.2480140222643743
0.19286351526741055
0.24432094666629728
0.23781209448716234
0.23920927251819338
0.24497665614795874
0.23618959859774835
0.24244973546512713
0.2360128860811934
0.23914295738750266
0.24080553003739463
0.23078859720731304
0.22451459887569375
0.2403222567689722
0.20146478590999917
0.24465708956679957
0.24929760735231074
0.2406694832019859
0.23512602481207864
0.2410175350360847
0.24426480211373533
0.23101577507748358
0.14791720734876992
0.24151462391057538
0.24534843335636206
0.2386569161231679
0.18222272387165214
0.23014092139182235
0.24197573549003776
0.23774836631896357
0.1830731089688666
0.24262062240975776
0.24240229616438727
0.20704421932840245
0.23937761174454578
0.245545923860602
0.24393005377607904
0.2432626721751045
0.2480683250689031
0.2400440159712486
0.2254527053768622
0.2420905014937297
0.2294186851799324
0.24780421913562317
0.23712874062512188
0.23663506680864702
0.235156844882655
0.24489471513484157
0.2230599280796969
0.22457194590303373
0.2389652451743239
0.24084743159626906
0.23931349456189552
0.24045986771130173
0.24582404486042841
0.22966125132180326
0.23053383727281979
0.24257426947449284
0.23936351220252639
0.1692042527620817
0.24614555339874727
0.24167193984910773
0.21207600338505295
0.18566757237408657
0.21978829086996587
0.2289206281501162
0.24425676526722284
0.22849258984794044
0.24163805542908215
0.24175786968973795
0.22901157205528044
0.24136933712716196
0.24163871798330797
0.186074216080887
0.24009461846390193
0.13210811973707337
0.24549808440906742
0.2445533360219772
0.2434357167283258
0.18441590381877046
0.17685732267361945
0.20467723739963317
0.24585596575995547
0.21975247931246192
0.2430536438179535
0.22187489646220274
0.2428050020048661
0.2390063693027937
0.23087692915806468
0.2377707271707042
0.23856242189964724
0.24650593603773574
0.23833523142439733
0.22149342226970423
0.2513432878306678
0.23500608638068932
0.24470383408024418
0.23905712422207628
0.24230230724298754
0.22020160654964388
0.23896914466737018
0.24198439977275835
0.2264821935842094
0.22546518050474892
0.23247686288826072
0.18406484095466605
0.24257785298317613
0.18551356651714568
0.23826102655997292
0.21937041555462483
0.2317130238553769
0.2353240893849869
0.23287524374193333
0.21405332507232686
0.24636616068571066
0.24619013302496495
0.22919207939923614
0.2477716915951083
0.24305586147920985
0.24400697596570944
0.22689020136812654
0.23357851146087028
0.2415759426208449
0.23214397852934737
0.2436696474943259
0.23077895538936483
0.22679682186676017
0.2379758444493062
0.24422613418784123
0.2376009330553238
0.23590478855845515
0.23781919519891043
0.24370731110683816
0.24097518346772642
0.20694007675774242
0.2180326232226856
0.19141637439709153
0.2281967166219692
0.24258001141899
0.22319033696502447
0.2367011849232835
0.24468752843820135
0.24634619827746912
0.22722697482443735
0.2430065560659413
0.23350779036803956
0.19780088796285153
0.20443487486272421
0.24210833453661
0.23851795974938
0.24531878167217677
0.2482187732007505
0.24335516637714427
0.2444796549528726
0.24570923562568453
0.24857314951163875
0.19786528026854616
0.2403792139045539
0.2379539303030805
0.20563547616061872
0.24498418266555744
0.2423912166183531
0.239417629928176
0.19907349466097848
0.23778817647544748
0.21358577449250668
0.2105298413012654
0.13921952451659417
0.21386393551836996
0.23810419234253338
0.2273453023779711
0.2333278628392552
0.24234279471211956
0.2377926258359652
0.2294204491595294
0.24175598901838846
0.24166010663743506
0.24656317741494443
0.24270460635329316
0.24547243532773264
0.2366545087456139
0.19706020197958063
0.2372409794105685
0.23850399270268435
0.23342652246555892
0.24199699930921217
0.23821559983307214
0.20750848534446625
0.23306063574630836
0.23781164277546282
0.23081540525239674
0.2378309714856703
0.18124611306059696
0.24335576749701796
0.2343174426080201
0.24239429442443608
0.24671751920267582
0.21070305011065443
0.24325679237991296
0.24171968749677064
0.21529992045781363
0.23701035573498197
0.2500023798918262
0.24450028752827202
0.22974241053456854
0.22964493936870575
0.2425609337615424
0.24276841769421423
0.24919065841630017
0.24092076808563925
0.245090687241956
0.2208216242758706
0.1828789748657145
0.21455410539715927
0.2379610660831915
0.24268516265587434
0.24199502285400512
0.2385273281522075
0.23543151067625923
0.24591498499113362
0.2297437378696802
0.2186978252758068
0.23962928568460237
0.20678403216449698
0.24845881614108525
0.2349599201148013
0.24255638178214792
0.24206961322179227
0.24682203136446423
0.24313047047188643
0.1849411953537903
0.22921900912319065
0.23810009732720164
0.23332720306604893
0.24366289863990834
0.2376954460366845
0.17582165873681183
0.24133373090592147
0.23671119475819322
0.24468283253287318
0.24128668230825448
0.18898649114394786
0.2459888002928393
0.2388011518326777
0.24236466560811748
0.24961683948408822
0.23204238442642458
0.2398925465701166
0.2424283416177637
0.24521209120819717
0.21652149612990557
0.23635564987466195
0.18409130589279898
0.24257496080522792
0.24570240468553528
0.24112523375924144
0.2246369958891087
0.23462844475692238
0.22401409799104938
0.23772819833565548
0.2277800947800264
0.19111990632461223
0.16270123161317354
0.22700564304990806
0.23715667334620844
0.23882858224902884
0.23398779891723323
0.24461572050339414
0.19594238956507815
0.2441262196174729
0.2409421610043139
0.22275597730784588
0.1790918223032061
0.2157377727603562
0.24558623937141308
0.23797060547569635
0.23651390593558475
0.22447301917619825
0.21432667438846018
0.24499856049207475
0.2265147959977504
0.23686981684264008
0.2397472566719786
0.23935802117854707
0.24348511731763442
0.2410369958307541
0.24502855912752564
0.17747566484512553
0.24043072771736038
0.2419949489014463
0.2411908762544445
0.24650302843526503
0.24478033374946648
0.24073908680116252
0.2418341952045775
0.19299325198743006
0.24313724279177665
0.23107281617041306
0.2101653326552741
0.22412605651629292
0.23749968103366428
0.23384076906502588
0.23504892232778432
0.24086165805714177
0.24888103493782024
0.244325517654181
0.21841521552106868
0.24149897938717682
0.21063986538234408
0.24335012061633257
0.23456804459495684
0.23937080027573326
0.17911355266299114
0.23624174846682883
0.24089973460838535
0.2074945915616557
0.24399707866627204
0.24466224742513623
0.24235217587434693
0.20892033775017346
0.23083037416024363
0.21332043280187873
0.2430503036375391
0.24033255305826856
0.24167255913536578
0.24334984880118635
0.2247095786329959
0.22547150014302356
0.2371692773488879
0.24363220278117423
0.20572047503612848
0.2457694354057129
0.21316131776420133
0.22978163046563405
0.2353109761224688
0.19648308682393922
0.24193132331175152
0.2387969178402252
0.23305447079103828
0.2396719829695807
0.240999566967324
0.24315039634947347
0.2288162523984186
0.2278180140916116
0.24418837791679104
0.2445594852143024
0.23884457818277205
0.23894745447664958
0.22240427557617867
0.1843840668458953
0.24224603152656335
0.2411964574947715
0.2405664446703948
0.24563974323271895
0.22558144755236129
0.18462820826733922
0.23218815818093444
0.22360457927462402
0.18664185418784046
0.22529137226017826
0.23073053260795437
0.2119041180043424
0.24074326056837947
0.2191599576551428
0.24049923304256227
0.2403460821957111
0.24405644417260497
0.2367924978464675
0.24996502638665463
0.24262273692223196
0.22329771460656217
0.17148534637453353
0.23356920161156766
0.2464400816799426
0.1839778010264547
0.24181126517210053
0.2447759020261283
0.22770915808475864
0.18427677808348752
0.24296265468085085
0.23307698660139137
0.24187562390653616
0.24212776573908168
0.23675056617267917
0.20823248238046038
0.24092778263548903
0.22860794051182515
0.24966993032164378
0.21161338153141387
0.24763527876150984
0.2075830251302974
0.2016035512161876
0.21171068043050395
0.212935687474063
0.24733597425164802
0.15455864871272262
0.22957745496986307
0.22954324611283214
0.22757657250878127
0.23909569272704648
0.24288149970017509
0.24271064584551208
0.23561677845282294
0.2284673452439136
0.23098919864020584
0.23486859672998336
0.23976004350709915
0.1573180872548064
0.2432919158974047
0.23802265733366512
0.21119787356388606
0.21908861178152286
0.23910891389362654
0.22084867357781457
0.2385869464307575
0.24629091164442193
0.24295488190111506
0.24688796234202146
0.2238325795358887
0.24361195945352465
0.24327446574651654
0.22436726547400668
0.22794285560684946
0.22706136512348635
0.24630673326454255
0.24889553232312933
0.24646843956952616
0.23463004998955078
0.20770221229773184
0.2051163196386334
0.2445126665766223
0.1897843229721719
0.2461303639808709
0.2220871643624596
0.2413405771699849
0.24886172474662857
0.24405103737146128
0.20918604504375285
0.2400870122942924
0.23720430065992415
0.24525054913484373
0.24656662291166134
0.2054191267330288
0.2455984903905572
0.2388123148048365
0.2261978866586274
0.23947114619591311
0.2247217435817905
0.23618194197006667
0.23001855682115074
0.243115472700153
0.21235002559257177
0.21614869176183787
0.24274536818761933
0.23480637462871876
0.24262310146984042
0.2050946388434221
0.23805951620776805
0.21277054643237106
0.21889699288973796
0.23172101613521398
0.24215271424057344
0.2167030640040464
0.23813042456060873
0.24711274102772846
0.23953890086039822
0.24860546989107943
0.22589677746893083
0.2397800127450806
0.22139624855849935
0.2459553639206725
0.24159560720974027
0.24413970914676286
0.23798236696815633
0.24423836520629863
0.2308603244267687
0.2346607483229787
0.24288457086510098
0.2448947386405416
0.23535819173426764
0.1947107118475076
0.2206634208197165
0.24065518254200555
0.22890092916740418
0.23221362616222047
0.20756302028804785
0.24797664701782088
0.24179409001261487
0.23392489759785923
0.24215291310609638
0.2492607362693452
0.2465017268623009
0.2456835005477825
0.2486155844437355
0.2404016381667122
0.24218087987431428
0.23801764728538047
0.2427407882677882
0.24489954836300762
0.24428729421958673
0.23886188187415092
0.23367399476397638
0.24310362802210733
0.23731232857356346
0.24732269440075222
0.22995996277666758
0.2427935232395881
0.23353910231308755
0.23908575245443764
0.23504641205659382
0.23459811892070737
0.21038653635434476
0.17665582204022576
0.24601910440647198
0.20986186443221197
0.20017548582210087
0.19131336184081618
0.24687219728710721
0.23363673212723526
0.24288207576943927
0.16216400733525113
0.1863412289864709
0.22729497123053397
0.2159914365474816
0.22873505456626325
0.23906645674347618
0.17466739995946381
0.20607880046613508
0.22624113478118585
0.20811832683761095
0.24173971640614908
0.24400926993769692
0.16370537905959753
0.22465817135729704
0.22820353523046627
0.23154166255114578
0.23311828078213673
0.23890212052205517
0.2442845451028366
0.22992423033558848
0.24752586792922374
0.2470005425406023
0.23778365322765477
0.24290913066722475
0.24429393814090927
0.22667667625651294
0.20743973816806816
0.23518737720433536
0.18616248460649698
0.24367798774390514
0.2436086720518486
0.23022269595892425
0.2468356788887377
0.2424148760058847
0.22257607356518092
0.24191753744427438
0.23717186151551561
0.15229668702602187
0.24505174698025062
0.22905595829162645
0.24493483579847777
0.22754919517045424
0.18222915778822657
0.2433992603346111
0.18984218065005354
0.2185954066633464
0.23870826648123664
0.14017986036796054
0.22660833652448187
0.1755956915507932
0.21253007644218191
0.23998069289465288
0.20228405925753537
0.24668906675946725
0.23037752079793658
0.23949072094708687
0.2318377666052734
0.24502301751819516
0.23841895584641676
0.247489367610253
0.23964555526148903
0.23318605792414232
0.23817301038765634
0.23697238534873025
0.2391750432299182
0.23003060293014316
0.238571215509881
0.23666541249343195
0.24100174914962813
0.24063392764584052
0.2385917579314428
0.2301875064260696
0.24555071364659917
0.24421614903118188
0.2396638189269484
0.225858777285883
0.24647450021242828
0.23057671654410777
0.22398192608252096
0.19388579043090406
0.2288628298071461
0.2134274391513496
0.21540795663424747
0.21072103260054242
0.24343766064559533
0.23802020207309765
0.24154353604549936
0.2443756998233085
0.2458931455009153
0.24298214905803245
0.24621763466107696
0.2433018926118832
0.23743359954927037
0.23001246337384837
0.2189764938616636
0.177744963407823
0.24462471754828743
0.22531865321001307
0.237918702461227
0.24438469513217947
0.24062906704973266
0.2227558362849661
0.23864313032702106
0.23952546446896836
0.24650875040644368
0.2346797720593425
0.23986656161611
0.24941330788029958
0.24050578114599377
0.24719032771985316
0.2466091304550475
0.23837757365851303
0.24462617389132582
0.2440197554316031
0.23855265701739403
0.24395398545402958
0.2396620058633048
0.2098663129624533
0.24067722221975282
0.21677808063959814
0.2344422244263507
0.23530747194499357
0.12612626549116343
0.23586216360979304
0.24496884521509393
0.2324709010374351
0.21966500545953954
0.17056110839102087
0.24551315363277035
0.23690156376270383
0.24106527818717075
0.18595950025459543
0.24605735630764908
0.2472013791517642
0.23672866187528482
0.23744360286381208
0.2319325488135869
0.16483997552498972
0.2220973430247117
0.19998066259426156
0.17634785660869015
0.2395159196173845
0.23657738102580358
0.23365476860650594
0.2438902511882787
0.24324279037866686
0.23033080542845388
0.24835565250789965
0.24388950625472675
0.23145317854466063
0.2369072209387597
0.22034635122902724
0.22049296255129883
0.15698556770616456
0.24600996673789882
0.24274132759618464
0.24741699323593327
0.17428718958329364
0.1816108834698913
0.17629896965090172
0.24207754029630865
0.24324666046812385
0.22698010503053115
0.22320845629665914
0.21979663755168102
0.23689991531416252
0.21745843153819172
0.19149445369864768
0.19559444565182402
0.24290603579443856
0.2019707595632072
0.239809273779017
0.24805199170489955
0.22453943927383296
0.24603910909764465
0.23593501560071445
0.22756060327422156
0.23375494650429612
0.2400274530689352
0.2432531351482287
0.20666460565268202
0.23615477707768814
0.2259441143228858
0.24069934078299077
0.23164908679316595
0.24269785300369057
0.2242999280478408
0.1541869381265994
0.23521741628185477
0.23055736413943664
0.24356160719298173
0.23271442771979986
0.1963363626661898
0.18938520972036418
0.2409079240176667
0.22174766945366844
0.22816126420806812
0.20565268212875146
0.23255225443631403
0.24275658567012995
0.1876323490599211
0.22677076486426673
0.22617838125405865
0.24715634530089162
0.23762842638035125
0.23796934140237516
0.2298108826958469
0.22940035327993072
0.2374585678623864
0.24138706424113032
0.2417219342682151
0.2347979999240081
0.24535727377986136
0.19305085555492568
0.23756599037373236
0.23420814613692642
0.2371575157589025
0.2463122870493748
0.2166156731372403
0.23245371167338139
0.24140256229484328
0.2384636510340258
0.23727806110732472
0.22852075081811515
0.23234809408729196
0.2042016689211197
0.2428175524583293
0.24213625292198424
0.24196178113676084
0.2418330599479702
0.2336371220854644
0.239343760593713
0.21866765938460853
0.24767569072608586
0.22389938838184473
0.23611692244716365
0.2163126774579803
0.24220052251884733
0.24855758353105475
0.2378372706893603
0.16444528946824588
0.2265757032901623
0.22359215849791259
0.23238132320357965
0.24450377446476834
0.23763498866317562
0.2420689096580083
0.23395077983839277
0.18382528358664804
0.24456142356819985
0.22562305872431593
0.2260965108248899
0.2243119911506143
0.2108000828184042
0.2434216668120536
0.2142365581100101
0.21530587620183791
0.2469920832375146
0.24674472869710737
0.2198606386394788
0.21623177142346642
0.2466405166356213
0.23129783055498943
0.2409666604414236
0.24298530486632786
0.24235822464038956
0.22849697595183976
0.19059606487225048
0.23672597610665272
0.2371202657610032
0.2450844913497076
0.23666965986039976
0.22772209339615765
0.23599398389882342
0.19888903878331038
0.24139523562758072
0.23252854880359575
0.24319826906223888
0.2445754756961028
0.24569446332240605
0.24179011761831523
0.2432795361728948
0.24069331916854875
0.22955700860573416
0.24055937835960706
0.24339524101744367
0.23406345918796936
0.24406667858523004
0.21952372176524673
0.1886296818272486
0.24443199494114187
0.2215460654341624
0.2307145316902716
0.23829106453692753
0.24661691704218824
0.22538194305527312
0.213149804296119
0.2202586072055719
0.23953068168421088
0.24345720918713323
0.24450792077202377
0.2464021046072812
0.22910060634559698
0.2456169049698858
0.24498275952468312
0.24575656229516388
0.20214869811725952
0.24000060335449017
0.19484212366317977
0.23446796298788303
0.2410289054180303
0.21418395298949858
0.23899995389733328
0.19385471624561507
0.20925315305884784
0.23416079899769177
0.21869255503808543
0.23970356270201423
0.23636046618840237
0.14825067757527413
0.24446862010040657
0.23698811786914029
0.19859003523358265
0.181659330165893
0.23919178791822168
0.24944608998499918
0.24344159244649324
0.2363992234949539
0.20253429282547006
0.2461216520849948
0.22694771008863576
0.20281500130215474
0.242833064569944
0.21981817097967185
0.2381954708815546
0.18821867526367878
0.23347549428746392
0.24402796048842232
0.24452046609241868
0.23704931690898165
0.23550746338075934
0.22967205770687463
0.16848336276158113
0.16452339750921297
0.22530752170475213
0.24670629838427813
0.24270028531180773
0.24340203888016188
0.23564391669390747
0.21548519576679306
0.21578138083311904
0.2359295424697235
0.24798836123773937
0.19708358458474637
0.23980062950795475
0.2355292764851127
0.22805435669009874
0.2429924592557828
0.24218975685988509
0.20833528205116045
0.2420077015840585
0.24200068228853405
0.24028270594982282
0.24074209938223232
0.2191769049055423
0.23575739631119985
0.23963938734856402
0.23077049090551982
0.22410334603049145
0.23576507864577997
0.2444518116063517
0.2139603754230982
0.23205064781744889
0.24452074228518447
0.24062759513867857
0.2221268663801354
0.2435883479729067
0.23696096732001315

==> anc/HeisenbergRFC_J0.3pi_L7p0.06.dat <==
0.2743726443822036
0.2965039448192873
0.2815868658278887
0.21290081526802038
0.14332461854513143
0.2973819089720144
0.26811419924247454
0.23453650116750582
0.2685925154209353
0.24687109607812002
0.2764576688484229
0.2952247239363337
0.2897963037220288
0.21125037979929134
0.20528716773604946
0.2938443342650562
0.2846560940122742
0.2704702972190035
0.27520032679583245
0.2825426775459586
0.28397983058774606
0.2953577439860049
0.246308485460872
0.2843883667253528
0.282958216525454
0.26427861712322637
0.2901310576753749
0.29378930968411376
0.2807428365823458
0.2882917463143412
0.16895085785919667
0.2733093619656193
0.27976188664587887
0.2880983930457771
0.2953363895684107
0.29743519281531855
0.27024702984202925
0.20853056497504288
0.1855506110082796
0.2936543272130627
0.28722603561223065
0.2807807660973485
0.295730844685685
0.24699954640578003
0.23582435854842057
0.2697194923447519
0.2920530349995506
0.2552151993039448
0.21225039912202417
0.2979051778317507
0.28293577012838766
0.2942950309749807
0.29699472103596153
0.2681743989892142
0.2470548873970879
0.28824643608963724
0.290529929773241
0.20150002598539216
0.26325739000827464
0.2892775625194435
0.2618817691598417
0.28445773346949466
0.18373081469714495
0.2657453963406583
0.2883463855854474
0.2623758953498069
0.2584180827424846
0.296990123006239
0.29179120523487817
0.2805267457807775
0.27494263763057475
0.26452186158339197
0.29280002334289895
0.2797882695449602
0.2921177084895937
0.19317144003497178
0.2988032011234621
0.2724648911334564
0.29561334417455004
0.29293630766314926
0.29388728138385506
0.2944975034934035
0.26216528101379205
0.19559274818164446
0.2706039216998556
0.2463076037697226
0.24751836124814044
0.26309869763758065
0.29679393684592387
0.2247767157277238
0.27529699677913777
0.2986975522930484
0.2032596483530691
0.2728608896229224
0.28807256073644844
0.28869489453843455
0.28067887049705537
0.2740910401573649
0.27041912089161385
0.28549803506958643
0.2800220504856298
0.23559315261277597
0.2949416659026015
0.29073043537250765
0.2733062172344339
0.24136570908385466
0.24455323768830894
0.2611129055605408
0.29042404517339493
0.26900004633510977
0.25926980654621945
0.28180038567981786
0.2961281460071573
0.2916739882263144
0.27916735256735653
0.29472477757214965
0.26230788718595005
0.26156336645845585
0.29005025767153725
0.2967549595050388
0.2803158588253293
0.27637269564500183
0.22443940706303045
0.2558242274229611
0.2766510421916921
0.24214875770749342
0.29294444682918885
0.28764699837541435
0.2832289189371043
0.280384941101064
0.2723268043754135
0.28653877753426543
0.2983573119839413
0.2914917674096188
0.18321361297719724
0.2968976613464372
0.2715350495895801
0.2903053641584792
0.28732791582618605
0.29712344943716396
0.26678090918368147
0.2925643572883788
0.2915477960180972
0.2811439934093019
0.29354019793870895
0.20894298900862082
0.2842911662071498
0.29357869419923643
0.24291572862473118
0.2469051521205247
0.28598599288262677
0.2756561121934086
0.16767952753735996
0.24188787470902648
0.2721617159701393
0.2860752807699659
0.22088311998072505
0.2617031439408602
0.2797805890862639
0.23326096381875108
0.29091265508580255
0.29226853806043024
0.23992658436989422
0.2933942587791329
0.2530842913755089
0.2873840810667519
0.2562001234469591
0.28391420838645864
0.2807145435893031
0.29578403752443627
0.2855234413034012
0.29441307154504853
0.2226546605169658
0.29794559985786306
0.29581640782112156
0.2913613168418083
0.2867427753117573
0.2927158150334099
0.2814696465511659
0.20178184615692318
0.280748287011726
0.24694762870569942
0.2869816327912691
0.2954026224340759
0.2609302878075184
0.29141676821426726
0.2851996881841715
0.20467038244614189
0.28524523072747343
0.2757457384570018
0.28678043819340043
0.22917619357934974
0.28185313817705837
0.2950700143585276
0.2678931743859314
0.25184344855874874
0.24694105387191825
0.1983895926689612
0.2699647435667348
0.29489845699584444
0.27440118780057443
0.27524839132677065
0.2116504939608187
0.29005300205185064
0.26673660001171146
0.2154458288030816
0.26780392771482125
0.29075745121310304
0.28657017912710003
0.2665445585523903
0.21052507673383372
0.22988371956567677
0.29624731285918166
0.2924427711748692
0.2862782550753452
0.2764465568780738
0.28394152232178266
0.2744591140853633
0.17553575190149073
0.27076524766646304
0.2829208084720838
0.24187858001408688
0.2823127289253853
0.2903642171149786
0.29048262283290677
0.27506025024516345
0.2882882343987655
0.23833928488722148
0.2512696360876657
0.25127670994266454
0.262134296163176
0.28768505954185153
0.28368419676243906
0.2819488917338729
0.19272294338635723
0.29706126654195025
0.22637626399295452
0.2842638434972159
0.23573294689362773
0.288121960227395
0.2845303638022305
0.2849474582707901
0.28023185035929327
0.2517320276943025
0.29501922272063585
0.2862556234947505
0.19452415908580944
0.2878635126376705
0.2745456850797413
0.28617243429437195
0.29425552149869333
0.2785703074594094
0.28368168899868
0.2433919743251544
0.2940273135414288
0.28475845469212785
0.2902650948762632
0.289928647208793
0.2867583847214261
0.24746185994945805
0.25664081803376904
0.2611211611263091
0.28915873138046905
0.28443536442352163
0.23651616056485797
0.2812293863805239
0.2560547941530585
0.29305371629299404
0.27045317010661946
0.276557887423682
0.2729350224946681
0.2644085536576984
0.28345838632546083
0.21409596168208783
0.272360347118602
0.2825251166004722
0.2911834031157638
0.20135695440349569
0.2857131408228126
0.28407563153303234
0.2881093384064137
0.28696950536359067
0.2657173534114185
0.2460408701420229
0.2746611309683725
0.27992490997651165
0.2809053978925435
0.2953458855221898
0.2861142840842231
0.2610600471885393
0.29393051706335066
0.23751882292498408
0.22639762712790146
0.27651643123718606
0.2984682788574683
0.24302274857826184
0.27096076818728676
0.27016893720711854
0.28614463014655717
0.2960288554501699
0.28254469900878704
0.2784274449346804
0.2966504564756615
0.24884349546881984
0.26751507384654905
0.24520992857226415
0.2899577160464732
0.2753159229462258
0.2430891564035364
0.2955629776622549
0.29178398994514576
0.25652116756612764
0.2773680316773878
0.27873752557960596
0.28916669092716263
0.2682146345290099
0.27527668066389627
0.28231133894481875
0.2187319061441492
0.2550216984543113
0.268278542970998
0.23316294759703665
0.24460230596170704
0.2801543083429277
0.29007168386302407
0.2864825210318302
0.2922287857621685
0.29291076289480295
0.26742872789156985
0.2652775890625351
0.2586688606878325
0.2740342231868185
0.2915601050552198
0.269923696309251
0.21766283165934666
0.25470240403278627
0.25047655265704233
0.2692584734248371
0.275576281444295
0.26483729389119665
0.23647179008116356
0.2947822696217113
0.2744293906557006
0.26481995890761195
0.21724671582395924
0.2555387512781349
0.24413561369032197
0.2845587060250726
0.27720105089754793
0.2866501638807676
0.20045973565508868
0.29222540486012905
0.25584996063222515
0.2939020897754785
0.29584226053454143
0.28295285823549554
0.29857115618844743
0.2833431770848022
0.28727008115673075
0.19754673016076957
0.25330264807013536
0.27888776813784516
0.2530606240907244
0.2520205530287147
0.2549407664278548
0.2813773596756644
0.16205704509503815
0.28786279578419083
0.26616621833092396
0.26294424654286097
0.2045863450301876
0.29411119468102953
0.2898638978423501
0.29674302988309714
0.29007011921800946
0.2687802626798826
0.2773716098425343
0.2291900637191545
0.2510230936316091
0.21620829211882348
0.263288859243485
0.27962812946848076
0.2566041368380517
0.27542331958145116
0.2783840533257582
0.21999653483622725
0.2226240078991521
0.28943580849532863
0.29314514239932765
0.255438850764834
0.2541078240638331
0.27592408585028616
0.2716244574144894
0.29741667727087934
0.18336574197917074
0.2819753466501574
0.29290497253621006
0.21772032554949375
0.1884373973046036
0.2903981123677618
0.2379583839728167
0.24441112488274366
0.2647678261498617
0.2747906172752236
0.29133863863284093
0.29151033505981316
0.26353128134585585
0.2796637925305557
0.28590912624177744
0.26924152116407213
0.2836431353661267
0.2804972087476405
0.28941998593875595
0.2711204192561534
0.2880788918777746
0.2698286035868686
0.2812600275396269
0.231409556067235
0.28237166764573407
0.2972464811480932
0.23634090095432825
0.2647904418064545
0.2856511185894927
0.2892173345544472
0.26669788485612433
0.2964902790762649
0.25923323017561806
0.2919298691331016
0.29186680617783295
0.28445256977165084
0.22501565776114363
0.2836083872626549
0.2647056694070497
0.21483554964852813
0.2776759829413437
0.28109445509295355
0.29657782754584444
0.27531698822768935
0.2926087730909821
0.2888802034244348
0.2801557420359571
0.28327201588535816
0.26176436223967636
0.2917144965532915
0.186365448420726
0.2729893147651359
0.2650768117194204
0.27834591421965016
0.14067921628134628
0.2695172516736565
0.2903896988646486
0.2916366531295649
0.29027147226974737
0.29246533775974104
0.28987437430296276
0.28391408790658007
0.25815758466655503
0.28311984929113887
0.29303101809213505
0.297816679323809
0.28442367415355924
0.23781015792750626
0.2736235185646433
0.28715693608566256
0.29177016470250533
0.29515209448664664
0.29095764635083193
0.2207167063830856
0.26885189288554645
0.26308895338163135
0.25742460602686734
0.27726129773354563
0.26114655257509717
0.28993295437450234
0.2885609659783983
0.2451714217597079
0.2651731654150309
0.2636849156184139
0.29159560129592055
0.2306910967507136
0.27240613877165404
0.27244660612377314
0.2922259176329086
0.2971841699130249
0.14921832898490922
0.2399835323776199
0.2750730356835178
0.2790477697497846
0.2314593500733726
0.28780399260223416
0.2646167181572573
0.29479108115439673
0.2866368174391207
0.28769523382016465
0.21524560598291653
0.29551257269174885
0.2903511988400007
0.2846669790693129
0.2380808779871149
0.25605759299238223
0.2890268044749462
0.2691907168392289
0.2933189192818494
0.2739984570382324
0.26216109089231265
0.2836015058789713
0.2867599085210293
0.23847820945779535
0.22884194961570178
0.250662512967251
0.2294027413146068
0.24959767223071658
0.2550867434518078
0.25739418561768074
0.2833881622446713
0.25230860390604165
0.26982500347546906
0.29431831866926955
0.29376381722644196
0.25885534883264505
0.27284420602725357
0.29563239987078144
0.27917473868453085
0.2643806984225921
0.2790327354720095
0.28048356694558435
0.2523220574857033
0.29337373821398605
0.2840618912134887
0.2785301369228106
0.29506576568737497
0.2885681643870831
0.25511403544318806
0.28743247313785414
0.2269966749312498
0.29332018746482136
0.2789141371512405
0.2873859046620244
0.2671811863332762
0.2692533537533828
0.2625397495327548
0.28031531564983303
0.2921212104930114
0.28310652660842733
0.2945423749468919
0.27195061197580955
0.28584632224338447
0.27963160817936217
0.28981610660207885
0.27718668793176576
0.2775823882375114
0.2665468366270194
0.28083267192184536
0.2874266001771649
0.176810573151042
0.29190451213322893
0.2921542715828451
0.27378473141336274
0.2833199722325666
0.23430821021017617
0.23146460949888914
0.24600860449016068
0.29583114565228535
0.2912069843586617
0.2871457012786837
0.2680643399882085
0.2984477230799023
0.28994452862694176
0.2819085089850698
0.25046563924228493
0.2729850667000359
0.25920623967997924
0.2828251262174073
0.19680091994413365
0.28530356837631327
0.2779069789753858
0.2367117955481918
0.28090758816357325
0.27349923804604737
0.28473524798246
0.26274658234557485
0.2655608279619901
0.2271871170750376
0.28161328865555757
0.19309589782475614
0.2840132251144692
0.2047354014449276
0.26162290342105565
0.2265552597664839
0.28985915636447057
0.28252634045123837
0.29113840277250325
0.2669197761166504
0.21566976145561595
0.27196837745647867
0.27622774492301466
0.2477376973709898
0.2705261099764232
0.277581075689807
0.27585463578393127
0.2906009998614071
0.28764077510039865
0.2464488289565281
0.2862356078518004
0.26332150240729857
0.2820452463516376
0.2725087367230295
0.25612979206291947
0.29138257213619023
0.2896565294744895
0.17324836320666098
0.22246400520185391
0.2364637872741022
0.2794422284766511
0.2859896925622227
0.27449233161155634
0.1970258007612765
0.22617198057002258
0.27421788948201775
0.23369644182284904
0.29381814288837793
0.2525777013889788
0.23912833516095922
0.2805466217613702
0.2869983293973897
0.23889715120257715
0.26308089814147767
0.2932341247559674
0.2933909929137978
0.2716144563599675
0.28498056287375867
0.2780487618743006
0.22737859685532488
0.26582297306906133
0.2836417147441131
0.29283007942260786
0.2860150768039734
0.29003874957647324
0.295763390550171
0.2845677229859844
0.2831227030182647
0.29155642726300446
0.2964757038967995
0.26542555535665224
0.26626062376328846
0.26904648111328605
0.20035039283741538
0.2852109684758468
0.28517560470602354
0.27851338358560307
0.2923175842901104
0.2730508444667812
0.2887912962483533
0.2986511630203676
0.28143528557929026
0.19665026400547517
0.2630606994489041
0.2823869678227662
0.26334353807771255
0.23108347725956666
0.29531219918964247
0.2639308211082634
0.20243806964334307
0.2485548080279873
0.28805782176425143
0.27772858432862935
0.2962772525160871
0.22787906774354952
0.2790369848161339
0.2745338987964072
0.2657817112381429
0.28278726597869736
0.27373946748776745
0.1990398801744255
0.2648129691336801
0.26951328128007973
0.26483279407529825
0.2881977481768847
0.25071920158937516
0.278655043560197
0.2846289921102268
0.2776152983212997
0.2722457938980715
0.26751330312375016
0.27697370667356463
0.28025142873947195
0.2544814995572206
0.2839519358278769
0.2490916653038482
0.2779834842769979
0.2909734635096446
0.13752590138884238
0.29077620242055724
0.28470058212182914
0.29173764080927705
0.27805325273121534
0.29608279908578217
0.2695938822086227
0.28516357583987223
0.2877577244004973
0.26550898503034653
0.2527294813354467
0.26328169111235655
0.22646784435495884
0.2920656889003659
0.21949927269134303
0.27074923361906755
0.2887422080922737
0.25779263431120814
0.27620492502613675
0.28489376377733033
0.275782132169293
0.2852511997202465
0.24300365665815715
0.28355555727979287
0.28464648549258065
0.28575718243938264
0.22751502622821848
0.25041378323306257
0.24460892233537027
0.28115367793869545
0.2853689774775234
0.2765286633129554
0.288911370577083
0.25215184236675253
0.2983049924573405
0.28800410640086693
0.2634588779583633
0.2693959932470682
0.27052020840939023
0.28278518654262214
0.2285252186847877
0.23007075972590735
0.2679262909183047
0.25570835940175407
0.2739214236441067
0.29432143373890673
0.2389464789176901
0.2659621240781126
0.25219330105945964
0.2938070735206471
0.22978420734605162
0.2292325090850218
0.2895738924869894
0.2186484436263498
0.26802955440605747
0.28202800677121265
0.2867186401126022
0.2863521684777224
0.2016059823808631
0.27875695806312656
0.2825984567131176
0.21847979988086363
0.21384319367555635
0.28059093587506323
0.2875608263837223
0.2816786299792523
0.28574228353229086
0.2847945872121328
0.2674971500133148
0.29125764804438586
0.28870067642040254
0.2859018963525329
0.19351498543720916
0.2724148691508967
0.1992665210646071
0.2619179787000986
0.2604101851319022
0.2739209064845027
0.2816266083511475
0.24267827858954233
0.2930560294119712
0.2776744554581351
0.2658960460835509
0.22012658986468872
0.2824179118437057
0.28643716590283985
0.2822213689859606
0.18721081233095158
0.28467177182938
0.2536188671136913
0.2841280831813649
0.2867054451258989
0.27946568470909783
0.2763690057693069
0.29788320174373123
0.23020584387778137
0.2863238329155909
0.29412246573162676
0.2864915260517512
0.29169109084222
0.23806033734334447
0.2850973881659353
0.27508157176924203
0.2916525689174447
0.2721013381955637
0.27070295855446774
0.2862427520144729
0.2942918173328206
0.2730344835119865
0.2710278753925593
0.2199304296563669
0.2622665856558639
0.29141330906085877
0.2427904520336059
0.2557322877803829
0.26904969406921786
0.25198023687612703
0.28247215079114557
0.2914740239211812
0.2718345583470214
0.2895365026221132
0.28852966755588333
0.28963646362431134
0.28245652447627356
0.2825067939569571
0.2867648801230657
0.25996694321393754
0.2629336524076841
0.23022552762915027
0.2899699349478808
0.26389083571871597
0.26968806143905255
0.27485039507285813
0.2795331405682849
0.28652778621361674
0.2932607225815578
0.2889016784744096
0.28759476870100736
0.2792750466537053
0.24307442211261654
0.2760501120620985
0.2722719012112704
0.2733557659224886
0.2885056701891204
0.2804423832036821
0.23340408669460747
0.24445579620646082
0.26084799004652265
0.28424267377800067
0.29488378305436974
0.19681211601271423
0.29345027601272644
0.2754353359038184
0.22709522579055658
0.265841595447934
0.285800369420611
0.2955102883922683
0.2740319788717549
0.24037082121708425
0.29205078801059625
0.2806922051367139
0.270889867052901
0.26898609265000256
0.2378628705106013
0.2866375920142388
0.2519781816032179
0.2940110992446627
0.2294236227510602
0.29208048617412546
0.2374570086095245
0.27989837122906625
0.27650190473816066
0.23115049892865414
0.28893544789834197
0.292126919399297
0.2914183220803632
0.28109622403920315
0.1912959124783713

==> anc/HeisenbergRFC_J0.3pi_L7p0.07.dat <==
0.33553406396647545
0.30850550617559064
0.3001940356870725
0.3092729345594909
0.29656848780281947
0.2844915791850758
0.3398132013593809
0.28436961573267
0.3153503546163838
0.3036880596350978
0.3410972379339245
0.3094231641019883
0.31992470576266224
0.33136747834974656
0.2996560956198388
0.24590014314465203
0.29512882462156503
0.2668028075490285
0.34612713416569624
0.3353872220329754
0.33398566839128374
0.3340756169089785
0.3005699296979801
0.2910209741896849
0.318395635538755
0.3309889428676697
0.2655614145650903
0.2232321450055143
0.3282203744575311
0.26176557068360684
0.288971244475071
0.24927797333491675
0.30522107715362967
0.3316672976312651
0.3401601633940671
0.29073816536821445
0.25019843578849577
0.33856237378309206
0.2927553249777917
0.330443099133071
0.3191054785813868
0.3114440489404824
0.3248990328927759
0.31740270007189236
0.25728745736980896
0.2923892378871456
0.2705353916974412
0.33897887304596913
0.28799005336337996
0.27216765381894725
0.31654081818771157
0.28654279713799546
0.3079992687026311
0.32629269578011233
0.264688544910075
0.2657606387688457
0.31165649591841843
0.26977683188080526
0.2732718731462607
0.34511386320248644
0.3260001075979841
0.33537839046008233
0.22540801699964597
0.31847941061797586
0.2927235498242118
0.28836671308656003
0.34437122248571805
0.3264223712105848
0.329296627544242
0.315840008776715
0.3200565062445815
0.3275680689339702
0.2856948190706917
0.32516002924189136
0.32579079832231667
0.2494638801527175
0.3175243849019997
0.2779082617315611
0.32082417564798305
0.29841987212662335
0.30846433727032396
0.2632952818113725
0.23759674552976795
0.3326974713177828
0.3051140396387044
0.2578784624693247
0.3138250659837682
0.293247113963309
0.34343348556320485
0.3170853785382211
0.3278461875638648
0.29523207442908495
0.33057562459014594
0.3200033216704577
0.336076210080245
0.3173952149094745
0.3356821177939869
0.2623740636905041
0.3466633698399503
0.27475542418025733
0.2549574008987557
0.299962131504264
0.30265423718486156
0.24032862903898447
0.27928374333031947
0.32765488416178973
0.3002022676245565
0.33866106450545946
0.20058276432424307
0.3312347053046762
0.31589253662583366
0.2949925704892595
0.3044624391760492
0.24160142911139226
0.31406177656262013
0.31103773614122104
0.34620034005948414
0.292855914417774
0.318265405216192
0.26732628345923154
0.3380735872889686
0.3338315467753629
0.3291672783972151
0.31447978510042685
0.3264139773613703
0.3052670422248409
0.3186058438370002
0.29894468540878727
0.2753665884674729
0.2893576058450409
0.2893817506032472
0.3443767596132145
0.292300679290147
0.305648273872691
0.34463925041022553
0.3225118810635409
0.3375228130253531
0.33120040945995527
0.2452881035496876
0.3363324541899541
0.33692670979855566
0.30379861814856185
0.31145993458676535
0.3379476048992261
0.20836426288503332
0.2697211352122036
0.34088673030793826
0.28502179018679547
0.3098563080372937
0.33348663539414825
0.33615778674736985
0.29959363835347447
0.2566956856685537
0.28426512111416535
0.32523049189653674
0.33701970037563983
0.3277829044805133
0.3043169827177775
0.2463282839600004
0.34354954453674746
0.3172488573823528
0.2702763903549222
0.3413088763289872
0.33391994352011073
0.33598047977756135
0.33684524982918407
0.33956182515774663
0.32980790278800926
0.3265357472481049
0.2911200947617924
0.344495199386245
0.28348798924494534
0.3335456624820547
0.3371487162417587
0.2814383222157044
0.21114468153321822
0.3390452345534466
0.3400638667682178
0.3220407446342133
0.2502243272570744
0.3306234139877436
0.2620271413596613
0.3129071130066305
0.30450507253926223
0.27217473206056964
0.25586559504373807
0.3277334826808809
0.302450451499084
0.28889706843620805
0.22078731187625356
0.33416930424443786
0.29113802999340904
0.2731660550477723
0.3336466049258769
0.3262984550267652
0.20872210375550432
0.31326074929947734
0.3191724562056026
0.30275682509633606
0.28157665965462503
0.3216819301733611
0.2962055620646618
0.30790332523623587
0.23080765217340027
0.32885924805135586
0.25902907582226303
0.2624293849188172
0.3306172345762166
0.33361022725391937
0.28200736089961836
0.24728527530519384
0.29515032338471553
0.31048612754281296
0.28005616149843016
0.3108335741920327
0.2005470813638673
0.26923104700342043
0.3238789579045331
0.34061458649477666
0.2713690528473081
0.1928737858981439
0.3236881433705556
0.3283133159763087
0.26517188229512695
0.3411658517274902
0.31564074650454593
0.3100377267463172
0.3398675157276691
0.336639990194353
0.33618223846953155
0.3217701222519672
0.3410018064839635
0.3257893283720459
0.2678773077219833
0.2538890043166314
0.19748701433869423
0.3086430626928202
0.29439060295581526
0.2556890887056384
0.3026076082099002
0.27538334553454863
0.1855497877465157
0.19650212773951065
0.23224214478288324
0.24470737854244481
0.2473524875343988
0.3231198183623744
0.34173537593112474
0.31657108058365135
0.3390595745868475
0.2685127132006065
0.21543486686763694
0.3179661549673249
0.26168545574393365
0.3388200252367766
0.3159917304618937
0.3009612082629944
0.318491983675861
0.30023027919232265
0.32986712237008464
0.2982683077747925
0.2462745708314555
0.2896035061020955
0.3261683162439896
0.33371632567163173
0.31570087575251093
0.3372712262225022
0.341903691315596
0.2663990061635957
0.22954185035119243
0.2636676766216499
0.3092214407821112
0.3086716686527608
0.22940531655485766
0.3109843950607102
0.3295590123731773
0.2504059000932452
0.284834099686737
0.25312782390038446
0.2488178052210933
0.2749330797034404
0.17749229881781836
0.2727787649950489
0.29370380939215
0.31697604768999393
0.31999324537151197
0.3409306763567397
0.2973390016415106
0.3433617799946005
0.29351460145220326
0.31786457369710625
0.32290310670771133
0.25278354510953255
0.29552978274161434
0.3437325714558155
0.2867638143932259
0.22675061969422056
0.25649790460901317
0.3377341201104216
0.20176065875117985
0.3193576177817273
0.3220112436767716
0.2971356902681206
0.3349297220525174
0.3371888103171358
0.2842996985740369
0.3248356350687617
0.2578169591907039
0.303891051894422
0.33896454010449223
0.28674117252276987
0.30802184003785676
0.3152938060974712
0.2661830972392971
0.3355988570125971
0.2867998245673968
0.32938189494126024
0.2518327568477282
0.32177916460878503
0.31718180878682956
0.3301889967498581
0.3043353155667831
0.3079864217968753
0.319613850235685
0.3098431158860271
0.3148022397361874
0.24288790984606598
0.30571350940445163
0.29099362991443894
0.2877232971382689
0.30806977247352485
0.28860104040906315
0.3068175724402995
0.33541427963143944
0.31427520982005785
0.31251997299094564
0.2878532990188211
0.32731850290368686
0.3307279142224445
0.3050585082026696
0.33887334967205845
0.33360304202591395
0.17869721560625937
0.23066283978258464
0.3452109215841085
0.31412980184452116
0.17137999601103546
0.28122056105792487
0.24304302152659163
0.2909802821079339
0.3291515605333707
0.3408486519853258
0.25652032552925924
0.32456414062704186
0.2770995538102986
0.34115428354436017
0.30219577681531234
0.31713982420885084
0.21264495171954761
0.2529432465972394
0.33935435363561056
0.1830549558684089
0.2985880205791825
0.31270943874565793
0.2888858367187953
0.22992073564865131
0.2758600420181756
0.2546120964657661
0.21406735525189888
0.254865885200295
0.3304318105068161
0.280583775150795
0.24206518462952917
0.3041507518340351
0.300227754432589
0.3125559023921007
0.317749643309005
0.2668158836900984
0.23622649182427302
0.33012102873040106
0.25695878501195324
0.32917003828390656
0.3381008050794627
0.3052124474412081
0.34165863261308665
0.29140935900562787
0.33815941132158117
0.29397673628507487
0.3334131519107068
0.27954617720266234
0.3237741988902849
0.33196086660433305
0.3279589593758221
0.28364673877123614
0.25708615911132193
0.2403975058192767
0.3171682925489265
0.31084257294542406
0.2909433766483867
0.3289030343396812
0.2953625161238879
0.3232367531770933
0.28528935963976954
0.3420246559512146
0.33126550729508497
0.3250094861948152
0.3424354250112684
0.2944830172775778
0.3087503645136573
0.3438808797101522
0.32182992345277345
0.3274391567208707
0.32470041966199953
0.3081081046116177
0.3268617327540611
0.2684282627650385
0.26302426377092375
0.31575963389520667
0.27810753440957087
0.337790911083887
0.3293257199059905
0.3367939341158051
0.3076426801573017
0.2203824873133062
0.33778512312018416
0.3033136960516447
0.2872937740210662
0.33085068753252933
0.2725698977597196
0.28657987759041703
0.23251057899117017
0.33362409260018616
0.3090626081774961
0.34723181504076045
0.32831419051934707
0.29653283239397643
0.3330323555236
0.23023735554039937
0.33908817608074426
0.33879391008378273
0.34164017699637705
0.33924159414889904
0.3112081767720988
0.333871368037737
0.33437397398844587
0.2928544099059688
0.27089384640569425
0.33704045559983814
0.32853884108933734
0.30333472085654345
0.3366481409727684
0.2522735703933025
0.3382656640426686
0.2928206219635943
0.34489912439193476
0.3097792084786625
0.2059841092333438
0.25271595266754365
0.3351072626586358
0.3405943887519827
0.32307338093410565
0.2906601740356731
0.3017249951595104
0.28219151001185316
0.3261724899435293
0.3061472285536185
0.2405256586841566
0.194291984325503
0.33814376604471097
0.2872946981357545
0.27629136967651896
0.31296563896202045
0.3443469788872241
0.32311542518918573
0.33926786105831036
0.3354393115373429
0.31755755257090934
0.25538045231429124
0.2993482219708573
0.3317671774515506
0.33298198130282486
0.3220836252696193
0.2888995774849031
0.34474691130747126
0.17291954573025242
0.33749538667817097
0.26564862668481876
0.252641950837708
0.3398302163157893
0.3144216944579865
0.32561435001686206
0.3130368255653949
0.2718300100726605
0.33082072282682684
0.31083408745904756
0.2775715443447948
0.25658316892739474
0.338100349974705
0.3162127704450531
0.34018804790914453
0.3364934184664853
0.25071219490840835
0.281458114919918
0.34028635120748946
0.24262098349822192
0.28735309699766093
0.27501923038503606
0.3370367752592977
0.30415008151498024
0.3372259545993679
0.32895445395927553
0.339391143422233
0.32491296935721237
0.24241036511891254
0.29732965651249854
0.337037723461735
0.2851606850280003
0.2890228415760995
0.3306284749427244
0.32846295631354505
0.3253389504347122
0.31972042100950826
0.33555848087484147
0.32408199863138437
0.20419998868440598
0.3161066817738795
0.33486063985351555
0.3170288803222308
0.31798257859465856
0.334501789731241
0.18204541720177295
0.34558313718843303
0.27959499587988623
0.309760144714523
0.29760580052884733
0.29172197604594025
0.3283011221983993
0.3128066952755023
0.26230190306845264
0.28187380417516633
0.34076559316085697
0.25458843758888106
0.3043166353498516
0.21971899195457031
0.30528512446843925
0.2517007559713384
0.3316262141384558
0.21468878640756012
0.30222254613328875
0.23954945429704436
0.33703227498005384
0.3411475501234949
0.3245238381766995
0.3255064615108432
0.26006016488307293
0.3153816066829621
0.3172063441033411
0.30647881495890616
0.3249919208545974
0.34582989750708754
0.24841097185146802
0.34837146832196386
0.3082165851646463
0.3245898868435284
0.23194401142422014
0.34003957086862935
0.27807700107513084
0.23920195366964256
0.30377022804675735
0.3176540119983996
0.3052411960672854
0.30649225476756387
0.2854295015821921
0.31001546026640175
0.22953759766628093
0.3213588604896329
0.2898535110925684
0.34660829634613544
0.3322049030001573
0.2866152589682336
0.2822925492359921
0.34403708938156113
0.24380038021507242
0.2606381368929053
0.31981518988319313
0.3398283712219637
0.2928840583511537
0.33155041039488303
0.26688278967963874
0.30772825873887977
0.3371929345596481
0.3338114107576444
0.33810704159991317
0.32469410384587577
0.32212788475712456
0.21737919511828896
0.2532690926776278
0.34339614681415775
0.26656975401605504
0.3458700385561627
0.3016520486027168
0.20402660500111247
0.31378447408760796
0.3097284584437388
0.2895985850819238
0.3076336667953083
0.19083201864094848
0.32105142560055844
0.32672200631349824
0.33916481323304143
0.2604337319061063
0.2694012254244246
0.3274564960425999
0.2932165726174201
0.2516745858317712
0.3273018389956593
0.2908432971743762
0.25307324453290037
0.3212641491668344
0.2622506285007549
0.2570450877336217
0.30278835303535867
0.3097844521325186
0.28785095844117586
0.27754903115355517
0.26211810454253454
0.33621427865130815
0.3378730953262963
0.32547614349392356
0.329630321971247
0.3151375731535841
0.26338025612123955
0.24447676606410998
0.3323152745562797
0.26728913152120687
0.2787122617599059
0.3355338546151007
0.3038138220572653
0.3407672143000782
0.3343005382698917
0.32577124387290796
0.3046002813819352
0.3265593009994254
0.2581037082532924
0.3237875726416422
0.34126489810252264
0.3331335371350694
0.25012973902488156
0.1883740590793471
0.3112700962494514
0.33550855006164537
0.34353253845652393
0.2955809672609514
0.3144521399023374
0.34275663100603815
0.3337470098608063
0.31949875786054155
0.26239026468422705
0.307911188036508
0.19958508725334337
0.28993401079759756
0.2901148573644569
0.20791551158711283
0.3177754150357991
0.2787583218669462
0.27379898413374143
0.31904305136364647
0.31015953521626355
0.32424552938263046
0.2475887288306856
0.19066281266016105
0.3432353107155705
0.2666024024246513
0.32406141537449074
0.2298398844044426
0.32668429358516404
0.3065659963409111
0.28506522830243475
0.33763666213831767
0.2835544697435629
0.33297529980130874
0.33520690332229175
0.3196124401784584
0.335266799438733
0.29834655683207867
0.33166792549216223
0.333842717238099
0.32802068253670236
0.31785736233949097
0.3375249180755561
0.33829560048477236
0.3174008191879243
0.31037011472189857
0.30572781243052793
0.25221658974566574
0.34201996701276743
0.3146359057224038
0.3417776176980523
0.26166098191407766
0.34603697682557405
0.31936699377128747
0.32839788937301273
0.33195817809471917
0.3302106761254653
0.3399564467522819
0.2882988041441571
0.34193109682094913
0.3174577027359677
0.33234691331111593
0.3147618970976361
0.2039545941398826
0.2812899364213228
0.2942727037196201
0.3358761021907724
0.30714787141394856
0.2989778866564226
0.21841345203038984
0.28747876644593995
0.33112438461410604
0.2608218649395225
0.25600433244109105
0.2823861667796495
0.2723320190072419
0.2854039451543619
0.22678215308623406
0.28986157277854613
0.268088595655279
0.31718515311495177
0.2892083156396831
0.32866307941198475
0.2943599788711819
0.33690190491979327
0.2819781982347429
0.22959903313394459
0.32104019886704765
0.30039248722576506
0.33797190319212195
0.2710805965211381
0.2232289972709942
0.331150785742265
0.3312241620875247
0.31288991004239125
0.27445765241557435
0.32001931925518295
0.297965703353525
0.3134407454962877
0.31929906321604673
0.33770021871211686
0.319073830632046
0.3254546075111186
0.3389717318351171
0.3368523601400782
0.321016206479825
0.3437610234450741
0.273632573898087
0.293637583624868
0.3117109697295726
0.3226768246811074
0.32354397581177
0.33568573563297655
0.17759035375686413
0.3186600863171638
0.31014879925834704
0.3173694606371889
0.32119919096528277
0.2755202854692933
0.314827141364086
0.32170591916508096
0.2567320004816578
0.32675867355656785
0.23234821517926826
0.24837514110004352
0.3219904567160806
0.2738382608052032
0.3251471545544694
0.2607048477119217
0.28765315218352017
0.3421348337107115
0.3441595228757798
0.23502372071734182
0.22705582253285295
0.3104184280426912
0.32312415428278424
0.3338600230568894
0.2612763835600927
0.2956048253032997
0.3344016296108051
0.31756935954997983
0.3338070291821343
0.2770830082632386
0.279475240985761
0.30885939679830327
0.32942272862302746
0.29922724087927066
0.23797170397751025
0.23861751887462357
0.3167011255578362
0.30937615227320425
0.34861923337025824
0.3318512915339019
0.33737778869342916
0.2389786947480604
0.32804357012976143
0.2356174056265794
0.3271314376754013
0.3356848557297682
0.32510900003463583
0.326328688600902
0.3138420331634606
0.2749342579040487
0.26611110324985476
0.34420568134020485
0.3445770516584861
0.30901004522261477
0.29853716566956046
0.306367261994149
0.2782829764258896
0.3073494009577144
0.3062342987738783
0.27941072517833293
0.33235190004213633
0.27521287720961013
0.3361631398929776
0.25042415067717605
0.30890499810943894
0.29838903853525184
0.269169342305201
0.27259103160788434
0.31419555182769815
0.3313365815785927
0.2943204479545667
0.2609064975140538
0.3170727619965898
0.3112975352644315
0.3084253034353148
0.2736689372482033
0.2845132524013997
0.31342158839324424
0.3069282458389848
0.27722884777113566
0.3220668078283611
0.27382926587982287
0.18311941535193163
0.2839237811634857
0.34589478375350896
0.3221641144214702
0.2960213075414096
0.32685920277497393
0.3272867715736944

==> anc/HeisenbergRFC_J0.3pi_L7p0.08.dat <==
0.3702966734283424
0.352113009036828
0.3376333034961478
0.26601269422185997
0.30806368050161637
0.31795916912106087
0.21806267359335138
0.3643362400596987
0.3263120767388199
0.31038182615229853
0.24124529705826062
0.1772079000232129
0.29025725965983706
0.3440932865127422
0.25910419259944584
0.16088215350463342
0.3482602054633225
0.2848990626757122
0.3858698357715655
0.3414063625724228
0.3022757211079946
0.3468397107564106
0.3481520612118703
0.29164862821078275
0.37116836953445903
0.2629247651890991
0.26620142600465363
0.28895065679573684
0.3222306104269346
0.31460089169464933
0.3197716157319513
0.33727792344350155
0.26975397180814314
0.36377100846070654
0.2971411412755137
0.36548985107245613
0.2841867704374936
0.33473833438893236
0.32888812687141766
0.37112289154492323
0.3458285795284554
0.2858625708972531
0.36045028382012956
0.3787098221805629
0.30842333540053485
0.26263699848675837
0.377191808998227
0.36475605463202393
0.31606917304595045
0.34239479501260495
0.25200372943051924
0.2995137948972902
0.324271160195788
0.3357998504862891
0.37368962095366354
0.3515768375640841
0.37592951930610347
0.28722370631638927
0.29180170291523694
0.2955779983904143
0.2763388678923844
0.3654026656484727
0.3696459975898737
0.25998911634215593
0.33108588659568217
0.3529011361642709
0.29976821468926185
0.3525911447793385
0.3628066292838342
0.3650907435145201
0.32252654232655054
0.3330922213229435
0.2579137820721175
0.32930391465802555
0.3151169838168142
0.2003164430544217
0.33813475786699704
0.32857462885865485
0.34570020354133646
0.30628899480359945
0.380644191589437
0.37983075810262845
0.3900168317041612
0.36718056492047024
0.3390281626531949
0.34783625389191336
0.34282151673606026
0.3006878408823272
0.2511172333166318
0.3805319311510075
0.34451869851174394
0.37359769464409115
0.38032049148542824
0.2635680176313169
0.36322266123268104
0.3708306211626697
0.35569174123039166
0.36636068979117364
0.3859605244953262
0.2920071448315897
0.38752019550887984
0.33963025296572036
0.31430841960103684
0.28725861182254586
0.34558803322386045
0.3703541154370102
0.29072142095668335
0.24347272239793014
0.28450158843638246
0.31241045471941176
0.3053775152658283
0.2656377999035604
0.33370563247542284
0.31592745663699273
0.3055952096401238
0.36797126766255794
0.24573172690421113
0.39057228359128204
0.3794846388666423
0.37685118597282086
0.33418586973758485
0.37391312959244566
0.37340152399127596
0.36949157171585134
0.3726876534712381
0.3323951300306061
0.3075710054633626
0.36010754183775573
0.34994121188835825
0.30310833244811214
0.3580791727293815
0.34015553202351106
0.2853639704638108
0.3750211628807646
0.36119441868432256
0.30331254304288147
0.24708751793835493
0.25003812367103473
0.384296781837871
0.3095307073343858
0.363716824425901
0.3491021865166385
0.3127398653690935
0.3362710276151312
0.34537424439002856
0.34332234633961645
0.31662189304041005
0.3604524536468555
0.2874558965190655
0.3540663934084845
0.2851219704336277
0.2909934592129584
0.36772672900442843
0.23366262862193363
0.2899012606776745
0.30603798408061456
0.3913146203906731
0.3607635672127856
0.3328473688680699
0.26951475327393715
0.3644982859695558
0.37822082860210426
0.30920470591301036
0.2467935968107318
0.34099646112488474
0.3282319530721897
0.3602539422224474
0.3249414312383036
0.3383270060846988
0.3301712005441495
0.3439498079828589
0.37345535080037146
0.2996733740018579
0.3754744950907325
0.3184571436354503
0.31531566313625864
0.31836105151610344
0.36846423210423024
0.3567548809211233
0.2369081319654963
0.3048631387186383
0.35981386907642193
0.23615949884309081
0.35093361999533185
0.3169333667979717
0.3197471185017305
0.34164547198343864
0.25447493244990316
0.3594949760339469
0.3658780159477995
0.3411477861068677
0.3827722456459812
0.3032030701643116
0.35419993396447
0.3568687423463878
0.24553138471163316
0.35109740075907264
0.36349735739633354
0.3220839806494826
0.33957505731384025
0.3758408246849767
0.3127352525253835
0.29836186910663565
0.36929840032582206
0.3609641854509823
0.29181606173398406
0.3049561919346003
0.23924326048966424
0.36435333365799805
0.35467071153346863
0.3724272086042512
0.36812109444877145
0.34325311978114115
0.21820736176495853
0.2989998484829678
0.3152008229773135
0.39032399341027035
0.3426761311202503
0.2658674245029159
0.2702813115760062
0.38426962486579064
0.3478310533166987
0.3551590167467253
0.38331991914853447
0.274786830112891
0.3904153650406025
0.37228899895511225
0.34607649603294166
0.28560777217417976
0.2466376306443361
0.23111908425049926
0.3061805997709198
0.27511615030500003
0.3559720644103489
0.3626865409866446
0.3609282861260709
0.346675280204511
0.3168874843870708
0.33034763301432835
0.3101669718837827
0.26106108174894765
0.2931978313351721
0.2836185464674997
0.3319968222380281
0.33678823537425034
0.3900567525119175
0.3096833362954554
0.3559405820702921
0.3790982738968531
0.30280788813534026
0.3346596623784079
0.3543708379279476
0.3744963767283043
0.3494199695836643
0.3132687285305644
0.35505791661175556
0.3892004225668269
0.3166029218813234
0.3532264740491122
0.3855142704661667
0.28896954787040957
0.3137492900882539
0.35130874640958587
0.3889656838340156
0.27354915102835614
0.3774285256452116
0.36991034328437034
0.17755556421982038
0.3479480705750421
0.243700639563806
0.3194682187657901
0.2927925157381731
0.2805329262083491
0.3294513880191405
0.2754028383276267
0.2600454684390055
0.3438025096368518
0.38433096816852713
0.34236246654326447
0.34933426126027084
0.34245175703305114
0.35481364347523175
0.3785475634309754
0.22380744746380818
0.30075386225119205
0.36260647986483163
0.3621380179933213
0.2958420704194817
0.314032212518816
0.3521641684005082
0.3899554563236337
0.35132362729255784
0.35368515646734167
0.3336573641268699
0.3518716046242961
0.36993090017583313
0.3704189386952173
0.31674163550483303
0.3690627385925959
0.24843979775958744
0.38748188353057367
0.3440291535146541
0.3214673756186689
0.17932002589836454
0.34193152476947397
0.32062303184579605
0.2455565421934593
0.3581096182953794
0.32368847700692316
0.3777108099409116
0.2625969365569261
0.3368127171425511
0.3670353940702307
0.28932973539128953
0.3044770390691995
0.37465951117899693
0.3375707910968353
0.28147763049387303
0.335186818975272
0.34532953853463977
0.2954018948132839
0.39276809609109814
0.30716887321705605
0.3365062356561548
0.3718163735979417
0.30370459128569877
0.3661589544180427
0.3204986634881443
0.30472635625821215
0.3253976702755105
0.3461054051704538
0.31352333843162966
0.263227987931547
0.3215886793598781
0.32686851906271885
0.3257534163085864
0.2853329388213871
0.2829109256338857
0.2671590382860136
0.34417405261228406
0.3792628681343425
0.2555435850469173
0.32523757540760095
0.3468633689783387
0.3641230738330449
0.3791530846829877
0.3694984614640166
0.35503656293257035
0.32023586655355935
0.36435886790653005
0.2863980361041174
0.31218802371905946
0.23748571848648445
0.3880019122687478
0.2344247989185296
0.34139805186464106
0.2603661691341125
0.3348256924861032
0.38012298116171406
0.2581003633883157
0.2998060660542538
0.3691121728404076
0.3181123497543951
0.2424357161242768
0.31348370092081324
0.30734271420956405
0.3530055058122363
0.3654611057717238
0.3520240576467042
0.31358366495280465
0.3662891897093213
0.3907617698594667
0.3303014274725538
0.31494426010101306
0.33140179437471656
0.23151868946195722
0.3886169124565205
0.3100404436943756
0.365196621856144
0.259468145613394
0.22763991208295367
0.2656217021458093
0.3034056309400728
0.3755856764962988
0.3544622931815186
0.3248365423096854
0.3613855005225656
0.29021439903230817
0.30433282278673046
0.24274002538554465
0.3501916553684739
0.3687089821736108
0.32124824828418724
0.2808343672094011
0.3863537895578824
0.34169288368487244
0.2878259911335652
0.2701375804167695
0.24089590118750814
0.37005958049997023
0.3629572710942229
0.30466742248759265
0.30818582273795664
0.36034784476544907
0.28825824600852784
0.3137045747388227
0.3074568240818544
0.35877728642857687
0.3847690487787585
0.3331965171987007
0.24093890123636455
0.34759656054954424
0.346628977907981
0.3262175682537731
0.3358246838680635
0.3622390869845479
0.352952976338413
0.36809902116499454
0.29243005258566807
0.32758637157252846
0.31678421624718656
0.38869568398728244
0.3102183063839593
0.34971661735372356
0.2450174291362034
0.3701485902309929
0.3958026038171096
0.31126339764590705
0.2807855248690322
0.37331918220882615
0.3216687507900356
0.3563566185898868
0.32434151356600766
0.3914147377821984
0.35734907725930193
0.26306539213085656
0.30414435457474276
0.29842359363231363
0.3426427184081528
0.3022468036868326
0.3705896918368642
0.31203301133355954
0.327418783316206
0.2988396935151049
0.2748049492744327
0.36257983842485214
0.3658270986996095
0.3647453019015757
0.2488594649644009
0.33454478693540807
0.31655049521596573
0.3189852262522297
0.3641691062436999
0.2920684250837245
0.318813464168334
0.34158482510487276
0.3550152544294535
0.2889778357870831
0.35807349904883023
0.2666973167833081
0.3379940380099288
0.3652456054613335
0.24987742741336336
0.31188298432220696
0.3423384223972013
0.2684081407256478
0.30992935107598635
0.33098128802538584
0.3198734809387121
0.3887910790714204
0.3473216603393965
0.38781804488391286
0.33384565303958075
0.33020590926059507
0.3543853427891024
0.2873457544328197
0.3342891760135429
0.38081315019791323
0.29106320006377423
0.363103995611267
0.2816623343062174
0.31970583294429933
0.35067423536658154
0.24989985576760848
0.28960232098319966
0.3377600844290245
0.25636009900258244
0.3266682662658988
0.35359322708914903
0.25603473244797675
0.2929138626765317
0.3420733049366683
0.3576697271719746
0.37546193985388393
0.354535526185721
0.29303309761331525
0.3576232400570605
0.297887611948309
0.36104114644029656
0.3649560001937326
0.3533496921765098
0.35776617575535063
0.37703424795254814
0.2504493153159696
0.35049477131865153
0.29926078556791885
0.2925214775317881
0.33569575384088757
0.37398890775215116
0.2324562938507846
0.38246632711828504
0.3836384191855627
0.3727964918999288
0.288865475584605
0.362712443726061
0.3625311847211494
0.3226037053440353
0.3836707011250279
0.3758854990579562
0.3759358040753098
0.34331119853205105
0.32574223188897977
0.39472149837606985
0.31555957547613506
0.2872914484092687
0.36353403264706324
0.3055191410529855
0.303474537089634
0.3269897727139999
0.37058784761781377
0.329595099081828
0.3463529396798069
0.27128487323948014
0.35537514054776187
0.38253920524386986
0.3662520546475578
0.27706818378075726
0.3056008839374952
0.349783603123248
0.36823144390493107
0.37450462659504835
0.30266845089721806
0.2391058021312905
0.3869313055176562
0.30788547386610504
0.25862432070965097
0.3500994077280251
0.3415478584605434
0.3871111461512147
0.29869697220636976
0.3912489818985315
0.3566324998746734
0.37741822477770876
0.31705779719110655
0.3063360690696658
0.2787135724256803
0.38198355867558675
0.37106198107579547
0.2554950774027425
0.2792276872962892
0.3692297185986144
0.3503162538851892
0.2706623039233337
0.24392382262846046
0.31040444804090433
0.3864318327335803
0.36821706783330366
0.3258233012534875
0.317790998673444
0.36509293777947316
0.3172247709613283
0.3385819639071628
0.32449244122282234
0.305616962452894
0.3441395194306564
0.3378784923377952
0.29901935065823354
0.3372506129532496
0.37527149086226463
0.3262335112583119
0.36591018681929766
0.3334536826647948
0.3159491584602506
0.3207286055523744
0.3650811054720418
0.36838518524995495
0.37363061480321386
0.32598478072612125
0.2939524570917007
0.377746068770995
0.39001315859037183
0.38317118710276704
0.2187229933841447
0.3843324613292181
0.38082292453040856
0.3562091861151851
0.2152089865803689
0.35447161892254614
0.35333664743391174
0.3749262238810283
0.37122778678101875
0.3396043313309139
0.39064325676667794
0.3774588440362963
0.26466125321875816
0.22212732821669107
0.2556445099763967
0.26861762891034013
0.3297109971259765
0.3747668632990745
0.36328709937665077
0.35658021735696066
0.322649611159284
0.3655170653799439
0.33472729167710824
0.3223054383652589
0.33671622671026663
0.32845670359120255
0.3791951853031154
0.37761210244139903
0.3043687824916469
0.36057030676004187
0.2865484326052005
0.36551220933679696
0.3799517052929215
0.30132826289304665
0.343177435622918
0.34580656450594216
0.37050919968100426
0.31837231619004425
0.2940267851190165
0.3767970635697694
0.3228723589261614
0.3422956042360405
0.3195086943063586
0.3438836991225956
0.38448946574083265
0.33744072408854286
0.29712617715811795
0.36210189774005613
0.3459182606156452
0.23223261041657953
0.3335879226757278
0.283236900102152
0.3502091608055689
0.20906623405857316
0.3402518249448032
0.37635158707799465
0.32403620491490087
0.27716830820609023
0.3460776823704696
0.295850932668639
0.3531617695508775
0.3106168497509779
0.31883696367796033
0.27873981661932196
0.38532318753924066
0.24310206040088084
0.3277972013520877
0.3703253073421312
0.24530802435248153
0.34136821482037294
0.31394219556755953
0.30097843219678133
0.32826002283111994
0.36951659366315665
0.3453030365603076
0.3646202758974834
0.25685145486503397
0.319614991714743
0.2449748435589439
0.26714979382338105
0.2900877870582507
0.3627966321599904
0.3822355504966604
0.3688905448257491
0.3631149539538187
0.29574728429822994
0.3562795069101971
0.37879776765415635
0.22553344159135627
0.35289850911683196
0.36296738317064897
0.340273376999095
0.27794018135597276
0.33988306701066756
0.2813816939218919
0.33316611277677266
0.33963556696920727
0.3493639423793277
0.357069879487614
0.2730742028656674
0.3663206035586454
0.19050176673219588
0.3097628591226349
0.2777837974792735
0.28314140102773
0.3619862923736399
0.37265774637706356
0.21724390178435804
0.3138664322148926
0.37938850982239025
0.31380153045818565
0.34621921618071777
0.3441688162508133
0.28846433238734803
0.32314908481410687
0.3829103468890596
0.24544027813294364
0.35177637932417966
0.30067395773049876
0.36893660876748474
0.3456270864192829
0.3746810859253304
0.39316299328665283
0.2897354161475649
0.33249755499710465
0.2129825504665491
0.27072591034571714
0.3510391621090431
0.2811386028347866
0.31520461850094483
0.33795879638854287
0.37521450718929156
0.25530535232009016
0.3375756368373736
0.27790979677088695
0.29083724401096206
0.25490803890159286
0.2764479559034479
0.3328133286266376
0.37507543539578925
0.34743799382343793
0.372592902306514
0.3241920146473878
0.2921847086736293
0.3296163148577266
0.32094521197150033
0.3318357431613301
0.3752137624843479
0.3864812797554888
0.3365551459847381
0.3397548827341702
0.30040457599981596
0.3368890683511686
0.36882469540760976
0.2683517378512713
0.30370621098350875
0.2944879512153246
0.2944548601895043
0.2475963616284305
0.26613998071066913
0.3552176741851841
0.3815743471392783
0.3221743682639517
0.36644981609273924
0.39463231924545805
0.3049773847895416
0.32815034985904384
0.3777408468880018
0.32067902561219935
0.3467024648182688
0.2831489316940526
0.24964888003182445
0.30756227462269936
0.3769459454402872
0.32617451670189546
0.28642514996652707
0.28634619723911503
0.3717292090462136
0.368551904837367
0.366517535505193
0.286496012094108
0.2300784899893728
0.3658761305212382
0.33769241645888876
0.3526163742388619
0.33544675295973364
0.2916274267911383
0.38623640101385825
0.37337271106031805
0.30787153125325484
0.32627956992843615
0.3497421104292552
0.33260241626832004
0.33773712058401034
0.3541890788671595
0.35143644332784246
0.3166124432792239
0.27691910037847417
0.38910307162675883
0.340314315657591
0.3594334855343966
0.35529966105376515
0.31521610490821816
0.33164671998133516
0.32947770098551693
0.37417431460963696
0.36519463139267117
0.377530082431301
0.3258327467912557
0.30477929244724783
0.3089995875299571
0.2443047481724369
0.19198347905419488
0.29287493436950446
0.23928332487797502
0.3527927163791282
0.3602249581611557
0.31270871289429314
0.31452471986976455
0.3788541372455469
0.3587720787810974

==> anc/HeisenbergRFC_J0.3pi_L7p0.09.dat <==
0.3656203300464716
0.3966815962427195
0.3682099359964845
0.27594522098826074
0.36063024845188413
0.29697352729882315
0.38068025520059523
0.3137637191701288
0.36671751952933795
0.3792166636694361
0.33537694433852655
0.3201932402957073
0.3490017948346362
0.39915431824021746
0.3062249159943044
0.33041663731073406
0.3980079455955729
0.3563059870103657
0.42311741893464444
0.30037346168913137
0.4202696056822074
0.3293107650727629
0.36689575736217317
0.31807404946981915
0.4055136363413757
0.19873584393030663
0.3535052205220293
0.4059571271182525
0.37311234223480844
0.3734577669245838
0.36042974539821104
0.35929278407668663
0.31472234708527275
0.3756105087232542
0.38431787060570755
0.29047658728517567
0.39955322266623644
0.3106450061215836
0.32986087126358843
0.4123615043174072
0.3819520347510637
0.40468913600709244
0.4215483851869834
0.4259428768281159
0.40991625027184037
0.4347578423935554
0.41907205486997257
0.31652328729715035
0.413401314856768
0.4096943903877475
0.3424192725029807
0.2634213262836819
0.38449807652492207
0.37954950720338926
0.3575845903828482
0.4210726234283501
0.29959702358660967
0.4041796127190584
0.39232193339672633
0.42198859593238325
0.33005688878305445
0.3413295458452961
0.25558048075737794
0.33293386347640935
0.37776622008220906
0.3678811880963698
0.3649595122451932
0.43574779080067716
0.37040346873337543
0.3770191662943907
0.4165863025800265
0.33230521402231666
0.3490096961697795
0.34896352592567487
0.41592771484322083
0.28568717790111053
0.3530463422444057
0.34046783437623346
0.3622618808864909
0.3123176581263798
0.3287090485627866
0.22757990859534574
0.41169701810817727
0.2712255896275976
0.42864285662868956
0.32015519870745274
0.3264968610850586
0.3349088361577473
0.3912550879866331
0.2936840098413017
0.3731238394870852
0.3829549274356031
0.32700378383684386
0.28973137008920813
0.28533519328612883
0.41403453168090454
0.40128853935128617
0.3246584559600035
0.3089845464388139
0.4305155467820813
0.31233909896940865
0.41836494631779075
0.3295630502209169
0.2581269491285054
0.4134303173643359
0.3775971350716552
0.3513058623367225
0.36080303960867455
0.3868884375031038
0.323181152750282
0.3754948027040246
0.3837607070953364
0.40047416313615025
0.21213475165079976
0.35982168351061466
0.40170325899418774
0.39446560790666485
0.366421460704328
0.3249905421693781
0.33471359838559706
0.34509422875219287
0.3784121662546385
0.34298037470886555
0.36111801277259237
0.42856960838026187
0.29825792101311766
0.38646896738105707
0.37491886991400253
0.32335596922912485
0.4139423424261601
0.37429452911113914
0.28572796510023674
0.30768563865719023
0.301383792199927
0.3563889146114382
0.30288089073338975
0.3696494450348766
0.32739230533101066
0.3664674430541937
0.3674141613425745
0.3371881016756299
0.37132424641390355
0.25509767277021095
0.3444039107610452
0.3554575698236865
0.3299437864312382
0.41266735574784524
0.4035163742232005
0.3823951574689001
0.3329734703150568
0.40622659313155846
0.31026683322018145
0.4132918371701296
0.3111810319231043
0.39571990239205845
0.39492942524539526
0.32703417105561966
0.3644219925963941
0.35547855379474314
0.33425818796492623
0.2297555714371396
0.3759819138572992
0.25834316766314375
0.3148967878297262
0.33778540586671874
0.2954270222183672
0.3741170619544341
0.3255144011895839
0.3715900080816123
0.3067526904286138
0.3680520852706105
0.23968479409935503
0.3970920391336897
0.2788061963411378
0.3964833875166541
0.381072015729599
0.32784888898856
0.3183182462703505
0.3413052324505027
0.3887227702785251
0.39376711098477846
0.3178398143330118
0.3729151049486768
0.42191333349649157
0.3583584803938593
0.31542351593631507
0.3964728787201776
0.4211099119053065
0.37554672427279084
0.35359740012278074
0.4122234791387138
0.3938618991480734
0.4305837321018414
0.3595588650798093
0.41433116364446027
0.31547909714397854
0.36974093707364675
0.3625146585587128
0.34772737694058325
0.3252616207304449
0.39810664124288836
0.3446538713092136
0.4052235753372357
0.38086715649813985
0.30434043161571916
0.3307863861965583
0.41678139464435676
0.3148883635137554
0.36960775259726386
0.31672631942294965
0.3782871182536882
0.3000388294567917
0.40726012821494295
0.3217664821648433
0.42533408781662374
0.3658372864757602
0.29828417181091915
0.4011083633130913
0.42871502201367667
0.371553505956592
0.2889053199504364
0.40046834958327626
0.4110682356577097
0.3924976189334607
0.4116476909700277
0.40320845866090416
0.3792069212613724
0.3459968153904426
0.4086372409272027
0.35842759461017326
0.24270953646644858
0.3395045160006509
0.33489966262619125
0.37329593272354294
0.21204642866483142
0.3599283939409002
0.28736558143582663
0.3649947079789001
0.4064006706164143
0.3894201151202284
0.41783255747638093
0.3473840318828685
0.3034629302263151
0.26863430103104596
0.2324058434693862
0.4300157955650297
0.27194971987748456
0.3662493066871601
0.43118064253928934
0.389928151377483
0.3707715210861716
0.39910402110401033
0.3497739629352802
0.3246939452722162
0.35471321979252246
0.39392513148283786
0.3572148083770757
0.22242567615760808
0.2268768836645531
0.35178648448681615
0.28058469201104447
0.34785923674751834
0.37393028271765794
0.4138209157079961
0.25612951400224976
0.3299042324359806
0.35449780374075424
0.25464293207399574
0.2514647439294117
0.41875310882773
0.38624576330038946
0.3853030450213941
0.3667736183891924
0.34945506929161296
0.4079067494349195
0.39912746505311714
0.34066497480620983
0.3867939984553996
0.3843334107544831
0.29085596098746314
0.3067774879799926
0.3362650313814248
0.38190880716057907
0.3718129775970338
0.3799065196306417
0.3567622272321272
0.3742280429636849
0.3231588857040301
0.35969949757756375
0.3800492245796851
0.34940288025010435
0.2561975242093477
0.32820117012942474
0.4046181687655941
0.28435236256103263
0.33392021231667085
0.39265007845363015
0.3220558156430148
0.39556520915603854
0.3204369674612623
0.37304456673997594
0.38524649766625013
0.24352683917316523
0.38333256646507224
0.35088556242997826
0.3532924812652433
0.34762442469821114
0.35437817786849596
0.3311155504965945
0.3203313215050657
0.37282296403965276
0.3197553820484385
0.3682431448609784
0.3111221192442238
0.30915206286137387
0.3897855081299811
0.3145597001211964
0.34919196014978043
0.352741246278131
0.27293823562514125
0.41581427201897003
0.3160748688284322
0.365968135889392
0.33362592274355213
0.39042664374212005
0.31353558818954186
0.4206944366979354
0.34828458347556746
0.4043486170233605
0.32600031809748714
0.29187139440890447
0.25080951936036383
0.4163444182719264
0.2767720278165028
0.4183059201900828
0.3289950142962574
0.29618823549641404
0.339579688142436
0.3681270143008325
0.33804645678930456
0.43202319234377856
0.3292805610762542
0.35757012823615975
0.24757430822331516
0.3547830137504727
0.40840902707886845
0.33856137903047223
0.30068544844290496
0.3737285194154267
0.3464417260154924
0.3031432178221303
0.37376173803023105
0.30932019459336735
0.37047611648259293
0.25864924903041764
0.22097263277045573
0.3803578810390216
0.40786723648832407
0.31443106385603214
0.36178742811326053
0.3066603254035479
0.2955691738247451
0.40738033263537293
0.3388593485497539
0.26810763265290416
0.26472880149920697
0.30398562470538765
0.31268491391602465
0.266767398483388
0.4320783017212905
0.3856518084654521
0.4013570380994028
0.3389832285089622
0.38075685441222334
0.3733809833032266
0.39649741810987654
0.3710135997031111
0.3333532225558544
0.33259318687660705
0.4063685422244642
0.346945531155606
0.26958134084179697
0.3773400839104042
0.24140107790938475
0.4357471485522523
0.3558068934167223
0.34315208897969285
0.38087015069998725
0.3247119964118006
0.4268966995001319
0.41823715841724657
0.26941080651936716
0.3607807149765646
0.4127830857386681
0.3574138837785345
0.3038732204903776
0.41425540617686624
0.3607199937128283
0.32278829588110614
0.33417020391286373
0.32054698927611314
0.31485719320593986
0.3899003236684053
0.37798752396242336
0.37254872195179217
0.39345510521379523
0.4030517550478171
0.20987738855464647
0.4127945302750928
0.4091760798132401
0.34688532924598153
0.30738442425992296
0.38112485917935063
0.3023847291104126
0.4000001045685727
0.4130289300528764
0.3130531160419705
0.29343531110888793
0.30633366295926956
0.35216362759539904
0.362399331541276
0.3708442344093632
0.33140060227454904
0.3786737313094251
0.2476140356132463
0.38684917033991156
0.2718467554001986
0.41785733272497305
0.3908843253630085
0.3873967353845947
0.41161397439653297
0.407194835008966
0.293004694459231
0.2515322950362107
0.39315286447877673
0.3358953956501443
0.3392981309050404
0.2915800084787925
0.2902789742148902
0.38679383320952604
0.28845979351765777
0.3307642183306236
0.35397043924713917
0.40257550211467313
0.31162862910008404
0.3879236757859372
0.33231266285249367
0.3740801100572223
0.25599451794941464
0.3461727313175229
0.3772532714923679
0.40494541203374473
0.39225132649287175
0.27937893684206205
0.41395255935402525
0.36999312938708817
0.35644577840135694
0.3267036093604966
0.37841321237378256
0.41344991169944995
0.39630041311299485
0.3215107212047616
0.25835635381119254
0.3211575932227504
0.3669975808971513
0.2850194464965321
0.3337136955503389
0.3529970528726321
0.4229213175349178
0.36103844909772265
0.2951389947686543
0.3658631999550733
0.27947483853285704
0.3344613268171681
0.30829831744879216
0.34374583354333943
0.28932185640816016
0.34404261627889465
0.3232045172055171
0.27302988439338294
0.24328821416014895
0.2893475239397269
0.30801657753940925
0.3867610901963972
0.35338370402861297
0.31727216206348197
0.3356157918821465
0.41356704095824676
0.3873072598980669
0.2989235562103616
0.41489592145768733
0.41404408659793285
0.2840901783827994
0.247994485442002
0.23679474253177907
0.38563127577748757
0.42534051774542236
0.3852196807802451
0.32628449981948227
0.3231998259250578
0.3334390886508554
0.3354296010227913
0.41186464009448
0.34080334247626304
0.35729700516397034
0.3235363728537146
0.43136238251352005
0.3154684527087975
0.35095760371859647
0.41355835515502193
0.3020315001408136
0.43221616871530455
0.2966638178119627
0.40298244638147074
0.3117704314791929
0.3969854888006938
0.3953561519547849
0.24157001241246928
0.3755947808059679
0.4086668560831483
0.2901629048412619
0.3739221619731834
0.29896026983351487
0.38141176054441966
0.4257340693904368
0.2603783331103727
0.343054238770845
0.42407975686925203
0.27710882147253924
0.3080425573010247
0.3502435170381624
0.2753675798303739
0.39040126687818605
0.3940386645287761
0.3332439318773607
0.31822778395109796
0.3054669495315943
0.36552077373039704
0.32906855585096406
0.24955804199332762
0.3790567172889532
0.34598664049715366
0.37330565288402195
0.33636198036228343
0.3540870012371393
0.2481314214541058
0.31688954825429594
0.34074984273525005
0.39877069729342524
0.3195535554467102
0.3188653397153054
0.36527745038361803
0.38255267175597757
0.3060531961695303
0.38588722317865587
0.2889754045454058
0.27377244560483277
0.341020271201327
0.34987033481555485
0.3375349792934769
0.3176252936339691
0.324052734508015
0.4019422363658362
0.39948481905306027
0.28874303669974094
0.37999031242515335
0.3233965522996679
0.3982053966470244
0.3165662162888419
0.2821724365729314
0.3339714020236537
0.3833977973561914
0.36597161154138863
0.4090555463186153
0.340926735602563
0.2902139172719172
0.2720976997521973
0.37123582478455536
0.24087898205260042
0.31085217568855816
0.41449293174114815
0.34864625969627644
0.30546387531501445
0.42587163362477326
0.39625601209375755
0.3442239381830129
0.30439810363314107
0.3915738883201579
0.34275338692435053
0.3850146209458516
0.25834744856752256
0.32370735943386436
0.3626475741096954
0.4078998869145423
0.38576817375549693
0.36342068224881185
0.3304915097365332
0.2526925573637499
0.3465027064570102
0.40497825097609047
0.3713956482060433
0.34413301162320653
0.40516532352722806
0.3198047393074205
0.3119302411201212
0.4111962903725169
0.3417440122002844
0.31345877435102915
0.36484802181008535
0.3000423756126496
0.35784617426626386
0.36865894301499486
0.27766605852269544
0.34498609955241377
0.3468907402502386
0.3584634214188649
0.36524732105103935
0.4011030280682512
0.26752522129483347
0.3977554419828744
0.40819298182804714
0.4259677135747042
0.26333889594883436
0.34211362006909996
0.27900859201116485
0.3272309355402908
0.39178707420578973
0.3810485752880679
0.33818256034390143
0.35976448377977827
0.372085955284079
0.37972598478274916
0.33520304223677944
0.29445998655046846
0.34387375141288246
0.32588477553224193
0.293084985063391
0.4133467759128625
0.33236858110186024
0.3006306508080075
0.35802237118616564
0.24628490184379462
0.41527153866078775
0.3934645558122827
0.3544697587681684
0.37327220521737076
0.3974623291419426
0.3013175655977792
0.31267623884374257
0.28923104949357986
0.37757533737645493
0.39295804457710554
0.43670988130921223
0.37390674813268215
0.304780941830765
0.4007952292805164
0.4072472167254644
0.404071021656818
0.3652635985389352
0.260715711068185
0.3148970952856748
0.35733676482564014
0.313034383187721
0.32823985713281323
0.37431583139190594
0.26342708639984425
0.3212294078623768
0.3481977083715036
0.3905600884705766
0.41384827697605836
0.3224780585902114
0.29894762341088915
0.2769838040741642
0.3491660081135375
0.3906038700594556
0.4061234002237702
0.43051538139724826
0.4118995352137612
0.29925455172718346
0.3219461028384463
0.3909453058231529
0.3704239438356836
0.31483960682687995
0.2589434389561485
0.3459798099293543
0.3182813003919318
0.31072664113401804
0.3875867379292629
0.35035022965249907
0.4119842832939221
0.28871950156424314
0.3212893942099013
0.33318533832556557
0.2993321125319936
0.3109095730117843
0.33161372290426827
0.32416123097968075
0.3018810952704963
0.29885991013185453
0.3648215515847669
0.38745934908422025
0.3439575793031274
0.36065268024463143
0.42653630658315095
0.28516978450563885
0.21075182881023183
0.2006694108879017
0.4173586477620286
0.3140827167704424
0.3917263813486979
0.39913083989841336
0.30566224696296307
0.27103778818060453
0.3338501916860169
0.3632222005929668
0.4123791570036136
0.32419656712497363
0.3711650479533683
0.3183988936858368
0.3006049419104688
0.4419396765593991
0.3042532122174775
0.3681237447797921
0.3890448646122607
0.3567937860070314
0.37158941089825787
0.3478309042718422
0.3770011359026411
0.4168418814205049
0.4092745718531225
0.3405201929981166
0.35201689131684993
0.39567683927322356
0.351241598393435
0.39233553829392664
0.33824408572357345
0.39154245081191563
0.41783281110019216
0.40335163094774007
0.37739730893515194
0.33695424426259457
0.35028767189070525
0.3549413889237953
0.41044793617114145
0.26948219652157807
0.3382228345530047
0.36313177816228687
0.3806733875196913
0.3067501836367234
0.36365563166036213
0.38950603445843146
0.2502604130225811
0.4159029207708464
0.24824453229400514
0.38563644312952905
0.32842276268544673
0.344749293598681
0.33180124764744257
0.2605362103094509
0.28882698929333034
0.396448368307881
0.3889668241548817
0.2841520170385066
0.3811198992696327
0.2924337445418726
0.2622154197568017
0.39640547726170544
0.2270869631548301
0.3525435101245755
0.2607600608772493
0.3574898014270155
0.40122445969082615
0.3795660902938479
0.32567394359766116
0.34143039260473906
0.37260429016250807
0.2989221988549147
0.3801889314645559
0.39080084264124365
0.2806900113387698
0.3297094177754213
0.2550441129122488
0.3973986441641594
0.3198188407034544
0.39738567856227347
0.29192615885082623
0.3556122633223453
0.357404075446475
0.2701439896573224
0.4077972960045353
0.3250453002914534
0.3592254874197784
0.3296722605047106
0.3289208569289279
0.2937213738918726
0.38151022023634645
0.4060858193645045
0.38149789862543515

==> anc/HeisenbergRFC_J0.3pi_L7p0.1.dat <==
0.4133049688272173
0.32733970621720193
0.41748617137493677
0.33490242577330315
0.30712742668577364
0.33598654849214615
0.3837873420558497
0.43723506606514956
0.35358415301411683
0.39763643579843067
0.3582472805636843
0.3331374505762773
0.22374868723928093
0.38410288230050144
0.3452522381492781
0.3938594510900649
0.3120190248962193
0.4396853874235434
0.4038801936202592
0.3956784419496925
0.34510705746964865
0.4418621083499476
0.38653016922318634
0.4521937272857305
0.427675180537585
0.39544205898623686
0.36821791935121667
0.4378697168879841
0.39313915015104345
0.43309250568921964
0.29865707932159863
0.3194119219190269
0.39558097997482666
0.45393593052170833
0.3889856669535531
0.33161078300107566
0.4176748759476914
0.28350235835930054
0.36989270193201834
0.34388020998920804
0.3196958139185515
0.3711564600981794
0.38573755952925026
0.43416561025015593
0.35181960981073007
0.41067053006096804
0.3023675254252947
0.44780399960316186
0.4243779311226147
0.3709303617776919
0.33464663135449324
0.40884009124697207
0.4412451370636724
0.2772388299978275
0.41369790041940435
0.40943688895595015
0.4310021563004088
0.36591075024226055
0.3754318079897945
0.3684709544800493
0.38279560282518554
0.4061941205001782
0.40274495085088846
0.36810685309829444
0.38519734913422315
0.262520514180745
0.42769456283828333
0.3745219843642648
0.34892136654561867
0.4553406185231894
0.4285755286342325
0.35209660654430786
0.41324116126492816
0.2340775926014739
0.3707269456744633
0.37411053441607467
0.43897377129738924
0.4764658264254772
0.3048065994341901
0.45774487326304825
0.3194547849584073
0.39360703433851474
0.454808614541942
0.27683127562641635
0.37452636856309535
0.4123471838453612
0.38164970475229415
0.34062869630858256
0.3997780172975058
0.33463742027517396
0.36984564555070354
0.4017874697240019
0.443451089596563
0.3313245325110148
0.39380477039359274
0.35954600929698427
0.4209884272374816
0.3817176696647618
0.3707839208938325
0.3465640474842773
0.356772452779861
0.38257641240422413
0.38785526805975484
0.3748766074080653
0.3732976426546643
0.3684383968979814
0.37922069530325925
0.4322183575777484
0.3392313150301272
0.3228812104839749
0.42563929713175036
0.28079229040974846
0.4056698886886373
0.3421472443247467
0.36435621196151796
0.39181244148405914
0.266753008625397
0.36676148402527453
0.25443780170826297
0.27243233396287747
0.3282982202749186
0.3210909512032772
0.39969729631486717
0.36224909111743214
0.3435112766625087
0.25424594154297275
0.4198784012679528
0.40189164393202675
0.36162350171138924
0.3845569050419655
0.31504664534630283
0.376872223240942
0.4270642277413999
0.22496667629738162
0.2629766679592662
0.2529897984810962
0.37947631664041814
0.23470532869838936
0.3505911286327064
0.3067904656944883
0.367470457615206
0.38311639682941534
0.40838829320655534
0.3677533631652216
0.4068429307751128
0.23808990786241885
0.3721463625685533
0.4154131956416077
0.43206224389271497
0.24977893857727085
0.45015041607696954
0.36023030824190777
0.4327798658179499
0.23808381073597
0.43801758644251065
0.30086715453640583
0.3680065206331812
0.32338508329937926
0.287624470645148
0.4498821814297636
0.3587285075102153
0.3428472461624056
0.3976646586809094
0.41962810529887534
0.41955279674324525
0.3529873724128449
0.4099876797871923
0.3599276169576931
0.36820726768993556
0.3219847027669444
0.39495558474383685
0.2939077621153101
0.3704688305192921
0.3614215990671376
0.40640537794177606
0.3837924639107533
0.27433514555505334
0.38782535978152405
0.3160640037899503
0.38005471434926347
0.415904932867088
0.35403277796282095
0.41388169605879727
0.36875275263243745
0.24581628240681266
0.41273897041561153
0.4057577936618685
0.3279839627718969
0.3437864947800563
0.32425962801110736
0.4115959344511503
0.4083981620416998
0.40679547002070626
0.3693994968552359
0.34270329758471435
0.4585334378368879
0.4389204609929392
0.23924462235030702
0.4083279541829252
0.3258018002773672
0.37573865622411856
0.35633719987461215
0.4186780251075943
0.4208401777420136
0.3828473933323585
0.35085304498729836
0.38760102180639017
0.3999012319052499
0.28151934822124
0.4349386932884886
0.3867629178348044
0.20683769926509196
0.3835011297508267
0.3921586367041447
0.4297105481347735
0.39069099749312886
0.44511318716381804
0.38218619639860424
0.2744811453506618
0.3317612703735109
0.35851149853951564
0.32765470891186216
0.3855537311832829
0.33978403989770123
0.3017732319640922
0.4383025467355538
0.3068748816992628
0.3209310384108968
0.3223066879639682
0.32431066030563754
0.36393143737177025
0.43467065960736223
0.4404027365574445
0.33790518780479994
0.38491668258186523
0.25979200920601275
0.45939129385456384
0.42759713346852557
0.33030236016505643
0.3929336451163009
0.35161634851643786
0.3026091103926765
0.3958721862747233
0.4279594291275682
0.36009972256896583
0.4363264857093961
0.39229726374256124
0.3946769350773065
0.34238582166809695
0.3866667210230275
0.3638766707543129
0.32064283742243455
0.44332374542865916
0.3968640826972484
0.3199384426681174
0.44660952102770257
0.3857709714812988
0.3658075208167522
0.3574061991114414
0.3085811526220782
0.403063352897176
0.28040395569324944
0.30466689358675564
0.4180801336253594
0.44137613737274334
0.3682023224980445
0.40873158271290705
0.3865528563907602
0.3343040649013832
0.4690549759122602
0.3492352339269306
0.41578390996992814
0.36180042147986585
0.24224897257991665
0.37011494812045803
0.3145597303211626
0.3342740516282305
0.27697106237728425
0.4402055776864116
0.2960294353768532
0.42569958492447
0.39292127710509583
0.40063034879171966
0.37518018644275913
0.3729779639486911
0.24200014052996513
0.2989808371372706
0.4110629221910692
0.4027205967278462
0.45439464844826605
0.41697959153420927
0.390800179835703
0.4624081161227648
0.3859375669963856
0.34130763160010896
0.4125689579764092
0.38937393576668144
0.3528280322536906
0.3486485255854971
0.4552117852553969
0.30099021644779855
0.42583075711086305
0.29980077729927923
0.4249657623208034
0.42430706519777867
0.3505801432021939
0.4092835697758986
0.3044914626925707
0.3825534608909268
0.37941645962692583
0.3505541407036031
0.3668157793594422
0.4326618602068492
0.39465209815708574
0.4025256265486636
0.442504006073783
0.4306459074461025
0.41916295384415914
0.39373512074494327
0.4305899684202231
0.4121353420448202
0.44885205020122493
0.2992098347418827
0.44876463424468743
0.2528689984696739
0.36846625353921986
0.3167363785951282
0.37894120167533396
0.4414895700210962
0.4032209177573075
0.4661582937025632
0.33470384804866754
0.4337365943980614
0.3886106745888873
0.4184986131772854
0.32993964927757613
0.3087345546469636
0.40251673992651726
0.3664580773126066
0.39550824200157003
0.4076497453332844
0.27993121038841623
0.4407463565391817
0.3145382500483999
0.4400040509410704
0.33860593147363427
0.34776923987548014
0.35887246053010724
0.3084206150421134
0.4114704765056609
0.35188348230924366
0.3770085414748558
0.3041005457749611
0.3487687888287154
0.3978748535689189
0.32247398589926923
0.4599534473024367
0.323039530811113
0.36252855555169866
0.44430953106883486
0.3890995386597021
0.4101075313361317
0.33400228084270894
0.29158715796957807
0.3583766367037149
0.2590157168361923
0.40502345533033385
0.30226605646228294
0.2825874784112513
0.32360354720740664
0.4047983684652256
0.35461389399856463
0.3597806277219604
0.36158268259949533
0.3387675813341954
0.4454697164372093
0.3433960858121556
0.33797868478310866
0.35112495485178585
0.3665804760043809
0.40690057646899436
0.4069794746111167
0.37475332891605123
0.44659572247788093
0.37220542194035466
0.3610438672250468
0.45082670403933306
0.3330226139820803
0.32694068979496116
0.41541170470832844
0.433950736898084
0.42676833793666547
0.33747746556804004
0.42711427822736586
0.3206562747838018
0.30538124899924923
0.4037230786721652
0.3169586284848226
0.23669968592971766
0.29826041231172007
0.29572113169058345
0.2888587380955781
0.3110859447377548
0.4401578412459122
0.2747679811028884
0.42956532505980566
0.3275536292174091
0.4129004018933082
0.3554871169016258
0.3948275388196932
0.43092974421289254
0.39781209143029944
0.30784614236358304
0.32362013509179716
0.45575642535884114
0.3931427253045886
0.35106272966265617
0.35752789620815484
0.46333108055275235
0.4135935069950858
0.3987604665688
0.40948906166316956
0.34289211559766225
0.40892955214893845
0.34933213057030416
0.24745641467309115
0.3498907644496686
0.30453604780593607
0.38463322192635335
0.3608345458689567
0.3584303526783678
0.3298837862355713
0.402676889917092
0.35787560903428145
0.3599089349004049
0.2686293421381499
0.36456426371659
0.40523789102316643
0.3466340828995079
0.42806877514795094
0.3855640156888313
0.39406389734422376
0.395782941639031
0.42486756513183593
0.32934390907630723
0.3053782753184785
0.30478587567459803
0.393915940405284
0.36316292048226384
0.3067169138392274
0.3858860038243403
0.41750109525094425
0.4005190802352027
0.36415556667925797
0.35043422094872556
0.39600782538136414
0.3503151440215503
0.2988275160273631
0.2958301785871966
0.3436137309275064
0.3158255949542373
0.34756237773931
0.382004265534841
0.34805832989651975
0.4642355505193071
0.39106235749257834
0.34097486318629777
0.37607588493922933
0.3634811880599181
0.36990671013518833
0.35937158102887856
0.3962089710511633
0.4435281700088296
0.27673207747564893
0.38219364786512217
0.4525121542312188
0.40570313242402734
0.45032616992217017
0.3673785627343629
0.43645973908815094
0.2744024866329538
0.27445192295810705
0.3063067816024266
0.38838269635091444
0.40895937153426315
0.4300938587927417
0.44728018294576116
0.3841509603214773
0.30747097007911434
0.3316430536529478
0.47675716779210403
0.4346112313629628
0.31713477223535125
0.29507022100242836
0.43040265561328445
0.36949963793869145
0.4694309059478684
0.37773919581031845
0.3596817651500055
0.29438884206909943
0.31980422833805594
0.337547120648348
0.37639037854526447
0.3764412248577403
0.42614146888260596
0.18570041690407346
0.37508501771942115
0.43570336088733996
0.35579791114748943
0.39892211505934294
0.3609031678196667
0.38306017865028485
0.3679622248366214
0.44843830426402154
0.32090079735281835
0.43154106823376776
0.369468398527197
0.38015538587398673
0.3440494198827796
0.39689703688045
0.36728586238120897
0.4223574575901588
0.39364413068800036
0.3589122552046656
0.27899365089548495
0.3002013521097333
0.3030216416104412
0.3910614828774705
0.35458136805272333
0.34217501763625047
0.24297091455007444
0.4683087950585104
0.34868740396120385
0.4480689918961873
0.271030179538376
0.4136067970254642
0.40734029761671364
0.43930926838490647
0.37865082403240974
0.43887250111860443
0.3858976125644572
0.3202420783110844
0.33099360106403225
0.38834610511139556
0.3851653632420716
0.30703263410020704
0.3765085001076128
0.4385756051379595
0.21071589783714062
0.3214279807088382
0.4380939618732993
0.35212475815321576
0.3797180616398905
0.2575195577215406
0.39053672102548587
0.3588717134987968
0.3166931485147636
0.3486977999919725
0.42307845948766765
0.42394004394452245
0.4190533402116284
0.3903551298035885
0.42913113484660775
0.3542997594569529
0.39654550822111173
0.44920463653615395
0.4320995883144092
0.38884496557619497
0.4279699570842227
0.44697615109974703
0.33721262813765623
0.2714183777384296
0.2618969411130102
0.4530026342370176
0.39059011593796683
0.3404357194410914
0.4687492088310428
0.2959255324134695
0.4261799530036677
0.32366438993269264
0.2831599612135486
0.3938314338592715
0.44181436896304904
0.4128223878625131
0.2594439378964101
0.410994302688926
0.26683615024819396
0.42072381706082046
0.3680416513645736
0.4364131794142072
0.31031983015558134
0.3790929755663149
0.44223129767188646
0.40689110499323405
0.3922701068259496
0.43833435036302515
0.24905128698278758
0.29595977926457007
0.36282089472627793
0.2699233274666238
0.42903853508312373
0.3568220866314985
0.39691887124752434
0.3526097266442664
0.35090110893494214
0.4555090312042623
0.26842249215680986
0.25166896531324834
0.28984403540830267
0.4132065718690957
0.3449726325030242
0.3266979296768484
0.3577941456293692
0.3452397879829175
0.2791785999451377
0.31186430594818665
0.3175391902998652
0.28148750345102985
0.33366627549169986
0.2759788510822812
0.3607509101756368
0.3085522754286027
0.3988480212946465
0.41226763268577493
0.3338122498525325
0.2938770041284392
0.36769588583195434
0.4091677068782677
0.40132996872345933
0.4439451795582255
0.37850092368380955
0.3408885472713354
0.33287912509014467
0.3326618126765606
0.3911646813185655
0.28568743365294497
0.3945462150585263
0.4485475013817804
0.29190612555987633
0.3224203495249341
0.4163375157328873
0.3905818212120575
0.3620306393329798
0.2922733180915064
0.27025674385394033
0.28216663705403205
0.3871440938441546
0.3730288987653115
0.3698915993699652
0.2940726296322535
0.37964149143541254
0.29855217151342167
0.3621576111600656
0.3406433110990089
0.2697407340927801
0.3432565199195655
0.4323349489483974
0.4038620167351409
0.305999676806488
0.23472507412319255
0.3679286305325109
0.45595870198164196
0.40223268100201665
0.3833646311612098
0.3855752810086532
0.4123338864238015
0.32735385735405215
0.37024646156684876
0.3573756596841701
0.2800900658941061
0.43644705338899875
0.40922631657926073
0.38378945647027396
0.37323787030318084
0.35140974910419226
0.41939731822944376
0.35808629347027876
0.3812979876863207
0.4155786182769921
0.2603656202151393
0.29585506248563376
0.4162872423499321
0.43792298879813685
0.44499294160321495
0.37365307416566074
0.38279640107985136
0.42437747617384963
0.42375305143554165
0.4269043662371092
0.43341909084848773
0.2872918040933727
0.35960866008207965
0.3648425303147513
0.33660556482662396
0.35081568125265783
0.3496654389980002
0.33464082142290835
0.2571992388959774
0.36039286428131995
0.4510242388185925
0.36770138865521995
0.3964423231680412
0.43530889787424365
0.28558090907358696
0.36523745471910785
0.2915218425859664
0.44117512823057936
0.303119659988092
0.39570400389700944
0.2529983584748379
0.4643124568972799
0.43004966526966265
0.3961174284084005
0.2820133334372402
0.3488746818811719
0.3355251618133707
0.24967580205773462
0.3782845857554542
0.4037050652994614
0.30132735200381916
0.3771272982395494
0.24986443791692142
0.37901651172213224
0.1885101831006926
0.36189144436626364
0.37211320578247764
0.311818212283716
0.3841039631204783
0.42306996574989086
0.26409347102766034
0.25880112410112505
0.30591505192922863
0.3346538704915274
0.3882100030049636
0.324810845663424
0.2625632870078252
0.35477756889127665
0.30228766330932055
0.29132380553143317
0.44240994072516115
0.3686506672441766
0.2829000207806274
0.3905191230962115
0.40770518378436327
0.31296080979106083
0.3345639790017434
0.4563683501160122
0.3303542345756648
0.38377711630521677
0.3046983042677422
0.4486746098189815
0.31013102301710727
0.4187800663413198
0.33972221159743915
0.3773508342305238
0.36355557612570644
0.3131684568171074
0.25041639823674694
0.2859477796043061
0.39209728533428356
0.45239343724096254
0.3277380084819168
0.34293484313419487
0.39256295966207305
0.4320095333178175
0.4085841785168088
0.3928135075347943
0.45053567466415245
0.3703309176749076
0.32511340710194364
0.36336559035984295
0.33665136198632545
0.3670289526137957
0.4780886643647867
0.41919292900999505
0.4062336220387296
0.2458521784313036
0.4266196288533452
0.42582060991122045
0.2816400123375401
0.34661569228944095
0.37674476601013307
0.4156770288074056
0.27767226586713917
0.38100472248672207
0.4161135085605977
0.3618290868786924
0.44802897915494827
0.42030800692714243
0.41459274296755355
0.36065454129245517
0.35519001239157133
0.3272729982752234

==> anc/HeisenbergRFC_J0.3pi_L7p0.11.dat <==
0.3367824439489218
0.35289244364680555
0.4155692244572769
0.4115243180536673
0.35505759794250574
0.382900923565015
0.4127505766051651
0.4531554739825006
0.33828574350213714
0.3514353919064179
0.32597952863870105
0.25879799499355216
0.35502994442828634
0.38969967077468876
0.4136980494587072
0.4993568724243387
0.4758117935003957
0.43762995081769807
0.2759750743775907
0.2854930006598231
0.41626261717486396
0.44878707031894144
0.40521322961148204
0.34648762110864484
0.35587761494256853
0.41457846541394033
0.40787435588689946
0.42702154168307666
0.468654297393312
0.405520432593292
0.4831394735774338
0.37355510199920194
0.39355723808716364
0.4584072893527813
0.4400814968605043
0.28745648211616
0.41419114512389493
0.2645639669327737
0.32059806205957625
0.3088199411855586
0.25755258421281996
0.40497457639705137
0.26362325162822575
0.41966692980284476
0.36791712253816267
0.27135320063408647
0.36984863883971836
0.4030458995297616
0.3684644870405581
0.25492880638839294
0.35979547481603946
0.4109982128007733
0.3076121181420522
0.44502546185555186
0.3313342014668046
0.43929459179672686
0.3150785333195568
0.36664981762294957
0.4082078316347528
0.48367192189408514
0.3231493924005408
0.4401091081478958
0.4249824096178723
0.4322367671087769
0.41385668420855765
0.3118309999801165
0.48246819131672014
0.4539132850615408
0.44235724949288935
0.36651948993523104
0.3940578482903542
0.3089577634738039
0.4787360541391618
0.3403935084901681
0.34286513445761085
0.3728695173040396
0.34933691124099236
0.37598082265377014
0.37290015722303527
0.42504121163883024
0.47644888116183276
0.4366247909870593
0.39643532076916427
0.4851258735959086
0.36483175879746943
0.2835735148179663
0.3728967192046861
0.40808763086373095
0.33667448386570664
0.47514792065220335
0.4571472883198725
0.34207452515904374
0.42878872631499104
0.26979489422607966
0.47607777479205143
0.38907663954739513
0.3747346776212098
0.2534181207296321
0.40211837360199487
0.41392665341362145
0.39819685216462664
0.478017199331398
0.41435002166680684
0.3757107265984182
0.31165640586773224
0.49252608016675997
0.41590071113978777
0.390372044070486
0.40463189469989086
0.4749660982834178
0.4455579584284992
0.41323238145231034
0.391010962028841
0.2853492229178573
0.42563514759024335
0.4387135237015649
0.28162610690849094
0.41383516367543616
0.3677286435587154
0.3298269889862538
0.4333643907387511
0.44730858343750485
0.31433090882739706
0.37314964118538096
0.42459459863574583
0.4712553723077056
0.34022621756007654
0.2993409621074733
0.2857172922002572
0.37290533476009236
0.4138888987301279
0.4762058521965393
0.2939255532708263
0.3461825529559254
0.3964317613383013
0.31893938480064454
0.44645674670667435
0.42244327099756196
0.2317096967967243
0.40295973997864487
0.3494706143417869
0.4306872056207376
0.32342489039768657
0.36760520494483806
0.4751731955225264
0.4361698115824205
0.4851122123349744
0.4502207988604736
0.4600760131170075
0.45931376866933127
0.427476970267538
0.47978408074415857
0.3384684197856507
0.38319150245534445
0.4532829605703699
0.29631318385407107
0.32321724875475466
0.43703689391516565
0.38698487708212365
0.3284610328680463
0.3437323229525476
0.4393217867055762
0.4139734986301427
0.2687614738699275
0.43987973869617714
0.44119140715884897
0.4850508039428402
0.38617416080650835
0.28126487726285215
0.3904593115145773
0.33375584611770265
0.411835322178448
0.33877645821275515
0.3865340668785023
0.43079672266876423
0.390007835080052
0.447165981194466
0.33402371016048416
0.3236426129516581
0.5097090978286053
0.3821279018156226
0.4572368514519691
0.3430751835356328
0.3448805397315689
0.38861986963611306
0.39821011138152257
0.43386806162064995
0.40200046787543114
0.4211765876949923
0.4161095423992692
0.44428280802088144
0.4018843921332113
0.3810544478544695
0.3974357156773775
0.34098724306609757
0.4385326096633968
0.4251820959972153
0.47671589250129065
0.4159294493957562
0.3753265581308198
0.44623149043823573
0.3689498720060945
0.30315126172720697
0.3030148644614562
0.4252434687346032
0.30187198012966043
0.44863964637597853
0.4241107459540547
0.4296491189251945
0.39205348532609097
0.4326431679811759
0.42849971066742776
0.4253516749773504
0.4699541766691662
0.442011643326448
0.3591646428338671
0.3379637202658989
0.37937114721620274
0.25477325543365853
0.3108240149864438
0.2954166199155498
0.3648213419457572
0.33268141666744316
0.2827327518849535
0.3868057350127223
0.38923039135115806
0.41256702137991114
0.4505742563081752
0.3994914530594589
0.35319774993099184
0.4679404828315871
0.46467985238586884
0.4230379415705438
0.33850279319606963
0.33513617460585676
0.44214876933374436
0.39917512113886994
0.3821929540952383
0.2781300585162065
0.4244436961303713
0.29141433292888147
0.3697243952026936
0.47883278491112635
0.4514984554930422
0.46467451402005144
0.31428651663597984
0.4012021932677526
0.4111398624368106
0.3681313746683151
0.3686140941628909
0.3476105380129816
0.2538552067036853
0.3581057149191448
0.4176717198324962
0.375799027100772
0.4124805697765673
0.48978046419766946
0.3038196630162323
0.4024094853558088
0.3720176011035691
0.42538357976040864
0.3937350660532156
0.3413837847945223
0.29555647010042946
0.40022769128690155
0.48990520208385147
0.36911254678465594
0.3864062685635078
0.49366399072029477
0.4281307625239327
0.29534358198657856
0.30457102560111216
0.4741554375158064
0.35692335484674087
0.4390462636284692
0.413592039056609
0.41067128601446756
0.2500652838402975
0.41959413616244184
0.292158724200142
0.4072797180988318
0.39810920593372057
0.37602154638055996
0.2674055513789772
0.36562440806408386
0.2885853170699336
0.3834341200332704
0.27028786610517214
0.3063329938064937
0.3228349913297019
0.39942385979315276
0.3607575397533997
0.4087079683185416
0.3847069302086779
0.4662417889949293
0.4483305307153637
0.3514426308308696
0.3541628236426897
0.3835286665148093
0.4107211305079626
0.43071807334203915
0.3506886203816338
0.4628645889607958
0.3421009644770923
0.5051376988559994
0.41754109619418117
0.5145703843136301
0.4591726108389013
0.36998211608387815
0.40451644704871825
0.422504021358663
0.31685797377428243
0.382444527550681
0.3034991022513279
0.4397071300663334
0.3509163654309132
0.3822520605120853
0.2662850078992993
0.384031855114453
0.37156151205446303
0.31511951536759575
0.3171767528675086
0.35055652154847455
0.35197085167050385
0.41641126777192844
0.3577184451206458
0.3830076171826854
0.44838789174842053
0.3712373333873852
0.3220484311400202
0.45416400805882234
0.25798587981285204
0.418881255157736
0.3276888363882406
0.35260415053873
0.3515877581566358
0.41949869146475055
0.36381091283113637
0.40200008167999374
0.4147827402137648
0.27222696899660326
0.35026241791854945
0.3990060286579273
0.35296643810299383
0.4022854203142103
0.3658480156745592
0.48279676889891193
0.501411374192533
0.3434618409067885
0.4652101789838424
0.4922522778785243
0.3701220971355428
0.37589039150560233
0.43995251354497483
0.4444842613571485
0.3966617239484706
0.38410550480921424
0.42465541884284297
0.4377538071409422
0.41978782275566706
0.3635602641611857
0.3518204677935965
0.4131355497335531
0.3425244980607822
0.37578999895707255
0.2747908246369416
0.49893369976619256
0.3637036470149778
0.3909800729186074
0.4151101662246823
0.464076572176773
0.412551093946027
0.37274979210628434
0.29604102053296205
0.4449919078030743
0.4076250142559678
0.37791778290214884
0.45804025116538016
0.3822775576540341
0.46508823382142883
0.46428406052913623
0.25079723980646884
0.3122320516017502
0.45933216857359693
0.4267035407037438
0.33799698333855765
0.383953933429163
0.43907831636184996
0.4136625607812955
0.42119499270768246
0.38683190616124097
0.42236003253139204
0.3884541192491788
0.3990707747468211
0.33923095068400555
0.3304881348305554
0.3770646376087217
0.4303633453260801
0.3831333200341277
0.4089446064817654
0.47913797522032103
0.31112666349248075
0.46687938511605326
0.35019355778979977
0.42993557117725567
0.422484327208198
0.42881654215026416
0.37342787292073537
0.418495793589205
0.4217369570796149
0.3888050645431821
0.4156935379010178
0.38943348840817843
0.4112413961269919
0.35479697627955
0.4949261895793877
0.3202358209325911
0.2797950750424441
0.44741191769089117
0.3696747467386349
0.4313825176119205
0.34587720546896666
0.49741387931077136
0.4348654518892025
0.30678007809346625
0.4439854355459416
0.35081786232595824
0.4564582836404365
0.32874578960289264
0.3537411075060434
0.4155369265452106
0.44672122427642746
0.37290274816964425
0.4336676215640021
0.33954413846350795
0.4712428351950819
0.41236906217324576
0.4184120417536565
0.3762062213105639
0.4289829636673281
0.3129409818673692
0.3491835211078235
0.34017365625807977
0.25233880718354906
0.40470046719391756
0.42274737656339767
0.37040100984589286
0.4744593008826117
0.360169840964149
0.4092058733579864
0.4499030579153855
0.41422038360227365
0.41478997665679906
0.4003783303588762
0.4229296062102986
0.4533344781717746
0.44552599714033675
0.3510747911743018
0.3726358901603623
0.48568611895718594
0.3994679511336075
0.3554033681224326
0.21395612883772053
0.46116257009191564
0.40683516212377324
0.378031450119878
0.3507394941143474
0.46691406396837226
0.3898518080167187
0.27194069240149354
0.3400800724694261
0.3853485542235628
0.3815869295328244
0.4102760809408128
0.40590546863678856
0.40753470988018664
0.3785020466141012
0.35275863714627037
0.30019873455812535
0.4371137637520803
0.390889033444871
0.3890409563904301
0.4479089799126448
0.2966931630382988
0.4451475048789782
0.414156618595281
0.27163807658746864
0.3119948739103989
0.28677081880936367
0.3572794076717206
0.35329907380204284
0.33537261487137776
0.3706077938943119
0.3982880061864753
0.4991159178711496
0.42538287542959646
0.4208309297366766
0.43200494656087157
0.44483702817391446
0.32556099305062436
0.3733571559357508
0.4267429306717001
0.45512240390671965
0.46316466411381996
0.4637136319799127
0.4516118778203243
0.45162737651122686
0.39706632048766505
0.45782533480987764
0.33375075062075255
0.39024572634728477
0.4377450648263701
0.3864097723793528
0.34761322588145255
0.2481494007899135
0.48737155516017766
0.36056170293493567
0.3451595180359293
0.35757924396421553
0.3872296854622303
0.4153431677643582
0.44992201068868387
0.3725203585571659
0.3052269883666876
0.4379341897807741
0.467983677679496
0.40703954955517363
0.35941917747654073
0.47910235207032303
0.42844556119076044
0.3154136282293664
0.4889546809982827
0.4091511865827094
0.4337211262459583
0.4022691948651001
0.43508287745122637
0.45812472906712676
0.34932119332452566
0.4525273370095505
0.43863554695305645
0.3391300297848629
0.3779687339559503
0.37130617154960804
0.500019952793986
0.2774878462159128
0.37290519075111545
0.3949812525925942
0.5017825357004848
0.35933846770188105
0.4545460587710826
0.4169993088172921
0.3350362511035979
0.46946306159676937
0.3502928099232475
0.3735178672223813
0.34691302370035093
0.5037144386836434
0.2872816338496724
0.45405353107468144
0.4313368304633201
0.3695181046268369
0.39209890771025097
0.4781398931883212
0.43288879785692125
0.4846381382712917
0.40587485730033557
0.3276038511935339
0.42434778329309797
0.45773471542884225
0.37855940774070806
0.46116690173808467
0.45103217498591797
0.4350249500972802
0.25431096731801595
0.461953230338785
0.5074896744685223
0.3503212438518758
0.39683739357202186
0.46125237344524295
0.35752872923433454
0.3728081830952137
0.3792915152427778
0.36108381754284524
0.4282048963266086
0.41750375900689846
0.323840627101658
0.3498943284503283
0.3333687547023341
0.3176250096402953
0.3933762756754763
0.33805987876307464
0.2938009236460193
0.33606488546019175
0.4555916379612625
0.4270378475136016
0.397257951593286
0.39953886650574283
0.3600121108761018
0.3517940243754455
0.31390355002951753
0.2838819740880123
0.44033945259542945
0.3650306523548989
0.3754195058457069
0.33188965819835015
0.42867304674602685
0.4317985418555511
0.4393004043392012
0.4288521705133564
0.43005603847260016
0.3156669243478819
0.4613480271361691
0.44132033246301094
0.48509625137428153
0.4700127974631948
0.26691218034592307
0.44642192249906537
0.4658983126338892
0.4980383579483332
0.3627511853122783
0.39389832238172634
0.457176454048564
0.35524378707596443
0.2832766310587056
0.44057462790701674
0.3323791457639549
0.4188913184013724
0.4063316783064597
0.42676081287295436
0.45010125627226966
0.38788746315712963
0.37126879633193566
0.3913347118999944
0.42318901914213686
0.43958729265643576
0.40581907284719126
0.36223642656556987
0.31497845685625536
0.29074354648618495
0.3870594781980284
0.3323834073589933
0.447982716039775
0.40010878827402974
0.3644159107278969
0.356492329587302
0.3549723550702932
0.47432155510349333
0.4404354857156719
0.4144660852045102
0.4600348947805464
0.39580010586842007
0.44712901522701154
0.4731644408069281
0.370339650794926
0.3799875850234125
0.3946250635422156
0.41894322051887634
0.38960539761057394
0.29331908740216645
0.3403972870345063
0.4192176320640154
0.3481913511411994
0.4267762458819507
0.45145344879131394
0.3485947580785022
0.40521173867167015
0.4469906681541769
0.29956286736322635
0.3667010884378749
0.3361167712961006
0.38898104702210307
0.346787156568707
0.43229351851816783
0.40600030841290013
0.49069174729107634
0.4404135127642812
0.3932729762232318
0.40492110014859345
0.28425610466012424
0.3474626654369691
0.41501390763080176
0.4862118666425131
0.34968739268023524
0.34702269792824214
0.4313655432927372
0.42757167946306956
0.3809623704794898
0.40813092255753
0.472283835354493
0.399382810847056
0.36682735951521284
0.38786382506902456
0.42891174563627615
0.47647053779575177
0.32463273752912264
0.3077569245613407
0.3986446396904948
0.4020632978209857
0.3792782057791495
0.3563522389357554
0.32947725054310933
0.4210553399355038
0.3278595299515928
0.44837501658013534
0.4721848549140412
0.28816550246685785
0.4559319426835661
0.43439957459898487
0.28566579677982246
0.4195063155942336
0.31427206577272193
0.40176778965974946
0.4353974020673919
0.34039973090145054
0.4883606973180918
0.3823911114855104
0.46130148483511335
0.34178182862535533
0.3729168185155163
0.45495491549381806
0.376217833853226
0.37329054307074533
0.392734297519351
0.41398361679612466
0.40060421862028406
0.39458859047691347
0.3801889963149728
0.31926505668752125
0.41632520502216663
0.4398933227339486
0.38529929531590423
0.3782980492364789
0.36412487512310115
0.37916112664357216
0.4405005987561115
0.4631939747444688
0.34469282676045965
0.36532477705903227
0.3049916660940571
0.5022411771919352
0.41117382083088183
0.2960546985769836
0.29532542934032857
0.3699623633557991
0.4146400195811411
0.3500966614578644
0.2712679047782392
0.4703854314395652
0.3983220801353349
0.38263589517264235
0.43596901888781664
0.29776837097162695
0.4535802792456676
0.3872739656139864
0.3812568041953593
0.3856235932987451
0.4467490386116577
0.3984432854405911
0.4219866221120479

==> anc/HeisenbergRFC_J0.3pi_L7p0.12.dat <==
0.3815296882099156
0.5206344546551936
0.47925096782347404
0.3162268860567282
0.5024541342743751
0.4933932725161364
0.4312246205002322
0.4757129632355695
0.4750958211098695
0.4255899551892573
0.36277188766652285
0.40883810358495004
0.37314881285755663
0.32055483975263865
0.4383312768890277
0.4690606689240653
0.47916048832199937
0.38403635703986866
0.3569582045281755
0.4187428042476179
0.3712875137985351
0.3921249456772216
0.4555446104891803
0.41823034349802735
0.42397715500467836
0.45796815624829884
0.3602872656232163
0.37314523398300886
0.4262648800806314
0.3448757051987176
0.344797393674627
0.427403285497394
0.3031070193955787
0.39209140353439176
0.4340286774292743
0.4029113422038577
0.45968702437963055
0.4480767824801783
0.42528593612501997
0.4653976807349974
0.2833729639676523
0.35801899456051944
0.42520934007438094
0.4788563957364734
0.40952991027889124
0.49130987762496103
0.45540014086602354
0.4367680370827555
0.5096495666095711
0.39682034711261005
0.3634192795500554
0.3647885553311447
0.5254210023445408
0.4919757080758021
0.3673529021023142
0.34846087891760574
0.37456785449450586
0.47668921344951487
0.4392428364973718
0.29713610577916655
0.4212863060572829
0.38998591805956057
0.48623648610388726
0.48239264385885483
0.34324077262501973
0.4302037087769141
0.42385123538960223
0.34646133312955696
0.48823217062889773
0.41547276698090874
0.29257078905699563
0.3084248038266132
0.46446034734750696
0.4773717084211175
0.46988747019437566
0.34018933223960185
0.4095384619792267
0.3022076296406744
0.43362912404060644
0.3173907247065021
0.41951163152494975
0.43758299321420835
0.345056371969705
0.4094249161839473
0.4070399817931002
0.44824832540571014
0.41865033069859886
0.49564618658813364
0.5084104580358814
0.419153862961465
0.3743637386724218
0.4929600324774721
0.2812323692217343
0.4416452142172911
0.4230658688969259
0.418856046281288
0.42315814207884833
0.3283285211558615
0.4072352603524842
0.394254304581135
0.4194302065843162
0.4577518367858905
0.4637106110281399
0.4598145290181784
0.4525512486156623
0.5018477718160143
0.5051550045804118
0.29673987839238336
0.30626497468034325
0.4909718432511302
0.43490532268262566
0.4169344388673442
0.3536838514828881
0.4529162155234376
0.30287105723467506
0.4724379294542831
0.46653942756538586
0.5030076683082415
0.48490053240139447
0.42828180086078405
0.4241684762239545
0.4458553137938072
0.4991100536168628
0.39539384085221224
0.4340104616143337
0.35348641359093436
0.48851063932744476
0.4496618730674371
0.3387543002335315
0.39705268785319925
0.43676608611313233
0.41413565323175316
0.3772659460152386
0.361380236948332
0.5034386634930363
0.3632093755608734
0.44015689928149515
0.46073662044653746
0.46656329182665024
0.3697038041461579
0.4373241894434092
0.42741648485596484
0.4744274228630629
0.5407943759460542
0.37902394502004433
0.32325932318947126
0.353470704788628
0.45282393145607575
0.4079676362756066
0.35578155040524245
0.3381012857256578
0.35823352101417316
0.3924419516927918
0.3116964121686313
0.4478774219743725
0.35186649712272355
0.3937112096565952
0.4036306679206399
0.34397537552375185
0.39142164488102954
0.45445999551828226
0.3599185190569447
0.4694690755121478
0.4684334500973253
0.4088572319162444
0.3679251499499799
0.3007624135475757
0.4103348255348638
0.2912252932601391
0.3237292433172654
0.322104180572705
0.4056665263491161
0.3104035644926942
0.4374806679843707
0.28508354262851204
0.43156911749289156
0.39596251529299914
0.2742272349830129
0.4846871581732957
0.42567055305052914
0.4387491333921648
0.32824653699198136
0.3757678345357406
0.3466906443693602
0.5159413870067794
0.4068814784382622
0.4392902871389461
0.44606576277968274
0.43387869245548055
0.45094291232345274
0.4311753303553793
0.3766773921359029
0.34046016542927393
0.40127321842898506
0.4304849192481481
0.5000598112286604
0.46375538735225663
0.34715576922628144
0.3553779122686941
0.39503972146788174
0.5196887659905796
0.3767633905451598
0.43793182640003775
0.44856434636719006
0.4394886267049753
0.3667785606849218
0.3840052692851691
0.43380967409402077
0.3864744179089138
0.4387219542675175
0.3249755572062882
0.3845601970833088
0.47624787066118357
0.43216140628764166
0.47055567911448776
0.2547006461622242
0.37509685434242684
0.41122447291960146
0.3861975217524092
0.4121806229911057
0.43005897518157077
0.41903729716342714
0.29473195928620294
0.38432224743597765
0.3429044722779454
0.44734613741904755
0.4278779740363058
0.3063127606707121
0.477363059288857
0.34597212153289664
0.46572019693313504
0.40556894413894784
0.47118670094648474
0.4619831128687803
0.3472529753450143
0.41443622516172557
0.396761724835145
0.40299634141997687
0.35798756719006425
0.41999997000872635
0.3982529543982595
0.4845081479424307
0.4136418242011525
0.48517786971275434
0.3805531982165555
0.3993324556274163
0.3754707635883366
0.46583936530163444
0.45448782001149646
0.4428877690680496
0.3969348199434543
0.33568056283911074
0.3661673444973695
0.3968232674428927
0.40967830254011445
0.4411631085629201
0.4184675470454377
0.5060553833832749
0.3726551256828423
0.3123336619684315
0.449023965739376
0.487308330805453
0.4520364741469957
0.462871202669332
0.36041594344829275
0.36122641540291417
0.48822496680046834
0.5499525463777719
0.3791834221481324
0.4835756242670119
0.489892010867007
0.41743166141650523
0.43196185683379507
0.5016786983125899
0.3817180180710575
0.46320888177223346
0.48068134907115156
0.43714233434919103
0.38064586803156025
0.44969412604757775
0.35307266248188557
0.3465415471143615
0.4457171805274706
0.32691393618555176
0.3802037639118641
0.4757165338645908
0.45727565803477455
0.4368396252667532
0.3082242101325104
0.37530416893830476
0.4821757135808688
0.44513192551914826
0.4701192229491902
0.3768856050215432
0.31985579567067934
0.4589769421855758
0.3872006363125988
0.382914497569088
0.4148130516102799
0.42081020927282353
0.4099047068135469
0.4702725701981763
0.5139818213485665
0.4041323706084181
0.30128833392471055
0.35586499331861404
0.3054891167569226
0.3829413825350077
0.3131122365685235
0.4226892339086183
0.45869986940738966
0.2970927692852848
0.47706727200548416
0.46996006149191055
0.34732405561498614
0.3490307910817406
0.34948504937752695
0.329429016878349
0.4672792481223751
0.44554261273435736
0.30396314579827466
0.35668916420252206
0.5212091753236954
0.37106731348152294
0.465190482035712
0.39965393611867006
0.4233065040626351
0.41798344949393584
0.41079275289868183
0.2839891461441666
0.3326756075452592
0.45280064970749256
0.27629952616921843
0.35824606813379695
0.3804771159127226
0.35111809924605997
0.40876394033282304
0.4793025339708525
0.3093381766053149
0.46002103847126674
0.4344745473564069
0.3629854958408985
0.49105107698654243
0.4586761008095212
0.3204892361844304
0.40100910546436624
0.33480321819071174
0.4367158520633978
0.4145953467537429
0.30741585535567423
0.4078976727144004
0.39968353894068687
0.33449781061581885
0.35970836011680374
0.29976440630869966
0.5052031113097095
0.36526949088426497
0.45130818325991784
0.3765103770503164
0.3714741502582171
0.48311630000625283
0.4198966268185599
0.3487656779465166
0.48854862816083905
0.34873425618118997
0.46034482125327886
0.3836093170141529
0.45161550310567034
0.3926195663015174
0.48737595974729647
0.5055781723277858
0.41607517124979004
0.45351241201012893
0.37704397921493993
0.40613533139267916
0.3202215050792089
0.4079627108596397
0.3773332499921658
0.4615429256391628
0.3731933963209477
0.36138131663915923
0.4413594207284557
0.5044552064398323
0.38535208862956416
0.2947899028474769
0.28968446221316835
0.49501531091529244
0.4705200204513729
0.3989010199739958
0.2533720395179433
0.4009800149991872
0.47538021260983887
0.44482414142682347
0.3198034079787254
0.42170995145047174
0.3833900672876097
0.3823578315466384
0.44410921995024405
0.3828404434736774
0.46192107592572584
0.3331976863546793
0.49727492321136135
0.4900046710493859
0.357620632685169
0.3318316209635186
0.39602338280666344
0.28152507750251143
0.45624777893197965
0.4854576700300251
0.3693018062177279
0.5102138517019177
0.46467158267726477
0.4191445516969977
0.44127487474334776
0.45693017737145286
0.49549745925306793
0.3453976992899295
0.4750135358652758
0.4082906591529615
0.38442321950895275
0.3620907213645375
0.33140504921089786
0.3867934077106039
0.38457532193667227
0.3400669398239193
0.37669903024879703
0.4908918743854743
0.5045531418288141
0.46639641386287656
0.4446654592078814
0.3887600983191108
0.3570799898105829
0.3586184156519924
0.3722644809227488
0.4504206660632258
0.4128352665782001
0.3418991829059597
0.3017395526697693
0.3011028996620542
0.39742124705554255
0.4774262133833086
0.42783598206435114
0.4233660908003087
0.3778228983034862
0.43387419180969006
0.4528516834804559
0.35317215046137823
0.4848646530518309
0.341033308786459
0.3934010573598056
0.4214070179909175
0.37989949439697895
0.37763666484109004
0.4587254177589713
0.45531993215655214
0.5415740709513291
0.40192594323165975
0.3723107799690366
0.30626812129028685
0.39895447396436573
0.4991987692020591
0.3995147936048178
0.3960012207582761
0.28714485717650995
0.28917251899323687
0.4465601012477542
0.41351641760964375
0.319776162175339
0.38116234498934154
0.39436599668895256
0.3346985706127693
0.3668758772715349
0.4897143513096023
0.3308043975560321
0.3651446421009971
0.39789330538730155
0.3290588354377208
0.4170780308173753
0.2676783192581028
0.2824583617366755
0.4173141768208195
0.47432806398558486
0.32109511254885004
0.5022149324616643
0.44864854149294053
0.3706573390913389
0.23214422309167196
0.527186129466079
0.4756935026452533
0.4275238477168872
0.4114231433439755
0.4971926482065256
0.42276310695150005
0.41809159667649565
0.3837115102429573
0.4991230982731116
0.2747838408660429
0.48545545248065025
0.41019099809648735
0.37911835412771294
0.2736281138688561
0.39273552251560606
0.3581206345628769
0.4288766870918945
0.3142166135856916
0.4650947030586243
0.4216482668396254
0.3844221765978016
0.44922626454292175
0.5077161875488534
0.40763664821432427
0.3824285424671605
0.40269110523667817
0.3803307817907947
0.4098282462619102
0.42176691063668215
0.42197932451296566
0.4684105883289751
0.4740509067850951
0.45844471148400556
0.3784057791236552
0.39697480023692877
0.44494165402453717
0.38497792807699477
0.49291159601535894
0.4599142665328639
0.4842344603109878
0.42641053206767604
0.44619386386102644
0.23711951240565135
0.4733299202801839
0.4658174902457136
0.39113837559006626
0.43279942026664986
0.2988403819437597
0.3409372707402311
0.38145038414935817
0.4665579474096649
0.3270745803562707
0.41518056254673913
0.4452720292038675
0.4039721433827351
0.38935039552689005
0.3821218727130487
0.3676161504037714
0.3931951298575013
0.5483049614340597
0.41627372292772014
0.40273750631350824
0.49627486267707716
0.2811707033476064
0.32224994376040544
0.4255370998235664
0.48049199214816024
0.3674509216452704
0.40086279140830683
0.3360952728459093
0.4060700490181494
0.4637318564058273
0.46644681589429704
0.45613202632451205
0.49295614387459413
0.5113018805740513
0.3958534468840748
0.3970477888275812
0.43637391502534306
0.5138593328276613
0.46662491902981507
0.4461947677435252
0.3126735573017843
0.40858323538169483
0.4373131158693227
0.38981439031909576
0.4352733195972495
0.441214233571879
0.3226568909321889
0.4302482103350127
0.3806971330316383
0.4759811109377421
0.3578028739160139
0.500868694975762
0.35280261016352077
0.428105996338081
0.37049329906611267
0.4050513447394471
0.4549378061612001
0.4085900480189522
0.4096414902694019
0.3476622529658697
0.4837364519972773
0.4048591264201305
0.39113423557149046
0.41545337403342086
0.37396516382919714
0.4582198181081113
0.4563862366218175
0.4745905237600335
0.3478666212604967
0.3860443237630539
0.5344429091146079
0.3705983789323201
0.41098653170666233
0.2971768499592467
0.462049401768859
0.3664012189711896
0.43050241943298
0.445855873836376
0.471496642680566
0.41236788217313397
0.43481071985476644
0.41746635450870995
0.490856516072034
0.48437982802054125
0.4307737406311414
0.35026589806047925
0.47933836413791137
0.4250357082200773
0.40543335787846746
0.3833344112281595
0.40515275054296324
0.43448576827308194
0.42202225436402335
0.4562834492755058
0.4156416276147407
0.42557146983936395
0.3432551074122875
0.3743816374314407
0.4694161786836578
0.45227925086968507
0.35043926578210477
0.4863280315007138
0.5043322783823682
0.4625180066822818
0.33938255510073306
0.3737002398166338
0.4658365135186501
0.45267036072407874
0.4626114898306094
0.4804659179294379
0.33015607676890524
0.29391930201199995
0.30964497979331757
0.30529077107643227
0.4200418513327968
0.4596479552691208
0.30038519020201193
0.42488910820182907
0.27996822157932116
0.4126114977465151
0.4516849980727082
0.3571369719596069
0.23655597220879784
0.4339329989957085
0.4081339482711295
0.4889231707354803
0.5320164140617938
0.4709474003212331
0.3262460416372082
0.36963826029985813
0.3075786279245174
0.4513502700762918
0.3434254692888342
0.427624438767607
0.38662925634804296
0.3437014242722678
0.45093379411501344
0.34652574283950177
0.48894095859834796
0.4134540533427225
0.35687948915613904
0.37955621508625803
0.42218310538020837
0.4117439733000083
0.4467766294714265
0.3348974606782243
0.395110681730758
0.4096659506586866
0.36762224291566425
0.3702380784017659
0.483258007346915
0.4462188636623663
0.45767049674423427
0.46579524449033405
0.46109936363598675
0.4382429843739473
0.2927917010469537
0.44702828025538793
0.4277670054058492
0.43853150676570035
0.29580249817348625
0.395495714953878
0.4652609612295083
0.3699859537340359
0.36574644577126386
0.4727730340857906
0.40494079496691343
0.3627258537851737
0.4310601128222281
0.35805087899621674
0.42851295682904456
0.4812798466818276
0.455014646693838
0.3452303200934616
0.417435941676382
0.4141879326023631
0.4185639244012205
0.4597687870504503
0.426169832605148
0.4481973851426758
0.4298895833575498
0.5182985902773669
0.4197812703988019
0.37451282841701744
0.3953867968016621
0.4076822540162454
0.3739448119400182
0.4138846759261792
0.41245264009858307
0.2629144376706609
0.3120687395358552
0.3366621451951059
0.5026110492408471
0.5239173412157376
0.4251199592395768
0.44645394449384596
0.45525573499125416
0.3816467971508707
0.4431666010376677
0.38192927484623473
0.3564158495676886
0.4090972400791293
0.3278894034650075
0.3872452618940704
0.33101119161457976
0.29209686803878193
0.319106276627151
0.49973511427871786
0.4500453324445248
0.3353895916827117
0.3343379558175782
0.4012798682452546
0.5159378088125279
0.3639994226626745
0.4336415030524077
0.358992900135748
0.42406194763800087
0.42583523328626366
0.4582305947449326
0.41997702558699757
0.3408879595677381
0.36880028841428325
0.4724664629210408
0.43411740543881755
0.38781561487494237
0.41292017015617466
0.39883503093317696
0.4638374765946647
0.3533498422879532
0.3571938933485065
0.3182286849225158
0.4625931117035886

==> anc/HeisenbergRFC_J0.3pi_L7p0.13.dat <==
0.43574016424386125
0.4782007681520719
0.4609386498896121
0.3891957094705662
0.37716682684834835
0.4243173597934486
0.4493115862245625
0.4536797629553536
0.4221904837456659
0.3777750384871487
0.4818156420178275
0.41046413676683136
0.3273748908404557
0.4728364898934646
0.2930534147592146
0.47274441934213596
0.4055933539168641
0.3388716624190515
0.384513484178552
0.327519013869805
0.43272056517760904
0.40641064177211683
0.4838127070215014
0.4141128713110342
0.37456508254921816
0.3997291269051318
0.3183763157666443
0.5008921765558008
0.41180903893408843
0.428481692563922
0.4281625848190234
0.4641385579744922
0.42181906755541215
0.2989311342373852
0.43216915435578496
0.3701275930900836
0.41168042373905617
0.4071599981486805
0.34564656950202716
0.36907538234150006
0.4839787856139211
0.3921090217350935
0.5343595156950001
0.3754975613592132
0.3426047843179657
0.4655059006188405
0.3614627664108046
0.44808058567385406
0.44118948399828
0.40759145737189095
0.4710391317379007
0.3576282808852839
0.43250876607421157
0.45054195891977833
0.4392797043696891
0.5142729197760941
0.4505215047508439
0.3454611837534952
0.49103929732875046
0.46073935346439227
0.3963752796978322
0.4470878493888561
0.40174882540249507
0.32625257868891183
0.49547931459400507
0.49604306605441695
0.48146231082981406
0.40221302827747657
0.4778540873801384
0.34274920670555875
0.42528840492592956
0.46323525158712847
0.45765426998599396
0.4740036189998963
0.3400423226867055
0.4071497581117888
0.3071372618803802
0.4052065259108055
0.3958881170007388
0.3916679730046459
0.41519481050977397
0.3421032785167334
0.4339271906618238
0.4662741242526624
0.34208166878036145
0.37139378965332287
0.4714870775660717
0.4613976063331367
0.41935400849888843
0.413986934266418
0.5078805430043348
0.4421251933863691
0.4455940773783237
0.4872450605732229
0.50732506560892
0.4237835733429153
0.5209024082289494
0.47581645249402504
0.4536788129207248
0.48850800622938884
0.4647486022044768
0.5292389701131461
0.4827836534382347
0.5205769172067296
0.3295921986603749
0.4540456761368892
0.360846752617876
0.45291544998822886
0.3036523880717192
0.39760003395521115
0.5139465164110579
0.31097243820298376
0.41402204259795655
0.3890291703409379
0.38347493780637676
0.4208540639921094
0.4988903342600495
0.3949756020723346
0.4721725839624533
0.4146339301295298
0.5116902466979599
0.4816371748073405
0.4404912736301909
0.39085308015558573
0.4084686257003006
0.3654036999149226
0.3737093617779255
0.4740602344518837
0.38848752523157226
0.5411788662025372
0.4723411726811977
0.4495968560354193
0.39563423012285703
0.5035675776735206
0.42858008430394207
0.4312561014457651
0.36299351983746414
0.4086035130626188
0.35820884901980043
0.35771653932612785
0.3267044743037694
0.5195574923414497
0.35036840551631376
0.3280050825532247
0.4739465002744038
0.4201065750432887
0.37760179958251616
0.46499432899439247
0.28385328856811765
0.44583322117879987
0.5085264682186164
0.40074072018657514
0.4035473184456288
0.45792982094522006
0.46584412818390225
0.4398974429702545
0.32077651530169665
0.366078457440251
0.29747127956402664
0.4618255757584881
0.5064579115397417
0.5151365329107978
0.33602510857148854
0.3991647526412128
0.5216035331372713
0.43753372598332596
0.3805766634028813
0.49241923322492737
0.48478639745599805
0.3720587518258181
0.4487198044973315
0.4522773161063769
0.4121277873428559
0.401533619950819
0.4384760428277229
0.5117487525229
0.43622462968015624
0.3775651393171448
0.47634295874992266
0.42658671314217406
0.4205913427001583
0.36940268861726266
0.4789691401007503
0.3931907052167635
0.48441825091662466
0.44121749080285866
0.3826587940042025
0.4404761369539977
0.38987835690563083
0.44658314492783574
0.4397560343802337
0.5098723221557572
0.4313131335962397
0.49453312116422554
0.46346069175743404
0.40959361171244846
0.4250149295079268
0.47927446630113896
0.4041740879493672
0.496217444470103
0.515821929680628
0.35437151167474845
0.4864892563354538
0.4188149532491813
0.4805269261103359
0.3364402110437977
0.37557504632285044
0.44538086102706437
0.4861476102040212
0.36918576360773514
0.4216344542615534
0.4926277428613849
0.44227121346257925
0.3180741336530302
0.42773627369875084
0.43644216738887837
0.46796010690473866
0.43789280498250094
0.34440420337146516
0.5099180765320203
0.3945988598910905
0.33599319935307764
0.4406980065676098
0.39466953365066243
0.39425107718119845
0.4217674514059298
0.3604674672589295
0.420770723307521
0.47065389320552437
0.4731110354834685
0.32621354869213015
0.4509473227960906
0.43876651943623807
0.4212273992576262
0.4657045968410294
0.4044800227936815
0.38474820941865073
0.3927918508680023
0.4451779417211199
0.38306142749478067
0.39944503416837296
0.3695131933237235
0.42095367475680623
0.40299676043932847
0.4270408117210099
0.4134082813326589
0.3892643551545859
0.32402806842339354
0.47767024532752633
0.4618884946331475
0.40689680350655927
0.4744245739041857
0.4805563920621133
0.4456762914594571
0.5151826360577811
0.4041359416449886
0.43702426099936104
0.5217978081827591
0.49558151808147394
0.44756672031122885
0.3852229522755632
0.3616689895548324
0.5039568149848712
0.4311519897828437
0.30973756286769755
0.46282927167822535
0.4446887040465388
0.33647458111149164
0.44156029880135345
0.34474659104484473
0.4277858223915023
0.285698304266937
0.24106092795803868
0.4226667055764919
0.4707998443233529
0.37062895848416855
0.5473769863975272
0.42576224540923324
0.3705780991175792
0.4733964109198703
0.38998106353836154
0.33520587232763377
0.43134091575095473
0.48431111609577016
0.5010003186318783
0.434522787140602
0.5270191127766605
0.43198161419544523
0.3756235854090129
0.4380745010201424
0.45243853725764677
0.4257724245701088
0.4352297587435088
0.4308304693780859
0.37453389518120517
0.47938934983260323
0.39191355219867946
0.4176981000212083
0.5010248352567824
0.36457439866615177
0.5280884337998989
0.38046217655326836
0.508676452886781
0.36576139491477816
0.41931726475297526
0.33451975463145167
0.3466718800471783
0.44432678497059125
0.3767974873205308
0.5298513558044313
0.4797698496729117
0.42340002006112515
0.4631384190533721
0.4843285957311326
0.4465738508687637
0.3826220653618804
0.44248637727392937
0.48754061601495174
0.3704172090444448
0.3981163660251346
0.44077037309242745
0.43532144354364677
0.4906420480339166
0.42503867752527913
0.42109456395173034
0.4599609158018683
0.44337882020629327
0.46389680304255104
0.48191580307500775
0.3078244769072998
0.37702110790536286
0.4324319079661409
0.4355563212157666
0.30597986960820156
0.508343187322807
0.4236290954641368
0.3335219553584576
0.4411294016096788
0.4722486057548897
0.24951926616923517
0.4775627763776083
0.4707110479914006
0.3099110410214305
0.40430121923961176
0.44282955748609415
0.38170019730299287
0.49388291296984177
0.42334318031612983
0.3967523521304545
0.3369475743316989
0.44106975803650517
0.4155073538602944
0.4859997970393357
0.3398367935083133
0.37504998328079314
0.5383310295207431
0.4657741858844067
0.49460358769185037
0.3952395643376742
0.4519408062321623
0.41423079731884854
0.5427100879372605
0.5002101888155865
0.41002062296871417
0.34966560689649007
0.3752236643592438
0.512377285439336
0.517315274852337
0.3536401789549466
0.4178152001409465
0.4622031835817985
0.2974585760747093
0.4379949381302314
0.3716263235309744
0.4939693581939146
0.35126204974749337
0.397662087807228
0.4173258630656538
0.4394264283477065
0.48777408853136145
0.48438257369650495
0.505353582739499
0.3996488915107704
0.548676765958072
0.39575867818895066
0.35069577442570204
0.49259905142015586
0.4486159819368166
0.4686288666978001
0.4504477355854981
0.42915454761856653
0.31886329141044595
0.5002303524691605
0.48736946716417
0.34852422432950875
0.45921163741581966
0.48761980263727683
0.35640553127052854
0.40623908846651047
0.390789228826814
0.40414199974842896
0.5080816916416642
0.41286763836628804
0.45255150288285695
0.29088622243370055
0.5072677830024424
0.4175708032876946
0.48113721079155014
0.45918360217265963
0.4070956972092384
0.44794309302443286
0.37168980536494683
0.4981800977350438
0.35838805822588976
0.4588042152109482
0.40953840554848986
0.44359174528898915
0.28194804752129043
0.5201702207143356
0.4069963915189618
0.4154034516613517
0.44558573740884255
0.44710158164662955
0.5200563810389743
0.384255353324081
0.36099118433054156
0.3940472349290941
0.4170126947053517
0.3585424840143581
0.4039416641599885
0.42109243630048193
0.4645884650596696
0.34187278807857274
0.30481976835182206
0.5040514657942131
0.41538214352879776
0.36753989084769917
0.41979921099830564
0.4318044735836287
0.4673315165967863
0.4594376375559939
0.4525859643780113
0.43778361635653135
0.474237199594518
0.35418026351560766
0.49831753868046713
0.4771942851894588
0.35079549585444864
0.3320171877818665
0.35901398793394756
0.4426626710955358
0.46028525292023087
0.47507471753735714
0.3361609432011308
0.49676715643488445
0.4793184787876936
0.33601824607713143
0.3256386590942498
0.49614376732160553
0.4386582503102995
0.37462934224624317
0.5102757058352025
0.4289651989039672
0.38288266972225277
0.29468398128420387
0.3251443570815544
0.44133023428601736
0.36930976550781613
0.4559482201273272
0.4225707033300839
0.4091702979197297
0.5208410571821628
0.45722584356664897
0.45946876865223785
0.4102098400940665
0.39185341414415104
0.33483372546500956
0.5068904287372245
0.4317249878108446
0.41807859266857544
0.4127359870607146
0.3798052006800579
0.396206479746084
0.3994992264890197
0.37867283269802804
0.4063431970754634
0.3889238011937178
0.48155067674978314
0.3922966618220365
0.4339047070567521
0.3678065587161737
0.44920070958022845
0.27603923825428656
0.4359297855710351
0.3444852916234135
0.3223333137082711
0.35365269482790845
0.3217960296772523
0.42087328588165385
0.4092234431646271
0.4622298554631076
0.4382444445402128
0.38188847277360477
0.42042206127910664
0.4373883645187703
0.5098963086776321
0.385079427878124
0.48474528184810517
0.4227120266190685
0.4386984379413065
0.46442390742079687
0.42009301568556007
0.30532668628012416
0.42591778190131124
0.4202512730679914
0.552023947273546
0.5437964640275438
0.3951276072605993
0.44264215170917715
0.5359786686011268
0.4283115769512916
0.4804563334766402
0.42086630498827243
0.3685965835297212
0.44959019710473547
0.432407599294946
0.43292238762280344
0.48443200391119157
0.41488800931194597
0.46843985396993026
0.40990971004136995
0.3562098707474893
0.3954546574393229
0.41941080027213706
0.4859449433537025
0.47788171833774823
0.46767147668820386
0.44008308667903834
0.35911780878689703
0.3211558379205224
0.44767932164906893
0.41441553819182364
0.3219412720464293
0.4030682265275189
0.5044438534325588
0.39113855824250526
0.33224956323864435
0.30578844087975443
0.4668238136759834
0.48513164526768365
0.48824076279246026
0.3928068593733418
0.35738682959819656
0.46424687830202815
0.35042327901440185
0.3733938461757866
0.40912077857265106
0.47397460861294516
0.44956466241888
0.5042900898393927
0.4192745804785448
0.3910522293836253
0.3805921181864898
0.4090366166746144
0.40017426525270094
0.5121448126044942
0.34754183673363687
0.39110696994611227
0.405850050377416
0.3624391984578896
0.37069728105997896
0.41368160880158883
0.3862405114787159
0.42804833506356943
0.3387674611119363
0.4386854295248413
0.4447250759445593
0.42952324014869264
0.42789850158307813
0.46468238511508725
0.45356816900197877
0.45645756247545555
0.34587887554190494
0.42980195136278465
0.32283445798179566
0.4695488955064041
0.3372782615441665
0.42149183622971115
0.38611112371631373
0.4448672304681833
0.45507090090638636
0.36752646406516243
0.44572623443596304
0.4904637071689715
0.433278442375848
0.4739122811640087
0.27522556890321354
0.4791760892334797
0.5053890161436533
0.4211993224196716
0.401465701639466
0.47020042398904316
0.3891474613134073
0.5516001685654293
0.48558559679660296
0.37532552284149656
0.47900085338136134
0.4239845485351567
0.45933795584709036
0.4492995678770802
0.3475513596017518
0.4123068136285818
0.33494210983343564
0.45343755239597067
0.5036103403191219
0.29232383575418436
0.4352151699838819
0.3540959097799062
0.4561331367910948
0.48474063594733025
0.4595427400941993
0.5559642568926028
0.45638272594307977
0.4862146040720357
0.43407973521304405
0.44627590412800355
0.4569363335225682
0.422381225082648
0.4236406969590634
0.39772501177520275
0.4857454487440249
0.46934503575131337
0.4007333317417493
0.4383841151694265
0.5574560949537144
0.41222553840564324
0.3594168393603094
0.44973875689262205
0.45715907791871063
0.43071662593875726
0.5238889846389474
0.4968261589802045
0.5031941744567018
0.43852221445580125
0.4271021998428118
0.43600513137703917
0.44927885489877223
0.49159211182605944
0.4222477016500475
0.4289386982241984
0.388390001686252
0.31359161548018805
0.2949316882479063
0.41442059691511623
0.3506776603980063
0.4443086800963818
0.4760025376559272
0.504024154336697
0.4029438948317053
0.36146253040783605
0.41213588268496243
0.5202659823675335
0.4600084360486806
0.44184499622121176
0.3498923911093828
0.37933688146184164
0.3954770294082957
0.48995101166362787
0.37900441498247545
0.3940662427392466
0.3728504510433059
0.4118814832233232
0.44120198151769474
0.4893400709305859
0.3737750730430168
0.33668171135006303
0.2727542051546685
0.4823459862785327
0.36295979483960145
0.491278201080965
0.43087765507012354
0.4762110321135873
0.3594810116103605
0.4137991723168224
0.3658321162595412
0.4547208277362901
0.5478767924316769
0.5517730562971265
0.4904972356189734
0.4569474754194037
0.45902665670334886
0.5756150370755256
0.33475619660805245
0.3979823794016101
0.4388306015187323
0.4288378819118619
0.4821500669383186
0.47654001090027487
0.40433424293746556
0.36121625914828054
0.3443473007688267
0.397073401443285
0.33384820638403634
0.4101447671401418
0.4803861287128709
0.40112011680500653
0.4486080068512899
0.4668022785182728
0.43319407413914385
0.3307522224180076
0.24346047988342104
0.5314200417907113
0.30346421966314996
0.4414044620474835
0.4925698262429958
0.32300260063417247
0.31396601604067015
0.4079069746275871
0.48494822498440837
0.5279762833702053
0.5585731059012801
0.44514106746131193
0.5049245991125256
0.45009297633628637
0.3711354331263883
0.41305246854239014
0.551771245381449
0.4866283092231132
0.39513771455917845
0.3577118812439441
0.4848596871056255
0.36910702208601354
0.4511457887888387
0.49325750777069516
0.45250436405534666
0.47807715375732335
0.4077267941160493
0.4813465062385059
0.4851669445484392
0.35692166545130327
0.3249068163640086
0.46635242998180726
0.43236775521629034
0.33690242540544363
0.3007301726222278
0.3487865168443424
0.5033479114555599
0.4365203993374742
0.47981663608076386
0.3584244948543166
0.46598733058701525
0.4661683339373312
0.4062599223207461
0.5235722497612917
0.4417128535892684
0.3721866381637463
0.41636195063592035
0.47682039651578906
0.445452880534886
0.40499047372706043
0.440430075872793
0.4463282939898713
0.38252701985378174
0.37471528629457007
0.4664992649813264
0.44512732215398165
0.32213909021652753
0.48175148037046267
0.3875216708715439
0.4879508057242878
0.45221892234422956

==> anc/HeisenbergRFC_J0.3pi_L7p0.14.dat <==
0.43850315584776184
0.3951390326855364
0.4204303701264467
0.4794317976844058
0.4016749710566532
0.403531366159
0.43513684191096924
0.5094850461835473
0.39217776236174695
0.44266766848433997
0.42968636126377385
0.4221711993219456
0.31024630082210647
0.4065558439783167
0.4425583708689891
0.5539145456440125
0.3893135987507119
0.3923191747913317
0.5484675247293476
0.3435466242213103
0.5118198086159123
0.4996347405487828
0.45417286670326645
0.37907803382074756
0.5114842840854684
0.47831887995532957
0.26419282898234153
0.4363986724613262
0.4569585617338152
0.40448324916878803
0.4385242429311467
0.4896245827659028
0.39057529306713806
0.38714957335544337
0.4655083133048197
0.4408193360427571
0.3929470697946496
0.4612486310244741
0.3582968977640619
0.5014709608121468
0.39750916993459123
0.4780926395794649
0.402742053774179
0.44254909716143875
0.44010978978263426
0.3925730872433522
0.4544570707092197
0.2926712001245115
0.3139283414791067
0.35903715058108193
0.483561541195379
0.541589412426908
0.415815029278619
0.338817727571846
0.4813750860425555
0.4783589979597676
0.4448859897520347
0.46005697057951883
0.41279628512001315
0.2985496139321341
0.41519727760256037
0.42188998193704896
0.5166205818595372
0.43481642342163085
0.5367771305563432
0.4806293304403661
0.357349245661972
0.4391323267360963
0.39709146155739583
0.4594342612890321
0.47885638172041267
0.34398143451095714
0.5248154320262421
0.5437523607294718
0.3729735760821899
0.4068781173737636
0.5024722875370011
0.4108141866080065
0.3208275767911114
0.4905997603930238
0.400604567369022
0.4234498822984206
0.35625792417023044
0.41854598039072466
0.3422307533088432
0.5230974195809233
0.3517432044728956
0.3614326283747904
0.3664789774029098
0.36707562810510225
0.48123457247866247
0.4469859968436712
0.4663809025625894
0.5117377585002851
0.5171592117224383
0.4691719982186972
0.4456186109257523
0.36505576737204154
0.4239346502551787
0.44359538215921207
0.5526960878619768
0.37160502363314046
0.46076548385657706
0.3455136264307115
0.4854024405238108
0.43455433029989027
0.4240467895722929
0.5341923052247219
0.44129466665007566
0.5427682781814862
0.46583971912150013
0.3436081008240078
0.4416148509237505
0.5608335139366039
0.45990572602728963
0.39280189273082
0.36487674535259884
0.4852162910482638
0.41425637624279477
0.43506628489388327
0.3402154428536389
0.4807384352539067
0.4072983125402625
0.4615713752743787
0.3761003807709926
0.4036477691502571
0.3247830782820486
0.439455932295146
0.451425525398645
0.3562214530172575
0.36209388040223334
0.3653640437536884
0.32678500779773983
0.29547899003502714
0.378648424483943
0.4347310869522904
0.46067079337881706
0.3625661709806925
0.4599273775306298
0.3729518418392321
0.4892212017782758
0.3851805366864169
0.47039921684846886
0.4133318515006462
0.4728841961990749
0.4170214301409089
0.4154213318298987
0.48569126975396887
0.43507433579029775
0.4245248076319255
0.3994813296332485
0.2973521906130515
0.4658098655444057
0.5359925973359843
0.4622152125322852
0.3922754920321389
0.3813452264279558
0.4567769636963285
0.49070058606708394
0.37114349368902005
0.3847212810658629
0.3853419537258718
0.42476702517065085
0.3918710710380725
0.33292690724201596
0.4932925255139217
0.35880974135677135
0.3780532139224711
0.4902174990892418
0.4138578600821925
0.45704504112399175
0.4897280186850789
0.4089171210320107
0.45193720719469554
0.43903408369481123
0.3991637578282353
0.3296997499471385
0.4832152452380862
0.3865743855697075
0.46232134279441267
0.4846705813651242
0.3380296580465944
0.45343731166511986
0.3923710477235613
0.4703726424043473
0.43990777706831297
0.37614338653051616
0.5203199571889029
0.42679189689895936
0.48913634971215275
0.32657604450293237
0.5672218482549207
0.3470184584295278
0.35170508959336494
0.41780656570689195
0.5372699475231313
0.42878122499255916
0.501950707420253
0.4438548143147914
0.4860294877292914
0.4434126367985657
0.34915505528804425
0.3623345170086725
0.5615212914392455
0.3198480101454818
0.3359050126684611
0.37610587437537674
0.27755373485219287
0.44543628101451777
0.52516315454664
0.34218670073173657
0.47158351877804455
0.573375335354459
0.36661222584946324
0.45921156556373577
0.4389279668270812
0.4302616212868008
0.42674434556979884
0.3656880526620836
0.4928239689598162
0.5456684481326998
0.3707653592404271
0.5641670779637941
0.5675889161350941
0.4726896156299978
0.44348975712491057
0.43257759496713827
0.40981378943972396
0.5099479256484497
0.449326408982859
0.47489875722454167
0.3945510454007499
0.32416024255266906
0.3423032851398888
0.5449874770709323
0.43601204876339106
0.5449614549317318
0.48387923537455396
0.39772813118727424
0.45911094513945755
0.44919843401403076
0.40587252971683085
0.4267031037747835
0.4586802426818935
0.4380627404627274
0.49669282570161055
0.4502001432316936
0.47312567016856133
0.48991639669903614
0.4452597171777576
0.4872100138253292
0.43519381593638057
0.3654031717513416
0.4182356323535125
0.38846947039074825
0.4276312621698767
0.48338381379060386
0.4996247676836583
0.42682170696361943
0.4147963384199775
0.41932719762160586
0.4547845407782311
0.4078830154030489
0.45258262207998523
0.5346068646322216
0.4288092269661053
0.5366015937176287
0.47378320065283036
0.43917501732076664
0.48040756117722005
0.5119660940331995
0.2996403747951876
0.41459544345454113
0.45261510621786766
0.30037690019722624
0.46926106583372956
0.4079957545632343
0.5116436135224728
0.4707714215115624
0.45942390723265003
0.3279794750859993
0.35879897195715793
0.4551099857052651
0.5041525293218931
0.41843794938190826
0.2627970617254864
0.3557581985595877
0.4218040922749386
0.42428886285560935
0.4572998229201307
0.404743712650875
0.39135128102266836
0.33201544336008265
0.41097141806071474
0.382477448148131
0.4783605308524568
0.45750802253974115
0.3441945095621555
0.4795479215281035
0.4690611712958973
0.4401698829305304
0.5101955087848672
0.5136366677192902
0.356479096152893
0.35737522936916155
0.33708905150480795
0.4088825210317089
0.42559158118392026
0.49469893958552885
0.48563902470485315
0.43306707827800967
0.3908660605062443
0.3847953272035226
0.28457608799198647
0.45333707452172417
0.4673433535626785
0.4756955655076542
0.440419257267394
0.49933090281651993
0.3260431280603151
0.3832595026036412
0.4670171988471979
0.43544337486978274
0.3676642234297873
0.48945635832341505
0.4716972194320606
0.4463210235004314
0.4572852233929128
0.5177695431690866
0.52253914939742
0.45163546956021433
0.3371748520815498
0.42383779745349787
0.4501066618958742
0.4143810144085735
0.42234852330548145
0.5293134844588012
0.44566036006703497
0.5727353142913779
0.3850457740209167
0.4121615374851119
0.4282495048783239
0.4667109303021912
0.46590357057816156
0.4416287352907686
0.48784396911807376
0.35715854600471797
0.5618892764095158
0.5212320991506731
0.5133804204727986
0.5021886291317118
0.5085354699012887
0.49036069780257757
0.31396468028962166
0.2886688715516504
0.4111315539765919
0.467096922576602
0.3529222635346172
0.42554994856390643
0.5156975053446229
0.3751735678519872
0.5276707735446723
0.396973319505714
0.44847376154006197
0.3311057366704089
0.3255458444445391
0.41907507081389705
0.42411045787822305
0.37582241519908
0.47984591611708316
0.3756872930554184
0.465849589124788
0.41377658367332215
0.38834999943875637
0.3492952149836168
0.39077848271229343
0.34012341642066035
0.4220831148871387
0.42681442175119316
0.44799526194306427
0.35820478174738274
0.47184397997423483
0.5229010168590799
0.4416225659965716
0.3683860891697962
0.4293518397934859
0.4345448958922445
0.4588863792637412
0.37912029368526573
0.4049696253643266
0.4072870620261267
0.39761418680218336
0.4051101472205551
0.5369441508592847
0.5211218188761586
0.4897945385237688
0.44877982116505694
0.4111024612197173
0.27682680456786696
0.3319205703556664
0.38789199771846883
0.4464429977305129
0.483843674794346
0.45261504518171775
0.49304258213577634
0.4152600917889414
0.506130438665528
0.43776546041551995
0.5378655990762825
0.49286746701595746
0.3817158855391811
0.4728373728814802
0.438745771316053
0.4393300986256334
0.4101787442580233
0.42620570454653917
0.4033769438489165
0.39620540535136295
0.454565049695294
0.4085102039216451
0.3996457495765643
0.28539112894264707
0.44669424081921233
0.47664680855113645
0.5680897533647786
0.4999506149836509
0.49728469816246607
0.4314023041344075
0.3543119118742486
0.2907071890247187
0.4815228293680763
0.5099880700566684
0.33218669403321793
0.353057926104163
0.4508265012355708
0.38565725793244365
0.43287377607278493
0.45827809052523577
0.4126542662263722
0.43415061383838927
0.46750617805900296
0.4282669135226971
0.3409300511121717
0.5113864076661813
0.4260483428054241
0.4215725604833583
0.384914514074021
0.4188103878098261
0.4226983623731611
0.42029161317848857
0.4559772143933726
0.40566361060254513
0.38554002119499786
0.32163448572706155
0.41985768215091784
0.5023841855386073
0.3162096216923423
0.4256438772644773
0.4807058076995813
0.4112630834937272
0.44818833332916996
0.438222129320283
0.44650329906366193
0.33257140894892934
0.5297514220852825
0.4456096708439776
0.3570665803855676
0.5740757479760523
0.4357413378760357
0.402653727403623
0.48311565468580503
0.48980767518902135
0.47232154025167555
0.4121732015191814
0.3311849061560439
0.35155723796868166
0.41053461228613064
0.3805411227413321
0.39914640676760454
0.43359517166984735
0.3271125937742345
0.496895013434929
0.4770529801111662
0.5247764065589696
0.5269425115310529
0.49896991472511587
0.3826771180481003
0.43156972131261406
0.5289555696070433
0.36918485616418883
0.4024638497882709
0.44722609386538326
0.42243899951315683
0.45194624164805075
0.5606614372234476
0.5083072172620813
0.5630783924803012
0.4117428313754678
0.32145021973609933
0.37644951253547637
0.4817497038194898
0.45764583179979496
0.5747727869125322
0.47434357139072575
0.4470480019260702
0.5518933430706016
0.5026570463747112
0.3989981581006474
0.3518896079030174
0.5104152804361829
0.4369916981036624
0.47944570944227194
0.3381517823707831
0.4727918453067746
0.44129361041892434
0.5212249399946429
0.49320721581744126
0.43703176197750104
0.39132603924701037
0.3656557263471938
0.4058725918570406
0.3769844317424354
0.4628974629007657
0.5672732949237282
0.5472996930033189
0.4381964850142564
0.3947746085811503
0.3379079347616284
0.4859372149761476
0.5088505270900034
0.4241251485574341
0.31940966283305533
0.46590248556268726
0.3968940593111213
0.40908033851831155
0.5278162879733092
0.38716422406442735
0.44318213102798154
0.4166182799752507
0.3616546979659724
0.41989923995015677
0.4217232069610331
0.4609464018087836
0.5247373530435641
0.5436795450736777
0.4998192844301275
0.5145588978866154
0.40351135217377526
0.38884615257232974
0.3986073927586289
0.45181775389936973
0.38779375942716304
0.43162011707101167
0.3893753023538908
0.44733926025614285
0.31877448107836925
0.5625210725099443
0.46219824195573184
0.5519254257539826
0.4435550387847497
0.4901201332223518
0.4356531901704433
0.29928210668824645
0.3144692401371779
0.48931464417811976
0.49668270152639743
0.33166982979263293
0.5034719003492417
0.44837723343502134
0.41115162016445955
0.43934771269232525
0.4566620424840296
0.47936521841703683
0.44872133071996717
0.49336569046942547
0.3739766493504802
0.3276678103883738
0.5850229723308811
0.4083375292394051
0.35070574045893904
0.5649471189438681
0.47790903158153714
0.4605248598538955
0.4715399701328276
0.458213590104514
0.2857674969813441
0.5022812299426518
0.39254628952255094
0.3794335452832944
0.5142353506830456
0.5240775983310257
0.4897377283698706
0.34380312347988534
0.4844470632512476
0.39770327710485187
0.4759679316099733
0.44265218935134865
0.4281439247288746
0.4122093607230512
0.3682102856549569
0.4457668421385014
0.43621873439502123
0.539448506207119
0.44276514185306487
0.3411441400964679
0.48097195642703794
0.3987254720654921
0.3754288765667782
0.35542762570339587
0.4483009058783676
0.5692956582460285
0.482831651903381
0.46209728028477565
0.5201495610426086
0.4899080695918995
0.376409989515001
0.3503746016600104
0.3399286008627877
0.4137687987274207
0.38503198586614795
0.4850952845024195
0.46751788340408446
0.4351556931182384
0.4783052112148678
0.43378084386727206
0.46917133209158873
0.47784700444477873
0.3464674109262855
0.4304354633817542
0.38439927451840855
0.2941455462909331
0.5956702317354077
0.32401077964558894
0.3590706072551083
0.4537172208366496
0.5693944890346642
0.4569604847149596
0.3539062545000228
0.35187501283026407
0.3684748385797466
0.3330593007203851
0.5350151951493899
0.42142400911280037
0.46612356293525925
0.453213358557098
0.3805051708293905
0.527656056706219
0.46729471031132136
0.5139557475854937
0.5722298234445953
0.46159323907847466
0.44490828255521336
0.45683247906420693
0.378793304274874
0.44279857676070805
0.5139853287343517
0.4610422665137486
0.4838959535566583
0.46024294462363985
0.48959237497048713
0.47325933195673453
0.5341565770038355
0.5644222766881988
0.47679341928410524
0.3831874915560934
0.4137517722413142
0.5435612401119702
0.4854203768355435
0.5508544463252837
0.387804893511341
0.3490153038221497
0.4971882757488266
0.6118937473837714
0.5758863701159043
0.4527568744083106
0.35236447675819316
0.5407108026171104
0.5357266259353396
0.4367061937977609
0.4167318578629864
0.42594043443937984
0.332794071271752
0.3401885707277018
0.42711685244991565
0.48154590805634273
0.5122454024883989
0.5223253314340645
0.4650827743061299
0.5210152869675025
0.3976273555547716
0.4685961727317401
0.3934785929844193
0.559385934248658
0.5478708254387379
0.4331551418133851
0.3354073761291494
0.47474017977163896
0.45050823135719503
0.4108407225189957
0.379835861166111
0.49600624075762667
0.5511738957858248
0.6001088910133182
0.33845376840715957
0.3766264209726312
0.38645882537913195
0.4099486385449118
0.39666414275061695
0.5175440292375693
0.49591266798867323
0.38937427922903106
0.4641836517900672
0.4371293189271993
0.4485837568268443
0.4781477425215044
0.4144907217767405
0.37968796103041996
0.5160426251442508
0.38577668255504777
0.402355300783035
0.39890659557161
0.4286047251640835
0.3653504216692961
0.3475674248798146
0.3846940302330992
0.4816368476663265
0.32551110923420234
0.476841101439515
0.4244142126244827
0.42233286839084894
0.4225730932845083
0.3567350733959882
0.41170865233575565
0.42609403422594433
0.34388654948085334
0.501657897456505
0.46206719509515914
0.42830407477134413
0.45681005045549317
0.4270400465872529
0.5283613563161002
0.5021788984262494
0.46667898700075117
0.41214149125961463
0.32124387181556585
0.5551304572947875
0.3455926589895078
0.3136618969074183
0.41490901388641743
0.5144752904951627
0.5224113775773731
0.4228604717151577
0.4588938508676257
0.5607408797944642
0.36062309638536744
0.3223300912757992
0.3831125007477149
0.48508597489191696
0.4932545211772947
0.500067337033747
0.3502781800785926
0.3332794712231933
0.43700618361730664
0.4647124870056888
0.523524606737623
0.3668385489754567

==> anc/HeisenbergRFC_J0.3pi_L7p0.15.dat <==
0.4374270366330118
0.5241945631639717
0.4437468801990908
0.3854312393966629
0.316205397473511
0.4787518847141772
0.46901749977507484
0.4340216477054173
0.4937533262373311
0.4017494894894172
0.4087620765201274
0.5940488399928953
0.41248915802884356
0.5043648633393734
0.41686708004959994
0.5452940044881719
0.43437638529986056
0.46857491781775357
0.4446746135303483
0.4411300640865614
0.5167284833284193
0.46844547459778946
0.4554006350150955
0.3321542620917312
0.5287478601277784
0.4353272324781027
0.3907374516740629
0.54070891646001
0.478740653912737
0.4162695010256526
0.5846550247169012
0.41716515049315117
0.4718123456063998
0.3362431358174044
0.5227487553241479
0.45345966122013553
0.3975435755596015
0.4046406947464419
0.4886909723329856
0.4240969543395635
0.3161111489137187
0.3838114695027915
0.5170532787503495
0.39908758388392274
0.5051849512968593
0.397244066331173
0.49248741768393167
0.35623352490807564
0.46431088380751995
0.5532725894035562
0.3818938450226456
0.567347371190724
0.5581488931110759
0.4759286937515222
0.43077852114991
0.5032277660564813
0.529219694118533
0.4612820051440365
0.4653666398252068
0.4057875605989018
0.4254365113453079
0.38014761915575185
0.4779203144966449
0.5337622004477801
0.4316051494830069
0.3371999161889121
0.46465532174207513
0.5092689125623058
0.5486272411448846
0.4955249320051847
0.2700399860135746
0.49869008237452706
0.4380840665221996
0.3960884881705107
0.45311947978412986
0.36389103087863783
0.40210373357338935
0.37949651619944724
0.3446454608513433
0.4957232543394475
0.47044114129023357
0.5138366179917183
0.4852649505793457
0.48143249847248454
0.5664809993963497
0.434226922801048
0.5334125835638736
0.45230625330126556
0.4309360547739613
0.3256355994631755
0.5174271428665372
0.528885673983011
0.46439619129800164
0.39267988728291936
0.4582272739337969
0.35628906046062436
0.49528193520105573
0.42308061673519337
0.5576813733687986
0.6075410854292294
0.45226529347053873
0.4992722216050949
0.49380878318642574
0.4105147411155097
0.34689896340284887
0.5975253972933514
0.46844796523784
0.4972651295870405
0.4402756267987199
0.4957675269590139
0.47439156576144703
0.46276206730567543
0.33614630664354256
0.46443335172211914
0.328887827093244
0.5102013372648303
0.5115867602269423
0.4127472040504021
0.4988995736974492
0.37908589757654443
0.4688879003563407
0.37500893840930516
0.5110058631545489
0.37995719164446284
0.36434090677962183
0.4217728352152122
0.5206208797581946
0.4756513320427042
0.47971155396495146
0.4053519268014752
0.4501573147533115
0.5293091399301906
0.4708079122639712
0.5101391189426715
0.4880160883985556
0.4222445135288839
0.3356168909384238
0.5679419650190202
0.3468228456418373
0.36875487293934045
0.4716002238598765
0.5742131595332918
0.5454532280118165
0.4546591561261355
0.4578950294040033
0.4595614326332355
0.45964032003891864
0.4998609462299261
0.41171081983598057
0.5274200566532912
0.48274814761366935
0.5131588022510591
0.4323429321267402
0.4003545676421498
0.5451611971324982
0.38204847712113993
0.3457302824692741
0.3735183845771293
0.469448230842126
0.4207151997830836
0.38481038382611593
0.44128151398185234
0.39218236890506786
0.4972846810252067
0.463073178617561
0.40081380388751137
0.5605004172044961
0.5341954933771644
0.5564824434257852
0.46893281048262886
0.4996669238171526
0.5049445302407777
0.38011194715967206
0.5503007641922661
0.5300858972075471
0.5125087374966141
0.5415480178927167
0.4693225348989593
0.5290508938126813
0.6056010111139366
0.540830490681937
0.4918782824969683
0.5319305931224105
0.4711145037809029
0.46294957795042574
0.4446261933572041
0.40580301134448993
0.40700044171076977
0.5333182498470769
0.47903865864481515
0.39695404122249517
0.4577961509019879
0.38983953927079823
0.43751594377807485
0.486641987300639
0.46532721983298925
0.5299089967279249
0.5265275560571891
0.4575904082620686
0.402874236647016
0.4330805314973929
0.3067553704614237
0.5189817487255793
0.3665340240276492
0.43413974107501807
0.3864560288275427
0.43552080654350417
0.40406175770837766
0.5035604824827127
0.4694872699283801
0.5536047504546519
0.4435039654658716
0.44606309668321337
0.3981414472397781
0.30656504394879663
0.5027027162429816
0.49494663640269354
0.5865189931775411
0.5348750658768593
0.4581262786032672
0.553327399070683
0.4117003492705295
0.44681200780069125
0.4795378399443874
0.41298690166246693
0.43572750011893874
0.4270372721096323
0.3609005592916003
0.4703691393647337
0.4905105579212666
0.48446863993202577
0.4740188891686771
0.299193435753105
0.42547980144728104
0.4579274325002371
0.5059326116520702
0.4422687556784094
0.4676715090050499
0.4568135626369025
0.5462611569961726
0.48691752785609904
0.4169037591251088
0.5423147769742439
0.507713481688171
0.4260259745684716
0.465878124206547
0.521123922628933
0.47537097583564125
0.4657253409899462
0.5456213393729823
0.43983640566916904
0.5346059262610202
0.3894348662837141
0.5453374386385469
0.33327177530413715
0.4017606121389908
0.47799514993999787
0.5458194277550205
0.41683960964390626
0.433118679153116
0.5201489793800993
0.43235734875871323
0.4196159111493543
0.3826424957122187
0.42563647933103477
0.5219226034138104
0.38968138906473737
0.47098045284081647
0.379530501679602
0.3941176629632205
0.5568203286507837
0.5030065784317717
0.4728156185992758
0.5028221118600152
0.3936972737038652
0.4791203961011966
0.37422452095477005
0.5561395856083882
0.3416096482901052
0.5213595206818361
0.340696336638733
0.35353000472704715
0.4543534379591851
0.47149773241636217
0.48101473774084097
0.5560042348867524
0.49793481469585144
0.3997307605473903
0.585166579989198
0.4931076346227941
0.3178880559886647
0.4041253037219576
0.46139637927606897
0.49797254179827216
0.5193005139193595
0.42419852501897154
0.5266305753508079
0.44928272333965963
0.49430124145388077
0.4687015014601609
0.48132840138007127
0.3807697001889006
0.4400412769784522
0.3799344037900938
0.4730894639254943
0.4671463310686518
0.3654938079409035
0.4886529739917639
0.506468702561599
0.5209318363065486
0.4877691029872127
0.5040546982023661
0.4323349098109643
0.447247921015213
0.4779823315679682
0.36768713078109816
0.41050237248883137
0.5614949426578519
0.4644313215278453
0.33218105251861935
0.48124609930537215
0.4847016588782754
0.519406136495955
0.5275901203560112
0.37974439466965115
0.4089554277581428
0.44483856461108834
0.47270094932272
0.5197581645871788
0.4291550323719892
0.4389090396004216
0.3740941332233609
0.4160474201464666
0.4530239660815113
0.36857700215487543
0.5813127686563243
0.508376777090994
0.43562038781854084
0.5499335093962856
0.4095499227319818
0.4709206737331994
0.45933422023122517
0.44824267791620104
0.5296118476326196
0.4474762184936832
0.4474436624757154
0.5542647351236165
0.4757503364062671
0.3776565238222569
0.4679792777379053
0.5566301890537427
0.46637419658559137
0.5850082937589293
0.4767845718501975
0.5260008966172472
0.4470977051631925
0.4336104797708589
0.44744280758802407
0.44557020687730786
0.40515977338955234
0.3929903453106356
0.5631285691676644
0.4278501665593558
0.4242874855896787
0.5429287763154567
0.5332017935039006
0.40619639106056304
0.3901630643469752
0.5064106010183184
0.4136502580541421
0.49580006604836446
0.4183726125163671
0.42422852259696775
0.45731003594787534
0.5277794965852518
0.49524102020074673
0.3799671367630018
0.4457173807493832
0.4781024211343413
0.31162006507348666
0.5729559995335302
0.47367144507660525
0.5062441728020942
0.4727082254275923
0.5117197329974944
0.4389099419730169
0.43741438143077505
0.45520455543279875
0.45728554199669824
0.5081085541629112
0.35612887474229116
0.3442531043938454
0.5144516932722015
0.4925420857707018
0.3659529957802605
0.4711233002077043
0.5415910490668532
0.4643494897877179
0.42094705486404066
0.41213175933871654
0.43767482828953075
0.5624450554735139
0.3493228941393214
0.40284029678569194
0.4148929510166924
0.42274171813964917
0.39327424564177826
0.41033299436839615
0.34650923603471495
0.5597474822987301
0.40342508655853987
0.4832359436708366
0.4443475201157007
0.5130746236174798
0.4565412820217214
0.46285218191692346
0.4577737862119309
0.5954421469934169
0.4944217027137216
0.4908132144101991
0.4250032915757103
0.4887404768514821
0.48990595594989483
0.33108868139395226
0.45275306546610294
0.5047000740977122
0.5334850368033991
0.41903873347024934
0.5375821055318146
0.4197801097423885
0.46815119430577884
0.5911316099560395
0.5399293352743895
0.5077919464311755
0.3480280614748111
0.5014753381345277
0.5582878032923397
0.49979287010243223
0.5121031778080327
0.4288827987515729
0.42333989410756756
0.3979322677044751
0.50544653228285
0.40080569304561997
0.4927104595812418
0.5401148718704201
0.5931945191263973
0.3500930022136749
0.40554543034243784
0.47544251052320785
0.45679565240571224
0.4625074304908807
0.4169181384001992
0.413977394971532
0.555513890667945
0.4694325733770564
0.3955996881922148
0.34672963566954024
0.47460305332616026
0.42470582877218915
0.4697784827904856
0.4113075151816972
0.31840640335359877
0.5135100510367051
0.37982162997353514
0.41494639788026355
0.4432942771045724
0.4374616832448541
0.5401100733087988
0.4913459309323476
0.46615285720232263
0.4213307089848116
0.39325868164025907
0.3089485315196753
0.5031255437303581
0.46248180625950047
0.37931544473987705
0.4092047422270481
0.4477298846278609
0.49843488853585177
0.38077555395134244
0.38840864423646265
0.5369741254093598
0.4830367884449269
0.3678188480538604
0.4513573276718061
0.49244100429762233
0.4706681387317503
0.5513945055795473
0.49383345221324454
0.5372939363739331
0.4335419289531033
0.45563583513945066
0.5454317633820016
0.41826466516059185
0.4004417005778993
0.36101373211962096
0.41809405737580746
0.5379387732379453
0.5561898425268834
0.5345058972557862
0.47043447851399733
0.5095180163002513
0.4377134596212782
0.4481306207173609
0.38805077156983697
0.3504785777053219
0.5416161113655662
0.499545729050757
0.47448734508579965
0.4526458718756178
0.429712076289123
0.4758894885974539
0.441963884772832
0.4328937783095052
0.5093740271250687
0.3901445316926104
0.29867331918356466
0.5428953278475406
0.4311607908506671
0.567407332775258
0.5351154268413572
0.478147492128856
0.46298293039397165
0.4335908676080216
0.57267363753743
0.3849826440795304
0.4857651069129174
0.5433196105243105
0.48642232465873386
0.5083673633966989
0.4907251842804681
0.5214983103369308
0.5173977249123061
0.45076553454230495
0.4933021164897092
0.35770343544140415
0.43486827404651934
0.41423045451867213
0.4683828794437685
0.390848787371312
0.4940724103951733
0.5468440504924629
0.4885260961791312
0.4426241194802729
0.41228301329647704
0.5743313716117802
0.4844529512066837
0.4426856260265364
0.5319572323567654
0.5264197092066946
0.5306150663515451
0.44226894433493313
0.4148873958000527
0.4901601998401622
0.38149956117393197
0.34952394256989444
0.5020005017389984
0.38881468734378644
0.4311573162333104
0.45096723150734763
0.43398521085713976
0.5089657624633245
0.47524077539130566
0.5051834794743847
0.3706206593310741
0.4241503148844403
0.48062349050653874
0.4285087164730286
0.4947832350173809
0.5045078650533811
0.47711174618044677
0.5063811839135509
0.4303514481535177
0.48141407346686566
0.48837478805000323
0.44067616896263034
0.3341882358178504
0.4809271975448944
0.5007543056006083
0.5528841543336582
0.4668665075837354
0.520640306456157
0.5350496445454089
0.500391255732822
0.5668059955667354
0.48671406133389683
0.5608965834181823
0.4775235665466865
0.4202802482653189
0.5104439015598745
0.4211825269928197
0.5244283933667583
0.5514221578129581
0.5362118327432451
0.401325660305931
0.46963155731781675
0.4458165041572591
0.440655982439412
0.5605726273227246
0.44325015616373514
0.4139424040805843
0.5239216572374636
0.4992682893317738
0.5124256592192995
0.43303379947957354
0.5099867876735247
0.5055584460430586
0.3603666862754337
0.46740852491815826
0.5549805620969189
0.5067649221854634
0.37520240871557003
0.5491305506264947
0.4776856552249752
0.48559794404570844
0.5464373761620341
0.3622431474311099
0.40174225365570776
0.34460521353218215
0.4239102412300147
0.4451262212158831
0.35620072690212606
0.37115761904376215
0.5502647244033524
0.48273709096326795
0.4582906316553712
0.5413867099880039
0.5706090876909169
0.40019419825575964
0.54596285647174
0.4753010728056512
0.4774340853777954
0.5374361745532195
0.47418582147489796
0.514069339545748
0.44277215643130396
0.39584497836884414
0.3692654290201559
0.360114391431676
0.427463128193586
0.4681994514077314
0.5327650620422936
0.5068018155609461
0.3700567062714732
0.37896318421244185
0.4488357685818897
0.46524667436504225
0.5806260972214009
0.4281286310465171
0.39816439672847354
0.4545931444528432
0.34696635974086076
0.4459235690139673
0.5059696638423612
0.4565106371818573
0.509376861939383
0.36965492551417933
0.43346123161654915
0.4837818264796348
0.40142255822436634
0.4140097047477254
0.517831284440555
0.5497165958025857
0.48838662114244513
0.47031726049107
0.39950064660619755
0.4066637447523764
0.3237959197293562
0.5233820730434539
0.4576968265410217
0.5536917601265593
0.44228841851397327
0.34266263520941287
0.39423652939128845
0.4259199245959519
0.4066626708145028
0.4302237902090846
0.444788046075956
0.48482519965519666
0.4998949474002793
0.4737862719929759
0.49948890640595595
0.5484015068356616
0.4716994965166901
0.49289829619981146
0.4454058024352558
0.4343325131672553
0.5860075915868674
0.39535027182132076
0.46329047956859126
0.49669398817263694
0.5783092379492986
0.4834952706124926
0.40585102007387136
0.4882134337165702
0.39625348648680364
0.4545445653411332
0.3268834977171155
0.4209088670885096
0.43602974841727926
0.36004328980240596
0.4847880490289177
0.536508531941402
0.32009500600193846
0.49629434680611206
0.4407564162647503
0.4440381571345048
0.48742106768521687
0.46376634614289064
0.3892918392802501
0.49733417612470604
0.4391114988304497
0.3969239340997189
0.5091542871492212
0.4768882803372676
0.5032842273349807
0.46965329581574533
0.3481642223300967
0.536568247134666
0.4596929274102339
0.41379287020324573
0.32306740541546153
0.5086202209184951
0.44571584246849466
0.4508955849389375
0.482228374938861
0.40444204590253
0.563922115583996
0.49726223744283976
0.47515272854832713
0.4870782819110384
0.33644470914384894
0.5142679286318553
0.5395253685381909
0.5262574851358757
0.3634827014461486
0.35675313112056756
0.3719610170500376
0.5471532769600901

==> anc/HeisenbergRFC_J0.3pi_L7p0.16.dat <==
0.40380105518410403
0.522028881475722
0.5194398348421341
0.33999120903971625
0.5571613001211573
0.5302900694143173
0.4802151716682181
0.4366272472711738
0.548031117270422
0.40508094943158146
0.5546674156643127
0.4900851957188887
0.4031598221788365
0.45993642993018813
0.4689685038037905
0.5497346827427989
0.4318053313582938
0.5684191361989778
0.4871610384333066
0.432575287215167
0.5198402146714564
0.47569295166637027
0.4159762503800922
0.5091086224232901
0.5518437558490591
0.42402453941316687
0.4570762228736498
0.4648739734905522
0.4082209708502283
0.5160558247068268
0.4467912670971151
0.4537641771995927
0.450194757680553
0.45139129943343004
0.5366783944790134
0.42519384664583515
0.5415364835989622
0.5315562009415892
0.45263938060863307
0.4692643814623738
0.5113649271080224
0.4801593894651912
0.5679524575143005
0.5177622241469666
0.5578840890062149
0.4584487436338489
0.5030649884052748
0.44906074571736293
0.46457810203135935
0.43229340332510174
0.5365157030253381
0.4800496298564336
0.3962139341669151
0.4206683741534112
0.4359750932737847
0.447104168577925
0.3413375461089483
0.5839182322134717
0.4075025538150687
0.5892146211969157
0.47189163273361595
0.48759765571468855
0.394586787268366
0.4165023758197177
0.5619399623770198
0.3729014292353762
0.4376912634093158
0.3772342637021779
0.41083182886820324
0.35038928355195786
0.4594395389529453
0.49395137444532566
0.4280495174569639
0.48787705357012684
0.4138671393264649
0.49645079283791294
0.4882868553020094
0.37331337366951617
0.41991442803176515
0.40992894189990925
0.5030110546302835
0.44894121698202055
0.431136767311941
0.41023936203645267
0.4526533511978834
0.5220754246720392
0.46631892188934615
0.48239822471733107
0.47408827223809313
0.5223257945494156
0.5229419141512442
0.4857261306829619
0.5074127159479171
0.39114003515640233
0.5833943070792241
0.413311944938327
0.3335781417692214
0.479058523581229
0.5038723089270211
0.46082439441767187
0.46414433064856137
0.53927086553939
0.5476736379384616
0.5959048679029524
0.3152831882684419
0.45567634933654155
0.42096238282217757
0.47433136899421785
0.5413358587872381
0.355477410669683
0.46090370245518925
0.46723087527006835
0.4007371139165282
0.49635335921110846
0.5104683132668392
0.5357033443588635
0.5678625213734659
0.46308646140746584
0.34063590419908685
0.45073059019065864
0.5260510410361716
0.4684331577414824
0.5009769202558114
0.49367226435273187
0.4073530072894265
0.5810618667512083
0.42751002075737987
0.5385648036533012
0.4663603407959606
0.4681203756261525
0.46948492272063486
0.4116136090545578
0.5498726633266435
0.543734366729905
0.467545374022945
0.44581575954866365
0.5231466334586222
0.4126135130961981
0.4609507437393306
0.3689242268265404
0.49924094453282414
0.427498140393937
0.47656108320284274
0.46534531365022597
0.4376548729254515
0.4753424572096453
0.40138373350229145
0.4448854641259451
0.49885396153653894
0.5202706108192312
0.4411107991977723
0.5036776969968496
0.3361502801875676
0.5079886432262178
0.42372770923974395
0.47444595614196805
0.5587363668229411
0.48804607477704587
0.3536903953270882
0.2960792626097538
0.45029939243932027
0.41262993364431677
0.5033988147796629
0.6207795851998594
0.6073216389863785
0.44189894765490567
0.36958753868729455
0.5140772350257351
0.558800975030344
0.5092967302945145
0.4902396451479193
0.4903188829688846
0.5361814073713024
0.4841371036186661
0.4191960278778687
0.5469410467328427
0.47547168226712505
0.5479534881442171
0.40157044515597445
0.4785862130282058
0.44668117478852715
0.4866159179747012
0.3277963640700643
0.3326272757930141
0.45935546975706776
0.4313969566720396
0.4829592356031223
0.46404783938064115
0.5346908570531629
0.43379851678111675
0.4380231204098941
0.42998234036690824
0.43621180946399024
0.459713253819472
0.5339718135117851
0.298818917429474
0.5375787703537513
0.5439446765075596
0.3991989532403948
0.4321064641764473
0.4561010062674441
0.5905625753284826
0.39227196513162865
0.503454195221783
0.41860557515168223
0.5136346614402406
0.41685578533333667
0.39089252994841117
0.5395202243170527
0.45819664063130716
0.47713103447178173
0.4700270713166506
0.4778437152012244
0.45662120300919556
0.4087052984635552
0.4387088140608222
0.47993793004197094
0.42539988649239663
0.4912742485024202
0.3900007731126495
0.5190853550276874
0.489671056258801
0.3824255946384378
0.5317043611947021
0.4492767612171791
0.5626313760373779
0.46170654694671637
0.37354612511831514
0.5308900998537285
0.5223462538816432
0.5355019592594346
0.5404832016663642
0.40471346454353896
0.4875835713858359
0.41975867077228557
0.3404132072462853
0.457710146731534
0.4776914195266296
0.4203219488438121
0.5789019865089955
0.46641428001329044
0.34890790084296086
0.38339522544123544
0.374419610979144
0.458575301604516
0.5502289408486242
0.3526068807809886
0.40175220467306616
0.4354940230663923
0.5644169804443439
0.5291473276310867
0.5357312400587028
0.46978725638948626
0.4957316071394692
0.42958890965137875
0.48382524293622275
0.5042541741453674
0.5475722684977272
0.3128034830112039
0.5409161402244772
0.4814080273720117
0.6149271585144493
0.3463959925250001
0.40173391414832094
0.5555699483526974
0.5656754101404566
0.43535454252423433
0.47542247157989137
0.44021795556709675
0.4511932100917396
0.5537039040886123
0.5364360371413637
0.4937917128977443
0.4719060861761569
0.4914693832927009
0.4899880826109102
0.5157986350454851
0.46821769389069506
0.45657936499734425
0.4894782297274927
0.4649937667383559
0.47440548696697454
0.45631555358007514
0.47056534655476007
0.4408148979485625
0.4276092040218796
0.5126438267783772
0.4652897458445074
0.4025678508790052
0.39036304360147456
0.4573764217900347
0.5035137046617263
0.4630785323907514
0.46766254119159933
0.41064027985491997
0.49599496603510107
0.4514735522841328
0.37339692725924645
0.43084989281582675
0.3938990706665081
0.3696198732847508
0.4680981076425635
0.47309297098137404
0.5731164206374225
0.4837832123647686
0.4268858819914756
0.5815496062832102
0.4130417427937906
0.5491902387831984
0.48937144458079973
0.4122751953085551
0.4371555632320736
0.43064646029868914
0.5596667252497375
0.3555325633760121
0.4536050674203698
0.5470486297907433
0.4668977450890966
0.2940166914448933
0.4224417523256303
0.6202082409936713
0.5076308040551925
0.37869099782395627
0.4016269670538588
0.48154721443439286
0.389570616365407
0.41365454475790014
0.4764031530352035
0.3662420100992128
0.487277659575804
0.31131847438705973
0.473200934764332
0.3374783584705481
0.41937392116132727
0.48338131292957637
0.43781512702659114
0.4635573485232793
0.46660891488627027
0.37386143696928537
0.5523311220574709
0.5462505010536322
0.35983831490480656
0.4486072432734568
0.5768201758359781
0.5241215047704633
0.3767305213661431
0.4844854906211444
0.5635473576497066
0.639635550058434
0.5458066398731721
0.5227820471134492
0.5595804610241494
0.42748718488510296
0.4791200112993173
0.3136442930244702
0.45441941079487036
0.46288674213899494
0.5110216643909716
0.4440546708657244
0.5229224351589816
0.5530212863911105
0.4862112701431906
0.4457383083070852
0.46453802852857157
0.5529671587770393
0.49898836600718877
0.4852609582400095
0.47905375412004136
0.33453534056383627
0.4925825442385065
0.46125816836710093
0.3538941447831839
0.49163392451908455
0.5023400503842218
0.4608731120448258
0.36784503348933184
0.5445046928525563
0.5073179652736796
0.48132353526084015
0.4648522286210127
0.4759682090485151
0.4509204409879468
0.3810090272794137
0.4085983644888147
0.30051642169116816
0.5973662927974002
0.552959669405615
0.3693427711024272
0.4006357454417686
0.3276037633723876
0.4068960382697637
0.47629796065017943
0.6147529001982416
0.4697372606778397
0.40259533682183757
0.5523274202656963
0.49438687706058193
0.37781233012185284
0.4433034284324457
0.49729597974335366
0.5316794943747346
0.4438320364291831
0.42251483666497724
0.46023808699268637
0.569236082915395
0.5223626132048715
0.4370270754840861
0.3626657045907273
0.5396302204994315
0.3590339252585625
0.5297939242649574
0.4247077576855853
0.5356096629590905
0.4792646215316662
0.42552783325507954
0.445163112194855
0.40107089603586077
0.43700954596866326
0.46076274074957446
0.48493208902470514
0.5493839845384519
0.5018493883993543
0.45662596339670497
0.4520990297471438
0.561035437205942
0.516524552798006
0.4721958942340378
0.4651406961277628
0.47540082469550415
0.4654750633259434
0.5081645253775485
0.4304378918847272
0.5097544382653525
0.4504962905628616
0.5601984564808267
0.5621164457561587
0.4578709780905861
0.47411976371049525
0.4417227488604528
0.3843824690692254
0.5027646527581634
0.4846761427191009
0.39053100782706124
0.4365473015279406
0.49739314673620105
0.41256005723705796
0.5421835457989713
0.4219744002618078
0.43475844387835266
0.5522113194993822
0.5734041640287436
0.44316388857937217
0.5030692434029674
0.38941101891127927
0.46204523478791704
0.5294688222825263
0.4420018982781134
0.48539590662964627
0.5059419732514762
0.4418969287278148
0.456540220906375
0.4719082924380077
0.5737855363838685
0.4243035328979963
0.39101142629565055
0.45094801420244474
0.46438944446400693
0.6012839008890601
0.5104823770866701
0.4556857955828634
0.5252580213296888
0.5267253227512448
0.5263020997897581
0.4998479290580716
0.3927234912593587
0.43690624307746034
0.3986686771005795
0.39464085140540656
0.45622131832475915
0.4790333412225246
0.4080520093915422
0.3567342718811158
0.48694717430978113
0.5106196954803871
0.3811610073027166
0.5495178654167769
0.38486344882333473
0.45729705609583954
0.3829705596761889
0.3580838816318585
0.4053212007329673
0.5017433053769589
0.47675665935494305
0.4531608757591514
0.5139385010143347
0.5613952907762499
0.4817968892312779
0.5991970030215742
0.43136488660022987
0.47541790577147985
0.41943032578561745
0.6136694208203372
0.4134789113247031
0.4488695580590519
0.38911260630415956
0.462382771327637
0.3833346373000703
0.4632088989892961
0.5257913877027137
0.5152019253954916
0.5045488454662308
0.48342964653304044
0.4102717821226075
0.5713159186195175
0.509727145276531
0.52385234007972
0.4243418168188525
0.4452220533259118
0.5080307924776106
0.4797071089419085
0.45757253885591
0.5671062415065217
0.44036759724512303
0.5202627911840533
0.4807145963312889
0.49804207709099696
0.41903781074317203
0.527819896740884
0.44997975228206655
0.5184904697770348
0.3926259035017149
0.4554937039485781
0.5333638560239325
0.461341890131386
0.5076521958689223
0.42255193670128455
0.423741889022369
0.45092211166799867
0.37893383396140506
0.4078231419027523
0.520305422188188
0.4632540140018581
0.5360313340122994
0.5078252439294139
0.4226129632606394
0.4193695362406476
0.4299839569014169
0.4645844337705221
0.5091629210633205
0.5943716823001484
0.5069662939735945
0.5085533692172277
0.3940588808816238
0.4118709829215656
0.4378851513590905
0.45125554508382215
0.4400802724944503
0.5438435435894718
0.4294353198134083
0.4947937777742285
0.4375551674954708
0.39121536067632146
0.3881716282062482
0.3026298793033618
0.4464726071867145
0.39126427308123485
0.48134030339007783
0.5373311042402682
0.4089854173084232
0.5331110711456453
0.5098172375117892
0.5784189245596143
0.4308070704125729
0.4906295458120606
0.4139988310295889
0.5408246081498581
0.5228921152614521
0.49841604327992606
0.43259660849511405
0.47322590058863706
0.5284569060652778
0.4625842190747338
0.5458232508442274
0.5266038277672962
0.5276160095141524
0.5858176911432883
0.37115396658077576
0.5177088759100461
0.43492521108736315
0.49518099523288545
0.49483393885671756
0.4762529376985047
0.5530930516268678
0.5293106927343816
0.3943649079844048
0.35300279839819354
0.36456006218078163
0.5148524546162497
0.4518686292080202
0.4984367454679838
0.4227434780320351
0.4958254868619399
0.5208515641624545
0.5549543200236883
0.37690323982287827
0.3972270371862269
0.5782311820216244
0.484742355995646
0.44816556164801963
0.43954560037731827
0.5273126879573842
0.43558498058669676
0.4908784186072749
0.37459051031213786
0.37343931065548625
0.4395679640794756
0.40527032432822246
0.5119953888819173
0.5310837468302333
0.5281796604862546
0.49963734338776705
0.3983600651656859
0.5242890007707984
0.5210552546377487
0.3059444636307633
0.3443275580627369
0.4300734062416627
0.5009768403094494
0.488204231832938
0.5760438999893421
0.5241560778077947
0.510366798550945
0.4210329093948183
0.5245914438093165
0.6131247210167474
0.33892740519804126
0.4054455680675398
0.4244848371880189
0.5606088779904475
0.3092054465796572
0.5860235340407559
0.4881632267059993
0.5908503502861383
0.5571567485095498
0.4605623166563985
0.4194595165243721
0.4241369716577536
0.4027800546161508
0.5128267895959834
0.4349422214998669
0.4291456392244198
0.3954426451896864
0.5570785291509104
0.35842855129478446
0.49777857053436914
0.49205414582283047
0.5697223121662571
0.44418704436156026
0.4530542004452495
0.4470676611329185
0.6155359460274585
0.46676738095150705
0.4360409999510016
0.4881158089502772
0.3890284484609044
0.5189630048907129
0.5723371666284529
0.49984072025058995
0.40676653889364434
0.2967021268996311
0.5083634106597325
0.477631395884864
0.32699168722100247
0.49292453839580463
0.4153980517868283
0.42519035051666704
0.5027400032989732
0.5788074830762425
0.49204133749227313
0.5185386561325427
0.4287533692505221
0.4735951827326941
0.48060588812627225
0.533087022576195
0.4551230153200497
0.4382771441472691
0.3787700559034775
0.5335326878139718
0.49050699626758304
0.349836206508803
0.4927950244128791
0.32156987990938424
0.5845669591257397
0.43529508454593374
0.4099858965933827
0.4944541094469139
0.4364152849325038
0.506820036156744
0.4603227437344568
0.5484627086545959
0.3864416478976954
0.4863425493279543

==> anc/HeisenbergRFC_J0.3pi_L7p0.17.dat <==
0.5045054772850547
0.5370261115972017
0.4697343232809595
0.4569675674930452
0.4782499867641844
0.5267283719739341
0.5181539618155675
0.46402160738463855
0.5209847658430055
0.5360567797142353
0.5427771842741349
0.5435897951796403
0.5430183990001592
0.36601164138234105
0.4478581814913887
0.5378327652755225
0.5403269912818831
0.5325987472962795
0.4238790334236931
0.5988483256699537
0.5179762441531228
0.5243007015930994
0.4338113975788726
0.5029591715028854
0.3876290191301125
0.41151978901685593
0.5782686926047015
0.35815622472107833
0.4845121350828443
0.3892834424519628
0.4073159418269948
0.5956546142544702
0.5469065522683877
0.4305855090578479
0.561538241788394
0.5509429547629591
0.5354282005341799
0.5593597342726949
0.4382667688218711
0.5239806003548013
0.5676226906356545
0.5604989390720877
0.5283743119563091
0.4473682087693616
0.4752190334623583
0.4491731543259951
0.48609799089113204
0.4507379820587916
0.451454026449735
0.4076067548788861
0.5339053456224833
0.568681720715871
0.5888405256119207
0.5449818201587305
0.45949191750096685
0.5430418605550832
0.6075801020558437
0.4428511739571735
0.5066084835994153
0.45696764974770837
0.5301510052249003
0.40891758125373073
0.4869652518664366
0.45034961193427797
0.44989406141864907
0.4646977506534541
0.37086656662005424
0.41538282620940487
0.5629764014602577
0.43475764860134547
0.41373698220156613
0.566550478498413
0.49509141623988917
0.5102688684667461
0.4651064553347261
0.6313458125947735
0.5192103362609227
0.4320763523778247
0.5236690961945119
0.5950394313362022
0.5598257114633023
0.426585013275803
0.5260773336473066
0.5292304781282411
0.3627477593997213
0.3339549990372728
0.5757311888260149
0.40687973695345003
0.5288632163716384
0.4684291225671755
0.6140881823604537
0.557953108290344
0.5599388791364138
0.5162253842953519
0.47207286776245067
0.5411502819956093
0.39829381335298875
0.5137183093537233
0.38983138226663455
0.471402847122834
0.3590086838246087
0.5061741434426792
0.5019783902934373
0.428597815386388
0.5960686259860195
0.49322723872702406
0.4576600805529979
0.3777782381147771
0.505405297189098
0.5046398064010041
0.45616826723084136
0.45719250188937366
0.49072759390795
0.4755931316077628
0.5029021296225986
0.4806198769311806
0.5349904353468742
0.4181238343475787
0.5086658607500069
0.3775966915205347
0.46913131406139985
0.6133525090229625
0.45639354903590273
0.5282484154494533
0.48321685784744284
0.47747900387950243
0.45102883918979897
0.443702598431702
0.420697892597622
0.41301069052693
0.5459332195954453
0.5741363026592765
0.47185910331696984
0.5006733593019388
0.547574064548895
0.5380881784931862
0.42510649611222134
0.49255061996323773
0.43152108430605374
0.40969080528657803
0.5266057448011382
0.5055122621818049
0.5725442859800784
0.5133693299979403
0.5894999938540394
0.3713947906460435
0.5517160335180786
0.5172550369013347
0.6491314322276609
0.4557631490097021
0.4496892564165802
0.457041661795127
0.504515966931007
0.45143230887045677
0.4031133478403058
0.4037094936538599
0.38034492642882683
0.5518023475768121
0.5648292838760878
0.4519523960531257
0.49720654446414314
0.5315524634568163
0.5053407726488641
0.6350170023990536
0.3849080091117719
0.5448033452193557
0.5279330634660406
0.47524435257852776
0.39010248568389594
0.4837137679979771
0.5363174079475997
0.5946426262044754
0.4227705312474057
0.48262041112789594
0.49532494652365183
0.34886052207635504
0.5560793850088704
0.4018898036821583
0.49194720130286596
0.40527816649653553
0.38503842148417183
0.3885760826259866
0.3629793691974885
0.4940909791389435
0.46250730419226316
0.4220999681217278
0.42848160486407816
0.580493356658578
0.43299134780098664
0.5529804908697246
0.4383051827202313
0.3667606494197708
0.5985820226852411
0.5013382599191737
0.4892628641948089
0.38732037132812325
0.46167769228566596
0.5971752925054972
0.444275273272284
0.5159515516775639
0.43466443502304963
0.30171584370090176
0.3050035586987177
0.4348775354887076
0.46724029188052013
0.4596789529253071
0.5566576647323385
0.5148524281813621
0.5317155176236983
0.3252240508943799
0.401951808954843
0.5083393314929434
0.4560938514486543
0.572278225078629
0.4407127324574267
0.5449343701174285
0.508734495805355
0.5687489905138577
0.3597440877711139
0.4747470841600872
0.3517963979643232
0.37490983931862215
0.5325795759330872
0.5457665274493392
0.5472543721815448
0.4782167589529611
0.5029918147506253
0.5196321932317006
0.4688923022638031
0.5432313285514723
0.4578254013977203
0.4779505760878406
0.4871771473152719
0.39857889468286395
0.5086703377006905
0.3489471202411383
0.5196881198043923
0.4431398558126973
0.496622305460354
0.5200893773252779
0.4516430873284635
0.4895229753308263
0.5255981780607267
0.4113518967703442
0.478390550719538
0.48435816350212535
0.40631724791858664
0.4801504726089312
0.44632359822694184
0.4771882772987119
0.5626336904610546
0.5723203581583897
0.5092503129787799
0.4076486487945061
0.4807437180826602
0.4959672560963725
0.3051892489946883
0.4600199299338523
0.5557505373081812
0.5332409542466368
0.5731822184386416
0.5681500654611155
0.4141074871772199
0.4855677803109861
0.45156946050095415
0.5824551779147357
0.5068641704231309
0.43462843610972157
0.45371577235556665
0.4170822032794526
0.5403655123874918
0.6233621377634323
0.4915951965200966
0.3434091996299358
0.505313709518612
0.5830192563646641
0.42953578196669034
0.4206979883654622
0.4538625725933523
0.49502730790146854
0.5835120336751519
0.47535328188875303
0.5254910989189469
0.5649448803951397
0.5640114026481482
0.5178588442543934
0.5338379668304253
0.44747411913415336
0.5195144926911881
0.44508639743168793
0.517605431987875
0.5456585067713382
0.5553349161438226
0.46257813021156485
0.3304938616201085
0.42301635665450565
0.5883754332508397
0.4699962936393045
0.41167282407935124
0.6088551677902742
0.4827916317137633
0.4992483276029307
0.5022176787321534
0.5041290624546043
0.48193557316659136
0.4781505202902287
0.44067345285734666
0.5394468678717592
0.5459474151409426
0.4500269127738441
0.5794887671529226
0.5375278013395721
0.4146883275664882
0.44540265601385803
0.5401985047611286
0.3726497698908744
0.6176641056665062
0.5194807865016204
0.49340209149006925
0.42868217902063604
0.5181834662912578
0.500798595295523
0.6331851531667698
0.49586296872311747
0.313280169140057
0.4768154861909692
0.42347843135426627
0.4927343195119508
0.4351740315784531
0.34574137332875693
0.4114185828200581
0.4997103908349673
0.4434933742171323
0.5059661370600315
0.5258574533717867
0.4943765693429604
0.49548924349083073
0.4439859784413389
0.43681093785172953
0.579399998946071
0.5928504846887384
0.4154238821485232
0.4465309615864137
0.4987971614405443
0.48567551955210714
0.3859478901510926
0.5440242523492529
0.5253378848659622
0.5199827233889938
0.5152340895570975
0.5904327783864641
0.42081062808441655
0.5422970458022289
0.3083458873889048
0.45404916903950254
0.47548336575482564
0.5514870314840606
0.5284397304682769
0.5142496735830971
0.37062212032777847
0.49041749903632714
0.48881342893966995
0.40324336415186857
0.5765455777420231
0.5611898131505348
0.43020381733054047
0.4933655446213925
0.43682615598415603
0.5442513893456882
0.5504948115123253
0.5212311351390699
0.435643882514045
0.4400035813910784
0.3739880168760457
0.4664124447257196
0.4203343557369139
0.4972282137079826
0.45500564858593795
0.5826746010274332
0.4861159282018123
0.3838522970803749
0.4849830274145128
0.5173184008692554
0.5386271052219918
0.6228682369000743
0.5148052923342769
0.6340262137838194
0.5001114935945563
0.5753008180935327
0.4268853329923329
0.42617150577080837
0.4135537701068047
0.4937795163368191
0.45381503224416697
0.5981368909830505
0.5945149653538763
0.5238277792112005
0.5575557137672572
0.5021638792638914
0.45425553775542343
0.47830079665896136
0.4576814811013287
0.48421437881075796
0.4188873271422609
0.4493643184452623
0.5783144763907211
0.5739063984690747
0.4324575818343329
0.4107325930930708
0.40641237394261
0.589018582840502
0.45215011117006954
0.4062136999473647
0.41410398956721034
0.40004902969006256
0.32636639564410935
0.533580049754905
0.6076890783413462
0.5004226503634537
0.41643672195726605
0.43231234420985304
0.4654368952847401
0.4994157247914263
0.395553278235847
0.523894080641892
0.43287722768068276
0.5538380032756791
0.4872476757058887
0.5414159254264692
0.40802901510911294
0.4906184892419196
0.36150752487413484
0.5542751618882187
0.4536665531670281
0.5288817001942278
0.4724237961726916
0.628177126655866
0.5052947843906377
0.5376463613221861
0.4283669131061079
0.4812509743286821
0.25745205057756687
0.45416409113118006
0.5501346328819546
0.4003741933738599
0.4894320532738212
0.37521323254141886
0.4102696149182244
0.5270289322622991
0.520863214881745
0.5273112166627048
0.5239932650062529
0.4941972819884701
0.4192991891377751
0.5095119719051239
0.5677121679869833
0.3701399619917732
0.5356041879042326
0.31279413159398467
0.46101445633688803
0.4739829395800951
0.43561050193991524
0.4975185865224948
0.44053871387150423
0.5224455991376998
0.6092779014108096
0.5635051472065666
0.4586240502634074
0.4886080811444029
0.5307389972788358
0.5188091918957392
0.4507613355201643
0.5378186257183412
0.5173562553295009
0.5522918077738243
0.44763877051670325
0.5612031340776742
0.5139098964135519
0.4087765872016087
0.5080320396327372
0.4051197876686895
0.45375601611121996
0.5158404289087354
0.5474135033185774
0.4423340135641001
0.5052799121802141
0.47069268391506086
0.4509119998399241
0.5154836888628619
0.4110362372886415
0.3457289037808281
0.4615187648762468
0.4303927422864956
0.6010055089960883
0.5428645912274731
0.6039792603860711
0.4532517572502323
0.5317389964529302
0.4666603395636273
0.5610778876986683
0.5755676368439258
0.45859349770091523
0.5770586193797782
0.42056906856825355
0.6109228302332951
0.3406115419536674
0.5081038989786577
0.44365576882686975
0.36240820365040777
0.5285524855897228
0.4459136583756276
0.3148863257265539
0.4482407549062296
0.5745987795476163
0.499164532324976
0.46026680164325545
0.46159145609990365
0.5304591211189219
0.47145653710141355
0.5045660947497852
0.5384553593782894
0.6076781821318269
0.3949022496293113
0.4439700483087986
0.4743224604210117
0.5370099374027784
0.48056005281888603
0.5283131384124746
0.4487030686649956
0.4295067912630637
0.5186129469571759
0.5280630268370909
0.5798823763364401
0.48687116783395257
0.6344943561233916
0.5161829040396451
0.40525608506525
0.49594381156090056
0.4664272666555618
0.49975468179040705
0.5975720848768672
0.5232876263883116
0.443971144767323
0.395485408840316
0.467053653093516
0.4019812396881652
0.49408078076058515
0.5323923924233057
0.4844413401476886
0.43762326146969616
0.46825295023022895
0.41887420294543876
0.3562593028035438
0.419915972316736
0.4912018927917611
0.5087779185186556
0.573155946052836
0.5029158748385995
0.43107486595748706
0.5255724264366565
0.43207947224865634
0.462271069315468
0.4105282840567571
0.5127849148646643
0.4531761072339429
0.475140254400525
0.49083818677268537
0.6064636340053913
0.4173107139646524
0.5115949547903257
0.38605608909447026
0.46734951037436273
0.3663021952085792
0.33255443015676533
0.457380199844139
0.47750301801494943
0.4886439124107645
0.41360797456643994
0.5041723460782143
0.5152797577238438
0.46152667318551766
0.42757520563466794
0.44520200290187545
0.45925445856197206
0.5222434856552858
0.3873056285313263
0.4425992550205665
0.468123937540287
0.4613309234771392
0.29413868675125443
0.48528533342483265
0.43349286692074507
0.44274784518827537
0.5479788408493763
0.4805476992108409
0.5046468730893168
0.48250033412001625
0.5180810719205745
0.4531774792876472
0.4689183923345519
0.3972789337486473
0.43100715499606557
0.41583648894040204
0.3865406772928
0.49623752015607064
0.34900046146280744
0.3726202464594363
0.5461469526070858
0.4201170977509124
0.5458786358002569
0.5784668290761124
0.4467415537862124
0.46994040596257114
0.523928372335904
0.5350939724855063
0.5005157212124737
0.41024949380573333
0.5146152320469646
0.4112338405714065
0.42708041180444817
0.4679912060804114
0.47528286945509624
0.5298727193881048
0.4105036287203074
0.5508645601149383
0.45615137295946073
0.4419669715126283
0.6377181975045733
0.5576283513153638
0.5245427603270326
0.45505026034262713
0.45323338786533496
0.5960466878547668
0.5059042589731847
0.4533980322970151
0.44740358283937026
0.5218064702651685
0.5522248937918871
0.48699533621115937
0.5375698936436811
0.4071857368483635
0.4709408544181732
0.42867256746028143
0.44848807367958143
0.41688122180988507
0.5057898101930868
0.5351465144702126
0.37300236060059894
0.5376915339690014
0.639279714284918
0.6025826223599549
0.420038941672864
0.48282500904646497
0.45929872048065884
0.5685127541759978
0.5474798651655285
0.48460412111902407
0.321566883635643
0.5409759595946593
0.6103799851480027
0.5321145045712712
0.34321812569121396
0.5410107694384242
0.6019800378721984
0.5268727778778471
0.4822665400441279
0.5790579672636174
0.44974856288912246
0.47154541243891057
0.4245467818959942
0.42994494991116083
0.45724380426588673
0.49591220871625913
0.33833756566038536
0.5085752315026325
0.47051758729469684
0.5170591954902385
0.5459325934517651
0.4689686602843036
0.37696352392867843
0.5729315112972767
0.43611058057079327
0.5181070429786869
0.5428428590448501
0.4690342945015276
0.4934531478447811
0.3965746005452442
0.5714616483497162
0.4576428971218284
0.5688756906011602
0.48382350744440583
0.5102784930401626
0.40958240780532995
0.5841697268779116
0.3481186330191948
0.44459214038306283
0.5859637459678142
0.42197644077594715
0.4774993230429812
0.5338920621049157
0.40338341794394283
0.529815751054895
0.37368912912276253
0.4409790235279255
0.5892308668722473
0.48527778790939546
0.4466299953364773
0.3670076725127658
0.5006077531030296
0.49005184434050136
0.5400136571642744
0.3687597790829717
0.5503097442675322
0.4914366143838055
0.4643394362878077
0.5138761625920989
0.5555641270815753
0.46944518494568893
0.49268807826726646
0.48160442357051686
0.447978068713017
0.5598195369033544
0.5223285625860109
0.3537041681487282
0.47156666619819365
0.37695372733284815

==> anc/HeisenbergRFC_J0.3pi_L7p0.18.dat <==
0.5079290289452587
0.479450187539059
0.4880171935537377
0.5578160618344276
0.3893378554795198
0.5218637107683944
0.454537889052159
0.6239656729500708
0.5046796516464547
0.34944174343125844
0.421781966350654
0.5297748456895706
0.5073991786037126
0.48873826632393713
0.4434046598432655
0.6068658865586675
0.4078171357089524
0.5045802435599659
0.4626641114497014
0.36968199732911855
0.5626491776206106
0.5991797846792223
0.5904098629354795
0.5286417107338653
0.37080973078160256
0.40000257638820436
0.419669309690839
0.41948416024963964
0.42447224062601663
0.42948861058386856
0.614830553851599
0.4106623381209613
0.5224657414874904
0.6146843579355913
0.547781950265921
0.433647107023799
0.3069326369831817
0.43753657757673897
0.5626705024694524
0.4776095205410349
0.4990648906958664
0.5284199398710826
0.5158890390909111
0.5585321000578001
0.473476846070674
0.49136129712513743
0.5011579309187926
0.4387710257000371
0.43365321092907994
0.5391282767537083
0.47294955190618077
0.44060544013926034
0.5793008903427732
0.4933019240823003
0.5427649970207157
0.464435680285934
0.45090680967837315
0.4554278999774718
0.49212682993231777
0.48869741417849855
0.4474885882877189
0.528055915021334
0.4840096013425814
0.6137128253748222
0.4763556655068731
0.4887179585315771
0.44993502143309716
0.5620556784930837
0.5623316252232025
0.4708303439246154
0.5759649355941715
0.5001094042102587
0.49609688998864804
0.4418990663506721
0.5563448690979377
0.34051415420763553
0.40895701278464364
0.4430560177241989
0.5483744772635064
0.4870486629893944
0.4248555829673717
0.4237402136756119
0.5309169360592713
0.4897209768142641
0.5663375998888582
0.4958532176077398
0.5082459661206075
0.606400125720269
0.493881987475893
0.4753049117379626
0.5124411865565227
0.4290037200711685
0.49994211977345077
0.6198739117887493
0.5701683464429601
0.5696075531731908
0.6110286243343185
0.4785200538376265
0.5822277323912763
0.5701253327384256
0.41571377436562845
0.389859089680686
0.440732734235681
0.5211586293364942
0.5286839446381557
0.5980228043462251
0.5086569584070616
0.569142252471314
0.4648980198252232
0.43334843494118974
0.4768581078759602
0.5059991809281269
0.5193821721862172
0.5158878947056335
0.5505603102324911
0.49553533722801674
0.4470877573472712
0.41023559749109856
0.5723602783251197
0.4737192443650009
0.4102128437119546
0.5409302801547953
0.5396937441210037
0.4309960380458829
0.5553088816701935
0.4369518454335315
0.4343549154791769
0.525726800912518
0.34787236557485657
0.40768836734142533
0.44554775650702155
0.37794590959772406
0.43643526182152936
0.5770824345734478
0.5181133412383053
0.3984814515185711
0.5881148110564538
0.5771421478589712
0.5443139433852549
0.4741324545482643
0.4960687766203764
0.4129990314554979
0.4826025576686393
0.5147861451850939
0.5044045388818645
0.4857858327534372
0.5733937520764025
0.38204796663475343
0.45563812642119395
0.41908898506096304
0.4576072225218448
0.461329274072512
0.4366258602987144
0.4849163476983559
0.5779275949321363
0.6241056393005525
0.5117029224091155
0.5007809666736899
0.46948070468240155
0.48761761524621205
0.493129406022309
0.5483165286243359
0.6278842479068334
0.5466833441804954
0.3835053444044139
0.4434353216978775
0.44178302479246595
0.45801959129060155
0.4791182404214121
0.46510204397549354
0.6359021524804228
0.4581527009329251
0.558008065388062
0.4144463683122314
0.5031930987767522
0.6322645087383256
0.38538102317087974
0.40250401450154677
0.5838194378503668
0.5196817465215801
0.44485916296413125
0.4290805085283717
0.4708954981896118
0.5850121093728667
0.5729192948302549
0.5369278524957368
0.47953762520857984
0.5179756212944087
0.4372997489385693
0.5405526839143856
0.646268403125181
0.36299702924727
0.38110855020142376
0.521015128933897
0.5062424199736609
0.5105896973021378
0.5025625463895667
0.4741136115779803
0.5651437730322488
0.5110859698204511
0.5425268445385588
0.4760078532688358
0.5277259980042748
0.36271255630348714
0.4435992182829445
0.4226718977711815
0.43486271172913216
0.38103710744318453
0.5516713801063717
0.4018561288003287
0.548972954865277
0.43031894669921794
0.6104560218912226
0.4887350676287505
0.5585054826672268
0.4526160387317644
0.46327554981558494
0.6266774216868549
0.43359158359327027
0.5329645154757475
0.5319445344104923
0.4767799474178215
0.42712274605430955
0.46021944820185645
0.5885368128560464
0.49512069552355276
0.4511656089240943
0.4989303696542945
0.5388347703725236
0.5250975731527424
0.5266456898239146
0.42133137996032965
0.6196659199842274
0.5911810690858482
0.4823077511077065
0.6110066474165021
0.6430041343709253
0.5361883067490207
0.4921806300299777
0.3131530409982247
0.480429001476669
0.5894476851790279
0.5997326180554134
0.5188100306403989
0.46984300818004127
0.46429513976121484
0.5418949328851154
0.47128351539829266
0.5512057191099082
0.44904037463407354
0.39215574382582974
0.47491218587631906
0.5792248580363691
0.6427497806883326
0.579290237522379
0.45098498522604613
0.5942686942711042
0.5022577885138282
0.48084706787076187
0.5739470568570519
0.48074077148383954
0.500361176582124
0.4886788998039327
0.40920113269565844
0.5793269140406689
0.5698363800296071
0.5122337684087891
0.4565650602336754
0.4230396183940553
0.48355441516791525
0.5049274168172087
0.5391683530545729
0.3985388062431093
0.4323714857435607
0.5616806693547425
0.39452662391435706
0.48207723698570715
0.5535277951068137
0.39668467287931874
0.6040685836062717
0.4274244601596516
0.3892473685302286
0.4879621752669287
0.5171751665214452
0.4123639533594133
0.4025077469902598
0.5422945067780004
0.43898163108360483
0.3807591120171975
0.5312350414429592
0.5610516082645878
0.5614892376290429
0.48868480452522595
0.4796036191873881
0.36877218351136465
0.4773855553855719
0.44680857268399793
0.38947297412651094
0.578670799783413
0.4048499797316604
0.43133683913433435
0.49970211111732804
0.4376309692952153
0.5916194151973396
0.5571416325050957
0.475662387893007
0.4296169134467521
0.4978200542560237
0.5353736767218581
0.49522333448291
0.34322272308534435
0.4886766401602847
0.4718791502183678
0.5314328743803046
0.2867631128001667
0.4979320518837656
0.42899185678807533
0.46569438968154886
0.39267257157240903
0.5601781127585899
0.6109659670719075
0.39963235589875434
0.46330703774394166
0.41932215800780126
0.5043848842339056
0.43274887121269606
0.4444456408488472
0.5685955885490507
0.5516077705749757
0.4089154305509387
0.46773986339401674
0.5112776869652514
0.587624482912597
0.4569253543545804
0.5515565134433175
0.5609525081918071
0.49392346673612875
0.5465969496581311
0.6370297644739746
0.5112058840867081
0.5010565872096862
0.589139875687073
0.43109833990067736
0.49430348291501125
0.4331524000633255
0.45298253006861944
0.48468781955053053
0.5450722130609117
0.4548703908535323
0.5827045619763472
0.5085077264840725
0.43429989242460615
0.4234809707885884
0.4064597165900225
0.5256172071467525
0.5364905785303561
0.43841846307530646
0.49597565755368694
0.49258879796511357
0.46205437596918514
0.5159841284893946
0.6120133944119672
0.4012932090141795
0.43139511001499353
0.5974394355645318
0.5807938062540424
0.4517724588046096
0.4457053483501282
0.46410360032327586
0.4921607181243338
0.3843315548644732
0.3804611394635504
0.36166117487114374
0.5879743735471158
0.44730106772397443
0.5716389275372196
0.5975671642181625
0.5532378206598473
0.5615883967697392
0.4762532634007896
0.41276585816929706
0.5878538579175835
0.6055166671683708
0.43386349089755016
0.39689781033499894
0.37728824911162
0.49849100847205624
0.42722530780466733
0.4546941635800864
0.5448101163393634
0.5317203554312072
0.5019696743812224
0.5009021538458571
0.48256425848951484
0.4448817375269684
0.4471328297698049
0.32347511275633145
0.48382229731616605
0.45442787343137636
0.2961133537073475
0.5304025880668138
0.5786993407514001
0.4244546775512375
0.5177251475396155
0.41577440548335687
0.6241687772461002
0.5791517865108148
0.3894728119444769
0.5056595048866163
0.5188754177898162
0.5337010149052838
0.5607989701732263
0.4461301959248637
0.5105482333458071
0.39830112896962067
0.46042202932608917
0.5009649971349769
0.46592026409422005
0.5571190418705253
0.5219054346419214
0.3630876950026879
0.5230196115564236
0.4983061191880304
0.5670192052446986
0.5274467841379843
0.5746413028860853
0.5900610488911485
0.424507011745101
0.40653951427440266
0.6016084522799331
0.6064237001908667
0.54187199535183
0.369236873587531
0.54235707003416
0.3848836671702544
0.5275085235636151
0.5051057873305308
0.5410224190993247
0.5154354009960922
0.5410292135067142
0.5175307809682513
0.4023290865744425
0.4362264575732031
0.5895190679346861
0.5317031871677733
0.523912232423886
0.4655911878327558
0.5984935349732
0.548777433558954
0.6412991628013037
0.48163001821219475
0.49441883021731253
0.6155515102008063
0.5508282539443443
0.3929811814461934
0.6495094173629707
0.5847146449656959
0.5204975478044236
0.4251577242047107
0.4712476195774048
0.5099405849030296
0.4560197179743732
0.5271014572838527
0.5988891591566711
0.4094032419683996
0.5182462032650841
0.4769451933135789
0.44908768357351814
0.5447166838222735
0.35803860538516175
0.6028824126600352
0.5334702306779014
0.5188549065226673
0.4943849849056436
0.5261339045423041
0.39411768281913406
0.43151636092004847
0.515396940339443
0.5624469531592502
0.5497997595871785
0.567058766523363
0.5457256217069975
0.4937918280220758
0.5235187835335656
0.49928501086293176
0.595771910969283
0.4873799752219913
0.6483747244929767
0.45643850869612224
0.3887691329147246
0.49044387159415664
0.5474340404579364
0.5314386313350807
0.47002614412669924
0.5465030777365701
0.537435530674854
0.4718680297618426
0.5453879630596435
0.5232560287076738
0.5967462202492203
0.5282255692393616
0.5037309062624837
0.5873859456999188
0.5768434178446871
0.5640452900939693
0.4418622309501055
0.42380161938427385
0.4924687354086956
0.49022553331274493
0.5262919892852009
0.49745953663625436
0.5594609535431583
0.4158234960060894
0.42338953538955304
0.530411827616206
0.38511665863734035
0.5576845742916673
0.344594657085628
0.5704451277696666
0.4300998060446099
0.6172985766346668
0.5972613577981538
0.48070190878235036
0.49626265954360277
0.4555015066795138
0.41972769018481915
0.47675169787335137
0.5586665238017534
0.5026629002144601
0.5361955201028347
0.5648873227465661
0.387806089626617
0.5519435207911796
0.4840751088490969
0.522052882140147
0.5155860170603707
0.5160897172726063
0.5107034459041029
0.4628076310640095
0.5643444761160797
0.5225315986170019
0.46389188434007306
0.5410732660889493
0.5700409925004013
0.529915550112026
0.49441805968699404
0.5345875826735399
0.4662393901235475
0.4670971578885885
0.6152700879459696
0.4050155188808506
0.5445744436592533
0.4575238689869384
0.6077831872342899
0.35279218220323333
0.608516485765937
0.5020342947506138
0.3800186198817054
0.46966557203098364
0.49918958616772835
0.5922026117258666
0.49422183000850467
0.4737593282817867
0.5837897663419718
0.47054070998686137
0.571860288690444
0.4545823453028301
0.49723002160272545
0.4422095166950541
0.5951334824612552
0.5026820504869391
0.4813142383813292
0.4159388553828341
0.4779980543096305
0.576179715742967
0.6181219928150496
0.3698722448499762
0.5194917533128572
0.5720322327240185
0.5057713154269546
0.4188383212785381
0.5697846078981391
0.6235963787454394
0.6125334103065196
0.5312349536376746
0.4720681129320733
0.41186817804192893
0.40494227708763014
0.5260632624656166
0.5273864146902856
0.49002619721310287
0.448663707535191
0.5068075176130056
0.476703595986299
0.45746232499423056
0.5198930043151265
0.4279760582880775
0.5221731869033964
0.531399251846354
0.3592356124137731
0.5096614708051755
0.48737067657879546
0.4370292387609974
0.5849809666030008
0.5043548762698347
0.572649993142075
0.43680823023327364
0.5101630684316916
0.5799988524808306
0.5800590030659322
0.551065994925145
0.541103873565464
0.40720859015331223
0.4477024015794484
0.5775926674343065
0.464320704666644
0.5705053364511932
0.5469002627701762
0.42311673019878276
0.6361636197188681
0.5142558569486849
0.593976564044535
0.6870535934229851
0.46157582161812066
0.5446166732381247
0.4951179899429537
0.457038883223374
0.4612910419703855
0.47523646734117997
0.5855906009728468
0.46819142853057155
0.44660724204306423
0.3844718769126253
0.5483821156809721
0.470020349340886
0.5797388655774426
0.4426322206080258
0.5549402595688653
0.4512382697387793
0.4133624893553428
0.5852473709810555
0.6123991194650408
0.45190871151811923
0.5392565649656923
0.4928572404668724
0.5875851442693893
0.5585389277023762
0.49762994892669415
0.6037283417882288
0.5248825716641871
0.5543380972732022
0.45072841112637696
0.629682982589153
0.4559418753765193
0.5535085704562177
0.4500307765199726
0.473092088492383
0.4234429968324903
0.6685708756225163
0.5165248368072347
0.4253610232493553
0.5190395077025299
0.5093059932029395
0.43949144773314486
0.5995488029677989
0.5522509109883895
0.4693458948254558
0.5462005058248672
0.4360516512326512
0.41579396009193753
0.4695198154769816
0.5554883683711661
0.5864972713952061
0.49053482112725466
0.49035134894987675
0.52167034224098
0.5052874763832539
0.452414579825174
0.3502671167401869
0.5373778535514995
0.4764852608148055
0.3995296709342786
0.5656830434441003
0.5601753111472281
0.4652267855827337
0.42293966932243743
0.4713620153206482
0.5460907494818266
0.4857988737811902
0.49540951208629275
0.43733056005862997
0.6263320329710619
0.533578532378765
0.3978646818470936
0.5367214630516854
0.5676852791399505
0.4364146831473182
0.4805912311820613
0.5526735762685273
0.5274225222047924
0.6103532485072796
0.4047789501238751
0.537753639784483
0.42264873014953236
0.4964201111286789
0.5358870885364385
0.5341835304228069
0.5718753308998765
0.5898522620080185
0.5835904729296802
0.42580478713075237

==> anc/HeisenbergRFC_J0.3pi_L7p0.19.dat <==
0.6052253436606997
0.48492284506709094
0.6235979237773456
0.40715280928634623
0.4476787463887229
0.6848789581494321
0.45400802657002237
0.5303485102889387
0.4782604029591962
0.37788197318873856
0.5075708332380976
0.3521683953314659
0.5214171922470142
0.6246413545117745
0.49929123914261037
0.5949148160806448
0.5505826725337283
0.5353894656540645
0.5882828323870994
0.3577966727594802
0.5207311689412683
0.5344573278504996
0.5565594333535834
0.4477416380624471
0.38272108932240345
0.43518152845421054
0.4337120723645227
0.48095159843897767
0.45259604666453934
0.5217240771387127
0.6327097660503083
0.4106272204473366
0.5802528095340728
0.5420425076475258
0.5895059558201239
0.5321855270007448
0.5405682791983617
0.5664438304029907
0.47067510503370225
0.4555829232292943
0.596349162995776
0.6081865603067367
0.48223892019558456
0.608092887745202
0.45582924850702666
0.539284629268961
0.561883738347105
0.5807392657478164
0.49233613174644986
0.4843421586653701
0.5475931275650712
0.5392320419003356
0.5048873367443418
0.4737987428427567
0.5912849892856692
0.4567880096920163
0.5194666513353935
0.5726932969814367
0.39638684345630537
0.5867734344971953
0.6266963750626179
0.5919397139075135
0.4222899699773419
0.5147967583776847
0.5000502125669398
0.5241957260806152
0.46956633998964015
0.49599076491659433
0.5691500058401099
0.4906096329666502
0.5852452906560079
0.4510679748259108
0.5643353148057046
0.418317579439097
0.5107410014464758
0.48516639374728737
0.6177179421741541
0.5015617692027434
0.5340754984921744
0.5064919846877696
0.359015638766332
0.5137832763870163
0.5439709861278786
0.40108715402665884
0.635819269546936
0.43263543036764074
0.47568743335039926
0.35928058055842815
0.5575537068845899
0.4401804660184257
0.5835309075022204
0.5302126078946455
0.4908255895797996
0.4075943800912821
0.3960065999873044
0.49642139201333074
0.4149899229596658
0.5220049816123206
0.5843418299319848
0.3484958486077967
0.42971427338352414
0.4779343803324229
0.6541854316874816
0.4237361054170856
0.41858578079597275
0.4130474075781288
0.5514785714059022
0.512276251406317
0.4783620971888256
0.44324077603210854
0.5648936498614833
0.650640166098884
0.6972635705124497
0.4248871561795411
0.5062580502031689
0.5396389206749018
0.3452481615507991
0.631818699236682
0.5087362095993188
0.4803905662154536
0.40554082670804253
0.42312796273539016
0.5535367182822224
0.571561599667498
0.5832875098944649
0.4986616529148181
0.5457941485960831
0.4683039044718309
0.39045607794395726
0.32608908418025767
0.5082820445146143
0.4844096418292857
0.5572325857370136
0.4101908025747599
0.5112861902813897
0.5012198451478194
0.41676974011494183
0.5388245286286326
0.530778784480001
0.6084873159777081
0.5309866968323006
0.5260508203002713
0.5671908037224132
0.5257798276010399
0.5726151893107376
0.6088137875570959
0.5001293674019531
0.5215320265899889
0.5249984146569641
0.5238029121147688
0.5236982464889706
0.4362421128547738
0.3617079827313777
0.45953705082560853
0.5680290863947102
0.5185265852742069
0.5396579324391794
0.5475895161194464
0.5085133853000363
0.4765870675731309
0.49930055528021494
0.39479186551111495
0.5428190250603053
0.42465938667563025
0.5827875475914682
0.4883003860103641
0.5798428089426234
0.5980188291184824
0.5781304520805854
0.4384562779672272
0.4050960587314226
0.43694175954300585
0.4934464471428884
0.4164743524179205
0.3708731642677419
0.4867574518745041
0.4322734103739501
0.4979961146032181
0.49440264208136814
0.5491070530536297
0.4531054819664446
0.5370780475710784
0.3873942660057347
0.5271598544120201
0.5347868491225377
0.46207671856840044
0.6279590238126359
0.4436462379492005
0.6176738487529766
0.42456180826596146
0.49252865510452437
0.44201315407354225
0.4836411983301743
0.4680293099823002
0.5666903102260893
0.6406130375506618
0.33753368623346863
0.6015402054210934
0.48163120977509555
0.37847583426861725
0.4857707454025808
0.32533158654810135
0.4692888293813124
0.5555206587019682
0.5347544529700033
0.46452711629525306
0.42805589240644687
0.50224425945637
0.5853751265843513
0.3460147923005692
0.6131183609673719
0.5598403910423453
0.5279808059778553
0.4671606836779909
0.4677654296222626
0.5128400119003513
0.4899526229136765
0.6800113914642941
0.4187396864386225
0.5219512565058053
0.5062034582781111
0.6401666645661642
0.458987057763677
0.5922215325901283
0.4699891458692639
0.573920879553927
0.4415823811143372
0.48127813081867993
0.5015391669060013
0.4803773804991194
0.5527981804914347
0.5150216959009274
0.5185211273800898
0.4425619985218331
0.46448611407327367
0.5250211367234373
0.43782571009250515
0.3931528109788305
0.4768479849579953
0.4215825776097429
0.4924273900230591
0.5747026068063558
0.4058509531354901
0.527613099238255
0.6157095679089547
0.5447365742746945
0.4880180859257062
0.6125751197480892
0.4762390355810635
0.5211759741232607
0.5552807578030483
0.49569693791276387
0.5122084145126076
0.6680751546052494
0.5422666387451541
0.5839227513453612
0.4512572140537019
0.45856734099192226
0.3994891019571968
0.4944889814247536
0.4199970132972184
0.41072679522412336
0.49102064077591123
0.48492153450249176
0.6455921383890191
0.5769719619057367
0.4605884570770482
0.4052490009430126
0.3470130246372715
0.5869478103906333
0.5430001559285742
0.535231214558762
0.6210165746689416
0.5851704763696343
0.5546541984286978
0.48276118063799783
0.5175995049845058
0.496866187529044
0.3816115973186604
0.5609385194347121
0.47641355936158264
0.45836763050406215
0.5627106471545058
0.5369808027577323
0.4426728569515311
0.5834662565391234
0.6373133718681343
0.3970032288459394
0.5299000609754435
0.519569695744666
0.501074913285196
0.39142382864240893
0.48778155789921707
0.6289546347797632
0.4566700027070452
0.5974002532733289
0.45727620825518117
0.6212537750689108
0.45897998118337374
0.5661200423397982
0.46325649386755613
0.4438759743575757
0.6037992968779581
0.391343101607142
0.5482846673812874
0.5630572152715639
0.4892131861290796
0.48459425120878685
0.5304655837409998
0.5890494209674324
0.43326986334797496
0.522235226766618
0.5116795000544654
0.4285612611106941
0.5656949949330494
0.46794442394545616
0.5027457481071615
0.6038759406497625
0.6621890089532942
0.43877483141247664
0.4918499210751479
0.5534520650876475
0.5855144952150758
0.5217091221066614
0.3681011712238875
0.47792539989923816
0.604115624422906
0.487650587691948
0.42416766223799474
0.5016793628983701
0.5262422124787698
0.37336309215674957
0.5968091805508433
0.5419103259769636
0.6325516877017296
0.6035721274959477
0.4962951076632343
0.42998579016898586
0.47157951320711294
0.4572198702514841
0.5512545964715355
0.5792818136659855
0.47113324857987254
0.5246269104355967
0.4434859860670615
0.44873493312578083
0.4404922727454234
0.5424819780716117
0.6260553521404634
0.44677031879078755
0.5100268064559172
0.41671918180279754
0.4111271787012482
0.5752073706248301
0.548523704128685
0.4878405097818893
0.5559861385147602
0.4180218755236597
0.540520184327414
0.5465965237670931
0.6316737849693178
0.6467335303125618
0.42533805454439566
0.607349328066265
0.6177799423352323
0.4939972928378842
0.6485169425604169
0.5412806211033515
0.40889364944201817
0.575575459492436
0.5823818652886993
0.4669050621739548
0.48425471349307614
0.42549050190197474
0.505021783221083
0.5594092130442129
0.530081974555441
0.5467854475310482
0.5029443258910102
0.5914642863658959
0.5481271026979424
0.4665576315405549
0.6180746539581614
0.3802670363409272
0.4492291042420451
0.5522797552418112
0.49870254735233716
0.6227131637295646
0.5241744527302924
0.5081617796968794
0.5021897551755391
0.5191443116392156
0.47842298335535005
0.3700569407355065
0.5427746845879269
0.47831744088086026
0.5323472756949063
0.5218196140320801
0.45232617711802764
0.5401186171908923
0.5161979758493501
0.47753703789794966
0.4644299465164908
0.508463575391793
0.539692359705463
0.3861398014062886
0.43190374288219285
0.5779063459787546
0.5459963233010214
0.5698667594528006
0.4616681750525207
0.5024826435712642
0.5542259955021085
0.4229961829263739
0.5057945777545441
0.36187971349841447
0.5202834885017112
0.6112276067654907
0.4869070015714454
0.3910972949561749
0.5410550244959987
0.5776236720988648
0.5189008367979634
0.6133478870855934
0.5940959100888225
0.5488111447070799
0.5255606171215266
0.6330688377625165
0.54789173748045
0.39023274459032353
0.5845004344257808
0.3837999313337809
0.5975994835615558
0.4235420915458632
0.4795382796668259
0.442423956102057
0.5147778497376206
0.4028217919850977
0.5141311994336002
0.540109569154239
0.43295305829887526
0.3467427955318785
0.41164946413087095
0.5613064186816871
0.46749343457896925
0.6087925130228822
0.41345113020046015
0.5894417548023495
0.461672870753094
0.5276415698700925
0.4340635422642073
0.5540883788606759
0.4823971578788399
0.42613806307864216
0.4694590277257125
0.6259579335960352
0.44564640266322
0.6224959266587357
0.47241697661738047
0.5086217738485409
0.45808575286662007
0.6451996972462497
0.4739373950587945
0.6108732131848595
0.49948332493950076
0.593705581421416
0.5134987557550402
0.4839367618498505
0.5381339743472323
0.41229735616947405
0.5695683795445385
0.6152027843964659
0.47990891060725005
0.4267288875112686
0.5418474214610941
0.5052456111683105
0.5401578342339989
0.5439085088574578
0.45172066454033655
0.5286573908372051
0.6028029809151951
0.5513106486008525
0.4493954847297446
0.4814000877001699
0.4719186075538263
0.3959764824152578
0.4973284265236361
0.4407742963483135
0.4618012049743617
0.5072389228801172
0.5643659419172022
0.5911638285972426
0.47661427668358936
0.38876766316913136
0.5099520812756172
0.4025534668405874
0.3974635501326623
0.4571304400661527
0.5012441233109932
0.6095369519436109
0.6392198468437741
0.40601081058488797
0.5263881685998423
0.502745958048066
0.5624766422277352
0.5508011893000639
0.4550083521035411
0.5660697221579098
0.5267257581225417
0.5689789682367609
0.6718122451509143
0.5002823932632061
0.4705927136657654
0.6766275099563105
0.5180700418349738
0.48700354089219383
0.5419568762840049
0.4324940973705613
0.47485287767547407
0.6362040893796599
0.4485308933081889
0.4732033664496307
0.5712058238804377
0.5666464510893535
0.5068230781254108
0.5198259606776923
0.6478697449309377
0.6261983565602399
0.5251837926517733
0.5073156970006396
0.4472089314974107
0.4234753947910974
0.5303112302131532
0.4659742463922679
0.6186975475931789
0.5958568092780121
0.5656317887630085
0.5545315862415181
0.43611475172221337
0.5283724605567846
0.5454980941177687
0.5981085769329145
0.6402217718707376
0.5958143560677637
0.42846767182839635
0.6328446080737801
0.47557518832849266
0.58925448792153
0.6333317171132457
0.5467327688349021
0.5945740617894053
0.4364556456589165
0.46089981780191286
0.608586348574097
0.4450077004451857
0.6532589478286371
0.3903609647163697
0.5380766354254987
0.45685565752515195
0.5243174996850405
0.4385769765608442
0.46371912314496344
0.39368062532593484
0.5989633189978476
0.5183980833497454
0.452318814739904
0.5452177744196458
0.4455852518336886
0.6602759383160889
0.500630929212934
0.571616684551901
0.4129057172811205
0.38737762292011396
0.5054764025376942
0.5278896508971289
0.4154695705657242
0.5391495224942684
0.525587729383315
0.515463866057136
0.4653313637506188
0.5794882114369005
0.501736711976105
0.5341902722659418
0.5185375466135141
0.39189805728686583
0.5871337695214349
0.4980073618491855
0.5461172548615727
0.5339148637711182
0.4094878544849446
0.5182588989399044
0.5244987426136302
0.5639816975678362
0.6132793695244662
0.4619054851409348
0.42877395762890175
0.5133524345757551
0.46388838837661833
0.504180647866998
0.49536480845056924
0.6466940135403386
0.595675622522995
0.49058794362136565
0.5025951378115614
0.5600441759713376
0.5858993970755267
0.570327898392717
0.43104586848615123
0.6485158968873116
0.42219023007538525
0.45138252014648766
0.4770614505561234
0.5031240650510636
0.5735020650787476
0.6593885945483865
0.43574766502080436
0.5469931660053546
0.4001136683100593
0.5601562819710956
0.5841598468421941
0.44853040432056424
0.4485806941522658
0.552387967554783
0.4725481309129038
0.6091246554149504
0.5325622281762015
0.5726681484476634
0.6260000412610218
0.6341362631134116
0.5602172528444925
0.5264800025610795
0.5416590848526606
0.44835545810510785
0.530072502685052
0.6583729778690632
0.48736635863979266
0.6433006067500039
0.528413210076698
0.4982778923141399
0.45333342768144463
0.4850555736965449
0.5981071932070303
0.435765695433826
0.5466865907561503
0.3729195037836719
0.5995671945081406
0.5514746181997535
0.45175885218169404
0.4616065960533254
0.39726691645624296
0.5366174393371749
0.591200502826027
0.5308630445397592
0.46941105359518726
0.5296823833217169
0.49259048259451793
0.5636314404064439
0.5829702253253584
0.47761192279605996
0.4942285829421561
0.5883903615030369
0.5233418589245732
0.5067290988646297
0.5756590289716766
0.5260013492699203
0.5005003925238433
0.41546874393424593
0.47017002803733365
0.47404535016940674
0.5344644946172776
0.5991671715232041
0.5609910109785315
0.350979554801803
0.49443332409398916
0.5722202491854061
0.5267687881546695
0.4505852791283672
0.44169551232339044
0.42291538125894357
0.45154504681949975
0.4663381508140407
0.5941132770047906
0.6108927483651446
0.4628545485321314
0.5089925392319198
0.5277951317848693
0.6393763103716292
0.49318343275079424
0.563006452552406
0.5157266931842237
0.476465705931295
0.5176695946458916
0.39186760828535644
0.5149551924988301
0.6582805719974776
0.4699253693543348
0.44502056190719447
0.4703172095453563
0.47078224255804074
0.5262115105224551
0.48597307030459114
0.4555235124128475
0.5683913819394212
0.4761990675245895
0.5131713706298421
0.501034713143577
0.5859357013817112
0.575207748200659
0.5579897689273853
0.43214203787246364
0.582563340601727
0.5802534459964384
0.4284726516830267
0.4186461353870178
0.4796229384673116
0.4530997412790505
0.5345216217775988
0.4775640210302002
0.5203931450900218
0.5827204093927191
0.6754370484504514
0.5795635769068392
0.5166834296223598
0.49972950222984114
0.4884685252330742
0.4788728360327349
0.521617698888216
0.6504765751494452
0.5775068628588103
0.627143708249268

==> anc/HeisenbergRFC_J0.3pi_L7p0.2.dat <==
0.561505692324768
0.5874755779240222
0.5215219078707943
0.5193208842855866
0.41760885926732383
0.5499743310332944
0.44644572288951284
0.6160300990685731
0.623882478328219
0.5389819055745115
0.5319350292804952
0.5362470156009457
0.5570576921378902
0.6162664027761618
0.501504642308352
0.604442092146178
0.5658280057188535
0.530168953732611
0.5077343756594052
0.43126084533678816
0.525068661208381
0.5309948674371382
0.5369094988785514
0.5091805529903738
0.5670820581930236
0.6297496494372699
0.5448874089652616
0.5683412442086602
0.5899857722572609
0.550458390231971
0.5755174625872663
0.6316101442975575
0.5689174105540028
0.6208933911498361
0.5495853929917602
0.37679393720948967
0.5636463056424899
0.45560208495361065
0.49418287415010426
0.6203489757588995
0.5155616855392506
0.5014461021765961
0.54305553942661
0.5737245913455389
0.5860191856341913
0.4585270876732223
0.5162479426958423
0.5534106711188681
0.6288203065678469
0.5589418514325557
0.5859511210234629
0.4334224295903737
0.6899733077882654
0.6457161800116429
0.4754512529927372
0.6334098552938301
0.567931197778264
0.6298397396389961
0.5084355292891098
0.6658280717579494
0.5354672752076713
0.5913185522571652
0.6015983768574572
0.38645499472679035
0.5434049772827303
0.5617851221752385
0.5068229109368629
0.5118327305469182
0.48734681882686204
0.581332918051443
0.4949176226531343
0.4471469489566027
0.4479180667915353
0.4913426436303931
0.4647136475019194
0.5658443788606496
0.6185498056962022
0.594246742910916
0.615782781834854
0.582400517744456
0.43350730626943085
0.5994672422851778
0.4187585307654639
0.5774274500988977
0.6752207469646827
0.5815239757061289
0.4992409695835897
0.5025987664542338
0.6325472381418213
0.47310550118606126
0.5641778350522226
0.506310148171901
0.581143870567163
0.6098111768179227
0.6173292941003571
0.6367719235535987
0.5902912691744902
0.5717612201025969
0.44166404183781155
0.4780492352549317
0.5323236129589602
0.4961804244080514
0.5708723055368092
0.5753602952523715
0.5468968115042967
0.5146214743024898
0.6101194551130364
0.47999570605336217
0.4460275323053384
0.5804064264594571
0.5902922256186546
0.6108718556010851
0.3947554964188059
0.4860975422280837
0.5189667942204342
0.5097201538052363
0.4589464409315643
0.5902476350039773
0.5663363458177884
0.4753618911067649
0.5595993033202137
0.5606076219878996
0.46612588227460716
0.5414178352763321
0.46290056877619373
0.6081643578600764
0.6142243088911152
0.5885264573258432
0.4452842107964893
0.5373807899072724
0.6223821259748302
0.4433378375353437
0.6665920404244651
0.5725754635534958
0.5217218827616118
0.5801359955721813
0.4029943356113436
0.43557903728479047
0.5628399975692902
0.5096983797038199
0.4918854798868604
0.6079083326760557
0.6650628822892605
0.5251778295866328
0.5793858530005983
0.4940680172493889
0.5028511945462681
0.4488985862347521
0.6123102201255496
0.4730843305952031
0.6136206914929047
0.4560644711894434
0.4659551701456583
0.6873720337660598
0.48322552513916434
0.42433964798202833
0.6020542265880594
0.5133319093511483
0.5201171554769661
0.5267957271956714
0.4795185262817236
0.5558441294977142
0.407140915099612
0.5765764271850864
0.5234267133155417
0.44090122266564685
0.577257737635178
0.5850808310484469
0.45937438005463266
0.409439975241778
0.41799816607666984
0.6324953589244696
0.4364722089315181
0.5196511613127829
0.566075054271122
0.567063075372452
0.4216243440522175
0.574496330579153
0.5465201643821086
0.5748076905028539
0.6684025699217244
0.4082235769821505
0.5783806038075651
0.5312510990358125
0.5053758519897154
0.4932206939250919
0.6877387267384306
0.41016971741485064
0.5378376641148985
0.5717523287019313
0.4579908562716889
0.45005872661800156
0.636906934956086
0.5316923114890134
0.5005664552946869
0.5531536679600382
0.6114309510652816
0.6062094422256062
0.4747154100058325
0.4076325409577936
0.402954768915128
0.596799329096763
0.47718074512127207
0.5088531653406938
0.5076353472516787
0.5419503418840413
0.5287344444059875
0.522702114794264
0.6648125269616001
0.47344994723877826
0.5130903228070918
0.4628633294818842
0.4477825285665704
0.4915928068550333
0.5211477807986045
0.6078363880352532
0.55742327799199
0.6012144169995142
0.6031303930845752
0.5569361877122637
0.5221008123865698
0.5489270218279634
0.5083654398972817
0.6107809229800781
0.4731364963588793
0.56598480335989
0.5949509275713779
0.5548609106398904
0.4304032512718715
0.559268538683785
0.5153358861749764
0.45586894595800104
0.6577830095407319
0.5434772711179932
0.6332786892747732
0.5150672601700008
0.6474111575012919
0.6807902331429668
0.4801382269542157
0.5558567840946556
0.5722532143333852
0.5807910090290482
0.49475896780377066
0.6494935369647581
0.4317027863492077
0.4606692788674583
0.6192308118147007
0.5748197127248134
0.6014063506399098
0.493920516182175
0.46238433855071137
0.4825217629802061
0.3801743840625336
0.5996645739480443
0.5382618762993553
0.5417647888310555
0.5356737400305751
0.519939068565093
0.4803030457566325
0.6338695042685892
0.5403232812651971
0.528516362521459
0.4933066962731534
0.4651562366466408
0.5148055902047348
0.5924826453128796
0.5988341920179651
0.49543913227346265
0.4938717209729683
0.5581486541998274
0.5238595580458129
0.5718318255335901
0.5670630008584037
0.4802236958272334
0.5727421630257422
0.6289025618275507
0.6342141824009201
0.44249697328926024
0.5054049442816664
0.5121218190840239
0.5186834182547314
0.3624300072719416
0.5641027398018736
0.5131286456159617
0.5256736935778404
0.5705810149404994
0.5936952665684745
0.5497491076082154
0.5319919323354129
0.5651353098999766
0.4865364315814182
0.4879553289196099
0.5273274733637807
0.611202838530625
0.6692356439681224
0.6458207656492974
0.5189778927165063
0.49113186589920693
0.5349429919290593
0.5649477945419066
0.4906691328698751
0.6230231961943823
0.4860256613971755
0.5069943425060459
0.5550096973647246
0.5194717159425354
0.5160820981014842
0.5285616287687275
0.5461903197126918
0.5334196078514182
0.6168115448527902
0.46737373571208585
0.6509338094677335
0.5942417595686789
0.4707719345614
0.38678272208655845
0.5419617486079387
0.6210708300099047
0.6199162779361235
0.6420308733925965
0.4234957425863578
0.5301770033959078
0.4719649091073797
0.44767072322304136
0.42361752854235235
0.513503960653498
0.4170478814729346
0.457190403916091
0.5691882401236559
0.5225969366878249
0.6343327025920222
0.5228373477089732
0.5825153188628812
0.645386547726158
0.5537431631157276
0.45331919806000914
0.5425168436109803
0.4438924866858352
0.5816237995007617
0.4849361030543945
0.30028164271093766
0.49473381831400276
0.5078592287844286
0.559442075640382
0.6912694478489548
0.49224586702505935
0.511126442439069
0.5805015391146259
0.5778840950119094
0.41753277763838637
0.5420827829061828
0.5133965126083632
0.4236646809678334
0.3971615037950227
0.5024190552402242
0.5335077085787425
0.6646556577980272
0.5480297535428118
0.4837280387120412
0.511454025637775
0.5940598984644045
0.48850829182998706
0.4641748758501656
0.5479603627064052
0.4657500510490031
0.535234158800234
0.4778248168730898
0.5637202186787333
0.6555618273943831
0.4891033805999924
0.2989891443645907
0.5331903059899857
0.458011678680617
0.40320707019661306
0.3998920339781729
0.5490670881654102
0.4895529504619831
0.6230987966984327
0.5377531155646629
0.5848677634643041
0.4951323612900067
0.574394690257969
0.6557151651930156
0.6131797107193951
0.42664020739968384
0.5110831391516979
0.5927842531909858
0.5390279918347369
0.48879249767620103
0.6759098717385961
0.4063439772892452
0.47401382761257366
0.5176944928244355
0.540086839424883
0.6406221484889796
0.5966593622574723
0.5765832887751109
0.5447175053848947
0.5188945802628178
0.4566186815274362
0.5685789535683611
0.5923676861514209
0.3756307532357658
0.5450545976657877
0.4524168165149559
0.3948575819060323
0.5646137781426921
0.6623377200176467
0.46612362895117376
0.5732513528448865
0.5531785781561852
0.5383411508008791
0.5323231937220195
0.5504494811323619
0.5655547446072604
0.6201976117048522
0.4908017846802512
0.644814311208589
0.47378623919443863
0.5147906380003399
0.43745506913450777
0.572964362331101
0.5370666467327815
0.5485915090612625
0.5425780953730692
0.4831502732515404
0.45200085117504657
0.6068530930463574
0.6452506785614134
0.44529852785139246
0.6032823482063256
0.5268224018637608
0.6567398167626239
0.6218084731745692
0.6412131107684347
0.48207796838267203
0.6003644141538342
0.5055819416863919
0.6088667025960967
0.4829801508075823
0.4422569474612796
0.5003302390841468
0.5901343569893327
0.4664355278408015
0.47361238291905716
0.626308466095139
0.5897154505347685
0.6171961568062464
0.5137997872619493
0.44648971841399954
0.5693534383432676
0.43253426246413856
0.541839273167736
0.6481425724955558
0.5721576179962394
0.46551214173338124
0.47662101572864174
0.4855217875440597
0.4606087678301064
0.4430839685160531
0.4257926336862538
0.5793585626109682
0.4923766198845549
0.5148221281140446
0.5708971100778271
0.6245181970173918
0.571778429713459
0.568582198835333
0.4346460597039037
0.4727196702744679
0.38079364236216073
0.5873619382809645
0.40203598513050404
0.5060141595260942
0.5221034554473589
0.5196171459640665
0.5718679966257825
0.476719834060869
0.44055347462561983
0.5106787603016307
0.5464926522593809
0.4573089131953074
0.5653130712944253
0.4493160407100919
0.656754661413219
0.5054558088268846
0.5316434644439751
0.648026093107736
0.5035165283862757
0.5610156832784887
0.3857116233606039
0.5539786599369972
0.5354742539424933
0.43933341969709333
0.4351278075268759
0.5408007780573824
0.6031385333255594
0.6857164604091499
0.567917151823732
0.48649504451745657
0.5222479946768069
0.4215103835295659
0.5696355149203496
0.4115549984084475
0.4276206945330266
0.5111854617773928
0.40826946112494356
0.5846711872166529
0.4789859112988625
0.5485124419342486
0.5045888348124906
0.6518913277458749
0.5466875832919433
0.43421047721398026
0.4590553677101588
0.38043617181267586
0.41128962350755993
0.37545161757400564
0.4746759552146754
0.3982313969394149
0.5450692083972172
0.6258928286822314
0.46213454909954776
0.41116965823263424
0.42999356856504023
0.5751456747102675
0.5066295472881762
0.5387621443398016
0.617878546242728
0.6170048689011907
0.47733906816380456
0.49192683951394595
0.5272811022456408
0.5319366207365027
0.5651511622094325
0.49010408346549494
0.5123264753290808
0.44098455962561633
0.44515203535544184
0.5474331762573914
0.6426962356457456
0.47728669263387086
0.5895788037482602
0.5396347172905531
0.49989522868503905
0.5151451578465868
0.5075559705809263
0.5744679908604452
0.5253934934111045
0.5136346776497887
0.5622844166667186
0.5336761578753314
0.5575006730910657
0.43050077137135084
0.524469217938654
0.5225361892375396
0.447720430528351
0.5324835830472099
0.4748865645983669
0.5819292204253417
0.5385655513482672
0.5125745720121956
0.6277347820762205
0.5709555811956577
0.4670934431586315
0.5755858071149444
0.4182538802142582
0.5582659654926454
0.6570277294526427
0.4328798774168394
0.6017838642495908
0.557059111899572
0.612051268265978
0.5510574262666704
0.5024486689440774
0.6050443252500447
0.4458381718109532
0.42239879032634553
0.5107867472952801
0.50437385560988
0.5077400919942788
0.5123647307515898
0.4748987798288457
0.5955174321547414
0.6551425977792686
0.45391245865670143
0.53174371534628
0.47864737312793465
0.5899165208394146
0.4917465217686686
0.6528852947602756
0.6088484011752983
0.5955793086238036
0.370429246799083
0.4870620249481428
0.5235462571013465
0.5977849425485793
0.4554715659280376
0.544713446182357
0.4514919284967503
0.5642136272452378
0.5248610071960482
0.5886808834659558
0.5877217133532943
0.7084644013998707
0.4805896549625792
0.550821034453804
0.5438356019534333
0.3760749117911447
0.4765309721777918
0.49770255294664545
0.4938312698678563
0.41886852411409553
0.5031667992439064
0.45616459481007426
0.49574100952109684
0.5267938523972433
0.5299053359292955
0.5318230826109662
0.5606656265139149
0.5169961139801866
0.4999539159757868
0.6135214983835746
0.4910844573527324
0.48589176359997205
0.42330790629567794
0.4872344027889897
0.606898872805376
0.47530766398835556
0.5062291065363143
0.4616446572333136
0.33348187153815934
0.6430315967714806
0.5212099010663636
0.4669329164550643
0.38060339244256175
0.44811545810486003
0.5327351066902485
0.4856583298483777
0.5095901139178938
0.627793025390467
0.6580542724285365
0.4152096029851307
0.4629947237828273
0.4813092997165472
0.43264090317639897
0.43144001105787555
0.48672656005728976
0.5339114776758728
0.4426750315957885
0.49247437222961554
0.6075373483242829
0.5182473457506115
0.49932411644856173
0.5859966750579104
0.5801003952522565
0.601725974211365
0.5692924196836768
0.5062258690303774
0.5725632977547115
0.4496893796827478
0.5736140029257965
0.5726622066224109
0.44310593823808464
0.5990689753753202
0.4868591187157381
0.5346343985029274
0.5562477210367118
0.46796913410876007
0.5714666831775169
0.5556967558732434
0.5213381188953164
0.46170762740411814
0.5839768311120923
0.5969075375089259
0.533186397719969
0.4704819161718097
0.5263876925975656
0.6398872985689181
0.624178287142559
0.42721555474995215
0.6110161322931632
0.5428987342778268
0.6405298600657559
0.44218592911371246
0.4036999263282714
0.5291029321928616
0.5181841846443406
0.5612962344731662
0.5621048678832749
0.46385258711308125
0.605004618868295
0.5973495617394582
0.5567946799300152
0.41388102093553075
0.5569300889772371
0.5797250536156479
0.5033968101841689
0.582477210313637
0.5794543095111612
0.487027424247161
0.4844705897873832
0.5284946693649631
0.6895123762104605
0.629757225860808
0.6124495014202105
0.5898484313782641
0.5572988412075196
0.6365045906321252
0.5066600976242057
0.6134539913126552
0.4970118819945394

==> anc/HeisenbergRFC_J0.3pi_L7p0.21.dat <==
0.4333946989622629
0.575259865829789
0.5218237943051606
0.4719202777553651
0.5460720553567163
0.7143347893174896
0.47268230574064335
0.6294506846980692
0.6615067519175057
0.5956498006508335
0.5975233502959424
0.45345800459811453
0.639455344757232
0.6407157397940965
0.56224253320644
0.5529724403363484
0.45892968877168583
0.49888979075154205
0.575347753068406
0.4696164949026307
0.521778277806073
0.5634349751079382
0.49496139529866023
0.5280476053039107
0.5994429779340381
0.5219525270027308
0.5204559755653544
0.4567900223690751
0.47740977363589227
0.4821682370895794
0.4830494133303604
0.6232687562492166
0.4275450407486625
0.5912704967718501
0.5689190270158094
0.5921622598149175
0.44682577116635736
0.5235644166626584
0.4687800022530153
0.43650876287677476
0.6635449462173358
0.5530003260320776
0.476675788577888
0.4654730355118335
0.5943264476444091
0.5970901613241643
0.567976396075252
0.6554899252487617
0.5650583967865495
0.6155388597539678
0.489322183496021
0.49506980432248754
0.5673567831654148
0.6048217298663181
0.655852764279642
0.6081246216769155
0.5208499932816004
0.6387924123066825
0.6188549350445713
0.5016645966689716
0.5998887185222895
0.37614943357174546
0.5154175245816819
0.33095360329897916
0.46173521870759915
0.48548840217676464
0.5780962343769951
0.6225169147136995
0.6717024510601965
0.5607324401695495
0.5684721822223472
0.4594057586364663
0.5584266580147316
0.5116186844280514
0.49753526185887004
0.49741466301197096
0.5097241853106413
0.5479563518625508
0.5781412719474684
0.6537508478974868
0.5494896425681277
0.5501159320620692
0.5541638328958398
0.384354417656128
0.5781684907064714
0.5793383027438406
0.5567969774955646
0.6589011376592551
0.45214751218919363
0.537248922239765
0.5590666902407493
0.48707026069580345
0.5299691227816712
0.5446511868124126
0.4981741048569944
0.5364260901385941
0.6040664826871728
0.5083992624686491
0.5669381315844585
0.5690203318273468
0.5372919678881931
0.5372716246378306
0.6712592558606727
0.6475050177074039
0.6251739304880226
0.5523359491195077
0.45656027527657794
0.579260001985352
0.5439149327725032
0.48911249947096025
0.45151545144792166
0.6189320103693944
0.47841185281279003
0.5754161668462573
0.5229695603340226
0.38875099536156493
0.600200905908422
0.46022095615162095
0.6702401933152103
0.6871622825912527
0.39310071169159655
0.564661007490645
0.5025422799293328
0.5411826140312462
0.5811405776129548
0.44906919044836235
0.40308009360791164
0.5338279850796654
0.5638539380661599
0.5516985165168576
0.6136870282460235
0.5267620869520716
0.5212678511845109
0.45108219650527637
0.5235828227867207
0.4850490126070327
0.5320428067163644
0.5594603701464151
0.5913980969467353
0.47274943629233634
0.5033590720582057
0.5712965047885646
0.4053444191693043
0.6217690146615814
0.5836594589872967
0.43258117620155606
0.5174605696028326
0.4957971758973426
0.5047418987545772
0.5974527643966258
0.6233639901625551
0.5401969471667895
0.594854680335063
0.410326642062929
0.39974802582826535
0.44220968268602784
0.5589405320620636
0.571571093471379
0.537096846234916
0.5919133096684267
0.5537637852000207
0.6561630828538965
0.586100798492315
0.6497970041074375
0.576012912592353
0.6431397488848651
0.6357728957433559
0.6298641319846068
0.5162922840439744
0.5103239505373071
0.4249137718674204
0.526963280088021
0.5826910623175493
0.5170476337463281
0.5165530092386621
0.48312817370338357
0.4042254676166043
0.6267764717946409
0.5977672899819654
0.5535752208325116
0.6046429174752297
0.4964259144432974
0.5031825125607432
0.530555744134454
0.6023528064669437
0.62710691418681
0.5869393331478483
0.5535727051252245
0.5258305470099752
0.561140096718197
0.4786325016831048
0.4955483015435884
0.497264275166674
0.4726245602188996
0.517738777720794
0.5395076071675181
0.6118201044770615
0.5388910923408001
0.5831931308266902
0.5099212453932693
0.41999580733818365
0.6107282946259326
0.5060441906368188
0.6481853133513774
0.42646509752371675
0.511190080300487
0.593863295199468
0.5187947484323331
0.5641398983185104
0.5986802400574056
0.6133203808259945
0.6267407740349207
0.5348597375573751
0.526345759717589
0.6114866339939448
0.5311465716365544
0.470701288617923
0.5758028446108792
0.5401302123627151
0.6286120585601952
0.5430696729441107
0.5103431189807676
0.49583047612203185
0.6788091027849799
0.579120945027678
0.6157070752128556
0.4786040550585021
0.47584424501793415
0.5954826866987539
0.450446433323893
0.5301318552275051
0.3027462731148885
0.4459559386884494
0.5676530888610525
0.5610153783650752
0.45272838749348127
0.38318886234564364
0.6725594662721914
0.5687092120848869
0.3986623550092111
0.4386932806015614
0.6621180974621224
0.47689926626077883
0.48974505922154765
0.577618418682704
0.6205159842873109
0.541997670831654
0.5066175170814561
0.6011438369997341
0.43603337220047933
0.6324874311314513
0.6078520904127194
0.6451483827567654
0.4581940448459979
0.5395880498476032
0.5835367225599847
0.5115299489565368
0.5974753815609747
0.5741468330289312
0.5282072308499451
0.5287261382337938
0.5725992838621271
0.6285417127839328
0.5468184008581009
0.49398489742936197
0.5894222287370857
0.5650782247669514
0.520909076732502
0.4753791420072958
0.6140446268332289
0.5420639963420063
0.4060086874033695
0.48137416430124136
0.5061461323480813
0.5105214964848631
0.5161162500447662
0.563402391740646
0.6580723989885995
0.6314877969043126
0.6478049192003705
0.6423026950621441
0.43535373622491563
0.6266139016384723
0.6318035076654626
0.5290133548106128
0.6762385296122305
0.5332714168605802
0.6127019485377817
0.6016740482637906
0.5883756191627572
0.5222649468082308
0.4451959281939202
0.3700449422646111
0.5204845809402274
0.5662813874116427
0.6809673552904596
0.4901101304236627
0.39962578875993915
0.4781506881534084
0.5409898686404856
0.5706294709857366
0.603064976767398
0.6021977609668161
0.49662485784687216
0.47120316939746215
0.5931899922426593
0.5770808571000771
0.4568378872018925
0.6267373272398155
0.6624338178209334
0.5876186269246106
0.5137748033072113
0.4570746654650026
0.5436612817847155
0.5949182565443428
0.6126217398030729
0.576267507882489
0.42676436292669806
0.49831989792178
0.4475186253167611
0.6353294141660195
0.5272743457624927
0.47903280014867516
0.6566157331506741
0.5574344052920964
0.6560782777067501
0.6179155006611272
0.6028533349119951
0.5170695120431461
0.44715683295291636
0.5431343769276316
0.55195961311391
0.5991400279951179
0.539202463039313
0.4248267893324094
0.5133954457542976
0.6491664131065349
0.5433871985801769
0.5070831707664231
0.49231152404188483
0.5619292804420548
0.5594267435670679
0.5560795921943938
0.5322472295109881
0.46842774220099775
0.37428805384294583
0.5738777662926748
0.4831766659304882
0.5598026715523148
0.48077888695249615
0.5651349544627313
0.49979443757379105
0.5571041968533036
0.4454563875585343
0.48731255672013707
0.565712756515144
0.5544665144928462
0.6072043269814378
0.5471385654890629
0.4840036559374953
0.513035368921255
0.6221606172603795
0.3791491440040638
0.5048376358833955
0.6347697651859525
0.601588490973865
0.605243030971065
0.6074647493864596
0.6041842835842753
0.5104494995387386
0.5592996377090085
0.5633654726816042
0.5537457172686093
0.4551277841930011
0.5193277636841613
0.5207507338633536
0.5799687986791664
0.6226833554348422
0.513462677325723
0.5879436679655109
0.5360674605150696
0.38716934184395524
0.6276837192561322
0.5821632848311845
0.528863272007466
0.5012589099075103
0.46437920371717295
0.39020802139944055
0.634810061322057
0.5976097646171292
0.558243705830473
0.5487501064270165
0.45136964604773333
0.498021076897117
0.5363032255279253
0.5472531341301586
0.47668514273005064
0.4907937942826727
0.44027733338125896
0.5758050893713061
0.634212580774704
0.5390433829308962
0.4773031237389266
0.6242149326927762
0.5532315526548356
0.6266922332605359
0.5527121111536364
0.501562409537724
0.5615558602814853
0.47020652267182644
0.4905264223134696
0.5164430803437754
0.6198094059618429
0.5167313619299708
0.6370761680163645
0.5300040202097354
0.5068203716001718
0.5533021410552096
0.5888636754812604
0.4742461321269578
0.5359758935860944
0.6241820223052073
0.6355124564132489
0.6055671279403328
0.625850920416898
0.486203507019914
0.6744667542436059
0.7029676492946517
0.5680945848111875
0.549826149779634
0.46374276429651967
0.4585920238301287
0.5356220252908586
0.4984307472165919
0.5522656934025573
0.44233618964700183
0.6081965489505271
0.5905543503712768
0.636935541197512
0.5284434352329886
0.5708426508919615
0.4090693790339734
0.5566819100944249
0.6223595473864648
0.5735552494510521
0.4802216857124958
0.5386914389710097
0.6471668147386558
0.5397849566595837
0.6702025805916346
0.6262447676693521
0.5836715114524992
0.40778139165474675
0.5624293140780681
0.5174984284764753
0.4391012754562619
0.6524497730125456
0.7369617861016671
0.6188670452401519
0.5730456968143337
0.4561858819989252
0.5293272952317135
0.5792171276889662
0.6821745631643473
0.5351733898045833
0.5984384700128634
0.583736731600439
0.6328750531894033
0.5585658161745854
0.553998306688121
0.6098155788097659
0.552132791115749
0.5065005517232611
0.556988300021579
0.5627099908882246
0.5685790605856912
0.5442408397863774
0.5207705155733426
0.6604683793016868
0.4412492974930384
0.5653531693242074
0.5204809557791596
0.48296014915738017
0.5429842481607219
0.573035309422633
0.5122603528034325
0.5298156258769513
0.5641056453309101
0.5379358871131802
0.6024894538635158
0.5520184380184674
0.5567723179360096
0.5177328429342077
0.5256268338230597
0.4032936073953706
0.6647235703577439
0.49203015081433354
0.6420755699465169
0.41366667695400017
0.5123168223179959
0.6195763106462027
0.5196115228692908
0.4399997654993626
0.5289930028050716
0.5816109059573014
0.49376608808521044
0.48963348860582706
0.5942876298678544
0.5954805091556893
0.44471306430131935
0.5757673385504057
0.5067664232123286
0.44903476478354115
0.5677292040417875
0.5608362816006758
0.6293510313914145
0.510775301402622
0.4872586818718734
0.5748333746606945
0.6050238478917658
0.42959118228336446
0.5486904132985477
0.6719054052474074
0.5569030827610507
0.5162658475342572
0.515296345532336
0.49893396336457596
0.4744200350723926
0.5111949087073293
0.626763764683467
0.5438597001693993
0.5106653356555299
0.5068916279158818
0.5810575062069429
0.5344569503324318
0.5129984959211512
0.5618242860963693
0.4831324102944275
0.6020708048995765
0.3910919804671184
0.6061999801314236
0.6437464939119345
0.587096160017875
0.5774375726172142
0.3792606351117412
0.39336958566826885
0.511422113682615
0.4853281387893066
0.4859611844284641
0.4468806401959393
0.6015948797454422
0.4910514180335515
0.565612467510379
0.41314456416747497
0.6794998427790152
0.640756991689478
0.5022297688648465
0.49425352240831266
0.557921695881291
0.47316788525897335
0.5192424095756782
0.5900468972635228
0.42120017415849614
0.5428110683522923
0.6361236958650746
0.5583535638977993
0.43715999088032126
0.5792417921728359
0.5282522885852011
0.5915084811125616
0.5757857545946559
0.6139740019644176
0.5542747807143737
0.6886999569407134
0.5601378619124054
0.5439665457728041
0.5755828510490535
0.5228499065012924
0.45070990594567584
0.39772382004935697
0.5915941865044599
0.5530038675624208
0.583871177515454
0.545681733491209
0.5976908262339199
0.6818553328473262
0.3421860313376291
0.5191122146888472
0.4679472308846678
0.49027447369007804
0.540075572924468
0.6287275968381285
0.574956005631943
0.5317986260908487
0.6526820543614963
0.5147748453113034
0.5321654225120637
0.5863556682959509
0.6735054239454596
0.5555843888989989
0.628999281564588
0.6754985332706669
0.6580735269341232
0.5731840438360963
0.4772181842510524
0.5639028537919207
0.6444591491038747
0.49670321264944695
0.4274700951369897
0.5393143005635279
0.38631880281560016
0.5473370298051025
0.6348437844594316
0.5661123576115751
0.4990096797319009
0.4543095403078804
0.5131596832289177
0.475173847273234
0.5185997444859068
0.5748111816849882
0.5706335246566021
0.5237178464923126
0.561727717542033
0.5566197365525598
0.5032070484227504
0.5143147279328298
0.5951739781329507
0.5231343968125909
0.5036418847038552
0.5558670329123271
0.47653104106990307
0.6050403843316791
0.4831441545690915
0.517606783517367
0.449624295432602
0.5584325378208174
0.5321230218479913
0.3673685953076265
0.47633907950571963
0.57976349000418
0.4966443125396859
0.6631341559025868
0.5040955659920106
0.5840341262635342
0.6180042341761751
0.5515744092074736
0.5271960582903995
0.4354686572789658
0.4446000889320688
0.5726528325292745
0.522776440353804
0.5590578870030529
0.4512770949139225
0.43286886001937225
0.39099557071926244
0.5874591722592484
0.5947682973364632
0.5491097358319444
0.5664506293799199
0.5792683372107785
0.5801191195825717
0.6296881304165919
0.49996532767065
0.6443375210080107
0.40591138465924576
0.5397414948553505
0.4261015771311272
0.6318636266470967
0.45079796035666597
0.6840309387171929
0.5416576497487913
0.504133380568764
0.4793493321713664
0.6889111284066003
0.5853468088893129
0.5569691656295475
0.5580997314343598
0.5587120640525708
0.49642659509555226
0.6334542819874934
0.7159043050957611
0.6517574919884312
0.5416198671969643
0.6442411765421517
0.4779364914691928
0.5841845966469799
0.5212734920863015
0.6574084052917091
0.5650051647792743
0.45609289791751745
0.5650137006326098
0.5237641363202533
0.5322344741063895
0.6588033107762535
0.5701601766489005
0.6153171535901476

==> anc/HeisenbergRFC_J0.3pi_L7p0.22.dat <==
0.6149178255765814
0.592081131720759
0.5375981366971242
0.6459756695646099
0.5792720337099571
0.6575691902725235
0.6813597491471618
0.5408646758857799
0.6094907696238256
0.5913785898124032
0.5041344535106371
0.44228826181135994
0.5184200619011715
0.5629580899420604
0.5851474409312154
0.6503369705844022
0.5634640586590164
0.6649015237637294
0.5646827423176322
0.4262330580615981
0.4683646472477738
0.5591646023138529
0.553820188297651
0.5590842947318929
0.4890561316903704
0.3978511653944931
0.5031570934026257
0.5323315836458542
0.5617389929916521
0.6424842378994777
0.627014723723325
0.6140774856305725
0.6548581370070123
0.45447110735185625
0.5967856174279171
0.586343795343953
0.5283299400343446
0.47145513355010193
0.5312169394204044
0.5338290744936768
0.4429268260752063
0.5888330223941436
0.5887856987362268
0.6383240175651154
0.6490515358124138
0.6122409515581637
0.5084443643720112
0.6635810211063319
0.49280564037671015
0.5674676230271571
0.5339725700693055
0.5526293556590638
0.6031752635749064
0.4342190693188273
0.6416296413590606
0.5694158180367233
0.6148602921971028
0.5458154003716773
0.5535150550776746
0.6053043882005166
0.5772922333080671
0.5127909441398357
0.4741608869771511
0.5832193441270642
0.4549102934542798
0.5938326918602754
0.6391218762451182
0.5252425750147481
0.4865501179288633
0.45793445136102495
0.5632775811637548
0.6334224254172346
0.4934518493725003
0.5867904632237958
0.5013653906215648
0.7305614080855466
0.5317799882394728
0.6081411056485482
0.4920464121149004
0.5499494623650226
0.5830098436707284
0.5185990969831036
0.535647617265954
0.49978268362034833
0.5249729702329942
0.5281964957382932
0.6671832905325611
0.5043542333157569
0.5712399249017132
0.6558793510563815
0.6031342240753625
0.5157227254080435
0.6411478213925681
0.47138194215801754
0.3836137869292981
0.48354637045511406
0.5944472140496138
0.6219426584954695
0.47468662083298563
0.6272878862490782
0.5871950222732141
0.5019221923507993
0.5034432367115607
0.6681381076105763
0.5909530314650643
0.5012438485699572
0.5362077994360085
0.6288240558366809
0.526772612068224
0.5029571741972921
0.46530976907282173
0.5612820265598435
0.7025921459728303
0.5981639280184833
0.5043442847497687
0.5827917797663674
0.5400212151653713
0.670988296724888
0.6123446632271748
0.5915126557998216
0.5262207718158733
0.571507395485875
0.6152100844651525
0.4490075418936447
0.5955680661151184
0.6017719124783698
0.5764932241708668
0.5921612761007851
0.6290706335909655
0.7184996491894814
0.5536075639934438
0.5565578913100154
0.524165226834192
0.5851610186568509
0.40316001276428853
0.6307248198195731
0.6167004237104128
0.41188893694485906
0.5440981012178809
0.4975814421184771
0.5656212957134007
0.7092428752395407
0.5252630701881875
0.6620359365410282
0.48516491955095514
0.5361128149517417
0.5033778773033892
0.5558301210478406
0.48492905998557206
0.5106314909865551
0.49034153328243585
0.6706314648520565
0.6112851865119008
0.6170067581334004
0.4304134439373659
0.5016160596013248
0.4744223197421956
0.49542276993875156
0.5565820312257872
0.6022237695719589
0.6662019668212716
0.5660635044494303
0.5960871498880431
0.6082909861435608
0.665804290628574
0.6059111720609864
0.6131683795364762
0.5734070836930161
0.5143226548456008
0.5918615083870263
0.46184604694289577
0.5132873938357168
0.49700617591443175
0.5509460902291324
0.5305046863849924
0.5337080200930812
0.582724911167792
0.44738871051245105
0.5391621931062565
0.6145495570333289
0.5151448551708042
0.4780531039914705
0.5941127010755848
0.5802685442544774
0.5260437989579803
0.6588553476604443
0.5783628106073896
0.5571984812093039
0.49076281433970714
0.5290060001222883
0.45729784786889516
0.5171642856719125
0.5768103056923388
0.5020731913572599
0.47780771002836303
0.45587838380529694
0.5477192653463653
0.5569222832341753
0.5186039174243359
0.5867414654970847
0.6051100439832681
0.5495653098737932
0.5686030867047313
0.5101983249886776
0.6586915103994223
0.5072991799294222
0.614582567280287
0.5201455923919936
0.6171424015598885
0.6857031597312014
0.6104765142014317
0.6056583618567325
0.5537261014804196
0.5962520026895548
0.6022049299313177
0.565211807291751
0.5912215556094006
0.5792540498250791
0.6033414625776525
0.6305114797538328
0.564001695905489
0.5536103067538667
0.4734871943248338
0.633682966516887
0.6252706071003891
0.4676494303052407
0.6245654281098244
0.5530121514085437
0.647456244029761
0.6625257817213925
0.5916537453064461
0.5008632430434194
0.6190764491857802
0.5126725220132193
0.5659941491324626
0.5376946343846545
0.5821514276479708
0.49364328137369645
0.5409448525993173
0.5408853298699671
0.4343770965598356
0.570693419797135
0.48629617475775805
0.5321966698513612
0.6013162833325331
0.6715271020842096
0.6175406511943433
0.4242164424641258
0.5194875734663225
0.5578292919827998
0.6925090889600498
0.6424942568118711
0.450974354591077
0.49134638319410384
0.6000171855956051
0.46675502630834864
0.5546188894660811
0.6418904449341528
0.6051695794592242
0.511447399088864
0.6623415352882036
0.5553069365842225
0.638393537774749
0.44195516873442636
0.5834770987778483
0.6094934711199091
0.502457257024724
0.623226181775993
0.5161932042846105
0.554909134204125
0.6397927783941025
0.5641334437509017
0.6615258242319458
0.4932827254769467
0.5018657882437889
0.6254626208931859
0.482715096123945
0.5669550058651535
0.5928801320350671
0.47569130872360366
0.5158265974775181
0.4920431104741271
0.6441464903399458
0.4125839657241485
0.5489231901288215
0.6390884420709994
0.4866649158715581
0.4965229497959422
0.6543597490300185
0.6480113906872055
0.5259235639167785
0.5885545227344783
0.5604285959636044
0.743961773794364
0.5909107065880835
0.6192792816199809
0.5155354582968462
0.6535436496031992
0.6318467371086761
0.6518174288198259
0.4777656905233351
0.3922630487106804
0.5702806353871038
0.6439474228547444
0.6334879879992774
0.5062786990830714
0.6278336422547098
0.593737317237721
0.6470496327032856
0.5865948888407166
0.6079044039363883
0.5211841349790871
0.49041431817170683
0.6088079280081404
0.6129208783642364
0.4916391488761994
0.6301904791081182
0.5559821322949777
0.5950913832161813
0.5784895280409451
0.5257271102794584
0.6062014628690822
0.6346828968396014
0.5324338640018782
0.6345639363117843
0.47837509842210835
0.6354888924266128
0.4464527811958217
0.6259621208186641
0.48210745535946026
0.5276648564654534
0.46600860569521746
0.5852025675974045
0.6437984384714278
0.5754864347048865
0.5396550641328762
0.6631842855201627
0.6107354903347124
0.5411093589473167
0.6573528795686574
0.5938727598005522
0.46984111801787853
0.5446064087813641
0.5459764863803062
0.6099510618694046
0.5717340781502706
0.6239733078708593
0.6487115362931116
0.4475833799460176
0.6283196915709012
0.6053714895235698
0.4700549119123134
0.5501047449410265
0.6932718667916257
0.5893752888953547
0.6107545509715195
0.40428311858492144
0.6095768686295834
0.4733701266377126
0.6300094079691566
0.5591006935579266
0.5450700404114124
0.6727728183603535
0.5839699180427074
0.4879388699891085
0.4600037163105582
0.6168933078463487
0.5912439615781199
0.43298726238862406
0.5681603288432158
0.5115941232321308
0.5436872428457273
0.5243413127991098
0.6256848657065872
0.5029907910666932
0.5168868603508818
0.5902731258608976
0.5123666392324377
0.5159366660497742
0.6816855714527249
0.6395757131875336
0.5612681071840004
0.5588575037390972
0.5541451914544778
0.5044670311739146
0.592483960682722
0.5443689155439039
0.6997588265702241
0.5355813628299625
0.5781125555256266
0.5543414499628445
0.4611397860925205
0.5849476421355574
0.5471814183369444
0.5526265501758321
0.6111637077321127
0.5081590614318795
0.6057678610588954
0.6204723646811038
0.5037377245128708
0.5898833256341676
0.6477156659038866
0.6675952132544468
0.6318860329587352
0.5360385615160966
0.6875414004257961
0.5090968232889549
0.6304608204150847
0.5485423228099635
0.535731387861988
0.5309959334036595
0.5783188978984153
0.4944846094419863
0.47331838064904347
0.5354103942954771
0.500785237026954
0.5679451312496205
0.6394195030591566
0.5747134511275958
0.5279384187234557
0.5267545817988956
0.567650747767322
0.4904919128738461
0.5890025808317038
0.49991360771905113
0.5945946427588933
0.5934499112168209
0.5762023970468165
0.553352827813685
0.48137802333976887
0.5767258287926718
0.627757310393793
0.5756941398572303
0.6064219166828109
0.5576064212358416
0.6061149149386016
0.48451829040502287
0.48056212830915795
0.6191745339507252
0.6219418770539608
0.4299263284077018
0.7083099900581692
0.5398540395726954
0.4630918658936895
0.6531713922859722
0.6234770320148987
0.548203839351684
0.6308656675924245
0.5993274237561114
0.5691760397190353
0.5299743734721776
0.48129621606301354
0.5907887591654175
0.4657301559243062
0.5722976365852899
0.4820717970537655
0.5741880602256859
0.5251082287095935
0.6112883787750546
0.5314653493726191
0.5586718094152425
0.5198455034876329
0.5750641598183345
0.5334013581452375
0.6229863726352847
0.5406725714996798
0.6065608317790405
0.5206399201335735
0.5606903985351989
0.6431387757187749
0.44340742893440827
0.43634516890604286
0.5349998664363947
0.6277603202439082
0.581659521654502
0.7183780892678541
0.5040020688012247
0.5551750416280264
0.6427658621162056
0.5329064507765523
0.5555073709318429
0.5957540394471449
0.6639283387119276
0.5846153674563105
0.6379386904705553
0.43627263886101486
0.5846119442061081
0.46975912461010744
0.5201776671710516
0.6899985887557837
0.5857568645532295
0.5075987144190437
0.5512188504643983
0.6164006951449666
0.5492745550788996
0.5453710357066106
0.5395263125841029
0.687467214528232
0.6585097677672002
0.672786766217448
0.3814582491537388
0.4365823692278174
0.5534056247377708
0.44938879278984367
0.5666613425320826
0.5230961418110673
0.4947423737219311
0.44589392566943054
0.5754908367818963
0.5439443140512341
0.4852852087717763
0.5851832609576514
0.4837358632892675
0.584252292490022
0.5852830834285444
0.5842240479582166
0.6094364123384267
0.6665236498429972
0.5770232259218818
0.5341351950701875
0.4596521593772922
0.6154191051957926
0.6175836410573564
0.7002872728066948
0.5373129874368107
0.5546905734333488
0.7085049140895505
0.5905769860382964
0.5761371729255845
0.5384983873929245
0.5597274506562945
0.6261936257012908
0.5937076852234167
0.5683537108720451
0.5666314531853175
0.5676028408001621
0.5355205029690382
0.5920212218799437
0.6267694142872319
0.48586275944700275
0.4912358815313266
0.5606142550440002
0.5572214963090799
0.5457681253465477
0.5336901640717736
0.528037266245341
0.39112328295287585
0.6803259788303501
0.4648159008610462
0.5308853826243672
0.5464984021234777
0.45590114467344656
0.5019077006072561
0.6183331460603351
0.5376917118271418
0.5824316682025187
0.5553473127765469
0.5177626915631325
0.5920009122338538
0.46071401907226417
0.555150551452365
0.6645518260104653
0.5147106291943677
0.4919220135165036
0.4971346836134324
0.6209889196903038
0.5933017870347718
0.5832573653397771
0.44546854321099755
0.5543420474935277
0.5604575405275614
0.5398332108669732
0.6024241767273866
0.6440172028909443
0.6680282831503331
0.5368061515190409
0.5904068467764167
0.6926410422318562
0.5719268167793614
0.47335341047830587
0.60519870084796
0.612019607623448
0.6722547713864927
0.5487023818179073
0.6887163178463369
0.5255104954939669
0.6622479070390526
0.5456096610219278
0.6540323492851765
0.5040179140522
0.6297447552989266
0.4759743164777959
0.641907665007817
0.4576080666788597
0.6304186179340517
0.5763311892518931
0.5189009874000616
0.5197987224350163
0.5282059416784546
0.547226177585423
0.536175395708207
0.515949514325942
0.38619915514501946
0.5414476890431427
0.6435924357121843
0.43813144175291574
0.5873557303201529
0.6038360369032487
0.5212716827631162
0.5807916540703836
0.5965362923842127
0.5457246102731845
0.47138191270850693
0.5334599022301735
0.5688456876912273
0.6150129180718567
0.5936755833343401
0.5857082738428111
0.5416700425649896
0.6452674246644171
0.5573501880996248
0.5281144299471594
0.483168691692721
0.49517763164453876
0.614778679502487
0.5350925374168621
0.5890236853810712
0.6071802879842835
0.6562419406491956
0.4966988475435764
0.4819682503580344
0.7093279017921678
0.46444888045465577
0.5018692292977757
0.554129215323025
0.476247772524467
0.5063464370244467
0.5986873373133969
0.5873071505399202
0.5377977840707184
0.5786670605407838
0.4767521369873487
0.5097472609568692
0.5185887043114774
0.6383101192341065
0.48643582070962027
0.514923847317479
0.6769364782165262
0.564284708325385
0.5700320119415728
0.6354391578347675
0.5782438052140834
0.4819640984099143
0.5804863198575109
0.5082763434919113
0.5510555794689584
0.545366796179487
0.597744189243835
0.5314780132301382
0.5867937444750752
0.544800167876039
0.6273696504211397
0.6969666205911821
0.5768025964784467
0.543277833140155
0.3752265206334135
0.5484067954328781
0.5135666558133727
0.5638711699323273
0.5580972218479279
0.5514226386499066
0.5810708458708115
0.6564212684518975
0.5184220057827654
0.4776206850492301
0.4618073832371682
0.7002287199583985
0.46904411982228816
0.4435237222714657
0.5891511984486276
0.6449525482218136
0.5502156441705237
0.4969869730080103
0.6459784386198092
0.5373465270946703
0.4336810001096619
0.4713042983856292
0.6476776558800306
0.6800002802620089
0.696933462515122
0.6359942890547841
0.6710734103224716
0.5939184446413457

==> anc/HeisenbergRFC_J0.3pi_L7p0.23.dat <==
0.38026656178905116
0.5763353591785919
0.47401917703101004
0.5441875696986211
0.4640546494536802
0.4975216430822788
0.5471382318668871
0.6501135715652948
0.6346524551864454
0.6337207013952525
0.5512683029939337
0.6863113844242623
0.6338585462784572
0.5674041290283978
0.4306366945647447
0.582986422225278
0.5064800298348597
0.555661820299578
0.5926508890338845
0.44715056556845023
0.6738673647798241
0.5060954307594686
0.6022776894755221
0.6238235549192094
0.4428604768297073
0.6360087727876997
0.5469083335660356
0.5301292668771775
0.69630915135187
0.5847893899663159
0.6578942566445373
0.6029547102579258
0.49238132258389467
0.5995643215711485
0.4728180604768595
0.4930015641107449
0.5085119256517983
0.5573458201352733
0.5043704737817497
0.6673226435344249
0.5483154766964007
0.46510711334149346
0.6255754751494995
0.5082881475104447
0.5598854852326812
0.6131920447966637
0.7157178023172149
0.5976901690612182
0.40688477613433055
0.6679620535331251
0.5495297277806841
0.6571095985875365
0.6246843226831491
0.6465074092656566
0.5782942121266389
0.47176167682265685
0.5990600467345355
0.7199205678778323
0.6778939014942376
0.6732732203049767
0.4807204022940658
0.4364176231984446
0.6940751106110452
0.5284849061503133
0.6545963493989139
0.5617377680123068
0.531648448255289
0.6259126880133373
0.5701789333879838
0.6385094925114382
0.5744933172721504
0.7559045918024307
0.4288507529243664
0.5454255919243293
0.5657685076039358
0.5965788567051985
0.6402992189152106
0.5833662151247719
0.5506574996647647
0.6183735207482302
0.414892997147305
0.4750714179241714
0.5637309941824001
0.5690188555924955
0.5053435315318667
0.5939774613126974
0.5682112541267752
0.6786315304898246
0.6370660031324681
0.52703272020491
0.5970854795893823
0.5735228291039713
0.5137703624329774
0.5782611410291126
0.538965796037518
0.7029135261181386
0.6289329607798861
0.7151968484296162
0.5008074207914335
0.6502444350134879
0.5730375641392813
0.4988743359711317
0.5851644037109388
0.5422143473624322
0.6582687026438236
0.6411862637517722
0.6382856582091319
0.6122745809182235
0.5404395315772466
0.5408619723227092
0.5504504414731012
0.5575222644165496
0.66043589137285
0.5091552622899502
0.4778017123981938
0.5696720570813437
0.5506909678498334
0.5717879650041849
0.4941694681464874
0.5567277761287882
0.5350863662537518
0.4873197326449678
0.5416123613799
0.44532247475697245
0.6174822426595769
0.514479511217986
0.505508369937863
0.563000271915147
0.605258804332044
0.5995900345436417
0.3625915300308788
0.5314527540851511
0.6594371409979922
0.5022265040306115
0.5351883461861479
0.528500370183724
0.5598903307626273
0.5958272489411732
0.6261444815882119
0.6461570260449515
0.5688235486319277
0.5827581197450071
0.5584800218809283
0.6879979931968612
0.48283757847786085
0.596440802367954
0.5348749614195017
0.7283443131361371
0.4993876524422236
0.4871250351198108
0.5922287292168298
0.642399793329367
0.6889835110526324
0.6461231612273646
0.6242166879113534
0.6373939584495352
0.5676261579930529
0.5968918982978483
0.6235230146924814
0.6227390737794376
0.7275669972317099
0.4264274124621696
0.5146412142723376
0.7042369166702914
0.6286658415269635
0.5085790918432245
0.6772751670229622
0.6657675870258745
0.508916484801208
0.49079358492767367
0.5136373759000848
0.6426775143172268
0.5130925013829574
0.6028933872891209
0.5058440894186504
0.662588706502835
0.5398884075662654
0.6544309226399356
0.5101913546491137
0.7015663695509122
0.5735346496700618
0.6699380217300918
0.5910415805888993
0.5871209364791204
0.5685346857417123
0.6338262407691708
0.560013615690939
0.48496433083831686
0.6074017319265907
0.6436453547802166
0.6443175899003508
0.6163499421106382
0.572737709456332
0.4935727957393648
0.5995105961867214
0.5315757321005256
0.5560627775218983
0.5758768982991895
0.6919226414487367
0.6050186828804598
0.4995858819977672
0.6423089520270266
0.5000576075142934
0.5101119460078914
0.5720304712834234
0.6563482223509391
0.6146335825723197
0.515240374737231
0.4791032804142146
0.5874396350777599
0.5641024369046327
0.648677922436245
0.44307518337958435
0.577360927964281
0.501529291526093
0.6337717754759158
0.6085897792104509
0.6035133914478221
0.48863046615436506
0.590996628403716
0.47186108016789513
0.5466416936453682
0.5390778095094321
0.5931137095327764
0.6039874137737175
0.5576788656798696
0.5168414124592083
0.6710795883804408
0.6643635401447244
0.6006116512730372
0.5741713637865441
0.38885314360772727
0.49592899263424556
0.5582084106391683
0.6226908452329184
0.4551893749541257
0.5427258332184982
0.6267743639817727
0.638054334198978
0.6371693752544942
0.6397769247598815
0.4472608296856814
0.6558667824623892
0.4175221819015425
0.6881495819062445
0.5836287728704328
0.5158950655774118
0.5697297804183346
0.4931545082062866
0.713366142084473
0.6009004093797734
0.738098744334
0.6021061608653495
0.6335699973692743
0.5131708027659835
0.6884340680687513
0.5657870160394567
0.5161457539781061
0.5705999767596027
0.599950818636544
0.5305461956589455
0.5805968281849204
0.49978242206144385
0.5867317064486183
0.6997791704047945
0.6267081383826765
0.5680467154194957
0.47990413494998563
0.5523417508632781
0.5298290813458275
0.6283819047463125
0.5317684380792114
0.5529225697132844
0.5616380334550677
0.659441031342131
0.5272498002470057
0.5587592461910902
0.7072132097756917
0.4979680190991368
0.572729913465011
0.5446161159585763
0.6275963540208671
0.5830761649446415
0.7509030682385017
0.6544910988462399
0.5963621420201572
0.4539646921350578
0.6507011489496508
0.5639142162340067
0.5708046627296213
0.5346438070507872
0.581452414530724
0.5944015098212606
0.44136430859253384
0.4902828324188111
0.5374651629109024
0.6198242151191168
0.6255260943784446
0.6416252901483713
0.6023587645783048
0.5772633586234776
0.5806289948649052
0.5716419841192348
0.5079330640887948
0.6119176276656739
0.5976891260536809
0.5185133042466331
0.6119475094640143
0.6401412501486134
0.671149864793078
0.6289432398145004
0.5355672930568188
0.5080142924137888
0.619218486342854
0.523527309591004
0.7145424690989702
0.5669920382235818
0.6179679880691547
0.5988421255635871
0.5425028280649181
0.5985373113010184
0.5701685135226271
0.6190900526910382
0.6519975911002667
0.635748729433707
0.6084675358719775
0.5305548448369898
0.6828829016470435
0.558842794659167
0.554356539852222
0.6619697452857082
0.6149936960699853
0.6605443658863112
0.6196927246889087
0.5633502910412843
0.4841277393550555
0.6068928025245373
0.6379674556295644
0.5167976648874735
0.6019169634451154
0.505249819045379
0.5649993639736085
0.5106035892069781
0.5247520384668398
0.6086020307888399
0.5542559944684183
0.529820382600186
0.7171735359690671
0.5067557617318975
0.5934204279726852
0.6464062490983236
0.4655689665405803
0.6972053543931381
0.5202464660324146
0.5859575632536589
0.5693555788612034
0.5191897007972368
0.5423786647146633
0.5864995604398774
0.4862648049242302
0.6362702867767408
0.5168084879319723
0.5911826677427452
0.48858710976457204
0.40335298982080314
0.4776498146560253
0.4974051392911636
0.4647478694687793
0.41087302805385506
0.5641088687269717
0.7007716241632485
0.5441292018580494
0.5796350441996196
0.6202257608274168
0.563068498301678
0.5152119691266991
0.5520412798198556
0.4603693356758094
0.47896325283873936
0.4356794264877476
0.5785360523874482
0.5892523522938067
0.5573423725921459
0.6166728181259432
0.4048596716133245
0.5841172839668817
0.6006784175535378
0.5775994324338725
0.5754267893910813
0.6105567247703566
0.5385434791676902
0.595919185182257
0.6309752691007661
0.4799571115355794
0.5917826079528477
0.5126038343386046
0.6668845930446933
0.6238422008178922
0.5093387491120178
0.6518755174911293
0.5645294011583597
0.5474561187098427
0.5267385252548957
0.6727558914771579
0.5618193118845688
0.5607488729573837
0.5825735737574538
0.7126580546263377
0.7187874789479004
0.7147798101107554
0.5911557992810133
0.6262722109225679
0.5074776222968955
0.5110029571679026
0.5516102733848695
0.5670900382197449
0.6088246584681429
0.6460936795858856
0.5732786193787531
0.580497950281212
0.6165700187043269
0.49196026907195145
0.5935078451569289
0.6057949486317245
0.6122000565428358
0.674349462023177
0.49792294214411514
0.6585208384911215
0.5509595713458334
0.606309768824074
0.5291298003683668
0.7134075335067595
0.6324136147154281
0.4560450903651578
0.41708082215944237
0.6348761859183761
0.6709432029567273
0.6300605366679941
0.4478822175554421
0.5186896475593018
0.5989302301104387
0.570947998016677
0.5809061581308136
0.42551600881254026
0.588251071690698
0.6802799549012071
0.7078104586369565
0.5141534586892273
0.5637720187998404
0.628547053509115
0.534673513112649
0.6057032995871626
0.6591464671059072
0.5710979335873957
0.5695810702531621
0.7021421854581503
0.5072314603501686
0.6448686222497131
0.5794336588646686
0.5472712007903141
0.5202161314585195
0.6420623548824789
0.4826706797482332
0.5381204957162719
0.5831323577772096
0.5833752165558677
0.5454170726501928
0.5886130620504642
0.580116805310919
0.48374169488172725
0.5964710148670863
0.5355830789361715
0.5661828909667971
0.5650102168928662
0.619651162950921
0.6252448268211502
0.5770012723095944
0.37523078483526656
0.4690904112158715
0.5056426295521267
0.555882702278949
0.5489775815225365
0.6955612231957781
0.4239354140936232
0.6514939740151747
0.7554735575080085
0.6419824303161205
0.7122044804639995
0.4987843264437905
0.6145406380803088
0.5776426508365597
0.5435507049118267
0.6327258443887636
0.6269257812634282
0.6554632330824689
0.5686244126326089
0.5620315108596013
0.6227379168156135
0.5214827356240436
0.6272158874983577
0.4008400971786651
0.6423541964065829
0.43065567439202396
0.5859100998504501
0.6136536256063301
0.6248025979293357
0.6128070174102794
0.5271786035965872
0.49466177201365996
0.6592439604535953
0.5992759613833352
0.5539512640117198
0.5314590850975746
0.6099393084983252
0.41830083870242674
0.6264976751609775
0.4817284630338967
0.6907406200001368
0.5786968641982689
0.47976634039104415
0.5974945421338943
0.6724534681582992
0.5452500916542395
0.41311596060095035
0.5445531114436485
0.5347267537483549
0.46965169832924575
0.43243580738376053
0.6727739677652749
0.5572770961544661
0.4710774003476119
0.7572623373860489
0.6200551790165657
0.5192146196932244
0.45805118992311544
0.5239524425266481
0.6067618422498502
0.7021095935703615
0.5938557786832898
0.5853169904066767
0.5056023059600114
0.7275312236639961
0.6874840510354632
0.5653556743924851
0.5715209288190148
0.4848233182727899
0.6997907886138097
0.5964673113938296
0.7439689666382144
0.7442938644607352
0.5281146442946916
0.45423248522705584
0.633988373201433
0.5555162008252797
0.6441988636888057
0.6326207685747907
0.6241647669683572
0.49354463249012953
0.6098307395747652
0.5060390475092753
0.669502392115484
0.5478611829771094
0.5423366760843031
0.6529481201106638
0.5391045439910668
0.5691378227455475
0.48457909685390915
0.5455126561567935
0.5953637327611755
0.5120861837042617
0.5368793395250058
0.6094365712981666
0.46571973600031896
0.6384396753628726
0.7357828472332653
0.5746223219841103
0.6084857610477991
0.6908521477829591
0.48169290892674993
0.6084346341673591
0.6535944830297667
0.6324611481806528
0.6601806695169292
0.539924883261284
0.5458301128884655
0.5434891052415998
0.5334548123348357
0.5417536966252995
0.580710365265324
0.505372198671079
0.4188149212950617
0.48065869840226794
0.623211691127065
0.5042293881981889
0.6621216814796155
0.5411432909380723
0.5705430906319983
0.46830006782522066
0.5981575277880101
0.5585982017013184
0.6381598663723866
0.6623983769611201
0.5021585511214341
0.6830411485826606
0.550376592548534
0.7407688831274649
0.6774737283901313
0.6307924633270908
0.6636902236813308
0.5780869715042222
0.6238621344329924
0.6513060260899873
0.5759098131444562
0.726182875258776
0.6754287018763464
0.6171117459778511
0.5804230166766349
0.6003103306147959
0.41402722602483777
0.5454278916738756
0.5254548573360732
0.49267902713224593
0.6388989782863828
0.4779006854034854
0.4884085443647931
0.4339891497912107
0.5872102722934247
0.6433965412363938
0.613151569132141
0.6637843452165211
0.664090153492148
0.4988345442808136
0.6555397237649987
0.6566103893568852
0.5539984649352997
0.5362269574573837
0.5688180570306675
0.5917754342806189
0.7014706103761184
0.596584502917628
0.4854889404782272
0.7315589356701244
0.5712493302038583
0.6389842468339402
0.47792702941578347
0.578014694022062
0.5428414044874337
0.4446091042246551
0.5419464983035339
0.6245956184252642
0.4720709491588084
0.4891205056538781
0.5976978601814626
0.570632867353953
0.4380357527836395
0.5902412755061346
0.5920147726416989
0.6896953477055456
0.5379833612479745
0.5490608645808559
0.7140489950135154
0.566408040184416
0.5857932564716916
0.683128456456368
0.4364824952277692
0.5918496474836817
0.5812004594390147
0.5991583524742434
0.585246580226262
0.5578490840765323
0.6626063544975739
0.5759215907784203
0.6257527949159196

==> anc/HeisenbergRFC_J0.3pi_L7p0.24.dat <==
0.5568357902837555
0.59118670834498
0.5092942014308389
0.4745828041626315
0.4777462786971658
0.5996000438013497
0.6777684677537783
0.6142657034487566
0.7193207794598364
0.5662457821506625
0.6308400146563229
0.6856530295756457
0.5727751234841739
0.536758614522343
0.6526242441729838
0.7297726231622785
0.6399197564061313
0.5029822909975576
0.5505594392895529
0.545485704862954
0.6622507370180594
0.7219337027057546
0.5221846516680378
0.4822606291718257
0.6254928842690615
0.43981681350166896
0.5916967394222242
0.4711160572722356
0.42923817501632566
0.5681464189111773
0.6322000198094724
0.6233498148106237
0.6512279718906365
0.7212762782145139
0.6342565711012489
0.5810037855101281
0.5777976592721121
0.6192413122207335
0.5939828938085897
0.4991943148693681
0.5933031716313704
0.4570439486225491
0.5078515472594309
0.6743788449092757
0.7593518178849252
0.5291053943063201
0.5944786633634325
0.4532692613426452
0.6802191829440517
0.7020301991346618
0.5922071066463881
0.4055631303560652
0.6883362819050566
0.6745454292008142
0.6667060804617508
0.7257524818486553
0.5240158828564824
0.5068035822591763
0.6263894038827839
0.6415416629388697
0.5692694581001517
0.4458509872342339
0.6028914168632006
0.6085479690015902
0.6969098265193983
0.5941100976980915
0.6655209507089208
0.6511563868373118
0.5235952510698264
0.5130844117874969
0.5225829598172598
0.5186020371293525
0.6645023233914832
0.6565668906943986
0.5785273779139514
0.5729390004642745
0.4611060072780397
0.630683479140174
0.618027590783543
0.6099544490597738
0.589761248583834
0.7230100700122634
0.5991858306975233
0.5831061633041493
0.5368191558501798
0.6291547266561768
0.7244180060419261
0.6393193474470437
0.6208418295851832
0.5338133765961515
0.6417540157364532
0.55404543352505
0.5499614685923526
0.5372582369619406
0.5796928207797054
0.501785368361104
0.6404940831687506
0.6277482884781739
0.6141688790056468
0.6309215172814164
0.6287237266301973
0.35543445207587154
0.6346497744391886
0.579159765003329
0.645493998662244
0.5780852777023374
0.46655005977972447
0.6875459906821826
0.5095788918177988
0.5887957864164823
0.6272409952479139
0.5745554570681273
0.5384973092188
0.678189480930176
0.41273207755475194
0.5021401441859648
0.55413255805791
0.6518002033901552
0.49912147343348
0.613935529098497
0.6169439921814909
0.5521440793175165
0.6857083544090827
0.5188780917482732
0.5714914371913563
0.5710082798721331
0.6872890205375185
0.5390238344717292
0.5624989627745283
0.6687216862151885
0.6652904715165988
0.5410742704557672
0.529143633012209
0.575740205296665
0.6448755425234853
0.6907605995648153
0.6824700970260124
0.5848198132025383
0.6890629632449948
0.6924998940748784
0.5479178627903616
0.5790225151191402
0.6436964497859506
0.7666904232647166
0.5948601044926441
0.6024984518892339
0.6611162235083857
0.43199360926132757
0.5461436787459732
0.5423605636689752
0.6250667600702733
0.598205102524229
0.6869533061389461
0.6967617963504358
0.5299433167184667
0.5668151892044182
0.6914700450157779
0.6630977817202363
0.4727299768704256
0.6947363307820508
0.3846963827242808
0.7316819875582423
0.7280384639312112
0.7555719440653579
0.5101331643078199
0.6012521174533565
0.6260034983020162
0.5483628155630309
0.5710743160500219
0.6483714778490036
0.45060049965922433
0.6346492537722661
0.5531011484915868
0.5960449130871014
0.5559699536987464
0.6536665934698024
0.6365767909852466
0.5600099100714507
0.6375136885687653
0.6212072962034307
0.5823408723476167
0.5852728404726398
0.5142906853215791
0.6684996271033373
0.6114018768341241
0.4720228557143536
0.5309358260932497
0.6890869611148817
0.6248998855735208
0.6563316601042473
0.5025669868918562
0.49391751001022194
0.604812583391692
0.6333254415819308
0.5940155613024111
0.49996443112540423
0.5356944819500319
0.5070362344218905
0.5907161503500061
0.5565976296822234
0.6467162561204052
0.5547975080893816
0.6784881761813457
0.5894817164110431
0.5290331006855046
0.6287177085133598
0.5804094383549355
0.5770375322076753
0.6533418295671916
0.6048848705218397
0.6482133553087743
0.4580604448787536
0.5501326955735447
0.6547552940989537
0.5452247961271073
0.5213858152104383
0.6429052501607896
0.6081766255745945
0.5569953403770799
0.7435538049525888
0.5436127649287751
0.6673452771277981
0.5436078413165016
0.5011512471082643
0.5199346129612595
0.6172579487957878
0.5939879328927111
0.6176706437600928
0.40395616861374933
0.5946328508414629
0.5935881939243843
0.5488856496923104
0.6771804732842239
0.42688672288290574
0.5782190235754805
0.6431408303360914
0.6636727696549936
0.5750782926427306
0.7539295248308387
0.6583322242160116
0.7025155286547402
0.5252701974099537
0.651721620102738
0.5190204359348388
0.554325397814235
0.693046386303186
0.5832896617913895
0.5897835335229512
0.559864871784738
0.5189380023311183
0.6802215170624968
0.5868564163211947
0.5916095484239323
0.6323792114232942
0.5978904652001618
0.574441916642736
0.7185051606766268
0.5007781840028029
0.6965432510495896
0.6839292014777304
0.6290964755697017
0.6022416739158409
0.5866080121450176
0.5587329560459379
0.48443710057560163
0.649931805620673
0.7139043726837613
0.57467580542285
0.5501993927605359
0.5437565868786736
0.5751351302580379
0.6848073706738523
0.5567769031501665
0.48901554565217087
0.5633506315395338
0.7176371758141155
0.6014215746207869
0.5765953522775464
0.5339751704682699
0.4834255779705078
0.6094304230397537
0.49100192034434165
0.7744343377706598
0.5739050612382561
0.48717543136706243
0.5894350058665891
0.5260039420977418
0.5262460822589166
0.4549179233392422
0.5443626512879578
0.5847815541638329
0.6682656202822777
0.4485618319073925
0.5755197014007825
0.7174573466209958
0.5236658826505687
0.6446738386090417
0.4583249099096633
0.45634702437136443
0.5960061955223573
0.41174115727146693
0.6717567700057553
0.6464968656484881
0.6127126294855402
0.5258003304625917
0.5447127578842482
0.4350358330766075
0.7222567179002317
0.6144409220783976
0.5671482323166672
0.5393433262169886
0.6400988144780294
0.6368545562138599
0.49406208058674994
0.5259319565922039
0.6551806725369694
0.624558461891334
0.6980159943941496
0.7657310136534725
0.5461290470201645
0.5786771517933258
0.4530423635391478
0.6586023827019033
0.606967132351529
0.7132687173849115
0.6016877263244114
0.6603445172349647
0.7520534743085511
0.5133658673591247
0.7094852510037163
0.5224137636418205
0.5365357337787299
0.5395776491880813
0.581427345950446
0.6758850564064234
0.6109971757057272
0.5014874943078405
0.6994179964713759
0.5977993185119217
0.6681458853535216
0.43740828319508873
0.6363024785777849
0.6708525504855919
0.5586627367454835
0.5032879977564189
0.6723876491521212
0.6115234763362104
0.5425023466074895
0.6367845414079484
0.5081586645837506
0.577203808606135
0.5071131096612395
0.4995871289868456
0.6262788295069197
0.5285361122154786
0.6062697826955216
0.6727997270679142
0.560863845143708
0.5072087805517483
0.643676008549284
0.5024154553756608
0.5069732756698235
0.5755976906460999
0.5713754252132075
0.6570762493180532
0.5309765837577498
0.5200521109826131
0.7059102753810548
0.6643977283811637
0.6709789551989246
0.5732799030756508
0.4664644668169471
0.4829683917066923
0.58412122961697
0.57580760984715
0.5796074703168205
0.5433823603941145
0.6526674314634037
0.5941081323306981
0.6396584585010952
0.5926112082212577
0.6776820363274052
0.6211641881753481
0.5235942806346785
0.5051224726979573
0.4783525846301557
0.6512262029154898
0.5786170298746045
0.5504020571238422
0.6017694264213514
0.5850792658637962
0.5551352000509082
0.6809685386699051
0.7047067205247818
0.5629366788293149
0.5386733376328667
0.624404519039306
0.6631337380075819
0.6462707532969286
0.6529788007922122
0.6149137188739119
0.6067129587731608
0.5201503605217684
0.6600437749117087
0.599358375143592
0.6370980081029758
0.6070325448531201
0.6382493246777847
0.7644496765370501
0.5086275709576745
0.5696168608033585
0.602293058571244
0.6152365654344462
0.601192234529243
0.6289901358640588
0.6203550421616787
0.4781661490494319
0.6485692553598174
0.5578076791019465
0.5678480789757013
0.6460204129998364
0.5738627661611724
0.6246242639131465
0.5017584317741586
0.5157472157035369
0.44150480596424857
0.4804784978567115
0.614957393732425
0.6359816313853
0.5418864131562658
0.5391497764834314
0.5935775108774521
0.4620914171762563
0.45794686042803845
0.536088729674864
0.6286029058923618
0.6246691213718147
0.40635097539546045
0.6009310429342671
0.7628510845665781
0.6065101105511604
0.6557327735386739
0.577304387841453
0.6615808234087743
0.46413785483815867
0.6401351000575904
0.7282480028405327
0.5415548852132129
0.6811721979686738
0.6528790897097988
0.6041442003561099
0.6406880707092839
0.6823305560998953
0.40376297487682156
0.5709547907090013
0.581448127660699
0.6544581840349822
0.49228475708743025
0.5047416313629146
0.46840498460975777
0.5441829029568067
0.647583593604733
0.5118208559978807
0.5609302732273774
0.5303005422534511
0.7019615169514902
0.561768116148776
0.7551265751532312
0.5616140005685893
0.4851836618080208
0.5044005706543261
0.5203481232872667
0.4898993239977833
0.46112068385518196
0.5876089471594789
0.5361408306101985
0.7265660295014623
0.715613467574489
0.7598341879053753
0.6607450084541867
0.623639253416964
0.5173597539126266
0.6483667704490033
0.5348232761151016
0.6136515932523219
0.5454905332028632
0.7259582852346719
0.6108832477174548
0.7237584902601916
0.5632642519059411
0.4887861666422335
0.7217797738491156
0.6245367953152625
0.7029055910269947
0.681722009804625
0.6316271758224797
0.6262229475774668
0.5346654504931045
0.5395210646930966
0.5624234907910345
0.6410573457416948
0.5971384536803694
0.6164888696648948
0.641711432280344
0.7257991804350742
0.6983637586499246
0.5869713599666131
0.6915339361014404
0.564700056019606
0.6645833972158891
0.6625216343244765
0.5772937804617513
0.5208321160760734
0.6329448810729313
0.5213069619139099
0.5841208754342819
0.5213229766146077
0.5367443205511332
0.5597083433246085
0.5685854794160392
0.5979036709186584
0.5827375667751619
0.7014744000387816
0.45012790759497046
0.6897593035270052
0.45766681688072647
0.612347332433511
0.6128593273750909
0.6274734541159265
0.7249351800310568
0.5914415991851337
0.5936155693245975
0.705200364708241
0.5163116221084058
0.6387307652747803
0.6709636861228261
0.4552145164597327
0.6112913700189547
0.685532951890225
0.5988190610818014
0.7352667931663113
0.6056486409096908
0.7207270123707592
0.7202271325593586
0.6299955159006083
0.608310045624982
0.5222967822702742
0.60003503023181
0.5916259936181562
0.5488960065229596
0.5547793389799984
0.6549665569560087
0.6301594958203958
0.6302297589251782
0.6450264859804514
0.5077874472840523
0.6363099088970909
0.6258911083254937
0.5966764145461897
0.5185627707841884
0.54696350272873
0.6506529802469674
0.6819002634838125
0.6758001179470791
0.6595270340998176
0.5610300737158433
0.5339963256306282
0.6092949544824688
0.570886985551227
0.44021453338913813
0.6303954350292904
0.6937928213611274
0.726324669165128
0.6032673443401242
0.7211784692160477
0.658059375300201
0.38554681798488993
0.5740693117700182
0.45477102584859463
0.48479748408014606
0.5741162594682855
0.5708801025971382
0.580790378261747
0.5352609887669182
0.6750469936435064
0.6524643702319033
0.6210947092125133
0.6283500660585962
0.5790266055709661
0.5850591468294853
0.5002664344042695
0.696135412990745
0.567471463044222
0.47039758673496734
0.6788006740858205
0.5222697228828118
0.5249985655980309
0.6475001107344798
0.7036732527739771
0.45397982393363745
0.6361531460435488
0.5230436441654621
0.5727650672764747
0.4930401800388243
0.5739877001416768
0.6852325704906174
0.5345420014715346
0.5592262401184973
0.558631033293589
0.5667512376385032
0.6858714747852036
0.45525096175394075
0.49545049307916256
0.5595144865686417
0.6065541340466186
0.679692941910066
0.6470108187334089
0.5517390806587074
0.5424699996294321
0.5777198121001975
0.3956922706676975
0.4917903007812199
0.640866957538298
0.58619540071021
0.6428682781688649
0.6383598876219068
0.637395647018606
0.5588831184121521
0.6785417795842404
0.5348889989590017
0.580562911009124
0.6966309829046492
0.6948659249269721
0.5713342740928906
0.6373189361571262
0.6030603270154347
0.6552096745455952
0.573282364740719
0.6086089111998962
0.6103244312717726
0.720764769053116
0.5183531383913538
0.539407988587671
0.6276627608001014
0.5586200268961292
0.5948949005701375
0.7053870717222167
0.5478742011240241
0.501289521545041
0.5776914395572096
0.6850963728260034
0.656756981768878
0.6371234821156384
0.6769249508043618
0.6214773244569142
0.6307039593679851
0.5001417112962522
0.5541407202427078
0.50980026839537
0.5971870150867268
0.7430229567465816
0.6226822262057587
0.46384212608873887
0.6013612229446182
0.5382654439469587
0.6019681017768665
0.5061577342262479
0.6691790510526839
0.5464509785129416
0.6543742819946128

==> anc/HeisenbergRFC_J0.3pi_L7p0.25.dat <==
0.5241429761588263
0.5698063441422198
0.6436368859491791
0.7071062376320185
0.44934910430864033
0.6553658756440672
0.43713287336431683
0.7178046441036329
0.5721502829171174
0.47721636679629076
0.5580120236529208
0.6510207093511708
0.43779753408030153
0.6225778809953598
0.5903959567000148
0.6187797788547282
0.559099286418852
0.576481236724657
0.5816887315547067
0.6823487567496455
0.533870438790385
0.6042765104584077
0.6563274053562034
0.6338844187510422
0.5617567896365169
0.6522737892570935
0.6637160900822466
0.5343859349799398
0.6688353507652415
0.5913318535860848
0.5744710200597797
0.7073407571297156
0.6518803421212939
0.6029328588172307
0.560119133821704
0.48572922999121965
0.6921391730024634
0.6435596485811388
0.6516569725574072
0.715156362345623
0.6205786937086847
0.5285261147337015
0.5550266109716943
0.6959067109805205
0.6573621699222346
0.6279299010570434
0.6542793802236084
0.5046067184385105
0.7169678330944733
0.5784720735940828
0.6364632176626028
0.5576744554105888
0.5138618341356389
0.6735860712778107
0.6466400599356443
0.6850605568311273
0.6852748578447488
0.6741253413934439
0.5439806174327738
0.6544098023698064
0.5534967487602617
0.536301927424812
0.6536533165360736
0.6216112985402503
0.582607030691973
0.5740724265458381
0.7495494723432656
0.6788472126882068
0.5272623922062284
0.5685976735332201
0.6842067588080497
0.5093755226212433
0.5830513671487288
0.6589432513301248
0.6918423253073116
0.6767329242881388
0.6342313890980061
0.7010795609268785
0.6167074797519052
0.6686095377024946
0.5182515613971472
0.6981402418638865
0.6569122206358783
0.616093407351916
0.6233742428558551
0.5992947819508283
0.5732041632896652
0.49443184172030746
0.5731423253738783
0.6345800567741969
0.6700068890542731
0.6200556423373119
0.7008904592875396
0.6658100258745605
0.5096256007798418
0.6095094115973421
0.7839413668287373
0.7586508995255331
0.6812905057581162
0.5265649118237499
0.6126936467157633
0.71138842383439
0.7095783989301003
0.6186265073330828
0.4851764786786305
0.6776024832950528
0.5131670592320549
0.6300420260185269
0.4996552076325211
0.6493360797855575
0.6320183064131717
0.7186849050462386
0.6577507005998572
0.6770086390639968
0.5973736495875622
0.590615337558568
0.6587591953128048
0.6451908898113312
0.6757327566365473
0.5464657513201293
0.6718115440860465
0.6862269704806758
0.5539563600650027
0.5650984103603379
0.6381041171749907
0.47823893421556335
0.5058473177754128
0.537666612015314
0.6481924252332738
0.5543693538445952
0.5733227891958287
0.6197729623204712
0.6524441539772453
0.6305211249846714
0.4703000718647834
0.585775820860792
0.6094129501924406
0.704014275971585
0.5968147067176032
0.6007871363559959
0.7042558474485671
0.6029657031990279
0.6565748498019669
0.5858089870566459
0.6013790699495645
0.46380431778212466
0.6654567627783106
0.5721759011542566
0.46450623145726033
0.6649637463325683
0.6221644107079172
0.574723195987049
0.5732820913950766
0.49645910512278263
0.6475728342220501
0.5225584412226444
0.6903148828221406
0.6745571239038384
0.660337710715983
0.6565058135455355
0.6721382583574067
0.6358728356505218
0.6226967989281554
0.6027889583244697
0.5830004320816584
0.6544713523003932
0.5427064645241736
0.5961366713417144
0.52712640655624
0.4920057142280906
0.6363083989554688
0.64138673435429
0.6353041399896877
0.6473538754685463
0.5775046957427477
0.6320962173386937
0.5740039836466015
0.6241784462930792
0.5305022620578352
0.6770625500798992
0.6912295987165092
0.6042938746607475
0.5216475005325477
0.6266398034419528
0.5814282284295242
0.6069686077156725
0.5575397425293195
0.5646716203841283
0.6607225696513541
0.6349918613571562
0.4454379536263658
0.5654706172082602
0.5950693907741482
0.6629915457599075
0.5975409956768494
0.6128854846313003
0.6211810826744485
0.5716694525932554
0.5849782631196405
0.6197905049967904
0.5154554681429573
0.6091273755250554
0.6115168623289623
0.596002791687982
0.5041623770994058
0.6525896895402913
0.6814358709092526
0.7176661903150213
0.6841591735712798
0.5572323407599051
0.5259178562629322
0.7321763489840776
0.3750439364074726
0.6657175875668364
0.7788654601708681
0.5212294194413112
0.6504361255694487
0.5591622069842684
0.4452409858511305
0.6178467805424558
0.5724715768141225
0.5111877001132243
0.519355556361563
0.5112748186288291
0.5875013720161402
0.7081511613579943
0.6345413192725903
0.4997149663762235
0.4391359951137549
0.732715893579207
0.7210013533997318
0.609322696029067
0.5700333911937246
0.783145706552632
0.5821677948569981
0.611536459323417
0.5744268818275045
0.6565731954564981
0.5401200154974839
0.6984640991154115
0.5162307362882147
0.6303189743404745
0.5647520179948208
0.6496086208332729
0.596036678002064
0.6910830138895279
0.5219982935587248
0.5017668474560311
0.7642206644106851
0.5323461004679909
0.6609303023539971
0.6878749415366263
0.6087518061610458
0.7230237594706046
0.5488754332875442
0.6708848319408268
0.5689905375904709
0.6936511392575128
0.6247602113963922
0.6204300310167304
0.6237665718903989
0.6609109070600269
0.6562603479704177
0.5916537712835059
0.6630086941262593
0.6295495120020754
0.5690585164991954
0.5366519093200295
0.6685559340154907
0.6221067220284727
0.7202189946645724
0.7151420324083773
0.7267242545431785
0.7429513521309102
0.6318105745682129
0.6314423258253654
0.6620404405758014
0.6090010444808485
0.5348280491110049
0.6470885282257153
0.5920610791631021
0.43838662649669163
0.7010397901552443
0.6524397242544934
0.5446475162981151
0.5741869602989529
0.5787611449914403
0.5422584349583754
0.648472367621185
0.6625214241335919
0.4937845326152263
0.746696650495496
0.6608994637587365
0.4424098302374621
0.7068347267577969
0.7221307404651528
0.7317249117633952
0.5821864995950367
0.5551640161771751
0.6192412887166951
0.673846306012051
0.665852583374406
0.5979594717300636
0.5608229470050003
0.6729570736800989
0.7355971566096623
0.6787473303008635
0.6517049453021707
0.515971492875245
0.4934796066258515
0.5664216404545487
0.5657710779837648
0.6527058612891304
0.5990808081199237
0.6890588384319534
0.68337601999795
0.5578409556760863
0.7039802567155794
0.6512400408449395
0.6347810665203875
0.6284387001892942
0.5630516102736829
0.5979370853430722
0.62576537469086
0.6430426884563398
0.5641896225417085
0.5620818156951611
0.6859584841310453
0.6773580442394949
0.6413510524773341
0.5676027747778892
0.5681946194294066
0.5720186532485692
0.6112102631978154
0.6466827063598147
0.7038997957373105
0.7972714160246307
0.6536274619664725
0.6260976053709514
0.5548772613508145
0.6152067926675505
0.5189371009173149
0.5690634979298654
0.44678073065780155
0.5724817693638844
0.6984781278152288
0.6690469457352247
0.4702444296216319
0.6734239249307894
0.5972625921950117
0.6503925250031788
0.6767427956099599
0.5236034675084764
0.44750819309201995
0.5380332695011385
0.638815537588105
0.6545251872612613
0.7170426870371032
0.6285365342789139
0.652220008587204
0.5157569393013238
0.5926025866734537
0.4910510834514438
0.546721555489099
0.6879237024624747
0.4302406118672791
0.6171142766521223
0.6609429322423453
0.562626905440364
0.6401685554217683
0.4714259793648287
0.6083418639320861
0.5807410703588823
0.5694812223813718
0.6008311586702557
0.6266336032906341
0.6073602054846765
0.5823780913502696
0.48290461241978305
0.555373307815034
0.5997896804865886
0.6268419488643041
0.5476607682610654
0.604602407946347
0.5301973783831346
0.6050122056548941
0.6541738060461211
0.4804472840062064
0.7051290489232109
0.6315098063706384
0.5807217233834626
0.5464266157526367
0.5904517543583304
0.569810055776897
0.5961538396406524
0.7686325259235612
0.6604602257405734
0.6848246856814407
0.4841674744792742
0.533554810397761
0.6604059399741156
0.48643635345861036
0.5093467755598359
0.6644639047053597
0.7741316995275218
0.6022783362095959
0.6120823303507494
0.6479254135583103
0.5984743833550551
0.6966520566220064
0.6803552937083676
0.6477986381045471
0.6948852043890129
0.5717631247405942
0.6598033053950848
0.6066678771298799
0.6316576284403799
0.6861469309868926
0.5483599420252694
0.6804329078711887
0.6225924324771467
0.7373708091217459
0.5025865144454975
0.6229257787396614
0.5457334305521091
0.5151668524248935
0.48695261864641565
0.5285345596676883
0.46061610000921455
0.7048912385179242
0.6892735027141386
0.5186147527711027
0.6728123156436362
0.5157303920507706
0.5525813199029527
0.6364800115507748
0.4902517617647593
0.6661753754049146
0.5108766816415606
0.498055592897223
0.701918669640299
0.5361426796273759
0.5846049003620516
0.5721084258171792
0.5813942530956043
0.6630531101428474
0.6209256360976073
0.46292352128788905
0.6162727511536359
0.6973209792305528
0.6973153178567478
0.6704104870038378
0.5631643397576557
0.6927334395455846
0.5978708848895204
0.6290495377737947
0.6607142448523874
0.6834823324365282
0.5779600213036993
0.5529317019991781
0.4813296988643054
0.7439978164937928
0.4747460795126031
0.6965993645215205
0.6826175897545032
0.5433757840325775
0.6929243274729533
0.5322481253905408
0.5882391966841907
0.6142298312382137
0.5315601549892262
0.6492967592310409
0.5535271170293182
0.6236956797056702
0.6844916507094441
0.6674479085251883
0.5930837814039513
0.4699999728657563
0.6157279893306441
0.45448945130930785
0.5633816364321802
0.4921600183493336
0.6251122760626651
0.6117820587494532
0.6196858869562036
0.5806141127633963
0.5865709116353377
0.6770576756774325
0.627939478586694
0.5740678236030966
0.6466864979612518
0.5804976263694226
0.7560175629849594
0.6065510855115206
0.6539718278956276
0.726202912632916
0.5403052604108823
0.7070774968639013
0.6843203008348362
0.6585204392097466
0.6657749617420293
0.566393106529436
0.41866191615746173
0.7452092147800582
0.68819480216002
0.5378358915321946
0.6845105114828129
0.572343157501348
0.617845221971641
0.6204489921894514
0.6515655915310554
0.5231474779658375
0.4676836693712064
0.6568052808053692
0.6123912982371069
0.7045468977789842
0.5619653480516132
0.6777801506916249
0.45339448508906566
0.5257896402353491
0.5697130418466103
0.7049763821184077
0.5933215034302013
0.6845840847092707
0.5190224195907973
0.7068496873919117
0.699758188307929
0.6253396851695826
0.5376022512236459
0.7198680574016101
0.6968561493331367
0.6783298207620523
0.581190029494783
0.5853680492899396
0.5806406106553018
0.42325816598093324
0.6281145782902945
0.5940559600073394
0.527946641278706
0.634906695017152
0.49915531732155805
0.5243069329229019
0.5199309747312262
0.6558832716088777
0.6262232643927508
0.76891371112182
0.6264175686408332
0.5509121512455597
0.6992506224220351
0.5395705463647276
0.6081366267042932
0.40264259983683953
0.7230763781399626
0.48118130061083614
0.6521126733274341
0.5919559621568274
0.7034791364557041
0.6073739355304048
0.6642208044393562
0.5796669333743623
0.6147142052769903
0.533437557406594
0.6258391929384555
0.5418950666204807
0.6892899193187876
0.761917154679619
0.638861873844118
0.4860184639360198
0.6380997103009827
0.5466353369664771
0.5383715011199468
0.6310947103023589
0.5574446303474012
0.6067429356711489
0.5095791406249797
0.6214012263350879
0.6655149702681263
0.6013036138989819
0.6760257737381432
0.6372410720435723
0.6052212244826297
0.615486362971047
0.377156781107633
0.6434650115118719
0.5850830796894427
0.7330645647963058
0.6973731600709925
0.6734040105245777
0.5473988123551334
0.4397541486715977
0.46885054610154075
0.4740255405662881
0.6151326560378678
0.5335139775205329
0.622728574919895
0.5393262551502662
0.5402533801580872
0.6634801935505136
0.689642430186749
0.6281234037865145
0.5036629134292513
0.5110339691823924
0.5889460341873517
0.5370562274083065
0.5552079182712146
0.5788979013359633
0.7289712793906997
0.5332248827028275
0.44712321128490184
0.6137658234098875
0.5113167502224044
0.6407671181045832
0.7711956732103542
0.6820739298254657
0.450874233361932
0.7068421474145857
0.7122238485329606
0.5336360176091415
0.6384792680519766
0.6376130814283807
0.593600130663222
0.7270760854129454
0.615786160429006
0.7107566044588717
0.7205059438106558
0.5378599332380949
0.5958118708709095
0.5598568910334667
0.6294548549726787
0.6599136610834587
0.5781851250284766
0.708946917041354
0.6649705479531508
0.47347179467926015
0.6542930955006552
0.5351469701604705
0.5722429746236269
0.5659067774276462
0.5712029787833087
0.6243754328140854
0.7058629386092697
0.5541573066766586
0.692924210321093
0.5437497182101638
0.7590548604097226
0.6174781367234898
0.6337899144390052
0.44974687975570077
0.5569043196161936
0.4870760268095763
0.5871931437174951
0.6681060135989688
0.6362186975782856
0.5710903511609252
0.5494375977551355
0.6746900469158693
0.6353696604392742
0.6842551103516505
0.5597273438867822
0.5933980521046226
0.5582832489151676
0.5461726270864073
0.49279647654723396
0.5801156091627707
0.5418467184064227
0.5362549569756111
0.6391727234202845
0.6848272105872485
0.6385991662290805
0.6847458931716374
0.655896428620041
0.6821160010590923
0.6971421033427971
0.6135320463296201
0.5952399200855345
0.6524828489233789
0.5465155116930566
0.7351250080127705
0.5550672900512562
0.5994108802220784
0.6563536937086211
0.5579304543027022
0.629634821361306
0.5152094242682037
0.7483188741921822
0.6210707264676248
0.5922545614714034
0.6281296987589611
0.6624007960631872
0.5913292276565542
0.6195958566223322
0.672314434937842
0.5255234820258096
0.4612579679394442
0.581965707218235
0.49581318960701715

==> anc/HeisenbergRFC_J0.3pi_L7p0.26.dat <==
0.5701785387956316
0.6371518037178849
0.5978323607555182
0.627758735799528
0.5669784803476745
0.6924883856844793
0.47465502179946756
0.728248202529581
0.7711976054497764
0.5401343780532938
0.6001853221239712
0.7026511093777595
0.6103487066143954
0.650839140393698
0.6546139689582706
0.6519374438211554
0.6731746827419162
0.7226949765299034
0.6236241971548757
0.580895748518732
0.6923777515739522
0.6605052049650031
0.6025081807427937
0.6469989940924732
0.5236249008966322
0.4366070911817059
0.6675456726479941
0.7864629562589706
0.7933074188684673
0.7148229976333084
0.5278436121176789
0.6730441121907258
0.6944789157220779
0.6159342254881498
0.7847384368114846
0.5042318423601581
0.5952117734874461
0.7286274754610583
0.5680798859959502
0.5740814195913694
0.6989981841839142
0.5706854740433837
0.7354353955259386
0.6763827785338979
0.5069256638564239
0.7877080212455828
0.6460484267134792
0.665065352785534
0.6835741500379975
0.7300305155959119
0.6406809433690622
0.5735670088248183
0.5689402035773716
0.5775846965352588
0.4764310245779136
0.44170299648054034
0.6831441355268071
0.6348829633162801
0.5978581276677749
0.6382208408767728
0.5546892804968981
0.6882423789473177
0.6743494548306
0.6754066930193047
0.5994867460545353
0.5082537328540833
0.6785072516049739
0.5549324079713438
0.6284543588346178
0.44888096491870305
0.5975973753871479
0.5708326248180317
0.6488282259793974
0.5384027721386465
0.6218116723679933
0.7470940053894104
0.5604510675496936
0.6153288134673194
0.6753962114353633
0.4406971379325458
0.6766001887498109
0.7332806848965605
0.586842950834156
0.5886943331458657
0.4395050200080183
0.7363504932736884
0.6198801079033652
0.6925990103649166
0.6734714748006148
0.5793759415245088
0.6367137433647949
0.6205251100951544
0.6496570357069946
0.6771321735314956
0.7257735215872955
0.6664636892704234
0.7692135372258115
0.6538737445244471
0.6409507371865688
0.627226129762192
0.695154264324562
0.5957654870573944
0.7042612101290615
0.5876437257152345
0.49337646506256205
0.8200571882693901
0.5806148246868145
0.6495248832594892
0.6487550327393592
0.6509542532542651
0.521002085352467
0.4815682245503612
0.7248700334988347
0.4908233065925422
0.7512191678938833
0.6005348565174782
0.6583643311321049
0.7211291569593627
0.5318570101276461
0.5137999325594454
0.6241978251200799
0.5897966132311466
0.54889619289699
0.5655913826747833
0.6588266902917395
0.634574371049034
0.5735572383912939
0.5917670158512767
0.6356081912047523
0.5132417421255842
0.7049234093706422
0.664340631791836
0.6028275302448919
0.6063077692051257
0.6475078319223803
0.6496140410556495
0.6422392292151744
0.5484744897375565
0.6735034555500728
0.5814357908310636
0.5741182795822899
0.7222708525489475
0.5163444716938119
0.5308208495540623
0.6331016937291092
0.6708879622763653
0.6239519135784031
0.657731854855457
0.6654681643828456
0.677203550963952
0.5257236995212434
0.7448546861712887
0.5047641418170953
0.6673187459500339
0.5834116989670753
0.7063550535767171
0.5822981693278533
0.5429941755538997
0.7028389737937792
0.5699663836977218
0.6128340748808394
0.7513001810351315
0.6742428858181662
0.5502868892226744
0.6669085585526799
0.6649746730021813
0.5771788413423654
0.6517321708823577
0.7526082520076097
0.5786783581129771
0.599844535592879
0.6255437263061395
0.7207222270507366
0.6361777569669972
0.6362126085049602
0.6612160856938846
0.6674986313452207
0.6784544424501557
0.6345108975843283
0.5702213399353874
0.5888275290827149
0.6392740162963956
0.6840574493333877
0.477677778135885
0.5347942097612922
0.6486951606125938
0.5749876962316155
0.6740494763824377
0.6445046576011493
0.6797452201274915
0.6223468754783394
0.7153194061979155
0.7038363039678733
0.7493722309077026
0.6925565385631909
0.6417015191234585
0.597798428135734
0.4845102510425812
0.6034637461618991
0.5507350708299396
0.725096683277839
0.6152836758088911
0.7752513118672264
0.7115198779636233
0.6178789469562643
0.682279593270397
0.4873789918985653
0.5280173718353072
0.6166184866724606
0.5792480280569404
0.663381107839642
0.571875842103091
0.6058301491864151
0.6546255438655604
0.5808192184540962
0.6124845948771059
0.670554358297454
0.7615808668787571
0.5285649376629342
0.6325718631720987
0.554703677400974
0.6379400431499425
0.5378622914902896
0.6847241064237262
0.6425978065933685
0.6392604732169025
0.5838490045831646
0.699496676712296
0.6494392190157272
0.5578806629768241
0.5475616742698876
0.5831073011118655
0.6841328295364886
0.6248012417657371
0.5251935239622226
0.5516451683426783
0.5591862077262177
0.45493929049475945
0.6584142438993238
0.6093363674864148
0.6221976371090803
0.5765353249183216
0.6111321536135085
0.6694878067770851
0.6287202652547993
0.5032424720451661
0.5843569103055162
0.5903265346680355
0.7038952451183043
0.7320767861367209
0.6793782157481012
0.5567553719858535
0.5560186787146488
0.698147557321391
0.5452181319049533
0.6546957505308906
0.6246651564153883
0.6835633304057773
0.5873925093317699
0.6235438425414238
0.7060467779978441
0.535375746125139
0.5258372321832958
0.6787643353446392
0.6755004071434018
0.625906466540186
0.6452608530106773
0.6508469781064802
0.5668596589904955
0.5432569569793415
0.5545938933508606
0.6272110120704395
0.5758321316148156
0.7164628105656883
0.7424068503243026
0.6470385341593446
0.7013284246639212
0.5828618162358661
0.6483122655288039
0.6047721943752861
0.6097690127708878
0.5901083934553796
0.5798033801086362
0.6095860694017129
0.5870638382736062
0.6742677242339591
0.5934852273418458
0.5042123186945895
0.5764459300398821
0.7276097037317584
0.6196702721098983
0.5557475523962796
0.7646168162230782
0.5177566678020428
0.690580387625227
0.5466349827198176
0.5080673323678645
0.7200078764947865
0.6123178057772022
0.6640141366575383
0.7532144626671181
0.6755712776072522
0.7116735024130341
0.660798874913091
0.5746579079113491
0.5543747709843749
0.6975996991667894
0.6807386322463502
0.793911611582076
0.6489262052746897
0.6106497959690241
0.6105109154081528
0.7501456133424882
0.6369839231066595
0.6491710068669087
0.5314514076837329
0.6327284390762463
0.5825519828899092
0.6185957435192462
0.6143163902234368
0.44145116733546896
0.7574775378095064
0.5674906464850327
0.6436269215450284
0.6549646535246334
0.5656153653759165
0.5404920876418553
0.5926516094538116
0.5854295212972379
0.6764323059502506
0.676194929979397
0.5405667198206017
0.4899620783481323
0.5782141146498072
0.7070148491110683
0.6321641403793837
0.5206805760982313
0.8220259190110462
0.6296864176234119
0.6685779865938809
0.7408448477238961
0.6235660798541212
0.5407051387732581
0.6468237682687292
0.6200470279178668
0.5605727935099547
0.5067650190726597
0.719074085625314
0.6454291250319626
0.5560844999992356
0.6817724717515942
0.6327623933128397
0.6466692233747221
0.7278543224684157
0.5492581565160422
0.5846163031827692
0.4988061782512655
0.5909478857777869
0.6031194337169529
0.6538750667084611
0.5844958861017018
0.7131546827919611
0.5408147237861689
0.5602560893630071
0.672393506184345
0.6429163431774269
0.7212079456001664
0.5585520610706411
0.6173544104689325
0.6080400614395223
0.571594539179514
0.6059013395550942
0.6042531667228822
0.663893341122048
0.48604686501218075
0.6640976649378427
0.6732174964779433
0.6412539606495089
0.6288830707352642
0.5090077097537996
0.5506810314283119
0.6837069712616128
0.6812781256910199
0.59106066645063
0.6238531883798774
0.6008857918250713
0.6430855194414851
0.5835455086914968
0.5745235826364541
0.679142627438768
0.6475882292768298
0.720801944872331
0.5830684232417732
0.6903241850417506
0.7020356700140837
0.6445817995197815
0.5885916124460308
0.48984553767705197
0.5812943943247888
0.7719103963795599
0.5843047312196188
0.551881248932589
0.45674777190802807
0.5653356533794117
0.6670577232353617
0.7521370011244904
0.6588400230622734
0.6252532004800536
0.6175465256154317
0.711269701293579
0.7148071826916204
0.6715369344148164
0.657375973714665
0.5949197275571787
0.5979532502655159
0.5512666551582595
0.5336605418301354
0.662736408163281
0.6652146464485773
0.7610771797364281
0.699438270058543
0.63702955174906
0.5868061829181639
0.5847462870335078
0.62089166906586
0.6353104655485737
0.6435485945716523
0.5632960537918711
0.4614513847091212
0.6558560093628303
0.4936233812962638
0.6717071399531385
0.6457686562013806
0.5910014720761076
0.5335097033214469
0.5663704354429011
0.5605528900138266
0.5863867649119545
0.6878815301819188
0.5345539914718579
0.5947736297778582
0.5960548771669523
0.555855245371091
0.6271819403779254
0.661594802612198
0.6968570618903176
0.7807209890418645
0.6272189945177292
0.6181542204505065
0.5651674031154995
0.6026881826470569
0.5885122682476039
0.568441459458663
0.8092474122748898
0.6152171078204096
0.675490875377543
0.6683081689672746
0.687509864779955
0.5227420705024277
0.6086932108813772
0.6410344762388723
0.627466777722745
0.6253244428579169
0.6365393172515997
0.628299578977766
0.603799524248823
0.6530499366217928
0.7737065683427592
0.5795688627467043
0.4907787017837881
0.6320647984347342
0.5645377082469706
0.4832560775680391
0.6039072126930282
0.7862789264024771
0.5998093546265864
0.4921935620379334
0.6497483625493732
0.7041564210094934
0.6765300515808724
0.6201007633503992
0.5036369679562216
0.5479386820014166
0.5519284621866023
0.6828494097191571
0.6635149806443397
0.5144560487069633
0.6787343959550467
0.5763188424389839
0.6259599063362963
0.5910179881271184
0.6281869588569221
0.6451030571441664
0.554154985336787
0.6972842312198076
0.6314269577411654
0.6512574896924019
0.5355200986519859
0.6010038255090043
0.5070257700975653
0.7339920242965168
0.7296453202001879
0.6116327077653564
0.5775605305399701
0.5991945365606743
0.6413124951413101
0.6271621520062443
0.7236761845154092
0.6114969913760631
0.43295780674117096
0.7123251672146094
0.5549122285537678
0.5848604057336942
0.5262577030093218
0.6603059007388198
0.5963808942158093
0.5011215978032905
0.6930105546304974
0.654682557588621
0.6358235952453393
0.6646351107700678
0.6696415693083189
0.6097414592146269
0.8022846162998275
0.5951183346783385
0.7234961110612496
0.5547965181816746
0.44661038043074636
0.6644937949989893
0.6113541440133402
0.766878345322712
0.6453572070858784
0.6810397430450239
0.6061758318332586
0.6112320952022555
0.6438394867449875
0.5011270197376964
0.5384297069632159
0.6717092460699119
0.7211940135782581
0.6464990265588019
0.6395818930606693
0.6469758724551573
0.6203987566636695
0.668783606092546
0.5630775577403362
0.5086356398920736
0.6096072868882231
0.5574210792430577
0.663469061406727
0.6317270968975891
0.5982994165922754
0.7006570040813536
0.6064139700758865
0.5718380506254438
0.6713381843896059
0.6441148344925287
0.5438224634131036
0.511445586142328
0.571951981143474
0.7985577220314426
0.6380367264789502
0.5966494860021679
0.5891036492161181
0.6447931813288393
0.6890851498507119
0.6812865396181769
0.6321763753854736
0.5948599058445125
0.4271991642461074
0.5883047178557869
0.46549559778926886
0.6280762546052413
0.6194343782144442
0.6887852345861339
0.6669226112315408
0.5679318856145632
0.6761516497705026
0.5166643122634166
0.6724558342792255
0.5051452979791201
0.6692123190203496
0.6461133256385838
0.580431764777599
0.7371350066592195
0.5287508091708182
0.5770976515043772
0.6269651966047858
0.6309662980849214
0.5997695833469335
0.5667481835618037
0.5579494925841888
0.6732769817743848
0.6700809986638133
0.6040024298555707
0.5379781323943664
0.547174154364399
0.5901294359206994
0.5738999842637468
0.4428775423363742
0.6193686603014449
0.6540774489669409
0.6386924134455841
0.6692519875028734
0.5222865128259765
0.5239244615401011
0.7593565572009154
0.5088779183577286
0.4810878856012113
0.5974919476952303
0.6728051014801625
0.7132637289431514
0.6601585809474055
0.6454267368220273
0.609501025624959
0.7163567494682743
0.5744465190902828
0.5843743020942301
0.7185756808371431
0.5258480630850062
0.7411234018675935
0.486819188517011
0.6560351026245791
0.5905793677532252
0.5841034573849814
0.6619259133175286
0.6269313415120659
0.664974515964538
0.6070572456854293
0.5834921145561828
0.6251727792537923
0.516201736390566
0.5461535950594638
0.5085120701889216
0.586882669277117
0.5982453896798446
0.6795456870846367
0.4847892955315336
0.6150361229455164
0.6097282924232686
0.6882285442975311
0.691611500413163
0.5402238860312991
0.6101482575005728
0.6519047110796053
0.6602578003238267
0.6895324274936013
0.6220964053775302
0.6541781247093105
0.6613277523504384
0.6207627342447966
0.5118549717313653

==> anc/HeisenbergRFC_J0.3pi_L7p0.27.dat <==
0.7818280502622094
0.7676078432865014
0.6702827926690376
0.5572627680250096
0.6543387477680831
0.5661787771219411
0.67160677942148
0.590097698838107
0.5349892741094776
0.7213798461753925
0.6305559952975706
0.781294632164588
0.7397248874786257
0.5324452848399733
0.7106035524880319
0.7165503526473725
0.6833583797923581
0.5853974509744624
0.7109063364405273
0.689550199301629
0.5853658922211202
0.8302316956895931
0.709175769049311
0.5550580655717966
0.7563079837936001
0.6461621331700942
0.6355985579127951
0.6989839253701626
0.6961573768125222
0.6387657339790802
0.5598468730015881
0.6789751648495123
0.7305160476688202
0.6673212951787183
0.6698110354043169
0.6337072283769853
0.6508781680254002
0.713558208709843
0.6038769757856302
0.6866769195763613
0.8095397353539053
0.6691257937133067
0.6595954296506714
0.5617389727792282
0.6035204045770627
0.5508815042296843
0.7192910461181233
0.6769677270887968
0.5898940475433633
0.5579138416701998
0.6762916319180412
0.5795977655651106
0.508320608568112
0.6517975575001528
0.6572631029390024
0.5991925970945575
0.6491174848205724
0.6269782729516337
0.6548102005754315
0.5497115961708701
0.57033583845876
0.6868230604608477
0.48884424469055193
0.6015084448354278
0.5824580248176454
0.780503899512868
0.6618987827062839
0.46225715425413544
0.65018157917629
0.7403767466900674
0.6551741050101071
0.7191801312144989
0.5268373411173302
0.6752252564371446
0.5439913484694219
0.7592840916472923
0.690027923738574
0.7152995797526387
0.666270561414795
0.6751446550486775
0.5511629693132214
0.705901167605918
0.5959505894358513
0.6727870344157919
0.6271527153266849
0.6766096707479967
0.7360998363318814
0.6085640596582104
0.7230711641488641
0.7714183499192533
0.6189569671257882
0.46722600967811506
0.5252688257515731
0.7321224701734518
0.6188193985380703
0.666882976121194
0.5200214035330775
0.7490462048104531
0.712115297301898
0.6715626510310976
0.7279228268543613
0.7050993374428862
0.6893109995343184
0.5685198892225135
0.5060231573771798
0.6162447441218277
0.45560666314252907
0.7168097763264611
0.6299540113891291
0.6294972526128813
0.5493483593737919
0.6781469799777746
0.621049354036182
0.6537648925189558
0.5825968196295781
0.5813672275101106
0.6625028457963376
0.7366322201612068
0.7239745662922106
0.7029336464149428
0.5539928311216686
0.7644970130670132
0.4387610848055803
0.6415516956183835
0.7637975787684185
0.6760834579665299
0.7313106830208691
0.6535590129120776
0.5258530302558521
0.7534193207636589
0.5056502956786431
0.7542540614505838
0.49581996386307664
0.591453145767313
0.7622109618383034
0.6536430561686223
0.7026120213284207
0.7957582339833942
0.6413567315689358
0.6832322548415088
0.6631135690818936
0.59824698853616
0.45593659984536344
0.6049614478440491
0.6433112284868401
0.6517166774629313
0.5072103047983975
0.7675400732715068
0.6253175928189383
0.7928764555652917
0.5487988784608305
0.6378457114839166
0.6224678154066015
0.5638354944346033
0.7348723709872622
0.6825420427909844
0.5771577709291984
0.6933216888748063
0.6776471737277894
0.687362100603116
0.6658909145450445
0.5336923000535518
0.7162037892621415
0.6338766518454801
0.6404754735191323
0.7272207087570415
0.5289916374614418
0.5415409463651115
0.5209590307615525
0.6244789788887136
0.5338163047210851
0.675741890160708
0.6628465122104955
0.5922217154116537
0.6772622597700315
0.5750755782099316
0.6388470833376607
0.6962680423911163
0.6386698808581959
0.7247318868725176
0.5222289774290414
0.7246133280147269
0.5607343754291129
0.7013462509727996
0.5720641276530358
0.6838787967809123
0.6662681438309307
0.6277847698216276
0.48169341349741024
0.6524279158630308
0.5769577017720051
0.7561523650251052
0.6961508814415286
0.679867455057737
0.6471513770533346
0.6077415449752734
0.6337991110929392
0.6578440505437888
0.5585548407395597
0.6933042712169515
0.6759297260888779
0.6451288747137006
0.7206183496761039
0.612858328129165
0.5032925384028836
0.6717870113424913
0.598687598517386
0.8108552402915573
0.5936680382456188
0.7191201310616974
0.582274737135894
0.6937344917578164
0.6585421249036495
0.6021737651138361
0.5302396894432813
0.6268887983987674
0.7904838045225828
0.581544757229481
0.6459388786415934
0.6182697173896499
0.5700113635700764
0.5480569903833546
0.7240883052351239
0.7205748184897218
0.542462507243384
0.602110270176448
0.514653633771849
0.6229270743191871
0.6649186419104959
0.5767764433623787
0.654973510627209
0.6744861444416478
0.5764196854152457
0.6854458207013642
0.613724536297604
0.5363177468710257
0.5691273540574815
0.6794759401561554
0.5671051863969989
0.6131640207666409
0.5479711797179877
0.6711251121949509
0.5093066850400245
0.7027957639753996
0.5611809785645855
0.6223680238721092
0.605491098230422
0.6741494449113582
0.6447059981249402
0.6606496936911546
0.7358277500403444
0.6505327883593375
0.5207206047790852
0.7252409862278111
0.5317493413926477
0.7385763180223787
0.5935741435396883
0.57646006300277
0.6982159725862708
0.5744295637664764
0.7745496822226837
0.6192412462193942
0.6336031008396763
0.6481652821025878
0.6564470191081556
0.6854879436030801
0.6168903454452663
0.6399878886070038
0.6245920695992825
0.7281211344382854
0.7151170426639505
0.567508642055716
0.6489111479479635
0.6895014469927232
0.7311475006222032
0.6305106824412099
0.7666210972771643
0.757687477842031
0.6703906551683476
0.7444935340314983
0.6962837211113325
0.6888720350728484
0.5714652716970092
0.6963899568864219
0.6095448409251016
0.7181825697660859
0.6048478566409923
0.6023468093550568
0.6450122251962513
0.6033015841689245
0.48690560982689746
0.6219967914658048
0.689029442685074
0.5119348597487777
0.5339914122206236
0.6872649277766555
0.6292021777774737
0.6794939434445215
0.5829110372303135
0.6018749917199422
0.6497372397345609
0.7027104918069442
0.6402260297295578
0.5886878543552758
0.6123988864326769
0.5355040311371363
0.5976418425205625
0.44154538609366534
0.7262822449097225
0.577235625949511
0.5261389783532398
0.6927766686580544
0.6161827058823108
0.7905699706159948
0.6246995487161533
0.4655581124851592
0.6527434297227166
0.6611024644269418
0.5662410449614227
0.5928260035447322
0.631125082888151
0.5717588855085098
0.5802108385148818
0.7125662442998086
0.7344250407481475
0.6432862327990417
0.7082622906051226
0.6522872969310451
0.5877079935816744
0.49758506027567034
0.7290841521702854
0.7335833270063432
0.6553767972737695
0.5176029537099361
0.6139680691760018
0.7178925028500416
0.5764741368488472
0.7587654374163383
0.7212780841557477
0.6681755601562542
0.74871992867371
0.5702476362519112
0.7015869051732398
0.6381768755904669
0.5923490305226911
0.6906596225316035
0.7145080523591142
0.6170935233118002
0.7342092153098128
0.7163363814183183
0.7529221812822445
0.5895112192903904
0.5017018268221566
0.6269917088254717
0.6193048498585095
0.6662245916513442
0.6211914964570201
0.7046138250982733
0.6952301356954812
0.7306977075158936
0.7826238476419891
0.7969151750493215
0.7246853880303064
0.7536392416201987
0.5743565468187652
0.7456437357494639
0.6203992163531229
0.6284463209897054
0.5030812423613743
0.566219036865437
0.6621312324766044
0.527544076952712
0.787061266301174
0.582013391548296
0.7418993430818356
0.5937915451811717
0.7213013953438022
0.6761325423981199
0.628494574947723
0.7082111335454792
0.5705245287964076
0.6060010409258095
0.6647244351237492
0.6360436137152632
0.6408747957575662
0.7196953072293486
0.513785432531257
0.5073820674746328
0.5988680646489989
0.56190167254374
0.7232699740075256
0.5771143411155124
0.7732191220245807
0.6296673660174524
0.6114251387231155
0.6775110502915539
0.591966842243467
0.6951972910651965
0.6879123848676024
0.6524020359619066
0.5328153976868548
0.6211861391719121
0.768758844000529
0.721589705519099
0.6338524215545153
0.6965624615694372
0.7328810879085278
0.5187368211141569
0.655913929723774
0.6052598912271904
0.5137484333790051
0.5885411398762947
0.7185546841891425
0.6229662040906981
0.6286063277761155
0.7597305368249989
0.551177098462489
0.6637545009449831
0.6409859249011047
0.6825775481455361
0.5903010627495411
0.6165450846909533
0.579777544446717
0.5500181818768249
0.5637975335011967
0.5847396676324621
0.6179753041581653
0.5663490535182848
0.7009278734999566
0.5841767631361334
0.6586600232443925
0.6816602729168476
0.636136271063624
0.6631759839034291
0.47498555331860776
0.7356025198964335
0.6311890726187686
0.6662233770337764
0.49257147695779624
0.5250192295917011
0.745447676184882
0.6708548602519933
0.76207269974068
0.5469398383189504
0.5382991753604776
0.5592006100354177
0.6687575057167457
0.7003102390156539
0.550157941398897
0.5878560865478297
0.5210464887629477
0.607948889710034
0.6255214933080918
0.7638769854914201
0.6309337002533619
0.5776161270952995
0.5063255839126303
0.6778301417831201
0.6998292905232394
0.4980570694378075
0.5964021610696523
0.5504533006430132
0.5727671242408844
0.5063996540122726
0.7392046763635359
0.6895231261137875
0.6710860506389819
0.642681523163235
0.7852979105441433
0.508810326128508
0.7132294459907664
0.5660415454567118
0.6612301034869871
0.7748039198019795
0.6572799570904008
0.6645431148728217
0.7666220624709592
0.7513803482781553
0.7637768780644594
0.6510430233472351
0.5920075047956542
0.6069154844105582
0.5742764596244705
0.5267975659905071
0.6792393431534107
0.7704954863411811
0.6573691757612975
0.6833243994961772
0.5204801362030073
0.604074412120781
0.6523461529820764
0.714419645044959
0.7604824173392861
0.6159871936538632
0.594143646029766
0.5907442025370638
0.5421362357111201
0.7317099137610102
0.5971711420412991
0.6596993218998537
0.5793673188260295
0.5397646019163598
0.7054544310720984
0.7516291914658453
0.71121593975056
0.6892824334736953
0.6978834076583619
0.6365194190228904
0.7027048018347408
0.6014756545391978
0.5943347290708966
0.5617732648221735
0.5237845576307378
0.5785662849210312
0.685025850777067
0.5188861453887608
0.5762554131403594
0.6712943995085674
0.6613665223286781
0.6965399798428692
0.610614589812701
0.6281327175400692
0.6589285147187639
0.5406973515105803
0.8076961176549807
0.679022765051437
0.7284732285633401
0.7697316954015735
0.5910602001451204
0.7489887181050247
0.6193063692858319
0.6469520496608164
0.5182922512409797
0.6648216828498609
0.6212978541503774
0.6648080372484986
0.5797175857444476
0.7243753497053025
0.5111611622769566
0.6018460357808564
0.6834687657662194
0.5686175145201915
0.6354342416829651
0.7850016878016965
0.7439003448786373
0.6737819865548379
0.70186149447314
0.614100476209598
0.6892000809744545
0.5247938618003721
0.7142306057723948
0.7461127520596685
0.5309594871914239
0.6665826991803231
0.685175927372994
0.6754393291572842
0.6387629710602643
0.5550145314135979
0.6263144338461994
0.6439861193236072
0.7335852997334376
0.46636455348589007
0.6039017075685882
0.6879896404219276
0.6144746422953195
0.6771674825044622
0.6858051311939791
0.6452479393529108
0.6957118092131083
0.6348404336178411
0.5937586602166188
0.7068757501134729
0.7854609350872288
0.6104919447651322
0.6202086238220446
0.542545705072348
0.6525786498381424
0.6621721415921784
0.6962806527994814
0.7416839282139452
0.641914613044517
0.7125464696738779
0.7027035583104843
0.6050265128869893
0.567463629988706
0.6205919521767402
0.7004622925067885
0.6534978152686233
0.6594191623950164
0.5689169983257354
0.7241090818154664
0.6217928886916952
0.61720054874602
0.7275970805152295
0.7013058626342937
0.6534798547520022
0.6168971000839976
0.6144385067458334
0.8167334427896077
0.6513826186546439
0.6215401063692481
0.7380378342967958
0.6213931324728483
0.6928831915464889
0.5720855691097307
0.6033527509319035
0.5748431270121291
0.6906178134438775
0.7527538613144203
0.6355080821672306
0.6890469755703271
0.6191832203518235
0.6390859419863447
0.5951835546937343
0.620990445114097
0.7681293335949163
0.5144582866061397
0.6251694230393015
0.7798500140617403
0.6604221689294099
0.715320907587618
0.7520474106469862
0.6237180188799994
0.6434434084352035
0.542914465874627
0.7594839105996516
0.5568348337402315
0.5242506044270889
0.7221752974680409
0.646922348416029
0.5383255479116774
0.7918816197639006
0.657358176378195
0.54923362192777
0.7305628370767722
0.6264297150269391
0.7149210406236818
0.5888491537160601
0.7021070840430348

==> anc/HeisenbergRFC_J0.3pi_L7p0.28.dat <==
0.534001205883393
0.5699207314512327
0.5564629096999595
0.7913797591582195
0.5716908042868708
0.7398895105855827
0.5893175260013547
0.6238229917437549
0.6096984791002146
0.6332513367409973
0.6236522751604204
0.6968327294988315
0.7403010573432924
0.5741055535090707
0.7474558686395902
0.8006228537518252
0.5621346278807194
0.6948491414465489
0.7384650047811185
0.5862481178745454
0.7066356961731453
0.5013750074513675
0.7185107970067394
0.5827527721084689
0.5731847597432905
0.6264099993833903
0.6239005579636069
0.6596366482074544
0.675944394470539
0.5336399459829543
0.8572936264890915
0.5971445539639
0.7654842154223871
0.6698626524896033
0.7202253400180576
0.6111145829552977
0.6013594080348246
0.6966543284459185
0.7269195766073263
0.6463322928295457
0.6040059213847137
0.6434185778390641
0.6125774363649158
0.6053959625873934
0.7238319638164697
0.6846645168745772
0.6706572448682647
0.5884922949466797
0.7973018098011886
0.6845899550055929
0.6247193834142358
0.5168224774755251
0.5976345494218332
0.7840947847030584
0.7542519098212994
0.7208768961262645
0.5906784711462956
0.7740728578105684
0.6063352911761601
0.46680252201787104
0.606365169462662
0.6069617293705517
0.6790685304222052
0.7556218119313322
0.5881903385812092
0.6522825465158765
0.6591803929128262
0.6635949845229989
0.7251507965149048
0.6495711833599861
0.7012344733054148
0.5714587575173776
0.6532971634425305
0.6557266874056883
0.7771332855392344
0.7869786807186986
0.7817522141565757
0.7276870215423777
0.46661518483248754
0.5735091907094766
0.5261736363874127
0.6833998282995196
0.5326856284969641
0.6040779800031462
0.5928620757172997
0.6923587969284303
0.6500328710709634
0.6575711918418087
0.5680972428460884
0.6189130109338904
0.6050514004121889
0.6116162594834341
0.7197170786905122
0.786962041908457
0.7958577309429422
0.5957935474435394
0.6787273530502741
0.6172873941905717
0.682873642284022
0.5510441955925519
0.5571566624717023
0.7915084615676027
0.5797693198306721
0.7596057352326648
0.8142469410757518
0.6870908554503292
0.6754035837114865
0.6454218339926737
0.6833918420376317
0.7297818622251641
0.5869890511055904
0.7994945697563391
0.5849554592157592
0.5132202080164554
0.7082662762979212
0.5237200872312164
0.5701580850325837
0.7697437418728049
0.710638830240147
0.6098209675395694
0.8441566146727747
0.6989553965330355
0.6307877821460891
0.7231983362874348
0.6557352384376877
0.6889610868522321
0.7518749020425732
0.6791385275357632
0.6919576435921562
0.6157677262631828
0.6243962105566065
0.7659452357135692
0.729674675518405
0.5941841363826539
0.7707731119310685
0.6562236464402502
0.712841487436572
0.5920375788100333
0.8346975150244846
0.6189792178867519
0.5935038536338781
0.625587536795576
0.49246607138171766
0.7062290751370482
0.5730201175110976
0.634327730782736
0.7925570711839323
0.5694496172221721
0.6000227422928873
0.6287209658600452
0.562970458337809
0.8251746481252114
0.5002417416568969
0.7043877198089239
0.7459183932721731
0.7481971741785761
0.7537329943343404
0.7217400029211641
0.684064353005252
0.7604336912440365
0.5359066532015411
0.5735588724400702
0.6150505452850222
0.5003500012738237
0.7748951624049026
0.6706228894330005
0.6169742460002863
0.6425872984126718
0.6176503079215433
0.7118571233888423
0.655061882331008
0.6987944725393394
0.6522962218993336
0.689451002118111
0.5300838009425427
0.6631320371456437
0.6253217944617728
0.5541089400875854
0.5769489429582405
0.6404171334404363
0.6675718868928046
0.689526965374214
0.5773573167360352
0.5508389084359536
0.632758945234815
0.6372712947090374
0.691696056993881
0.6580197321400068
0.5661972089236625
0.7002655138082037
0.7626649574151844
0.5945394927937038
0.6770282985128226
0.7209634833608957
0.5831624780638776
0.7831024829127727
0.6281034009660049
0.637414317343534
0.7576750347992869
0.6650978189790179
0.5723956876494883
0.7394791654874885
0.6688304008267583
0.7821479882516053
0.5998066923144483
0.6349719147535299
0.7253398167569627
0.7498635304540667
0.6014185273492925
0.6577488664691142
0.6146106638325244
0.6018927587509697
0.6684527252994384
0.7773445734426414
0.536664238456207
0.5793867532239209
0.5920762899853133
0.8372775932169345
0.5944867862153216
0.6914962187908309
0.6103013856536558
0.6479166356648328
0.7218586013343009
0.565342528161608
0.6317763366009316
0.7112371157685856
0.6482424523310812
0.6729861754477815
0.6733382224364274
0.5972924433708026
0.6266598224446396
0.5992772606194019
0.7036189345639254
0.7286940843756595
0.6669907924806919
0.5736665853413297
0.5798750214621917
0.6338538732324028
0.6467943978098478
0.5165652079835236
0.6911275854571644
0.6214728546974573
0.7034581194384848
0.5565403410714874
0.7646553137517345
0.6765438989602319
0.7528983385419933
0.6388315297201418
0.7652311474785397
0.6985457092187751
0.7110283333985516
0.6746545792162786
0.6667349027212761
0.741078002875428
0.5793713620672011
0.7465801661357003
0.7024508513088144
0.6551527739260391
0.7436466258232872
0.686588671854978
0.545492930223316
0.7472897924555932
0.568177640047182
0.64912750464151
0.6521015459901179
0.5400490527536537
0.5326997210052129
0.6912838721041487
0.710861128433913
0.5990359387379672
0.7610998949236853
0.690954281584199
0.642999216009725
0.678025256117243
0.7365603656959404
0.7748655874722327
0.6998848674125839
0.6048614211713425
0.5671795060867474
0.6282859681767516
0.6264256985375851
0.5411545363342535
0.7591594711282018
0.7518476846303379
0.8106570395919088
0.5985069010047358
0.7100257047511643
0.5871300828919487
0.5975604753759767
0.5855820947780469
0.6165784209060634
0.5573189725553885
0.56991933944522
0.8230540893903688
0.7717497165384543
0.6112157884369931
0.6582075904772037
0.6360325530137544
0.645275878493466
0.6358529608246091
0.5178314240369761
0.5942173200411515
0.7308769271858186
0.7390562502200999
0.638146487852476
0.5393821425590213
0.791106157310702
0.6319197924419683
0.6563733078823906
0.6391957439897789
0.6128918001067721
0.6270570480752503
0.6167760718774831
0.721698246046958
0.7590776580201841
0.6834996041083766
0.6318336221540659
0.6149081806029127
0.7158275748033995
0.672711405334247
0.6565529120485809
0.6761859935208904
0.6680994508434422
0.7763845652094957
0.6780900436404759
0.7860195037855892
0.6162695907164849
0.7734469912747831
0.767285719904596
0.7698494065048731
0.686588702157757
0.5590368169281645
0.4951556722025928
0.6909422756071237
0.6841292936563235
0.7021714897817695
0.6822198572483806
0.6341729233586169
0.6958356043771242
0.7033379965779242
0.6130898623449237
0.6668989816817432
0.6684377191718203
0.6009368184103033
0.7498753717915861
0.4639808808207751
0.4474951151226235
0.7322481352021386
0.6791395497551989
0.7139205715230084
0.7664417127041859
0.7537250879513856
0.5274450043931123
0.7589095989873872
0.7702898268499448
0.6384339779569633
0.6040349169235454
0.7756147925026463
0.5804091275427181
0.6721961592937503
0.48583881196655626
0.6921122903472735
0.6065382708534757
0.6018540529253804
0.7803772636278111
0.5906975505617214
0.6204329659686971
0.522926704404637
0.6857505623404383
0.695844075127467
0.6954963687156603
0.7200903976223539
0.5847566021052983
0.6353148025274928
0.47203328001037415
0.5287611762097363
0.7007220904211543
0.7514164731482671
0.6264657332783029
0.6551143982318187
0.7472591240364427
0.6419002380579915
0.5168490014051097
0.590597616548885
0.5503396863464372
0.652558218375394
0.7244850114999392
0.5812028275559565
0.6493388483642392
0.7163181544546154
0.6237915202661877
0.5418554847476674
0.6566586566459367
0.7026311212502061
0.6780921195240703
0.5511789534637587
0.638798768068468
0.6396417577068224
0.6481872466830733
0.7405092717434666
0.6282741820341838
0.46338077539536
0.6808402956019183
0.4238713704583997
0.6624885774943952
0.44685660606507727
0.6650568271795393
0.6465375650655405
0.7217966434274521
0.6629070365099687
0.6301521193851137
0.7771406919813321
0.5365097962887194
0.6596273863874087
0.6293929931092099
0.5987599159270428
0.6545979435849889
0.6943655328197711
0.7580043911029227
0.6939909152319439
0.5855985376378569
0.5541434255716179
0.634541920516526
0.6441730418774567
0.6624723682124959
0.648724138875542
0.663985601700044
0.6551510807111486
0.7375248613931381
0.6672291372370438
0.523573498524421
0.7027614366920703
0.6732333781985536
0.5842765262421813
0.7859113629939735
0.5852472943081456
0.7354021387854218
0.8233467885347998
0.7517656240635647
0.7316991923633579
0.5993739462239426
0.7000756338577016
0.5380680790566226
0.6604555110759077
0.5620158841892219
0.5838369475096538
0.6735461989844211
0.5873554189310086
0.7756614464728467
0.561944581945637
0.7956056190325442
0.5327101694508356
0.6903916830796826
0.717111723878305
0.7182974909127757
0.5550476387346134
0.7415211247685726
0.7120450539431556
0.5996936765822612
0.7051605324758073
0.8273775422927748
0.8439660066946418
0.7541089827947509
0.7422069417079629
0.4925528421320294
0.7425973616430965
0.6892062181674753
0.6334077415067639
0.7145425561781608
0.7879511113875757
0.7114666221827292
0.5081636603125064
0.753438898086089
0.5849237589269959
0.6534613047121539
0.6456207391953724
0.7231572258217623
0.7526290890934625
0.6819789304276347
0.686045577682515
0.5866698945725148
0.6230149884504737
0.7322064652973606
0.6092104251647116
0.6298810844785722
0.7601056507451479
0.710467373602275
0.5273509856940408
0.7298789846046693
0.7234146067391056
0.6180332518975759
0.7108698694878299
0.6730945215670728
0.724745121147509
0.6728109977409499
0.7595944546062628
0.7608740851144927
0.7314973185958291
0.6800128704923494
0.6287738267005192
0.5790310065019362
0.6551080288834567
0.7184872119030263
0.5632441383576188
0.7295210877275791
0.7170490025048651
0.6979184922112802
0.7015696744829043
0.7186663712496525
0.6277688961992893
0.7264378884765124
0.7253271552894549
0.5813612057749997
0.5831610535325725
0.6988749639699505
0.6807394650077913
0.6598655573650541
0.7379899522876701
0.6926451975315452
0.7417653712345846
0.7176019912043164
0.6372571792045045
0.7356765714696517
0.6131741634836594
0.582052826801589
0.6360297199872833
0.6065230927804601
0.6655088299317984
0.6911612394797515
0.6386555376450355
0.574437145407762
0.6474754914144825
0.5997468078041701
0.5626462606657199
0.6278704245132939
0.641903683664095
0.6767895417179406
0.7809082747149267
0.6218841321130596
0.7430170387497348
0.6148811963794043
0.774380860672351
0.6239995137350064
0.5182392582016144
0.5718351451581541
0.5594777673340667
0.689454441701615
0.7318633619991896
0.5944026526829413
0.702344564063976
0.5590992698020819
0.6125492272759984
0.7838088949151576
0.7314750656723928
0.7452874811087109
0.5388208658316512
0.7479341118533022
0.762403696375487
0.6987472605722055
0.6606104936198557
0.6524794124187345
0.6001050151800434
0.6509407294477157
0.5871922631303093
0.5039162923978486
0.7030856088981898
0.7032015738540082
0.7536817737992083
0.6893284411333692
0.7026104990640899
0.7032275648863349
0.6162551718550026
0.7842634191935374
0.6075607368062962
0.7004942774878677
0.5919282834674725
0.7738061783699541
0.6412864017146683
0.6980735130549187
0.6843155217553861
0.7244160287650576
0.5386898144567477
0.7609027124887625
0.5946606703475381
0.7782194289271261
0.7481646117922075
0.5984186680790087
0.6314664801571551
0.5791434468224926
0.6241108040787302
0.6723040814203918
0.522200165645659
0.6447441624731942
0.6743139925420314
0.7142108295983653
0.6635308840647152
0.626182428819866
0.4512386436758138
0.5939724505843342
0.718578413846015
0.7067244581139611
0.4878577673389807
0.7107258308708908
0.6397985253650371
0.7353783700723164
0.7420040000173107
0.583416337998754
0.6777872389476011
0.7284134094187491
0.6716542945513085
0.6668212187235435
0.5482452075885129
0.5290188864254307
0.6002443510199675
0.5539807242598592
0.7495822596594881
0.7076104822519873
0.7289391548256757
0.5328450018267213
0.6641168358017521
0.7044568235334676
0.7211211575875413
0.693210037852034
0.7035239175478365
0.6037700730398199
0.6879453849329322
0.5512235420935079
0.5684182392109307
0.639072664870375
0.7583630085173346
0.5102866262826529
0.6219454025002096
0.7501088467327377
0.5348017181209649
0.5010758485783053
0.6674115273306371
0.6069436468120499
0.6089344842103374
0.7335321327220159
0.7631819034242812
0.7163159067217287
0.6056929795654235
0.7345155006100496
0.7427935784120829
0.657832671663724
0.6523577971387318
0.7308804330006471
0.6502463024169729
0.7356664409645636
0.570924965115405
0.6413499406401769
0.5165999027882631
0.5811467166799617
0.7317280554148199
0.6889723645439739
0.7082046654452516
0.5770922049293983
0.6125957051728378
0.7889702441964369
0.7471847233751363
0.6383268169629712

==> anc/HeisenbergRFC_J0.3pi_L7p0.29.dat <==
0.6341731653773764
0.6624834034336229
0.6815408399451944
0.6631568752367015
0.6570470586024939
0.6732990402600054
0.7361748423749738
0.6966641788805712
0.5518648295655333
0.6431933785318712
0.6516117613377806
0.604468198071016
0.6627815404573157
0.6771285772658004
0.5363068142425924
0.6834207555674949
0.8120976603288127
0.5817432434901657
0.581416779812178
0.6042202994374117
0.6836280197385493
0.5985887805254863
0.5059107504268096
0.738807598347428
0.7208168459436379
0.8134379804239359
0.67019325619231
0.5981002330092866
0.7157546814969595
0.6190272508414609
0.7258617431546275
0.7415130382603735
0.7131911546252189
0.5784871513034753
0.582289181914474
0.812715464001521
0.7320578201838166
0.5562701901315121
0.6086367110753682
0.695063529624361
0.5907303956444196
0.5870745674277854
0.7974372472325181
0.7469067400058469
0.706526587860448
0.6806493533585602
0.648625634498836
0.5935479420664963
0.7047005076360966
0.7150988374556605
0.5745986709481942
0.4817772061314536
0.6253215763959962
0.8363760418885499
0.6999096834073604
0.726221714856668
0.6924983353389532
0.6010513953717583
0.7838932627573579
0.6697331899907406
0.7429484631782652
0.6714432388634257
0.6203992928392131
0.6247899298954617
0.7713780979933298
0.5423037545462407
0.5511788430932558
0.5537851730537475
0.6753178138301786
0.6785891563814426
0.5429114989270873
0.7233837815937687
0.5754332751519454
0.6953766142971497
0.595821023092769
0.6168195000150094
0.7113093610847696
0.7547286572633157
0.714096981484531
0.5885837227535867
0.7346523719222383
0.6932579062165808
0.6886175367247136
0.8285745717872377
0.7871774293177245
0.7545418929842969
0.5174582201904434
0.5544796485927646
0.5712006076861118
0.5967079623077742
0.755255602904315
0.7386840473450138
0.5785160205067923
0.6172891685725511
0.6334060816730189
0.7845915678118371
0.6630518376095909
0.7041130620839218
0.7311184136811553
0.612090121151414
0.7933730672598983
0.6802386441412535
0.7722752427007704
0.6932945375239208
0.7862205741843679
0.5967464891638083
0.6097064454331672
0.6786208130542141
0.7882757898941359
0.6573789268688176
0.5790140639650587
0.7040499100520086
0.6047611641071059
0.8032857286125836
0.6504368903596858
0.5523292914257997
0.5943528237367798
0.7298978512281505
0.600661707440446
0.6843357814706046
0.7311429064209621
0.6543564205657125
0.7821846892077446
0.722945320610978
0.671443090071075
0.6477124403555564
0.6990246894868192
0.6553847325490075
0.6255443158721641
0.5021457508159196
0.6259362069754913
0.7650205407975257
0.6564228202427655
0.6999365433917465
0.6854587042983494
0.7976886043739574
0.67858495525098
0.6062419953760644
0.674315836647284
0.6945523781722994
0.7404645611183689
0.6542434530260612
0.6288191635828794
0.7394134875198043
0.6972305126808891
0.6714347130853638
0.5623311739739542
0.6774909827527277
0.6477697070987414
0.6864298885401824
0.65906812530804
0.45985504332394067
0.6589116812328453
0.8029709765432775
0.6931331965891855
0.7131018254627051
0.5913742145068942
0.6808723831716637
0.6680168843941845
0.6304978482539653
0.7498145384803017
0.6992049029299989
0.47609840738733844
0.6035077706575244
0.7671814378872941
0.6497683635918117
0.6397534524574108
0.608999360284438
0.8203759285565642
0.832027746234051
0.7325096288378182
0.6659691065375631
0.7680499136897603
0.640883266221653
0.7919296532946615
0.7013118365396191
0.5475185752421374
0.7211373275864799
0.6564650076636142
0.7908910228102759
0.5868049381433192
0.5852395241279862
0.7117764434626369
0.5234387063688739
0.7703940727762892
0.6847524537554248
0.6653072835380722
0.6479384484274653
0.5638319805795601
0.5487360835460742
0.577163945102796
0.6952589458176651
0.6941934189558107
0.725715437429963
0.7143912572483093
0.6690625824177796
0.5781528184979685
0.6016154240783667
0.7398977745895818
0.6473315676864811
0.6945737533616088
0.716385966488817
0.4987029103264894
0.7387537754759985
0.6170679703370783
0.5419031867652163
0.6465438081184605
0.7034067064330235
0.6279476152129078
0.5766794732877635
0.6698796054773223
0.7102021513420502
0.6119778505068667
0.6155475227709593
0.6418581204748399
0.7391304047425232
0.5737873552709591
0.7520734573317083
0.6644025272031158
0.6707922674557528
0.6590894406894006
0.682157677961573
0.8380467890360899
0.5432030913194181
0.7000001559915219
0.6967555480254123
0.6345962412790334
0.549342896004119
0.6569131366244004
0.748829618382441
0.5548843213561906
0.7851912047895411
0.7020707574717007
0.6301723805240508
0.6426606810947243
0.6803784406045993
0.44276585310993594
0.6863322325423283
0.7893435160319202
0.721195516854876
0.7467851208606923
0.72258540955119
0.6795146884491171
0.602669329426406
0.6602923472869977
0.7482457030121173
0.6747971299841856
0.8200317218179168
0.6827437799272359
0.6616604123662737
0.7181735037912363
0.7357864886446492
0.5918532863079758
0.6934193100232483
0.6688659377938715
0.6840924940240362
0.5667364195530787
0.767165461291285
0.7117650400445089
0.6708289641168472
0.6921994797224574
0.5384665732638158
0.7779438128339177
0.6692619748069857
0.7699879835328557
0.614894628183687
0.724692202270464
0.6128591251329051
0.748888683546527
0.5936687092841222
0.6445448253464879
0.5982704119540296
0.7546496009281799
0.6363257694369759
0.5765989288837021
0.5812454280754813
0.7115126090589192
0.6044588563087457
0.6417952767273519
0.7066965821635008
0.6903611888014939
0.7068343273771326
0.5587429427728738
0.6846823725467022
0.7501945482603127
0.8342386620466188
0.6305332551920187
0.6600272828190825
0.743508753978286
0.7251211203368688
0.6807290550254762
0.7028569695165233
0.7149350608730664
0.6528511911806213
0.5518206597715601
0.7806831708393882
0.593325266985232
0.7270320370626017
0.6771094600444387
0.6583091315495496
0.7029371740741176
0.6770671668273399
0.7127692162468627
0.5588286881274693
0.6695200079269339
0.6300097637154993
0.6695649640518525
0.6619787607793304
0.8015635250973009
0.718475839057947
0.8235353731624526
0.6899835832583544
0.7512275713699966
0.7465739874457419
0.6414183305303179
0.6709376958565276
0.5741496935921712
0.5856971102121808
0.6749283743605495
0.7825907925577598
0.7155959109939528
0.702640343791443
0.6495298295809754
0.6666479608683099
0.6440272304439009
0.577065117794867
0.7441876350185785
0.616173811316519
0.8346776840636425
0.5879177600982132
0.7051653495073014
0.6789274801772806
0.8360747038869005
0.7206590162532949
0.8184423705676085
0.7318958988222297
0.6546016915288889
0.695088073353721
0.7892259546051476
0.5728878512358001
0.7259636886691746
0.555156764785724
0.5910607678565648
0.6748450436353383
0.7673050613425625
0.8891153213225375
0.7460972543333239
0.5725655875026159
0.6959665216787516
0.7705677247621108
0.60548225813075
0.7412303178354213
0.6677905549867006
0.6519487749780848
0.6989510547162442
0.6783554757154847
0.5859821445262221
0.48671037187282395
0.6469396026970617
0.8046669549049581
0.5774828103117271
0.5333930627718414
0.6661248357554282
0.7368340329710786
0.7256354777193117
0.671114078744264
0.6836422310356628
0.7263349470620406
0.7012551807958366
0.7656245174303039
0.6787050221966169
0.8482224319539993
0.7239316206042885
0.5545280837253161
0.5850825545073021
0.7029943625448618
0.7683579774625641
0.7382842687077557
0.6225130303017673
0.5590278708305251
0.7044543542179122
0.5165397401201242
0.8079463056354228
0.688965644930137
0.6761876029359103
0.6333669481020003
0.6021297406808903
0.7063085837100265
0.7527889423810378
0.5555589841820441
0.7181593846770552
0.5547390036433099
0.6407566289403162
0.6454443900124262
0.6271020645107005
0.5612015010896015
0.7255215206090038
0.7209656691339008
0.7537271935854285
0.7730613125465944
0.6435812082919646
0.7029739483727016
0.7515661734831465
0.572825530859399
0.620357205507203
0.7207164742757342
0.6025309459383116
0.6246717399712926
0.6296534327531415
0.788445281579915
0.7538549021358402
0.6145784913069536
0.7990260212345053
0.5951233193621169
0.67767693371657
0.7681679854927432
0.7067248112380227
0.7089294290795446
0.6711655282872623
0.7803781940088623
0.744334461415402
0.6758493648776696
0.6825918405448252
0.5761602741043138
0.7851607831911045
0.5504055951650045
0.7293684522442355
0.6770619641250607
0.8626036920236823
0.5458939861250777
0.7608373745406048
0.6714965427673257
0.7581586832692725
0.690590390176564
0.529555888395616
0.7606286064158722
0.6634705401303889
0.6904145967118106
0.7156613922366485
0.5755562736786032
0.6109042530005794
0.6404821677474248
0.6809244942667846
0.5525579359395282
0.6648941743644821
0.7658883066265932
0.6057375613156659
0.7312820532793843
0.6280776704194136
0.6037999162394249
0.7541691560269317
0.6232158056929763
0.6049148213811628
0.6880343410770131
0.7263014833365894
0.5610045953660714
0.6425476061145492
0.5788865891493238
0.7574840395965204
0.6426562913883691
0.6206313284098606
0.6286853785425561
0.6533828445475492
0.6987916211787918
0.6532747402475291
0.6794132022700847
0.5944577406302145
0.5448722959336308
0.647361088702611
0.7300630564633144
0.7367197124352521
0.8311873218525211
0.592181589833233
0.6715309056851736
0.6983185218657513
0.5276955612677502
0.7218411551809227
0.5232631959657748
0.7081277389497382
0.7848605228138331
0.719321085579055
0.5883963228155945
0.7711624678906479
0.6713047423469436
0.6869012970481567
0.6733664451770939
0.7131658686049396
0.6797005518574869
0.7903368786012522
0.6860359733993702
0.662017170197936
0.6855156529081522
0.5953416054225037
0.5279563848839943
0.6386537381255228
0.8004477970276332
0.6940086089986608
0.854429607183618
0.6189093651074155
0.7177284676339997
0.7782626594633377
0.7530135358597395
0.658209449210481
0.6739651867290206
0.5365704833868072
0.7989873258088763
0.6278973357591996
0.7744740185819879
0.6456082374937702
0.6016505654149091
0.6975063139667543
0.6652038704729183
0.7184335851369732
0.627711165287929
0.6195418717016327
0.6122355695245513
0.7696174030749846
0.6885948740480758
0.6059591189683253
0.7081398340049391
0.5352934962692274
0.6939134699629237
0.7412343658349557
0.6156566393915898
0.6394635526886874
0.6255145240006789
0.723136469706936
0.5950205326568198
0.6535251294497199
0.7252299341686381
0.7824486751380617
0.6693910414016087
0.5530797378190522
0.6564285817837896
0.7501779184273607
0.6332252823679404
0.5784464820362932
0.7055108414896583
0.7176530160947736
0.7366202376815482
0.6479906099018548
0.6232265071106392
0.6577447684000305
0.7103658858009501
0.7632784856736292
0.6939695287736007
0.7176688099745264
0.7120429343760062
0.7858667782257199
0.6334055586562941
0.7165553016389822
0.5768903487068022
0.6889818454591982
0.7654961487979157
0.6555542866427477
0.5175470710084293
0.7796941177876194
0.6562459420456198
0.537770318344676
0.667812155623699
0.6408410703790093
0.6704141721750029
0.648945129071945
0.6807983853706346
0.6790882009847351
0.7048538374442326
0.7540756507235811
0.6593675957856665
0.6380649536693677
0.6460060254054245
0.630485248458924
0.5576269802463633
0.7756855735735667
0.587908442792085
0.5695462764091435
0.6689558077001577
0.6810514957570615
0.6870027989790386
0.7972176879759816
0.7535702143482746
0.5940403631638165
0.5944398788885591
0.6891404682006831
0.5930323963762871
0.6999239149020348
0.7377211416134538
0.5910831919453429
0.7572274246235545
0.7404574239897895
0.5604185721648908
0.6907540710806516
0.6815276577252264
0.8447553147833963
0.6021735357873851
0.5506358265328117
0.6873838813411487
0.5942702656475863
0.7141969157579413
0.7681699935616351
0.551101068973583
0.6983172242467196
0.6462246465903608
0.47061721948333374
0.6764788347535892
0.730866435942255
0.8300588260278141
0.7017995659310938
0.7564758976988073
0.6535748991486133
0.6225484757940872
0.7841195816375933
0.6783660729389555
0.7662784427190686
0.730678052246862
0.6348012334560441
0.8416596758023199
0.6516171197069646
0.6654647240671042
0.5226922966725146
0.596289910014048
0.5255832173507583
0.733704177721029
0.6591364937626261
0.6658131773770871
0.6727550253421012
0.6160470329759064
0.5398497200897854
0.6429014705919618
0.6195789428528746
0.7618814824597664
0.6241166441124126
0.6761332967899538
0.6907591754787594
0.7228164854221849
0.5712184291411445
0.6743735343762812
0.7103845461161817
0.7836246932200936

==> anc/HeisenbergRFC_J0.3pi_L7p0.3.dat <==
0.6223976250554238
0.7059067724802796
0.7702060036064748
0.815962580471685
0.7694833116622679
0.6250705086864502
0.6631205091623263
0.7557828081357063
0.6430739806602043
0.7215920145859549
0.7662718814843253
0.7824492697690734
0.6548826024757985
0.6163476073824424
0.6224013958160209
0.6813184929729682
0.6571051490916162
0.7329874234427864
0.7800090292179326
0.6403635562092103
0.636606049497558
0.6186092046510835
0.7329282694124089
0.7005928633142364
0.8123215547196303
0.6451407178134619
0.6397229153720135
0.7752803533465493
0.8479940481909974
0.6637150477736212
0.6540689971301746
0.7273611737925982
0.7436084376007115
0.7471347997839007
0.6640415893130065
0.7441094656237973
0.7687608186571575
0.6935731220938679
0.6462839780144365
0.8243449718949561
0.7500207647203726
0.6583640794414101
0.8132259040016029
0.69900572039591
0.5634230119054735
0.5764840404772175
0.7672335304212546
0.7777501169729145
0.5205073837339176
0.6570488998134463
0.6598710024576101
0.6089823261326052
0.7593912258829894
0.6117105278739721
0.7265702342428206
0.8086175566484456
0.6790228196203791
0.7344219451370141
0.6950083701217153
0.7257385889515621
0.817323841092608
0.543686445666494
0.5223196111233468
0.6775789670998408
0.7409256688864388
0.7490825074643915
0.6569631053183447
0.6403726308069217
0.7264765998892124
0.8074157687984657
0.6285597459863027
0.7182747674344775
0.6507039463458992
0.5969684620224849
0.5550121326584005
0.6616740665426617
0.7641489265054596
0.658769021197695
0.663082537200344
0.7050685374630091
0.6093658192808474
0.7744587064401859
0.6463944971344202
0.7068264707410029
0.7286599546315976
0.6586027912367824
0.832518586504284
0.7076026317159146
0.7557178204355396
0.6719750747491027
0.7615955066858588
0.7392745132488291
0.6222750718779154
0.6763555988721366
0.5338157329416969
0.5528379334853696
0.8106264458365544
0.6274060616321401
0.5897137129692017
0.7333497689138216
0.7358183376987872
0.7649811492687743
0.7750403784743125
0.6550236462702704
0.7602159941331234
0.5987576101225832
0.780027238689018
0.6568790645802777
0.7216833550713252
0.5677860945732525
0.6170515590427925
0.7187575296316394
0.8673152483561841
0.7636196599553142
0.599860681651062
0.7389788740816724
0.6515436215184208
0.6282542928715155
0.5666970975901119
0.7212272557559927
0.5979296516130251
0.6585392791833367
0.796651507272562
0.6264994318327481
0.5811143235222529
0.8051856805191037
0.6676066023352671
0.7416483874846573
0.6266787094082235
0.5971782370739402
0.6754907079253054
0.7676861569899993
0.7708241748615912
0.5609805898971895
0.8161859947976787
0.76120724326097
0.7630319376508283
0.848344391528437
0.6357835090790085
0.640006782427194
0.6814057482886379
0.6786554011097305
0.5629715476977318
0.7422596764637175
0.7009684125004045
0.6775039700692778
0.58429899472722
0.5756138562470038
0.6020732338643116
0.7000493052310258
0.6913962025949835
0.6189348654927582
0.602011736527214
0.6708156184337067
0.6304018233147836
0.6896847447905049
0.6203435405797993
0.5751829350681145
0.8079038310151012
0.7436975513000126
0.7780215867104504
0.6779328800369234
0.7629986238262267
0.6471953061591063
0.6779356709815793
0.7490241243816185
0.700905928490134
0.5601414328192605
0.6247571260960205
0.7799315453318326
0.7006277401669796
0.7633478442388777
0.7465936070142495
0.7172228053946575
0.7269818563862026
0.669189109729535
0.6629091800156273
0.5875794818955145
0.6574172709017313
0.6715888146286847
0.5426131032408601
0.7837973742563441
0.7556986403159991
0.6508324651641644
0.6533037090224942
0.6566533948676802
0.6664561301892107
0.6161018242812049
0.5807661959114221
0.775243536144157
0.6615941359824572
0.7373769175098365
0.733647805165229
0.8395064900009902
0.7099266160818746
0.6214894616822068
0.725563411765838
0.5560598779809225
0.708677453302372
0.6466805677285598
0.7519206977920282
0.6583549992078519
0.7163543388176539
0.743824754472223
0.6629981745073731
0.745900075034648
0.6995623986958166
0.4988346981750942
0.6195392417096985
0.7510512304741082
0.7145332970805062
0.6489783435191714
0.8125251074436642
0.6556325181533991
0.6775529214912664
0.5750109161757786
0.5740097043795572
0.7604280187113707
0.7633373992724071
0.727137461405638
0.8676893538728948
0.5530423139435893
0.7476642548025815
0.7665076888275684
0.7769079054109906
0.7594056383673177
0.761435820323712
0.5947246623507695
0.5628367220221739
0.6456263084470515
0.5811055289305886
0.6285624022727033
0.7137554652776731
0.6238682558407391
0.712176396380329
0.8347759578957941
0.6490856581834599
0.6851249013852667
0.7613669829430485
0.6510631129243977
0.7583375195294476
0.7018505651204913
0.6088592109789897
0.643553790530937
0.6581891565831604
0.7853805291056433
0.6928409965808966
0.7601171730806899
0.771527694847714
0.6497170284666499
0.6554493225391893
0.6961993466574801
0.7302496790713339
0.5866513698096287
0.6831856044206106
0.5941321308571041
0.7227486969973038
0.8243966174156124
0.7934461492115451
0.7393352863192316
0.7517548913105174
0.5992201361538022
0.6981748597014045
0.6252658860579452
0.5514659174380908
0.4951653834889798
0.7234571172124684
0.730850753494876
0.5199269538198601
0.708764292127717
0.7538062713887367
0.5955431512453895
0.6657593490039603
0.6485613416458975
0.5158766150361309
0.4954184210610433
0.6636756262688895
0.753855838243026
0.6809567041358501
0.7631019843441438
0.7395649386854971
0.6186817358895089
0.7374548015580835
0.6274808369094986
0.7908010910467483
0.6248699106691947
0.6035811010695518
0.6764686903982131
0.7600106859068739
0.5510693496019775
0.6344692803040742
0.544785501971292
0.5337229673038506
0.7013439812772858
0.7951869413953189
0.7081218082576641
0.6037297815980709
0.6326413824121023
0.6950404183996417
0.6564553637553449
0.6647813442736972
0.6125406006819583
0.6118338715891524
0.7395244341929306
0.6508033032678884
0.7911725961269008
0.7545663086155697
0.6419539226946869
0.7020178844882076
0.6876025908890863
0.6461487775485286
0.6933129683687734
0.6760748536815162
0.7165776662978247
0.6658367414739457
0.8222977384787099
0.8374301246947287
0.5837029621715952
0.7384114519027697
0.6673320163271064
0.6518115152728596
0.7016423221455861
0.7544783858434458
0.783949103982084
0.8039773462739639
0.7676912337425656
0.6922955095463167
0.5863713585441064
0.631357061220221
0.7031928101517884
0.7252659516775489
0.6648001189312619
0.6644314682967166
0.6816553523749341
0.5756573982236092
0.7864478796462314
0.7947600839238699
0.7207013439747408
0.5660425283716854
0.7565630008292783
0.7377608766009687
0.689702755721106
0.6916626176743916
0.6221657928055921
0.6405201179682137
0.6785544851131388
0.7701756851879439
0.7558161791142314
0.76765666735366
0.7068806075125962
0.5876951114783691
0.7033398994550666
0.6966035597537649
0.7378376227962036
0.6705581749860324
0.6379052062300479
0.7830972783273238
0.6923042957186867
0.7024588041547053
0.6456917792743556
0.7486381914206447
0.73168408610953
0.6903052980961024
0.7049431340563848
0.5812072692990883
0.7602566113583027
0.6237478037342141
0.6924704007168305
0.803191065465206
0.6104544726599037
0.7379292224770573
0.7836956785437957
0.6597693780014613
0.5320521107552291
0.5885101011641986
0.6404946199341949
0.6113443365106946
0.6314482407646564
0.7435643795301854
0.5760020271834015
0.7328869147594921
0.6959613323056452
0.6901909183615171
0.6512996078470025
0.6810037379117331
0.8364171145218777
0.7453269415622875
0.5477358809807694
0.6911176429116743
0.7211018196059473
0.5723184777156807
0.6073019812743656
0.6309758274116595
0.6757587356057018
0.6799051185141484
0.6644104960428734
0.7887745634211574
0.7915622520353237
0.5942426058694904
0.6997091483926092
0.7437004954723548
0.6065078939098887
0.7118241467933057
0.8346693062394274
0.8266203749013183
0.7658076391090216
0.7055425627480896
0.6867842861137335
0.5826145791519438
0.624581738365772
0.645102917854072
0.7518296673233565
0.7718320229455917
0.7087077684498545
0.60116307792139
0.7922622935113038
0.7312205909358311
0.6692094769550476
0.6094580207461167
0.8049991952464235
0.6610779617455509
0.7255435764391468
0.7976115687199893
0.708695074363407
0.7559262005066377
0.5194029882087553
0.7383417365315789
0.7959449192285983
0.6118999526565135
0.8410247692360907
0.7586498049204224
0.7682482733853115
0.7420651659862902
0.8421133983745335
0.7181135558962665
0.7291779679722009
0.6327444910719211
0.6805313071651885
0.8694635667852523
0.6223644397259168
0.7158839583093463
0.8062747425472546
0.6748104432348783
0.7681255230209655
0.8677051594214735
0.8340267258057821
0.7802258326620837
0.7126841206363075
0.8016271146255616
0.6156681669791316
0.5781579787558943
0.7399715319719848
0.7439495376165256
0.6400363996163
0.6149717334293895
0.7642239939125873
0.6040555693764762
0.7631327264033742
0.7144298286565909
0.715575975840483
0.5888434947959615
0.6475767544146784
0.6512508470210915
0.6967419594752449
0.7455317940534287
0.7189334311426137
0.7399636942681842
0.6005049559110708
0.6687763612062524
0.709434916276277
0.5667837775418645
0.7812709689539474
0.5994432945524989
0.5502908727576504
0.746751386229781
0.7831242079264124
0.7423184170754127
0.75755973363747
0.6746645360753721
0.7552191853166801
0.5547945911613748
0.683500705575485
0.744652108754664
0.7052558545820539
0.7321301601638084
0.7127473279063393
0.7490669982299915
0.6984621249189343
0.659503139999178
0.6723254546020924
0.699044468984696
0.7549658278860983
0.7065466087739231
0.6954047092452188
0.6196107768585951
0.6679861446362337
0.689994446405339
0.6972411000453947
0.6699363147864642
0.6181226275620298
0.7979972138381465
0.5840820622996866
0.5920795095158583
0.6750650399620709
0.6570331350269639
0.7304773753133096
0.7286690721414945
0.6579494288312395
0.7452060996033029
0.8391117324786442
0.7794558598969724
0.6792373328966774
0.7271403783211918
0.6091640775893893
0.5574558469066827
0.8003314831503362
0.7606777107199976
0.8057360337112517
0.7358300721052092
0.8048173897551907
0.671793403922545
0.5483239838107695
0.7286137598480157
0.5374658756881139
0.6391755392059484
0.6799745908895359
0.7766600697170012
0.5876012720621124
0.6877116050242505
0.6449807377745904
0.7035290953802247
0.7335962963163677
0.6096622936329514
0.8798730691641398
0.8000061685397805
0.7279685762909284
0.6104492371294628
0.6839323346748015
0.6251807961157186
0.6259246210815161
0.5317206648619258
0.6834330018344179
0.682069303448383
0.6799589703176077
0.7014569603751992
0.833271364807993
0.6089587432061513
0.6952796500754055
0.7292445466675753
0.677498719615035
0.7965886090219765
0.6895473335448741
0.7395309072730751
0.5698996764360346
0.7486297437344783
0.6745345755464078
0.6665157108201406
0.7339994823715086
0.6211926005428909
0.684863460104421
0.6900359946693506
0.8193892873794317
0.5824169402480148
0.6850750263997827
0.8578413421378049
0.6818310537929281
0.6917585045906143
0.7241847319024652
0.6199747868986456
0.709697225305465
0.7863530735646012
0.7153621857854497
0.5848979888765111
0.790990549659813
0.7140207813886317
0.8152626946410911
0.6622773347201906
0.6862511631808978
0.7851453787094513
0.7539849099361768
0.7464636144185441
0.5829162966098768
0.6927400909497695
0.826376970494828
0.6534631667605307
0.5697841839413768
0.7839006989518005
0.8170771339808043
0.6604835142263749
0.7583550402865361
0.6820955320639265
0.7088129724151883
0.7538599048806495
0.6509679721126179
0.7384704296730318
0.539375398934571
0.6488657587645851
0.5127874615888701
0.6770145237420182
0.6436799054564228
0.572726542738078
0.6689512512017439
0.6738372709185784
0.6609263537091169
0.5554105921887148
0.7994989142929815
0.640738903714814
0.6404270636131737
0.716888254048411
0.7407655056047768
0.6867753262252265
0.5046590692768563
0.7666916220696595
0.5665191561502404
0.6355799269900673
0.62735671916559
0.79589024223771
0.5777780070601973
0.6890902628286223
0.7885533749029987
0.7175254111080451
0.7720859340605235
0.6717623060966308
0.5770361699108383
0.7058477321753567
0.5975094678917053
0.6841376504867134
0.6919528414237892
0.7753340950157945
0.626150028000062
0.7224177166043935
0.7775645420388206
0.6163900020145137
0.60423583091619
0.8982373505803082
0.5471113670144947
0.6636143785138195
0.5772164377414315
0.5457567141204612
0.5871460373633961
0.7939545319360733
0.6570807616304251
0.8244772020717569
0.6263152122925878
0.7094648563903848
0.6474211126788941
0.7194664687531992
0.7315494224220769
0.7620084723012958
0.8367690475095788
0.6811529380718689
0.7682906670200533
0.7387195071631361
0.7883357175278903
0.7204239065395176
0.7341349083485036
0.6825301292978551
0.7068036051473585
0.8009973516024207
0.7848088292083597
0.7858869516448204
0.6299129505031094
0.6346363585819137
0.5774197162801291
0.6769592474353257
0.803861917138346
0.6406009287779113
0.6609520148242333
0.7389484713484656
0.7002260583375604
0.7389915260085189
0.6446616313705297
0.6326091192968273
0.7607741480370245
0.6094632017233107
0.6250577197225101
0.7262458031581153
0.717854110861352
0.7110942552661921
0.5887372711947579
0.7310159663012392
0.6826739241773307
0.6248137342604079
0.6313122815185351
0.6057926921101809
0.7348900947260387
0.8154058638351269
0.7184030254386129
0.7656105272479219
0.8073063133762121
0.723291478723022
0.7434506853438844
0.7925801577497879
0.6897041567606058
0.7567999344509115
0.8624744791882525
0.7182896804686986
0.5539818971828037
0.7168955298416312
0.6413910598074176
0.7440728504913404
0.5892691643286644
0.6626295573453308
0.6733773889855322
0.6062973991173889
0.5663919405961978
0.8135938441139507
0.7216417042115779
0.6887494451836261
0.711456936148913
0.7704785126633336
0.7245424201470008
0.5629016302631172
0.5720976958183692
0.8519344983893845
0.5165953184194332
0.7667798568482569
0.6747983753321399
0.5890784379878252
0.7674412745433599
0.716452514771958
0.6389807686261002
0.7022034680634078
0.8070462068261468
0.655883706297007
0.6718951038036413
0.627912332018042
0.6971404244061064
0.6789341688429374
0.6429486131188861
0.6623059761961189
0.5565161466200348
0.624426332902891
0.5859262441602903
0.7224158224361287
0.7285323534130136
0.8037475535724935
0.7114640548558493
0.8339137443680802
0.6201896932976522
0.7851293710666846
0.7663391350044012
0.7346673872477357
0.7613222982730005
0.696119600180223
0.640827685588876
0.7634028598823095
0.659507492530159
0.6595171248044951
0.8056968486871
0.7485223115317736
0.5826068654901104
0.6863108899134335
0.6033343219613996
0.6122013086702589
0.6769597272535648
0.6874908583243406
0.7294608820266916
0.6889575813316065
0.5870262356923793
0.609812882270821
0.7601614651064069
0.6585071748047088
0.6917525425275813
0.6013559565757706
0.6651217589337098
0.6472297344515747
0.6069547066923912
0.6087621662139648
0.5360148068072791
0.5775104242195331
0.6898251583307097
0.7556900230007821
0.7760011988789679
0.6930893917026957
0.7716556806543268
0.6647966489212123
0.7645199466735625
0.5833712102508231
0.5986112318697058
0.5648003394110274
0.5902699851989944
0.7191399856260129
0.6480731364453372
0.699645427450206
0.7051364107739339
0.6558049172271083
0.7200034996053416
0.6020221243750269
0.6290347770571497
0.6388027428255227
0.5706272874664601
0.6951214862892653
0.7193452594735528
0.6349812594737035
0.8255938371687319
0.7538524742626856
0.6539056062058516
0.6717877753318295
0.8788887344411508
0.6979918742943297
0.6322601319458364
0.6261981850695921
0.6798241535529754
0.6392993546299651
0.5997921844958881
0.7942082972458631
0.6947063839259314
0.8241485774016591
0.7506820690739731
0.7460797761450046
0.7500614643001879
0.786551451098541
0.6429503803277569
0.5971393916062213
0.6643460710289463
0.6724855191045976
0.7762146674167294
0.5303472831637297
0.8093558258571374
0.7717052119442687
0.7317248115073522
0.6666389171246524
0.673914983975562
0.6507162091893073
0.8130909879617392
0.749546409355988
0.6817502682369145
0.8375891453246757
0.6326689493525987
0.8422722749736278
0.6484371170043354
0.6844390068492341
0.8782448050803408
0.7259351766880058
0.8409235327983514
0.714873550037115
0.6917312819401829
0.7423838207693467
0.6962107092908411
0.6855541750170319
0.7432621855040019
0.7752707434439413
0.7851650914102346
0.748039942374423
0.6852495532517907
0.7004799279029189
0.6643381325931543
0.7368971048041346
0.6213958747937185
0.6381120234646719
0.5702606377593614
0.7267064146494799
0.7714099829625091
0.6569935460122311
0.5800680815212704
0.73826925680914
0.6695055827398212
0.6607289177495266
0.6737122600931267
0.66312717140498
0.5757620602692881
0.6212534120429405
0.8910479756421387
0.671384531415309
0.7541050279540218
0.7827593923581356
0.7481514699875896
0.6251247989878498
0.7532450026097902
0.783896478563639
0.6208691542939663
0.7771462116443196
0.714096435870689
0.7670443785056207
0.6623304598732531
0.7085115038366395
0.6896892927796322
0.6611807117775024
0.8120737354240255
0.7699792943950532
0.8343801347778622
0.6863321083270739
0.7063068869518223
0.577993955097803
0.7229049950429987
0.721876508675992
0.6720394593507505
0.6884321335449285
0.6420683074220946
0.6463242059292668
0.5900097706584093
0.6870864198858001
0.7413866452668152
0.7676327158371019
0.6285352287351174
0.7701294690415047
0.7943414024093712
0.7773101335039044
0.7002757069437333
0.8337494277893068
0.6977051092821733
0.8163251649301861
0.6990068667057936
0.6313793434717281
0.6644315271669285
0.6355973116112326
0.7822276988176917
0.5703033882691462
0.6175792332311186
0.6461013301956208
0.5664512840851851
0.7483834589135597
0.5326428314441901
0.8489016800765441
0.7430183101033989
0.7344263657037875
0.5211509746401449
0.818540314687132
0.6780277599464781
0.635092187952051
0.574867465382277
0.8239509055360557
0.6434305426997259
0.6762828921486979
0.6066554531298486
0.811384088441116
0.7494136508916923
0.6526385764094427
0.49857493722300533
0.5919718579783227
0.5931671935426601
0.6988061343598698
0.6428727920494972
0.5093513853023279
0.6747948265710602
0.6375968228300875
0.6695519681535045
0.8206741036903086
0.7270394910917654
0.6166978867391232
0.654853285260936
0.6244412073401052
0.672260067791604
0.7872656516797718
0.6914516222531842
0.5530161635813335
0.6412710995487472
0.6251944210810164
0.7967634548090897
0.6989485877907428
0.667470356265446
0.6765294638852003
0.5896149387861974
0.7228927309028013
0.6954387369815717
0.7765599050154187
0.7412763093732879
0.7678925521087043
0.5221129371024618
0.5872362389643333
0.8296490081443288
0.7726637828578178
0.5484144788338564
0.6454444301669794
0.682192907837611
0.8033863655498164
0.6540104594667079
0.7584184879573974
0.6986488753417384
0.595261712495841
0.7062002885305002
0.6561225403568927
0.7279964869029186
0.703286154936666
0.5924883292814092
0.6174921983514859
0.7295457882901552
0.6604651061848011
0.6815842686292337
0.565362244743565
0.593687109596111
0.5902138594943546
0.7140788179078337
0.6173354162292151
0.5994630175375447
0.849756658001189
0.6557698012331458
0.6641793985225196
0.7565281274532186
0.6287472922951352
0.6975000644123508
0.7060121940839189
0.6854793943326642
0.521323636387076
0.6614649407123209
0.6268438663692992
0.742389427939687
0.6102888434534559
0.6337272058222798
0.5825869438309084
0.6918147142701042
0.7881235302739001
0.621991849099453
0.6847950388668101
0.7782400307003354
0.6575635916854362
0.6397664899613272
0.7535417893816932
0.628954567114351
0.5506323601741466
0.6851342106354614
0.7704647561926125
0.7089210573939483
0.6850602894339015
0.6773263757222738
0.6383110008331128
0.7448265495909935
0.7105593219304589
0.7940251063603146
0.6704442325306359
0.6517993781187087
0.7123423192877788
0.7622255762188055
0.6344577536341163
0.7203817888458925
0.5186940357586596
0.7405957962471478
0.6478774500115397
0.7305747537424742
0.5637178084196439
0.7198678290619456
0.8276242143699759
0.7852040030906593
0.660025948878876
0.5643783549458046
0.6022603232994891
0.6409452384796436
0.5788810093388266
0.6357331866655422
0.6816822107567092
0.7335229121583854
0.7437937139169455
0.7125007488932182
0.6396377810793702
0.5757525862698996
0.7513130017029207
0.7249882270242403
0.6268152649772508
0.6155225043685161
0.5704608170370878
0.7832385035060309
0.6912650365063457
0.7896816270251686
0.7178976932254599
0.7308827111782623
0.7732846558628127
0.7121099539870694
0.5550450103722944
0.6864129659556044
0.8535703897959118
0.7430088972191341
0.7509994614442373
0.6838931077756649
0.46815115925893797
0.8217775838415475
0.8182027187221708
0.6767416391984227
0.7628701261935757
0.6901911805547911
0.6822604076794085
0.754035483342536
0.7081992990394065
0.6894980829822707
0.7200150230037852
0.60914306335997
0.7030278306213547
0.6778203311619009
0.5790860288593872
0.6861228674331201
0.7678024864118778
0.7253202673443397
0.7413643941924928
0.6909308521864591
0.6304354901672878
0.7411108553448432
0.6993803104402164
0.6068233565443211
0.7709281498003283
0.684868730134688
0.636257109641275
0.7543139616520007
0.5732236398717511
0.7850266680562759
0.5974789197537441
0.755892291286351
0.7033993718921416
0.6369736025646501
0.6072689084794622
0.5859627583733091
0.6882772963676664
0.6558210507532451
0.7395057518582507
0.7370744286067006
0.7868798657538161
0.6936458356403042
0.7874097592969955
0.5929068069667679
0.6470529513296727
0.7316784864856553
0.8231889473680557
0.5322699991100949
0.7718601137385488
0.6184511883824374
0.7262209974506455
0.7614669723426057
0.6994131613031449
0.7235305634922286
0.646711527102143
0.7473617170878178
0.7003276242247247
0.6351318998003056
0.7286363193719714
0.6664405352238316
0.7299307980229254
0.6855995515568237
0.7419500679176259
0.6490399937994388
0.811346511346045
0.7697887161666893
0.6635649627984825
0.547389658964963
0.7764345211134315
0.7363117384388188
0.8091608348087667
0.7961984405747635
0.6866992343088939
0.6064707581432748
0.6824483042220907
0.6574771717316331
0.6869865138228869
0.7783429572627852
0.6268079670571891
0.6116262479430032
0.6825622171783361
0.6067428527088404
0.7116858388617555
0.7710196146122515
0.7462506932641635
0.8027399429599439
0.6494314186715702
0.6737039526992845
0.7618026153344849
0.7318416434138251
0.5056695069513721
0.7170401324491597
0.7515738562096308
0.7766021864407041
0.6054024717622236
0.7035016886064008
0.6132204021603145
0.7782538153784827
0.7142835571929139
0.7571692668073917
0.6797438957656288
0.4994707197285878
0.8078109063012281
0.6632311984234144
0.6131666807614924
0.72494819322284
0.6938283259764774
0.4831413777818494
0.7665584948119236
0.6627423023604316
0.7172429521909445
0.7535184856005198
0.6526529759634386
0.6968250997119858
0.6045359784846377
0.6840358609328564
0.619145675846041
0.5821256773042437
0.6758577976856043
0.7075298001463948
0.7957689059038705
0.7040974421456849
0.6602389638179113
0.6371733886983633
0.6538375538696375
0.6546156490134231
0.64615625957824
0.598123003109884
0.6198568376127102
0.691881377460733
0.7881931667778029
0.796684941932813
0.8111634973567302
0.6674466667312634
0.6326266259206095
0.8624195051412863
0.8079419358172479
0.7005798397161999
0.562034140074624
0.601911535033066
0.7870632375170882
0.5802237980157678
0.6284715752972583
0.6260654960662545
0.706806974357947
0.7748688248452605
0.6798298492903018
0.7908590985923662
0.6323381171356308
0.6465685143346123
0.5710868586930663
0.7042096673048972
0.7768851605658201
0.6463487486403958
0.7929840002542712
0.7337904809379502
0.737353033156571
0.6314222365657329
0.5329510464252043
0.6972131811502925
0.6345902595570584
0.7287604848063528
0.694548852087059
0.7738338085742432
0.6980448297678122
0.7804107665933064
0.6807667330290408
0.6182942843794558
0.6645041955950937
0.6280673261706148
0.7204606669381075
0.7319788845469439
0.7085208463559594
0.7463234178572312
0.773442017377671
0.6540883923910815
0.5940047112583775
0.7039444679166358
0.5509221814444003
0.6481699530929873
0.5930941481572357
0.6280297087839738
0.6243859479462546
0.4750824031794722
0.5953614474492158
0.6641090596730429
0.7884072151970137
0.6822446582635081
0.7124676441046304
0.7987800256753057
0.744049763029002
0.7174903156415454
0.6611106428321659
0.5740946088757697
0.6646004053716076
0.6900975783959409
0.7858047329014959
0.6767956171815187
0.6572133674643362
0.8213078045527661
0.5687010464535269
0.5609103173736023
0.6528091798385601
0.7542848669283809
0.7769724379680372
0.6467117342265045
0.5954780902946762
0.7928165486004083
0.5436125834624062
0.5762944069524217
0.7364611556684435
0.7166384135430887
0.7784711271263313
0.7036523848310676
0.784818296246237

==> anc/HeisenbergRFC_J0.3pi_L8p0.01.dat <==
0.05673880069462048
0.05420239005376352
0.05692104886769194
0.05638414455764785
0.05601613566618708
0.05648779267108569
0.056806802050553926
0.05653760247969677
0.056338456990459834
0.05596481033447481
0.05674196441759523
0.052424462795720994
0.056465356071404335
0.05614394710491604
0.05504761171089552
0.05525163111413747
0.056794418147107215
0.055738630650064576
0.05659022668332177
0.05597395291549964
0.05648289172849475
0.05701350843424878
0.056847646101328905
0.05621499357040643
0.05691539985003384
0.056819055989399854
0.05428849546126977
0.056483565519915284
0.056725242499742624
0.05643228525782641
0.05667657406399829
0.05488753019558938
0.05093614495239106
0.0563665942648467
0.0558644509302669
0.05610557385929293
0.05645166732892998
0.05648013396786383
0.05537272663653184
0.057040236652062384
0.05692837847614225
0.05557302454441607
0.05653301658102669
0.05612645009837776
0.056554762458157354
0.05619389217907531
0.05639681642182648
0.056710860080273075
0.05678295500889673
0.05664929427445236
0.05565737848410317
0.05571838897975643
0.05671836927407604
0.05631288478251383
0.05678104886383502
0.054913065565906784
0.056328430484401386
0.056714330678050776
0.05568028619200244
0.05589131473990932
0.056911615116162086
0.056918413900185066
0.05561890306371045
0.056817788181825785
0.051290979306628716
0.05602997203171565
0.05586487014653071
0.054270824066666806
0.056366498376665346
0.05392282851601339
0.0562710640430042
0.05597441574936059
0.05543084141457916
0.05509458410749412
0.05678234430204001
0.056572424247618776
0.053849067565948545
0.05653792045407252
0.056029947049195936
0.05657038699747355
0.0568753026980108
0.054980092494068926
0.05611737525304873
0.05651503748806577
0.05607481189369202
0.056687307888011906
0.05632517356886919
0.056569884495146064
0.056380967003100406
0.056447992297921565
0.05273116020240159
0.05657302894285115
0.0566840631240935
0.05679667878520926
0.05673061598891366
0.056870876026521605
0.05694707672529594
0.056184509179185486
0.05574802648651122
0.055495485728260276
0.054724460375474175
0.056631576217905176
0.05578937519061897
0.056752854720841905
0.05553447665271073
0.05668177126465111
0.055916720904673534
0.056105467439594665
0.05663348178031636
0.05682751842344964
0.05557414261995123
0.055961362452368685
0.05678181719941607
0.05526365314094894
0.055624837064297376
0.056001766962166265
0.0558011601191961
0.05626983489220171
0.05556959760347098
0.056698320949419435
0.05636889613544238
0.05637649735455095
0.056867602921233516
0.056678980440383345
0.05519505000189003
0.05637071235385712
0.042689100606503244
0.055881314052887106
0.05470851361831289
0.056042871157668456
0.055378374668142515
0.05607558847471073
0.05700873835604533
0.055517522859000544
0.056246192071212696
0.056864468210493804
0.05662522662734289
0.056209589529249655
0.056500059372393996
0.055010493925422385
0.056284607575941066
0.05616121763180098
0.05664102396321973
0.056473360416979715
0.04917897272592093
0.05327896908795656
0.05546164705895889
0.05503076730380835
0.05695721141205807
0.05570302605091548
0.05421636190778887
0.05568729983849026
0.05589300737845972
0.05677305201753325
0.05509463883975671
0.056385320103125865
0.0566109165773233
0.05696020375194179
0.05548043600361511
0.05616320910424858
0.05686818972576939
0.056560619880065895
0.05671421849041605
0.0547973955652409
0.05637373235070763
0.04878610773790369
0.056886005996105035
0.056685272716137304
0.05441860511776572
0.05555376048364277
0.05642889975413197
0.05520486747000316
0.055503932208551876
0.056080825655282586
0.056718578447207124
0.056162154959542916
0.05672181049783595
0.05592061545828177
0.056323049567758306
0.056030178488711356
0.05663355777620776
0.05595404452664165
0.05544097941502934
0.056741046134989155
0.055374404483451496
0.05629257866011437
0.05672695258422815
0.05478570502273838
0.05668341865867544
0.056631775674347185
0.056675943686980056
0.05664566203924788
0.05667272630443579
0.05693299265521822
0.05687025997435895
0.05271068389890604
0.05522945993477839
0.05524409554451384
0.0556391646906972
0.05656769133917334
0.056560782002522285
0.0562224191823024
0.056811037290993155
0.056682727495292594
0.05637886648406058
0.05253625709122079
0.05619804918187631
0.05676184820283472
0.05662104635432444
0.056708726440410334
0.05613228854141133
0.05574112954339941
0.05630698578421756
0.05693602250883846
0.0549384096065879
0.0562726128727805
0.05347211676610884
0.05630021566868718
0.05639931211647308
0.056946757498287495
0.05624685294574818
0.055252838576371054
0.05618181691543843
0.0561292057861207
0.055224288657977565
0.05645869852724991
0.05599394720378385
0.056784077214749075
0.05621932115890703
0.05631442797134567
0.05643766231683956
0.05638749465192548
0.05621543044788916
0.05670722296071373
0.0563169315638777
0.05432024722233278
0.05654733900364471
0.05355003632542658
0.0559969273277874
0.05615079672938191
0.055785573848173196
0.0536244039382645
0.056352485890890106
0.056532911748940554
0.0570515978925603
0.056416855035500466
0.05621355528410703
0.05596252862036106
0.056028432385098755
0.056944289544578044
0.05664010036638826
0.056165197547418
0.05651825682115402
0.05666007266514602
0.05623062969327659
0.056768874739685046
0.05668837182354374
0.056733955750442204
0.05614975494159129
0.056126935975439225
0.056896966602947345
0.056904019156717146
0.055460551181381226
0.056579548568963765
0.05663604341890769
0.05669797024631092
0.056669995737349065
0.05686624227215264
0.05655803462019154
0.0548759151962907
0.054374819428888575
0.05640300753422501
0.056651743917547924
0.056023654174300976
0.05612331343309612
0.056583704048295845
0.05631390450243968
0.05624914268227048
0.05618664033794389
0.05576339683068336
0.0558670273395425
0.056273453890173644
0.05683859003734077
0.054281217318463616
0.054250256945905385
0.05609580934121068
0.05665242720240705
0.05676878258194098
0.05643166530087269
0.05619106492682468
0.055992390702212264
0.05612238925105821
0.05650002296825274
0.05624367670617745
0.056432809594118435

==> anc/HeisenbergRFC_J0.3pi_L8p0.02.dat <==
0.11272693221338635
0.11343731235424111
0.1132768320564157
0.11453242888060926
0.11349698745773247
0.11221758371719767
0.11467430373039038
0.1152488215777039
0.11384253980126707
0.1132253285086082
0.11497425872523917
0.11455470728125142
0.11444931967980979
0.11235479285441835
0.11539409012833463
0.11483717971747814
0.11407342800403203
0.11428879039620811
0.1140850789567066
0.11467332759108395
0.10468991528597443
0.11344635600413286
0.11263069377494207
0.11292391652137299
0.1124431311207971
0.11243504099766363
0.11472599075228435
0.11531603029139041
0.1149464775495589
0.11353019124658481
0.1147262314994977
0.11412104026046632
0.11519054127502897
0.11336422071207884
0.11375089127313537
0.11504779070356598
0.11412894971134031
0.1152038121935075
0.11480254851083352
0.11236964892525522
0.11510271594279739
0.11395383363123827
0.11538037661527542
0.11399272466093723
0.11436144807186488
0.1129210756398828
0.11005830327140968
0.11446275676392237
0.11344426493677238
0.11478715132519651
0.11135048023112773
0.11378313934838635
0.11320705937642782
0.11513402691668809
0.11465172202647884
0.11444210906234205
0.1154674502948534
0.11429086053835892
0.11579156548845505
0.1131151819937188
0.11527434085292997
0.1121942216837323
0.11381148603968756
0.1148819745026964
0.09447582497666776
0.11300158619872233
0.11455454046188088
0.11244908361053182
0.11376447279295353
0.11469771377890738
0.11561686766574736
0.11480600749412401
0.11354665079118838
0.11129466176530786
0.10965300950350497
0.11405079382595928
0.11426752527610115
0.11339960806956638
0.114859816257732
0.11165098981221719
0.11317015894114946
0.11429638826514542
0.11490543995995885
0.11316235492081997
0.10843493803796152
0.11322659394264184
0.1103344650417949
0.11526628177052012
0.1143922662924363
0.11516764909631783
0.11481679258623133
0.11256138884003959
0.11348527730085828
0.11329915400434147
0.1145770917227565
0.11501954705039413
0.11482919483170503
0.11253464842198653
0.1147194277499009
0.11339645683650941
0.11418195923127786
0.11483602635989157
0.11153057459085856
0.11033221190450912
0.11119794640447095
0.11437828329233735
0.11523100977610269
0.11410096791148752
0.1150228749074011
0.11233007155843329
0.10997279669285985
0.11587793033048742
0.10356020936732015
0.11489210618462548
0.10702883023519158
0.11516393039705831
0.11381630063229152
0.11419557948133521
0.11455477368556433
0.1148595017439057
0.11142392085618026
0.11360858893615149
0.11235535651635378
0.11489569473736272
0.11415104107907782
0.11545639408248351
0.11410980738136674
0.11463918432394825
0.11267066608460444
0.11365927947779693
0.11371716942858194
0.11418527124277615
0.11403740380523623
0.11472503975817343
0.11571011585422569
0.11207761015587617
0.11025360073370684
0.11553941809261108
0.11460968752506309
0.11496289462022193
0.11302601198955728
0.11216404120263383
0.11522584309357203
0.11081605488241614
0.11537395111046092
0.11550558693035043
0.1141197954551117
0.114089561717184
0.11295428930388425
0.11300474666490418
0.11415756069011665
0.11397049581651343
0.11004290407001097
0.11334314900505285
0.11508555432118298
0.11461213424586932
0.11147298801701386
0.11459412817236843
0.11144081591203994
0.1143252640034179
0.11406997268311256
0.11409120420045406
0.11539305920279679
0.11524610114991711
0.11321067272391251
0.11487245839495328
0.11526580854394636
0.1158562078140646
0.11472408082644861
0.1142046792745942
0.11244085976372328
0.11548805898573149
0.11544568675598763
0.11183785944127089
0.1137677944164612
0.1099596458875593
0.11403717305149098
0.11288216366560448
0.11294904121493037
0.11362688650086655
0.1147322986859655
0.11549497410501058
0.11486334360512804
0.10916003547281988
0.11381831611264681
0.11495734812362601
0.11533045502164263
0.11335606222131288
0.11468561529965787
0.11419978267974776
0.11522016980047765
0.11125953635948439
0.11364747590822932
0.11253751595691852
0.11093315431761355
0.1134197813274194
0.11509221802143703
0.11305936585220756
0.11469222323428543
0.1153751562888839
0.11539876179978512
0.11215207117775385
0.11555699087705901
0.11570494951875585
0.11437445316641466
0.11479846696512166
0.11079442033744907
0.11224997721621041
0.11357969601052821
0.1155230743731832
0.11463329280798269
0.11520006605076755
0.11323802548144629
0.11427820274604945
0.11538920150851865
0.11447422779871783
0.11356994948946574
0.1112943937393752
0.11470596456794814
0.11471764440762737
0.11275590613826536
0.11168061131792936
0.11255232639516341
0.11484734983114754
0.11509520808095332
0.11495156241261022
0.11542599229157523
0.11405996860119022
0.11394141080362957
0.1120575217540721
0.11476271895220069
0.11379417627599551
0.11127986615556076
0.11484534347547767
0.11396503540706537
0.11419348914457414
0.11362851918585488
0.11339167320300252
0.11506945743004048
0.11453168804159072
0.11477707719286152
0.11490506053298526
0.1133632325400027
0.10874315810206174
0.11179329726151851
0.11294358105430254
0.11197378393376085
0.11587068417672225
0.11564972325771562
0.1137873648491584
0.09232801454009418
0.10568008161328754
0.11505995462897793
0.11395179832229614
0.11192212866222973
0.11289681180896785
0.11161300142994603
0.1134245027853091
0.11383910017655913
0.1159678107100485
0.11496542931723876
0.11518402697626999
0.11437861911056221
0.11488373820632339
0.11279874748141801
0.11459614455860631
0.11422728158227953
0.11227405805045651
0.11414819274603488
0.11494185473598573
0.11058028733772514
0.1159167966506582
0.10684993900788771
0.11319179856053135
0.11341462482992686
0.11521347699153812
0.09915392797553588
0.11340200895129106
0.11415954305349055
0.11336781821668365
0.09153622744324176
0.11514661117832586
0.1152856301599739
0.11517389144849967
0.11469828495567924
0.11289628683856183
0.11187398812027402
0.11406507906976719
0.11493931107323622
0.11180897393141094
0.11569726875576515
0.11448401080604316
0.11538144084067624
0.11496907694628752
0.11399828211107511
0.11185960722727853
0.11287680639050701
0.11541973013448709
0.11528302798296128
0.11365642225998347
0.11100614893683809
0.11461408337623719
0.11497533265461903
0.11278763863036619
0.11456264813409008
0.11326962007569297
0.11423808596641864
0.11437760182151173
0.11157688002663282
0.11516067582021973
0.11568423845298854
0.11300568222605994
0.11087060712775046
0.11493144858301195
0.11561349528786118
0.11521581998847667
0.082369786881723
0.1152715967275758
0.11495247048269157
0.10439367989235492
0.11522524763888556
0.11403039357048587
0.11540216848287795
0.11471893868092854
0.11447285987883232
0.11454288395320134
0.10135316183916593
0.1141013145763555
0.11510259693801168
0.1093809842855033
0.11378939999478097
0.10485790577179871
0.11465969931394786
0.11502692173814917
0.11518295047512164
0.1132125529148223
0.11508822510046084
0.11334822569598657
0.11508908836203238
0.11532315345432467
0.1141799439224383
0.1156108594071113
0.11346794371771415
0.11071004980487753
0.11405587993816588
0.11214647276430975
0.11490138513034376
0.11448254295867451
0.11445716110859486
0.11580146624790473
0.11349307005323564
0.11368084040668859
0.11531238791340732
0.11468805601739311
0.11424616960753364
0.11525148170566585
0.11484899268959678
0.11540841400525137
0.11516155126062824
0.11493155027045725
0.11486248428390793
0.1127271173025221
0.11411729688602207
0.11239619707425022
0.1131405135747292
0.11389242147911648
0.11503689692433394
0.11400518037596473
0.1140633198086265
0.11404741554993476
0.11271727417135431
0.11474550750711512
0.10214027062201324
0.1137558326924406
0.11525716532756279
0.11398415710460302
0.11139110148876512
0.11293122125038897
0.11371435906893981
0.11223624273853926
0.11450981207956268
0.11265474179902314
0.11428629713983804
0.11391937376506722
0.110678303268621
0.11539957891048104
0.11528711677297447
0.10617980185594891
0.11141862491591448
0.11469399004173342
0.11486320102459777
0.114864654881172
0.11387085262252501
0.11483076763900986
0.11448414318216996
0.11515481401086926
0.11282125483537862
0.11324510644242729
0.1140391582762203
0.11506876040939035
0.11399918484929364
0.11469563937804364
0.11548661571309267
0.11398623728597575
0.11522014575654126
0.11460153574887477
0.11123197762191006
0.11594306283108582
0.11399240390098615
0.11446065389342883
0.1145468220625422
0.1134867028894631
0.11416483953159488
0.10947860966182668
0.11217588935163302
0.11395056926618378
0.11269397586345373
0.11394477124098369
0.11142875212247007
0.11244510318186729
0.1119471729492781
0.11540058841552608
0.11376476484193522
0.11429469053758624
0.11079255365554883
0.11510746653191582
0.11404735543360738
0.1111720180123486
0.11448760092338539
0.11056969300411923
0.1133815975285145
0.11436353733403495
0.11516822653630664
0.112010479166636
0.11341873587618748
0.11406407994200769
0.11549089046963548
0.11500377246107399
0.11413183642809083
0.11538209906667263
0.11439234537100337
0.11385676222640065
0.11497203230245263
0.10989024445824142
0.11217128988465741
0.11361855318469935
0.1140819721295125
0.11153606988252929
0.11496669683068872
0.11481306761752806
0.11166986879960139
0.1132518942920655
0.11312141346538887
0.11306165511068161
0.11424301184969472
0.11256360408923502
0.11534039997916552
0.11175648166243214
0.11293202778470855
0.11445661209106431
0.1137269440130747
0.11537829556444017
0.11329139433969779
0.11414444863927341
0.11487768309097263
0.1153541874011277
0.11342240981768231
0.11350156450577978
0.11513196760058995
0.11338745206403751
0.11389185644317308
0.11154311479764627
0.11348225746430947
0.1131756417513349
0.1046473961589149
0.11407417253107298
0.11567481869683366
0.11434020978532225
0.11480525581315687
0.11591604293662977
0.11337910859421545
0.11103127201048558
0.11437776975766142
0.1153448687340584
0.11002334693134103
0.1146642112401468
0.11510648577285473
0.11496357862031939
0.11536203676908928
0.11208426701321142
0.11441730982453574
0.11459473792811516
0.11561673183970735
0.11375781438876285
0.11479660100715675
0.08016163540198763
0.11382204589283057
0.10886776960584764
0.11334177581646088
0.1146874964058043
0.11304091473743579
0.11255720335461487
0.11128452810297854
0.11298255763069659
0.10998617429504155
0.11421016225897256
0.114892967783902
0.11423562036988147
0.11486164074532092
0.11391738780565189
0.10480560734159436
0.11460769965608686
0.11328918281774733
0.11376847536171512
0.11399962776694728
0.11529228656146344
0.11334003184354362
0.11460702794122757
0.11369565166405478
0.100876122999448
0.114702139003975
0.11508019916044235
0.1128799363153388
0.1100949821489498
0.11107164532221518
0.10774783493494311
0.11511163546026137
0.11520751318445754
0.11376786889589222
0.11120167412188253
0.11480499985855967
0.115877107326018
0.11392694042844244
0.11374849116842686
0.11187536844764491
0.11314405134420881
0.11538840434260442
0.11576608509242571
0.11494694453180301
0.11410513057416223
0.11455322299504397
0.11318954236690093
0.11566318290463888
0.11404169904976161
0.11287665048154949
0.11476121384056913
0.11289999843599441
0.1143362622696782
0.1143152556797967
0.11501374587810316
0.11446506457744918
0.11558807564083476
0.11505068843959117
0.11435098637902372
0.1122958690015418
0.11504976710857714
0.1144161826206341
0.11530804252256603
0.11421537022033255
0.11369779003571365
0.11476023953502076
0.1157734836225272
0.11140448307128446
0.11514315033465981
0.11507923758453573
0.11346268751079619
0.11532772927279064
0.11465024828751956
0.11399554215515266
0.11129090210129897
0.11516310063871651
0.11605071155635113
0.11446062662690172
0.10651677187358295
0.11511729260368239
0.11394079811511576
0.11525771151120495
0.11399459001360952
0.10997531768750458
0.11434706532707797
0.11353299421674864
0.11406111843526752
0.106190312710863
0.11411139125501764
0.11435863976175906
0.11108599986192894
0.1108786575777981
0.11552983436105263
0.11522989064290455
0.10741124756292124
0.1156755690399088
0.11218498251306991
0.11534108688382862
0.11324135845020906
0.11275954939953779
0.10698024371190096
0.1121250221021789
0.11489651425452285
0.11400334460469147
0.11391716402831918
0.11338274866130787
0.11507637243443021
0.11393947092799789
0.11601307760112847
0.11339521061931353
0.11466280734759367
0.11529195061673801
0.11479016827638933
0.11428546459168248
0.11364638941309065
0.11536124620201757
0.11360386271686446
0.11388827860398432
0.11333260923618964
0.11313887129238889
0.11478944206846645
0.11357019667119124
0.11248146665182612
0.11118265824680582
0.11169736786474857
0.10432328222869586
0.1080894744277411
0.11608627761664776
0.11058834764715433
0.1148527675002824
0.11265655601781839
0.11518063767867326
0.1136184454097117
0.10819013115720566
0.11551441956139802
0.11505218175047699
0.11410823705655221
0.115617885312113
0.11142588328832766
0.11430661262063747
0.1090033395740072
0.10926303457366339
0.11241567149137015
0.11476890170778949
0.11459802451032199
0.11266908878914243
0.11299389969282721
0.11355686576769246
0.11358614113628275
0.1140102602406307
0.115176565196229
0.11273340799600519
0.11394740016381832
0.11502890756891407
0.11514682174759043
0.1134670730673195
0.11531092240771622
0.11346713085746626
0.11501003985525814
0.11234639885190718
0.11423236315058832
0.11401306306734574
0.11325268846524328
0.10644013809095455
0.1130360023670215
0.10748694612515518
0.1141501796959361
0.1138313303044302
0.11086745280515156
0.09109637613768755
0.11232139605724833
0.11515047364454306
0.11452952996364638
0.11468304300657457
0.1132646500152043
0.11294190439509089
0.1141816330068487
0.1114639638039828
0.11338201909815099
0.11303700189374828
0.11552924274294031
0.11149827207257919
0.10335921442300255
0.11454693072121366
0.1051021699218452
0.11372036784742255
0.1145877158772228
0.11356842601647928
0.11474560353982108
0.11405749096517129
0.11515561892476174
0.11568147497261852
0.11462738690561465
0.11583636950425755
0.11470169119246992
0.11362557475874864
0.11396617595881056
0.11507605249730284
0.1151526438265941
0.11423869510742729
0.11447503626159432
0.11516905945992488
0.11406569610970481
0.11290800717596663
0.11347809915839437
0.11463819158601012
0.11446792755945773
0.11273039847435237
0.11460074381616361
0.11428203880049521
0.11517725805983361
0.11537521268537451
0.1144986088833146
0.11475871918184834
0.11423082590700288
0.11550139623647862
0.11533098658002662
0.11308553649344133
0.11351300700136986
0.11500476866969049
0.11490672990362953
0.11248309391872945
0.11504645260820577
0.11486437341206274
0.11299700432725518
0.11386578978437421
0.11388485522463301
0.10833312928533878
0.11237065903687662
0.10821762917466793
0.11598027213063544
0.11499607527417145
0.11384179873381445
0.11342449545682706
0.1137107876135067
0.11487766198020649
0.115450647829318
0.11307615185344887
0.11388104474759697
0.11513524320925783
0.10980597718970674
0.11544496619811605
0.1148727982002473
0.11537795911639742
0.11372848570281491
0.11285095609618545
0.11233030540555405
0.11427435297802528
0.11346971456556396
0.1155564314934738
0.11468253581242027
0.11408166796215273
0.11400113404572021
0.11529888403908717
0.11488209165565214
0.1153215998811845
0.11360113872504451
0.1112943647002753
0.11428963530743182
0.11533175344503643
0.11383506360375037
0.11406742051742177
0.11505783156917328
0.11397937444918765
0.11530922724959995
0.11404337375517219
0.11571715426661622
0.11425709448434695
0.0950432501737159
0.11381799392370914
0.11271510264505238
0.11046913097229163
0.11012006599472002
0.11391345039467013
0.09351325110405921
0.1130079000836282
0.11358093574019378
0.11576474804020981
0.10802503820145065
0.11369255789786029
0.1123031533884159
0.11437958690981946
0.11273511324308115
0.11287262960246688
0.11361809022538256
0.1128092601085559
0.1153463574259847
0.11419953477503243
0.11421123933389753
0.11266554466026503
0.11378340066611281
0.11502256261453053
0.11325888443747412
0.11442050363843968
0.11432239436426112
0.11452574454256352
0.1144843198601325
0.11466304437676546
0.11542363348021599
0.11132221000776056
0.11331106511057323
0.11343630336267188
0.11407710099635301
0.11177749631658739
0.11424397609025086
0.1138166379225661
0.11428090270436755
0.11363975466077338
0.11260305096399811
0.1139612217998614
0.11360594514646269
0.1146107843016017
0.11419777241913442
0.1131911683637678
0.11462175833056622
0.11491594926464337
0.11465863547265244
0.11259695390450004
0.1128385778468537
0.11479541131747135
0.11331271210966805
0.11419862657580389

==> anc/HeisenbergRFC_J0.3pi_L8p0.03.dat <==
0.17299894958085904
0.17131190731200535
0.1635844206194261
0.16498939267524032
0.16924719121210008
0.17091444650450682
0.17346921834646065
0.17156602870337437
0.17034707881682376
0.17065719960356518
0.17215852761418463
0.16531652317044587
0.1711084264027626
0.1736844594630187
0.16746545588153822
0.16416837619340574
0.1733092706260066
0.17342432384601927
0.17342832664520247
0.17348017554680012
0.1680413770164067
0.17249231182996352
0.1732590159721172
0.17313893890917326
0.17241287608038025
0.1699090503312635
0.16005759174458736
0.17220183782424422
0.1688399511694905
0.17265087322779743
0.17224786301082645
0.17253138541258742
0.17268603330784116
0.17063802006189466
0.15950751589168713
0.17259901007159997
0.16380137822934504
0.17235462272464083
0.17013199813013982
0.17170626891236873
0.16932501542968964
0.17319116438542667
0.16925748583126984
0.16829995795516067
0.17283305614707797
0.16934834833016596
0.17056138043400687
0.16850753721620712
0.17074518177997947
0.17282525188708028
0.16882064716361803
0.1712332669076086
0.17007509117940225
0.1667768359830121
0.1702786647322941
0.16888724267647506
0.17311854491453024
0.17344888890636664
0.17136872759110616
0.1663035268048837
0.17345664966411087
0.1715093851245857
0.17412574264009695
0.16727691775351639
0.17290513968735424
0.17427325387222753
0.17254070394241705
0.17180538244364435
0.17016206436181125
0.17178652728047042
0.1631557689521538
0.16353671279765436
0.17061971937223436
0.1725614185868621
0.17014391988178693
0.17207910227607626
0.17164706339453137
0.16728760268092074
0.16999711387457594
0.16829044494126136
0.17062191994473944
0.17151795479924498
0.1614781526201207
0.17261164528537815
0.15650709395361573
0.17424568960927436
0.16949132241491285
0.1724691841525349
0.17161319486545115
0.17069696138466797
0.16851081701563153
0.16799110228484912
0.17215325250277214
0.16940533544749603
0.16926663692193725
0.1704221482356779
0.17317867470892642
0.16814696937257825
0.17143274284574103
0.17043901259740443
0.1673158623689736
0.16544276226981872
0.16725992985562432
0.17162934676962124
0.17319284465191395
0.17109817080791595
0.17102152544416804
0.15208580576981726
0.14571082080425535
0.17048542151805254
0.17328266305534984
0.14954364996295175
0.17131342983178302
0.17191004448847894
0.17187844087089932
0.17257522006772533
0.16687904816433752
0.17166503908192213
0.1688401457491824
0.16492552238135502
0.17297337779150937
0.17229001116704018
0.16126166220375243
0.17008962399027766
0.17013578819625416
0.17339683918235899
0.16949205013986762
0.17036985579121627
0.17249249204141573
0.1725193673575067
0.1549976716534698
0.16465749136574345
0.17232483506703905
0.16913859276423363
0.17063441661048429
0.17030512344913978
0.16908639286408744
0.16901047332074626
0.17246784644505747
0.16487576667782555
0.1677220061756721
0.17098094913448178
0.16826714510495686
0.16725826869606675
0.1708660977544389
0.17011391088543873
0.16843957524857317
0.1699434396691385
0.1667356585124768
0.173388816111895
0.1709400002919289
0.17255662320344464
0.17095822833311375
0.16842296476114096
0.1725879075648731
0.17111807968656473
0.17443973559251172
0.1669087302456197
0.1707657174275999
0.17367857123397304
0.17318619963496548
0.17149289180795843
0.17346855695565536
0.17024556847510003
0.16631165182283897
0.17169416987098016
0.16928802402053902
0.17141550373679412
0.16976505744795872
0.1667192717567252
0.16702164415282117
0.17187629034201002
0.17126828067461705
0.16010492971606685
0.1633635057915622
0.1519725385683498
0.16288133754243334
0.16208246805545257
0.17014642021247506
0.17103818183343902
0.17426862438974816
0.1719269450743313
0.17088707778234022
0.1716205222632509
0.1671471633314948
0.17002805765040752
0.17227911264100343
0.17313512193479422
0.1713950899835651
0.15985776093344417
0.1698836136995614
0.17257470580107856
0.17347787966576528
0.17194240617199602
0.16647983021834817
0.17273160227627016
0.16520068042066352
0.16979224211867186
0.17335926659563297
0.1702289713362173
0.16341518945064631
0.1687658274632076
0.1713813030557774
0.1716870191483141
0.1396568248659189
0.17131594607901712
0.170564645706054
0.17297455650599788
0.17450758269602296
0.16952404114636865
0.16174100115272044
0.15914522906906065
0.1726183251540317
0.16991085843983061
0.12857100060615398
0.16852968452609388
0.15465182400738361
0.17253580529188928
0.1712788162285158
0.16690418430058723
0.16596885673728975
0.1712271287083207
0.157187019517092
0.17204912940101263
0.17359425600296502
0.1646216022912201
0.16472568430110646
0.16776469911144845
0.1726023243294545
0.17118459927683213
0.17148853032812064
0.1705634111681491
0.16626518448860864
0.1730376684644578
0.17072685696286968
0.17159351131238432
0.16989732226169876
0.17029866767951682
0.1722481496659682
0.1720960218245469
0.16808475236221487
0.1687792978700476
0.16987979264395933
0.16840535444954796
0.16923011071775734
0.16735041076665996
0.17279198573225668
0.16119916648537794
0.16424261068421186
0.17085741277591118
0.1727555876740839
0.1435259605040193
0.17130266392486423
0.13691043580330248
0.17143897535150437
0.17193539347548403
0.17421710017393843
0.1710020928335594
0.16554158503645203
0.16838326170161652
0.1653257733488132
0.1560267567248944
0.16991298326088267
0.17212762717973917
0.17230780757340022
0.14889221732230576
0.17394872150072008
0.16928755638526577
0.17195765994520573
0.16336857529984164
0.17261391014952204
0.17260774412796356
0.16975229479923512
0.1709442046422511
0.17081597977769622
0.15678253539727044
0.16652578987954145
0.17317973216195082
0.17169838635800044
0.17088944233568656
0.16625465076855442
0.17152654296795705
0.16053955487312108
0.17288517414743365
0.17011199194413576
0.1714842359669416
0.1644230001334041
0.17138624128478688
0.17175442087513015
0.1709278001105491
0.1676612637520183
0.17331320555314955
0.1716061637183081
0.17378255366552167
0.17166055306012204
0.16120044733703018
0.17096507305823308
0.17347333054545633
0.15675975795622685
0.16641067256292214
0.17287980125445662
0.1718933747570436
0.17378025015662346
0.16416062405246365
0.173636875001161
0.17221580676418188
0.17187972679779134
0.16655458024708597
0.17246792895208946
0.169200756478691
0.16797802554497818
0.16978715321801308
0.1732930124332476
0.1659647657625976
0.1707806945497146
0.16043111250646785
0.12487067553747601
0.17401004989196414
0.1730153777758076
0.17253706332011065
0.1698409331354079
0.16801607922241835
0.16811147091729672
0.17145410541419032
0.1734595973721413
0.17215831180734892
0.1703899472710297
0.1707037978169376
0.17078344844679091
0.16803145153040858
0.16900242910562902
0.17346349805807634
0.16534277070502237
0.1613448135962583
0.1694105669218616
0.16555327224768776
0.17002171187208878
0.17270176797538933
0.14583132173200172
0.1735279830596705
0.16742446901463928
0.16933375229040235
0.17338222690172853
0.16972710644328642
0.1718906835867898
0.16971406548101614
0.1731731124956811
0.17223549665535146
0.1664214451110256
0.17212099682818258
0.17326108168845425
0.17260786552925214
0.17336705660533466
0.16708418304062683
0.1724661898781535
0.17263112689507012
0.1571218113379888
0.17277130632101545
0.17220787725937833
0.16956703355544536
0.16272931070614818
0.1693807125773038
0.1726985362177445
0.17007432868042419
0.12243384612220942
0.17231537405060895
0.17134540539919843
0.1726859120883035
0.1729057523803002
0.167568895475294
0.17210778084751804
0.17260285276671225
0.17109660831095158
0.1725234702053294
0.15731168043029378
0.16635019728837153
0.17294075840350018
0.17387209777774007
0.17156921788037746
0.17260945089262705
0.1699129548435361
0.15926955120588698
0.17313773867022297
0.1626045227494111
0.17239630233847525
0.17088485431681819
0.17063830026814697
0.17079825202969964
0.17180416733162274
0.17290562572854695
0.16579573277201204
0.17285497577316006
0.16466156525260398
0.17386728599376403
0.17247723255687175
0.14880060315278662
0.1678987883909446
0.17323312866705273
0.17114445283142415
0.17375123372806692
0.16946569444207707
0.17176452986172758
0.17298353377521264
0.17133530863427637
0.17196590388972843
0.17134840374365704
0.1673268989337915
0.17194847391264034
0.1686677720913828
0.17207803906600808
0.169238474578434
0.17316123346195791
0.1725613074600404
0.16035252032752795
0.16841221144201796
0.17313844052061814
0.17213900526808032
0.16852192522877668
0.16417502717126983
0.17160185602380387
0.17037037387336504
0.17343429586297818
0.16778034025175698
0.16744770879220106
0.1739039878233824
0.17052874384347125
0.17275100398926183
0.16714198080664708
0.1727454729175043
0.17263224321787354
0.17133400137829877
0.1675473956353079
0.168373411129659
0.1730547813786987
0.171858773844324
0.16139824121540447
0.17267622376943947
0.1689402486790489
0.16793027026269497
0.16845024228156324
0.16889118680955836
0.16965973216160118
0.1611889799453639
0.16845444743346036
0.1711793613754428
0.1730836562161472
0.1714108995251701
0.17314470638622984
0.16484870969726076
0.17413356169697355
0.17266654609975216
0.17409086633808593
0.17321764976616433
0.17334745006898
0.17119793830326943
0.1722673383013449
0.1730598555063741
0.15967825806563626
0.17043314857484193
0.1648781109885669
0.1711910955950781
0.1708667266888403
0.1647317979706711
0.17322576194018896
0.17292781133755472
0.17118994212706168
0.17076792801853552
0.1704381501436984
0.17067467545649445
0.17016794606684446
0.16443294929019436
0.17030978442437053
0.17255280800973197
0.1660814315618184
0.17195460706441174
0.16848286519380953
0.1707159723045468
0.16716683727633452
0.17015125824697838
0.17052675917674034
0.1712907784181143
0.17103232127848209
0.1720971065483475
0.17326853115151725
0.16957653409736217
0.16548071205973688
0.17274189162430778
0.16915478593527958
0.16849545693155507
0.17300686983018082
0.17257641311676053
0.17240831283294972
0.1731237092641158
0.17126116138577788
0.16677088115400007
0.172740932142723
0.1733909151038479
0.17192965276304747
0.17157458016347085
0.17345397359503778
0.15706044172346284
0.173323907836329
0.17215384383933727
0.17170607545406325
0.17222940542521611
0.17192588613679458
0.1617418205752346
0.17044581572769568
0.16996704563290568
0.16592336089465634
0.17217637738001357
0.16788473259560982
0.14915609563464774
0.16814360886169116
0.17216441888670284
0.17172218081490795
0.17288107462338498
0.1721821747254132
0.1683456816429113
0.15791098451915495
0.17214344997480585
0.16951788595429157
0.16765179673630579
0.1702193616865307
0.17073724659927939
0.15343679852485573
0.17119143767012032
0.1619214772708745
0.1677084816522007
0.1571593550351159
0.17291552547786201
0.16598213996969846
0.16616599702810433
0.1727541291791545
0.1733255191227923
0.16793398437721702
0.16746598374415747
0.1248004945869455
0.1734203631963608
0.1533732293580893
0.16721800080428764
0.17047298040332418
0.12694069023116336
0.16391246444731053
0.1616843584859925
0.16933705322322362
0.17351122568130434
0.165723799515694
0.17321869920965138
0.17017035276228717
0.17336956959264282
0.17360599775792332
0.1732938020476486
0.17373640447586627
0.17026176455210956
0.16775691583226157
0.16997079410140642
0.1709133557083276
0.17075191658527425
0.17193872372180832
0.16997253001382873
0.1474434768111043
0.17296600966093875
0.16088521234863656
0.169676822121147
0.17277855070401452
0.1731253128460229
0.1484973636453881
0.17157430351851807
0.1685498293545389
0.16986607132690126
0.169096450379204
0.17360910066296528
0.1728398295910281
0.1711384185246519
0.17138676897619728
0.16746233437246943
0.1660834170863526
0.17395943803518585
0.16814461027160818
0.1652292079692454
0.16605698645190195
0.16601360505678156
0.1727287831300305
0.17048158563919008
0.17092549334509544
0.17026544679755246
0.13545137128440768
0.17129385268471012
0.17205827562205606
0.17320391566346313
0.16804150676698018
0.17003833298548165
0.17158766853555898
0.17247290426776893
0.17411391299923917
0.1634215401355153
0.15479352845114092
0.17055315523754455
0.1728774058412978
0.17161988993328076
0.17344300052943296
0.16524033789833947
0.17281578450152937
0.17040812153081367
0.16856867767674372
0.16134038201547432
0.17201815809048815
0.17076172468219672
0.1743686374727478
0.17248724834912457
0.17391117873639336
0.16725239320724197
0.15951586580815225
0.17241223215238446
0.17195612880373012
0.16454921000645026
0.17048321236967487
0.16001724469965084
0.17064501111016175
0.17296763074241364
0.1695988427434933
0.15537525269661848
0.1738217842355283
0.17086388061772584
0.17038432347491794
0.1504546825526672
0.1707031261747607
0.17109975520736628
0.17008192560441268
0.17103843920257358
0.16998017240742894
0.17302858477046998
0.1640206712180833
0.1733977472899675
0.17132435798573956
0.17297046535393143
0.17118359928107907
0.16993429323572867
0.17212141488278065
0.16936226708315338
0.1734520568295599
0.17369458924555808
0.17227318002743217
0.16153834041502874
0.1719680148883141
0.1671982601531569
0.17319567900585192
0.16959384426778143
0.16603628071537455
0.17130544810113757
0.17114396173249902
0.1706763379175243
0.17206558642017217
0.1674839931981711
0.162739337383295
0.16794362495308657
0.17011514952766163
0.1703357065772513
0.16974349869390679
0.09249948427684314
0.16643872188202488
0.15979132127785178
0.16772871069048903
0.16520467205405764
0.1718147273041286
0.17261877461167585
0.17331922133578126
0.16296259954894143
0.17260674346922725
0.168570389160497
0.17374394084537856
0.17362267776382853
0.16701054634981727
0.1664446348297204
0.17231380239536126
0.17334280151892012
0.17357881978867346
0.17161435493573424
0.17030526628093426
0.17194920234846747
0.17363322783678925
0.1722302485585141
0.17219044625573293
0.17219490635558324
0.17180281118763455
0.17174704828298393
0.1584626222881361
0.16156763246714936
0.17017596096425466
0.17170551631115005
0.17192995993293095
0.1732416889892189
0.16924016201303668
0.17395171472592771
0.1685455380853517
0.1705902703755924
0.17029360539679098
0.17241300797694978
0.16874748636421324
0.17127149141894601
0.1733554751002832
0.1636982849722577
0.1727630595385341
0.16722225676577226
0.16901962058799505
0.17073128765313608
0.16056559107523466
0.16981424185369368
0.17196321064967923
0.1745262700802071
0.16973772439617016
0.10905051542675492
0.17425183829290056
0.17228330569523012
0.1713493833364845
0.1702740062812468
0.14639340223901
0.17204594761079187
0.1736655180757496
0.16620335280659684
0.17089373396703575
0.15343534157104782
0.1707610163809066
0.1711417537306925
0.1698435669958501
0.1303896436984446
0.172528364505364
0.17274202264812913
0.17070252221738252
0.16297472303234195
0.17307127417211524
0.17311844270952584
0.17257578162404766
0.1672183328783054
0.17131637444505607
0.17309074359204252
0.17219942214460496
0.1730481598330817
0.14431259682243242
0.1720155820284031
0.17059664178126663
0.16847082348491274
0.1730732947359033
0.1723969582241266
0.17311061162885263
0.1699212186796281
0.1709042711340166
0.17130213269000527
0.15289123638102978
0.16721333315836764
0.14678946957844233
0.1724896914146517
0.16843919062018536
0.17015988780426616
0.17285199025554143
0.17110280078323678
0.17271887874191894
0.17308813236553597
0.17224690114147292
0.1633860922003401
0.17376918916758108
0.17097715324868862
0.17094624696637045
0.17245866670890597
0.1724221137086529
0.1705488050332098
0.1725046218539503
0.17080265658476493
0.17017596222332382
0.170657282073948
0.17150891899631462
0.1659420574092888
0.17086947996755694
0.16705755385825738
0.1705314391553498
0.1720486434675718
0.16133364435012523
0.17065032656036283
0.15864882461921745
0.16839859351073977
0.17267724091593664
0.17169952139183542
0.16943182366207388
0.17277565453927995
0.17193015396006348
0.16913763177963642
0.17264710133941513
0.16620044739071954
0.16757972736250853
0.16950018337279565
0.17341822655278413
0.16725949407066057
0.15776991346568453
0.17162847632303743
0.17352020414415598
0.17214848465987614
0.17187645167634003
0.17097205298492818
0.1722638060627131
0.17374133743386302
0.16837968625935534
0.1700648503506262
0.17080354780411855
0.17223963383622068
0.1736869262619156
0.16948052991939971
0.1604403846885585
0.17326112996642087
0.16589923148847457
0.17239639363312856
0.14230879970097848
0.1733139381658985
0.16988529379431289
0.17115485117100376
0.17109388720001978
0.17324462199308385
0.17300665884368147
0.16797210657286843
0.1726055933625479
0.1705557683800266
0.1723899581572812
0.16462367940567174
0.1719556667549236
0.17238209022350667
0.16839084895426398
0.17344784702947763
0.17114847461586669
0.17147377537292266
0.17273587973305596
0.16642833232927773
0.17266629945606282
0.17180153741358636
0.16803632041450736
0.17331312970265786
0.17302999316156695
0.1721551095659881
0.166138162902443
0.15611107413179376
0.17210676163621488
0.1645115420071279
0.15126710917276764
0.17165308362916593
0.17322019578189332
0.17225936540808787
0.1618641022292008
0.17230360453848612
0.17261430608589703
0.1696466753866597
0.17113831384930367
0.1700498256445892
0.17034782115307925
0.1716361340275261
0.1620496160349044
0.17094043816261226
0.1687246498395948
0.17218682189386436
0.1710569775513938
0.17164790530035204
0.16759648397949845
0.15476348581145466
0.17113051680613472
0.16680479904982545
0.1734914849765605
0.17328615991089732
0.17282513561146087
0.16549542953461324
0.17100596817759822
0.16893191513840816
0.16610880176006604
0.16693269459698193
0.17025285157036424
0.17256483147274013
0.17355816113800432
0.17068957958590691
0.16858204926294662
0.15535035292421057
0.17276293647985488
0.16806660978731103
0.1586836481644906
0.16820917851473965
0.1724549152794973

==> anc/HeisenbergRFC_J0.3pi_L8p0.04.dat <==
0.2239624979584276
0.230355745055133
0.23055674321784456
0.23062283695567182
0.23128907507452573
0.22660653498599312
0.22045898561571528
0.2250706999392372
0.22949534344838468
0.194676920850831
0.2085910217479085
0.2274413670713556
0.22369262259061154
0.2319261627937948
0.20977849083271388
0.2208734099979474
0.21245371757649312
0.22545491980103713
0.23243228726852985
0.22610227356479604
0.22791527171261858
0.2311305114800149
0.2286576131799387
0.2107642774873651
0.23136229641426717
0.22461720319188566
0.22836739594110497
0.23087182504496542
0.21329670351144636
0.2291659629539744
0.2255655307690198
0.22893358774580413
0.23120570365321286
0.2269294040012375
0.2298759914931229
0.22201265646299673
0.22968615392623748
0.22300790590223765
0.22917155044932427
0.218285059634674
0.21477704247577625
0.22731318075816026
0.2306165111695378
0.22895992398533296
0.224528669699743
0.22748960727052725
0.20910402565603006
0.22103819352124596
0.23011563094899234
0.22983532121631314
0.21670046306394936
0.2241598837819383
0.22755577021548895
0.22659921243318837
0.2297592624951687
0.23141640380040274
0.23212954114506223
0.2281341953320955
0.17753380494334395
0.22992305597701748
0.2295135339744973
0.22301881723083322
0.23024621472888745
0.23000980732820336
0.21577607899557125
0.23019981782881127
0.21119302472233975
0.23191559332976414
0.22853383466194627
0.2196713505326131
0.22751477695724204
0.2280605555606554
0.2174259295597361
0.22997863959024836
0.2268285234316266
0.23013929947108105
0.22666838540163714
0.23137206276164926
0.22648120736376934
0.22975106674961546
0.23116221089889227
0.2296830734504978
0.2298453193990362
0.22471473772868908
0.23102970247880003
0.22982989951652627
0.22800304001841717
0.22566238670819455
0.19653628885153743
0.23205835102606842
0.22815991931666874
0.21670209919706435
0.22210747930946453
0.22886242935332318
0.21682658127646723
0.23023044092122721
0.23034932803793828
0.22567165496736324
0.23054575977069158
0.22724954780692433
0.2270446752207066
0.2276645741311117
0.19670628187806277
0.20139502956599553
0.2295317613773999
0.23092135485956042
0.22513246725417724
0.22263989084248728
0.22679165277728283
0.2318852942582445
0.22771616991539229
0.23065574577167974
0.22966406411805831
0.21919474543453368
0.19514272303471367
0.229632338757748
0.22547549318666688
0.21977484342862924
0.16276423411003726
0.21094858613574557
0.2261553496799644
0.22490372316138654
0.22473199943211428
0.22982147514504406
0.22561284690838496
0.14886182371705606
0.22180217119493664
0.2162003146133435
0.2227498286690607
0.2322848125864944
0.2148551976453367
0.23109202241065535
0.21988462054834815
0.16934598684691746
0.22107224575301238
0.22922405246066924
0.23049958940904453
0.23023721148340567
0.22949835175660657
0.2283075956008296
0.2307855566374891
0.21474972833409892
0.22759717927758205
0.23065526712846426
0.228565347243491
0.230222536449357
0.22731040515145348
0.22759220453669834
0.2263602919084597
0.23192596909234248
0.22783050794070292
0.1937675942486503
0.22976498071195492
0.23105825225900267
0.2250032890566864
0.2260966236818513
0.21519734327180154
0.2106162571013753
0.19065544246738805
0.1919700157267027
0.2210841647284602
0.22803962467128697
0.2255521591774968
0.23233724246245216
0.22854163472799358
0.22391513094959428
0.22726908558789718
0.22508269287830485
0.23218338354099874
0.22988167407632387
0.2300061400062717
0.220354250020631
0.22450780678166807
0.22890488981363288
0.2159917657255178
0.22825778177187422
0.22730486656198187
0.2311297468878393
0.22954101159490925
0.22121602252013842
0.23125643468437362
0.22330483788770258
0.2316217664016388
0.22496769733451705
0.19846080268094232
0.2098202498958373
0.22468069344942498
0.22537626104692873
0.2289456530987743
0.23091437406549495
0.14909046948930374
0.2153072372069847
0.22488143254973741
0.2268967419151045
0.22762288154789373
0.206350566993003
0.23098556444271157
0.22788271238880592
0.22492873099719116
0.2289544129927158
0.22072632327573694
0.2208467933621939
0.22927355151714857
0.2295701454522213
0.21805440088932557
0.228935223864069
0.22451092768379383
0.22745948285496304
0.21232594762222562
0.17373519939780235
0.23003860184385788
0.21919227542100173
0.2281889546992646
0.2317581480102507
0.23014137346997157
0.2290190484151046
0.229008617497349
0.16879991344731946
0.22200747006261096
0.1869006532354873
0.22530244139087702
0.2202313293195269
0.22869996890384525
0.22337197707424447
0.23089848293701734
0.2282621478613867
0.2118588723928121
0.23256703323583333
0.1963457978565463
0.19412487025116712
0.21544885363474547
0.22874823599224578
0.21861049833161195
0.23144790008308647
0.22826660028033133
0.231751950400615
0.23107798417526978
0.22956661392092442
0.20255849842872242
0.23041424972368194
0.2315173262709928
0.2310420035513279
0.23030565365450348
0.23160319084264902
0.22792040960674276
0.22319015211969798
0.2291939149204134
0.22948688713453805
0.2294918885332498
0.20574469971183984
0.2289215655720878
0.22631079601830792
0.22946283049969565
0.22325005549052296
0.22314876797178948
0.2315283548115668
0.22305526879962928
0.2274087242218805
0.22924362530047782
0.18486185959392334
0.22056203990523027
0.22876363273150835
0.22680872632415455
0.22148678350317683
0.17704790744979568
0.22518245731711514
0.22509795087561232
0.2291630069185494
0.22789706114155633
0.23122602505338669
0.21941937887971044
0.22655822110180196
0.2285925653513797
0.22851860764234683
0.23198153109460282
0.23116545030689806
0.21415190404372977
0.22986231981689745
0.2304990541649515
0.23166354098332936
0.2303840204315349
0.17668428636602995
0.2304187043297234
0.22757164707963684
0.20297961728028188
0.23029735471184554
0.15238914484400423
0.18949621546560344
0.22748861037808016
0.2082562756166213
0.17744080508558263
0.15557157065163796
0.22975476652183677
0.22662302247347774
0.1992017864609637
0.2001874987215093
0.2286587126762627
0.22905670695807914
0.22869030474358534
0.21203537713325768
0.19914200640542792
0.22352232058368943
0.2292941380546311
0.22026824190351893
0.2281468736137626
0.22932350604514098
0.2292027863764007
0.23173519950967073
0.218583499234616
0.2170759259993865
0.21721337489845255
0.2302235533030106
0.22821526970461645
0.22696493773884377
0.23100312982105078
0.21758806924772459
0.1783920061019951
0.20664793415013116
0.22974710980527183
0.2316421351439081
0.22425712484904203
0.2267374354382718
0.2235510580904282
0.2125283080898126
0.214154181255912
0.22847022057003988
0.22835733368941571
0.23097435062799604
0.22694935723036977
0.23136434486932758
0.22451200137910876
0.22360967698738074
0.19678636285097953
0.22544481973550884
0.22474885199224445
0.22273521134083216
0.22710937344163182
0.23117954885607692
0.21234763695752307
0.22332338598959842
0.19551601336812802
0.21356195642605838
0.22711681488852417
0.22783324948395442
0.15061053796550022
0.2296945773500816
0.22246894319296556
0.22804863237099493
0.22329757223137023
0.2119137566293102
0.23126914962061992
0.23119558356752026
0.22549963172650148
0.22081551603032748
0.22916773903506707
0.22944287362766883
0.23113572906313568
0.22210813731879142
0.22664084761720674
0.20938939159265155
0.2277093491179395
0.22989267163975965
0.18042762425789105
0.22525100032346926
0.22725028329887278
0.2303214054627974
0.22706961635460637
0.16005882891199788
0.20743486444885426
0.21616969734954536
0.20543777950926048
0.2245615862021793
0.19777816941124657
0.21755497679411331
0.22454412798216722
0.22318028184679556
0.22290126790704715
0.22514754362802566
0.23071545132412682
0.21837791385441033
0.1909162959386496
0.22937819098327236
0.22890515076289986
0.2196178495492672
0.23022650783326912
0.2293902985965398
0.22000400675142712
0.2270144037622932
0.23064270556851457
0.21402446918192045
0.2238027553394007
0.23091922565900555
0.210757597147036
0.22861469255315248
0.2187838733970324
0.22426841942321052
0.22949800001048246
0.22817954223995696
0.22899445753820866
0.21300053880683012
0.19628980954781655
0.19324788327891354
0.23199313837207666
0.220504734098868
0.2306396128635111
0.22954823255515874
0.22648511840369717
0.22933208071406555
0.20224104361428916
0.23067833393261028
0.2258012518593671
0.2289979098196382
0.22640295168078597
0.22554031093173343
0.23108348573337853
0.227455189398993
0.2293015041875099
0.23056329290908525
0.22324326181981227
0.22574588558024106
0.21933098119038336
0.2104008742524346
0.23113933836845654
0.21570395854952804
0.22845930992087576
0.2241539871576646
0.20400749052061184
0.22652505509186527
0.22522326767399645
0.23049563723974176
0.21925295672884887
0.2099469048805237
0.22438640896234074
0.22916278756501451
0.22654049371478147
0.2174756642810228
0.2022400641392917
0.23102202462994031
0.2240397431391518
0.2167121849211488
0.22703318971366046
0.21963104815977916
0.21674658425494006
0.21898246513270536
0.2163820169197852
0.22697810095358364
0.22849968916597685
0.22738351138615903
0.22722284564047923
0.22867471657997676
0.2283498943551291
0.22559903989481533
0.22661674875202042
0.2215110490983769
0.22836733482794935
0.19263876932157717
0.20183521056260492
0.20995640788331524
0.21272932607696737
0.22519598680813258
0.22459348216391828
0.22796311457224158
0.22024629637364687
0.21854756811870305
0.22710105466334307
0.22893501643643166
0.22150972653495493
0.22769226998562356
0.2296892449289845
0.22997117497217084
0.2243614237379506
0.20635563761262826
0.2280945647619783
0.22838163145864965
0.22547839491350655
0.22809888135822484
0.2288778453322837
0.22978635562826344
0.2100704937784878
0.22905191337026753
0.22843046469009587
0.1909539473870236
0.2095114579137535
0.21705622420650847
0.22967072659805246
0.22601730254296293
0.22900417073619286
0.2140595004127182
0.2247621143100422
0.23244503779007672
0.2222679362082342
0.16326096788509667
0.22351632890641482
0.22686699486733836
0.22420793619629337
0.23029093118213034
0.18815426853117684
0.23121167771477585
0.2269877701862449
0.19798285664184861
0.22945993462839356
0.23237849413665332
0.22317771216586452
0.22455634396476878
0.21876202024577548
0.21223078869664894
0.21999818018683856
0.22445751365602468
0.2310060657263281
0.2294835735583059
0.15429252103080407
0.23203365082579333
0.22891460741919498
0.2293157203358641
0.22732132435012803
0.22713604750083033
0.23111478267834684
0.2311888313622678
0.23080069028946718
0.2080250503283074
0.21915973121736304
0.22897721712086688
0.21765369529820494
0.23030123689503854
0.22856491609214505
0.16630344789389867
0.23129227688128848
0.2261675519725193
0.22975796831023604
0.2107170363509345
0.23093712671088146
0.2050351898525742
0.22559276834610087
0.22813721339515083
0.23043033722497683
0.22735422771656325
0.21201978639250801
0.2290607352471219
0.22912567550464316
0.2225989901919187
0.22704495137403655
0.22839769064424417
0.23296948005701743
0.22843608732888102
0.22475001839750258
0.2303955902446975
0.22577333765710217
0.14244512680067803
0.22941921438717466
0.22010862401992948
0.21148338292003532
0.22920701257890436
0.23155773433900695
0.23036050046941883
0.20542330359535121
0.2199834992510513
0.22234609377470224
0.230296075626325
0.22632228108853336
0.22361495713754218
0.22928522669690393
0.2265218818258488
0.23067524966592992
0.22560342529038993
0.23012552040422313
0.1935877948434847
0.21153070373857216
0.22833752724507086
0.22820324905998043
0.1968040531300448
0.23092950952539792
0.21973812103616694
0.22970937293689178
0.23073799847139925
0.22679042553332762
0.20889869893518956
0.19171324941769757
0.2228567612603015
0.2309500257148185
0.22906169883765107
0.2282081972976375
0.2179194928408117
0.22628662837036576
0.21008158860396298
0.20960793003163034
0.22756595058323612
0.17056779545231254
0.22835390957541976
0.22482313936530499
0.223783058885326
0.2264401564546703
0.2285043105065277
0.19154889429767868
0.20653144770661586
0.17896441443822098
0.2254765808037545
0.2311195448217501
0.1740581894603258
0.2248676554163389
0.21837961856541677
0.22142643095541575
0.19737307666540116
0.17054900191714695
0.23029842221554925
0.2221161287891116
0.23067786701281964
0.22635747180570856
0.22899772641673297
0.21691184819997267
0.21884090912142873
0.2225529656767472
0.21859942484785683
0.23214785842605407
0.21483163871348207
0.20454969527043776
0.22857891814046072
0.2277933069248518
0.23010111990523482
0.22827455939665803
0.205550394076952
0.2314349249696977
0.23270393693483418
0.2018870760617829
0.2254324684356948
0.21002779829474333
0.23135129110712402
0.23149039247282763
0.22850298174375436
0.2258899311016982
0.20827928839353982
0.20979446903334395
0.21659305409053067
0.22639886727145225
0.18606026413265342
0.21802844387447023
0.19332525365934028
0.23146026218428714
0.23049709768663343
0.22488891336132882
0.2263961255798886
0.2182976421174495
0.2279615265536657
0.22715415451283594
0.199718189115471
0.2274221918249155
0.22809715917051424
0.22826434326602718
0.22873709757188063
0.226421962665071
0.22551552996323135
0.22961110352055694
0.2171295893078026
0.22286567421564796
0.16589501678249766
0.20313443791909508
0.19434619594528513
0.22530732404694614
0.2201394337651975
0.22657492426891582
0.23028575908690233
0.2275349607439783
0.23073503496870268
0.22994546304362487
0.23054390345093548
0.23151990912877105
0.22960219197913317
0.22650085007936366
0.18000854684976667
0.22707167138516507
0.17009166035584558
0.22808813679176257
0.21848291508759698
0.22732059915974112
0.22316989190567513
0.23081863893526267
0.20913532128592854
0.23111853867345827
0.2250711229123484
0.23091045291888074
0.199933600899971
0.2173971638328883
0.17508905188436477
0.2176016393829927
0.21774084720556922
0.22867573352933535
0.22970201166567525
0.22454710501665726
0.2251893084493627
0.23207446097252732
0.22554765408779756
0.21407210368461863
0.23005980250210925
0.2224430463344409
0.23197504785659662
0.23134533887657502
0.22959018034300402
0.23065682343617458
0.20918649592172725
0.22725859508626453
0.22027789116754876
0.22739719892619892
0.21547473555134933
0.225012675255432
0.22858282530567317
0.2287776632119744
0.22601065978912366
0.2298837514068741
0.21781675689670854
0.23188528399765243
0.22959115145904213
0.2309275948728278
0.21665420220279633
0.22809520366640618
0.21716016576980435
0.1820022331391776
0.22969915299300403
0.19892450355034794
0.22695566477327356
0.21205018228883835
0.22477930297930837
0.22296242009356954
0.2283235636294577
0.2234586948844313
0.22219375378165082
0.22389155903481583
0.22909107308017948
0.2264110991773433
0.23010854255214827
0.22582330288444996
0.2296771900586055
0.226074131262729
0.22851529350995672
0.2213586361190736
0.22919734511946782
0.22606313562394983
0.2216700735901142
0.2208755978896404
0.22276484647554892
0.22675635785396134
0.22873466383941948
0.22831514447958473
0.22436781724938
0.23156235514668214
0.22989046348730632
0.18593072559443116
0.2228073951804949
0.15152521989467363
0.14678502636057897
0.20793311531244874
0.2261690416094603
0.22327628050386822
0.20128012367695614
0.22563059547844588
0.22232679340525108
0.20600292649844137
0.2074799290485417
0.21693166185561344
0.1633093434072747
0.22325869446333804
0.23107394293873543
0.2286352642431504
0.22425403176437356
0.22167292994130575
0.22051840943629086
0.2270779962971703
0.2283936965811733
0.22838979658735406
0.22971385185494356
0.218941975637843
0.23005316143953877
0.22562555114118377
0.23200656138974812
0.2224413484729531
0.19684548034285068
0.216033839942904
0.22928522980128316
0.22226304650899922
0.22242445601917185
0.23199668815652322
0.22967219354012547
0.22731807744771976
0.22879501907452093
0.22208858442000307
0.22386857671799823
0.22505492076859598
0.23099400751133967
0.22779089813489223
0.22600597463380462
0.2190500546611204
0.2177903441289985
0.2275450554230869
0.22431369827610684
0.17489909372942805
0.22796289161648298
0.2255039320897283
0.23114565238198376
0.21774874967090002
0.2273007282693101
0.22379951677497503
0.2284233121261756
0.22744976016443544
0.22175144523465976
0.2266051027053331
0.22717558274928337
0.22581288584861406
0.22933821182703054
0.22954305229438957
0.22617165577967743
0.23177905509781818
0.21488964002316938
0.23290103111724433
0.2297825298011898
0.22890148876306335
0.21734821071621113
0.218806854086605
0.22637597572494286
0.22894843028306663
0.2249840418335993
0.22530087290696446
0.2264936149408818
0.22882012418943184
0.22647935145966733
0.20763358002330792
0.23111166170537834
0.22910373509036283
0.22673972809701115
0.22176986119236902
0.2005725379539092
0.22608972968357013
0.21567096060493302
0.1642656506616812
0.22788805542937554
0.22620022032813553
0.21941135144625387
0.22991144628504648
0.22002590703574548
0.22799996219940477
0.22830279024468908
0.21421705633051114
0.2272245547466335
0.22921284955440907
0.22777092002720878
0.2266450197294784
0.2132924603625183
0.23236389324819157
0.2237691162578474
0.22803112857039173
0.23092180818856325
0.22134642562380885
0.23232223756222012
0.23116673899129014
0.21658184500040836
0.22041404813947404
0.2110140284384252
0.23012569244124642
0.23170015543144992
0.23027880620327304
0.23034973863044234
0.21162319449859437
0.22877991559380145
0.2270395575057131
0.22633782058122204
0.22579304777679207
0.2316711585015055
0.2285863978585877
0.22899313788710546
0.22781439633492737
0.1998642052142876
0.22731617601479873
0.23106267104973416
0.22876577427475384
0.23035300700934477
0.226505832485825
0.22774389359871286
0.2289268934355552

==> anc/HeisenbergRFC_J0.3pi_L8p0.05.dat <==
0.24825085533540717
0.2881995305982546
0.28123565891328745
0.22172296855618076
0.2860035398192471
0.28650310829475484
0.26948620822553077
0.2807121945741067
0.2810385945776171
0.2883728130622228
0.1905219453270323
0.28334687298766204
0.26147119466138447
0.2792630944868207
0.2627951601925905
0.2557502471754833
0.2913303601658223
0.25863989913103186
0.2786153345415223
0.2884005573438121
0.2868763195261148
0.26194427967499184
0.28398624787688154
0.27287215526663583
0.2351144933322127
0.27525566228984605
0.2836323742264502
0.24853144480647008
0.2730892734097802
0.27945001915532847
0.2761435237711681
0.2804171451735284
0.26305253937414275
0.22532397854663572
0.18307918533307455
0.2878779718383673
0.2873412008867733
0.2872617605031731
0.22850999722649235
0.28024682275279816
0.28319203044543434
0.2870755902902859
0.26285473706936874
0.28724493785152844
0.2851853355524324
0.2816310862194248
0.2834819467545626
0.2786437367568588
0.2604803071645039
0.25222429828931653
0.24890223000524728
0.28047922940727466
0.2871066460988093
0.2622435117505721
0.28371650082913613
0.29008974106260144
0.27913912686328823
0.28822804512524164
0.27271796839493434
0.2719638941687944
0.1787031342946031
0.2797626814944569
0.27771607139491594
0.2867991888818793
0.22246450188297354
0.28590977155070885
0.2850129303382233
0.2783874709160924
0.2905286022106201
0.27452055411831694
0.2852375961371752
0.26151146677280296
0.2838967399091804
0.22329396383892727
0.2680471248173774
0.27958796298253236
0.18610882764605605
0.27446512263425055
0.2733235728082536
0.2882804045471544
0.26805610018119197
0.28871112277138294
0.28696111145689573
0.27442718625895585
0.28758751097613466
0.287009061280739
0.27987657042176184
0.27907145421852514
0.2678613061541565
0.28162202491213134
0.2584128556839798
0.28079386588708605
0.2794647141153295
0.26307842303057916
0.269665371668431
0.2534221507046121
0.27622570645090383
0.290456184826357
0.2895489675909597
0.2810437102389046
0.27744088174394127
0.2776107552231722
0.2796421790545838
0.23965095998085695
0.24292884794241956
0.18819514398632972
0.2776561816807057
0.262813150165492
0.21787331654048994
0.2834070955129741
0.28638008304970336
0.2517004926832374
0.2758674365433081
0.28704200646256117
0.2059612290389347
0.2886758537623837
0.26944372429716434
0.2262737556357907
0.27805409293023686
0.2047491563589691
0.2878265453780337
0.28242865828927377
0.28508430097339915
0.28113230352160307
0.26283487088924273
0.27579719818310305
0.26490056526125944
0.27594143317356895
0.1925452423427728
0.2880003542055864
0.23675135242231893
0.2830910255799384
0.2747499772767343
0.27085712471843604
0.2637167225187179
0.28961055839868294
0.23225232288513886
0.26031550253127184
0.27388862320765606
0.2850791377360373
0.2383883065169983
0.2786229733175037
0.24217577761135312
0.2749223615878646
0.2825771928408879
0.28470206077667215
0.2689846872437424
0.26650691923077846
0.27660764777295915
0.28239351969407
0.25752839895919194
0.2779097432656849
0.28990709987681684
0.27894211449963613
0.2862873086327578
0.28282629290883216
0.28143919228556963
0.2845982992669457
0.24128881962337323
0.26503517694106665
0.27460883996766094
0.2728467154833197
0.2856773392097722
0.2870979869347304
0.2781798570258699
0.26937215108462376
0.26776672168345816
0.28350761413075554
0.28254938827202075
0.28867495288242484
0.2508839526859853
0.28073381947253356
0.28204359983039173
0.2906740196510464
0.2862794449555455
0.2847261636302699
0.2621572951618793
0.25466728610136385
0.2833508161553016
0.2716409969431255
0.2809161985062133
0.28442453260740863
0.28112832903553675
0.28427970039643324
0.2848937615123429
0.2827392956954482
0.2634846113243626
0.21472713798406468
0.2571096053375507
0.28618210358466867
0.28097723526542845
0.26502073990513214
0.27927646020581753
0.2702451619698924
0.28446608703286635
0.2566552271561996
0.2698098470125447
0.23903317514743133
0.1939321707385741
0.26275859156887654
0.2726420009801046
0.23663396557180402
0.15602086732728432
0.25610213119777153
0.280540357794653
0.28975917348207325
0.281850777521251
0.262632668160033
0.2798248001842531
0.2679008892969453
0.2806101693725694
0.2592313745733285
0.28123449412803336
0.2788186885222134
0.24201235193731088
0.28054106253853994
0.2560623984459898
0.2860758663810641
0.27672207015390016
0.2803790170498628
0.2836410403750564
0.268565523145536
0.18876083391454873
0.2686616424242286
0.2851148084744528
0.28502350387783604
0.27085013738121383
0.2834976534856573
0.24913024475163592
0.27795458689110497
0.2012947213676669
0.2872150182925815
0.282197875458058
0.2702095895352575
0.27310316949577623
0.2861529925797251
0.28718340609581733
0.2723215606493252
0.26725160693878786
0.28541119370098206
0.2784695842547527
0.246765585121867
0.28741594757285455
0.2707606189901195
0.21519594014502727
0.20795766829704251
0.2812959876998857
0.23566478166023705
0.2651914737588011
0.2501065268888074
0.2683748222343562
0.2740012447283861
0.2860906304607253
0.2885652978856216
0.28465994442051856
0.2119460653761739
0.26671901245915713
0.27840915346639566
0.2819080368835545
0.2673630978254838
0.2785905642648709
0.28480895180453664
0.2689585585180067
0.19339247528471953
0.1892025032446861
0.26914986686387204
0.27831405804060066
0.26274494928494274
0.21309075607945482
0.2829715714217565
0.27300887041440797
0.2707216660327108
0.274350880720151
0.28907631473682105
0.2780551233055182
0.2640732715321033
0.26419328915144824
0.2664757332441086
0.2300084658970742
0.2683890303973638
0.276500987013609
0.2865661069653769
0.2718045788809417
0.20856341302725576
0.2401571378681095
0.28487725875107334
0.28896771817764166
0.2810928706477297
0.271766828840727
0.21955909900432233
0.2832621753631954
0.288675852877472
0.21786656903759596
0.2910957163896204
0.2551074641170043
0.25858992153253296
0.2884059359595938
0.27524469568506893
0.20653784748232898
0.2629464297088469
0.16808269328645348
0.27841562468284275
0.27956513194869015
0.28446613407431554
0.2509994383101604
0.19241307883481024
0.2873858253054343
0.18637268814904975
0.25048796203844614
0.28169832872868267
0.28724822713281956
0.2801355414434367
0.25119235698455605
0.27070523378635847
0.28908467445355723
0.2884192758249005
0.24428269206581266
0.2621234521870457
0.2767929541695707
0.27907546424126095
0.2736853108906083
0.2619234248802405
0.23191133417052048
0.2839654234772362
0.24267016768307412
0.2852114069155405
0.2878760614095661
0.2820377189020023
0.24838454269900676
0.28149609846798473
0.2669936159884639
0.26135215334752604
0.2704285728973697
0.27143220243510985
0.24490187707754715
0.2839548225145645
0.26097172824007553
0.18784590291088027
0.2864169478786564
0.2881205478696948
0.28857688155340827
0.2791609034347536
0.1513861308237281
0.28147396954353543
0.2857056767942962
0.26880222963285094
0.2581545169722608
0.24933335258987105
0.22916360246641257
0.2688429934544022
0.2829995896258114
0.2593450719698105
0.26314874226144186
0.28799844297163896
0.28363020783537884
0.26920722950804304
0.2434253311391215
0.15369774807708192
0.2753750985561043
0.2786993488114257
0.24231935211901945
0.23083305567896284
0.2887226028898855
0.2856948053929923
0.2842952530298324
0.23634907226594531
0.22746240218154312
0.2497745431076091
0.27908863227596964
0.2781290349621686
0.2835549151353896
0.2873723645854495
0.28985507117447773
0.28850616050029043
0.27552115513983316
0.2852345652487496
0.2836854656185105
0.2616479887933677
0.2855273567585254
0.2348615856233948
0.24525960999960303
0.28416718260942175
0.23150220967639987
0.2825451450357004
0.2787604228089082
0.28850827669077433
0.24523595420861327
0.20888159727216943
0.2474773041132648
0.2832581715452414
0.28215447506283237
0.2823960598205068
0.28177412881445696
0.28513186687200737
0.2863569645108489
0.2832654469479658
0.18048149851497788
0.28911821179155545
0.28792641334832686
0.28025683950207286
0.26625888631006184
0.2567789868970482
0.2703243728998357
0.25811045506584945
0.25984417461519616
0.26474842808612375
0.252312611846704
0.25561247915400054
0.2395475551759143
0.2814223757028591
0.28567073617391986
0.2775631465858952
0.2903362809393258
0.2721045778035641
0.2668295392485706
0.2820112628430798
0.17456334411734695
0.2702819961980868
0.27741355225687064
0.28612138795378395
0.1831537439911262
0.22361674092585113
0.2785481626638691
0.28846351061270076
0.2763839321476302
0.2575847391634796
0.2866215904339642
0.28482062120937507
0.2885519524792724
0.1837884665306313
0.28403543977753853
0.25081852773070046
0.23769623584574504
0.27178916100956085
0.25851842813551573
0.2576106722396098
0.2872890091028221
0.28784625421238474
0.27794775193984833
0.20846841579989947
0.27129246469277296
0.26123912950470496
0.28747394568334855
0.22212664219213582
0.2801909405848536
0.27460930591884897
0.18957582231969544
0.27558038345686897
0.28064556093971066
0.2807356263367254
0.23758058278913877
0.27531750419489487
0.26649386979467393
0.2849660849545324
0.2850728150813185
0.28660904554752303
0.265212209356803
0.28779719554011596
0.24182121849305843
0.2717749756406882
0.27011382197452266
0.2902628295293715
0.2907218648438717
0.2830057119020305
0.28158692088656423
0.2903161417327938
0.1709399096575618
0.2534262829658571
0.2776742121445737
0.281939303850733
0.28126355273348075
0.2860496671000671
0.2865130304508849
0.2845332106637189
0.24372399798273284
0.2733471883752034
0.2802517380598784
0.26062582016654595
0.2866544071096259
0.2782058837251846
0.261940248960473
0.2843059829713109
0.2908064103628225
0.28062801564837697
0.24593212886622443
0.2823729187440211
0.2811274599224114
0.23048349008459318
0.27838159326976386
0.2865417514688498
0.2200672051621798
0.23982021294314654
0.21390907944028761
0.27902444294516854
0.2373734450922223
0.2774201531066805
0.28785066245395713
0.2835426721936009
0.28596388170116277
0.2790955150886125
0.28716925410756144
0.27806458993841543
0.21163403200204087
0.2840875041676683
0.27891970083665674
0.253085803428533
0.29011738561564804
0.2612364782067838
0.28955181803580227
0.23577207120707674
0.28609181214846263
0.28407797202422774
0.2905494165133816
0.2857388714940347
0.28827925447112
0.28739125623775996
0.2876573486030945
0.28569297987532094
0.2759875891749005
0.2649896602795654
0.2905467700480573
0.2592997873809715
0.26993614057660253
0.28157049933555245
0.19278013345796693
0.2641858483549283
0.2343673124041807
0.18975929337074052
0.27188590091334197
0.2752627582238346
0.24809331651815758
0.26315861257974715
0.1643186811691574
0.28382362949478895
0.2411757755290944
0.28456988069086236
0.23291075303204395
0.2884995427280875
0.2724618527705295
0.2557464900145523
0.28264075788985266
0.27487972506750075
0.2780869828477983
0.2871521389698826
0.2826729326147333
0.22200901372817178
0.18018022461062913
0.2807342339669616
0.28060760831156745
0.23531870916339323
0.285957369748701
0.20247954395385254
0.19072507772462147
0.28545517058288555
0.28467590459316866
0.2743527742234579
0.27637576860783114
0.23157470917212428
0.2278424411093114
0.2879927512579036
0.2859113593590208
0.2759105970620064
0.27391709519456536
0.28694332569635356
0.27854581117160154
0.28475608089369153
0.23334676099766302
0.2819173544755665
0.2653192764842601
0.28055306952725395
0.2744606528013118
0.2549109999199051
0.282726918196656
0.19690290507449404
0.20959720000013315
0.27797863715664073
0.2799617492094974
0.27778774986523064
0.27827843906583993
0.27902702145767516
0.251650841592744
0.23501129890828482
0.28738516599327285
0.2894290555401266
0.26764779900116026
0.24851500798423626
0.2883468053246349
0.28384870830073955
0.2841261994730315
0.27337204597398723
0.24955291937520294
0.2836230492309594
0.27746849454312683
0.28801502214567193
0.23873240431012746
0.2801323652093685
0.2898266523512819
0.2878525665720101
0.2447375448242026
0.27701258742224116
0.2890311839659605
0.22480800995385036
0.2535177041786348
0.27454306548616025
0.27671199925177054
0.28213469301715083
0.28845138099086187
0.2831251699897739
0.254150555702915
0.28967796928311373
0.25516481234213734
0.2819534660282513
0.20890519091222337
0.26144939195006844
0.24126483977625834
0.2184462045892799
0.2768141367941457
0.27219331427110527
0.24939430760305695
0.28712067371641875
0.28483900579296256
0.23531954735552815
0.2850357564561212
0.27636918378251574
0.25133157354683755
0.2816940626091318
0.28224943684411663
0.28733768173728824
0.2850695064606673
0.2850731747663968
0.2856789013175117
0.2073973329395572
0.28395888862643964
0.2765285520694688
0.27457227714780585
0.27371434219712093
0.27840495731455495
0.24875649222725196
0.2877877999239834
0.2800220333473073
0.28430863041930493
0.19079326216144415
0.2906650215579336
0.2514354081794139
0.22841983930548554
0.18396027625789615
0.21479804548730946
0.2906412272476661
0.2855013158577786
0.28978375753095376
0.2703931688566048
0.26373672541049337
0.28363263516884923
0.2846222181370502
0.27666129811853
0.26756625172920756
0.2674655210935967
0.2863277242593556
0.23868009540633398
0.25928224399415084
0.28178738008428583
0.2569483603419576
0.2863409364918402
0.25257016421731526
0.27164987278736386
0.28497884934507683
0.1926811526899417
0.2830180670792043
0.28929640822633607
0.28448843528583145
0.28938332565803554
0.2808286643301922
0.287147756995196
0.28802079198915653
0.1939762136850562
0.28086204284681
0.2782734934305248
0.2872764515139006
0.28435460676907004
0.29088011887043086
0.28235897593826376
0.28654858137463113
0.26917353180830805
0.2820583455893406
0.27920731104146507
0.2858985699488873
0.2629564576528919
0.2868183373367424
0.2751315618986113
0.22405978224520023
0.2793162667280912
0.2849980730088471
0.17907184888464
0.2836158027746779
0.2554104859197927
0.2579792898817713
0.2619335227995949
0.2431589298157795
0.2833707134455159
0.2618443950487588
0.2761099173675469
0.2837360050777418
0.25726641126513716
0.28453954461970926
0.25071974800469843
0.28256796673159323
0.20770494339430945
0.286496991026116
0.2905802094142739
0.2843636679176812
0.23705433832100808
0.24849925493641986
0.29019823097009706
0.2788980930562832
0.2903326956505922
0.2891956653013334
0.2555101247564187
0.25521718988659486
0.24217969134100284
0.2866728025586403
0.27175488834054623
0.28554792536392803
0.2905130698659581
0.2876422833727336
0.286744723284
0.28673850943784235
0.25401039296224115
0.2822027365485887
0.26316353354395594
0.2804167945889307
0.2782415510483279
0.2709104632935209
0.2845925268261257
0.2789636133917295
0.28937268983912373
0.2766360521807322
0.2853428948277048
0.2468113906366162
0.2531781310769276
0.24974969944930137
0.2544978589936016
0.28922065709382855
0.2857982381325613
0.2874013902903764
0.28728377214620193
0.25560943643299316
0.21707151282754358
0.28521512239844404
0.28912945931260553
0.2872070572505925
0.19601430057399769
0.287880474096944
0.223829479205052
0.2860862461170713
0.28312078451945255
0.284610479148232
0.2756118210260331
0.2312158946994977
0.26976761746394673
0.1769324044865215
0.2652500165825493
0.28271956931660763
0.21856240563741283
0.28363792330600524
0.20346394396371723
0.2652082140720971
0.28515248674894733
0.2781574707235672
0.27283472001614306
0.2622862622059307
0.28396201256575765
0.1703681295424579
0.25041429543093335
0.27807837733357876
0.27557160987841023
0.27862549612829346
0.2841217566951138
0.215926039002139
0.2707123769668581
0.27674355697988423
0.2748166141206126
0.2557275884412452
0.2817082531035307
0.2868229138783603
0.2877805302145085
0.27856941138561375
0.23346766238054883
0.2792107258562544
0.24315949375810322
0.28005777783397817
0.26159571658391245
0.2898830056766423
0.2849283958535705
0.2756964071692572
0.2865577723708822
0.2774620458448875
0.27200686517010186
0.26791912847332927
0.2598590591917147
0.2822575296893495
0.2833361250036507
0.27104415691079625
0.2871568290200683
0.28613795131739134
0.2472049207109937
0.2841262838767216
0.27838796260743004
0.26947256060552105
0.2865170259199008
0.19925854270883048
0.23421736460400086
0.23809221748389123
0.21125322509569666
0.2767070439103867
0.27921160752501695
0.28658515944211393
0.26733773031537655
0.279511372024489
0.2773597083933925
0.20310738114112614
0.22371255527428957
0.23633504611840875
0.2815602512487526
0.2894019273907616
0.26815633458879357
0.26024611539577036
0.21280680399690874
0.28175760123466614
0.28500585102052045
0.2810598434297641
0.2873949443078323
0.1910782892786008
0.2233686785574567
0.18885668612713222
0.2661975862841579
0.28743633522022477
0.25260063139266303
0.28329601848152086
0.2477739988048418
0.2897088470030982
0.26757241536694154
0.2730341674374351
0.270249128944977
0.24129181541114395
0.2781235905871108
0.24275438619200881
0.289203022966333
0.2699662587320154
0.23324986804533612
0.28724199298640396
0.28551274466065396
0.23640674621937496
0.2616032821992953
0.22517302396911337
0.2597746523406231
0.28683163032609643
0.2580846128812888
0.290419540865436
0.2763712367646149
0.27788072144528386
0.2725121628677726
0.28270913545876525
0.2812416398940472
0.26606414593963607
0.28945472843601644
0.2879645030165543

==> anc/HeisenbergRFC_J0.3pi_L8p0.06.dat <==
0.33725627559206245
0.33047652725446885
0.2900381977963344
0.33610276339539286
0.23588113234000388
0.3406774023490355
0.3149710991129652
0.3376767400064205
0.27724932181077316
0.32056583720658927
0.22600059057919533
0.3429947583514173
0.27890936630391594
0.3204204077584887
0.2637443200706929
0.32646784560841235
0.3189563653189152
0.3436480753876125
0.24268497056540125
0.3236841653922126
0.34512524107993586
0.294263718580429
0.34004082754039666
0.27398239610738895
0.29716432105035984
0.3190216808638727
0.3262834448424542
0.3111558836133298
0.3338875245056406
0.3230877995520465
0.3364899898919153
0.22220737513303146
0.3137637074925409
0.31658386118659826
0.3324595814660969
0.2741346794144764
0.3460082811831991
0.3385085316019539
0.32566583180257325
0.23945747862461053
0.31871487285933087
0.2775134495519693
0.28638354268917005
0.2977682024112161
0.3399846361032897
0.3088380842026029
0.3332800709697061
0.34123107836461825
0.19082773235352316
0.3183392275045398
0.27685187282817236
0.274395703321981
0.33435073162925105
0.34443909479418955
0.2891433149560494
0.3010414401788302
0.2733954262659981
0.33377130397124405
0.24299140985131065
0.29428466158930694
0.30314223304178295
0.3326019916920032
0.3252406588624758
0.3334940672369384
0.30788204839512184
0.30759504938022925
0.2940260989772982
0.32481102633951303
0.3072040919050045
0.33706762727267525
0.34340270474714885
0.25004843508375885
0.24414400858606225
0.3249295107825645
0.3273338534342392
0.3446902343858102
0.2980322824491761
0.2904328306673971
0.2508169309800712
0.33485465323947533
0.34054980806838064
0.3465573166297786
0.24713580692500636
0.3351516694200353
0.3326898860707229
0.31804886737965626
0.33869779866915656
0.3246194758628603
0.28217514441097297
0.3430849790254512
0.2928831736487254
0.3372189180311341
0.32756871119574155
0.15597123867662138
0.2818905308839114
0.28825597478375314
0.2981939416306551
0.2449851761439587
0.3409641224719717
0.3254285171822174
0.2375616425259166
0.33983294884343873
0.3289293927832521
0.33835537179328007
0.3408401153970717
0.29783952113170875
0.23102765916004053
0.3194230229745989
0.26472178384254913
0.3347825044773564
0.29447776861492325
0.3083077036017759
0.300094406219921
0.3129639303772665
0.28428157286890954
0.26380349237803935
0.2561808543106454
0.3367605930643358
0.3442102608553175
0.3418615095521423
0.32140870259065435
0.2270228354872093
0.2995645849301764
0.3100274072643945
0.245154423880853
0.3398297693063923
0.2714567278655812
0.2575371072859885
0.3406612429049898
0.33920364419305704
0.3435433150139137
0.3408557644710854
0.2660207164979113
0.2897002215348301
0.30752995708210834
0.318584813720349
0.31384630759420346
0.3085111695713183
0.3069526076385853
0.280644521658611
0.24778347136306653
0.3408206509915033
0.33255859123833437
0.26605148272795165
0.31234986237529133
0.2388656048130235
0.2950952864275883
0.26321861434605914
0.30410079443001853
0.3155494465550135
0.3000759033396882
0.2835819349167677
0.2924664285007777
0.2037730533758219
0.3217957640933469
0.24655390553248543
0.34304516384121503
0.3288423722280777
0.3244999844993181
0.32088512431135646
0.23470383263710928
0.33044383764566543
0.32094920478676847
0.3253791471073025
0.28449190772445726
0.27638030962008364
0.31566757093865827
0.3333194781401726
0.340445813554873
0.312242386106976
0.32095033462729977
0.3267980511482822
0.3435725034145423
0.2796648681318533
0.3435635404309226
0.30629346740071406
0.3255454054642176
0.3362541617584549
0.3422679572716963
0.3127105013369533
0.2324030262220734
0.34129108672907915
0.22322321604853476
0.33148627019035487
0.20544734816303256
0.3230479165465249
0.33211226240200015
0.2413507053013813
0.3176004187857524
0.22685925837235466
0.3331576461121067
0.24835389729660756
0.2880745785955094
0.3282921456140496
0.2896031229076856
0.3416373474079998
0.33056203190899797
0.3028984855529174
0.3436410355626591
0.313821138101889
0.2592854000239821
0.267694464989554
0.3363409078576562
0.3067417510945053
0.3029108023008116
0.33528781823083187
0.28355010657690755
0.2991571590042187
0.3151930999439583
0.3455127730611143
0.2731910006188936
0.339773059447193
0.3350691390669268
0.3378564225190934
0.33422868104178044
0.27917346785149655
0.2824625995756197
0.2814440904562751
0.31479899462543515
0.3359761934810307
0.3432681250477389
0.32319610013313366
0.3326992325600647
0.34024976721283556
0.2844351260618268
0.33241770656972
0.34046741148938137
0.2986598803369452
0.3190051234469638
0.28070690124960124
0.33666305914021427
0.2699579815009548
0.29766159660267616
0.3400312909236201
0.28262092149088197
0.30710021179212127
0.287539372723374
0.3374628152602315
0.3276397773159302
0.31335390226747356
0.29001552631003535
0.27044201141649393
0.2543220150374021
0.32916115863032935
0.33545054525834084
0.3278978671310052
0.2664256502627786
0.3393346571702615
0.31254925652206833
0.29218925782045657
0.29605514589053034
0.3364274262977436
0.329701125598891
0.2815394632893078
0.3156538533899063
0.29301116208072336
0.2687630290231826
0.24499255687171434
0.2706186616337344
0.2333027301777295
0.2893338244446241
0.3048649167821276
0.32601935249521385
0.255282926373616
0.32988834372292836
0.18874052706519528
0.3117495244675735
0.31868823327836643
0.3347002210372523
0.321836799507594
0.3272238499500632
0.34324952303056255
0.3217030768476705
0.3335320816066243
0.3415420439120489
0.3225291484156162
0.34214297794312093
0.3360297920310279
0.3349969387409418
0.32841166281417294
0.28226680363792855
0.3418616897360906
0.33804328076526
0.29911016664913864
0.30103089856698223
0.34433901098252884
0.3347269300873865
0.33877178152924714
0.3006990549233511
0.34099072341969555
0.31434502453352675
0.31624024965608943
0.3407168507866705
0.3045541000291063
0.33266595302825336
0.2837292431708391
0.26517183930541466
0.33223071424874207
0.2689538143625534
0.26128953071329764
0.3332800757964789
0.25222952647938107
0.29889243966086315
0.34455190076334835
0.3317940522271132
0.3342241791396511
0.33533686580901684
0.309956362347664
0.22033477391659265
0.3363117979001226
0.2895622442683693
0.31245667680278905
0.32545812968962956
0.3260523760661974
0.2727105915417163
0.33808261975379517
0.29840592606549665
0.3397690602819876
0.34118097652655516
0.30174685953905855
0.2549870086888298
0.26190466030199533
0.31505578913699256
0.3324285719656529
0.29918180169049957
0.25871801265742406
0.3213367636285488
0.29114576171219686
0.34235899374361545
0.2824538563520298
0.27716533730396153
0.3488762784015617
0.3197106144497971
0.32635613883708653
0.296721386596231
0.3308671634328526
0.30880971759232045
0.30323268684636684
0.30923917826862907
0.23695020988701013
0.28246106171004814
0.2958924224514594
0.22444390910159953
0.309565056503046
0.3374882684012698
0.3181033037958437
0.3049025393435542
0.28552238991349854
0.32177389489258784
0.2118556391518187
0.22179731380446083
0.3129691062795403
0.3230748770688918
0.31621841020256486
0.3063133309296536
0.33881591586774956
0.30336552187690624
0.3268978579960751
0.3394386274992036
0.25718010654108653
0.3406541234844306
0.3031266752452024
0.30835288903534086
0.3260596321764281
0.30787483983168307
0.30853153499962876
0.33036416059050067
0.31604234066712156
0.19860741998938936
0.2968515782701849
0.33300251976710626
0.3422676437371686
0.298225041914154
0.29504836204722545
0.26068440066512727
0.33980102693739267
0.3424645618032055
0.31007838696884193
0.34298667150006573
0.2907744014522772
0.3160183059904501
0.30934783156886697
0.318438127945115
0.23607657404243387
0.32136285829326955
0.3038039160324138
0.25834142559475715
0.34438211633748195
0.3275648082655955
0.22733399417635805
0.32538027541634257
0.32768548047626267
0.26907770710238443
0.3080017425274057
0.29224824976366304
0.3282750277221017
0.2294738410130621
0.3354658094473815
0.3030910490667904
0.32052614077058106
0.3425238308480439
0.2977989050871588
0.2304296543887151
0.33400525712324564
0.31110527762290885
0.3055937166294282
0.28399258808520134
0.30125954165674335
0.2816162567321569
0.261846712530211
0.32610074631453057
0.34150837608460743
0.3244742456329205
0.32712195133481203
0.2963217471711965
0.3236693855650506
0.3370807544396752
0.3114621557038083
0.24269803907365414
0.3169579037663878
0.32491452576253677
0.2818560138620655
0.3072056908053455
0.3331854933137881
0.3240817014145237
0.33676641686097875
0.3126462796833592
0.33707800012022493
0.27535137246132957
0.30912006293166316
0.31444621543869655
0.2948873106488773
0.3253008758033494
0.331889644930457
0.3409873618207423
0.3305704233358271
0.3247307361831498
0.3358499836549021
0.29119844196848155
0.3403419806578714
0.3428154031227448
0.2977450516904123
0.33181225227703
0.3064429862908956
0.2798365024900815
0.2630550671161724
0.3434135323224724
0.2552195730387215
0.34553080965856914
0.3163982573846242
0.32294129953503975
0.339877504387009
0.27304473860232714
0.297268657823406
0.33175303413541163
0.3022372098987265
0.33284877614336655
0.2976243384594902
0.29480114272104746
0.33595085339248937
0.34303124877161545
0.23297017925770983
0.34241573097953665
0.3323520600771425
0.3466791718799628
0.33503224802544157
0.3470870842807848
0.32818342262486294
0.3271408064006332
0.28331287703245617
0.29926521639270215
0.30248492422373435
0.27430346558879476
0.3415723131665974
0.3389942298680496
0.22289480122865535
0.34212072498690405
0.31337000943069543
0.2635459150373236
0.34345660668660544
0.19999182579056998
0.3364500358949977
0.3400431021052447
0.3254009242948185
0.31029089034099094
0.18278559258268579
0.3123545838469657
0.33841148422735534
0.25513001537613383
0.2387194881855607
0.2713073555676636
0.265362420726651
0.3185513804811973
0.3059096634275331
0.2674166736773655
0.28418643013460776
0.27354434935244243
0.339376194423143
0.33520868188727543
0.3406176904082247
0.3288961176361869
0.26230779516536146
0.26411050813681153
0.25128559863074695
0.2927558079858343
0.3351510884816004
0.33361452171928924
0.29340538481598916
0.3060092632201747
0.3145603821180231
0.3415024939193016
0.27960616959651574
0.29194482744244793
0.30111417272228264
0.2963990528194356
0.3276763100671095
0.3291704093021519
0.23084145551683818
0.314402146834982
0.3414608067233614
0.2819244073385222
0.21554747719861805
0.3198208363934098
0.3278984399509091
0.31975784053793727
0.32292829213525504
0.33775289410811243
0.33833626293793345
0.3417638687839529
0.3446199133242869
0.2488428992318374
0.30161182320226826
0.34729993346922
0.33068249060890254
0.21906176762238086
0.3427908833089341
0.34337013652296094
0.31790134499670386
0.23792308633824427
0.3468406882953995
0.2908844602623977
0.34008186436709337
0.3236856216276833
0.3167309252708305
0.2789652551487764
0.1993953316140188
0.3247994718403602
0.2665354101835332
0.3313091540573024
0.3126373953203736
0.3129531886659921
0.3250975437508068
0.288148062187003
0.32544640991467033
0.25636060436811564
0.17761582760900022
0.3238990876123485
0.3284428580457219
0.3262051669532928
0.27435802329566994
0.2769679921040935
0.27643198257571766
0.31713960738359526
0.27058633931490433
0.34498948352655867
0.26297674114053565
0.2944879390217117
0.3170376995737421
0.3449106181548239
0.3310735300296645
0.316574100165782
0.25088109827803057
0.33455724019797123
0.3111129963154567
0.26409687000549703
0.3340096053175691
0.34243807646612906
0.3311757260911927
0.30090147155529895
0.27428303680350824
0.3375368169096699
0.3314613974665188
0.33730087106510276
0.33841488699169625
0.31779930249225424
0.3239626976701356
0.24256808287451503
0.31950450116267476
0.3303149007639114
0.31821266315392427
0.33411208132462583
0.3392237255657116
0.2959114127826065
0.2525695595325687
0.33933821434497374
0.3403063013267804
0.2931336131024865
0.305393541899221
0.33271288217908773
0.327871801726174
0.3311606910429752
0.3377278119575281
0.3240980418909871
0.33543793032811137
0.2842439356708512
0.3460329418024434
0.34828427972214693
0.3135942223890928
0.3321604353418377
0.27943257641271885
0.31064101321753035
0.2582728694879294
0.23737469040825174
0.27213634969189593
0.27391953386322454
0.332328355025988
0.24600036143865464
0.2612396355993701
0.34534801071316407
0.276824177038002
0.24176389350119684
0.30292202927316336
0.3333273473851107
0.33754268918620156
0.34281364623193866
0.33241617907777604
0.34381932431295814
0.33571984146056505
0.2185348448476044
0.32835269069646483
0.34524592348968186
0.24082331225162062
0.2768630485388382
0.3335270866137186
0.272041339860158
0.33081406545375847
0.3006405686191691
0.28900081194322647
0.31975585055218864
0.21091287808609485
0.3065745538427086
0.29279480381567874
0.3393864648497868
0.2879074251959504
0.3447499270845864
0.33566381699184666
0.29394758113679953
0.3236143461174709
0.34603426023631556
0.30376332550076773
0.3123119123368705
0.34619861514155525
0.3384095735269914
0.22593114363497507
0.3423221808754948
0.3336579293240321
0.308355801413754
0.285914263827254
0.29339566227065406
0.3415710261688212
0.3069941522036072
0.24774846363574807
0.3396067858637932
0.31454351345080767
0.31454514660893773
0.3227890477197273
0.2742507803215268
0.30551903321481894
0.26111761044732945
0.24571588275467499
0.333426150257282
0.3330897451167958
0.34115767135221664
0.32507229370729634
0.28694449579394365
0.326986633821355
0.32369733493232705
0.3442844998434686
0.3036155894213593
0.3166184612967275
0.2837352185981558
0.34255694235118894
0.32259878541076514
0.24575040670836848
0.31492207006618905
0.30833020553185253
0.2557922852497075
0.3112567826540405
0.2560730532920073
0.34011940911014776
0.30790487639315023
0.33695990748445226
0.29950658453714546
0.30128242499120866
0.33894632795886853
0.28140874768134067
0.27965966064044234
0.27927615558870555
0.2639826463509694
0.31770659540316326
0.2752712139215178
0.32555722105437124
0.32600813515504745
0.27219953757741594
0.3068520256278827
0.28015489548449896
0.3228706072683107
0.3100895122462459
0.2805938101619078
0.2763407059918479
0.3252347781914033
0.2602730542712153
0.31798622442505364
0.33966613258700257
0.3383700117114166
0.3255461167701411
0.329365547872581
0.295942171569177
0.34043518103929493
0.30238233467389203
0.323006622714873
0.2950669560097347
0.32312369416392905
0.30998853516533614
0.26457297757893355
0.2776693310334412
0.2658467286085367
0.34157679831288534
0.3111784088934647
0.33222544564996714
0.2948599435474719
0.2778686158246662
0.33153765278539477
0.30799585689561065
0.3373334526137648
0.312981132307264
0.34043763463705035
0.3428343250239324
0.2994222796175992
0.27032048570507866
0.3289247759204858
0.3204067656742873
0.3090562949397344
0.30979240799029134
0.23676239478758865
0.256873058436882
0.22827975845032475
0.2522246707362426
0.2984377560322579
0.3196237691890878
0.3402187771172516
0.3029479801042279
0.28991633595889205
0.30567669121343033
0.24369004351946164
0.3350400006935074
0.30467807600361985
0.2992077928578708
0.3209901217986412
0.30967889556683476
0.31282624523430264
0.3471862832530037
0.2393800866741356
0.32629246071168233
0.3329394359957877
0.3115398350400589
0.243595493590038
0.32876806013021526
0.26741780807710647
0.2570724762146582
0.25476759085271977
0.24172898226157052
0.3001955864972998
0.2809986139851121
0.33440535377002284
0.33588947346997333
0.2446791412980751
0.3310806779486236
0.30359419903586915
0.34202357881858
0.3101695450186471
0.24442316434642733
0.30157882371888384
0.34505969453825724
0.3249539300898524
0.30626389865361764
0.2703841088326282
0.3430555736014848
0.308347081545837
0.33897347199678546
0.2662483206486417
0.2615539198585854
0.2698205773327571
0.32394443596051986
0.3184150948971468
0.329573119933729
0.30858083381060347
0.315929123906549
0.251794786833782
0.33429586857210947
0.26524205656393485
0.28953499850134434
0.32719820364245983
0.28118973697245575

==> anc/HeisenbergRFC_J0.3pi_L8p0.07.dat <==
0.33637382238396385
0.38520758008353606
0.2458293903361671
0.31043879058254886
0.2636841499575339
0.2908138370866474
0.39324555454798493
0.3627211018265791
0.3654008043475406
0.24493413439915132
0.3526647088487928
0.3485224429155682
0.38731620083151574
0.34569028145929337
0.3352163630604994
0.3558768785225346
0.32154491217136877
0.33631844521245285
0.2136876923421614
0.3990957125035751
0.3206342263446725
0.34082038419072674
0.37053669924985666
0.3454208986705955
0.3848070721142379
0.2550843943987695
0.37996760531574897
0.36213193969251817
0.31163993946996715
0.37976101434066667
0.3404543742728148
0.3486488182833072
0.3308236262700687
0.33095326947819115
0.28005859522514465
0.3365416788902376
0.3351445546003152
0.3687710515960743
0.3551230490826325
0.23643758396542738
0.34011123586646475
0.3211349571734878
0.31901343750866795
0.37910263968514096
0.34493933682412503
0.34235032822368383
0.3041351650222545
0.3421473969602313
0.3125216317837171
0.3745407178784575
0.3202237800615959
0.18073980433524503
0.38166796417612686
0.29908051663117763
0.3649910983901431
0.3917546298695846
0.219922221350574
0.395484202448567
0.3210262649785862
0.35022721121541317
0.3980797238309468
0.34992280897598366
0.3888137371090545
0.3219484437144013
0.3819435626672291
0.3727995818393885
0.24990301740757473
0.29697704260613156
0.38252979489848377
0.373958052367139
0.30179218290339554
0.32278316724011424
0.3232935908757472
0.33701052261426157
0.3615052554668997
0.37950649328271263
0.33058692378561527
0.3241877013611583
0.39437402722926124
0.3222297041449065
0.3265560817862039
0.37531167131512155
0.31184654306397597
0.3679297113442857
0.2825625634262795
0.2644303724375978
0.3257868801143424
0.38062330054238686
0.2796194381178067
0.336155339631703
0.2458792759979289
0.2793708990974498
0.3561817599546642
0.35698963454415317
0.34184236270010865
0.35084304203559447
0.38475704985430237
0.32231888765515004
0.35290396350252423
0.37995505697952914
0.3069536321521887
0.3183278678718896
0.3842089976151292
0.3327212151932165
0.3388243844873242
0.20035790337472056
0.34193812346275154
0.3238856717590031
0.30848098221765013
0.3036894755109262
0.30947149131529555
0.35316845028234795
0.31380624576332555
0.3704186608950294
0.33218018382101316
0.3390486305812095
0.34484203216641757
0.3950355999939231
0.23824901161312478
0.24643556170900943
0.3591927822871219
0.2551786405005804
0.3515611599584773
0.3709519664928785
0.3562297863192263
0.29031659231360296
0.2789269033032397
0.35743090031774366
0.3781200647856263
0.2611283207542865
0.39774636142670405
0.28854662078433685
0.3313980649183131
0.36044149878975307
0.3896771967048886
0.3489319124698415
0.3713736277807188
0.29236685287931835
0.36837416613379886
0.3280482281446198
0.30137421362119565
0.3360525293514969
0.384474453796802
0.33783877923248595
0.30466271014441393
0.3803924735894942
0.3126674791642136
0.26148664099650837
0.2026005711774005
0.36341746736444336
0.3551508244858499
0.2529542369405241
0.3542148521222614
0.3196653941309324
0.3828308837655346
0.3982660962892727
0.3248528718013858
0.2673127498426605
0.23839013030553738
0.3216086029905261
0.2695444517763839
0.36754342182340466
0.2785224997990753
0.28596519306990476
0.3822378236103851
0.34592550613256706
0.2922939620368416
0.37304255471701125
0.2995083477183484
0.3850245724320078
0.3018329508755788
0.2624843752891076
0.33626339556080803
0.35944588433837127
0.32719508712348566
0.29190034909610735
0.28794896811721044
0.38949094499812953
0.347931690966195
0.3029826977161658
0.33874790154239803
0.3402715521027521
0.3230132704232688
0.29211795840726873
0.32110921704264556
0.3013189427140631
0.3434582478673184
0.3071599166396409
0.39083258706920093
0.36964808732352694
0.32613712217979096
0.3028904695254914
0.3231799335255997
0.20154536679438004
0.34504896468988133
0.3251572999330987
0.31380494309146423
0.34774888370675044
0.34135776572605725
0.29345912807996244
0.35415006236924695
0.39728400151157833
0.1978993565073037
0.3822413604250956
0.33594132631383694
0.35876073159850236
0.2876753966464511
0.26022860876239895
0.376675638721196
0.3053517142070685
0.3923639865703239
0.3876460821044377
0.2927946802333191
0.3385573183942937
0.3814681269206613
0.2869330205608208
0.3140533091031593
0.36369579002382857
0.3501334177589219
0.3920813538001713
0.35205432882104226
0.3396006587065855
0.2896238746635071
0.3907617624373968
0.3099295879413767
0.3907165903117961
0.3670253302080259
0.30539039765604237
0.3130673336108289
0.33905305012574416
0.3315836956736583
0.34169633019192286
0.3819501178721399
0.292747082243366
0.2976245117399817
0.2625946832695102
0.3375120080566391
0.36632140671978053
0.26767151288833474
0.37283899212842403
0.3163691021790327
0.25517792372146847
0.30242932000397466
0.2771115629187134
0.3153004845437512
0.35179040064904316
0.3628735269102228
0.3522711418998008
0.3558768979041871
0.380417377454361
0.230111466598065
0.37565638827251435
0.3777843697347921
0.3131949120738142
0.270079488876241
0.3217760845400378
0.38964096764546874
0.31813454885742015
0.38116103447642263
0.2378987344752478
0.37165848337015855
0.30019347605238234
0.38437050888591945
0.37329928706411114
0.34151107981769113
0.3936217601201313
0.3951578259817214
0.3603153120012305
0.3809153431729985
0.3755271533200453
0.3490142609341794
0.3783952147579714
0.31411869782118557
0.27764569462081234
0.3609324242708482
0.3401247178652533
0.2896221007670254
0.3444979078091693
0.27439152304715786
0.3818702577509032
0.3770882327812039
0.2889015925111892
0.30190287575860175
0.3968504753760837
0.3781040937740816
0.3785630527765537
0.3639264998392177
0.2679757327668032
0.31731148535111753
0.31111678948701477
0.3696988818702263
0.38202359357074783
0.3359574622274817
0.34717443800349507
0.3876571915446469
0.20117460476537125
0.3057766951255396
0.35541868386448255
0.2902953246594837
0.2930138487155809
0.3626698214743469
0.3595893759339983
0.3537860288765255
0.24964479242403048
0.3805984085721975
0.31540039217759447
0.21633358819228163
0.28209484629399506
0.36418106417767365
0.333065337631075
0.32551363801019056
0.21252444835678994
0.38070470481277835
0.34868407102861454
0.36268266254815235
0.3821934175691475
0.37007001763768477
0.2814241255760093
0.38126269297793164
0.3835713327586949
0.31759950846112966
0.2574827046249891
0.30517724911060135
0.357912669935215
0.2582699289675706
0.27344618243610286
0.3771645668418877
0.3443127012240126
0.3390338383362816
0.26925777660007183
0.32229950191844076
0.3378720451340941
0.2770464747349313
0.24916914947845498
0.37307359252830563
0.3870609593973395
0.3985553093602198
0.28096753915535644
0.38269098830038195
0.3315528212900869
0.3680780957457912
0.34335066639092826
0.33845298162078663
0.3861018846883802
0.28164503048449485
0.2570079910939897
0.2755297599298111
0.23488442001603405
0.38898111257439333
0.30649189686757017
0.3560677755690311
0.37138329251241053
0.360149252693696
0.266959377023569
0.3816490355449002
0.3068826736052223
0.3884180134671572
0.3444129501901915
0.32348280996388684
0.3452510369543349
0.3125199744710547
0.27663617091944454
0.37614742375901855
0.3048820914365873
0.3572912807957986
0.22874795183058533
0.36864771502121413
0.29997381716885146
0.3963126063386749
0.28776617800347926
0.3653791473560542
0.34586475290879654
0.3395155314450326
0.36860836160610877
0.3220299273519971
0.3866832798036038
0.3790389931299577
0.2786682428967185
0.303681749025326
0.4014631077850817
0.33142205130688074
0.1889290648146107
0.3306420368904545
0.37060440499803693
0.3005001753811703
0.3317496949248735
0.3181368881317181
0.2455322584815924
0.3610266769954055
0.26258444842022655
0.30668628005175863
0.3214850875177872
0.3322726291234706
0.3217385948142272
0.3512805745165633
0.3740809523640552
0.36204904778749947
0.39059394300106604
0.3363296374686069
0.3967436028691435
0.29620140891459695
0.37596380370615595
0.37926028470833767
0.30264211468667307
0.3182049149582078
0.27534180591012325
0.29011263599159276
0.3083421131111873
0.3260013042388704
0.37953163681855134
0.2964836313891547
0.383915704630131
0.30230013023322405
0.2747039896517129
0.3825892298951787
0.26430041942265703
0.39030214075742137
0.3619248888357175
0.282992690912122
0.2538304455784585
0.35097323874506187
0.279906407917958
0.28036578096762516
0.2919304700303695
0.3804737749117286
0.3716619341968781
0.36943678863169005
0.2612963301891729
0.3763728570712172
0.35331375745803556
0.32165099980085554
0.39187160942435734
0.3519030855485594
0.35919985946029787
0.28143236883006467
0.3475460849075333
0.35151760276910915
0.3140542386640327
0.3155966586134757
0.346130154293781
0.32915019608618573
0.2806034758396635
0.2876129889072665
0.3212956925236892
0.3048592695121869
0.3140028465839741
0.3245033482682774
0.2870267390819027
0.31503506807137194
0.3185056153682904
0.23342362265951863
0.3073544130983082
0.24140725007869474
0.3849260883948386
0.3962757649177119
0.33933653853710305
0.38462339692689945
0.2850994179765369
0.3287889249918365
0.31591556662554854
0.3003988388398771
0.3613806652939148
0.3764603888741771
0.30169920476209583
0.3893203234602886
0.33537026187587143
0.35141395704267053
0.2765814840710018
0.363722386275398
0.2959132292690236
0.32121733607264513
0.2993895685298568
0.2871915252521141
0.2670683388964188
0.33117027726073694
0.38938283063199214
0.3809413650831481
0.27040178422020605
0.32077986280360876
0.29360353060214645
0.3424184102606318
0.2622111456303453
0.2927572515554548
0.361257260486733
0.35535489425581684
0.3437145797690774
0.31299295710595615
0.3928127413722631
0.3433130684405203
0.386300635590124
0.3303295880059265
0.2861368950254376
0.2749434614712135
0.3419562533109721
0.33956356572469576
0.36501177156850595
0.2293933269686516
0.3586371113580065
0.2701596091759767
0.3564596917792138
0.36302275045218546
0.3938982406994017
0.2420566321888802
0.2138197301433589
0.33724987324330474
0.38961475876480034
0.35479772963857864
0.2628844159889781
0.20868652091561202
0.3951585158099717
0.3109077107963747
0.3974419595648441
0.3868428992391027
0.3847172906616991
0.22289545358131482
0.38403474585420283
0.35473665540859833
0.36175397676597887
0.2647674080556703
0.37794147356965424
0.29787075303965077
0.3357093484649484
0.30530556775508455
0.3791224434625057
0.3449509362796289
0.19296720671151277
0.3647501836059896
0.359967804721101
0.2855851505712097
0.335489431067605
0.2761338270391747
0.3237525522695478
0.28142168821494673
0.3641606437398038
0.2615659906986162
0.36584311062201974
0.27100410135180114
0.3872871721877688
0.3701183650787941
0.3848590425341211
0.3852473287152871
0.3477028678269588
0.3501127991020838
0.30612110481897686
0.33519813804502524
0.36470551750450697
0.37219130056874294
0.2820599455012454
0.31908062064474835
0.319988427540491
0.29783993662656744
0.30340828278890775
0.36740121249944185
0.3500372123182523
0.3913986005354736
0.1973894871755307
0.23674812138129925
0.25183696138207423
0.367055122881634
0.272841447396664
0.3086522732163914
0.3794892529202511
0.30193319855581735
0.3570138764266321
0.36137038493880547
0.29761357224482676
0.27471501318299224
0.380812790589119
0.32731178118336085
0.34445027914665693
0.2622717694824257
0.33414359580393505
0.3181437296813354
0.34862455669145803
0.2883765269742693
0.3752815006849461
0.25579071837093914
0.3784941173843213
0.39097300819169395
0.3000912116385956
0.2911086125939757
0.3200540349413062
0.33016302742380355
0.282705109896235
0.36463179008644253
0.3341001869906672
0.38105969411605417
0.3036214990440093
0.3535889839499576
0.2998196715566287
0.27951039105287295
0.3878588963418073
0.3317652245929335
0.23632359098667347
0.36022944566191917
0.30000002498515005
0.32140359597144635
0.30263434675419004
0.34856119935003194
0.30469680615411315
0.24930409015308586
0.3132870580350774
0.2864597160970072
0.26197843072770716
0.34912505723487886
0.31187737144488864
0.24661477072294571
0.39344047764211737
0.3389293983100124
0.25519506183085905
0.334761945722129
0.36935584332466387
0.3803438954321581
0.380246176798002
0.3116103769866231
0.3655062766271954
0.3644073345888834
0.22517405508562446
0.3731240477569051
0.3149303735497626
0.38774889866432405
0.38792117991156155
0.23894982253612357
0.24756518944041678
0.3753507142741533
0.3974426407889105
0.32323209101858197
0.35217326442598557
0.33527553440795893
0.335943795013634
0.36459261699137185
0.39774262118738135
0.361631839672155
0.20205723208460785
0.36496798352821563
0.3304698326810467
0.29600612393344766
0.267805911129563
0.31475805569840737
0.3393593940563743
0.31944487453403564
0.3628213986587033
0.38843276076367056
0.23821850255442462
0.25013874963977345
0.2796173623575435
0.27472469102980157
0.31502388135353926
0.3802619284748468
0.37882933578904054
0.3639801335409982
0.36932706498066115
0.2486130523486794
0.3819415961400439
0.39058350438488737
0.30119199559363125
0.1998376566481334
0.24525376965630494
0.2640968624509176
0.3309636877133111
0.32133763410268995
0.3035525542130493
0.2845396570403896
0.3816951244715996
0.3751061669369418
0.32417904991657726
0.3262201358866371
0.3488771936377481
0.36862271565412924
0.36076932830711694
0.3651434782299473
0.33315674237515724
0.3507413059145622
0.33139667000978756
0.35048363304995606
0.3587871048874136
0.2786170565538635
0.294039303035455
0.28883693773041313
0.2783571893897373
0.22920972809028708
0.359646947281794
0.2873034331276384
0.3070293464197603
0.27389639571909447
0.2634166732015825
0.2993404390248328
0.2868499878421634
0.35422892808635154
0.35056597757155256
0.38546338001540364
0.3432897139334438
0.3038351154822775
0.3417838608225278
0.20005801562091463
0.307434651474861
0.30839460845508615
0.35818915258036643
0.3303566926334569
0.37276014607812286
0.36524493922114276
0.3790661188182066
0.35633022323710745
0.3752243904775923
0.3271751723059635
0.37112981414545815
0.33728373628088487
0.23081257913164274
0.386960178731771
0.3798979018408971
0.23887044583915965
0.3575387038490983
0.37108232259476015
0.2803004069986781
0.36795984200292364
0.36790043094840735
0.29033708624298726
0.27068371736769203
0.36855092855180466
0.3415426383995838
0.28242280000816194
0.33482311187631103
0.32964123773484677
0.31856418936385933
0.29210151291890685
0.33179883419500367
0.2424243001318003
0.3416136652783703
0.2793815223579212
0.3067573147898515
0.2781277695806929
0.36754762525201595
0.34797075817475276
0.25837958968234653
0.36330316653755707
0.3830623064907537
0.3386757224647737
0.37647048837990404
0.34790512015532893
0.3066495693829402
0.35026868000416905
0.27772428608092287
0.3360494400434004
0.37143502487629104
0.32848293267596046
0.30202870878728477
0.22865821079997778
0.3119554285286116
0.2982059879317902
0.28040685337723303
0.3475705311381227
0.21169271165212225
0.2002104026112017
0.3162186845346809
0.36427070060747235
0.32546591033019984
0.24045854431202504
0.38217815110508707
0.24313346855795842

==> anc/HeisenbergRFC_J0.3pi_L8p0.08.dat <==
0.2961164649030815
0.3511551675911818
0.3842902994625607
0.40810296325751866
0.44751977494613243
0.32626153671366714
0.29246383187435604
0.3128036906626286
0.36591296617183433
0.3667793672904057
0.4385335517311928
0.36016072080570327
0.30519744560435913
0.381377866148642
0.3015402831511375
0.30112386241814587
0.31154090109617905
0.3210868882068721
0.4149292075596624
0.3755322625878262
0.33742370530420923
0.33130623112314783
0.3608331456068835
0.3745397627028442
0.4150189665029355
0.43263594999832633
0.3408834096113441
0.3672924229061288
0.23891066714813916
0.3678108269240019
0.3897948701658917
0.3131353872262938
0.4302102311854771
0.388547864428298
0.3268100899601025
0.35938371439562933
0.37751283005318576
0.3488635693227165
0.2670137461919036
0.3875732208662423
0.3280032224198319
0.42388788952893536
0.2989604680832537
0.4246552344252524
0.396864271025079
0.39341065106057505
0.3779504094356492
0.4138881097942214
0.28317462593104326
0.3420051317619026
0.3325107168026188
0.3038468341424185
0.352416476383509
0.28273819102595193
0.3738348000573215
0.41036681183707074
0.40845750213769444
0.3283266389394436
0.33172775898768886
0.35792583881082296
0.3389535904572671
0.2731264883213878
0.4236378363296695
0.2068616423886008
0.3263193542628495
0.3807674961063661
0.25927344849164924
0.3725840469759801
0.34888069673494554
0.378021928482278
0.3599034089908294
0.3063619037323357
0.34950462930609044
0.31528558911007004
0.27328908127988844
0.3524356552432907
0.4316711419843222
0.3759137879187363
0.3669816456078618
0.2584791162346389
0.29610332331788086
0.362418527676014
0.4124172714770008
0.33297018649801824
0.3676149855347994
0.30818475921694144
0.38560826082206273
0.2585757800039795
0.4104195828093701
0.40019215790874874
0.43300360194837073
0.381218002240773
0.41027613731027884
0.3191474875601153
0.29011018451500203
0.3156233358824059
0.3131712816440332
0.4122022153698751
0.4186374236471278
0.3581021691680861
0.34988612117176376
0.35065147267948676
0.33011442736896707
0.4253791095422121
0.31988771895038964
0.3559534900164556
0.365177809293924
0.3306454895078955
0.38098941453956564
0.37414236226298336
0.3848500149414181
0.38077195659700286
0.37199643718559516
0.4124422408016848
0.37196126353361
0.3932303400069104
0.44158249503702107
0.32102261131953025
0.3736692050081105
0.39050180127660067
0.30677854540853483
0.37089934868285357
0.41268389752971973
0.4274188985636122
0.39356784998216127
0.40344196072397703
0.40228821803953335
0.2869664255949912
0.3677821952536248
0.34724331220046395
0.37675511166573156
0.40635307853580543
0.3539339541104728
0.4152247128796388
0.41785079431659955
0.34825212562927965
0.4048714372382487
0.2340520229502032
0.21535333335751092
0.29142379579360117
0.3639031489988262
0.39674220718473363
0.30173085070233174
0.2942866994937387
0.38329204043542225
0.4100828710900124
0.4048526532655225
0.4318522848957058
0.32911349161189907
0.37249621986536896
0.434676900342972
0.426258008723269
0.31897176320456716
0.2993055487903765
0.30619006433011614
0.33913453318466086
0.40007305458659687
0.3121477227032682
0.3551639990180996
0.37550040107187294
0.28349903540893806
0.3847452503433614
0.40488488203528067
0.2207102375198724
0.41315996997052296
0.39696341797136653
0.35567592812096854
0.37428745896110904
0.2930197680677808
0.3950385282627392
0.30951815642173053
0.2700743595037994
0.2570105541230362
0.2817474897791894
0.4289909027536199
0.29279028204038104
0.27134739835150246
0.33768389343403454
0.4175506707555502
0.32704587653703354
0.4154219873273968
0.42889911220666416
0.38097270471963307
0.2736265251542153
0.4364669906363409
0.26272593049967746
0.3324880246979375
0.38623342013840317
0.4268301034482903
0.3680353712691345
0.3709250455217178
0.22186546262282397
0.3522864941965468
0.3636908051018601
0.3739394631688756
0.3138946576541884
0.3471992599978008
0.30004748121999414
0.42254142593661176
0.3193959805353975
0.20514033558424707
0.4407530261084817
0.31832952030521033
0.24451238138077322
0.34631723454154095
0.3196721047721548
0.4327980397748183
0.37030345153678756
0.36342324064779846
0.4203935666667976
0.35732708613319886
0.2154383290432809
0.3385529640093608
0.419383100696675
0.2755872434200107
0.35015486488504816
0.25715150201052295
0.3779475016269215
0.36214655840376236
0.35149657311128135
0.35991916534528784
0.30384315930171596
0.38576503639978804
0.3087175257872441
0.3116202597463187
0.38351155426116573
0.35240773462190556
0.4098928040517698
0.38173141224964213
0.29675176477940446
0.41198734073344484
0.36984789107492255
0.30502084956908904
0.33000226014648965
0.3641299233842153
0.3421882207840936
0.3056596595153121
0.4103396113369811
0.3617190170429736
0.32616886681070156
0.31599971571654173
0.3230984040882785
0.40050073923532287
0.2798938350144657
0.35096288639575735
0.35455092113142456
0.3782608761117596
0.30307033171476544
0.31304334840989556
0.3749319689730414
0.34175431947534435
0.3431683521332173
0.41913078018829214
0.3118004635418232
0.3719404857843029
0.3371618267514504
0.43983995897158706
0.33771783736450955
0.27349801271588703
0.3454248229431804
0.40850723854852694
0.3865635297463397
0.3588936776840989
0.3846224334088922
0.3478320717911484
0.3867067323153969
0.4378027984461223
0.2975077616853146
0.35681676856127703
0.3469937347924746
0.3768504762988865
0.24710212196381123
0.31197707537697317
0.3049086653560257
0.4154854679007651
0.3551620382724518
0.2997494643093779
0.3014587787501071
0.33797747818701357
0.393357352010507
0.42978492016506614
0.3212615184589759
0.3490809466148871
0.31368242793063034
0.39550015748780754
0.41943293104169915
0.254494606745512
0.3314069367590826
0.30943414309640593
0.3747250088234478
0.4320486115958491
0.29941320516508874
0.35515147769657895
0.33756383584178173
0.3799968444471346
0.37879211430533705
0.3807824963709213
0.39948047891297006
0.4176738553941604
0.3669617934264467
0.3827698782152162
0.404948552179225
0.4052853635597146
0.2563850157776689
0.33527774199379523
0.326761173142047
0.3740119778271728
0.4411582398047381
0.39242229147310603
0.2835996060478446
0.40213695443421854
0.34857129020517036
0.34833257902274145
0.3013347768012527
0.39447172816139975
0.42580980232915444
0.39346288286526754
0.3917452087720715
0.23133989488582848
0.43087742117615735
0.44441072393152703
0.32559861426886594
0.28299118988779726
0.37279885905853105
0.4282585790912506
0.3148699378908359
0.34350590463372593
0.3314058136271046
0.3688004043217997
0.28720463037986693
0.42501783179623337
0.39680707133582427
0.22809856311763727
0.27793051141366687
0.3634640838615758
0.29748264888412124
0.3313530538328829
0.36444371052434515
0.377772796284734
0.3160191892300846
0.35515673245202917
0.4239503292060153
0.3299144516676659
0.3837333889631433
0.3970614649544946
0.40797507349472023
0.39586544840285864
0.3037786141523902
0.2570241572711066
0.3127291448336088
0.38913388646066865
0.39267048771691865
0.3369449956980991
0.44617530072824485
0.4052337451450619
0.36791853676599373
0.38154036688837256
0.4024480321972294
0.4125462933874265
0.3937787185343665
0.28121476410533613
0.3101044065048628
0.3363609419634398
0.3743277239626348
0.40642875475398527
0.3999392568751075
0.4414653749210397
0.3599611500546758
0.36890615920049097
0.36239394984462703
0.33956344571039837
0.3860601774302366
0.30540502049763063
0.35145436932957136
0.4154455524417914
0.3225311632221014
0.4073477318543321
0.3845534860004134
0.42296804694807183
0.3660800050707695
0.3256235431655154
0.35008355785628326
0.37479829338168863
0.28699721052399085
0.3538284045811093
0.38348916826619495
0.3843111213948353
0.23788797889906838
0.3970700911212322
0.31450529245569453
0.27621501865027615
0.24420574254507696
0.40295650492971863
0.30815779070031946
0.35538216458834737
0.32309521566916083
0.3228047890273806
0.38863329537744
0.3351200609370378
0.31513675841169353
0.27044188170049405
0.2813273605013193
0.34023816507731225
0.40320501294203426
0.42978639697401005
0.41476109565337604
0.3755448044451566
0.3011988155110566
0.39428573401008804
0.3434385253650348
0.32489941176389103
0.35132893401101895
0.42016253898917977
0.35273916603842964
0.3468365052794166
0.30393800819818
0.25041482625219325
0.39473553057243
0.40898448438617135
0.4058716350781991
0.3079280304155821
0.3990968501827328
0.39705812228993065
0.3714397595584854
0.3211171388405807
0.3698364940406226
0.27969372600916853
0.34247888978760954
0.2860260905734028
0.3771145920317614
0.40247173624798416
0.3775351770410744
0.39641583949724957
0.30542827334225237
0.31561017672747144
0.30663126101714755
0.33456388844360163
0.3933720234342069
0.380189627535842
0.3201170971177822
0.3131632992544367
0.3628695469038836
0.3347457627709588
0.3690221740910882
0.3260894987533166
0.35538002679909664
0.33048330470197057
0.3530006775586876
0.27986904184194955
0.3898873966444406
0.3701337519329015
0.43087622619141774
0.2724615859393305
0.35398597649149127
0.33925065530257276
0.36644057900546895
0.3827597477707767
0.3112462500296137
0.29612894043455884
0.2529873635532832
0.334265497387178
0.396981069990927
0.2831063804108754
0.28109444948324946
0.2792087327354289
0.32513536717138314
0.32286206191721684
0.2785039660331682
0.33958672535579965
0.36332884450708136
0.4229888568013839
0.4059460961121626
0.42501983390163955
0.43081818815659934
0.29331516875296887
0.40841978948547647
0.3598538605232302
0.19183488194867943
0.36761179965653445
0.25150311226932
0.31042238980868003
0.41517881712098514
0.37361550238799707
0.3917014793955634
0.38115565312450983
0.39594852564078875
0.3615145859815402
0.32186755093188885
0.2541125950244287
0.3793749487709604
0.4128349312533621
0.3121843364586775
0.33868792618009025
0.22506221474543245
0.36507293320815615
0.3296134923911849
0.41774791363902347
0.4039688005292708
0.40055159479279817
0.41186365221359983
0.35207458027317373
0.3539274108463382
0.3794879609067301
0.3504290028744991
0.3828581054336889
0.3230196415762081
0.3772241510859905
0.3317199473901793
0.37676187784261256
0.3332940319728523
0.3917154090351487
0.3778013067032724
0.3561311240998759
0.36402469127933434
0.3711472752888978
0.24862958039394342
0.3026488737633799
0.28188543527366733
0.23380730928420965
0.3093844709409347
0.4394018731192097
0.3319845889649664
0.3389745321331998
0.3968836384181662
0.3659603858123625
0.4015695231323687
0.32515733978584943
0.216979429058841
0.31138313765393094
0.31255286233504026
0.3641796114861292
0.3760232383388868
0.3939188443369518
0.3872745329739159
0.4110209440447786
0.2454259370359946
0.35641008607317365
0.3354752476881011
0.3529857375155745
0.414162638947289
0.3118272435931033
0.3584813902700628
0.35338980666112857
0.4162150428581296
0.420892011781097
0.3825177523377013
0.33428011599710516
0.3313240754310745
0.24359577002575478
0.4228748045368176
0.3006513819577835
0.3767003768476371
0.42963993526476824
0.34971948621551197
0.3957602144645961
0.29842467539799067
0.4006815755985054
0.19241335371040244
0.3369074488174007
0.2690373809815089
0.36657235130121113
0.37056877477970757
0.40464552409027266
0.4364269692993159
0.308325938714677
0.33959219785303135
0.3003533927842473
0.36999840177107807
0.42644150654296425
0.43718180599045264
0.41897459775845797
0.3723111186466267
0.35579509303921786
0.333330088188142
0.3724825205628586
0.29989861586448097
0.4021203165937531
0.3630621127887971
0.36881772770577903
0.3964608447073722
0.406508046260691
0.3258749071771953
0.37500994080283945
0.2657265905393
0.3745047929191532
0.33655468404237415
0.39101065012537606
0.4052139072241379
0.24533343338089159
0.38820114644888737
0.39830378452274723
0.33080038738234585
0.29198142421676804
0.42153712268744875
0.29112293673361844
0.39119748954208533
0.34783522021320806
0.29119541058536974
0.32310566879698105
0.4014096762634911
0.3108766580331609
0.2560886014149329
0.3754571760881898
0.3515124937236338
0.4212836159931219
0.3217654280960292
0.3102738571636545
0.40434918057908725
0.3068809386177289
0.3647175043319358
0.44036217723707444
0.33550508750146113
0.33367218545216326
0.41316248613960427
0.3955112550382944
0.3327087798534794
0.4096930023130048
0.36733954686326215
0.2790563897608078
0.2767149861162427
0.33366917309171296
0.31094179528808846
0.3142471042414245
0.28602142422777094
0.35741910779514524
0.3349464925159166
0.3759161103263423
0.3340185359598187
0.2937610182221691
0.3749769530699967
0.3741472964942266
0.40182403762776026
0.258521982617203
0.40210627052488396
0.23662120454648009
0.42700555341948654
0.3883515247842275
0.43277959114902725
0.3256868290796402
0.27027410966309395
0.4031272649808756
0.3919128438047521
0.3229337307510786
0.4059176545779657
0.3305830282145006
0.27217232786493134
0.3789618806918354
0.3215234166516301
0.4099702518523301
0.3417393341835964
0.3303678880163645
0.4110942502485602
0.3956714930909302
0.3386554293383868
0.3693154086960284
0.36892036749575907
0.385680496620244
0.334306636438384
0.3329614666165326
0.35009192487397006
0.34228046414691177
0.29336738449595456
0.37749973280789223
0.29075549825434105
0.37343713278003093
0.44048527840983165
0.42435211088433894
0.34619679887579186
0.37401261177131956
0.4241626153326814
0.3881486532827619
0.329835440076691
0.3970491394488118
0.43261530843460017
0.23903995212242188
0.36240101969149446
0.3563903703240091
0.23516969751620728
0.36134838376180256
0.3942366677554141
0.38177174717656925
0.3364335775009066
0.3448078800566986
0.3841471039693205
0.41663620122799305
0.24463854188504566
0.3491712164744733
0.27527011262133444
0.3613719784042467
0.35939640587330246
0.3161923695894761
0.3644840797505731
0.36556550473976535
0.26397896479702765
0.24814831594066003
0.4002144837384725
0.3505997596284274
0.37129972645616843
0.3185151301379331
0.3882922905229387
0.30986035081008606
0.37994082356547265
0.4061226072000721
0.3839579400995749
0.27178734002864974
0.32979496724209134
0.3777089631887558
0.29411091613379664
0.4095540663155563
0.3787375193866828
0.30894261826382724
0.32428902344472865
0.4355722925031555
0.3756116251405094
0.3943729309694025
0.3354442214564651
0.4453823706865042
0.2728103704340344
0.25667536625494775
0.33329778755131934
0.4235046447944563
0.3032739310012899
0.2673282288458984
0.39487090078130255
0.44717619140263015
0.2519131545915565
0.3947451063579101
0.42087744183638465
0.3236567646272209
0.41203120418705147
0.38594792912281506
0.41076288484000123
0.3880343811805758
0.3101692758355486
0.25250364716084167
0.39921605557518197
0.38306444118506644
0.3051632119986777
0.3875834627035739
0.4047142197477835
0.41508215512705604
0.3629203865574846
0.4148861878882005
0.43645421175663296
0.33921622411860247
0.34587022387908356
0.2934540929991529
0.37831234906722594

==> anc/HeisenbergRFC_J0.3pi_L8p0.09.dat <==
0.4190905090005917
0.46850218420937545
0.32532570004592753
0.37629130195217997
0.33077164974805107
0.3996948246377179
0.34582209525322816
0.41646991266958655
0.3861919751225305
0.44885767995346354
0.345357292148472
0.303356881669806
0.4240958093904812
0.2823243812634417
0.4003792796499492
0.37937443896954004
0.44761807984735086
0.3401445307515127
0.27480768809051676
0.3590474935505093
0.3694830723864183
0.43106464870556865
0.3594903355012628
0.28407175323346845
0.38845134387538865
0.438912512506217
0.32259428179502997
0.3005540811486605
0.4213086641784344
0.476170647176688
0.36387508877206254
0.43697376583601477
0.27495673867307274
0.3701153721262381
0.4238442956671663
0.3915418256090315
0.41014500021358535
0.4129269835665984
0.4070419891313486
0.3582181561996833
0.4010803580426161
0.35147729643413866
0.28546292899045655
0.3823592961799198
0.2717734657706271
0.41978825754930843
0.4194677143626078
0.3683258243471627
0.3094923169583228
0.2859053789260505
0.4782366687313765
0.4308074924144117
0.434811601501168
0.41630650043661394
0.3269034347645462
0.2922957852250436
0.34452974333103364
0.41340237817286757
0.42294522843600935
0.42438066061206564
0.31970220005818334
0.2560707112143895
0.46129226449362454
0.31128531625677136
0.4294029623208876
0.3514019513898122
0.2679439567715873
0.3327673118292458
0.3161353326814598
0.36171376510018954
0.37946924222484524
0.3782745613730792
0.4570860024543487
0.34670449246387675
0.3008133471698807
0.38238474909038916
0.35686921294653423
0.2797802565792592
0.26378325006517755
0.32459347558413754
0.3506392580938806
0.3488215627013322
0.3139023101919571
0.42021259266591826
0.34338353064787625
0.41277874629611566
0.366018442640038
0.3185352574673292
0.33535076253162166
0.3323220829001107
0.3482659931582129
0.3662137850297024
0.4202074482490789
0.4587772063397343
0.355885551926002
0.404091903934743
0.43641479812082173
0.36051876778952185
0.36476862829501855
0.25871052958717855
0.34225729901446406
0.3766004118647036
0.41668713882772046
0.33291764507970134
0.3020523351503223
0.45257721304743403
0.31173576725301233
0.4655914649075652
0.2871114534107229
0.4076751112738367
0.40361907005851294
0.43736014402268947
0.3370945548435662
0.38269917103723244
0.27614631902137554
0.3917138508567683
0.2551388925321108
0.3882096465840805
0.2538435276157655
0.3497710016365018
0.2942925581410901
0.4756156135227334
0.43717308000186633
0.3224059873855843
0.43298439508708225
0.4217060476458402
0.41096930024570677
0.41933621705264046
0.4087225964569496
0.4504132581800774
0.391605455089986
0.4414770537224706
0.33949496535208273
0.3656248618153956
0.3659159620775557
0.3492640974463188
0.4419765482018449
0.3631904514023316
0.2837931186821946
0.3720586406473104
0.38013624853295214
0.34655046790808336
0.427200854115645
0.31505522925741625
0.3022640841429701
0.31560522295475135
0.3873635672643292
0.42299687378757406
0.29336688177098463
0.33639895110048
0.34870173458646286
0.4209776713131224
0.4133776168793817
0.4049259656646175
0.46577354192730763
0.3074275717735491
0.2878433981818837
0.3085810389521201
0.3547618577109092
0.4638963152101266
0.42105519581542106
0.3275227256789242
0.4634419057510484
0.40101403140135183
0.4015598372671879
0.3833070391177485
0.347969964589847
0.29199890571402703
0.4013483905079354
0.39211785284212386
0.40260577811454035
0.3281050851180395
0.3495743597736577
0.30316262163743496
0.34153171787452175
0.3155439595382306
0.4340722170476848
0.3762196042297009
0.3671806533754593
0.4692258490479981
0.28635298585893976
0.3506818674119452
0.39625720419688415
0.2461014765844842
0.4588357602084333
0.3240952108844565
0.28392595109199903
0.4558559648654558
0.3840368307972535
0.3406566099188276
0.35729957822668496
0.2946929690269721
0.3828360592522626
0.36452961866355915
0.3380728363994524
0.43230891522133474
0.4602443902827763
0.33592784567411255
0.42453690669026645
0.37533780635599506
0.28997040518604694
0.3895799692124087
0.38810679268760684
0.3365374952073991
0.34137674459858625
0.4240001096437919
0.40004093099337074
0.409746145206961
0.3846409538952707
0.37128846249942105
0.35440686306174435
0.32681419218448476
0.403661706710553
0.36248462005296617
0.32307102849497576
0.37640015012128836
0.3858620734452784
0.426637527296079
0.31908787616342826
0.4637639739486241
0.3924324945089397
0.285331725491899
0.4272153270815521
0.34172248873704864
0.45564426990591556
0.4188005258274978
0.36563400597569434
0.34033823235464367
0.29840302639235894
0.3862733913514145
0.4135949767164556
0.45893340192345544
0.32298279251894896
0.3557739288290218
0.45047102406968115
0.4260478236773094
0.25716335849770156
0.3173043826160392
0.40131012984345976
0.16550489405939095
0.39236871844741084
0.3885295179501403
0.4187546973681243
0.37970177349814105
0.3135833753326032
0.33868460492839264
0.3462116185539868
0.40568973419856547
0.2425428317569682
0.42897530643177256
0.47409987795085334
0.2923965806640779
0.4307208425908077
0.43027765319125166
0.43561220442513715
0.3106718938193641
0.3851548015278423
0.4908278473235397
0.3655516222523043
0.33237011945630096
0.3413106793969909
0.30814454463958146
0.38678943516077396
0.44035509138381934
0.36866990456518806
0.27190251713146096
0.3961707210928451
0.44112448149582284
0.3792374478943698
0.3355937728909075
0.3755482773127411
0.4240259611662477
0.4112976011684766
0.4173969548067061
0.2983573262970092
0.3065945775687536
0.3263187056441371
0.3928910426917446
0.3311079009670409
0.3720519220516561
0.3268891841799775
0.3956547754315961
0.3546607096477222
0.36312977952324116
0.39917149921655876
0.34305936321955605
0.38375800581289565
0.4127408973146695
0.4215267394274577
0.33323248015994067
0.3474948759623151
0.40902106020154055
0.3556965371298558
0.3608516654610479
0.32361411580207666
0.37595657014176237
0.38570022672401055
0.46581546799033535
0.3867553396722372
0.29481295991020323
0.31417187249617173
0.4679866860053353
0.34735562432107764
0.3696081149853211
0.4582436857282262
0.3842708967200752
0.3081715498681027
0.43886689539285256
0.3160389940060012
0.2594569145626227
0.41810408921277314
0.44014689695921705
0.31810557691007246
0.3810019477005239
0.39980605019655024
0.37024873912418366
0.2561907858535662
0.35902131143302984
0.416266786202618
0.39444045109939807
0.3837679291200756
0.2773377930454867
0.3655218161193509
0.35303982077006946
0.44193739034073837
0.43857767839160594
0.34844174896575986
0.2901900141715736
0.3842103114067479
0.3176025226614167
0.4386989942331966
0.4309334970834031
0.3796318977504151
0.45725411608306754
0.4505628490143878
0.29906944147463094
0.25140011736386175
0.2687515339917474
0.49906565163297284
0.2947753384819492
0.3680483176882381
0.44813069282636986
0.2899349600100168
0.35765753414070833
0.3893187143269499
0.3814693843177772
0.33278715641810713
0.39567663680037096
0.36246131508394563
0.3806257164866424
0.3656098788181312
0.3132601422724627
0.39242520997985286
0.3913263677647693
0.3851697144828043
0.48004683480844146
0.3964045361604527
0.26008113678241457
0.3586957038046573
0.4166195327739876
0.3902976142163883
0.4092868996079861
0.383004306077486
0.3498948842118275
0.3176474327810499
0.43642136720531477
0.3900422263632212
0.45925834601224613
0.45207169603256625
0.40721956696018374
0.26697913249808713
0.31717536532211543
0.361579778285602
0.2998966628515082
0.39464085691758016
0.3082233313713927
0.3727344464253767
0.35328530045848083
0.2806583646923384
0.3877376253282845
0.418620251785839
0.39540405294445574
0.3187365497752998
0.35193989145184035
0.331646876767098
0.3204018361185141
0.440860030103122
0.41107945668014134
0.34230775178199524
0.3074383413023717
0.38274761744843216
0.42502399557009196
0.34562708648722446
0.21467488397593645
0.4656203671360656
0.29951965809977366
0.3329208449076442
0.3661957818177228
0.3401284732013117
0.4448309269661431
0.333344688762412
0.2299620651782827
0.32208221997907016
0.43609884369115853
0.29287940164271814
0.33461113034381645
0.3090263988734068
0.3504879681603533
0.3694054505727467
0.35243988062853154
0.36294736021890844
0.41562187959209274
0.4034414537733634
0.36537203302289417
0.34397491244039474
0.47545713592815864
0.3833711197111539
0.31741460165437413
0.3303530358289754
0.34750150329543944
0.40838935284171485
0.38773439815867333
0.3769465670217788
0.4064905571886323
0.30995097003083927
0.45757877256484564
0.40418684197663396
0.39171221485589447
0.3902777007796819
0.3625037331451737
0.38831829299874326
0.41656578268007205
0.34518950008273214
0.3157857362705895
0.33050082411299897
0.3617811519372132
0.31337750986501733
0.35106608848843807
0.3378103580008029
0.3584480269354838
0.39969892828223996
0.29859666969706833
0.38556822066731317
0.2999284183260945
0.3853821562409867
0.3067326758219895
0.3057959776831831
0.3309137993493241
0.40922100160349995
0.3045437097569357
0.36392196811387173
0.34499271531972897
0.4244594837631431
0.3302783896003002
0.457284512607394
0.30877015475955294
0.377785752813982
0.3484103334466556
0.3678914924840666
0.2937502003645857
0.384629142836309
0.3378278452903962
0.3958528402446001
0.37418896409431524
0.3049007766108167
0.37306357706360477
0.39375715624787594
0.45251782667022994
0.2901064023894219
0.3716488518007006
0.4487908615598781
0.28577611327479596
0.3084565234707037
0.35560786259800276
0.3478063553940023
0.33887674882017416
0.3461371654741814
0.4406288272836588
0.31074197220313393
0.29513694186036543
0.4223323854796196
0.3474788413269405
0.41464555036299755
0.2899321945028235
0.4306749607212416
0.37572903591133244
0.3704430969352051
0.33714380792245585
0.41680385433873196
0.4112811249155799
0.3277525393492043
0.37117498744537714
0.42363261128994656
0.3700766622348419
0.34260716235211847
0.3988399705921208
0.4724820236660129
0.3775352723912828
0.37917131184018504
0.36131644962022225
0.4449191416369151
0.34741010908928077
0.40101495756876465
0.4735628126320079
0.3618188476464048
0.3676547826845516
0.4217925054952618
0.3179288322507542
0.4047041066590281
0.4308868742966965
0.34613273381416326
0.39606028142931676
0.4165315903411241
0.4294809388987925
0.3784343225977983
0.28364911010914573
0.30402753249210684
0.30492582936543705
0.43233690254186996
0.4078137805965988
0.32447649512429866
0.2992862089153137
0.4069978007294491
0.4153059971819792
0.3443477468905323
0.3850665323719085
0.4335375764473367
0.2671866343013732
0.2611393770313347
0.4092588925411064
0.3509539892771012
0.3068789930607244
0.2833452590277644
0.43183201950275196
0.3174663012410417
0.3981926129905368
0.42507902199987385
0.35485769913513465
0.18756819210506953
0.38998454346004036
0.3732019578949371
0.30412065574176694
0.37960111968347326
0.40069807449199285
0.36146580998835787
0.3743727222199534
0.4694929236380521
0.29485423181026044
0.37051062526096296
0.3981116423050628
0.44239488625473805
0.3281762559412712
0.3830811425074117
0.3080008694403727
0.3049723200934404
0.3367422829628862
0.4117443764971178
0.33423201346324233
0.37799121291540894
0.46225724851550737
0.3133007975879175
0.3143415154816957
0.39108113583207316
0.3700503801389336
0.49158945445251484
0.34134609152687334
0.442121738249833
0.3277928326938474
0.34624396700725335
0.2629863750143955
0.31693259289890363
0.3137535019901119
0.44905640312844075
0.33658010058763005
0.3974331625399543
0.28761188739754284
0.41557689818210186
0.4119003763972305
0.4315290209451969
0.3579023247633965
0.31000366858208517
0.3568657858471566
0.35414489055000065
0.427996100819207
0.367733791968492
0.4328427058920008
0.4184433009174051
0.2699938988521107
0.44638538155668167
0.3971964816679834
0.3975096339466308
0.3625871674322293
0.3508006314324785
0.30947961027265547
0.38058148302506545
0.3752598440841509
0.38744852325458995
0.4376547725077178
0.34484853823178324
0.4322464703845154
0.42614827087996626
0.4137342958649664
0.4055033654636124
0.425572198396156
0.4055304528484523
0.4347332716131103
0.372873677997947
0.23372759856368053
0.3204787424273407
0.4388540493845065
0.4497949551164101
0.28252992485879175
0.39225762142714327
0.3245454743430131
0.3448453629853972
0.39104530326469483
0.4326887471216934
0.33017185701013724
0.3753096863347336
0.3965409089017501
0.3662477119715818
0.38100996529991626
0.33831503307492283
0.3889776423026679
0.3211730752086137
0.26415522042913825
0.385543274614799
0.41552187881071345
0.39047674608747585
0.29305059448720283
0.4235537073938235
0.42285202657124005
0.3956060790259623
0.3261049223464333
0.29620091293916834
0.3044667593532519
0.3048341010970155
0.3779605552092333
0.44727857408258576
0.3361070041752139
0.44102268211981743
0.3655972013958814
0.413693169592313
0.3457260665374148
0.3559277523934515
0.3275133055586921
0.43363151219518686
0.3681366420169165
0.45482013770492735
0.3469482417805416
0.3554035506017414
0.33380631732329263
0.4477200607007446
0.26626212771972585
0.3115082548836328
0.40589649549709206
0.4389731696587412
0.3313316182381953
0.4353560175332317
0.28893571046369176
0.2984593420330161
0.3588299131326753
0.39525460055274236
0.36134065291764017
0.3533384027215378
0.26598126433155217
0.3591215224065477
0.462471828682215
0.4440654584904198
0.34162179994512404
0.31314303535507854
0.41244934735688144
0.3904139591273172
0.4084178793817006
0.30955324768431663
0.3398284138480577
0.34164818909492994
0.3478010013995796
0.40566496356302895
0.35709235512990206
0.4615890479404982
0.3366421774964518
0.367477685569636
0.4576637641233395
0.3459717603145035
0.3451916437813352
0.2746211950148254
0.4343237550239709
0.3240002619733062
0.3894380156369459
0.3722364291006524
0.37743676467593396
0.34925206730431146
0.4503266234246726
0.26832860229411976
0.3237757612448488
0.4388192564308297
0.32288342960984867
0.3551663535089796
0.33855130375172887
0.32094127052169946
0.45915106180446463
0.4304447858446551
0.3223421381035103
0.3685684382162084
0.4285997964034834
0.40670492664648733
0.4003029160195026
0.4147047232725564
0.3382160391990239
0.3729946530480085
0.42798869571243053
0.34805324462134063
0.3783119652788127
0.4239324189580623
0.38605362295624923
0.3695799021539096
0.4134355210708492
0.4149887000155381
0.4726808539953964
0.3877789923384383
0.38837951703371915
0.33682547733708057
0.24194359813886546
0.439548164571874
0.3968252516912341
0.3903976777739396
0.25158088457494066
0.3459741941461516
0.35666789748842376
0.3987702424810357
0.3789232846175779
0.41774446490045847
0.33903625201695403
0.31918156679309767
0.3699213070875748
0.4456236863411712
0.31200339059069715
0.3597055375735365
0.30050035435421213
0.4190552798021674
0.4368232156221565
0.4214580421946071
0.31542322023816416
0.24473000819414023
0.4001713069171526
0.44473580305772087
0.35945688622027333
0.3272319267705508
0.4385112306541765
0.24940417545808366
0.4125653994167991
0.3988194792614999
0.3776338275005128
0.33169317550153815
0.2772047058387085
0.42159919878746716
0.3624146620422878
0.41659196120235303
0.4188515162498493
0.425042422435431
0.4134589020568046
0.34475030159197667
0.4481750782233816
0.4491861500948646
0.43714626063165263
0.4196905464894855
0.34857904634952963
0.36815180538505127
0.2815433930889121
0.4296369243798509
0.3078325434451104
0.3837139794991498
0.33873408836353447
0.3570204546131689
0.20788307399111755
0.38894968923233536
0.38779552207484397
0.33401919209683106
0.44884232724030254
0.4426401551187935
0.34738399535540665
0.4152627788310983
0.4440918388088634
0.3368456174092373
0.3191412560921039
0.30692956980811914
0.42577766703917586
0.34962257011411313
0.32736239012417356
0.3446110643655855
0.45837440904159693
0.39628637303396785
0.3343486434192784
0.38434841028329275
0.4059958581730413
0.4226521651190768
0.382951233646571
0.45569072413282014
0.3223703461785368
0.3661664111288762
0.4159014918236296
0.37547568748663995
0.3128350906073846
0.3440275312967204
0.3887700518164771
0.34795907438604284
0.39839469957181683
0.4123689236297058
0.3948223043047039
0.3981170450292841
0.3390606950071444
0.3539009082000961
0.43227732103237015
0.33582657334790644
0.46194519890335656
0.32446458706317194
0.42468977453594364
0.28376400764541054
0.25580460560456747
0.3531084358520269
0.3598175846467163
0.3736326498106153
0.39963058402616813
0.30667055825958106
0.4401309166645807
0.4310724559696555
0.4164833367907065
0.3754313711550935
0.48272691086734926
0.4676611448306476
0.39588286814405027
0.3450754627752996
0.42399962532687807
0.37122497098223983
0.3545861963483138
0.41623659699237514
0.28008826066773795
0.3549399552254971
0.386477517767395
0.43644908072631045
0.34421681091364736
0.3370930044540111
0.38408919462276747
0.3427165951659226
0.3221105403972483
0.48408023790269095
0.27150351035067544
0.4688326223050305
0.3626860188401702
0.32370977555950115
0.3629414305699575
0.34171186218562793
0.27543193940264005
0.40809115802487317
0.4647430623561631
0.4031400147679177
0.3987475267505693
0.2912695955163625
0.3218699622517267
0.446233260740431
0.3701262572254979
0.3017036355144227
0.3942764590646727
0.3505177672091401
0.22442559721915534
0.2990263812341058
0.33038166304984656
0.3769408360278841
0.32887730884007577
0.3869814088215961
0.3529796523646045
0.39742658053946306
0.2631219618313184
0.23404288805956547
0.40602556147450086
0.3976477397618785
0.3507422301046273
0.3601900607542011
0.29116224993350337
0.4328425075445325
0.2518797985211495
0.3587581376600901
0.3758699879825734
0.2864489174331638
0.33379039619922823
0.326857291914264
0.3896492074955514
0.39528868216301216
0.3741869005287388
0.4133159710318411
0.4033937627125381
0.42717070785549976
0.40849238134080784
0.41928978933408007
0.46327109657757776
0.39029547674179627
0.3363407594903765
0.4114538166368007
0.32843332831348476
0.3091688110043203
0.33230580819191796
0.3816499892134994
0.32638395597878606
0.27928977029566615
0.3743374158121021
0.4155609318020097
0.42734437501377504
0.31630337847868867
0.33091143026751635
0.4398863697269513
0.44803668970842
0.3437089414175098
0.34887957346710907
0.38894577449327244
0.4100222563634062
0.39490988338772925
0.36292228061280485
0.4506437873312552
0.31028797509630807
0.3645599636996798
0.42094530586780093
0.3409608437839252
0.33588089988838743
0.44140591942573315
0.28675934364670136
0.24845226674124415
0.32947190071408144
0.4564875344412811
0.3413420481210629
0.33041070040629605
0.40614841385556083
0.30376733509769716
0.44344634601373806
0.450163484821585
0.4241560027050944
0.44050886035410036
0.3193228947843327
0.37231926776793073
0.3096891227577251
0.22953332978501134
0.4343815261444373
0.418801124487057
0.3842540440521071
0.4292643582118423
0.3134857996529799
0.410080986704077
0.4386602510900435
0.23845974159929925
0.34493498376626364
0.2956704046338709
0.4066798059899418
0.36078372160996
0.2999650461850457
0.4462833347864125
0.4558962440020323
0.2490429154920518
0.3246028602479016
0.45226683485223657
0.3955077275251906
0.37606477176795083
0.36952734077503474
0.39652865517560143
0.41996396169566097
0.3969564035132175
0.3292665966847848
0.3299966190506347
0.376245008734318
0.30650280516404244
0.43400007803624235
0.3196853070884594
0.3974128111101502
0.3133612153097537
0.4286937999443924
0.3218155606919064
0.40908551564308027
0.3374389418245405
0.3360460189175226
0.44782286030835167
0.3539104052714219
0.3826224660066365
0.43328256044878716
0.4674401291710557
0.3680436617488537
0.2620914290411997
0.3330480675675606
0.37348780513887425
0.36251349276800754
0.3358724421395314
0.3972869813483708
0.26493131266183706
0.33768173717631467
0.3618020541097705
0.4504268984226848
0.4445629933138919
0.33406442603300385
0.22421492713169897
0.35182941561855025
0.34397025111072216
0.27175069595479684
0.43127776769630605
0.3003707366558099
0.337240003422097
0.2955649871937423
0.26468987176032394
0.44585867012074193
0.37856869595501724
0.3603766490312218
0.3750359391337526
0.32182949876073114
0.3195898649570786
0.3921835931386152
0.33764047761374627
0.3705304565348517
0.29207652806976525
0.29062649270027446
0.42161860428377457
0.3902912241056414
0.28760764683570034
0.4315287275185955
0.2862872159235569
0.2645036373920965
0.41893847555202907
0.3531541426259848
0.290647192915207
0.41472708025525706
0.4109259947587548
0.3184317123339719
0.40033976175636016
0.3447667895075314
0.2769169735750162
0.4036046638050618
0.30830161838096504
0.3039491847034636
0.3653968266242071
0.3824981199305311
0.4072995921303238
0.384384493194923
0.3659486320504995
0.27913772373422097
0.3976093186958216
0.414142552516789
0.32844158456752304
0.3511717276256277
0.3636794523212333
0.46255096981476007
0.3586877018846691
0.379425511775733
0.3229246782780779
0.36225827212888845
0.4243497967294448
0.3163716823655564
0.35681684592324525
0.2910211770955079
0.34346418285003366
0.23435396820358295
0.2442680312656803
0.46439916708952333
0.32492338891106326
0.424925774085702
0.3389875721131989
0.29740834196294014
0.3509414621434635
0.30708087691753716
0.31307479684060835
0.4636809220398689
0.37177066153843846
0.42160914218575657
0.41347621987102323
0.3211694133723608
0.37429970681363195
0.46446740795915764
0.30073238275003467
0.35086771808812695
0.3332950666302561
0.4213372604102383
0.35892051727565294
0.4630175504676386
0.2943267020973674
0.18756842392712272
0.3956374205009534
0.36022058572466875
0.37670936528448223
0.3782047612214994
0.3378359417512512
0.2595884817497265
0.4540321149775204
0.34447246409508786
0.33838507271127927
0.3899399962515107
0.3023108252849738
0.42961994026015876
0.4143267855718416
0.3477661797714554
0.4143940752957656
0.24265653942342402
0.3271412364148036
0.3866261721300134
0.3461658972070228
0.4426847185761982
0.4164468764182198
0.29011046526004836
0.446014131803865
0.2887636157292517
0.36895844947773965
0.3173762645802001
0.35242523554438066
0.30819744524579956
0.38561495416261576
0.36706508556792666
0.4399687495047698
0.3956085727923433
0.32678299334866956
0.3693465594387811
0.32246990899965006
0.4574754920410873
0.34187375273260007
0.3981696241742704
0.42091748967882275
0.3498351093081004
0.3530102000623357
0.3395730051699072
0.3059619170255959
0.3889395566928915
0.42376837798961275
0.2557936152368617
0.3387672151312533
0.45252531617443115
0.3847409459549027
0.3297147326164438
0.3331720231719658
0.4023061341657933
0.30272541173786366
0.2448000647268335
0.28421527736803237
0.3753432581480608
0.2966769434874781
0.33323334425802553
0.45268332023008
0.22690009595896343
0.4303127833990506
0.39103072076994183
0.3747816612072407
0.365991166014049
0.40139978205682664
0.3254737622220344
0.3712763141776166
0.3895186484950377
0.3994718022600082
0.3333982157403638
0.3610538850776278
0.32942490244625033
0.4085016766351701
0.27620798483592984
0.31240611368105503
0.37830181195111445
0.29605807539444257
0.3020177487590073
0.417853011187946
0.31421379356810664
0.29996914633481464
0.38430831588825043
0.3983684486581634
0.42044213595246727
0.4625535507669136
0.31441442424419747
0.32194733818285337
0.3783968912557674
0.3576012869188602
0.47848007456688496
0.3936757866174578
0.40221827805974364
0.47677934460493393
0.4390495782013606
0.43915052745417893
0.4009680071350041
0.3977481741908444
0.33827810473844117
0.38817486758652
0.4078976222577667
0.3718479294624119
0.4020432839262994
0.3466352784096824
0.33712923314780674
0.3242480669070503
0.4140929275015799
0.3520262618041902
0.2858359631565235
0.3872241190024327
0.288898930709879
0.3752648282169449
0.4423000770607951
0.3997593213012949
0.3882596441750514
0.34796627376009276
0.4115322676770886
0.3322406231432475
0.3717361337870585
0.3867897025606234
0.44409940050785107
0.30542135372891605
0.3999648182510981
0.3516312068880662
0.32654666686128636
0.29431791182058
0.34789193948725533
0.28092101414276993
0.3396554577032939
0.3052732786289588
0.44344350845195374
0.26473816109133785
0.31541251399090486
0.35722369076646365
0.36096380761211455
0.3583387486623341
0.35846320984818547
0.40106223779605726
0.41488573288744757
0.30359229516259867
0.44885993202236973
0.4596562384910715
0.3275694999330634
0.3592369124589085
0.39493384165853074
0.4189761869582386
0.49113763904044394
0.44660304596320494
0.409541798533568
0.3508988652684289
0.3128258758142431
0.3958861309289266
0.4577924797042332
0.4708997156995716
0.3606952392751368
0.3384052070075236
0.3444490005440956
0.4081605628268079
0.3242749793200442
0.3640590962121506
0.4025070282505346
0.31135118509814363
0.27732265544992274
0.44427515444874305
0.45084538782476946
0.3718407402198373
0.38324927795545327
0.39278405076886186
0.3513460287850509
0.2766241447963617
0.36234926828155506
0.3129467315465939
0.4415714350863103
0.34512894771189256
0.3835538556699485
0.42801384258919134
0.44639149105509873
0.4423812429739324
0.4109626461041858
0.3765810597284927
0.25522641126589435
0.41648440850371826
0.4101771978891043
0.44577296349398
0.4175370065621287
0.38962655239876137
0.46221182944339384
0.29959638366282476
0.3298298206290587
0.4346374694313448
0.3759931758425496
0.29011171672734093
0.4138996101209441
0.4243956135974026
0.40324780517874487
0.36651087995724735
0.4737855022959163
0.36930291402407034
0.34420503956309595
0.33519003385867946
0.46229297325905455
0.3765540576858632
0.38662835716117705
0.355520959324231
0.2668704076498497
0.38740037065298616
0.34693487246315163
0.3292562637002904
0.3612481472692295
0.41438409345124394
0.4082642062866403
0.36323161644624724
0.320169270440392
0.22943359936643531
0.39746646055655954
0.41722672893303203
0.43615509894888466
0.3525923520493245
0.30779204892808004
0.3577198903590976
0.4647276541314436
0.44593822379435394
0.3546235440889847
0.3002907155963332
0.328877241048592
0.3571442610630023
0.4136814781812843
0.41105690856584004
0.3531292460932301
0.4236302391184269
0.4276432567817022
0.35790512612571324
0.3475770904339327
0.3043811504087872
0.3819828381624497
0.3724216389943635
0.3390513248251259
0.3529081196823006
0.3496633410620993
0.25891410627533556
0.35542974366486024
0.4329223101780651
0.3938725449769904
0.4208375517824627
0.32863466656065055
0.3838008021068601
0.43313624615805263
0.3344192675187205
0.28440162095590044
0.36835367046814743
0.43213510037237646
0.4043509658929336
0.30382157730879544
0.40547931240850565
0.3232661795257995
0.4716280875161968
0.4020493616214969
0.34050571842370725
0.25364765660336874
0.29257913272569913
0.36338533212907476
0.3504461236579409
0.32658325362469626
0.4146535914397549
0.3027778971555205
0.36897826658726424
0.4132809087861583
0.3511336451544882
0.3294299010359982
0.4347825470959232
0.353806266603929
0.356414705656917
0.4080071086180391
0.3644648852069866
0.3615651209869757
0.35387414251396065
0.4011640836341766
0.31426624433995776
0.38108363755242475
0.41558508688418877
0.3651485101822128
0.32487780866527904
0.29500513785090443
0.3371242428497984
0.35099975584170123
0.36458349998051587
0.3077461703299957
0.4232412947627318
0.25647105884532295
0.3098844106163366
0.24489196711587372
0.3084297794984671
0.3260100000185422
0.2894970275522775
0.36902354549217153
0.3746512948053105
0.4501521432995701
0.43831335647016656
0.2947593829670812
0.4450082977580801
0.30578566691854203
0.41465621649536777
0.31687461933344635
0.3382946415780193
0.2977256420927718
0.3236472495563471
0.40247378193791916
0.253834314890264
0.32931254230439233
0.3981174699481967
0.4267720291018015
0.398916511784839
0.39643915882846653
0.46879563824332815
0.42914014679419615
0.2664251239991535
0.42185373030032003
0.358681680661065
0.35196818505564587
0.3536752318762665
0.39797758495451724
0.3857787663392448
0.3568788841250576
0.43893289357234305
0.2632307967068607
0.316079885128777
0.4149870512685757
0.4603248106485428
0.4334286400809544
0.32750835627573954
0.4317515620385572
0.3976988596770909
0.2970714994536537
0.2781110968152186
0.4201837236513421
0.3678626148890522
0.41534960359663436
0.42152460504888956
0.38365811826254653
0.3553014533954462
0.4025342009457971
0.40788500303048913
0.32253415220325965
0.3701199630962849
0.37573411611484764
0.3519212433538776
0.25966957744663166
0.35525788617164805
0.3742899167422143
0.33903903509184863
0.40225674779950693
0.35298813585492794
0.2721165006426144
0.4027120923886538
0.3943342753183181
0.3959139137960292
0.30559030588993097
0.397207792937875
0.40990472677302636
0.37943443017701883
0.2931881393097212
0.38490769332720215
0.43695660378437906
0.3982065169586394
0.30547508177295735
0.3026343491152006
0.32565511424107213
0.4027944582251357
0.41244813339834624
0.3161073469423911
0.2960303363694602
0.3839930125111223
0.39739917463818436
0.4493380329264426
0.4405397147016924
0.42858074721512696
0.4056552857420673
0.3633727825840407
0.27062973717868016
0.38198813364844675
0.35503408395767433
0.38591421208049026
0.37535310554703444
0.38199336983158333
0.4101690376781775
0.43346648039575825
0.42298579760939337
0.3889269450404683
0.3643677570567943
0.32490227509875425
0.3534409921095645
0.36356966883274966
0.25319787152833106
0.2926658300208421
0.34514835076700207
0.27198096453499154
0.3594971588022687
0.380936629449715
0.4000375111256419
0.37402076098587955
0.2693558420553837
0.30196658369507506
0.41442943280584477
0.40159330002570104
0.40355924508419266
0.36563702157596406
0.41352766082222586
0.33259288654163943
0.3948545128421287
0.3673632178203051
0.467522440009517
0.38566627313219787
0.3279340900459726
0.2977547962253964
0.41808102643880324
0.4056290917505744

==> anc/HeisenbergRFC_J0.3pi_L8p0.1.dat <==
0.4423548621267284
0.34891848558982985
0.383091208836651
0.42207110411111837
0.3674540381327681
0.30030640205243986
0.42061983833187155
0.44023239507892026
0.42023110283204645
0.44229814020866703
0.39771705107365607
0.3311265244758509
0.2555621373713031
0.4564578044891914
0.24172238412084554
0.34800293550942285
0.41258587071400277
0.40281213063248544
0.3214503771969491
0.4788482462596129
0.43897473858078967
0.3616548577771253
0.45187205280821674
0.4719467475439804
0.3201111378373205
0.38339507317882765
0.3799256679449601
0.40082117675119516
0.4176090873863418
0.4335209476572
0.4940839246822715
0.3641223235031874
0.29943997331011873
0.33307228550526913
0.339937044645784
0.42185832388269356
0.4347904731403354
0.3433415979246571
0.3418215602247424
0.43840295699910886
0.31632844703409035
0.4080816568337203
0.48775134791331953
0.3961305498507214
0.4777999748843653
0.4242996705719078
0.28255108563907727
0.45778029431802325
0.32871946461067303
0.40650022780349454
0.45449087404948896
0.36130745730200176
0.33775378566785175
0.4352320388986889
0.46473565556006213
0.3664000767895398
0.4259489970359718
0.3599634390126107
0.45362677450935884
0.4414013974666711
0.2852628191237615
0.3857594946280298
0.419242868907323
0.47129491107097066
0.39060433963946123
0.4254000330476333
0.4578462851953292
0.39823069367190816
0.3723665868089636
0.45397737377237735
0.3736013635207114
0.3926581758281891
0.4152363892302702
0.286540582485322
0.4613826645564838
0.5323991867594944
0.3970354148611768
0.43880251721668295
0.35770571400305806
0.4191619990944373
0.35381435678972467
0.43956067307052715
0.47619350480859296
0.3305636432707852
0.29703603693697406
0.36172944900928383
0.3308860442516527
0.45991809278064155
0.3772689162351885
0.3535574520421735
0.40258161751127614
0.3821830072353778
0.4487377692628796
0.35445402994102554
0.4038017527736787
0.39814773108509044
0.28621217791754566
0.3474338432559183
0.4706582918118287
0.41218629474562357
0.482949839720492
0.36764558131620384
0.3951185845047958
0.34980675266717537
0.4586444035347616
0.34491487732405796
0.3475003460712088
0.44670644950641714
0.48586406766002466
0.46667336754681404
0.48776414248464744
0.3611960625299469
0.40801085992797054
0.3304842956282311
0.38798513460605105
0.5116678732439409
0.36163061121455886
0.37004556571517355
0.2644400321447767
0.33960807365118567
0.45589300254827053
0.4857387410543809
0.34192695592963224
0.3602765554396094
0.4868118222429851
0.42333698437352724
0.3636433411077779
0.37913764341380213
0.4196043920159717
0.4661069342793779
0.44617014288856666
0.23797260689503638
0.48376812876431574
0.43535869922195614
0.4122687243804305
0.2708597153408681
0.36924790908420835
0.4332481250840931
0.39645939145405784
0.4094552418439382
0.46643822495106113
0.40866088621679075
0.3401775212883105
0.4441945139506483
0.39975493837735787
0.37953160880451847
0.3489452992706954
0.3820448744956842
0.37836856920608325
0.33785794805306346
0.43150667294723843
0.46130220043669534
0.2613623850669677
0.4747017498260101
0.4282237295778084
0.38932032405395933
0.4015481794939387
0.28701693607718637
0.42147353521741543
0.3585993603396244
0.3649899539062114
0.43526425328996915
0.3458286791741559
0.3249319177529096
0.3809783529395654
0.43017677382034514
0.38217574108854224
0.4436422773256909
0.4385881622782636
0.3767620970859209
0.4652790744745946
0.4986988605574507
0.43128921446902746
0.34981126771882654
0.38911476448693727
0.3307089759986212
0.3848501299314148
0.24609924859163948
0.36490266700134966
0.36242780844139943
0.42598404935698614
0.3299502955284878
0.3610520633222031
0.3845672193624853
0.312295001064137
0.457329117614907
0.33391062803598714
0.23781256366195816
0.36767277822507266
0.45409431260612204
0.40519345482710784
0.3935914561290473
0.2909300929787069
0.41472360552468
0.3161956057747964
0.34805776396600313
0.45849684055189827
0.419110838923233
0.3016012905489486
0.4093209063191054
0.39893660796309505
0.3870462265957106
0.40440251283296147
0.37467537641245213
0.3689102858951043
0.43477757808508233
0.36024349172390163
0.3694306636638917
0.40341923205122826
0.3801234566348024
0.42608781092109366
0.44834647401023003
0.30921328727230757
0.4254193785783405
0.2358663668309658
0.4125522551494597
0.3537024581567308
0.31749840689888736
0.3637151059494721
0.4030698191379773
0.4466642788844315
0.3396684029829242
0.40785051345383566
0.4206607614837087
0.39468490220377767
0.4039395256347156
0.40350506458238533
0.3927778217085296
0.4595541394027152
0.3537513975396781
0.23606898051141254
0.3845072143645105
0.317417890466422
0.4027169553960597
0.3834727049411665
0.4371813316068312
0.49437766135929423
0.2533322173946173
0.4470909352418579
0.3829712465937611
0.45055910623132933
0.4787312706871832
0.48650841647086307
0.41396989895086833
0.35793615098475634
0.3870280947424379
0.310512821967413
0.3204805331009337
0.3380949425129974
0.47862837748245735
0.37703520721412676
0.3255080870037615
0.3184505462660787
0.3653102678464645
0.3716657374529748
0.36664606572725866
0.37161294908428555
0.4715527047838372
0.4447733542085414
0.4363903307263795
0.37980301422944096
0.37112885324027306
0.4254210126453707
0.3595941275371694
0.48692799460439723
0.38826083174052056
0.38563062946997995
0.36051479879030623
0.383995199092224
0.29358581068316186
0.3790143509679934
0.3228726750306955
0.42006665848398467
0.3318680399102863
0.42802951117203203
0.4578090177475858
0.3472945372844453
0.4485372019598535
0.42373931369992945
0.4627271606947303
0.3274692155254234
0.5103098977710342
0.44791046596380546
0.2855077173647602
0.26194994405340283
0.4448345117782436
0.3688707128216631
0.4441034354392197
0.3798685797703047
0.2851309744182666
0.3835379505361915
0.3969528649613814
0.37946379832142196
0.32581657671618075
0.360052703451118
0.4212386994125209
0.3432976883560375
0.32388775534619335
0.4150181076151764
0.4064092719671823
0.32338878291598266
0.39030236719374806
0.35791156747961045
0.40092796594145785
0.3822548184076462
0.4877202809025659
0.33772221908063216
0.4840332459463592
0.3774062325558955
0.44719445643191863
0.41761005020231173
0.35761408545737117
0.3393782839083859
0.39634827897717617
0.41120187279487047
0.42803177831618405
0.35913699628783624
0.36833227990826817
0.46036517678718986
0.25972453517670846
0.36704424248541895
0.36363717962757813
0.3219206510898603
0.44878866635479187
0.33210046980720637
0.3181153240887099
0.32250096408194556
0.3486810995275872
0.40489478199582274
0.39067170154118336
0.48968928642276477
0.32823817670694055
0.40286078586431545
0.4050620163535733
0.44368689584841287
0.3754056236728511
0.4290922766826683
0.5009813715447686
0.49466076357817973
0.4620933411607435
0.44725179928412445
0.4473804119999035
0.48179710589018476
0.45102324083508805
0.3621910860532604
0.40805539464797247
0.4068125601207882
0.3087161950085591
0.32852101772313097
0.4223936715659893
0.30041897831126196
0.3526465090414514
0.3426755348200608
0.4259842295174274
0.3892773806152523
0.4246767002445029
0.403422165678318
0.3784487783322993
0.39536690778785544
0.3663470859358799
0.4138251275739991
0.45475537094485147
0.3702017107461161
0.3333359372517163
0.4232938980052296
0.3697417701233647
0.4659305173919988
0.4333161866530742
0.36846392186849924
0.3518514930797005
0.43349665727022346
0.3652267230720916
0.4204275040216119
0.3105411661896108
0.47239033338546643
0.37293797169534937
0.3482886264361132
0.41110804338798795
0.48056061836910385
0.4579656457419947
0.41969086607120354
0.4081858123024139
0.42163830711266936
0.40226648787730773
0.46604879181163317
0.48844198563536867
0.38779547629649597
0.39600603821904845
0.38075186788725074
0.40289013907936744
0.40680963802250336
0.3004523156963593
0.3710267378802021
0.42390170814194633
0.3452034532162745
0.3639515972410392
0.41638886064660724
0.3600628095466758
0.3387789684336787
0.31738526375045784
0.4145160680692836
0.47064083382997673
0.366100671632461
0.3435596186138368
0.3571996542819918
0.39322498962807223
0.33984890322115224
0.43339751901382834
0.3857000768726007
0.4095776059573428
0.4459717154368965
0.4236894100870084
0.4324147393247696
0.4468547374867011
0.32751016953921974
0.3584768559011658
0.3628291909611765
0.4417134913078406
0.45208316469147936
0.38251519568487496
0.3306981781272486
0.3164715535782629
0.4763899928816244
0.39044942319060066
0.36453343974832325
0.4236866851865068
0.26136629297682284
0.38143830192239375
0.4436249532679754
0.4264307975574334
0.30821011492697464
0.41574098773053725
0.27429959236392343
0.39084426619099805
0.48173783052253827
0.300523489032327
0.46820465829496266
0.4177332855075028
0.414289699176985
0.4765993386205119
0.46798778090641824
0.4613586039618138
0.39499883717552164
0.44705517330938266
0.5159267556481879
0.32263501434935515
0.3568714482111797
0.4379148137711788
0.38083412565264735
0.3471737494234665
0.36419335836985045
0.4046185429754589
0.4037057768106505
0.3622576364817454
0.2545540497419583
0.37370790664951586
0.35042813032666587
0.4313597292937981
0.2616384055024984
0.3533467292808569
0.34313545159370373
0.4000026525137457
0.43729393845469305
0.391914884360755
0.37357385074195903
0.4370461394272957
0.34302941047064256
0.3310088840415174
0.23820448445686063
0.28354127074616436
0.3887448420861699
0.4192074917030724
0.48916802970602125
0.33724816576764655
0.3618344421955847
0.33501089541867196
0.27393774931305087
0.370377058440508
0.3515233213447929
0.42076931338958823
0.2891807877309273
0.4357324044395523
0.3803345472093442
0.4158256053006729
0.3660150834305045
0.3637339556407685
0.47112477568462197
0.4640442377227682
0.3850686621051589
0.3594456536037431
0.37311879489053323
0.46575423711927466
0.36388170484072935
0.371138958876444
0.4486323065077281
0.3555843369324515
0.25662118873799683
0.36298978845551055
0.4685973923112887
0.2588832939176902
0.22304734877316063
0.44230596063541955
0.3894089441112637
0.4351290482805185
0.43804100861532347
0.4707950736449196
0.35600373542887226
0.3160463664140905
0.34802903546201897
0.3699086693613514
0.48270030690807025
0.3386079421785886
0.3495406981349321
0.3983994158895278
0.3429007882573943
0.36524400729619516
0.3690502948763583
0.27253707595767307
0.36288810787992093
0.4408526598298143
0.25711728063667644
0.5008947692632285
0.3182532280646065
0.43755548437404096
0.4695562486214948
0.39234345047550406
0.4651045253607028
0.2669354569361217
0.32413104860872477
0.35557272027116243
0.38753812624403083
0.35524222639177044
0.4623452465402453
0.45459635552634303
0.3405084518841959
0.2959605889144063
0.37042300263196587
0.47699530481503843
0.3149808743670136
0.37834395626615075
0.4991598360870709
0.39726703063673197
0.4132698636923757
0.3679936210198247
0.4115986005087363
0.3302533118628852
0.38136053673330733
0.40912895647663927
0.35333923737035744
0.43992444761728106
0.3900686253331052
0.25951740438589704
0.45591816109216504
0.3582001969614685
0.3208020642421832
0.40945759747464866
0.4559830721949316
0.34555141203356726
0.4037756322384148
0.40675226298555256
0.46466239898026246
0.42225245170617687
0.3956093883010497
0.41271051128449154
0.40514757335204515
0.45202894655591247
0.434443618555412
0.3578422233328457
0.4071084752728986
0.3343254715890257
0.3734687552119049
0.44257290266558824
0.36414212160623727
0.3994797955187155
0.34384770594542846
0.3737630288907498
0.3957274798992526
0.3782554918713149
0.3104167090948762
0.416217466156896
0.32594394337066196
0.37485206447904756
0.4127035322934502
0.4699114537917754
0.31995720802294525
0.36917441102056037
0.23076869338084927
0.37600400739975093
0.28438528017857645
0.43463092675909204
0.47953520889718054
0.3786134598730051
0.35058689505870577
0.34916460638748026
0.34467268113296984
0.3799633319741162
0.3276865354310462
0.4403570855080119
0.3819546096117148
0.368774163932737
0.29646160029444046
0.32367619161462713
0.4660809384849474
0.4115028141312312
0.43746068339125677
0.3505767895698841
0.4131239993158047
0.3758780833909899
0.34948052745919567
0.3365765429442563
0.3132727575636992
0.39704592098699104
0.35862380754730705
0.49095311655615387
0.23863002314877232
0.3831657154368392
0.31971983081944144
0.4366755795233612
0.35176227710186525
0.4946462599419044
0.4010458429246577
0.2903030606808956
0.4911008733031712
0.30552447221587453
0.39440116583092527
0.4595952037370625
0.40031994530535325
0.42747615021768687
0.3735544480008698
0.48426951122195616
0.32234557617920245
0.3307930168251148
0.3374140068961802
0.36810954636318827
0.28327392672431856
0.39811262209849774
0.3854533394934508
0.3527897445053255
0.42737218493626083
0.43611245960367373
0.36405692979744236
0.4350941569984117
0.495197759014807
0.35045062734056087
0.37759922474750524
0.4216958006857706
0.4108917457581351
0.3637772993709212
0.291024605130789
0.3684777262604906
0.37620291805584233
0.31863952815375157
0.41853215046258513
0.3749719501317213
0.4435464329923882
0.47868460598057855
0.3740811152962807
0.2671706867624738
0.37057545678077597
0.4368629323300525
0.300602909250149
0.38600722525327147
0.40882417853620784
0.397114226572748
0.4493080894347979
0.4292936785825206
0.37618076662580346
0.4340624533047156
0.3341339005365372
0.3533457272074043
0.42928455737402
0.4034009601962292
0.41984513760287145
0.3573627064242121
0.39161437802934085
0.40848006405102294
0.2815413832193597
0.442026368151313
0.359464249335663
0.3206745356485302
0.3920304920646405
0.4000910561449752
0.41139227626598335
0.3356832757547238
0.34913602498049645
0.35519833467362116
0.44197300758609553
0.40373086699269833
0.41625683238935174
0.3011196592252116
0.31238449890000547
0.3714918144998745
0.39021261344051367
0.4336753932693999
0.3663414773204297
0.47724387743823093
0.35910602480981746
0.3943364119441566
0.4202935810011228
0.3099504720166335
0.4597749579162122
0.3346065517376615
0.3081649547943487
0.422268905531988
0.38787819097874005
0.4093659796117924
0.37963176798369636
0.3667782519605788
0.39357503064930993
0.30054154978766817
0.38537503761455394
0.29628884436538494
0.4260123939771108
0.31200597731400787
0.3714527025926513
0.3497708496359359
0.45663174279104357
0.2841337410293317
0.512915034092979
0.39001060789050207
0.430257652301902
0.4605480573018636
0.4221247224615009
0.4086507812661328
0.4227971303616685
0.3746118303698356
0.4132103136368309
0.46477203008038803
0.4272664583339793
0.3124191145425733
0.43185681305056
0.33687000430710995
0.31673909826368724
0.39012289256376415
0.3700040142183189
0.35812123329490314
0.32799213530732196
0.3300487110765668
0.2978952635622211
0.3271649692551785
0.40333365972288127
0.4730669818815676
0.30606114968122444
0.4734383913324325
0.3618161863638617
0.4352607574329683
0.3827295616784234
0.333401033355448
0.48903959491659266
0.3920934636211955
0.3934524462639909
0.33499001474946827
0.35154773149041935
0.33471747795536605
0.2980081839638202
0.3582535041008118
0.38693593136372956
0.4237482224706687
0.37350124662843565
0.4098795660738599
0.32727091632393984
0.34788562994194816
0.4007875908060718
0.46560450907436574
0.3434793901075933
0.30595826866359727
0.31388815957730426
0.35259607378700886
0.3598728506798814
0.3764851149016645
0.4034587625005334
0.42510226266675055
0.3776903045968313
0.3493186962943286
0.3353063493593019
0.32988503626767046
0.3665100737566338
0.35686715371604577
0.4820097024731155
0.3944533675828442
0.45756110297687247
0.3957124426941443
0.44881072710958964
0.3407140590513154
0.38929173306179027
0.29262964212805503
0.4124241834372024
0.41339029031843577
0.3079494266912963
0.46382965838940693
0.4448516147006231
0.4186203392816595
0.4914688557376533
0.43895293531496204
0.44707156697281086
0.35191837999831727
0.39138721218416617
0.45785281798087446
0.30279916648400546
0.43255515855355464
0.32401087958700575
0.4391166672319387
0.34804266614031387
0.41319456329415855
0.44034190637666554
0.43624923233046264
0.33058990483853934
0.3779138767893986
0.43718466176022
0.3365464530872491
0.3266873174347836
0.4398232850818358
0.4043453494797009
0.48127221280272425
0.40419852990990224
0.34197081840761073
0.3994120159327349
0.22130007473349117
0.47329453181709163
0.4067590785833499
0.3880229942741148
0.36800279455986357
0.41484663789293275
0.35681364823909256
0.3362938407900662
0.39526472440834554
0.4101927645297625
0.354368109042101
0.47538524717270153
0.4659270628368336
0.3509783739576952
0.48929604888326816
0.38655831041837935
0.36935512374176804
0.2848472881664308
0.397674478143788
0.4932729753516922
0.3400441411830987
0.4404322603052211
0.31724773848416293
0.47723404183285034
0.36371725235355384
0.4189679569402772
0.31366894618946667
0.4816371539313044
0.49090554479280013
0.3733332684317992
0.38896195144031076
0.38862044498122245
0.4998400955688531
0.344374530837759
0.4826947542067687
0.4095629657349481
0.45583741435074304
0.43753012125859714
0.4467901199774261
0.36054992105701833
0.3282084634552164
0.35142649579900787
0.33488989569336913
0.4735596167937316
0.42858836999627464
0.3408853332724226
0.4678348715342601
0.3418704619343559
0.42148589183278307
0.3412943556224947
0.3912993096220863
0.4608654047497078
0.41193679311045134
0.4673570033555557
0.39690648813858453
0.3916351226390237
0.35753664355439374
0.4200889332125224
0.459623834181057
0.4454081427226832
0.4308068633045277
0.4088825633733856
0.3519739585391519
0.3107797524616808
0.389689979155098
0.39146797822025303
0.43575447858186395
0.2678542627303467
0.4027462001784225
0.4980864045537373
0.302460089849006
0.46581862213937364
0.3212939506987259
0.4284165020097831
0.4566419617056369
0.37857718820378955
0.45671967584806855
0.4008339055158062
0.48086655286786395
0.407077111893508
0.48301128119836034
0.4107710705010495
0.3788968036238293
0.4211855546384302
0.3348005494497379
0.31027291382256716
0.42204145625948725
0.4050371541210303
0.47654199886710924
0.46653361376697117
0.28430864533325745
0.3725552372807314
0.4032632946658255
0.44489506553248503
0.3678863046733913
0.2677433876058006
0.2910099671379489
0.3392592963532886
0.4482915729028012
0.3662572241895311
0.4887950334460621
0.21783460631576368
0.36146289300705126
0.3330170990973707
0.4160298147988775
0.39211215217885137
0.37030248702406876
0.48322948563398516
0.34647644322943916
0.45267810011580917
0.44316160130359245
0.4060434102420562
0.3647759623936903
0.39204737748647744
0.3916483264394463
0.32707086962986887
0.3560439167224417
0.3835722496605154
0.4742794214588763
0.33523636745294133
0.4208270793617275
0.36470870943063843
0.409321605825947
0.4129046299741112
0.3771133901961751
0.46007206708232484
0.48023045238658446
0.4602735384598746
0.3516447106056038
0.4156835654680573
0.3531928948983085
0.3744142960087149
0.3625650986972166
0.4367441919738345
0.42125872495482064
0.4713099704828824
0.2926444756695427
0.26180039894267537
0.406229834883928
0.42231753502299524
0.45099096738540506
0.35083375863326904
0.42631035893518954
0.31424511853487647
0.3281501029492787
0.4543165403683826
0.36036769873587854
0.4946346142547044
0.4781826533456688
0.3389618106983128
0.4383553914646944
0.4953526019785957
0.49817710373921553
0.44988226687207256
0.37620732631155773
0.42073329060031284
0.38076300637911414
0.447339016900093
0.43316051875968775
0.4467089962815
0.3280443186496495
0.3282368553994711
0.3677126764362199
0.2721006282809257
0.3761888120037959
0.3734302895386141
0.473902672163881
0.3731756309051522
0.27050689800901023
0.2632296521866248
0.34840499510542333
0.2371874777436898
0.390929312934652
0.4552891085791077
0.459374394357379
0.3825159005346144
0.3964511972822903
0.3691353437866062
0.28201690925987866
0.5002881777399355
0.3888831956664245
0.4519076761532445
0.490704922082682
0.40458552712222395
0.37606786386226143
0.39298333089390225
0.3927549646591226
0.25567786221683897
0.4630246867376372
0.29426897159619214
0.32135167322257935
0.37356212133064165
0.38773447827318763
0.37430898449076666
0.39185160333654556
0.42353189297709665
0.4623487087240479
0.3641874929075977
0.3532272176687323
0.42190536394758377
0.4907816801057214
0.34846016166372135
0.3547729285869658
0.3466259073982676
0.43132060298578034
0.4504187462120484
0.48717366814969154
0.32988231007937735
0.31196447602774346
0.4472814940881624
0.4256544750635433
0.35435654078377804
0.3789283036383497
0.362190124957332
0.3542531714028556
0.29318833171601033
0.2950436089329951
0.38109406367986587
0.34205369054113766
0.40373109846038413
0.42985442368272
0.32633891693043754
0.4339389216621433
0.29897225946926453
0.34676361245308385
0.3711549479079258
0.4327701989031576
0.339323862059441
0.39100002133391826
0.46762785459092104
0.4839999080000771
0.5020949198999034
0.4104198966294911
0.41680233625132057
0.25408766973853675
0.31238884977069725
0.48679371802192134
0.4765713390553045
0.3419564450018766
0.3688618026973721
0.39907326967442597
0.43997426793916905
0.3434707091546158
0.44717835688514396
0.36144740341943754
0.3720579838952944
0.3844637772579244
0.35791531471464033
0.35893113563426254
0.39577048465885767
0.3797382971708929
0.29419356304937083
0.4844922114977923
0.271945127592142
0.5208332877457436
0.39254164751006043
0.27228610756326155
0.4155018574283813
0.3791855542123574
0.38487215102078254
0.3797687667957574
0.43808820696680195
0.26822315316987083
0.26207152762687574
0.3776976351997732
0.4502106073662202
0.2766943023091243
0.4729184557477604
0.36266434456626717
0.4189415266725877
0.38064068790188543
0.36509473363672945
0.3636846453541194
0.32539768743486835
0.38094552497020334
0.4720114931996718
0.4431477577137223
0.42093409262178116
0.3184583855143875
0.378457658501464
0.40102901370419297
0.37140027078945687
0.35709797296666834
0.41640223188137077
0.36427328576033835
0.41083869735359985
0.33671996109559327
0.40089626247896576
0.31441362532032546
0.39208727384459346
0.4178497075556391
0.4600645267768889
0.4007001996849976
0.34211966877053424
0.3071815830888339
0.24168187561886723
0.3570069945510108
0.4174800062162869
0.4414169215968089
0.3851732283545642
0.3819339765671868
0.32000007319277
0.4873992624053932
0.30945027478695813
0.3532333672012511
0.4427459316933687
0.41384666773949275
0.34846370538522237
0.31943590122293386
0.28812761849809054
0.30455260278031326
0.4114008923262692
0.37489760652076903
0.389352952482348
0.4075234096163136
0.35688172610252683
0.5081618381621861
0.40210362901374536
0.4102263589819351
0.38745713016747707
0.3791461100581246
0.3716643850593166
0.3669935444132765
0.41951766551310005
0.3675837263021252
0.398715894252598
0.39410974678858773
0.29912976289772797
0.45123925577809937
0.40218242631389184
0.4205956563894995
0.3722489941578181
0.410473565270329
0.46885562718380364
0.47921429072504795
0.466654405074938
0.38549801219595237
0.4601545622605482
0.38542017758856906
0.4703899662336879
0.3776688229256764
0.24702153304512256
0.45202035364712984
0.3248567734381193
0.4576046100047687
0.37318381247066845
0.5019055043456275
0.32999078671010024
0.42512730472882587
0.48449152111223787
0.3466507999238959
0.3412965923945606
0.45983553431174445
0.3830758152510421
0.40846430264728567
0.3896738147995535
0.3282527576373873
0.4007175525411884
0.4172397792360687
0.44641655896390087
0.41093485065283963
0.4032782827971327
0.3698645270127217
0.4438627491610363
0.3685705652703128
0.4670866979773066
0.26467038977316465
0.2949123467819954
0.3918897765143061
0.41065714220829325
0.33964593598571385
0.5210478682128457
0.4250596363108878
0.40179765133177076
0.4487397071224396
0.44219995170051724
0.27527439787696145
0.3104172688527651
0.4154062660687542
0.45661646331575834
0.3622049321567013
0.3921605306313248
0.40118550045094276
0.47076667238081066
0.3996672391762528
0.4476671372118322
0.3788747031713301
0.27900131873297584
0.33050473461907776
0.4862088978585459
0.3908470172536657
0.3173031208128885
0.32380586907265607
0.401805911323129
0.3682644571779705
0.3938947981454153
0.4262473354591241
0.41802100363514666
0.3826608959730605
0.3655280082213452
0.34787812255571954
0.37856021583607014
0.3853129835926242
0.3786864000200911
0.29417043151185035
0.3263344018462592
0.3575983155134052
0.4522463621402725
0.3437408383884702
0.3998562551590891
0.3688039004272331
0.3148645224519615
0.31267589105103083
0.4272864092096888
0.3218644613404418
0.36476365641378933
0.4797010265146928
0.40041519987173163
0.4034797752799141
0.37806435145061196
0.47849644651355716
0.3996556862638787
0.4112774764296804
0.3898048694791004
0.3259076338619618
0.22729018609636656
0.45000646280732864
0.4718517846290575
0.4407997932849175
0.28941215042223467
0.4177621358693668
0.36637198418807665
0.28008344336812935
0.3056367905916662
0.3649809964651505
0.376315201822161
0.28948455695320724
0.3803199832780753
0.3112199532579369
0.41913534575541583
0.3409795160711963
0.3594923759579524
0.448612892863223
0.4743684832428669
0.4469136127986493
0.37024889461366
0.3362271691155694
0.4502335575940727
0.33443893385109813
0.36206593062020653
0.40622077769700105
0.38340944860872483
0.480726494026448
0.35453323730800923
0.42080938639293874
0.47293084793855944
0.3139625178625777
0.2877541685211946
0.3077698583172195
0.4530316275045297
0.44421336632265424
0.38025028751361284
0.4251961183280843
0.3676711353445419
0.3977738539199398
0.36898412462909586
0.39826774746400384
0.48805414006117054
0.377023898665768
0.41640719502470647
0.4757072136691168
0.3057043454752956
0.45569181707167034
0.47092253953659996
0.4273786857710255
0.41380700040507884
0.4286147369419123
0.4706532842076366
0.3759063892586136
0.2765524373363997
0.44499896569254055
0.41850767106505726
0.5045894877936625
0.32218861498428425
0.37846094053264373
0.34648782876438017
0.2823096277598447
0.3899488237561231
0.4249982866990354
0.38215969131683986
0.4311160835891505
0.2468827936380396
0.41928366389968974
0.5055392178658777
0.4408348259051859
0.42745545578751354
0.39395221039413375
0.39277180183124333
0.39759637574640083
0.3291157309873971
0.3405200724718608
0.3779942110960523
0.44203817295714853
0.4445264043685439
0.45160065492566986
0.45557578155247735
0.41653132186492664
0.44888798933403856
0.35834912025580057
0.45316204111924235
0.35336972735950745
0.40607153621436387
0.4511065696719204
0.30687733229470754
0.38258937093215495
0.3941194794485545
0.4278050731635821
0.3814060307259062
0.46515712734384995
0.4061666950356507
0.42951237699018685
0.32308960094089323
0.2915936506040916
0.3795353327433362
0.3543692208160572
0.3938517377270568
0.43222951842312585
0.4042256637849638
0.38926221852405657
0.3685382866501165
0.36017525335057854
0.4262063990317862
0.3952304950286573
0.42359178058559116
0.4093656531017421
0.4909366018497314
0.38587568606210937
0.4343308944923504
0.376348042690047
0.4361813880424708
0.4337275279224471
0.3331968003145594
0.37009230357065614
0.4287938753270639
0.2786455818271573
0.33684084965744554
0.2765805008000626
0.3118163388533604
0.33865450498392174
0.32920353845362743
0.4182597048842433
0.3201877287415737
0.31673607031031714
0.35853843273734975
0.3346102382013519
0.5132040583236249
0.3227105900301228
0.3741700942898971
0.3254763462334491
0.32964023930177777
0.30598181529466495
0.3359694714081741
0.3044980456645684
0.3483079455263236
0.4220266700838808
0.36023570710789987
0.33955158382193307
0.36274816308193814
0.317892766109645
0.3534331437601865
0.4341131586461198
0.48379626286465527
0.456358269371427
0.3958725219415882
0.2967076719690847
0.451117315026376
0.34206261043567926
0.32281904953251706
0.35848297203180024
0.3888519592921486
0.3279114775005681
0.4890020773162011
0.4306593480831547
0.30618860123875824
0.49505587150388564
0.34155820366339235
0.4417597897407013
0.406588580953025
0.40943620172280454
0.3976753430114607
0.2717660687064186
0.33658373200518205
0.32402717526777974
0.3565969530407862
0.35992810806210607
0.32435768314276464
0.3500266900096582
0.4835598219894469
0.3194578691987569
0.44634331495725116
0.402076011686382
0.39237973674538645
0.467975067692811
0.3903667306240009
0.40937117395026423
0.4461586793842061
0.45836898505204493
0.41759042039436073
0.46081551404027254
0.30264405615950957
0.43784103718358947
0.41286936511128036
0.4096947309053857
0.4604489115506181
0.42126260984278
0.4355825630230797
0.30355753831511556
0.3005956955827581
0.2803603025580229
0.24485457354823503
0.4418887524971232
0.36338144559248536
0.41483862798966104
0.33046668590119
0.4577850777800427
0.38101757149428334
0.267866428732621
0.36476127586277374
0.4425184657684374
0.33824590342379174
0.4613949420248553
0.5169417239288714
0.4257435856664984
0.468436866394065
0.3180854032747661
0.43740962914823045
0.3127322645094097
0.4185820625209072
0.3963284757864286
0.382936099078515
0.3735435067941106
0.446990512161573
0.22637862793534932
0.21572592042619085
0.4115392913952437
0.2987697673993908
0.3916429465523382
0.3599016076561602
0.33070627766827515
0.2609089388479847
0.47653997554005223
0.35000525053708953
0.39345003830367
0.40127243275347046
0.31914909041099315
0.3742385039306202
0.4049542032370476
0.5049766296659204
0.4241917198894047
0.409275723987735
0.45037887396095494
0.3636533860716145
0.4469300358809165
0.3466082177107305
0.5005175178720289
0.389683834510147
0.36882841701013974
0.3158425083020233
0.4907599254188625
0.4164221291056483
0.442321374243561
0.41325372091909013
0.38146410196121605
0.37040753073030924
0.3342279101975217
0.43473097416218986
0.39779128088240595
0.4613782631474395
0.35650355805297657
0.4467812347142696
0.43815274120038405
0.3613120569771359
0.41651277362325595
0.441054064203632
0.32049541704684315
0.43270482771569835
0.3585465610818242
0.29218865850180165
0.4241118729437115
0.4088733478114694
0.3990059721310328
0.4980342396482211
0.41719870385557145
0.34226064752921326
0.363279448055685
0.32736994704328387
0.27960976236333346
0.3315481234273343
0.36091757440718714
0.35324199002026485
0.3506471568858542
0.3905615090671851
0.31786609633740176
0.44448044707144624
0.4812364629617312
0.37819582197128043
0.4022353410835345
0.37151363621763983
0.4118622799863556
0.30373862011742375
0.25846527564430816
0.4661479994707254
0.4060071135224252
0.34364775857029367
0.4066629422591455
0.2626334887298727
0.32071980362407254

==> anc/HeisenbergRFC_J0.3pi_L8p0.11.dat <==
0.5007743595136391
0.458899404445026
0.35577978342080546
0.416011675963871
0.35694389036782076
0.32446433217495424
0.3557909487412484
0.439670942565615
0.3202056463151037
0.3786007595053376
0.4427956868951437
0.36834093370982113
0.49925987338524386
0.47511450011635364
0.38547306676489596
0.4520243995049427
0.3980564827876557
0.34615767114972673
0.4542965442043587
0.4725336830978509
0.4009176218406306
0.44760349179873316
0.4729321626884751
0.3350057171415164
0.37163299781347076
0.38829329122716855
0.42916656206186665
0.38577155606804364
0.3872888631977387
0.4191801300452316
0.3590547108750049
0.4919410989996218
0.414015298344989
0.5047101401952886
0.32817037077826733
0.35093337892299403
0.37940762120415455
0.42749695926050674
0.3770425134907941
0.4083919051979409
0.4889024337022806
0.3513396942312346
0.39483503224577904
0.3048692910232066
0.23669661180934523
0.463905682041022
0.3344054470431874
0.26909421087408075
0.38405561143100847
0.44614638747433255
0.5097224159929329
0.44310764235952255
0.47404255750746366
0.40908613466350996
0.43090174548940197
0.42393955463343114
0.45409761713491914
0.38947045263783603
0.4369810863399229
0.37989964401621207
0.3916831947786872
0.4161956583711234
0.4682255129179705
0.4194453870693765
0.3692947378985054
0.41896348966174685
0.42779270505289757
0.34991333203263075
0.48106061019938823
0.3927074698688687
0.32986230305577874
0.40637298977802616
0.3533686338513063
0.38313467091803566
0.28988409815111277
0.3844607180593585
0.33075936581043924
0.46156454599235464
0.43904257287983744
0.4354382819910816
0.4912257770631028
0.49032785881644214
0.48418765438307054
0.27196437488017394
0.5061855309564544
0.30876500642204846
0.2747034277910795
0.4512690741402784
0.349817810555388
0.5353971077079298
0.2817058452250822
0.41357376783418537
0.39083678609257533
0.4324701080521836
0.46818594472411096
0.40004578936726354
0.4310382460691749
0.4857214497426159
0.2353123277253721
0.4833402392767275
0.4563478747131561
0.45521032536656053
0.4317373954987247
0.47165617703649193
0.3915117088499694
0.4511436384887909
0.4603213674485786
0.3385908152817521
0.38825900598726454
0.42638761943283665
0.29827423794500385
0.4183275416889636
0.3711779927692961
0.36570538904480965
0.3623803996606376
0.369315881357196
0.40433561627873077
0.33911437948487977
0.35129515663460953
0.3515351691953547
0.5341661270852702
0.4472698562489363
0.44759264943497823
0.37002780257591605
0.36982262222989654
0.31702912588591226
0.38606270259406783
0.4618402352849695
0.47640877304836915
0.36449897894911987
0.41975529425737274
0.3214688820426015
0.20401214529270223
0.4586084720857928
0.3859740607099187
0.4258556166174985
0.2953190496756312
0.24139436938344547
0.4903318508375189
0.33327084910920457
0.4091308853176082
0.43917069492154315
0.46052832472276845
0.502797717151967
0.5000266577688004
0.4872481556413173
0.4090388487163453
0.42608674457426654
0.47501670258846185
0.47127817311472575
0.3765173011246791
0.3757508924197714
0.4615371786503862
0.4127209638624536
0.4865570618716111
0.3468658403939421
0.42972666817324817
0.3682517096341412
0.44873486827220443
0.4139410557548747
0.3550255412880828
0.3304372461495212
0.3590475392570841
0.4465932672789966
0.43777932047713863
0.2788908248881902
0.4455234120351679
0.4927707238674186
0.2954931499472819
0.41984095391420323
0.3798307196970228
0.3971786796227278
0.3853237099714842
0.37707579458808343
0.33876571950128104
0.35319743665556375
0.43409341649079
0.3107687238131388
0.34969647811720317
0.3913967717688928
0.4323691850317116
0.30308156918116386
0.3069373668883427
0.48457752361231693
0.41301258407489433
0.3981216003454833
0.47585586295571
0.372944082126205
0.4360138932370038
0.3092230412420925
0.34033247198893124
0.4258590292225679
0.4093456975881285
0.3774063110914989
0.4711166764481405
0.5252945247152495
0.43597882457851844
0.31860069089631166
0.4329387797963367
0.4424626306369397
0.3079717004631864
0.40962564011299196
0.4633954464916123
0.34165934101428563
0.35158050487191295
0.35618593345962823
0.422813335181788
0.3387590547393984
0.46591293475517165
0.3827136842411334
0.44726638851409745
0.3733738086683363
0.5093048005207396
0.4007809980695465
0.38320886621250677
0.42507802946991063
0.29552623347061785
0.2895282077270167
0.31710006090487025
0.3869741308670464
0.4059247240381389
0.37090488520796033
0.38477882283457293
0.29535512114607204
0.4083924023768177
0.39789646550938507
0.37466119938891945
0.4077902034483369
0.4067863222992636
0.41762842411208934
0.3953566043225427
0.3339357807297858
0.5422528762113111
0.490213132029681
0.39603285475567696
0.4187964456085314
0.4376922979507794
0.5020320668782208
0.2931627730620529
0.3604267908510708
0.290002993550633
0.35704101575698277
0.4451318512412616
0.41264322128218833
0.36002935356110716
0.3765106258916931
0.4221607623182032
0.34786018161757215
0.38686202171945683
0.45769192331002584
0.27081556826465997
0.35384870510274874
0.3748717541323938
0.43313662093601574
0.3334631586545369
0.3757449993798109
0.39505539372258314
0.3703076760598713
0.35033438810714335
0.4566629113529947
0.44516725787555966
0.4399420590150096
0.3116262755620033
0.4533749386601892
0.26390405585907517
0.3741203294583347
0.5012180685293546
0.4780389532998777
0.33418027082231855
0.4849778408436891
0.46127333062115977
0.3353227847318528
0.44784985649169406
0.47128300540198453
0.42546663217755476
0.34491719540476384
0.390361748250243
0.4239383045506551
0.4563527092140935
0.3512606587073418
0.4090429574170832
0.3992834894629812
0.4324231815928527
0.3002449380606581
0.34130850429501564
0.3249831854916693
0.34911819383180137
0.37622138522703197
0.3393482386725875
0.33220207775630145
0.2995113505729815
0.4336108721357791
0.38317729572454495
0.2902851526821409
0.4566992522592952
0.4451014694908885
0.4061475128911797
0.3922815951755517
0.45983191184961414
0.3791846895823913
0.5104652315156338
0.3263059879103466
0.3141865992261262
0.45567392504678456
0.35935350079283174
0.3535884671976124
0.4452827663207495
0.38884417924996995
0.35923756049163025
0.38421652707722354
0.33989577912523594
0.28470864787457106
0.4071557307469681
0.476240994796257
0.4578851072590925
0.42103900455449045
0.3361868347747492
0.4919635462209383
0.3700751424590974
0.4773014195602571
0.438404785270583
0.35997648298797935
0.374670593450076
0.4287456348197962
0.46830322786315387
0.3414393995699041
0.37136056483412916
0.4431632408034385
0.4436988110696836
0.5152738787859628
0.43668069519064945
0.3553128054983411
0.42200311462275314
0.47391952238850754
0.461190877672248
0.4551892104087657
0.2995470507943635
0.42947361811890283
0.36661033016059846
0.34343987825590155
0.4356275328203242
0.36106828810040636
0.44911713731479747
0.44138505311867393
0.35158261866576346
0.43059426518720756
0.5292825061675207
0.3453353343772654
0.353458866258872
0.4249923736218913
0.37220538662536073
0.42179072327239814
0.4515254721053535
0.46858281548217323
0.3783330349332638
0.3420080210437617
0.36131346659128183
0.35717126516011083
0.3546924611411941
0.411000878355356
0.4716293438889843
0.373568112800286
0.2597718930238333
0.4623554125265611
0.3173415087440657
0.3794605458238568
0.439521433708407
0.5190939794586937
0.341888901715632
0.38750461004189635
0.4259885255411665
0.3860965042981105
0.50282009068085
0.40550362674918994
0.4299372942497359
0.4179937891229019
0.3780857338143332
0.32532499084200583
0.48878091803673074
0.319426853815449
0.361028565494606
0.37501410747393316
0.3326616132379951
0.47286142078014426
0.3234633746371263
0.4453871478458624
0.42844260753808944
0.5176721623640452
0.444834111773385
0.4126147573383357
0.3657833552244313
0.2769530534625076
0.47659256403429223
0.46219222303060103
0.3338074197028379
0.46407150622011867
0.360472994441598
0.4442299629356165
0.3382026889844332
0.33803865870476957
0.3886174658538703
0.3281388273079101
0.37849228658616874
0.3861587989102848
0.42339067684744514
0.4044337586666474
0.42656153915536543
0.23068172910243767
0.38587896663527815
0.38094980394297046
0.5406748838482534
0.301831284203581
0.4222506802287237
0.5085946781346483
0.47992730197667677
0.4071787650526844
0.43777179189916965
0.4727482356401294
0.4408103216690781
0.4268660238935729
0.4513344821470806
0.4221556437201402
0.32173878086438423
0.46498961762731283
0.45261738163551946
0.5188354254539613
0.3831958115331754
0.38803937350216616
0.4913947246728152
0.31752439617657496
0.41345162421920856
0.4670343428721554
0.35710888278472575
0.5029737835143822
0.4814895747189304
0.2990780413994733
0.36178446764648353
0.37604120225968285
0.4504473705320202
0.33527439394665937
0.3814393238280265
0.3662101952186843
0.4243002094761652
0.4398076536019373
0.4435976726598495
0.38971238510956613
0.513442153758008
0.31752278912431353
0.3808196347149079
0.4931193663488243
0.3566708128996339
0.4346140112879543
0.40175110779862827
0.4542829807581222
0.34889687301065847
0.42074614718365483
0.3849966041164185
0.257317024202611
0.30650703747559366
0.36233613531043424
0.3792292650829234
0.4960204648282613
0.3541146925507764
0.3206541541775866
0.434936153553771
0.48240081877677976
0.3980486615712966
0.3260371337258079
0.35170105180832656
0.4522786864296652
0.319460071414061
0.42936576709311586
0.4256360307748366
0.4940524758756118
0.4068934682448044
0.5052967042150796
0.4646241712505069
0.45658188469042904
0.321867801488463
0.4887045472117159
0.3847558623295419
0.3831083067872404
0.39676545212877834
0.31535137874937696
0.39384370303965005
0.34577088601207046
0.48718867691688345
0.37604990287068735
0.4417334904542489
0.3244043281158993
0.3762594893462975
0.41745312527935685
0.36192233206085495
0.4151559346759
0.3849488063662109
0.2626254424992416
0.48788208591478427
0.41667417409415475
0.49251665538730166
0.3696662933117267
0.3994806221669989
0.4304601182604851
0.43788386325965095
0.3833593340352186
0.4464223276724609
0.4331906154290199
0.37995474175474186
0.3938525773512614
0.32092198732255145
0.5149310028580032
0.3861935132963621
0.48025349396504347
0.4224463250184682
0.48058516852973127
0.31624087337738
0.43212697284141294
0.39725965293032156
0.4781169802823536
0.30428699918192936
0.4254189847913524
0.4406832979679499
0.42659460788999964
0.525779899759815
0.45026238740543867
0.45375293211571555
0.4343539008460707
0.3485481721480788
0.4764199038388732
0.47286308858206694
0.3879096329916079
0.36428963242688506
0.4922503277551553
0.36180071391044155
0.4218005608868823
0.3403086703275822
0.39010201926050614
0.48675972956861124
0.43795392222019897
0.39965892726635166
0.2768278948550649
0.44941023391786394
0.3683027527668291
0.3730068599913115
0.4075214832272322
0.4729265539456371
0.45017558410833225
0.4961350463557845
0.4125229853169851
0.33407511617505614
0.45587572102475954
0.3213518094382218
0.3242235651523579
0.44110438499118393
0.5154801731755946
0.332228142847943
0.26517567247111823
0.3644971501939777
0.35121278561328967
0.4081919415736134
0.42648014759092157
0.4412074531616058
0.3190046998749995
0.49133050323849103
0.4030917480686708
0.3646857377940767
0.4329895588839627
0.529350087558084
0.3805347076136936
0.41099493742885423
0.40788723934155285
0.4904578411270201
0.47359346116930967
0.40874416013595605
0.2906965784005639
0.3605868327775454
0.3322908346456291
0.4204852082263948
0.3896657169532911
0.4032670533432151
0.41093462615735943
0.346843065746157
0.45131762133161135
0.4922044054169871
0.3652085730701493
0.3532306645169728
0.3761041590150159
0.27570354412832615
0.3343868218896727
0.3448317032966805
0.35412019706471703
0.43789604377025837
0.4364516546712761
0.462177837501476
0.38290660300742246
0.27836339079604655
0.43166839075760854
0.3903524011734798
0.3514916474585495
0.27353476302351243
0.4177231610425084
0.4341329487013504
0.36634380033592023
0.3557864423745268
0.3033091706452898
0.43605327688377143
0.4770542304201368
0.3293838696421432
0.4057829337248127
0.32814046340766545
0.4035781403204514
0.3193507727980254
0.38199956231132987
0.5052068095979872
0.432494640178235
0.4077991526088673
0.3845367188536557
0.5095060781087611
0.4816528535383024
0.3265307255327925
0.5277910541405346
0.31280705978535434
0.29307768890969754
0.41227131865141436
0.39642641679505025
0.4939132777720998
0.43829352726436555
0.4174516868163457
0.2886600394334679
0.4313300639651251
0.338524468980294
0.4345067187032064
0.3759998880596205
0.40688257564887625
0.3761987761926505
0.4832634489233208
0.48706985584835605
0.47905271594116994
0.35150888098410343
0.41952727783867216
0.4388605231499222
0.38984209623672006
0.3603446253423232
0.38810436550852423
0.37953244792366186
0.3731140066009208
0.3696602994791982
0.344890217599452
0.3885924728546414
0.454965305444106
0.4686097499572366
0.4157864189249295
0.29964624339799
0.46737970656146305
0.4355479904017839
0.42182840213924183
0.3596776964545267
0.4339937559636145
0.47448768752016285
0.4326920587288139
0.43580172431908226
0.39299301231773687
0.44649666628080437
0.4865316738491674
0.45213223907603484
0.5226259483611654
0.44070093963146456
0.45442504290544494
0.5070234493531282
0.4673749229292831
0.37081744994185684
0.44037588874891237
0.4081093560447089
0.45449552683129907
0.3815833985884256
0.45261310058758797
0.4217695545788224
0.521401236287065
0.4475665662869127
0.4670268820776083
0.4684079718010427
0.3986581864864932
0.39876593656645687
0.4724018525320937
0.4553860341626462
0.4344286799870204
0.4502732422405578
0.27725047849963497
0.34205868004763995
0.3747497011224503
0.34829002171003054
0.43333479876662306
0.44186151836684223
0.37684590737888074
0.34776200067497276
0.40522180644483363
0.4439968806438879
0.41614248733268255
0.4616166481336624
0.4251283141841995
0.44695251525927343
0.4221699613273377
0.3473232464385631
0.39150648364468676
0.4300003402643748
0.35022911263231354
0.4009962702852961
0.47072980887442123
0.4542402807569631
0.41838584766444914
0.35808130667013877
0.4679073092770793
0.4147424687090363
0.35147352941515086
0.447268706832865
0.40866604074387486
0.3767055325977076
0.4702847642629919
0.3778696360910718
0.3619467019412801
0.49654668074234143
0.48228484509152475
0.386399679613458
0.44425638986460125
0.4171192798382073
0.4971515725309354
0.3590597985908437
0.387245199069562
0.48045997075886776
0.3946455629549772
0.3864715622568072
0.3937336862371826
0.3529227529462056
0.464408268711921
0.49682688219306537
0.26757199383759267
0.31261333781581113
0.4905018501559687
0.38333890745886856
0.41955545473674216
0.3492554825757103
0.4180187493485834
0.4505863361529941
0.39003215914530975
0.43073992478171064
0.39751859279222196
0.47631614037176084
0.41019913372199496
0.4458234640316452
0.4400269935340043
0.4643667548982249
0.37652436653923727
0.3456148749361413
0.4936634752066602
0.4098208208276323
0.38159661577024884
0.38072318523784704
0.3219400967939118
0.34691189542112777
0.34322999722087016
0.33653150078132393
0.34514148062248035
0.4746842943739447
0.4771337141572148
0.46269850534635415
0.42412015154987226
0.2936232012501206
0.38309156358709284
0.3394384739909902
0.34258937722308147
0.33331625161841905
0.3669362917332699
0.4625175593825809
0.46020264045297343
0.29885364184504165
0.43407615916709424
0.3191458856937184
0.39812765120170224
0.39173689461074224
0.36937627064027645
0.3524220726894737
0.40873175805017115
0.31434194031341867
0.46754121892578554
0.3572156694701586
0.42070138605033747
0.48354837585785293
0.4025204502091081
0.3290857264892654
0.4480888944165199
0.4523227713737445
0.4390849371914048
0.45786229769887843
0.4068865780506198
0.3810101376591318
0.4478029781241857
0.4164630685883498
0.43962564801355675
0.41010016547812433
0.4764060144211887
0.4914562763268253
0.4706042376783515
0.3914300656947508
0.32727781342868983
0.25543948808311007
0.44503077487423126
0.30139326009741385
0.35680060036711814
0.3336388153588265
0.39585199394814263
0.3160326169719955
0.45015707805078436
0.335158709426213
0.4538655554073844
0.31260621313380077
0.3265801268761698
0.33781430254655404
0.3393853789934638
0.4043474727195222
0.44012976108276697
0.30018114800595636
0.33102872472299877
0.3790639342216524
0.40190193998255047
0.39693503962517196
0.3379204050458734
0.40989836406249525
0.43151634331050265
0.41645273650867315
0.4404727378694292
0.34220313204357805
0.4494157443633141
0.42845264965118385
0.35211843817234556
0.2939596155150361
0.43636998921716913
0.3699055539640903
0.4282458983253726
0.3634195366361675
0.35676201706207145
0.46655780301219735
0.40506337710253215
0.4391668608198932
0.42452784771482605
0.4132221251448961
0.5196442201478079
0.42203154835888984
0.4464552768708041
0.471106478546893
0.47692826028764856
0.3872053709573447
0.399936943479233
0.42734851128128465
0.48666385091299796
0.5016296581686356
0.412162822450147
0.40236703144738806
0.49263961697501135
0.4213836406238473
0.47717155593352273
0.30259583722783634
0.423707509567308
0.3763513993948603
0.31153008309886593
0.3819877031438015
0.3547605273583327
0.40605925904419443
0.44587708476504007
0.32176761631127954
0.4686757335666692
0.3348990478789032
0.39311487260184386
0.27315209483858455
0.3377376888219733
0.5038556773765731
0.4237326141456115
0.43666115636434005
0.4125317244007107
0.5132006590635921
0.4673633457564477
0.5285476460791002
0.32368832646874185
0.4021286607515769
0.43977036099739103
0.40250804941345286
0.4539519740777975
0.41158799701157744
0.3397755807652557
0.40505449434096946
0.37625662669576154
0.32281878658928737
0.3598764559688915
0.3313183800387352
0.4442021319810624
0.4975794627783807
0.3913741651892493
0.4290273763026983
0.40765640326334085
0.3934583922822795
0.3642066794381506
0.47577279739216416
0.28779447877395314
0.4262251444193465
0.38859277151942473
0.39173821693251953
0.32408160802387254
0.32877580410841006
0.5037885554142287
0.44618696393850915
0.4018280522016173
0.3054773862702511
0.48203928159215514
0.4169333740555805
0.4074604533405728
0.3813437469619398
0.441419501892665
0.48472441932597576
0.3382343766721896
0.3450603184655404
0.4204022113305082
0.4236070274567244
0.44906552100838437
0.4521052920030471
0.40926886911778104
0.32630609777779573
0.4173320898615838
0.4107376836324832
0.36317152291965776
0.3847194779555767
0.3672562580601326
0.4543500550852981
0.32208597943909867
0.4037806576404904
0.4567865261752808
0.3344082275894887
0.40548767373800754
0.40697871546608283
0.35448541727951516
0.4742848685746307
0.3324309984389491
0.4390180390119885
0.484907119747947
0.2932898936483618
0.398514509552281
0.39372806799259924
0.3054829015462678
0.4292970798168564
0.42034068744039466
0.46154426325836206
0.2849321324619919
0.4581693772938539
0.3464321460046744
0.46302078649024203
0.45569120759861265
0.4696165563371502
0.40406601435930994
0.37322660796926277
0.39049406706428297
0.4455217757335969
0.41834565210989433
0.48380983296737656
0.35180532820563815
0.28060798286856586
0.43243798853469356
0.39879025483324787
0.3625675694822255
0.4537343025837578
0.4691884488572862
0.45140681433145396
0.3379975823354504
0.3409346348100696
0.3832365516198125
0.38231198756122503
0.33093193408751403
0.4020453114691954
0.4186957381114307
0.32282023175221564
0.3895612569826368
0.330818293825994
0.436693006214067
0.41355871992935805
0.4745086586367246
0.4509824150746698
0.39332435799842946
0.43059334601843735
0.45577871493668665
0.46629898661092506
0.35934533364140747
0.35773456536873927
0.4432666121894524
0.3731555214078447
0.4590199834725726
0.4896703970998395
0.44710351562404915
0.3519525133493189
0.360322048015027
0.3579877423907806
0.357833025466131
0.5524612784254371
0.3504514109619832
0.44003446201429913
0.42612179774430237
0.3294540708220351
0.421486297245526
0.3097348508808556
0.37242254149684745
0.493602223177391
0.46737587443670453
0.44619916927680886
0.3141876174793999
0.47969355885375115
0.34042328667645066
0.43516841888201124
0.363282330626017
0.3256965770273893
0.43458864345786286
0.4231257477281188
0.26503536399381644
0.31862606591371767
0.2584200703030748
0.3536802723864451
0.40763316386461723
0.5024418473198189
0.40861898545709363
0.4305257671995561
0.4625249304343958
0.4551220004469773
0.4721471331477591
0.44939884107421973
0.42201025408666454
0.3968986527003735
0.41577368218736427
0.38661406617685967
0.435566637001969
0.40101376933919314
0.3656268254317985
0.2936850705794806
0.43860018713508636
0.29624139774887603
0.3260803056287493
0.49936590001304443
0.500446627790232
0.32326208985816873
0.3438924968019792
0.43412421859256917
0.41968695669851214
0.3764059643235553
0.46865767999805175
0.3829004921094573
0.3438861697271252
0.37486568333520404
0.3535358077436452
0.4425381449848582
0.40717799909888563
0.3723854184333377
0.44993416216808607
0.2555997108444198
0.34110392871447426
0.38302022086235077
0.30057422064738387
0.4462357047788553
0.402696202553438
0.35680962015681167
0.47076474244759714
0.3679874626347744
0.3088566291739878
0.3833482850525396
0.44516746101827337
0.4248788026734803
0.4090245965981035
0.529084475223405
0.44174729395021256
0.38090160553891467
0.35765513530200344
0.5171162373010201
0.39211677019272045
0.410254814580454
0.46381656887585926
0.3359984962670249
0.3320490856108204
0.3587317578256276
0.4942664022163052
0.39119758508412983
0.3984894700848996
0.2861503520744468
0.40235185007206486
0.4040908271299186
0.40503723463884594
0.4548121706045988
0.4107239637599315
0.3803828513463273
0.41203574777580027
0.4589420773898946
0.5500858292465096
0.36805929383020497
0.4618206323457342
0.42537820162570483
0.43893241151811574
0.3238875836464397
0.48321104699456563
0.4837604685292221
0.40735822457382126
0.36124275916565274
0.42398640312861213
0.4052640868086971
0.35139507430003936
0.5095072846138186
0.3926007361212785
0.37749322319172157
0.5032496685117159
0.39112498710289
0.42590393930899156
0.5202152268037783
0.4754225022379805
0.38472798620503423
0.33454262008639535
0.43441466394594
0.4185745258342343
0.398932404229156
0.4667426171141852
0.42467806874429087
0.32311100314010915
0.362509688240188
0.3535562478752343
0.4115397394308005
0.26572914485306287
0.45272116825291014
0.39449064546364027
0.39546807595521677
0.48430555282568827
0.42587417272990447
0.4197647337192235
0.3464027580410813
0.36508959888700443
0.5171426067279987
0.41180681347239145
0.2847360889425203
0.406813430002491
0.2796916687449862
0.49372302519782796
0.4752141861845598
0.40515848108985575
0.4932678766000767
0.4037334825967188
0.33976857168898705
0.4175575230848912
0.49943661015750007
0.3100909008573029
0.5153139646804248
0.4303865446906263
0.3825947482343183
0.3846362302856731
0.41533596761536473
0.4014102432950636
0.4422844628734609
0.4915348784098319
0.4463782084219787
0.3882958271935579
0.4899457950726861
0.45453477914160356
0.45749407403314035
0.48400145887715484
0.4818279957222808
0.37149019030052594
0.38984372684965823
0.4692432259715745
0.46517168179356516
0.4470294479689274
0.5366106952987283
0.42539080718321265
0.4057451640457838
0.4771089180639561
0.525793108146632
0.3270257877658943
0.42603245898171976
0.48145326937240196
0.415561856423267
0.2968948102263901
0.3412669350866238
0.33960183675835715
0.27697484714549825
0.33175163540830727
0.3998936279422882
0.3254392042595061
0.3209622281455096
0.47186339560503515
0.48536840739471265
0.3567419045107603
0.458259823888024
0.48889227940946756
0.41529608929369066
0.4550774283292183
0.41586072333199103
0.4433739175666957
0.29502229539578256
0.4446055767975451
0.38891148763194416
0.43571073215659445
0.47043321421818557
0.47936817968965123
0.315091066334253
0.3852695751487599
0.4479178810904759
0.3658722141565772
0.3750540508964247
0.35224810897938025
0.33717541357178826
0.3689015980472999
0.35032033307251537
0.446258374720509
0.47293526014537285
0.4472311386789143
0.40405895102198935
0.4546337029136571
0.3907738837039652
0.3551185995834162
0.4193828215079154
0.48843531145281366
0.42690983254379217
0.4680421741881287
0.4470855315396995
0.3469441461044772
0.4325969009473062
0.33696808355521307
0.4292321193694355
0.4058299947799402
0.2918536042708946
0.42951829033546984
0.4218548222768857
0.4196236376754
0.3860977322019983
0.3311170747013161
0.4627306274093333
0.3922256068615915
0.4610812381797876
0.36862955128442654
0.4140494493775102
0.4226201984955832
0.3627725337838982
0.3445679436914432
0.3720912764457999
0.3953665175443355
0.45930637771478516
0.36748005477822354
0.46899081831449874
0.48004509996967437
0.377485586387958
0.3589497093778375
0.398007965094759
0.48290277260601755
0.29763299239257807
0.33581133191218165
0.33937177686614967
0.289551040631973
0.4072224804092513
0.42229696903098113
0.39725090814484915
0.5028724355450713
0.32608369653523617
0.36152866640990095
0.5222883122655203
0.4791065098998896
0.445113144883705
0.4317228166962984
0.3232032110781741
0.37172117544084693
0.4107015391656684
0.4401520988075301
0.3617701008447236
0.3915950859959799
0.5063906295132741
0.47806715044111103
0.3125679670252646
0.4165529724134388
0.4260129597475758
0.4155218036407197
0.3460721698149086
0.48566850141440404
0.3531104506222945
0.4364401330083327
0.45529023543455077
0.3082177632669893
0.42756518173130525
0.3424481437568127
0.4265788400835207
0.30897167472727977
0.4647533977494786
0.3781745251184936
0.47487617212554833
0.3570479400828881
0.43415232959206973
0.4265559262897237
0.4350366821165083
0.49412730382663406
0.4430459425532533
0.4391694326195351
0.42819272121320384
0.45142714636247644
0.38377684133110074
0.40077855544951113
0.3955353383488163
0.38372513915271195
0.4430400185147552
0.4072428760481616
0.4077025414470033
0.3897120993122881
0.43681896254042335
0.48589674445973613
0.42770244120839734
0.4632557578028852
0.3273638886338406
0.42755524694886715
0.3598124457500893
0.4565843430996276
0.35416323759105633
0.3985634278405321
0.39162821008411036
0.3898505721862202
0.4399638836102341
0.3904005847736559
0.36513687947604845
0.32425150885574167
0.3557940243234068
0.37120467120977285
0.3516648860241969
0.354873924029572
0.47171469825451656
0.3744340248988752
0.4443227150194649
0.41623589411053474
0.33622964553006335
0.4082504798997742
0.30762745621947507
0.4890106800349095
0.39977232655549105
0.4246032791431243
0.46408720414096244
0.47043199994419693
0.33814494942347073
0.31618900705641007
0.3130561561101082
0.41138017477960176
0.4536844189915792
0.3758296586203994
0.4582534702306246
0.4741859112604469
0.4163933462401744
0.39480043358553935
0.4408127326124745
0.3626466497450188
0.4498365389209339
0.38372271752848097
0.3475492131527921
0.42914309957470714
0.39774108553229215
0.35426615814552653
0.46037943149442784
0.4840683204911829
0.4206185072260253
0.26196812050873197
0.31200275545039285
0.4013473789442222
0.449620346450792
0.47171784083784946
0.39023853136776665
0.30523879733032017
0.3451269903511467
0.4197567284231933
0.37623158366321435
0.3118373286921838
0.4215449082226565
0.46688174050910186
0.4727383347347494
0.35745680107750366
0.4845412969592393
0.36758267930125615
0.3294512577585876
0.364368091397407
0.4658946540673476
0.3923496885201302
0.34980554151848686
0.38241486124271845
0.3199776527959549
0.45823611851123736
0.4226754766691945
0.46533896592180823
0.3655515007619932
0.2878680762669016
0.420684462470758
0.4560445778980227
0.3745685100709795
0.3732772941609852
0.2917506757386602
0.3872398197534182
0.4989951219316944
0.5003253050692893
0.44209398155992163
0.3516959076804438
0.4288321847777083
0.31523531387643516
0.45945583005677376
0.42945340034151586
0.3414000286169988
0.4055295212150781
0.29385295176132803
0.2851850521504992
0.40652636285311683
0.3782744068732603
0.38094442756737884
0.4318399316243969
0.3959430984699961
0.3431099563328466
0.3176444373786159
0.4581772499315935
0.4055244638685217
0.4210394215023479
0.4920071020490061
0.4409407703326074
0.38858316237885293
0.4906995132865335
0.43982333534562024
0.38561292680836623
0.36723789041966076
0.38475200073669125
0.4463310853797126
0.48753267820850815
0.38673333553934464
0.39615837668149884
0.4785217153035434
0.37871065494878525
0.4214808747066305
0.2664670154251165
0.3206376913542011
0.38574514266773446
0.3663051321896678
0.3691714312253397
0.3162946248261383
0.44366157223230385
0.32431421395633386
0.44163534766854295
0.4474361510921594
0.3090820848355836
0.4146001859174174
0.333876549770199
0.4330194430797956
0.35185161763470474
0.3715530253431712
0.359167502880487
0.33932230908959493
0.42871124773093877
0.4877563656269394
0.43968516399552954
0.4485647944135022
0.28875106305030307
0.4905797608771558
0.4558199252020792
0.3435068038269109
0.3424719704476025
0.4324850689573958
0.43591596019623535
0.518106737845284
0.41262832927236615
0.4012822099919675
0.36348897392755536
0.49835615017370083
0.345431562415426
0.39967139184458295
0.4024251983673085
0.46932608439284046
0.37182106220480177
0.35480033132168376
0.4780209294431439
0.45990207122993576
0.4551327396746473
0.3177102113115995
0.4420105572026931
0.3784430227920156
0.32977697752936574
0.4451120884253093
0.3082045012204098
0.4896538735812153
0.3555342888436651
0.40732892673558113
0.36586773617771196
0.4933737957501581
0.42449684850754826
0.40083623233587534

==> anc/HeisenbergRFC_J0.3pi_L8p0.12.dat <==
0.43390355239896133
0.45617419882911836
0.37166311384571354
0.4312885281212246
0.5460562308205122
0.5235992739852944
0.543865280703122
0.41503677821592283
0.4261553875274685
0.3569086671939913
0.4079575250855654
0.3684026379984704
0.42124945941877845
0.4109838839061054
0.357442839010165
0.46730256209650645
0.4383746889297074
0.4507682836594975
0.31851911531557525
0.3862469364717575
0.3204751706787009
0.4246295738321222
0.3127967552757037
0.43626082190924753
0.5031034774069305
0.3694056744911692
0.4703740694487446
0.40695317085633254
0.44393817034052196
0.46450420684051186
0.47824213560744216
0.5050936068045343
0.4775329131717882
0.519594726269913
0.4043876983178409
0.49799141856862283
0.3776924313909257
0.2819326310147116
0.30834702784162965
0.3568953342148382
0.4459283426228335
0.28104308032037695
0.2628872017390357
0.4928402977229423
0.5016034699352594
0.4055199864245797
0.4340787157483452
0.37576829761202746
0.43278898510464425
0.38340321853766923
0.5258526231152867
0.39174663594579984
0.3808045861043206
0.44733030836044785
0.3987811478207193
0.4771535700754846
0.33923470576346654
0.4102915243416539
0.48529776658785834
0.46324088266637703
0.3978229048778525
0.40266210223028737
0.43516628651442385
0.5023310412625195
0.302342290477336
0.5533309630342006
0.4805518432725426
0.35993869040228765
0.48931424788305744
0.3578034168508364
0.4241175886999355
0.44972334838222056
0.3709558579496923
0.4639426828427895
0.5171927993212718
0.376592865920343
0.3308358997384188
0.38299034143378685
0.4589126089237672
0.5008875419904771
0.40520195327426994
0.44403672846724146
0.41054137442866295
0.34571898625430275
0.4263838614714442
0.4111290025852928
0.38374637647620935
0.41930228224515054
0.44761611324940825
0.3693183700952913
0.3857051581345296
0.40434293795368875
0.4650077122986545
0.32338883374782085
0.39556632683552706
0.4025961790403504
0.3993587350934177
0.4085012862773234
0.44251678617584467
0.3913522447554234
0.3915649743155958
0.38187567065866174
0.3973977334096544
0.5268190105022569
0.4991805181352109
0.5263762719813618
0.3736822955348267
0.5149397923293187
0.2914953970470758
0.40795219004853567
0.40262252388828496
0.36714748273629266
0.3911399512443987
0.3879105742319067
0.5545799710602641
0.39649873145727305
0.32097226224676256
0.38231483300134117
0.3933727605431233
0.4891083964844427
0.47724731562450273
0.376875240282012
0.3540575547463261
0.4601106015770997
0.32713361619536935
0.4572975377013982
0.34360074165634563
0.4067940250603742
0.4813602806340633
0.44094565855208934
0.4200973242237478
0.49885760487260433
0.523120495714446
0.3840499761157085
0.3790565933749793
0.46257999650171894
0.43707913501765266
0.43940118958866103
0.5522301406728848
0.41273256224129196
0.31379043790138
0.3908009618697881
0.3886589108760923
0.5342449574944539
0.4484098237942727
0.4300629061551266
0.4663381240924817
0.3050548031625503
0.5425252400764462
0.4036025271571631
0.3935305814337581
0.42442069386707015
0.4229055614747464
0.45400752463373134
0.3597117490587615
0.35674676928308424
0.4609714835356413
0.3281726560397205
0.4759523950120409
0.37094220783684395
0.33609764728416547
0.4569483037500542
0.3116528447174561
0.4927469061397708
0.38757835490013204
0.4806955387844066
0.4139711372621749
0.45377788069242597
0.4041401234593658
0.4297143866123912
0.33958784392409896
0.2703791081435246
0.42063037989414126
0.3583876583250417
0.423321558446165
0.445879007990915
0.3175768035141723
0.48882475892406796
0.42519045947818823
0.44952045265003626
0.4670373235814374
0.4363376371608028
0.3699073209343072
0.4113989290299662
0.4044384059930386
0.3948153664097654
0.37838548390622595
0.44708213406801767
0.45706780219255855
0.37624543516104225
0.428374357183975
0.43098555643869174
0.5620862155685639
0.44953518143836574
0.38199100928369356
0.4421986783645502
0.3730127267072643
0.4452794784238467
0.4954264311491811
0.47441902070279357
0.37376022930879776
0.3312456571263855
0.2926076029361914
0.5089141967889717
0.36743982346981696
0.43885345187904024
0.4955611165275499
0.44954244415423117
0.42154388413369825
0.46763126040784403
0.3685451480516797
0.48587119087655783
0.49779043581235544
0.42198907050506773
0.42325685334639623
0.41539527938784204
0.50028636583609
0.3983099438679559
0.4090833627668862
0.4384862642605846
0.4898154348237324
0.4119727996184849
0.4629414175934855
0.43367830109594424
0.36979799267122176
0.4223907781128611
0.3974453889688138
0.5138136501894934
0.4644501100622674
0.3912098862325885
0.4602219787372932
0.47269586651713347
0.5229486364202449
0.300871712625395
0.3820424148445013
0.46380611039331654
0.4429731863668477
0.4170515415038745
0.34906593247621537
0.32363803626661036
0.48896916838040133
0.509879541857574
0.288703679375862
0.43948645917702817
0.4411431365818783
0.4438498758407293
0.28487157003051844
0.4061692645367224
0.5016319034028713
0.37769633872736424
0.5277036663685073
0.455051313730866
0.4940104236522124
0.4368284102140096
0.4128810645572761
0.42420302310193037
0.39641512059546646
0.41690892947688785
0.3536605993563174
0.43690853519095263
0.3801010170234937
0.37940588617453636
0.44978738590506384
0.41653108002054706
0.32938939819219154
0.3664858544700825
0.3550549359607699
0.37961209700051785
0.42034245025542266
0.4023563082972372
0.3559025362185731
0.43352757054484087
0.323673692839456
0.537801943813241
0.4416084280915291
0.41454288067478773
0.43875715650280966
0.4537266099466725
0.3891802282412223
0.39646973028320764
0.36911673357396635
0.5128300752149993
0.4386658690324656
0.47521484974330197
0.4988278582295116
0.445948752814502
0.3559849279205213
0.4511905102744443
0.5010128050740353
0.4624283852235546
0.4846813697401731
0.3553534670191602
0.33846874700873125
0.33973305428597217
0.34545771849507045
0.31988976906435446
0.4534188704810554
0.34516913935004084
0.39011309944485517
0.5105151423880585
0.44703191440996515
0.3867109481434846
0.5096246710945161
0.3388446945499681
0.33553370591869086
0.5322301110889051
0.4599881451949053
0.32883632118933404
0.5486771922031546
0.47120594564985263
0.39285510561745973
0.5308723720922084
0.37702431169498946
0.44799352197163467
0.39107007298678276
0.398643005921831
0.5162698368049707
0.4418574880517013
0.425798038138547
0.46774729675871407
0.4099858358939066
0.41169516268365325
0.4618681127770498
0.35950458991977163
0.3095620380920526
0.457341560978354
0.39410566096694577
0.3856856261315363
0.5028757245969545
0.36623582610528305
0.4051821649275444
0.4803274225539326
0.49515541615048664
0.5068337145505205
0.40179896535287485
0.34121734963307765
0.3270666952117081
0.4055124108923102
0.4516575932839116
0.3357999786985308
0.47548044465189365
0.4654042192739375
0.34464766035197003
0.4445715468140056
0.45844654383812333
0.3263493841988779
0.30382592297478983
0.3758672716508488
0.3979055531846151
0.4481512105578783
0.3407335187462768
0.4634128443411713
0.3358790917774729
0.44207545106259405
0.38870454885078026
0.5193699902509641
0.46621090564436846
0.429206231577194
0.3694353778808961
0.28637814159469993
0.41499021769356564
0.366761576736774
0.42161310509013167
0.42627259965489794
0.3846585463908953
0.5052190867514825
0.5108827341466341
0.41859572147603097
0.4072580774171029
0.4462070571055842
0.3746040821179
0.37381432613755183
0.3655673908725101
0.4718120115977698
0.4980039875252411
0.41580488512505337
0.4178296085480857
0.4841065198425478
0.3837820699358317
0.2819564518767251
0.5305654706714114
0.3877198794062733
0.32298035426439303
0.447761525956356
0.37017054056456183
0.45616475930708217
0.4498973733356
0.3580745503552336
0.4723938716773799
0.38273218366499967
0.36533771731984044
0.44763484481083715
0.506329590228286
0.4731499772311951
0.4756082629916122
0.4250557608814795
0.43175868970039616
0.34125816428106304
0.41568076893008155
0.34654331178451453
0.3617263735251112
0.4983935459610037
0.4897656725166717
0.3990307439374152
0.34791909070670324
0.4886793201130975
0.41729807258839613
0.4319686887253049
0.5087623711635424
0.34826345857876706
0.46396824147509486
0.3540469882801971
0.4409766814392596
0.40750433999855606
0.3347739022895066
0.36566338112507846
0.38278689896406687
0.43866408755948016
0.42372841548747464
0.42026933174277187
0.3877387997084927
0.5206786282992883
0.36202018432110755
0.45073258260251575
0.3235543243097217
0.483481353423771
0.4507355143323509
0.4665586631487446
0.28090493603187305
0.43209042089685407
0.5313273955396752
0.43738101715941996
0.3888430196499591
0.4098782051703118
0.4169601533866445
0.478710557545421
0.4154188004741087
0.4311065284564781
0.5034413052549721
0.387133889981419
0.3483563838973563
0.4068792120401912
0.42411949571868335
0.44922296637292525
0.4394648160154046
0.2937269424359711
0.5063048979019401
0.40967549016287635
0.4228714703700562
0.4071554904005646
0.4058338013752372
0.3929599496338276
0.4720413764748203
0.4848669115145786
0.4508946057206541
0.41599934512844416
0.41595580695400286
0.4712722725778239
0.43601758846159183
0.3145207325601056
0.34087366785929596
0.3943318909539037
0.4410126905005626
0.40179062607721844
0.3798656020357911
0.3915577564987685
0.4218124332140176
0.44426915107971415
0.4719006197980075
0.3973899307487108
0.3789052573650325
0.38720933892960036
0.43813810277730103
0.4821595303756572
0.441276622328961
0.43641810625761024
0.40331756011517395
0.4549290135177598
0.5433371813789404
0.38979799164212825
0.45522440742066367
0.32569711710651844
0.409177998965043
0.28718836593106456
0.3751623631086665
0.5027532588607707
0.4119644849319381
0.36121613462343094
0.4406513199321364
0.3970590772027908
0.4471395722303081
0.4881103278125446
0.48759803350470715
0.43330264004879226
0.46826856879292494
0.4529462021201515
0.4440108073901369
0.4399472682918802
0.38521344245989847
0.35117319378366907
0.5015903803993863
0.455151210814152
0.40495964547203916
0.45550943018976253
0.43924752415080986
0.3752233454996759
0.4233655684634215
0.4659496380631128
0.36422604532504615
0.28531412989075444
0.4574979834903168
0.43910794816230864
0.4571689174630731
0.40030101754809977
0.4781236080731753
0.3903265175412707
0.4782105571247191
0.4068654475918186
0.3938383535201059
0.40234507640446904
0.37341221280466613
0.46179209276700484
0.5062999271676142
0.33708593955742544
0.4706418472831473
0.4924962638680996
0.5091278676461218
0.5014416856153174
0.44108856489745335
0.4626394071722284
0.2703399034084548
0.43113811854386
0.48197067044878056
0.39105834486731184
0.35076644292373926
0.41461083043198704
0.4688819516834669
0.39259894075941587
0.3343670532241822
0.5074421135002917
0.5159203226527219
0.40294396236462987
0.47511290591239114
0.43527842564360925
0.37723337709593435
0.32223419622784755
0.4165416695405584
0.4392842294781452
0.3511813569587519
0.43995179970712656
0.4741633956078105
0.4930432925160678
0.410322336803915
0.48753247529882576
0.39503810510004156
0.33195183939588563
0.34298017912852113
0.3687290721754774
0.4438907668148008
0.3403204315655043
0.4006066321957704
0.41130723977652683
0.34790670162695114
0.4341670097161383
0.4390131259847797
0.3698209316020019
0.4731532084207837
0.2657076496432518
0.4117544885456611
0.4339668250195334
0.36805415003175096
0.4028647218465602
0.39412017827108137
0.3537546814818497
0.3096733509210299
0.5037989861052931
0.48997014268019146
0.4121502758033236
0.2794594731160156
0.42266653639506396
0.37553619596103144
0.43353176059407306
0.44312993321950284
0.45859720603155446
0.4409565274763484
0.2990841264879264
0.40858911191867
0.3088243051881007
0.37228710646580887
0.3724785348980003
0.4340070181705048
0.43716563298926026
0.45534692780727676
0.5210053697489838
0.4794246047457642
0.28690233034692636
0.4364214621677458
0.43703441593638315
0.3499417615985614
0.32632833904601416
0.4220384118062827
0.44858333014791324
0.3264691257520941
0.47508401779081916
0.3704957326877398
0.44075959170412615
0.4260762248406697
0.518369181576098
0.43856305381218863
0.4942438533496445
0.4281231832406924
0.44910485709760706
0.41805320987915146
0.44619042243003765
0.3986560432411342
0.40498882269460096
0.38078114414356296
0.40937527344047103
0.45824058525896877
0.3711359712166623
0.3243958537726565
0.29941503147910553
0.36482133594595895
0.41722813721389274
0.542388057200053
0.4031776041007523
0.40940470626949427
0.4360846730964201
0.3962209406965277
0.28420981121757993
0.41013026173832023
0.405428253132933
0.35868579921153876
0.3903428368678296
0.3881709519580559
0.43309494949795224
0.5249888201179371
0.27490717700992423
0.342009664945665
0.40902554320831247
0.260352068650183
0.34860219040944873
0.4806555753306862
0.40168234636432204
0.48136130133970423
0.41511613129238656
0.41448002900050257
0.49342555136595695
0.41397335440526734
0.4155706396511714
0.3591175508685178
0.396736509699698
0.4633040180529976
0.4793145111010144
0.4150391918609345
0.42532307789779483
0.5350603085910282
0.499001460160753
0.4564471087880782
0.4256728155437035
0.4196849975004779
0.4265818402348783
0.4729497346300864
0.4627381782624652
0.4020948342323425
0.4802619342952117
0.4814159126772866
0.39174296475298837
0.488320330899141
0.4787287996297397
0.35552155350284187
0.43216519657725655
0.294761315850462
0.32054060096480813
0.3381423975741445
0.26778389929225577
0.31178769106417015
0.4025680913273276
0.46463828028230114
0.49721159017736755
0.3616071239134428
0.2638829708567022
0.49630587530818854
0.39502690217107633
0.3999860753042517
0.37489528322573135
0.3499717657277678
0.4647104960598962
0.2771425573801321
0.44013483350857313
0.48891228309817397
0.45983006059164244
0.46420989131402424
0.5714498678989237
0.42085922786015256
0.3355204254545336
0.4657213832905273
0.3072414913185487
0.4276788285147787
0.5428005891188821
0.37321069352656144
0.44787619590971073
0.3922346731397106
0.27727995449381204
0.4042993261334628
0.4804450148066145
0.43382285004873095
0.3708929920720521
0.333801613328485
0.4644112403794527
0.42410950490743715
0.48940928619666824
0.3670567219495398
0.4903238251180023
0.49777910888010674
0.4719219318252048
0.47880307727179994
0.413653929322001
0.45874966047301347
0.3391019480314243
0.4267754440026283
0.43332555014850666
0.29773037054245655
0.43025207576760593
0.3183773543415244
0.4668163345453231
0.43706117275540446
0.42394087050883394
0.3704135997899685
0.4729539017508057
0.46049355129546293
0.5138643682806278
0.5128445883426977
0.3164777341030916
0.4582444368469202
0.39210992876678796
0.47166900111783205
0.29154227668244004
0.4387200195520937
0.43377234736976367
0.42957605052510084
0.4112401698750988
0.47487034629055136
0.3286794568521001
0.3964323008424349
0.5075678122295313
0.47140829623335573
0.38820839241547955
0.535567182539322
0.3889115002482283
0.4158865189056812
0.3347280921858952
0.4313829910450803
0.4991066886617067
0.3223140372372379
0.456170498859647
0.41585151922291325
0.4655425575499388
0.42084723736874685
0.3275991381495794
0.44655796706901
0.37835265697732107
0.45161971658055894
0.3575815569105189
0.41548198119096963
0.37550532595524816
0.44614885696944745
0.3565169522768452
0.30166352947070235
0.4083301336461882
0.4209023879585695
0.414153951611964
0.42674191594644795
0.42329815273481153
0.44052636098444614
0.4905658958409733
0.40634436333282015
0.39102842752086947
0.41990783980258184
0.4382314325306765
0.4891411219909641
0.4401590008676883
0.2404973299325997
0.5002745406054473
0.3236653394949001
0.2956364255689794
0.40619989947891083
0.3884781910824501
0.4055693375493539
0.33183677529440014
0.48897153979040286
0.36718972283402396
0.4350338970850525
0.42616168341119093
0.3800617032361983
0.4756945204569454
0.3466052447827798
0.43921467430370936
0.4919418779240777
0.4901270922948334
0.37641941174122096
0.35307357000119577
0.45126630405148577
0.3981955166764687
0.4221310082437895
0.48345801087568735
0.4360899954089421
0.45361027721226604
0.44048237261342127
0.4874607008830084
0.4579600377982245
0.4453197471494662
0.386176275427161
0.5440749162915444
0.3316253817144835
0.5035044433045925
0.42532396690937585
0.31056160668171373
0.399896987249362
0.3565061354153465
0.4071468073881661
0.3742495126084007
0.4059807698624724
0.484106761954668
0.32024566868675497
0.5566399916480548
0.38486756758525414
0.47172297055893875
0.47766826244529387
0.2653739146286457
0.5699032327194989
0.35886089349539185
0.4213093159770223
0.45394105151316666
0.3655306256709801
0.5309521650348562
0.5040076107264323
0.38939066488563506
0.35454615734373246
0.4850887541524179
0.5309907940090843
0.32298703521023125
0.4406831724754093
0.39842800435818154
0.4528620516465519
0.3446022354407287
0.39978480098796704
0.46059351336805104
0.3912091521581468
0.47443553691828033
0.4480898695245426
0.47085602564024276
0.41199509474440343
0.4344967421820011
0.5695898807952781
0.4565133008718338
0.5347026019798001
0.4489540085316124
0.52072195645651
0.4211714989846943
0.5188284755060822
0.5640688002666401
0.3648831635645257
0.3887586215644973
0.48729901008872417
0.30341242036402194
0.39819688980706136
0.4361332772468629
0.4483288499471791
0.39055134188160007
0.3611318741697023
0.3252069009445723
0.3726051019443368
0.43202401790455885
0.4048807353018923
0.4645427918378155
0.393223759310978
0.3935245699666892
0.44086948913741475
0.33348298822986316
0.4500114158352925
0.41463192329291354
0.4087790012868873
0.5023491633214273
0.3382713034270947
0.31197931852928706
0.4642732196409267
0.41047092064964524
0.4533920568055768
0.47607648206194597
0.4822723280940438
0.4123579670772425
0.37727519507611995
0.34808057915807594
0.296180552204943
0.40598370359653396
0.4742389463683576
0.44065322446930977
0.4929955632539074
0.36874309762069046
0.4762668581272573
0.45629061368139223
0.45639745610037413
0.4790529494733375
0.3287276525758712
0.44174042309397615
0.3502056127499252
0.38608046053397715
0.5229515549318567
0.4227282296715012
0.46027966617093174
0.37999406164151267
0.3687024474050573
0.4693715356577757
0.40553293320491896
0.4081668433152979
0.33682236889727274
0.3759315580479165
0.5272487953613478
0.47318467738367553
0.43489231903218534
0.3522654704459876
0.5388655759617871
0.44478316538490786
0.4647928970132063
0.4532839787120284
0.45667729805313106
0.4597303765938211
0.3647367338563967
0.383578075574304
0.3941445688506004
0.3872283222846133
0.5165863464814807
0.34755293242580587
0.4488645586148116
0.416792514287535
0.40961393822140557
0.44291843615729115
0.3293638289320857
0.29638297463888547
0.32689206845478047
0.4020960666707886
0.43751886561859216
0.5575845598459406
0.42314425487790003
0.34326081981553636
0.3970096045374105
0.3871477717815652
0.539811932244049
0.40107242583540204
0.425013283857029
0.506777090991219
0.4727531819351249
0.47608533693541233
0.3819037853277158
0.457221213927005
0.5000807295815425
0.5003237369037911
0.43700761041350894
0.4612330278315249
0.521560555404069
0.42437692862229676
0.4407832000470903
0.5016263695365024
0.39080593469388597
0.47573770274107874
0.32660580484069696
0.39085096855206
0.4414484914910748
0.39624025242228894
0.5067624986189274
0.45146480605935374
0.40855069003355515
0.3970205950927797
0.44273628914106455
0.49302272898864524
0.4162734312075625
0.48523177930019423
0.5363908899461135
0.45753472651719324
0.4917806680768845
0.519680695650523
0.3806318040789887
0.3579423677891195
0.42077507812295445
0.48143762890268865
0.4940826576689945
0.4206703086008614
0.42722050165168707
0.5014451771005093
0.4585943542250582
0.3922582109135666
0.3370662013390402
0.45203302129301925
0.3671681903556864
0.43086095502379906
0.41612739194402926
0.27570456585799147
0.4756459737510819
0.4443311166700694
0.43549785359072657
0.49962242668177004
0.3663778984071889
0.535657261970784
0.42939138652773495
0.40819989909005877
0.4161862710317063
0.33094766306004486
0.34136453880968076
0.47942202319144106
0.4161338521694988
0.3964073692527013
0.29922493103231274
0.350899806321807
0.47240775034039584
0.4820945154893691
0.4455011643257608
0.5093301828427585
0.520531580934885
0.4893767710681407
0.3907000794065131
0.41765469920228665
0.42553909639206344
0.4914077566618022
0.3859125404583754
0.3292318866551538
0.4651640836754552
0.4103955057984674
0.32811455879305446
0.4327399126130409
0.27268437419436414
0.5169341262112912
0.3524567515611048
0.42906722634718836
0.4115786775973727
0.49359590243414597
0.4053003825146744
0.4213712443320011
0.400345911339665
0.4755238841374921
0.47636937570729126
0.30189401545934
0.5276200147949042
0.483084038147746
0.45147749183583846
0.4275765766563448
0.46695347353864153
0.30321521177343846
0.43801339804003997
0.4925324775952397
0.3534291448616041
0.4051805720958507
0.361162258041999
0.4154047557819274
0.39529690580499016
0.5198469192148469
0.25762007015212957
0.47728192505600386
0.46193178437295046
0.3839118978212693
0.48973206811645364
0.3627860126438571
0.4442059970749563
0.52742911772829
0.43801028065327086
0.538952500334492
0.3443054052359792
0.482783745016391
0.46994393818230623
0.40871195837633245
0.2828593291290886
0.4258564182784056
0.422371344257379
0.45557170366337696
0.49954977516909005
0.22245549036424606
0.3159691233197504
0.2752211315729604
0.3690757370000801
0.4766767908372284
0.3217585576950045
0.4259011262797869
0.42350471194638584
0.4616688103059086
0.4245941120042637
0.3222509618828652
0.40348435294571
0.4541686252161404
0.373667427059383
0.29657583050350916
0.380360846422349
0.43339719436080665
0.37811280731430913
0.456771521380874
0.43733420356212427
0.4477233309608814
0.5213446361553472
0.39545467594014017
0.4920895693407001
0.508543373404144
0.41705304933326476
0.47861321990846145
0.3401325678847142
0.4182566344957083
0.43944445175986174
0.42749920773458566
0.4385270537762195
0.4565464985680139
0.3665782554571007
0.38212596775584623
0.47377300535773526
0.48076186177316405
0.36527822418493333
0.40010849316059016
0.42558776435296136
0.4207933068428296
0.45292522751730696
0.41788054690032084
0.381569713757623
0.5098234130986573
0.3803712209107244
0.49360780523078374
0.31865842229138575
0.4070305604831834
0.513961776891167
0.4238678562715069
0.5412754282686439
0.5030992395588745
0.3499900475103048
0.3932958532593037
0.5143815041529222
0.48566796255344613
0.38173074248564026
0.415543629820694
0.5220176171647268
0.3963491048766549
0.5031199426994112
0.2599929844719058
0.46243091663460434
0.2759964102500883
0.3306309886347256
0.35086337982380306
0.5283268205212988
0.3666541532666604
0.4573678240418377
0.4364280705737418
0.38203399473372723
0.4384231468068771
0.5204446112795338
0.36453986101316466
0.4227988472319572
0.43068100798767334
0.4442926338157904
0.43726355873752565
0.479237440078395
0.3015105006332157
0.41170264395883027
0.3928681072272629
0.3497138652652726
0.34958649650852175
0.41391309573569207
0.45988621479002983
0.3801704416514486
0.4616689571604178
0.48718381271118266
0.48791326781097827
0.4450667341100518
0.3032538733777692
0.39829834727874414
0.47970063209809227
0.46395084214412996
0.3744521051420145
0.41721309031224957
0.49297159666645646
0.37883183621987543
0.46295927630286543
0.4026108894321565
0.47917009665127036
0.5233988324481469
0.4131151588986059
0.48434484819072443
0.334887924414174
0.3903188240585819
0.4344227476021399
0.5062023235380532
0.4773934020364012
0.3901967652325079
0.4938185995305003
0.4597002085963268
0.5266732406365158
0.49940115332758883
0.45560821033993715
0.37293098577720635
0.2952190009315644
0.5299681363817602
0.32417216625265094
0.41184337651696146
0.45688628170516116
0.3665572932113205
0.3477775260426876
0.3928189099810957
0.41346713998353524
0.34418599674735295
0.420474082462164
0.3217750120160487
0.40954895522442597
0.5241695890747824
0.3542485485661546
0.39109559659132087
0.33598938068085965
0.41435819600223994
0.37694712600315977
0.399557913021049
0.4103954463752403
0.4588389496082418
0.35613779388163336
0.4749434403242786
0.5341616721999581
0.3060148418134857
0.3121546824372464
0.5082319665115467
0.3524670245924614
0.3899236840667362
0.4478017680129284
0.36460421767141454
0.49266629491423974
0.3945852496143004
0.43869972213512526
0.27217512405518635
0.5818805226540101
0.46658228757457715
0.42681315639692685
0.4607112679271044
0.3341990594319318
0.3779979645906793
0.38870700519410767
0.48885302090703087
0.402649996117945
0.39624749063002196
0.4069188792767739
0.37006795728355646
0.47119068951979776
0.4323674833818057
0.308520987877101
0.4252613524518055
0.5039061370392287
0.40873038908757764
0.444164545058316
0.5235425442755341
0.44493983702310486
0.4264396831701194
0.5136264468343221
0.39776600031531634
0.3495423710247864
0.4002543317736376
0.47118964273424097
0.5078555573505434
0.4522268123474345
0.3620054084904204
0.36555565479300445
0.32234669754141276
0.45288886124134187
0.49521197056512584
0.33746300947606267
0.46950584043486765
0.3873372086954821
0.39756861124316306
0.413085367956787
0.4375893965331731
0.3399985225473464
0.29402509741295085
0.45211122130797
0.38509021525855625
0.26451621980921486
0.5049291428592
0.2832922711523469
0.41237427685280414
0.3388324779303015
0.35045537029761037
0.35727214479908026
0.33667768138805293
0.5072338481694516
0.41731858791228965
0.38065803532654247
0.4653280602144219
0.32853232269511656
0.44605872344187264
0.398865649401506
0.3831949312617507
0.4953194172453873
0.37990611878356034
0.38163921267947004
0.3915589748530311
0.3902182450714909
0.32414498333977454
0.363768473210081
0.3948375615513539
0.44654949013620177
0.3505411589686405
0.3704470404286617
0.4545633635220623
0.4245421026844794
0.399151688999814
0.46616666985951133
0.5220918688210027
0.3620364991467985
0.40232558601378404
0.5029109072307166
0.3917419038605639
0.44820912074002683
0.4688747203982688
0.31012866903555425
0.3816083812051049
0.43625505863488856
0.31853309965300236
0.32566801763741454
0.5189112067023676
0.3805244779357017
0.5036380859223275
0.424045346858628
0.33999646105988046
0.300886565624683
0.4577473350888642
0.3339342135158089
0.4487147539459251
0.4616305979956518
0.42698100710572795
0.3969318177492205
0.5775945474260692
0.3081916435251932
0.3763389688341903
0.5195401333514883
0.4103149139297734
0.5188440416198355
0.3960955412314856
0.3204816408412651
0.49703965281687806
0.36181742378923226
0.46736974865236974
0.4349513474696983
0.3076689066519051
0.340642793594078
0.48650879689067267
0.44820909549725324
0.47712044812656834
0.3946954991010888
0.4256455547327356
0.29241055580164904
0.5063530940391779
0.46584842091501877
0.4240163133866105
0.36985759256615824
0.46347814047083985
0.33388407019329164
0.343529138102487
0.4229893224196187
0.2896345471574832
0.42628299542598175
0.4193422841995727
0.42383650615503643
0.42681974068510065
0.5446728447164828
0.43965666863611436
0.34154355123499536
0.5278943671781978
0.48608711774436175
0.5130060315144568
0.35381523407159277
0.34126576471032793
0.48662394585229124
0.3600559916762236
0.5689809290953053
0.4287891303549563
0.37822708883435596
0.46328649461720195
0.42995653146488777
0.34237974894744166
0.40389977692282214
0.4110687415978575
0.501043101392503
0.3618532607481294
0.3965234446304701
0.4330885430285547
0.34328360253879076
0.40677720601894185
0.3053467049950462
0.3382991783394308
0.38342898795775343
0.4803946308230448
0.46414197431788107
0.4196238300318851
0.5274291593111404
0.38411191319783744
0.37680633194086344
0.4747663757309898
0.32269810168706653
0.3145452152822594
0.4525498139780022
0.45763596761367287
0.3462652260738881
0.39605471883351423
0.3708200480052025
0.4427916613185988
0.45055774945236166
0.5312260300613827
0.381177300735969
0.38550725936236224
0.350504227541943
0.42373436169774775
0.36309424477184715
0.39425705465929956
0.3985229819556593
0.4952219954789899
0.4397954149263263
0.3124697630295306
0.4473518040064496
0.43309272366861035
0.37993675912219066
0.3090441120294915
0.4316018029840966
0.48984074154904056
0.4804764179554829
0.5116329809316432
0.5130966322145084
0.3034497884486655
0.5191833888865903
0.4370156215380389
0.49068128020438256
0.4741493289490337
0.45040660853142916
0.35108200270026274
0.3522044849161206
0.4152699569772983
0.40710400999652524
0.4141432005065548
0.4850709025483096
0.3528123177443673
0.3709767457671701
0.34488986771262903
0.3941389702313776
0.4509244149995264
0.3931554937076022
0.39088879851375014
0.3481966959885356
0.3415757277488989
0.4609040275756559
0.4806631685387555
0.35470282240728657
0.37211109210333904
0.38083549247980053
0.4273219349442908
0.3899381950464636
0.5121841004813452
0.3311722600215844
0.4579980554409313
0.37420420927733944
0.3257639724615421
0.4663418647443082
0.5256429255901724
0.4214248057486217
0.42910919463274805
0.46564671004719166
0.38547526541850785
0.2989293931383452
0.3852917481040079
0.5048952162539382
0.40042176570438165
0.42525534878587484
0.47302176592590783
0.5072881835657824
0.40672331220980334
0.3444585906488861
0.432744740770097
0.44784147797507395
0.3621051966947643
0.45623964515008364
0.3360802836654668
0.37076156323301734
0.3976786217235867
0.3813392927501085
0.4542557735375914
0.3763897634481622
0.47614242087032127
0.4662146854285087
0.2806712548886487
0.37202021416375386
0.5358995038987369
0.4808575555125552
0.3147731180666261
0.4829700962911812
0.47881843456296275
0.5213700582873825
0.3787871214296926
0.3455695875945805
0.5004587275089949
0.3273605531650885
0.4238221552852213
0.47747020312584026
0.4322172575472053
0.4593724438007308
0.42442656316119237
0.46776263384699546
0.3759364479405779

==> anc/HeisenbergRFC_J0.3pi_L8p0.13.dat <==
0.33225182487495775
0.5049169422526955
0.4999657665217453
0.4314785822428821
0.41991250385048906
0.4079309905720962
0.4031176467119926
0.44057958461075336
0.37274296679424174
0.43623060507570194
0.4348373103222134
0.4251527613590253
0.37916637847373724
0.465844620998306
0.37088229282636653
0.42110292163152213
0.43279274775157195
0.3312547972756982
0.3753686596214102
0.49783840707358645
0.4571112583224894
0.4847418638723051
0.532001990781544
0.3510736810181377
0.500921603220177
0.26636166756366864
0.3507777019444121
0.36454158311281804
0.4565151716834114
0.43122394290731886
0.4178684747377185
0.4009509238761425
0.4055600663511202
0.5088311255790495
0.4503340951132486
0.4887082273637053
0.4882833867711455
0.42451184759622546
0.3321197684939847
0.3832213781759231
0.5146121814682622
0.39280594133643837
0.42414684477622233
0.5192426453508145
0.5347981146874096
0.3403469085849593
0.5196982402159869
0.33572521910066994
0.5110825591215169
0.4074469548700023
0.4626013395425195
0.46327069632969736
0.44975032852196367
0.5343440017773975
0.3948879458085211
0.5660893535938456
0.47177754474344613
0.4420078183209277
0.5375264235199156
0.46302333327389833
0.3501562401870277
0.4362053616367557
0.5488097024387352
0.45434454968698096
0.4483621442658381
0.4438857779901469
0.4773935347002678
0.36764296967365806
0.5223011420153886
0.423227602638899
0.5155564984391561
0.3703597690744141
0.4174338852699413
0.41258125974176313
0.40110626081693906
0.4184869916571116
0.5399887558697922
0.37603723598277383
0.3907574734503642
0.3363132009873779
0.45157669988560345
0.4697596430769706
0.4693967867558243
0.5162362248877224
0.31054588662883303
0.324606032483622
0.4569320502886167
0.42324840419733245
0.5401280964204787
0.31212332782467916
0.4537767160520295
0.3803618202749972
0.4226316451624059
0.3607949427541419
0.38583171073090733
0.41073433346139604
0.39498358761622127
0.43844395476786474
0.4659064950076401
0.36638160313618
0.515762370227109
0.44006251795462054
0.3216229193273421
0.4370047755233315
0.38881658008104597
0.5413015280045201
0.4343116072736525
0.4613530755598776
0.45740012692893295
0.4297082681222659
0.4771957162722863
0.40673764637527365
0.4881486883457559
0.48433771987357627
0.49073657201387216
0.4231938681183265
0.331072503504953
0.5471634155192847
0.4727222582073434
0.4399799155285187
0.38324284742053794
0.4790329616896585
0.5205084009334069
0.38447855635646205
0.3645023106916329
0.3975128119842507
0.48223220463719146
0.3539485763033591
0.38131707566813966
0.43989930130508575
0.4097141636266171
0.34939233680811577
0.3335480301247754
0.4159653180057943
0.3569259097039228
0.4464794062219954
0.4691073947544907
0.48886389182258533
0.31669464042569745
0.40194267381207266
0.3542168096870664
0.35177003116818806
0.3846477999213172
0.44101356379459217
0.44332471575729593
0.4772390974880423
0.47126415553188616
0.45079057125353295
0.4511596391723891
0.43657290780277175
0.528118125775216
0.42860343268554807
0.2798057650545984
0.32275137204490095
0.3795623279175521
0.4055556381921626
0.40533572997957174
0.431667038768935
0.3986519708154507
0.3860249420590443
0.4604865559477118
0.4440560610357861
0.38835408717309033
0.4328705173627568
0.4838285714069597
0.3043832904605035
0.47127249439140423
0.4174383410376506
0.5115195298690255
0.3664584201363964
0.3973835857371839
0.3527362979324494
0.3757163674720193
0.37739974316121455
0.2729168144646527
0.4884691463421019
0.36711001415753497
0.49416406389082584
0.4804175701304288
0.46349836665680755
0.4195997222814929
0.4583491734157368
0.5499073427062465
0.4349117290028986
0.42951394274664034
0.5207006985838343
0.4517399291826312
0.4469246001853487
0.46723121513882626
0.4529436121938396
0.40100701467340566
0.45386682138260526
0.5562139604210489
0.46878671118703846
0.46089392547756614
0.43299165837678033
0.3994081314377327
0.4052744458523329
0.5342852064733711
0.46669752934213
0.47494687396489876
0.41297997567420414
0.3350710655664965
0.34639181815158326
0.5008305256457484
0.3770903948972998
0.47433918190710717
0.4216040553186412
0.4323938629971743
0.42306366708612925
0.5697605065063106
0.3795977943927967
0.4152861079550551
0.3832634664157864
0.43745068822165245
0.3836176326938743
0.4620218140137835
0.5035441221618049
0.48727694893470597
0.48986239851389646
0.44891807387112903
0.4174454156544182
0.42402578806060165
0.42998125939228093
0.38875032434046636
0.40424419433571823
0.5000883921038594
0.5171150632636509
0.3638802444776405
0.4547239423388861
0.5357893265444986
0.3837839995279588
0.4492549934343412
0.4779004732747083
0.46261609648044283
0.35150564296316417
0.46400209719993085
0.43174368882643027
0.36313910224903273
0.5001179788290083
0.4137855895530244
0.5122908961544476
0.3969063991231061
0.45517753900929464
0.41467437099602666
0.4575042201359003
0.4969017937470394
0.5100809067728012
0.4039070037193698
0.3413557422498487
0.4891089950774553
0.4464948765257241
0.2973738424276798
0.4215479754072218
0.38471552520133184
0.446178924432676
0.4052307376705456
0.4378025948742009
0.5451207392153913
0.4329498916306486
0.46364949165416136
0.5083186433700604
0.40630075155521367
0.3819722563110873
0.4190994772097466
0.45633778499841526
0.3147542201601147
0.46613532922515194
0.3748066074616757
0.43288461697300923
0.5377127505071255
0.39602867670916037
0.478903510495034
0.3391646476215227
0.4568565740275932
0.4365250944949524
0.5119380281370814
0.538624085344521
0.46157247178085914
0.4757903951105074
0.40446032085442496
0.3918770709724725
0.3405695306441822
0.48394301828812863
0.4197410360275093
0.578183818687148
0.433738852308252
0.39994643971736443
0.4374368702625069
0.3832509913953465
0.3338911847948891
0.5200338568890068
0.43353778785514296
0.3970534096441574
0.4850073385673803
0.45566684501883825
0.4229760334610798
0.3859755759682708
0.39961427721517173
0.3789323449876965
0.4933613721704238
0.44879882063707116
0.3352832448684148
0.4071340405509733
0.443162757580029
0.4264576661009698
0.47570613160795877
0.4751833263995478
0.43189636516929186
0.5080071875715171
0.4019003562850432
0.5041499213327961
0.413200760131915
0.5258756589325005
0.4837904837930657
0.41970193885261436
0.42208917806810015
0.4234569976213988
0.47319599277015145
0.3607369835651992
0.4378683012169209
0.48829689415467087
0.43176040165466834
0.30841192108165366
0.43350988063311974
0.5015475189236769
0.47002639324668427
0.42765945692596397
0.3186927615362719
0.4953380777306407
0.48077090639292286
0.4852829760869352
0.34453273742528784
0.42775348815939024
0.3544774226125457
0.543284671026692
0.4287246348580701
0.33076395156289123
0.29026099697219876
0.376899814762324
0.46938180858413725
0.4237371108591943
0.4137499484756129
0.3854561110582642
0.4103143408358738
0.5515025314314096
0.43786400248705637
0.37896514617763527
0.5674142520057881
0.48182040731036163
0.4030518638781795
0.43855225471108694
0.46475762089826694
0.41983187036231046
0.47498643474379176
0.4850306546993245
0.4512094785173796
0.5166394009040887
0.39204441562788644
0.45225600032176805
0.3931575438266513
0.4310623337436054
0.576599937304038
0.51254492141148
0.4607717031958783
0.5182735656681244
0.40767571776381
0.4647518648642634
0.4478624082679994
0.3766417834198756
0.5202633174156122
0.4106183637372775
0.32102494365540224
0.43340223551043017
0.38922171070642014
0.3485935411295802
0.28780466267739685
0.29246944805437003
0.454554572766729
0.3844333761696205
0.4670065283570612
0.34911180792433194
0.47546267816230825
0.44726995895215316
0.37975569291980976
0.3794231388078609
0.5136129207743058
0.37606009660106726
0.35045398296506336
0.5017008518429036
0.3876615693314073
0.4501099476882057
0.45775232185514697
0.5444723158238445
0.48591832176878275
0.38555578097559323
0.5040243122283887
0.45310128519082876
0.3545350453828583
0.4967984256640968
0.4667074272512564
0.40281231241449933
0.47394924817667305
0.40799447872908773
0.40472997668329386
0.4157510892126869
0.45181421472558697
0.39214025307112693
0.44561552890121736
0.3779682377835945
0.5207030834600493
0.4717425040101314
0.48282468641153437
0.5155913165563323
0.502166330406539
0.48057338819813217
0.5058366602657159
0.5095961067677615
0.5695193337578285
0.36255563434865706
0.3576997518632943
0.5079663773939895
0.45071434935939414
0.4403109632618809
0.5317631975604805
0.27740956591333726
0.29780507856793553
0.3492391721277168
0.545881380242588
0.37398618513034587
0.37672438456397844
0.5215409933912605
0.388191976342086
0.4587574153916105
0.40182323066543096
0.40644606421303575
0.4274676954866654
0.4733183882159951
0.3872718404895937
0.3421662568704368
0.4239103215764878
0.5579908315003426
0.49206763711090007
0.4500586007590797
0.3540766269946601
0.48712764433730793
0.42905096163876394
0.472546917200197
0.39965989410175873
0.4802205570619654
0.5444511724714554
0.5313755747052208
0.4425840318341606
0.4147772759347576
0.42113581287628393
0.28537026477169575
0.4173915806988523
0.39962491899510844
0.37394656583048813
0.33563155190841454
0.40412565015408014
0.35443952283253577
0.3446350732939283
0.306312013872383
0.4819042742825796
0.40786233013329415
0.3591581213124567
0.4584590421748497
0.5196650359574332
0.5092025257654694
0.40222152979044035
0.4390480603464819
0.44377775803759706
0.473226981530232
0.5474979331950427
0.3881348999395959
0.5109403904337985
0.5279398833175952
0.4089411153616911
0.43508407947494304
0.2870689540682877
0.49805207902671267
0.4382837799636412
0.41341821973959264
0.40045472383068503
0.48573566751557795
0.42635973758906087
0.5167989707310809
0.40795418357213314
0.4246390866851319
0.5087221613790402
0.33107332984240073
0.5613363927941325
0.5130593937079969
0.4798839679249701
0.3604064418892687
0.480824685786071
0.42661855285548317
0.48484379570776487
0.49125112344991095
0.5035651913699835
0.4363424185450364
0.5054422132595949
0.38473090702879603
0.36552733156074074
0.37224263364785926
0.49739967402250945
0.48438536803645454
0.36363421039739413
0.46289768841526874
0.42846155046976486
0.41631135054769663
0.28627612957070736
0.48432522854736865
0.2984958468951671
0.45218937866067577
0.518024497862535
0.3540761208524831
0.4938418656118343
0.3522340355053935
0.5030510590853793
0.3393385162707575
0.4736748404510089
0.3662720579740034
0.4904248724392264
0.42669182247735277
0.3359324712442947
0.42485711570479073
0.4886632873178795
0.5112105118966236
0.3206461410524607
0.39113906301740514
0.3169901547860363
0.4606438331786269
0.40716900400780337
0.47957046288081334
0.3687692198647386
0.49981451422980866
0.46624023774412743
0.49884508292965685
0.40922007052299636
0.4325012102597231
0.4585542141062129
0.43146440268913067
0.446550566689763
0.38449269411632864
0.4346771812941197
0.3464888654019078
0.40996663664896266
0.3305570608659247
0.4471002889855215
0.46572426199733746
0.4610638581602617
0.31546995493818325
0.3955743419892286
0.5553555078607362
0.4310384422024216
0.33503579507481934
0.4627686748877028
0.4145277791149772
0.4103184523539328
0.46906065777194533
0.4350442439807985
0.38917413711260246
0.3763608654747547
0.46571880146120814
0.4248622418240833
0.5208889384620451
0.3034186371181184
0.5213550173176342
0.3807003961240884
0.4266474042141812
0.35686649162632883
0.4601551810232703
0.4953754037287461
0.3457647776312173
0.4436167453835939
0.46728500914104804
0.425698736125564
0.3419701221150588
0.48054363811298595
0.45892783986927704
0.3884717804936819
0.4202461020326079
0.5227198590780272
0.4982750835698216
0.36271478576518495
0.4117615881001775
0.41281178902008125
0.4804628685398738
0.3752155796518614
0.46521955451846325
0.5670079245141798
0.37027782487553146
0.365855811570382
0.3589509242461647
0.34256588484637884
0.409574336253515
0.5532712789611214
0.4409784158800565
0.38886133551626206
0.38338762248026126
0.49666907425422324
0.4635259401911008
0.3833047621515725
0.4743647554242875
0.39493530607713634
0.46994717318585133
0.478682014241306
0.36712687883247724
0.5417635223996167
0.4691920514328054
0.43315725634750507
0.3864823826079511
0.37906909198582867
0.4041843840607748
0.45553324645529264
0.3281542087312266
0.5000754863415052
0.37812598806359743
0.3946833993226999
0.3770324747555124
0.512344996944067
0.40689104154827826
0.40492027935753394
0.4819532022992135
0.48367154489355574
0.42485205526880804
0.3971560724940749
0.3409830276344199
0.5268062138141922
0.4737793970515313
0.47311588190154
0.4550642602212285
0.46488813318899824
0.40654823008584334
0.36270544876821076
0.46314621596172095
0.44564669746592706
0.5152868629265523
0.34617936251559306
0.3973978769604863
0.4344597980837723
0.4267240661575852
0.280209334266642
0.504467947798432
0.48979273582897753
0.33429858002489654
0.36855717442154967
0.4782125943016853
0.3568882894302341
0.5148075921321486
0.29687839489632667
0.2811591234807051
0.46691888309201485
0.5139732050598174
0.5022780345167641
0.37729847530893623
0.38238411578237336
0.39297750773366963
0.3751830607558153
0.41581416146974143
0.5409636564362443
0.4275206502518171
0.4418752962646286
0.40394058351078815
0.43899336170918485
0.4065662284164269
0.4794406516072678
0.35732385370784486
0.5554369871228946
0.3269944352369927
0.47225692268946307
0.5138180926062264
0.5207193009793295
0.3929738953368022
0.4938658706993607
0.4851741047497005
0.44386345482489303
0.401997521146503
0.40850405495102937
0.5202828520546281
0.4597214385551653
0.39889442020994437
0.38743279952665494
0.5730984561754909
0.5045737509291689
0.5242395553285539
0.5228410774925846
0.4071933362625352
0.460542082446341
0.33300898940677265
0.3440203497381325
0.47564747803412666
0.42410377282270856
0.4161021154689395
0.4001520880620785
0.5216288910384801
0.3400283309732208
0.4234431518339354
0.3935411737642008
0.46863827662096047
0.5089518985741889
0.537201990960409
0.40681588377503736
0.5157122782600447
0.47466983160027776
0.3583668174605534
0.4170406869661508
0.39221026879670223
0.3947119559322483
0.3819168931560678
0.5257048163280563
0.3276581995072088
0.3587878319009384
0.44366084838651276
0.4508004226811429
0.5346318696490735
0.5340971923602311
0.40896137811029004
0.45387934636519917
0.47237709743779976
0.411894075551497
0.49156809201001345
0.38404653978734765
0.5220698532459384
0.43727114621393515
0.3374582272165933
0.509180236151754
0.49292167192650255
0.5072201597052399
0.506941389365382
0.4800846331469658
0.5244830985101782
0.42890933583304963
0.4184699191124365
0.233251709455654
0.5367777523761585
0.44980655982150836
0.4686793116084529
0.4554797743912733
0.45500007308797147
0.3885698958953215
0.5430169859511711
0.5481328249459312
0.5021345498243196
0.497646160246987
0.5039720830966359
0.4983723894861962
0.3864870935371551
0.34376234973902053
0.37226105359376144
0.40832904984366525
0.45834837701594033
0.4719921194460662
0.5492141598452376
0.42382366704269414
0.4181912077173282
0.42411449896822456
0.4693387175572764
0.47860369383214435
0.40565976422937267
0.5194002017736155
0.3288717663331853
0.37964431511208235
0.3900034384774961
0.5344365330646649
0.35351032794511306
0.5693159764609326
0.3752129105296793
0.44309853460613957
0.42194538787460234
0.449701461930104
0.5030501348568029
0.4382679640891623
0.47402525360673536
0.4525851036950235
0.377580632166442
0.40571636773238867
0.3854144048237363
0.4263054326452297
0.497044543613472
0.3807905623709318
0.416533827579333
0.4032811147163779
0.5097376009531795
0.353389924672757
0.4290072733889127
0.48325403078701656
0.41980974691644674
0.4050261221693072
0.4223235263610167
0.41955644084829413
0.4997753461685334
0.4946476906378476
0.3428052146922364
0.4437163073394678
0.4721840710582938
0.42199964689500447
0.37781429449452686
0.4855325696403625
0.3745924467612436
0.46675164490628734
0.4256230804902511
0.4607421891161686
0.46093621320540007
0.4594159078545911
0.5139021021508242
0.40425533238203565
0.5215474603961594
0.4598473856192176
0.38127161436219464
0.3900155944694972
0.38099256619968647
0.49359797499648517
0.5086885385836165
0.526339427163395
0.47116848964720226
0.4068411154122684
0.4499825452027364
0.40263322710442495
0.4521729403715351
0.3536083355268661
0.45156243120467277
0.35800124551875806
0.4908750038451534
0.4575842886563726
0.3578208435171617
0.3844298713252339
0.40529293373884423
0.358878500833192
0.42024179294899733
0.3774081404633993
0.46144533900055273
0.5144583539734598
0.4231384200799285
0.5159718066570997
0.45496125100113094
0.47823002056390745
0.45695530215291247
0.42524071782871636
0.5052578514434184
0.44611900151415046
0.44514930862805974
0.5038679999023407
0.4614941201707233
0.41562549299446816
0.4513477329882314
0.438853904940379
0.5107203422275091
0.40465309092285034
0.42623973361424333
0.35172687324297275
0.4570032900376842
0.5124717257309935
0.4210562675850366
0.45582784446155783
0.3045927398599724
0.4754674287998332
0.4378831769551905
0.37772754454204155
0.3471962887341045
0.4529450051967888
0.4817849918252759
0.37187109200531954
0.40269552869916897
0.40527929955174613
0.35417172004714187
0.5005485305302149
0.38055388072794083
0.4844682261491624
0.4981172966286174
0.408121150230642
0.35863627587507485
0.49415614075154257
0.4967110464162039
0.42212459609383607
0.4857913474376975
0.42923106877836675
0.4610779619631773
0.40467050121369497
0.5221089768618494
0.3140511975655595
0.43671941020638383
0.4346458506558868
0.3511335221468259
0.4366864060829729
0.39098172220038024
0.4423216342535395
0.4361579245319727
0.4824927302695661
0.4693161846458412
0.4155391819504359
0.5257119497229654
0.3844799998540215
0.4046511638268594
0.47812104084888446
0.4693375099736816
0.43453571475642183
0.4579590067272499
0.4679267879807877
0.3903896864615322
0.3353534479909745
0.2883275078727448
0.4183512569016096
0.48116687935963104
0.48512285672006933
0.3313537085075199
0.4689552129558945
0.5335894007973355
0.3436681329534313
0.3544908423666021
0.3445965792936563
0.3640213471003647
0.5150923654108377
0.44784094011429254
0.433021175832505
0.38075462634837554
0.3815318715629752
0.42124805489080025
0.462003068600786
0.46630120159013727
0.5419318059703301
0.44416305180386956
0.32795764042293557
0.4480200995067007
0.4514685818733591
0.3768601874967638
0.3934895206331522
0.29510171036226435
0.4521926132571034
0.4319771918560057
0.4790103379423685
0.48880012126743666
0.4957549926154478
0.377473907612398
0.4690828958850314
0.38835832437708995
0.38368652865332253
0.4720084259621508
0.4419293831131717
0.43054818944914447
0.5279275957210898
0.4475602065485744
0.37782166344819357
0.44564869498499654
0.4154193378748585
0.4000761891745323
0.3717956611308196
0.4382425361910416
0.3684533556791227
0.4692911451283194
0.49420233692578225
0.3729842593339562
0.5133986193782426
0.5096544912054305
0.2631856165205748
0.48959221253779145
0.4481033196769585
0.48811110496418814
0.36615047712768495
0.35716468612388974
0.30868287702939157
0.350012930611003
0.48786581018181496
0.4545143828113099
0.36161322732884954
0.44914579752869604
0.47934370667749937
0.3307238598884083
0.37882542771314176
0.46549515017203374
0.44081534119514126
0.5145001818377256
0.37491527970388727
0.32612864549635556
0.42823967770385574
0.4470629339594378
0.42851962897445917
0.43764861308549013
0.5132853720075877
0.44260236324087454
0.43017545924548267
0.3492549660116886
0.39399468545956173
0.3203663438764482
0.41590368411842704
0.5188933636936492
0.38646676907109967
0.3796301328847825
0.31376635302738065
0.3261389631298753
0.414233898106078
0.43125049294830997
0.4700869834638743
0.42104495221220783
0.48904550591388796
0.4273510397101653
0.5346643025372642
0.5464390301132006
0.4833482567569627
0.3430927141240546
0.41885623916506576
0.49458087341172613
0.3693326795698538
0.37637093688459594
0.4565946851406442
0.5047713760903921
0.5288076137957884
0.3781522473489654
0.3904713326496821
0.3258664836828251
0.482958056426425
0.3698870679562445
0.2775129289709866
0.3674935727464905
0.502265377822123
0.36190270588812395
0.4064509528803256
0.5302557012467595
0.3870721849009498
0.43109019417750694
0.4242912023557939
0.3818040212226097
0.35920300708684594
0.3843558025267907
0.5210094420796915
0.4636241223354751
0.5447806597363412
0.5059115222366785
0.3875865561557952
0.4490713262188802
0.35045021510158025
0.5245187817192933
0.4762357081016867
0.4457335263925569
0.40700883093774126
0.36102584362292084
0.3216214379425853
0.5286533988552021
0.2992963001070378
0.45716618250888286
0.43305002691179895
0.5346852145540835
0.47040452661998855
0.342387586773477
0.3947244645205626
0.47619337731733
0.4096938352867302
0.4983572641211594
0.4634749080052167
0.5324424266889783
0.42463261414483405
0.4829924831485839
0.3584728654137328
0.4652987710100728
0.3959647407152188
0.389775723495998
0.40599134654148444
0.3805513129891464
0.42528781799290555
0.3900769495993088
0.4922687885035062
0.47854186713376023
0.43365804773912386
0.425145104805205
0.4782895804114775
0.4934478928733396
0.25302043987553097
0.513513377385632
0.43187460428370084
0.4229677847186381
0.4261339380931239
0.4947395801193791
0.41003683399868884
0.5166612380830379
0.3674929954527045
0.3988764745607696
0.5207839809885639
0.5663942778339007
0.45744217134938076
0.48678347803914
0.4008923311551505
0.3727176021386795
0.3265286915844584
0.4807802600122006
0.2290958966174255
0.43754429047005244
0.4446623033972373
0.34913348679016765
0.4470672575994846
0.4301450882415365
0.4526318264644682
0.5141438772328012
0.4474904293143767
0.45146268742091183
0.40544099693402175
0.41389428617547885
0.3470369860428878
0.4507804823218902
0.29746632411475893
0.4608406542304701
0.34075136636668096
0.42737183593982603
0.4086443898113425
0.46283528976317123
0.46614731562904704
0.49724857658613986
0.416922842577408
0.4191879999932969
0.461168273149504
0.4392727094993803
0.43384543781611196
0.38959716259980226
0.46397798577339416
0.3388158558388395
0.41707720460931
0.3376129403019711
0.35839645328743935
0.44634073064161134
0.4324560975507061
0.4578300634910212
0.47858900487359374
0.43425123480368716
0.5539120379315903
0.3988822613582426
0.48907720724111375
0.4771007716731417
0.490593475823288
0.459314108382142
0.4424289645805503
0.5289537292299369
0.4291328614940984
0.49331493801831644
0.3715892550760633
0.4242584472417674
0.43242671873051003
0.40738098362725117
0.48287724014585987
0.4410541145848062
0.46950848369431825
0.38021798277115554
0.4490319759522511
0.44188828568506877
0.3729238533872274
0.34670853194825196
0.5054944794978126
0.4670988892376153
0.4661077533984433
0.44059754831534853
0.454882897469861
0.4274356336213264
0.4325886322656875
0.5175065193647751
0.4231546077839124
0.43595713566642286
0.4270331130633098
0.36755055155110217
0.4501830491024719
0.48908257995278814
0.4094135935886752
0.472652925296077
0.4185779300198248
0.4117468883295501
0.5307978893812653
0.46611031597498276
0.45269581193164465
0.46811949953869575
0.46475529730575993
0.3920726347609113
0.38927115161987313
0.41725367956482695
0.39454259079824977
0.4668347738855584
0.45544056386389337
0.458597964419691
0.4777577498851292
0.5186558162393634
0.4705320213552797
0.44665556355637676
0.4532004552420468
0.4458265976017574
0.3675671135326427
0.5116043761328248
0.49052702483400523
0.4248784585679041
0.47412888251027807
0.40351804973792116
0.4092179259231104
0.37328217898647736
0.46156275857377976
0.4688934964084098
0.37492909562897636
0.5582884848894831
0.3568904019941591
0.31707672685401245
0.4781658993253908
0.4994415737234669
0.4250626476767131
0.5593072040916113
0.5403738583970834
0.3747018276562084
0.33821301523683295
0.4296845827290256
0.3344958178647798
0.5058585962884384
0.3527100883856322
0.39060504496273274
0.5048195239410793
0.5152997372722132
0.3743291433769468
0.3176386862452239
0.4535344405595211
0.4450915280774462
0.49695399438278065
0.3558513373122776
0.4704149381131859
0.33697460651324923
0.452238924316637
0.4621306289137865
0.4836349938152465
0.5027839189850739
0.3832227871705151
0.27925964108033136
0.5392541465446797
0.5032199777743396
0.3391596791935592
0.4751548266068107
0.5288429441376822
0.39692020087525803
0.4619385984980628
0.4401793993640007
0.39715851090121396
0.4006968675551615
0.38056456292872987
0.3840105037984149
0.4767350805370207
0.5578051072601015
0.4100616232488721
0.4061070088264036
0.2421794146869448
0.4103194610992307
0.468572045649975
0.3521254967086538
0.32828092702897427
0.3114739291632154
0.4817727146833646
0.5564997010611114
0.44055940740858335
0.34209076085174644
0.3706924767960286
0.35168195339455555
0.4511562718789752
0.39768922532719075
0.3483341199358702
0.40473488303369676
0.4553050779649393
0.44304254335443566
0.3983117676448304
0.38213365278579076
0.549671110331335
0.4547337431890068
0.39189488576001597
0.3971484456194288
0.34670430393697876
0.4638263982201456
0.42217818055416795
0.4975746557584191
0.46047386242499666
0.5257575326250483
0.4597796198816452
0.4968204362532879
0.33336088111227513
0.40909863252280493
0.3753315196245726
0.3655668542838832
0.40828839693330904
0.41235102801987683
0.4459203601146961
0.5116994624700989
0.44946906537771725
0.37497957822640915
0.5169237001556655
0.3498281954087817
0.5007179897938524
0.5706445686415282
0.5300352830013002
0.4385490434155288
0.5019180742471592
0.3196155381203673
0.5095311129215853
0.5295856660967913
0.47458290905392925
0.40136332852811485
0.5785210092703961
0.38622040299518867
0.3843321152168405
0.42139673970095587
0.48613715488565895
0.3999806873287399
0.5552549057205047
0.31189733760478205
0.4105435761277959
0.40033534798112763
0.474324576667787
0.3595368133354784
0.37633956269758106
0.38337766121236666
0.4358309524469721
0.43815195544759256
0.4466685056116447
0.4665462693488031
0.4995639412052918
0.36131330312641224
0.4642479526072001
0.4022471696638809
0.36075783411785645
0.4097572102843185
0.3012853713625469
0.47159762748517436
0.36407974909541885
0.3290159103334157
0.4738894925693607
0.48394241828499374
0.47590959502315927
0.35498302405295157
0.38044079407284503
0.5095815057769312
0.44542314584476755
0.4440659711519911
0.3878935108198433
0.41880124307199507
0.4870535454736167
0.5388756727874091
0.45718216275065593
0.4255726362322128
0.4804824425683568
0.5035531612806328
0.4068568768271976
0.41004995457169524
0.3539494884848728
0.5438886099497903
0.41270324049375867
0.3660671220935657
0.48633917677869876
0.4092547539316196
0.37560468580510875
0.5293185593321782
0.5080624591772633
0.3809459316834622
0.3576527822173222
0.3859856424330589
0.5178852663004025
0.5782137547781643
0.5383681542479429
0.43974893701391626
0.5275655061581674
0.4169452598463897
0.41377575963176577
0.48576746097833207
0.4649586312876177
0.5209942787025306
0.48316970719020663
0.37759834512654544
0.4550112436449659
0.37031801436159495
0.4121474887365958
0.458296417895856
0.41253052814359764
0.48439933203247626
0.41120424545218237
0.37278498720626824
0.42307297284329193
0.34866384675853473
0.27611954934253924
0.5193465651436946
0.4749822468001709
0.3643457554099545
0.5175897118817742
0.5338794923348205
0.45419242186664116
0.41874920898550394
0.35093798611834587
0.3872398440012939
0.40425626601960885
0.3993537535422384
0.47244541418851943
0.41552882451515394
0.4475186455987324
0.4792131025101023
0.4132186370819493
0.42384096173156427
0.29581834121919187
0.46528707413422676
0.40081045606152155
0.4979882032152024
0.4722827734225924
0.4763078656299392
0.39565404637034624
0.4940849200190928
0.41026326536315977
0.47310631425275446
0.46913390138414673
0.4704764141862874
0.39749010941182406
0.3724030011800321
0.43439649206363584
0.49671541069933167
0.4576986247712907
0.4395633043349955
0.42621924130376876
0.4131679618861182
0.4494121998078487
0.49019337956924797
0.4098510749606118
0.5277607741913344
0.5010401954348945
0.40390185486888747
0.419997853309605
0.5139508194995385
0.37421699136079917
0.5112547422093692
0.3641355239195786
0.46599880195115573
0.2587351414819871
0.4400228463276239
0.5338740780069982
0.39238506013761815
0.4917589587385506
0.38252600080894983
0.510932118223887
0.46348339235169234
0.4457189118638871
0.41177338266796687
0.4169033051386775
0.42179870154130383
0.5123789474685558
0.3812062910492713
0.3991100360125259
0.4954347193026206
0.4690485716170889
0.33586545182038324
0.4204802514404338
0.5248157336557845
0.358162163243769
0.2918824092058741
0.5020278865854891
0.4947408934068655
0.4394687055370161
0.3775588052388246
0.5168768124524883
0.5042136735148302
0.3154535156327428
0.4046210795850322
0.37110551313412626
0.32740685319786744
0.44276456280337445
0.47018294999932225
0.44547775643030985
0.4597405080585715
0.4141197576660484
0.35101630079377744
0.4374956716118828
0.4882607419362036
0.4631718706970132
0.5198941609455614
0.5704560631591296
0.5997037831780695
0.40709457539081173
0.5045995047732234
0.27862480955456664
0.5010296631469012
0.3747971849974465
0.513674166422013
0.46074674970918184
0.41534710762093024
0.365990624171394
0.5284732916165575
0.35914349185023575
0.43298364360554015
0.32245064970304366
0.5379158552878831
0.520539827327445
0.4749341954370925
0.3849683264469536
0.43192087972193866
0.3879500407203558
0.49367369663764693
0.4293401091391718

==> anc/HeisenbergRFC_J0.3pi_L8p0.14.dat <==
0.3686312856058412
0.3862969222261539
0.43185747873918856
0.4808120186303354
0.420935450066321
0.39933546746082027
0.3830678353084618
0.4178751998765106
0.3670010115131049
0.3677692553607263
0.5011701294733085
0.31294613132593957
0.3546098847374209
0.37482326506168967
0.4832120349215788
0.4616758664060853
0.2861833218739433
0.48117771397838804
0.43779636028629515
0.4750351654669504
0.5004412031115398
0.5219890368421263
0.5412468053285681
0.4888014663909001
0.465149673642004
0.4088793789901571
0.4097057189888759
0.4107396859029033
0.36549246962650134
0.46435137422684153
0.4797065263185348
0.5300051397742825
0.4074404376344729
0.25759052846636005
0.3826038648385597
0.44944115306377985
0.4442141513369028
0.4210351140397361
0.2962456602564535
0.41273910522014345
0.3442467268851216
0.5099062378380357
0.3979212970543099
0.5049061454627133
0.4358705852365862
0.46562388915127856
0.4740649211524509
0.3917316875393646
0.4535971809447077
0.39266647234609847
0.5657806458972976
0.3997462355936188
0.5685525283624802
0.46071305379614125
0.5392239943157127
0.4380906730056562
0.4326251160700545
0.5161028693955794
0.5243330389737832
0.49235604606846023
0.40040270516737225
0.43182556426818924
0.45458236008486336
0.43414159581249695
0.5720932653281899
0.43531795141844465
0.45085025535610945
0.3965281900789256
0.4240186790686681
0.533308861653057
0.42844960985727665
0.37620045854712975
0.5719243889201148
0.5711725695959087
0.45985925896326585
0.4957937844909077
0.48299819517473846
0.516056303443685
0.5162189216784125
0.3451320893212248
0.3853901335107748
0.4061047994331989
0.5400319624416542
0.5677018204894513
0.48193961007726094
0.4658559513488072
0.46291791106807434
0.4297747611356221
0.36850235667908937
0.446790230175081
0.43466908014964395
0.41718631499124825
0.45041491712231485
0.49462460364286587
0.3973556789184793
0.4416367096822031
0.5157647471358752
0.4638379209401473
0.5199699351087825
0.4030597478609219
0.37609404192956164
0.4831546994095767
0.47870071194527253
0.38631670609124374
0.45039235084056956
0.41017784327645423
0.384474987059586
0.3765153409991588
0.4559226658063423
0.5622553705834792
0.5463339732155429
0.46657612640959584
0.4515859318257688
0.522779672620367
0.5448243425706442
0.3834434689618539
0.5202547098838471
0.4394825692993643
0.40857488138138837
0.539563436208251
0.5079673729854594
0.4299832770180557
0.4963695204025055
0.3962626562636391
0.5228969651969559
0.4512745772494314
0.5154468611299081
0.440973796136245
0.38922132626742856
0.39664679291725946
0.45879370842828093
0.3463497884200697
0.2784952492978533
0.44971390359155705
0.5467424365450386
0.36672471197723017
0.42285693998313006
0.4846360272084869
0.5344340841381846
0.3354829018335883
0.3760114012478073
0.44470896936453574
0.3889123667635728
0.43993754798913004
0.4140697391387891
0.5464056824612978
0.5412637814318483
0.45391039852908993
0.5459820983598557
0.4825370866345606
0.4794123535768039
0.4313109845569781
0.42397745489221306
0.3541252388907995
0.3175650210555441
0.5144757943499055
0.45361565630400447
0.37919165459251475
0.3604507926670606
0.46277973124678407
0.4575089088805085
0.5429888053656392
0.42648362913088544
0.3446253931628395
0.41513156492208336
0.34080450971173576
0.4388017295526815
0.4074585653356621
0.3805059851133058
0.4690128742292288
0.45131149248094543
0.41935313251811823
0.4449977406872782
0.4491529076751852
0.5118694492262181
0.33885087309942963
0.3856307738839245
0.3701420805413496
0.3925104227910852
0.5218726284659033
0.37100396926367496
0.4877747649334229
0.476267565304091
0.42207200181443716
0.3747444359370632
0.5900828038271015
0.3576147689945434
0.43101918916347676
0.40389805307820786
0.46814482107820526
0.42360733835977615
0.3915933612087237
0.5053307001073555
0.4509869477339462
0.3490231611791303
0.4398153615166478
0.42631213366702486
0.5507773299088536
0.4211099230156899
0.45169897544067417
0.43363294890729215
0.5362919937942727
0.4824415055351988
0.3692927497670241
0.41015561036745574
0.4541633215590076
0.3913043872221676
0.4286667669749242
0.4321393847152472
0.4776973996541197
0.46348866480330253
0.4941710579855304
0.46363977989725136
0.404491632832323
0.414893393165372
0.41148389226158105
0.4789255700121565
0.4197261929721097
0.3668609817826352
0.49304564422452557
0.36263077499501506
0.4349637689415743
0.4727226140494156
0.4338436783956561
0.45839702742098115
0.49184801054017935
0.5252872644454197
0.4316250811529418
0.4421313569951992
0.4672861503997073
0.4701257255087355
0.42247372627948415
0.5465814279906264
0.4946267798675195
0.4271808082271766
0.4323700546042523
0.41737578999417985
0.42305678729479557
0.42424689110616803
0.3897738163958829
0.5332646020733656
0.48767473535750183
0.483834462740025
0.42905470340548
0.4672307076153386
0.4999255606277366
0.3414529137135601
0.3655194426773675
0.4776729112583762
0.41761762512583
0.4788616929821421
0.3804339412225316
0.48398272331135284
0.45227429117773743
0.47674368152769053
0.32581576578868937
0.5333018532511687
0.5005968168448509
0.3244866721162772
0.45353293716179677
0.5144863718511508
0.2901547799201749
0.5370312230032972
0.49836460539216043
0.48786943735545973
0.3853889137245829
0.4414959632309626
0.3463471363024365
0.5411451045988512
0.5310574568994356
0.6061050040019191
0.4168815721636197
0.4774824978523272
0.5389615817274291
0.40064776690073134
0.36590009454282074
0.34454004222712636
0.4947871519193445
0.3508748995349808
0.450443475794315
0.4595885288248646
0.4141782844793064
0.3786049738772412
0.506361639166485
0.47154936735020647
0.3890402015559636
0.44662667562339065
0.3905431865019646
0.5415618079075873
0.522965454234604
0.438304457619832
0.504859968944602
0.3129365179032948
0.5333003723448518
0.5085914649302428
0.44426489596721297
0.5045968042991116
0.4077843326082165
0.42731023128004914
0.5334646169478969
0.4480614910140314
0.34051871754454127
0.4571148901496189
0.5002799974839857
0.4283926828289019
0.5363071552304481
0.45187130683709115
0.40901409439200115
0.4516777401059044
0.43340454435268766
0.35769970293935327
0.3310466198960447
0.5246980503458886
0.5191996209770102
0.4002204912474661
0.44501780531010093
0.5015355899706181
0.37319879468810235
0.4401229031672131
0.48158705817114605
0.34728331516089445
0.480096172845366
0.5305382394761295
0.4519880324869572
0.3882412214998067
0.4273067746878265
0.5258959893852466
0.3550291883735844
0.4325348927344487
0.32755617730897174
0.45585256782354944
0.5118930683774779
0.38393300807881486
0.38952074917576873
0.5005652591743097
0.43681224339729885
0.49728361680552313
0.4853896197435825
0.5484756125574133
0.5028320867540498
0.4973548953557746
0.39150276852325383
0.5019564072219568
0.40994731582841093
0.47007600890679835
0.3506440754236154
0.40293711884340133
0.38854161936215553
0.44696476360539467
0.4811655573764336
0.5329236435901493
0.34734702066113465
0.4363093302976331
0.46495087408561725
0.5061340842693195
0.5199549504485201
0.4886625490227872
0.4340342248152834
0.4425689820975707
0.42599167941082017
0.47323000210110666
0.45672129094429004
0.30384747858591343
0.4222722101785229
0.44539896930664996
0.4460344188183533
0.5168003205495572
0.4675518217767982
0.4679240542525538
0.39216707524535144
0.48061530678493886
0.3649197334235256
0.38379836023222164
0.49020398382203534
0.3900628668147492
0.6116091988247089
0.4527916811291528
0.5185728054407073
0.49742590585185875
0.33380407942019796
0.5431032394331866
0.4455336160029004
0.4597462584416174
0.4572384600250949
0.3815731155393169
0.48562721343696885
0.5875098785922611
0.5446905365308693
0.3959892098446328
0.45176172330639613
0.41246888471769083
0.4123374177910535
0.4663460215030563
0.430897052898329
0.4537615027965327
0.4302765672589152
0.4952426007513104
0.5007443486945518
0.4306658146024982
0.35595220549109696
0.4037362818453134
0.40558761523669185
0.5502151824593022
0.5263248303758288
0.44670996896296855
0.5654784289319272
0.4231335484154805
0.5768525762175171
0.4425027629689796
0.39928347040161105
0.4673103812721273
0.43698751208663866
0.4857202957001084
0.5202475686470256
0.35915349005860525
0.38377857537214566
0.49218046879920413
0.4597502501616415
0.5511720506265724
0.44778947636961225
0.5305862591535295
0.4232005781586754
0.4689995533111841
0.5494271132232519
0.42429295368559733
0.3974756690897732
0.47248449654239644
0.5371347705303973
0.5127769808324902
0.5177433198968864
0.46646343426639447
0.4897723554172915
0.4373430405172015
0.42656786896959487
0.36485715369360266
0.49637172533896207
0.34489793212276126
0.4723076245834253
0.40013257901338606
0.43868632827783033
0.4722936369099405
0.5298042757420118
0.3316240268981211
0.5127492870313921
0.32867522187113024
0.4493666029862635
0.5045228011743637
0.48022413846658285
0.45181428061310347
0.38680135299361684
0.4203443519081819
0.4054766790982067
0.39057191757473336
0.3903107218580273
0.4134606316322218
0.39838338402352774
0.3655143241683863
0.38114118054027996
0.4231541931857392
0.5847322478528303
0.5180599125387273
0.43896508394544714
0.5206483862744601
0.4226089175127361
0.4025180268932583
0.5506992006764225
0.3030164590996009
0.4889759182304026
0.3777826109122143
0.4518653312268178
0.47154547576323397
0.5084605566481285
0.43017057076845944
0.375109669701908
0.39532422426959496
0.4027810176812354
0.35244294303273915
0.44983942424677054
0.3707395055335242
0.3356155725566969
0.44544342348752003
0.38192736046414
0.34209595379701785
0.4752730349649859
0.4327649571692108
0.35935325376293326
0.44969318105185074
0.43887440683388873
0.34047927231284025
0.5312853770886756
0.4392751614402337
0.33386814884028687
0.4637069224776498
0.4909489660615985
0.5044794207323838
0.5087714747645019
0.38239157412175134
0.541373686390801
0.49917029664111207
0.5023276232062365
0.4784406228469881
0.4646985710292005
0.410913689441735
0.5661497897859082
0.43285927370645216
0.5205876154200155
0.4044945127540958
0.5220170471581081
0.43241448084299555
0.38754428754578746
0.45281249554881253
0.43152238970328083
0.569196488936501
0.49486227512337344
0.48145597508821963
0.559770483628671
0.35650593742723974
0.4802204035882204
0.45147537557199313
0.4321390947321701
0.5523004261666267
0.5036918108124706
0.45134724919083746
0.40000312270899135
0.48379702929949586
0.52567169534775
0.5833872119580422
0.4963151307176124
0.3753009786586933
0.5339855413951173
0.4427659243131209
0.43246390955728753
0.4301175336511564
0.4939308764395783
0.4928733196932323
0.4259341777228541
0.3873149537206299
0.5660672476217871
0.5304528377721625
0.45597272071703615
0.39572321803011573
0.5259480258231202
0.4190362615436408
0.3929521251751644
0.529365278016277
0.4186431492624849
0.4749175120624711
0.43924599978747186
0.42641793417588225
0.4051758465275685
0.3959015635325155
0.4129050052789903
0.37136630560685624
0.5393759048827927
0.46774836248417284
0.4108990669047692
0.47785203384592884
0.41387571921085026
0.4031577231111997
0.47325135282014125
0.5567396559624149
0.4993928465784496
0.40819520014375976
0.42865162789832373
0.4850073568088437
0.3842449039997728
0.49896026748197314
0.5351686860939001
0.3611021964990281
0.41797710493151125
0.49818534990288355
0.5010033742586737
0.3989700948826204
0.41431390304007637
0.3798078452354486
0.3943181518700742
0.5250531301500139
0.4516284428584404
0.5137915042101922
0.5220275997923604
0.49282245136216263
0.34747984675690513
0.4160734717343929
0.4331316506007253
0.46218584191748563
0.43836196857935583
0.506776767732028
0.38177536027532255
0.4559830393398109
0.36671299778170313
0.3977699865052279
0.4323138224485433
0.36629280514680174
0.5324498502340365
0.39043597670111346
0.35218693025332204
0.4511448565612903
0.5119845605918748
0.5014935112892691
0.49714029940218957
0.5077524296707394
0.5729210723395068
0.5692798240978075
0.38560529359196305
0.40409581473057343
0.4381842232391663
0.43793070677967344
0.5052929946420796
0.3493100298460477
0.5211397464301687
0.47885692344772507
0.308344773474217
0.4618822001747916
0.4278448533028972
0.5016179880739526
0.4518106670002909
0.49526761408057596
0.33660943830644746
0.41908074485819563
0.4781486669950584
0.513960228579938
0.48503275471747476
0.3821116559980296
0.5281338301624317
0.44855913554158255
0.4153865625989301
0.38024394208945617
0.36338458023557896
0.5383069805691605
0.43236981261339286
0.47821714175003993
0.4638090895955939
0.4526537752792222
0.3861524387473129
0.3789348852924491
0.44738762412973604
0.43072471560611375
0.36104212843998157
0.4658123438584432
0.48259830280809135
0.44181165579674936
0.5598621821271467
0.48979357915738486
0.47040656195267083
0.3479011252645684
0.4010727023647628
0.5072345858009824
0.4473786318674077
0.42561980652352616
0.4167433029955558
0.47384696039084334
0.3876690516270062
0.40595426899586184
0.352006975727711
0.5018849413641226
0.49280063736566976
0.3578349890423844
0.4822420320046211
0.3561267796356646
0.32447153487107416
0.437894186858801
0.42496661495955074
0.5217546520216539
0.4325152370206695
0.4180401317843293
0.4012278084745445
0.3440033121599649
0.41315857114773674
0.4266060585672539
0.42559046732484107
0.504786635343692
0.4283110968356827
0.5030812016156122
0.45355729178207965
0.48243713553620465
0.36890791958497415
0.4855370026664226
0.4557326449596568
0.49868258217494676
0.4546303497127568
0.5041584782275411
0.41769554595261443
0.4449897015677029
0.3658407274823624
0.3924892260670622
0.3562260776684502
0.5009401092418163
0.5288039138844328
0.5776685740354269
0.5223097720950055
0.4516117782513128
0.5123674146736179
0.3752311340730548
0.41112744301884674
0.4645192084457042
0.447188638882062
0.4215430218155277
0.5020471837044678
0.4256564426258784
0.44502289689973673
0.5323322060981692
0.41617294762041795
0.33163331218608844
0.4526104964959917
0.394059991130749
0.33411076881688884
0.4388009368034219
0.5366265115562673
0.46243805668224186
0.34375324661243734
0.403395841004641
0.5669932307861415
0.4294311325342791
0.35932070666093247
0.39826166725430623
0.3741659034587425
0.5115956194360187
0.4543158960185488
0.5274557967506164
0.3271145126014959
0.402177278698011
0.500771106552184
0.5509992330907407
0.4321226317664793
0.5104864666191885
0.40387771511978526
0.45703099719385665
0.38787064411493544
0.515262979470897
0.4505107016758541
0.5705537587752489
0.5098257518820851
0.497214309692326
0.45185497750870546
0.3631556355480084
0.3973643652254857
0.45798693197958634
0.4433508570547113
0.527542989637286
0.4622283559528056
0.4903493618538392
0.5183506902346987
0.45885917335111687
0.5491299406107839
0.43336957579063284
0.4560582453357853
0.36971841144238
0.3921381676704501
0.4794610809000118
0.38477365888502313
0.4161332035818618
0.4436229223719088
0.40033088380642345
0.29583396428174497
0.5016005371409221
0.4450310188240855
0.43217567362775877
0.4794355903239762
0.5621768499597121
0.5128548969466405
0.4812856735972606
0.4130356452072804
0.3456924427989499
0.40283905482746457
0.4784187621113573
0.4020052491444445
0.3869370299991549
0.4172499441573047
0.4125151436566133
0.4591233363958314
0.5629966579223963
0.4829929905549907
0.4254604405653287
0.4040177516586694
0.4487526761144786
0.5833627296385013
0.45056141225746577
0.5174511863854402
0.29219166518401135
0.43178694667459006
0.40548979757737075
0.47669679501441115
0.5129445733803779
0.4904688063591834
0.4997115476433623
0.4032524964750758
0.40610640979274093
0.38251624837195797
0.510908689573211
0.4929842852918318
0.4423443158485677
0.32162696984827005
0.4319516455292342
0.4440173927057043
0.4898508606079109
0.503603316353461
0.2891226195591986
0.5442164694057049
0.5788454200581007
0.43071502550166874
0.3713614838143458
0.48080481318553353
0.45750135157021515
0.36806556111609057
0.5296137243812513
0.38635959157909244
0.41852479601692116
0.5224614566292998
0.5067595720838237
0.4221632045268587
0.3772108227129947
0.4641613259809826
0.3468461475248598
0.4353424697558152
0.5425203758510181
0.4296748631661315
0.45683786071331833
0.5016772483394791
0.4876740015123872
0.4103480125982016
0.5229494172180399
0.4584228292010622
0.46214876622115575
0.3060330755823074
0.47886460947329557
0.5176260857416354
0.510252490175754
0.4103893270131309
0.3965675866157695
0.4266499215821046
0.41525462985269657
0.4420062444001184
0.34690496442614993
0.411020477558055
0.4024357389378916
0.404418166227854
0.3880842125528554
0.4314486076833506
0.4344317362468685
0.4371772431493953
0.3928388863134619
0.4840928761244206
0.3677036037211702
0.4540575079904678
0.5425513921379342
0.4993101673145771
0.44670980008803346
0.5060767052752306
0.565571999727318
0.46957926504940667
0.4079335738547593
0.5678994386731319
0.5087967804376566
0.4126728128899353
0.5116977478428388
0.3489093836112052
0.41439830735720046
0.5218031465206522
0.5018907050632581
0.48158500665851617
0.41308181748736356
0.42597984977147707
0.46152751403449926
0.4827641306854299
0.48621468238534105
0.4938179048912313
0.4438443307076981
0.44025173422895103
0.4124510123562042
0.5406749267883031
0.5023005799206811
0.4816700627946971
0.3971631728249032
0.3725492555971047
0.4123228136384378
0.5536189844909503
0.3763888349650664
0.4857410152611958
0.443973386489025
0.48652391985328153
0.5330178452307315
0.5412918575981291
0.4292147284277694
0.5844303896283578
0.330679939118186
0.4798146179403679
0.34863356805025436
0.47653429184351703
0.40616664969736577
0.5043370826998719
0.4306949592713652
0.43303262823082783
0.4725048634812252
0.40036342761320104
0.5986319710090618
0.4875276321800788
0.46420439755690207
0.5195295411603461
0.3514037133132522
0.4187396004878682
0.4482278161413976
0.334106067445673
0.45627800854119305
0.368876679829153
0.49962533608876364
0.4999637805319673
0.3864364080056038
0.5392661367797722
0.37711778126833273
0.48653260366763207
0.48157019952258173
0.3106906053728499
0.58922739169636
0.536472002379893
0.45423675767920585
0.461920508729951
0.44693984426770667
0.44028720915577163
0.48702722024341577
0.5539742931733441
0.5130830265514502
0.4484983209473704
0.37675341579492294
0.5736921688069274
0.4440031870554682
0.45528857948069557
0.6000619895952154
0.5319263996613784
0.4808157946280353
0.3776234370376294
0.5191327645057235
0.42373854827909696
0.3717441305945862
0.5195024325357559
0.395876296253005
0.3509473877854219
0.4700616610018794
0.4991272213633375
0.5453640585272824
0.5235460858623119
0.45946466478241293
0.3053755520132961
0.4959292798226844
0.4827623814881983
0.3573300660999566
0.44346734127678583
0.3750696594260529
0.330957125773668
0.5028324111941516
0.32771603749892564
0.46247489758276983
0.4300876429679458
0.5670436302991524
0.38918798542367505
0.5001955569181569
0.40521107610655377
0.4246130651793088
0.5605949797409234
0.4384829932036312
0.4068470179210963
0.35541948799017964
0.4707764464640868
0.43184640774601857
0.36428654749831474
0.2736152322988026
0.5945471803818908
0.4659158339366976
0.4206325210827592
0.4516009971108756
0.5029174895475597
0.5486948296016215
0.42772125582788134
0.4817823918697909
0.40993169972173527
0.41246544245394123
0.4589481536710589
0.48800883307470005
0.48151465557939077
0.5352893058023767
0.4312409329091039
0.4699942268851054
0.44976899808696763
0.4082896068315582
0.5568248364841054
0.38324141793779454
0.3479743613035719
0.3536579901522276
0.48575509322887545
0.39717907617427
0.45472132799908466
0.5288759334044397
0.4477257834612763
0.5328301732196729
0.40288372627720354
0.42938148087593797
0.42370628952153616
0.43686347769674266
0.4962872816990536
0.3960308087025372
0.4548352494543558
0.4341492583520088
0.4424689795748183
0.4287129210261671
0.419103777329211
0.4843015112005082
0.5525881920550636
0.4258967832659357
0.3908213167070781
0.5040390662853094
0.48492825012631
0.3967538495516407
0.4166597191507685
0.49984524223747345
0.5208694512379947
0.4915746537209056
0.5082085563987466
0.4123549218203699
0.49706492186671347
0.4786160025484813
0.3724086536027643
0.44469473239100565
0.3706724986072992
0.40146678339782155
0.5214663998600538
0.4889443448216802
0.4427035134849029
0.4114766190705938
0.5160725933543278
0.48305851847409664
0.4790576551670808
0.5147298560844015
0.4698762614975864
0.40754705435355887
0.4894581662882242
0.41341837991902136
0.4192027014730654
0.47792091820397803
0.4475191379469084
0.5065333554602907
0.5038321092724704
0.4194535918430985
0.4383092869782976
0.5703794680829244
0.315453866206488
0.5158868931053667
0.4194871414275408
0.5246344263062281
0.5699145647617133
0.4266391024404871
0.414901448264834
0.49485532524010006
0.5085136256880803
0.3882333210175602
0.4647806090321755
0.44563365114536635
0.3397492427432058
0.5324893673696453
0.4041054828111635
0.5854052776433303
0.504675997121229
0.3759990120607454
0.42010286088217963
0.2892300760020506
0.42400577326131184
0.4850659947105355
0.3538333420526136
0.44116317433368074
0.39928357713636664
0.4079937491242027
0.5273378258267203
0.5275121450093971
0.4790315596749883
0.4481776633362721
0.49299416182526784
0.507243216566274
0.4556144025327351
0.4168337530956705
0.3882324651469035
0.373609190402672
0.429477478657273
0.45282896306928827
0.5068521441133307
0.43093078417870745
0.36703251133085646
0.5069561309288022
0.3882755282229551
0.4426224901374695
0.392870909937203
0.5171113638250028
0.32964805354916954
0.4625427605053639
0.5053155981494453
0.45032428583484185
0.4932239395323416
0.4076360608442435
0.43952650405612714
0.4707328245139848
0.5619776058943712
0.47859559933257934
0.4535835533439262
0.41838983967237403
0.40588574833838265
0.5350154745016616
0.5026929936773494
0.5016870295847957
0.5622666155879175
0.369825548523983
0.4131024849308044
0.49317787617448344
0.4939727730791158
0.4009470822923264
0.41995511800211466
0.37474178501024374
0.4659184029179787
0.46137240163357957
0.45730867499976013
0.41893822070323933
0.5054899508504801
0.5631228781855222
0.4084745836014865
0.4465369672415179
0.5101981036923989
0.4593208235850741
0.38815478524436736
0.3938187532193298
0.5001383705589659
0.5564291372120749
0.559742583731243
0.536698397538802
0.46397249952223685
0.5105162018567371
0.42742115126086383
0.2893295915061236
0.4338634175893653
0.5232464568146569
0.3841607158427468
0.38141091699125673
0.4449578536178645
0.26568905625938516
0.49508302479976357
0.41706338720507835
0.3458712866467505
0.4257914675022519
0.37414983907351873
0.43562824892981244
0.33634021341470854
0.38444888625809903
0.5205308029289016
0.5150736845183309
0.41583749583067725
0.4835235872474987
0.5286681600818102
0.574106655078941
0.5476244641326657
0.5009208275643786
0.38699623283064166
0.4474453551180878
0.40243275980234217
0.32924425407580316
0.3495757120398801
0.4309469127585486
0.33658240273149764
0.46020919179678266
0.462170349578424
0.3313979987674538
0.4245290045177665
0.4648973392445961
0.37395406077111715
0.40889990316145397
0.5192375423912857
0.5360001098909617
0.4251598074116839
0.4733245952252474
0.5069745696244383
0.46896672433554704
0.5258252327871897
0.49367370709273506
0.48132209386121244
0.4221466006412904
0.3941424774160789
0.43448396098215547
0.4445243078542021
0.5432893869533165
0.39801270012719653
0.570550403590239
0.5034159883204512
0.41082654915677735
0.48421043472217595
0.4055420488032887
0.5334733289680312
0.479042497559158
0.446894856332617
0.2995776752691236
0.39684139541054064
0.37884878215258616
0.4295261270857808
0.619799638557074
0.45936748360366725
0.4702565755619005
0.4698624854096233
0.5419096437730975
0.581659610188695
0.40198828883274
0.48633239936677936
0.5378045933678003
0.43157968071756886
0.4439813189736647
0.42773286040923403
0.4817625491133179
0.4270848054502885
0.39868141269955876
0.49849865795086107
0.48744980457180526
0.5194613601919521
0.36858991382234213
0.4714532256547078
0.5023885912493832
0.410566061400654
0.4833775273237939
0.3403744580435214
0.38216160664309673
0.4339503557226313
0.39576402742152006
0.45721427787158325
0.5733844963632402
0.4736051862974924
0.3921919053853356
0.3650420369089788
0.47409791985184596
0.5460184365438684
0.48817206999358237
0.4506329372877985
0.33304067411660543
0.3195121477417386
0.5045306950416052
0.5535121421908814
0.5938012196740655
0.46255028584107566
0.4170645259463248
0.5685860685940328
0.556827661509358
0.4297409708812788
0.49259714309693414
0.46864465450440446
0.4430526514516616
0.5083403973845716
0.4453643320659908
0.3599330014755481
0.5298917904292737
0.5176769427255501
0.47246507756754214
0.5191777739796444
0.44995173958255735
0.35484245035450224
0.4825613916234464
0.39827633486234876
0.42856509088665234
0.443109550121797
0.4652042733834788
0.5231456362505221
0.45007314283430366
0.54299236481238
0.4383008939850539
0.5505401656667153
0.4416153011710279
0.41058178728135114
0.4561597687193238
0.4637404383985919
0.5065073053331761
0.416724337293484
0.3290245073944797
0.5312102772549322
0.3393933415736747
0.4882895007759356
0.41132399100229816
0.42792251645566637
0.3863222532348964
0.39386322871933177
0.3934361969863925
0.485482072623258
0.5446409377904593
0.4168578046275464
0.4735690475081447
0.4238314403262716
0.4312480703280147
0.46360660790574776
0.44242030172609736
0.46029780716960633
0.4358308062786566
0.4343518911025009
0.3341981475124406
0.5357610288363472
0.42130120358982653
0.4220865186638131
0.4522324924620024
0.47366754169650255
0.3149165841305108
0.49191397661642167
0.4655368387236606
0.47495740153942057
0.45010333004791253
0.43313203096770087
0.3657055043082461
0.4860189781750837
0.5046652768563292
0.4654462953976779
0.40861958651526514
0.3862005656349663
0.48842721766798025
0.4129561712566865
0.4577533208534109
0.34673928146603333
0.3966643160119603
0.3903204094608694
0.45081375375434096
0.32611977980271867
0.47907545449522054
0.4712073817062717
0.5332253299884084
0.44151399964801724
0.43603590288608285
0.46064587111344496
0.4621685051977736
0.5240204015975841
0.459909181476999
0.3099659872451016
0.4469717605727775
0.40962171639184386
0.4871771468706004
0.4162572649516386
0.45684148727662643
0.4217747098832318
0.3844597262442299
0.33700020992062424
0.4909298719921651
0.47436823024592467
0.46191572455520835
0.4961760738904443
0.3588957885353962
0.39140767412329885
0.49434126981017423
0.42260852935684357
0.3187216969765277
0.5380228969970061
0.43915399510490394
0.48947632888474657
0.4887328315875539
0.49970281939779365
0.4716246373810271
0.36543624651088547
0.45905550268387674
0.40620821709784216
0.4105879424867539
0.3903749073437156
0.4868159625425093
0.37879538140060276
0.4123972936262377
0.42016703514953263
0.2980057662163955
0.40139151343949064
0.4344741472772592
0.496710292206037
0.4158689534319961
0.43698991116985253
0.35780827333678783
0.3671413344765899
0.3911565581589331
0.4848466717309282
0.4123738211757561
0.34884799706164255
0.4537915168112299
0.4824674146368542
0.5157982458569823
0.4733169749601075
0.4073333702148605
0.4129585038531111
0.45492019110151244
0.47979021251198106
0.44879566859925446
0.450774150873899
0.43543351291712024
0.3632300101762859
0.5418463298937359
0.43184517599162564
0.45925086971301815
0.38736636671312336
0.4973764132116697
0.5198382201375993
0.4763634557754507
0.4709866723476886
0.3744150683815712
0.3981205479188205
0.45005853692833936
0.5044013508813159
0.3990025706332883
0.46011908974623017
0.4484958413403093
0.5349266426652024
0.4122163447864531
0.4393979258901137
0.5537864888082934
0.48460106313044354
0.32675274997486026
0.48110742638420256
0.492238000642193
0.49669611255616575
0.5202795550622199
0.4384188469440442
0.44927635695158996
0.562914576476108
0.4152190670571654
0.3783051212631484
0.37982811278204404
0.5361569544238071
0.44716780954715885
0.4232045853643774
0.3184516224624786
0.5179067991956015
0.43877168422405866
0.3707366519444875
0.4794807896897189
0.552690590012635
0.455877620924075
0.4976743233498899
0.4441136568820121
0.401110175795652
0.5469286467120287
0.5078247063147444
0.48062470570859456
0.5803684689591437
0.4305650591445833
0.458138901556098
0.4243284599092858
0.39659561568764656
0.4740118889708651
0.4546957724204842
0.4122817486423876
0.4496926614024741
0.4132940812475667
0.4478471716939025
0.5331088652503252
0.4211276750119466
0.5267471574070773
0.3446290541260178
0.4680365321401878
0.44242428674092904
0.5117064732659261
0.4633148911118518
0.4502252242458438
0.4945874882251071
0.3504705714517589
0.5905375713284796
0.386987004018793
0.5275553106887828
0.3593385080839511
0.49094571465243214
0.4122360056843659
0.4229406553877078
0.530445445881637
0.3824258207049895
0.4221042914085243
0.5453342885592959
0.39335700367845206
0.35060083342365567
0.5273450764806356
0.3383640157489889
0.5380219837962256
0.39982592252998367
0.39159411254578347
0.554542179773083
0.45101577074834676
0.4162527881502286
0.46306194903568654
0.5189019848887847
0.4512525493841169
0.5485135162336696
0.4475773787824982
0.39593455546254996
0.3618320624045939
0.45746112412016093
0.4032247380754795
0.3694810719041666
0.3875489421354803
0.5470123930956615
0.5835652542947825
0.4686742043173505
0.475665465214122
0.5206737863853669
0.49538639426234343
0.4346789045796334
0.4085847923677055

==> anc/HeisenbergRFC_J0.3pi_L8p0.15.dat <==
0.4673309425614666
0.4911301648196641
0.4659149601733116
0.36061235643829115
0.547260609666935
0.42120206539127697
0.45962544976821945
0.4300577530909615
0.34568500603278124
0.5014700568627384
0.4597296365133316
0.36259219009506183
0.4328202092139739
0.5360545390246023
0.4880057596807961
0.5055481393469925
0.5249644335324904
0.4458507393419922
0.538079780507695
0.31396146086803073
0.5029601022847502
0.46648697668880096
0.48018941675742216
0.35189890837859594
0.4034208815909498
0.37074565802158727
0.329775126467215
0.4086551010332263
0.40973838331994766
0.4356054300885419
0.39136849336160306
0.446446401862611
0.44368447014845797
0.37678253057618877
0.5059798731470203
0.4587982526849002
0.5909606113312094
0.48477941684646975
0.4238867371148413
0.38080142090501556
0.4522816290691778
0.5130833486168593
0.5116655149167579
0.40677655345498687
0.5048104532042397
0.5214893908516425
0.36740274407448514
0.5253659651211475
0.577311276482328
0.4734779838526773
0.46088819724505864
0.36310528800008895
0.44554909397603787
0.4555528033103702
0.4973986808646349
0.49688614950122767
0.4016199271229042
0.5218919906967827
0.4911197992900086
0.44809640765580044
0.38038549909656844
0.5149687789652195
0.3951229624116004
0.47079634595893977
0.5500301345310263
0.5143170713949488
0.5658657836156934
0.5581751389341973
0.42247108314123694
0.38323180996490913
0.512900755168316
0.43496454366937165
0.4825765203812148
0.44966582725367743
0.33354205309993123
0.48999457648258504
0.5159902315671334
0.4014933021496267
0.4204881033488107
0.5122658062489421
0.451169949426712
0.42144157009730293
0.4123260728470559
0.4264982883135279
0.5371487904489176
0.44507760529197476
0.40273947210949573
0.535916146477692
0.4114929715930416
0.37161137501282865
0.47426051045851786
0.5324213593209421
0.3918853354680077
0.5176496186872657
0.3410852005855316
0.5254908379821901
0.38119484117514285
0.5435046761931505
0.6040305778723972
0.5508979897237218
0.4575226240237089
0.5079234807360714
0.47983586178961235
0.5672553554314298
0.47207075865801956
0.35599295965251304
0.4947964112310619
0.43361739427146656
0.5298814737639331
0.3550176590047625
0.4196235218915844
0.4346349317111311
0.4403872734761928
0.49223586536303726
0.41107124427924363
0.34497332658079105
0.5868850135088646
0.43874002584410277
0.3695773489901209
0.44555349300008107
0.5045272237836639
0.43629586300801493
0.4831421878749826
0.37869481286140255
0.4855178519120233
0.56672012592965
0.5310948605133613
0.4872491656343084
0.5681510151373548
0.3684480469153582
0.3302063338948999
0.47448454613946806
0.4728884774405879
0.5212756843028726
0.4960581812683237
0.40889332473147
0.4220361493398887
0.41920543325364995
0.44322408030001376
0.3901208678349332
0.5381575332278936
0.5857086826147754
0.43518605145724093
0.5832142603987901
0.4299921193994451
0.480907898577799
0.3791334617762353
0.42501495113276694
0.4079492751849439
0.4168617583775697
0.4704558234577401
0.4719617442825908
0.45402598498570057
0.30786844683281084
0.42250048711377625
0.5151005790984621
0.3328144056890233
0.4751770727130958
0.5497798194126875
0.5076078268411693
0.49303936443768004
0.4084602753480639
0.4313747629661266
0.48917645647532215
0.4222165870336466
0.49799205501916194
0.4042367423956285
0.555589017233684
0.5434051629358831
0.59267572148652
0.35510688423067
0.473563256777847
0.4686076361837714
0.5535321657408675
0.3647820932447876
0.4580831386776228
0.48561329067610476
0.49018249152939497
0.5406178315516286
0.3852538832418636
0.4789095150208667
0.40346029684832346
0.48417736553844
0.5663277959873114
0.4974685720555898
0.4751474939639471
0.367984018851007
0.43171227978102655
0.47637953658671145
0.3947379933174533
0.6207016920712339
0.42233143401518697
0.38307410796845404
0.40877095338021613
0.41070420763603693
0.5322654573986124
0.3701787585942884
0.4728355968092782
0.4846227609934927
0.46089400234080574
0.340662896796408
0.53969514585865
0.456280996875271
0.3690142431916424
0.48456117696820794
0.37331790628038053
0.356277856215176
0.4856612390367576
0.4704226426563227
0.507311362783348
0.43384305456954375
0.48783672991165933
0.47934208109824794
0.5443634523356836
0.40268413322709795
0.5440996311180794
0.5266037641701136
0.5338106680459106
0.5326838367444167
0.4256103026271674
0.5598279557663935
0.4021209904199937
0.4790914501392937
0.45965632929646477
0.5793213226509957
0.34562129273165204
0.46140606231494824
0.5150901687252933
0.4815226965244342
0.38796288323103906
0.489532251287235
0.49194770421314743
0.4147934361422422
0.5014675079297839
0.44061635637047974
0.4669262537643346
0.5180426478248328
0.5360471389749775
0.28959505198333235
0.47958477675267513
0.4408567793950794
0.5184497008973986
0.4950342917324863
0.44939083475382685
0.4921957491687731
0.479722355274358
0.5243408968286823
0.48289287316491736
0.36417547602322015
0.5138714700105391
0.5114992707660148
0.47422453115310015
0.4113166787238839
0.538586765083842
0.5085153888029242
0.48793071247015424
0.43459888062075436
0.41553885186578926
0.538153842382621
0.4710616285165693
0.38288001674691946
0.39228695063279506
0.42421941813600045
0.4639855086801009
0.38441825442118077
0.5949796135837152
0.5214237099281723
0.4915467062144781
0.4730187806831449
0.5369119679717061
0.38728934575460766
0.43536533295670604
0.3721121300350464
0.45366765289960276
0.3726666502802693
0.42591816134667715
0.5847689451988367
0.48368508276532707
0.4403076857983921
0.44470494464823407
0.5049663243567414
0.5517133421941642
0.48006452507330466
0.40817148081082705
0.5562005216414813
0.5409844840745525
0.4736476037610692
0.5033648009134877
0.5564016341207932
0.5267835569591669
0.5182794560127112
0.3585091018502365
0.4593500685775016
0.570005187832126
0.46430603060617565
0.4042124475016812
0.5247756638571167
0.5121487959075072
0.45153507907056484
0.367089066736834
0.4270679684601268
0.4604510656138362
0.34544331462715144
0.4105001451243912
0.3942084787603855
0.5781283257395506
0.5345450150365423
0.5255160770627948
0.4031691733850268
0.49253512317670284
0.4603704060259512
0.4033517503116531
0.4081227449664624
0.5048898312025291
0.550162310677148
0.5742073410915836
0.3844313653343557
0.3708730227211037
0.5161672301222038
0.4349871078338067
0.34981574562623663
0.4100100115086405
0.39692485876978617
0.5437289978081772
0.42637042833416994
0.41945280034353577
0.3506191729308433
0.32498821346170353
0.4366298375875165
0.44526180262498705
0.42688115708223767
0.4056468449643392
0.5092593036587395
0.3496732596115472
0.5375806710021961
0.4656840914630278
0.547049250854228
0.3667215273566147
0.4413647669139595
0.4207428080063259
0.40420886745838686
0.3812386525728492
0.3357519360420392
0.4990920995563585
0.5237044070538535
0.46435750732569026
0.4716571724848087
0.45415977006301256
0.3638718889253376
0.359684449041894
0.6057291547894044
0.35472542369478616
0.5193003555337008
0.44108492481573214
0.4323312897124504
0.3495804297693621
0.4783465028990865
0.48966819616870144
0.5115924609296238
0.44660403904065804
0.4377234056599462
0.45119025500788396
0.4573068101525973
0.4944244579470918
0.5892107963857519
0.5108392194509652
0.3388234414371614
0.482915426841231
0.5647031774686145
0.5377773697680613
0.47647141135417637
0.5113852330475527
0.4474865286419136
0.4252956245883644
0.40566535101784257
0.4408349343482511
0.3969995363695048
0.4257516272331951
0.4477047916750393
0.376835767824261
0.4549773973395865
0.5470853155235215
0.3808055303861814
0.4605736542612358
0.4412573590129717
0.4222020560544033
0.571130137655811
0.4621361300057922
0.46589148483866594
0.6501377651236989
0.3792536897618545
0.3883383672671343
0.4485311160260376
0.5452525459485635
0.39463797407691203
0.35560460786944414
0.46978274714177953
0.4859373680221073
0.32600766984431084
0.4631911072156453
0.5722167153551199
0.45385417904511527
0.503024500061678
0.5384361946675679
0.33887854219128477
0.5073715346402893
0.35055354154201684
0.5552236644643816
0.4432252517610211
0.4192337240401527
0.6083338617185158
0.5141023164688845
0.29083124029272506
0.48064717627923187
0.43574256047112403
0.43792945502772523
0.5129897864866145
0.4710878495746867
0.4521341054820552
0.5737697574568796
0.5244266985867806
0.4333490826887501
0.4072316831947243
0.4275654553488676
0.3785939832632499
0.4263272028135542
0.45335512457969274
0.5228281310104522
0.5137357879711215
0.27255816770670716
0.5234602341875757
0.44302395734276817
0.45515777390305734
0.37547166454974934
0.4584894925160719
0.506763021975795
0.5213857727946676
0.3910274815419485
0.5172474384489553
0.3912035556884406
0.4144762414024861
0.5279668062280651
0.4781444586223754
0.6028621558868299
0.42951932754814676
0.5121625247055664
0.5755901114370101
0.36379156544484864
0.4782564284628683
0.35353109359177476
0.5491949870858993
0.4741341463538366
0.5802646399925526
0.48938469029076537
0.45059422264263893
0.3570886335101654
0.48523372665913567
0.4450707221660671
0.4949106725553214
0.5554576716971438
0.5175583029596733
0.5412831955421684
0.5010034716359834
0.5607737473565166
0.5553853880202991
0.3799173930649304
0.5669445355345405
0.3403748592666817
0.3812321454103168
0.49808423411078356
0.6151778932810991
0.43979151450223364
0.4607177205789024
0.5422712132188647
0.48559888217464897
0.327618519193464
0.45981233766080815
0.5418193702712298
0.4544016935985778
0.5160529810366775
0.4243313530661866
0.5390385287264956
0.5733744999042709
0.471557340194041
0.5335821759478839
0.4388323162994125
0.4009084131383515
0.4389798040460999
0.5383839902780996
0.3835866184302313
0.3251090390398486
0.38752256382253164
0.3604545700681776
0.43515422175359664
0.491553600675036
0.37977751960216694
0.34998292819986143
0.3329964495390589
0.5090149921296164
0.37675620155276524
0.4113082250694003
0.583534757207608
0.44433698362060847
0.4540503843473412
0.415061157884648
0.40243947205996145
0.469051191043111
0.4916278503556582
0.5163440437191182
0.44419011947803283
0.5731252469227491
0.37908181249988776
0.38939557838651423
0.4260401928574109
0.5037324273225164
0.4202353580075278
0.43361992720751447
0.5590838175432192
0.5392665394635102
0.3760827673352314
0.4216344317864389
0.5440848848199725
0.5141839667856453
0.4139631296646353
0.42582621968040635
0.4967100329170085
0.3130810707166707
0.44219364371788483
0.4524820883031314
0.5093848170902441
0.5202924917715457
0.3594449443363661
0.39822698673465085
0.5967947943104025
0.48327554722753613
0.48995451433879184
0.5179249005894767
0.4490084553282152
0.3848122730436224
0.517368203497822
0.3063454162071546
0.3704467893136595
0.4532308971359436
0.5690567431926596
0.42508425061676486
0.4842485118977057
0.43023645864314236
0.4269042297209889
0.49135564157904327
0.520362377939566
0.4767255275260465
0.4630817122236986
0.44972593114697207
0.45075193377876716
0.36296283343664326
0.41942005142183364
0.33807455384721175
0.441947168886663
0.44853441734731186
0.42564671974351176
0.4165183287616008
0.56135362722727
0.4656111222377894
0.5828526450250486
0.4640204385612296
0.39944237700485763
0.520771501831197
0.5638823699765747
0.4025390015379521
0.5099452824861785
0.4905071202937654
0.5016225487807019
0.38331256013900744
0.40150542196191824
0.48385589257437434
0.4700677946520609
0.41759614040541554
0.4117780856173605
0.5178912418746032
0.5574091067762619
0.4583477122473241
0.39204330928970105
0.46883729461422846
0.5568296526635984
0.41660710263558215
0.5414228731950259
0.5872547258949609
0.5683332359019806
0.517816239650804
0.48160676241686595
0.45112608188145115
0.3642824564840019
0.504678342487536
0.38603004889937603
0.542818249595623
0.568255458251392
0.3887159587055594
0.4312469781635927
0.48062526392021415
0.5688549919719283
0.506984320412232
0.5216693123204076
0.5260408600372869
0.44064527958292676
0.45209357385459126
0.4106965881405116
0.5631512772674797
0.5415172059366695
0.29019158339131257
0.40632395309423724
0.3688093268465135
0.5383488013841943
0.505426771001654
0.38251311930426385
0.47839066610067305
0.48511233771711587
0.5215261534446212
0.5531382690750895
0.4474023934101183
0.5043808390578379
0.40344368157444044
0.3808561859989131
0.4785747136068363
0.5244360730296609
0.581399285275723
0.5017233245289574
0.5647944753551082
0.5025482713364805
0.45548735659500067
0.4480214382262967
0.4818393359258361
0.5660744806444733
0.608356492842153
0.6409336498899368
0.4433952726268756
0.5815319168137408
0.571961103162982
0.5572797720136797
0.4692444488615788
0.45721126068962764
0.48646926864362106
0.24642430983276314
0.5358411055918215
0.4438731372559926
0.459876857371866
0.5556697454257601
0.47326978748556303
0.4590743370932175
0.4653587991472834
0.48734922282927373
0.5043787510660869
0.4610066737951023
0.36522509563507194
0.48838930676518005
0.5277104962097857
0.6048276843417214
0.5176036029140383
0.4866932861732139
0.5595003610823435
0.4294112363965686
0.501384566365314
0.533170806085845
0.39811496253228407
0.3717442863400538
0.48569773120651605
0.3742824473585581
0.5607787612677974
0.5464721423135585
0.4508501749769802
0.5816930733374038
0.4018984779906349
0.4026727687904441
0.37514584769243126
0.4532004842265037
0.4688558418315931
0.36904642284749295
0.3795288982862739
0.4997771634275566
0.3984667542139909
0.39336598825328084
0.2826800097638467
0.49937074723955477
0.4829672635138805
0.484861201075851
0.5019746436567196
0.5482693744048265
0.514213613600123
0.44184484556036846
0.4967941740931746
0.5907276796788204
0.44858631875413724
0.561259184364411
0.4675450718242814
0.5058370275506261
0.33072226001010424
0.5007629922011806
0.3659114098667644
0.3936363503296345
0.49985707581541194
0.5573086885990672
0.419444985964699
0.4964293295169982
0.42574930544712053
0.4583387342164796
0.43740008270606395
0.38319446985599304
0.4576628484466929
0.469452681199634
0.5031314765603518
0.38528744353358235
0.380569308343687
0.5313152422346107
0.39748741309712715
0.43424519312997456
0.39538540949019346
0.38423731807407924
0.39146015742456136
0.3985341340092377
0.4083119200673546
0.3824854780798533
0.541809838901858
0.499245995895634
0.5497492961171362
0.5483668431728715
0.46839836347705943
0.4135950548176994
0.51080052705057
0.5562133344977322
0.4319281628461882
0.3033792293883239
0.5359273567931252
0.49161731783783325
0.42437588216019057
0.5232293654499772
0.450555167502219
0.4892677054261545
0.3946710012008839
0.4840844052205721
0.5206612539449761
0.45684712038165093
0.5804140390048632
0.5453960632208101
0.49800646707166507
0.5269780229701853
0.47379196907834464
0.4529476534548434
0.5143681524920068
0.4984467950819821
0.48663067153162537
0.533714072741815
0.40076597268456393
0.4105970646208017
0.3636898829625439
0.5573427754114788
0.5279013497758572
0.4043281180364168
0.3263471029206876
0.3795099290639613
0.49537502300465647
0.47236766185491796
0.45564662715716425
0.4080503247577171
0.4408375426815921
0.4992386242207175
0.47217265609139863
0.442244597759389
0.4188836452438118
0.4349581123257808
0.4615753281190174
0.3734647432420141
0.48094996618925195
0.5345188494133287
0.5035316790744762
0.3870488003485986
0.485077604661776
0.5463237071468191
0.6317215614666508
0.49084507689202833
0.5397140318379882
0.3510066025520573
0.4905436162367098
0.5267031276494355
0.5044386447690064
0.550918656143087
0.5379551639216591
0.5069908260374707
0.4289321330840929
0.3473847073089143
0.39752275535299797
0.5171226809929127
0.4164125023319242
0.4247417093063055
0.35298925059564723
0.43665102791209
0.49034914444894945
0.542693901122374
0.45712785798168576
0.5158293775598963
0.49426036014817565
0.5104126088418622
0.5942945706921507
0.442052940902494
0.47123023901081956
0.4692807343013528
0.4215096974967661
0.4109638172871812
0.3503246461282079
0.4095600738547761
0.5072291990867436
0.4896668794195578
0.40334428181639426
0.43681892542515777
0.536490594572735
0.43141723453221537
0.47462644726479025
0.4370200796322865
0.5052092993755635
0.3368305337569429
0.3354158950652576
0.5753692422927819
0.5917818047781919
0.40387103575426536
0.3919592367983734
0.31897878360380755
0.34258270004363756
0.44062494408003605
0.5914610270759952
0.4376372986678962
0.5925343890536966
0.4663815618681859
0.5102559103548604
0.4338744171154152
0.4861752312878557
0.5926864600243613
0.4810571849541306
0.5091168580531663
0.5278673327134629
0.35222255642956796
0.39305755199192427
0.512850191750152
0.38411535018982423
0.4079606129518578
0.48824404712753655
0.4099354192504228
0.4994095039177816
0.4812616637137804
0.5456924613967228
0.4110794582307899
0.5709117003688361
0.5112850108581005
0.40158452553240354
0.565506662287747
0.3032279112453613
0.40604835546809065
0.5242710145940487
0.47641310479134835
0.43558225091531994
0.37554803153424493
0.4603855453436979
0.392079893471764
0.5269396719623611
0.5813696958140139
0.4591101602360347
0.5415588535135644
0.4575271409099258
0.5334041827006306
0.4394102909814598
0.4870604573688619
0.4902430946270999
0.5613142144465624
0.5250196543086612
0.43278362950168864
0.5127554265484324
0.49918682735583036
0.43612401573687964
0.39789847487324126
0.5004341268232831
0.4073090428449864
0.3339555431656438
0.5166446707513606
0.52369764743905
0.5308924051041995
0.516512863317467
0.42356312724074985
0.48012225318634566
0.5523797785350675
0.3736386548717455
0.43815088174802697
0.4818286499004043
0.42396639402391934
0.47206976920734867
0.44154632491171464
0.4984256401075205
0.5627250358613455
0.42411572413109333
0.5330010875366913
0.46931414403083016
0.4616325846323833
0.5163897506736825
0.5345416077580529
0.5645916172175794
0.45872770497766513
0.3515753866929875
0.48536504657221763
0.543671770837946
0.5141938406736463
0.44988748055706773
0.43221658876851454
0.39600535201392606
0.4858759497417636
0.4385260844810222
0.4438235958975749
0.6005664631322545
0.5007041016594176
0.4146953289671647
0.4285173145283747
0.5527024958212919
0.38988018607740904
0.4366504366602468
0.3671907239572911
0.41381261127245617
0.5281636477598983
0.5564017815283256
0.3983205073286646
0.4280567292283087
0.5625466507132274
0.40054557052427375
0.5446310687782183
0.41372646673641883
0.403529330186447
0.45995873487160704
0.5233211319255952
0.5937380917089469
0.5835570321269028
0.34671352019051666
0.45259787786129385
0.3666918494158808
0.5120495838800989
0.4680378170663373
0.5586342349499144
0.3829525986342991
0.48711821732642174
0.39953502920865613
0.41029713791666594
0.5589654833684561
0.40637845545722734
0.43893473789679466
0.4443901944740512
0.46808149164929
0.5069752036636268
0.5413300100000902
0.321688839906877
0.5052929131339499
0.42811233706424096
0.4266854561871353
0.5306878974525364
0.5166403572482036
0.5279021714378003
0.4561690806298915
0.5378270358791267
0.5128619827096796
0.42257176058372187
0.5617314805759761
0.48254718471021524
0.5832872912591944
0.4637241992804761
0.438194527478143
0.5055235618994829
0.5444329121542828
0.5290346063023208
0.4802489410642558
0.5417549844920895
0.4908672028137
0.3873487616433026
0.44264310304148524
0.605540560148289
0.411112185407363
0.46349930982294063
0.39823318480427966
0.4742283216203159
0.4572342779535085
0.4727259659798329
0.48673612757012114
0.43915416611549285
0.5260455665264211
0.32267959782072386
0.3991425257735715
0.5738810447477911
0.5083753761404693
0.4065134200469923
0.48036448094813633
0.47032502466507825
0.3754488249945472
0.4785708999667268
0.3640203568673381
0.4340650688285218
0.48378439897551007
0.5177627268749887
0.4023569092598336
0.34421134506862905
0.5058786305492529
0.34524621786157833
0.46402804773098755
0.5097456892187351
0.538170969326216
0.5059699797910957
0.5770480193266526
0.43443334283871426
0.5629276095045385
0.521196967900706
0.3772014485934868
0.44161478941767807
0.39013880280710034
0.49733840254942613
0.5204242344774743
0.36409085070865116
0.33517288878875734
0.5258638605684188
0.5359647176936692
0.47643159959337705
0.5648044302683229
0.5662961174777111
0.31750758045262334
0.44263810291862044
0.4782095236469123
0.4174327471227294
0.5361340835287784
0.44315816191446167
0.40894759634895234
0.4182431390814636
0.3843216628031863
0.42889539053832326
0.42289760426728185
0.34038003375516024
0.37838159279061173
0.3924264287691063
0.4703137290700716
0.45604177993375855
0.3347845164222277
0.49012023562330326
0.4505698350520337
0.47605903263861055
0.5321533116071056
0.3250256653232981
0.4628124055342402
0.43800074927347116
0.34690772043788004
0.5212084080461094
0.5083856510538841
0.5239983600477987
0.5181340342275914
0.4389237064813411
0.3576369859101024
0.4662954327106542
0.3865538098733075
0.3143831090949256
0.5038305016449218
0.3660875643835006
0.5310119987165738
0.5271195367372841
0.481859869587762
0.4531487348823297
0.49199850101262727
0.3569695890608049
0.45684511363341246
0.4367831929208089
0.49718166527648155
0.4910027462428706
0.35881459290417606
0.5027326632519176
0.4347185859051599
0.4008090044796272
0.4607169348312508
0.4648782658599825
0.5357575048657547
0.5969909242570076
0.3294305180442135
0.6052576624207529
0.6104700822607858
0.6282313195163044
0.5250052261314619
0.38613147305737944
0.5570028756868898
0.4706145667318678
0.4801505070444708
0.514617317543572
0.521785711512914
0.5614706649760247
0.46579982573069983
0.5503554506544027
0.5254156795350533
0.3821953433895464
0.4786966715880631
0.48856940826093337
0.39251554747517786
0.40315602643157844
0.38751739936445784
0.5799033056881874
0.45791613046683904
0.4035879492344528
0.564685484881959
0.5039127732035343
0.4076217754517896
0.5789073819026902
0.49016070901156755
0.4439735812843237
0.3686432762159461
0.4502703249116227
0.36161963421136306
0.38538079981166523
0.4358656635227194
0.4588719683954903
0.5392571963972135
0.47540834055111486
0.5112140492624051
0.4979605572395492
0.5200775753656393
0.4153581628182116
0.6027927813354468
0.5659729843178785
0.4893192550666528
0.4578138416580255
0.4657476196070005
0.38784651680714716
0.45439738956256903
0.4450703508136537
0.47899756248605907
0.44545345674747716
0.3772797316769373
0.5876942354273863
0.4790594018454368
0.4936358369571904
0.49702073347047
0.5276187154527795
0.4460841999513878
0.421909770967021
0.5337349169743261
0.3909338108791945
0.5715516565417036
0.48738866531745345
0.5754093336764946
0.4761463111524126
0.439420937966987
0.43315362362620974
0.4219796484103752
0.510344782266533
0.34168064565954637
0.4574023112299399
0.47355780190780455
0.5382861000382915
0.517855261284512
0.4704601938355273
0.6005066064312475
0.41745457873083447
0.48625862739590675
0.5891439687676863
0.5062417557147266
0.35077949930852814
0.449638158770309
0.4690565109462976
0.4986688338730394
0.393647524610534
0.3831522241962838
0.459820948674586
0.39729014875288016
0.36167515563179564
0.5573804998225681
0.4348877976161453
0.37441856188486955
0.5687284209174553
0.43669362573612336
0.4276488708127717
0.4108555478540206
0.5255547115540654
0.42235021814312473
0.46280947140214157
0.36507222715372806
0.5481950524090592
0.4905256087526184
0.4440440835648703
0.4163251889931759
0.41461707301690465
0.4305584059249709
0.45908912093175797
0.5124174582046495
0.43212498098866814
0.5341093531421676
0.41949879572026044
0.4467279495976233
0.41432005691495977
0.44663153869509603
0.5499328457614968
0.4609308942278264
0.41990083932529093
0.45337066518476443
0.48689556369125
0.37041578585307855
0.39237842230822395
0.45156774845576353
0.33021668622471473
0.37897717130195413
0.3893705358115504
0.33315495425553426
0.5528181212696549
0.4139615547267931
0.441967321110982
0.4703308056571515
0.5046472341113591
0.3630635721690343
0.42939364218188814
0.45898416109601553
0.4668376521398339
0.5312520899189794
0.5491476380937184
0.3354189736529846
0.504042187282827
0.46778307418760084
0.31330313278013644
0.41573395030580446
0.49671260193480404
0.4162725170674306
0.5393949112735712
0.5413298370073901
0.584023200445002
0.3761137740315038
0.3494316251814035
0.366970654866839
0.5264468204356932
0.49426173401135687
0.3551257700969402
0.40379953714162353
0.3563663552875367
0.4535916901775411
0.39102300132052575
0.4505086721587045
0.4262861841617265
0.5622651174049259
0.37347163132040007
0.43340595475796023
0.46758757948507634
0.4260241620571546
0.46409147291252545
0.49750239932563034
0.4244109073230918
0.528239473551395
0.47720600648251504
0.5571450837453732
0.4097279662153014
0.5206660202352297
0.5274663401249117
0.4042232176036796
0.48180545549985276
0.4527272939980506
0.48004232667797486
0.5613423518795103
0.45092130135712477
0.5117327437641117
0.46376512181755486
0.4235594052949969
0.43276579715477725
0.5364735745723981
0.486368452267641
0.46650506729749547
0.45673938549043297
0.42435964289167166
0.5356398969421762
0.457551513472891
0.4790315833784699
0.508943013541781
0.5018529508844964
0.6140227783852796
0.47153240490876575
0.45887093043307653
0.5259139388341317
0.5153868166210807
0.457903362622994
0.47631286467799877
0.49733627493226334
0.40251910427924037
0.4353236280459443
0.5756179914164177
0.37044556070717594
0.4878680360077888
0.5136439938188198
0.5086170107985919
0.4662892564655249
0.2843589751719899
0.42639555956234865
0.5194792855452987
0.48843139347301096
0.3516367231803312
0.5164073276572099
0.5161070953477178
0.41466002553506814
0.4516157026756987
0.4649735879534786
0.5040234650362412
0.36802915012093756
0.5003079011549418
0.5080210529642233
0.4182240176292127
0.42640667939020316
0.5089061184725532
0.5239120640297584
0.5478056228809006
0.5481860094313558
0.5433823267144953
0.4454103650872466
0.4597212754137596
0.47205692692431667
0.5206681055148551
0.338784776329843
0.32777529366973
0.45766081300335165
0.4589915549347778
0.4497402356654385
0.35640666233242485
0.46971069593029324
0.42753736195490394
0.44022039932496376
0.3845171254756378
0.5454873645491061
0.41325790910294485
0.6029273518128124
0.5146420208685976
0.4068591954324522
0.4803969055668885
0.5069390370720399
0.46828811728074976
0.42050377252542254
0.37250126834068387
0.48820137791140494
0.34980245151686024
0.5189079396496296
0.4311773396646785
0.4083414241592613
0.4004513222016453
0.44595856841769654
0.365560813396627
0.5279120577912787
0.46485759507301533
0.41596252224044555
0.49238456610440007
0.4977647610941613
0.4446121485377404
0.46574257717846773
0.4348284374716266
0.48116993781391554
0.5363255170949921
0.5169895439670221
0.4857946574537876
0.5013749175865451
0.4914769089941255
0.5186449677278442
0.5331777996414312
0.4459973839355276
0.40252668688836635
0.5456003528955091
0.5325655271039563
0.4894174016582719
0.45068018017977585
0.34081038308857076
0.5240082322729008
0.4145405236181006
0.46134681391651755
0.47483818366352853
0.5483104929313094
0.5090118056548821
0.5099329963241681
0.5480923463660179
0.42630646809079076
0.5458957240430896
0.38576066096448003
0.45296242598158376
0.3147712225236761
0.5226044727041019
0.43813152467140687
0.4388364628151149
0.45676691945818076
0.42831297824134373
0.5771916177410911
0.46935649549158076
0.5152430636738966
0.4305549393495673
0.42207076520007736
0.4705243497788131
0.5393349018128193
0.4562431622013738
0.44613120912508347
0.2865146617803465
0.5515187055662903
0.46309281046326445
0.5302546256572586
0.5360015078294311
0.6046874941376346
0.4608094651163934
0.38306881096077083
0.425174845798422
0.2763593678631807
0.3478057821968854
0.39438811475679875
0.4232512680222888
0.5638331780206273
0.41506409506998976
0.48696177458207945
0.44513396361637814
0.5029763647669008
0.35258508564994573
0.44970179701750074
0.46000011432251225
0.5751824006107963
0.3941101318880364
0.47957471654685113
0.5194430232229771
0.486209435829981
0.38030274084406085
0.5514341700305806
0.44392067103315286
0.4353483128008525
0.5041938294144426
0.43072905277231816
0.5785082307501147
0.3959833992094166
0.5738488601186412
0.5758125917839823
0.5689826633976268
0.44761834416888274
0.5454370864100004
0.4550996995237032
0.4086611091940805
0.4378630527937417
0.45175300886293257
0.4762352341574179
0.42678274818868767
0.4898002947318653
0.4634112478591949
0.4390262829463558
0.48001821115872917
0.4927323358441905
0.44612839838701995
0.5007139821767518
0.5661726917980759
0.5083573471562791
0.38948537011948114
0.45316599179515565
0.4915112297519403
0.46091016045563943
0.575419658156406
0.44484000144346764

==> anc/HeisenbergRFC_J0.3pi_L8p0.16.dat <==
0.4290092767413805
0.52012186764271
0.597496029182026
0.3673913580201134
0.49136148519538764
0.5028367712717594
0.34844546786042424
0.4459176355271963
0.530660535750111
0.4342998247706571
0.5279452214137618
0.3996401541618327
0.5228082106138128
0.5424780932798599
0.5082664439145941
0.40417063055037555
0.43011566682936175
0.3533850049564905
0.5295661862796154
0.42478678428729316
0.4931298668751952
0.453546688308719
0.5424422416192786
0.5087302456714107
0.5632996597269623
0.5212501207702945
0.540013573655407
0.4150927967812581
0.5150103422482993
0.5147362495364941
0.5243026882713766
0.5391293070419714
0.5175538268004714
0.6025043003278391
0.4785263965606746
0.4863235760406255
0.4404760394487322
0.6198008744412293
0.5735346783642549
0.48173138689301936
0.36295517297153124
0.55319633151131
0.5466486257302033
0.5164838399281023
0.4630570722073807
0.4277961297487411
0.5870472024008248
0.41995809925311034
0.3284275940726053
0.6491873917117489
0.48683088038097594
0.5267151142982465
0.5439684566237705
0.46528300421329877
0.4013161575871302
0.48515415185613714
0.4973911350461096
0.42043289568519215
0.4996586224585119
0.4641325873821281
0.426605234018916
0.40314894322623895
0.5542073894116434
0.4397226081597491
0.4287899379445051
0.44259872327578104
0.4148908513025814
0.5692217062549333
0.5536633526462901
0.5143398264193562
0.4273474286822753
0.4308842887857742
0.4397830408885691
0.44231093517982123
0.4350518149595897
0.35767552170885514
0.4852104900209963
0.5978898449452626
0.4433484284557747
0.5373618715529238
0.46207385336377443
0.4818937322650439
0.2794352724383542
0.5533120215719645
0.5054243460982343
0.5741772531049588
0.387763768176544
0.41313978006775715
0.4157292931406182
0.5199246342892039
0.4741858233843677
0.41232513283297606
0.4647403401843292
0.6185475627720778
0.47502815884577737
0.3865910272256181
0.48196752428337075
0.4770870084188488
0.5207289485440558
0.5866324569624293
0.505756314665332
0.5357288880527924
0.49993905991176674
0.4773496404876557
0.4781768772694415
0.573249647454724
0.37168337700207216
0.3848873824057436
0.4098246317137046
0.44502934874461186
0.5789483707682436
0.4344405868912036
0.4967801519793848
0.4493201007398035
0.5685301278283689
0.4329994458045952
0.36820299665453665
0.5520779809480619
0.479265901651093
0.38192349003691284
0.4775692621564628
0.4240672638676296
0.37754286434609585
0.4890631766659806
0.3895039323212882
0.5350358615143803
0.4589656494898489
0.4502532097089983
0.43683840546648606
0.4184000068221272
0.5221921904280553
0.5574423906109021
0.5078304582928255
0.5134940418743212
0.36716508309365414
0.46582976727319847
0.4408466071103117
0.3967577335992162
0.48747210170587835
0.46019043201558607
0.3557592022872494
0.38144267527780623
0.47696670291079
0.46928531393993145
0.6159399585563824
0.42591658217419204
0.42767596174704064
0.5117170365606962
0.4125925901944238
0.4237922941146398
0.5122021730008923
0.4973723169363752
0.45856788358307926
0.4632742505497397
0.4583220365920069
0.5673080292416679
0.43371390056410447
0.48439003115840923
0.5790130202905696
0.5397319043419541
0.5326159655886333
0.3615872718553541
0.3036279820407695
0.33313420947864775
0.33428524726069014
0.3876249825246809
0.4132983136222311
0.44944685423897074
0.46432130988900927
0.4075378421397215
0.5795662642277322
0.41605032579022944
0.4210761603716461
0.540781285270913
0.5639291676359474
0.5508192104809484
0.5280780370909567
0.4472240750315287
0.39549199091722315
0.4989195863233873
0.44415154350696023
0.523101024073051
0.4600780142538002
0.45199974364180545
0.596451529414244
0.46687581837154746
0.5334482428851658
0.5433395760945732
0.4534946303513992
0.32967658436884384
0.5679951485663761
0.515815474308108
0.4339668692406196
0.6302630235645387
0.476363691001872
0.42177605608639496
0.5854405754521845
0.6354511653435874
0.4862544398083136
0.5465816119360813
0.5979538556634968
0.44748122823177555
0.5676164250361317
0.4419950723753616
0.4185799739835868
0.42915539321506535
0.44979607520856474
0.4916630373491005
0.43497118545604085
0.4556644516516539
0.44885795813014917
0.45537948359109964
0.5364312977359791
0.5390370363145904
0.472536609813853
0.366809969079238
0.3788394256553934
0.5209500250724758
0.5532821947902037
0.49146325883872144
0.5237727871505481
0.5454665423530439
0.4675893098558032
0.5788725478798369
0.38239092340086667
0.44850479716294456
0.4922210762852105
0.4547046415218776
0.43990625659405375
0.3760966482277702
0.5215988519407558
0.4973225010168412
0.41761397905676617
0.5054479512425863
0.5630488489117359
0.35441394536561305
0.4054852275595436
0.4107652754882088
0.35799202985211365
0.4350626527039818
0.5408619025588742
0.38548855970692303
0.5281243714950726
0.5864683367248087
0.5399196083175165
0.5536782315166588
0.48631615735327705
0.4554524378266781
0.46568691287306585
0.548538248574709
0.47612921824994786
0.5973581569292613
0.458899110351664
0.531902279255206
0.5010632097374564
0.4572441207113491
0.41794654692745586
0.41541788196575496
0.5019041919654774
0.3466826138967629
0.48744778145419954
0.5491862103340976
0.4273426882095287
0.4864168679263599
0.49951281830525196
0.6074387570335014
0.5052020350111543
0.5415682731851371
0.6005555050601092
0.4026214417569907
0.4747346131372264
0.5328133637523238
0.49507458302824436
0.3754558166188342
0.4279686284545213
0.5683305958399696
0.4421715203066538
0.5404874335878694
0.4401996145349245
0.5221775190877758
0.49146621502351934
0.3700213324691034
0.44200330806713584
0.36900722630423977
0.4757131040961277
0.5527085389898643
0.4300385375918073
0.5472763509086103
0.5808644519846259
0.43604663253900366
0.5503950379965188
0.3809997131787333
0.5661977538972945
0.44917095620709957
0.5400918656961535
0.3715191743474036
0.4671740244562385
0.537402279344896
0.5201120754437203
0.3986112884982673
0.4626407048712271
0.5140410481490698
0.31932562889046884
0.4825717496244248
0.4234050968167536
0.44382575674543867
0.48938555253746185
0.5127688543897302
0.495336833901581
0.5069888159866939
0.47686735148029336
0.5236337986688453
0.5294130368233536
0.3654576800596433
0.45694075884176827
0.4648510759326828
0.44859508084277283
0.5019097796609792
0.5373377681438782
0.5469357091201845
0.5323283674072812
0.4121612756658182
0.4789144280027807
0.5625469564737514
0.5492303352950332
0.40842177711351285
0.44433054425374635
0.42049217792096744
0.46965160651927496
0.47018041072631706
0.30078104285278645
0.4688541679618926
0.5326491511209736
0.48954262705150053
0.5642573303948678
0.38546215878557666
0.4475823744945888
0.5036301834691596
0.553019960231647
0.543244600350481
0.440778075406686
0.4238781972596224
0.5100139533299718
0.4256320847895311
0.5049791039524696
0.48856069016344644
0.5937495047552142
0.5887700809551947
0.5025184999559836
0.616311511803235
0.5145378117757453
0.37195194434309886
0.560086081366549
0.567847063623211
0.3206312541636058
0.5443890589556286
0.32707992504211353
0.45079907321435625
0.5669803963844047
0.42315508569464844
0.5287267929512179
0.411289746286225
0.43994006184901735
0.35152396650742657
0.4603281024100239
0.5307371277526292
0.48962176711826194
0.48637010764434013
0.3454490004526685
0.5008940487043452
0.5772966232533824
0.41850322491126357
0.3806985530841078
0.3976587944395741
0.5154372018296297
0.4312388608302136
0.4862204237938917
0.5200726106206958
0.5137117776664235
0.4374341489396187
0.41295597106989695
0.33159079140083714
0.46175673725715594
0.42108270065834424
0.5122982972853681
0.46474356720310567
0.45962830468119986
0.5098695824043302
0.4095807242333094
0.4245896899873202
0.5748716282363191
0.44196961452714423
0.5572418476522302
0.4540345990489949
0.47207912012377823
0.44208039050107784
0.42584476668721655
0.4891689600530375
0.3701732605569223
0.5026395637960297
0.4368081226513638
0.4708212800611687
0.4875530480812134
0.5029174312856766
0.533875250315252
0.45370038734270585
0.5158747341533009
0.4400271325472148
0.5304780928012813
0.5199553368213657
0.616004340420438
0.4684601029342449
0.4164614426791266
0.5054453573815066
0.5585593765018788
0.6416848324463347
0.5441903951079305
0.5941832350222023
0.5480733809194511
0.4628506058810781
0.35797329047974513
0.40002787567211007
0.5264053678104201
0.5558099970919814
0.39467005002011757
0.5556336465800631
0.39963642887503215
0.6152251333159708
0.46584882413791995
0.375943681395624
0.47778540445285367
0.483184798630596
0.5892891817778007
0.5068700241728271
0.47091083651716814
0.4002253669500357
0.48679196638886885
0.4984676101336596
0.5514808559316723
0.4742283001556519
0.5061326163880998
0.5493518788670742
0.550334289320639
0.46210087062369015
0.4170889907101815
0.5837647869674522
0.5111480805153066
0.40871779448293183
0.5712199247345697
0.43929668604949934
0.39645716033405787
0.3758168119009604
0.5932067204827391
0.4541182557030712
0.5809486133561027
0.46329924925038324
0.4820819684268749
0.5294542709393557
0.5721889009493417
0.37166762123531566
0.531512725043413
0.433294430643094
0.5366728398819193
0.5302323381772885
0.4855810803325699
0.3682732335222363
0.47910037960005053
0.36693693203388045
0.42986767106367463
0.5612365978935301
0.5435562006096041
0.4654986514052761
0.3773547342013443
0.4645679938508995
0.2449219330080352
0.45390436716848115
0.5174809877847947
0.500424394886023
0.34016442993044943
0.43891429535885906
0.48309407324230824
0.49415409405671257
0.5238939359673994
0.35648242166322747
0.4243245991649957
0.6462720927731899
0.5529408603393229
0.4786242020223142
0.5053956271606642
0.4286347161304996
0.5024462124433267
0.39304040428916937
0.35847896772298415
0.33878342903780345
0.3807694222549203
0.3251227273118342
0.47992321694761536
0.4231689288080527
0.5757554747206451
0.4298069836430696
0.5331119013047299
0.40483561150322606
0.411295018732953
0.5582675210010563
0.5133112326061847
0.6170829961991553
0.4277960898502025
0.5241217507957945
0.4219016400773191
0.4686669903146336
0.44574921654989
0.5671037824916139
0.45614845258616593
0.3742602463896552
0.5155124345754994
0.5629621714098759
0.46398054785306103
0.5402281620859462
0.44300292230082494
0.4933942947738971
0.4212869396426913
0.41612621344321354
0.3855063719571863
0.3780198372589884
0.4595209590961266
0.40779079151741376
0.5150176855533543
0.4595669267472442
0.43534779519435396
0.4990676396743768
0.5481668153762348
0.5342557385773935
0.5660959411347378
0.47203860342492615
0.5306207111809513
0.4447118740924314
0.516947553203006
0.5281393497590927
0.5270174339940051
0.5347622851825113
0.41000311304189785
0.5634802992934275
0.6096515153758019
0.48133057221293885
0.48810395090388253
0.5066167762315095
0.3202817571739159
0.366442403633425
0.6281682282723158
0.5218442622203258
0.41792822666468926
0.5049751581942663
0.5158326598386757
0.5490456414244695
0.5345240816552262
0.44283966343558095
0.48433306078372323
0.5844853576338275
0.5163500067518902
0.5279433635364056
0.43402322995758913
0.4596462478758257
0.5647607062100422
0.40304997743101717
0.4798938222164074
0.45127059262946445
0.4383088374574458
0.4893597880020886
0.43624057600808436
0.4411722976795981
0.39924498689632826
0.4498946258581528
0.4478328637029468
0.38280032864978725
0.44187123142751666
0.4226124237323169
0.5513913178646694
0.5309586210887308
0.3289989254692941
0.4572167893553516
0.5444515129562129
0.4901265627586647
0.6253914781070533
0.443174646696171
0.41590248961150555
0.5480581218168191
0.5287947362403235
0.5244189388291248
0.4180709695408884
0.5340167187589724
0.4051614567574996
0.5183741560892621
0.46259741041885727
0.5586545447852067
0.4611266160363765
0.443309087434166
0.5849271788746886
0.4785254946358456
0.47602917407019857
0.33093353735126335
0.4531749193592843
0.3613769711693486
0.4734808141252225
0.47700341130230406
0.5213422452172517
0.47480165362603594
0.5099497037570467
0.5432950896919586
0.4472888271453102
0.4506964276938159
0.516275300483498
0.42876239843711866
0.39553929490519796
0.6452991438543384
0.4998429113472772
0.48914365832193313
0.5979635451385902
0.3944517843267919
0.47878531763855
0.5709973880129661
0.3504173514905109
0.45758385065332235
0.6382292196378092
0.43766694194128364
0.426824603154953
0.4413171784090626
0.5353967499180559
0.5215966926268947
0.4419979524419479
0.563748327499186
0.6223179920364382
0.4300639203754754
0.45413265885198895
0.6128993139799703
0.4436356843960811
0.5388608241728037
0.4599588831132147
0.5353477329239514
0.573941032280991
0.47630360788004406
0.4700940937085556
0.44667015753800976
0.5772447934451393
0.46499475228058934
0.46873174799237116
0.5697964827294467
0.4571914720073453
0.5191526529770873
0.38629203430237413
0.5076429860800291
0.58117492548502
0.574614598501717
0.5234424369295156
0.5210943141761782
0.4916454075057324
0.4002582877985966
0.47354923921347614
0.48915748364594863
0.5544006357240595
0.4465543516303728
0.41932366925810577
0.5159920156375291
0.40544644770160687
0.52847359414964
0.6288057121654066
0.48035357296339415
0.5320353750090047
0.46789590045742624
0.5131144936602926
0.5421257636599454
0.5263075955137704
0.4417298279546863
0.5607832707639587
0.4866317026924161
0.5054418163509474
0.37299145009862494
0.4235317744241898
0.5812773900416475
0.5708842955750986
0.4948165290817627
0.4121345403300306
0.5544189943776663
0.4568639033168666
0.453382100832211
0.5176715951463552
0.4792401469884536
0.5988976812588138
0.42773663225725467
0.5451222644943878
0.43534110117144886
0.46065461249384837
0.3291994409722997
0.48210010598680275
0.3963403122115579
0.4349437359850668
0.4027465714160571
0.4672377127869426
0.43688051047737303
0.3797423715877998
0.4350488085992716
0.503934715093161
0.4621125790221506
0.520344464740168
0.5946270822988847
0.5007334392694618
0.5449364091118933
0.45422068056356896
0.5126338076436155
0.5479898003165756
0.5145587485848496
0.4682510961968023
0.43139012546214595
0.49885030643339295
0.36125608351228794
0.493842696089167
0.46793742623772916
0.4625578348054973
0.4322120317017788
0.5852435913179734
0.6145070592445228
0.40983018500074725
0.3127830216254175
0.5801321118901295
0.3442799945219071
0.5771830586055974
0.40417837099846576
0.4722767759247763
0.3314209409430693
0.4462578882827309
0.41577384089935276
0.37014344782951186
0.4685087630519771
0.5323312535208411
0.49090029773705546
0.5284851725163112
0.5340537837804236
0.5083833376472404
0.47219752680293436
0.5250528817668468
0.4637831756266224
0.33653846538187276
0.3614673431804312
0.43344666132173465
0.5107540913000942
0.5624854169003723
0.4760508440767691
0.5466080845521529
0.5430545898853152
0.5807792027467579
0.5075456493418777
0.4732273110509848
0.5707773632094133
0.5310751901981274
0.46759875860522604
0.49250020778122744
0.4550035327976342
0.4412298525582918
0.4493662032471781
0.4406987204454925
0.34620530484418044
0.4954585201172445
0.4744677702726455
0.48478246276938286
0.45515766808760866
0.4191897780266997
0.540571771195827
0.5217668130502543
0.360225331819516
0.3936613782769825
0.5377357877801108
0.4715849682752198
0.48105279662436706
0.6479648013918079
0.534451955954998
0.4603614191985981
0.43309739214946513
0.5823832167833557
0.5475767063544553
0.4307207999511589
0.6081150407197519
0.4531707044480927
0.4860441366849485
0.44545066237016473
0.49112115472518336
0.47409124711978445
0.346847275305089
0.3575973065109813
0.4820449795342497
0.45962405790311217
0.5825866560952491
0.3799254352613439
0.5130377415236705
0.3992448422956294
0.4883153490079123
0.5068394923680208
0.47610489946734735
0.5693486769931636
0.5635436245656383
0.3980344326000216
0.47405794306503907
0.5876873538971726
0.5370591116440587
0.4132958727983934
0.4799892897407902
0.33060996249370117
0.30607845827662883
0.4752314885152566
0.37487367017568146
0.4943454705795373
0.5063470709576643
0.4780220953009001
0.3649193762484552
0.4397453261858974
0.5691252146206744
0.34544017110413056
0.373458206897037
0.4750899575212359
0.4670845719248955
0.5179270035302096
0.49146419627262306
0.4899268334158846
0.503088923259588
0.3292331583508665
0.518761899340418
0.5622720071703728
0.4340374342215246
0.33011147305751487
0.5557468657120156
0.551363041926712
0.5307451651380547
0.4719758393293679
0.44213569801039865
0.4325156928237112
0.45905881825863526
0.4183481190201104
0.4531636977658944
0.4424546521157385
0.4507127629044709
0.4745468755162895
0.5239749845286835
0.5205918111769343
0.5965361692121554
0.5419596664900006
0.5947328806965745
0.4906975484820845
0.5479613346062381
0.4563349601466374
0.49066182089758803
0.35159970272483354
0.3385930426632426
0.45707307669847497
0.4689076161919337
0.3783616317823639
0.5021370778203965
0.45123179450235
0.5426582985415861
0.47260995273123324
0.3860274836064038
0.4284755723108403
0.4617762755633804
0.45753832823117246
0.37860913176109157
0.4674822623213608
0.6230176924908664
0.48836311846847735
0.43190938528268
0.546459883042649
0.36727592663636793
0.5147769690383279
0.5293057918659632
0.38628745034759365
0.47484366986472615
0.49584026325731567
0.49510410348987355
0.5110604599734103
0.47222396310568154
0.4520021335571182
0.4115367789723689
0.4724342520646973
0.5154568641484863
0.47138513134244125
0.402265799936665
0.4489508399514603
0.5128314225509815
0.48682812748141147
0.5802449419520251
0.540128059130911
0.45026222690720596
0.5603948138127217
0.4512250014120619
0.540708287931067
0.3217416126965006
0.37789106346771717
0.4757030010403734
0.46644180239510524
0.6148648599576636
0.47814123908540473
0.4906546608481583
0.3917509785027495
0.4723900410009195
0.43303603492458786
0.5482482625486651
0.5095818101462802
0.26961486954629826
0.43737692777888937
0.4898870743578364
0.39531798806623203
0.4523887587687888
0.41061816049665084
0.5461006102418609
0.4790915113258553
0.5036029180261892
0.4462915775459169
0.4930330925835306
0.47521332760285895
0.48878823182092584
0.3674365575109107
0.45590623523651225
0.5220825355490304
0.35696538597875044
0.4757371322510114
0.49844226473906217
0.5886395203333821
0.4103994001783503
0.5722602294174922
0.4712073516556611
0.6185972455474773
0.5626473405064247
0.4693372336215247
0.4567729239958227
0.4472784032255097
0.5280393792031929
0.5367616362178957
0.39039411176261674
0.5505595503085337
0.3908127839457555
0.4813513801164285
0.4796571782971316
0.43147203723530503
0.42271043301499245
0.44449425809318616
0.5610808819622295
0.4183314611136883
0.5135605675774205
0.4832792627772494
0.39789958667679176
0.4466314781529753
0.4539723704302601
0.5240212679475391
0.456299979166598
0.5407561045723744
0.5301015559385264
0.4767449624764273
0.4234239450072254
0.4822438075024077
0.4680376520292891
0.38864576003821144
0.4816579154362316
0.37547363140996254
0.5063165522272212
0.4265295501145898
0.4038289038802054
0.5387338039213602
0.549298293113792
0.5735235648790664
0.3880761837490832
0.506260071912114
0.39628183306764375
0.5131369409210432
0.45045875916821765
0.4522285710136515
0.45127851260919066
0.4627792505180937
0.5176748958171912
0.5248089780510882
0.4730305426115839
0.49150967013863583
0.4585460504611047
0.5201382435365397
0.4561443654229308
0.5143474307636794
0.5215819436893429
0.48867458967719507
0.4822247388036301
0.4582412557048497
0.5684380037259248
0.4967494510148236
0.5513494814572008
0.41726949733653185
0.40975077356641104
0.43199795564470167
0.5807528793019314
0.5463174235364784
0.48904009877920207
0.4708802567865613
0.5583244725094113
0.5612558607859675
0.37215750418218063
0.48374201920748117
0.589332876128162
0.5088329895574952
0.480747227416345
0.5014256792601464
0.4903197615671397
0.5204721844536973
0.5115566212825514
0.397576123247945
0.4768014014199795
0.30996283063401303
0.5321827937467516
0.3950668504027899
0.557315378000545
0.4997437462275551
0.48067939171599133
0.5665919638759288
0.32598269756025294
0.5413172980968788
0.5770251273795347
0.4230149242156148
0.37266875415788253
0.4827036203812068
0.5995232566353873
0.4270069692813967
0.46851587756098884
0.548983220918159
0.4791318764518266
0.5056888864555655
0.5498713444423589
0.36146731377270863
0.37092494927727726
0.40861929342498327
0.383576613110805
0.4682038199250564
0.4778972456326859
0.49139580308968456
0.3311039303528354
0.39687936410456065
0.36316495385916003
0.42877074582567093
0.3924464457684853
0.5151313379298765
0.5251063213001187
0.4717948816763915
0.5084029023709444
0.42046828313758094
0.4237690874932104
0.5095273623419219
0.458787492811393
0.5135209651626176
0.5065179113654295
0.5255979715147041
0.522144147194345
0.5479327227696532
0.49760352270036595
0.5299663546231549
0.48825991191293444
0.47253524446236295
0.586389317276828
0.4800500222896141
0.5079730707771728
0.42957111209994336
0.4954940579844832
0.5146250287527011
0.42868237824609773
0.452984088091399
0.5701371466809668
0.35300504762692037
0.5778116956591043
0.48351502987187955
0.5390536365820615
0.6339350119678396
0.32888658669809984
0.4962644000630272
0.46464405575475304
0.46785560415536026
0.6182996310620572
0.5013693975135297
0.570225489065954
0.4941424933634159
0.58587434917623
0.5425986788096144
0.47861470994553285
0.42462715973413057
0.6204588394755248
0.5485944064904285
0.5364563662610516
0.3835308631229276
0.5275067051385112
0.5629356707416073
0.4653502477859487
0.4995661453403099
0.46902191281993444
0.4145583300164448
0.5819981368905234
0.33970562015600114
0.4413361803425164
0.396574744110186
0.4231104273467408
0.4723750510908175
0.43397472250415253
0.5395261709619956
0.5671460823501278
0.4839471712906453
0.37552778903949036
0.42142309340219375
0.36862969875979745
0.4106738200773337
0.43578661440160105
0.4962552827117979
0.3961448329226141
0.41481375158225414
0.5610252268253998
0.4462817022938314
0.4391127908570437
0.47224886228224966
0.42396014217593764
0.513162671966271
0.32884833128949276
0.45268471139080085
0.4318096694564498
0.5552551240640557
0.561729395986968
0.44601368157213256
0.4744409212381315
0.4384957472131879
0.5717290404104372
0.5262312685058849
0.3857997253776773
0.4078232268434809
0.4808852231935714
0.5167445291362636
0.4433011723024748
0.505902065246425
0.4634462335265029
0.4154826042268009
0.49570894700378315
0.45785089948424734
0.4518074825679065
0.4295748591938803
0.4398836611752509
0.4696899340489622
0.313761437347389
0.5249085766569772
0.39201010964054755
0.5499102684652571
0.4552956564461358
0.4086108540666288
0.39050070365216755
0.4941887204849895
0.5016595949113746
0.5159261210237424
0.46039662133620274
0.5387288403171372
0.48817213080375615
0.435313721960329
0.4815282120466351
0.39895617058551197
0.5185376518078352
0.5048423144517463
0.4803865361397888
0.32099601107595566
0.39503308801222875
0.4210701800766572
0.5131408333918993
0.4615823454805835
0.45305716263581314
0.3908451446293847
0.4604864542413256
0.3910799056827985
0.4490356911555412
0.49443329581037876
0.5540093996574036
0.3976245563455077
0.4808778447864331
0.4672687685749688
0.41423417525004835
0.4303383543332193
0.5419429264171305
0.5454958286437099
0.535368724090696
0.5117284196288461
0.5573086948102386
0.4667161700151099
0.488828203784767
0.555992589231738
0.4184809498615771
0.45572483546941983
0.4397901691860425
0.46807127020208655
0.4886053053366534
0.41981025091118623
0.5174897276109953
0.4554394894863304
0.5768926485420887
0.4786362871475167
0.5443708436665492
0.5070489316845272
0.5291145010956344
0.3468548932594314
0.4913903372616531
0.5285067294922836
0.5579918145779742
0.4444547745647175
0.5914273264671679
0.4875356922222526
0.3588900210527096
0.380484469705437
0.5365025383204509
0.5519264785584875
0.5242946263142783
0.49995327228523406
0.4723168166684078
0.3252615845635192
0.40195025413562047
0.3626402541246094
0.5001514156505548
0.49688457588718854
0.5463308425343529
0.5017949122227812
0.5259169032752187
0.44791749334472303
0.5677143964035398
0.5379484247097255
0.48198233244369204
0.4652947876164814
0.4597252203055911
0.5741714711486293
0.4534568477624083
0.5235387192005264
0.4915329961146497
0.4029343814340702
0.5801109829404368
0.4402288092292059
0.47042879977240426
0.5416573697143846
0.4133378246877927
0.42971791280925703
0.5182199023399616
0.4274513688414927
0.4749164050827804
0.34967841550799317
0.5104074442201026
0.5854728686453986
0.4764718939765203
0.3944970929476677
0.5693527622531691
0.4405270367283656
0.6316055634786494
0.47051503945593054
0.4396013884001787
0.44853963571133687
0.5296308705482293
0.5158242449079894
0.5194234161284991
0.40621754060142645
0.4040342179145139
0.4538736653011592
0.5349983700040725
0.5571179908779788
0.4160205378797992
0.5444177017471753
0.44114458276795065
0.47721510252315746
0.494082867481918
0.5162863574389246
0.5867615515412326
0.5166051392142424
0.4724649922929035
0.4540498408476428
0.551864595874779
0.49039806624959353
0.4090544440706668
0.5637931309391756
0.46414905760221675
0.5554926856380368
0.47746908024789203
0.4051523978363597
0.3536445288967522
0.5076626809150163
0.5495489413909792
0.5622313188656216
0.5279426680684316
0.38810781300584046
0.46470214222380546
0.5336820502995515
0.4572406705929606
0.39266974208961636
0.38889861291642364
0.5423559307299153
0.36961656697385037
0.5171858838199287
0.4224746553316966
0.5020412970157326
0.43195923016691656
0.3976622353571001
0.45041252050098646
0.42414114744942977
0.5420102585757999
0.399214254701598
0.5906430592233567
0.4202698927433322
0.37856532012888544
0.5202328740930329
0.45653987740619095
0.577722080751733
0.44483065052326953
0.5266714575948285
0.4938658985961183
0.5421048666169928
0.5102251437423282
0.39981207744072705
0.44741503294772555
0.5456375554991857
0.5419538155769192
0.48428878781651
0.3770585219391001
0.49047022819378516
0.5431566061137847
0.5813020732577509
0.49160715019469936
0.3761300159689092
0.5117400250771641
0.5213859603907793
0.40589667968688314
0.46287760224570945
0.5797500974632857
0.5183645344218496
0.3501087247337631
0.404599094004629
0.5191955959821789
0.3654113044512609
0.4364943885989568
0.5834791172403043
0.5897597777527718
0.40173718837235955
0.3456796678289539
0.42564581785156846
0.35014734218898524
0.41544122809542117
0.49166612288014855
0.3937929379207871
0.47843262904525513
0.4622419159410429
0.4535041323693618
0.3639942792765365
0.41982782591144224
0.4145187220257519
0.5640025273262541
0.46951106090115996
0.5779816491243458
0.46399758090899035
0.47422905974502205
0.46621427611146066
0.6047114188576664
0.4356683597037862
0.4069526837856802
0.4123979624875383
0.45949644375090964
0.5407259062491302
0.34399408704179746
0.5922513868532384
0.5958768147242318
0.41381697540884294
0.4167002538386558
0.6359282215054116
0.4530775717655755
0.4485447707854291
0.48007521229638583
0.3983161145973188
0.5131745835292769
0.462889030818593
0.403173804494507
0.4594789308605169
0.5062258465496589
0.6192580934530719
0.4266505499530529
0.3674912758674997
0.4477085629886486
0.5827803137457351
0.5876848995646463
0.5492812641286478
0.5143519817883079
0.3637868406117316
0.4852435226101992
0.560536942765882
0.46226831180093675
0.5429878574963733
0.505224420523777
0.46173023527390133
0.5697971517658776
0.5367931563665145
0.4104422202079603
0.5055153696958333
0.47216069646489167
0.5249519142633308
0.3657165061712864
0.5329422494153345
0.47892600771765015
0.44454816284000376
0.5015954424768463
0.5450084237627987
0.5353417989542093
0.41526546333273523
0.35425364172763746
0.6030792941439783
0.5544668889554704
0.4937253243388737
0.4233303852297707
0.3517571699362163
0.5027169510023388
0.3982585168559607
0.47689727629573514
0.4814036996281044
0.538447431612423
0.4696458210144648
0.4593825316232795
0.4028605157964414
0.49748794439256666
0.4932045465808838
0.4807923311201232
0.41443533374075253
0.4584090296934156
0.5139704231944882
0.4241598412136934
0.3906474392885688
0.47356295916063107
0.4226602053886273
0.4871413826678268
0.5182549815621366
0.5587818468085856
0.49693460490887686
0.48084792998920245
0.41130000994406063
0.5678500795873588
0.5143388751119867
0.43267894642703325
0.5051054610005042
0.5096247124956124
0.5195237903090583
0.4384771750790604
0.5691160086298247
0.3920832082322112
0.42411941569146483
0.5091068417569806
0.4540563506297844
0.5461519420874774
0.5344789673769467
0.4174435808610863
0.6057248550724551
0.5069380143839187
0.6007152913274451
0.42734961746796835
0.48629272504866256
0.4546322067765082
0.5371435551223741
0.5287149816557543
0.4748783497665325
0.44627566740393154
0.5288468217830494
0.5178278622206984
0.49807950481423446
0.5067484958744624
0.49198424006043656
0.5233584759756186
0.4996714996633109
0.5506918001765609
0.48679673601871326
0.6141052647183534
0.49533668046604074
0.5566141376685517
0.5013673456156542
0.41263529816872185
0.6171051729803819
0.5156695184612035
0.5018046360830162
0.41158209270763885
0.5276686071885682
0.4789342382412273
0.40902855218240014
0.32076246150243826
0.4014093744520638
0.5039884365813806
0.5315878837423724
0.5091339997341794
0.4930324197952447
0.43712999159900073
0.4580377243694241
0.5236394269135608

==> anc/HeisenbergRFC_J0.3pi_L8p0.17.dat <==
0.4106403610030924
0.5987383645205167
0.47226584779125974
0.5484153924232044
0.5539353331844509
0.4481523375950701
0.45925507712501373
0.46179307327311075
0.475718323509814
0.3911611708231064
0.45441996898085785
0.5029015174802288
0.4103214187197978
0.4899570766314863
0.48984086539662136
0.43305000951913236
0.5029393195720671
0.5186618226401233
0.5934310112717532
0.6030760818312395
0.5128271476198567
0.5838350842616243
0.5713500205727932
0.5501027915214061
0.5183217756371069
0.45967960611753467
0.5659125502762166
0.4929882891778841
0.5696307525317882
0.436608948744266
0.38871500642641393
0.6129421855519329
0.44923873866940134
0.4698403747887659
0.43316891344016284
0.5952888935658742
0.4961110239546007
0.46824494635268765
0.5381894549417263
0.46240207159088936
0.5137806107344797
0.5839594799180658
0.43398421386877045
0.5871923253648977
0.5941455374473485
0.47531022993314975
0.5321751913222817
0.5296373535175669
0.444150728641922
0.5087800872589816
0.5437515995727024
0.5526631967643334
0.4391390953407121
0.6029972095146988
0.49288581830653505
0.4680614687425972
0.4525387105496102
0.4931169965607119
0.3960359963024999
0.4948246455099698
0.4922723918895076
0.5434587603153248
0.4868929834856802
0.3329524462323181
0.5469040878865309
0.49116938390918014
0.5710960512828004
0.5430600869971708
0.5254966170273322
0.4653638127914598
0.5554466787604017
0.5604517606067817
0.48142454074300056
0.5419487335226265
0.5226959459782687
0.5322738018906893
0.5391318001614855
0.4743565492775777
0.48748953638139075
0.5375399036720199
0.49508935654667374
0.38373019037927864
0.4324263755157943
0.5345978740099886
0.46621177911821915
0.46208860348327163
0.5045590202792319
0.41504578366911665
0.5929794620559845
0.43963919311868294
0.5260523575575327
0.5634365155834455
0.42641858799117316
0.48262028181956124
0.44843791894021284
0.38492772820909227
0.5196917271503887
0.4998296688394558
0.539038429290829
0.4818339702586667
0.47022583030551884
0.5971498589500879
0.5063896676061111
0.46849262806264885
0.40868126781109465
0.5137523190200386
0.4664795813193043
0.46491627596693436
0.48380403937954825
0.4973940687814688
0.4681893021442714
0.5619338224758615
0.43567756566294313
0.551045675720645
0.513436152598754
0.5204478117780429
0.524418619533999
0.5313181886010948
0.5897269101065339
0.5249698741105198
0.5177548028772212
0.5305179605944805
0.3546904846162319
0.4455867986629166
0.5325053977440777
0.527183643066854
0.5794880275693424
0.4889743077215289
0.44028804761534096
0.485290513237866
0.370675406283492
0.44862714124247843
0.5884435009056056
0.3890646278447609
0.6353622129353983
0.41173963754016357
0.4978259185216432
0.43909896686497557
0.40060844730355216
0.45244922576705643
0.5927118265981981
0.559731571892238
0.47153700990679587
0.3821588345413218
0.3654755593684849
0.549108133895015
0.5413613776383749
0.5230286686842528
0.5615602324014873
0.5072484220680256
0.4173839950342279
0.3929126043696232
0.4878840541697021
0.49774823355454173
0.47723696677010813
0.4042366938350206
0.5007831164779686
0.5965583453111811
0.4468199244249153
0.4473175145090342
0.43674693482332666
0.4921638703001958
0.5462229453139937
0.48567972190774183
0.5479092352779104
0.5279482382307178
0.587910148596026
0.5960076552708563
0.4444058522920533
0.4067960305263992
0.4116289780897653
0.41114129268745764
0.4509831043528021
0.49333889842492423
0.4337952629587695
0.5428881685295371
0.3830270998377953
0.5081182011282982
0.5940057249936398
0.5635742382638518
0.4886790386064414
0.46692500084524613
0.5288839320498518
0.43049686140138843
0.5499584064960915
0.5033312052339944
0.4410398849259592
0.5098439389994747
0.3958025239758848
0.5285361741662953
0.5056166536942304
0.5533199066147663
0.536385390607644
0.5504288908318461
0.4350508674278716
0.5527424330110416
0.4381062268028236
0.5625351389967429
0.44473617707148067
0.5292000606507068
0.4131920625525366
0.534918265635573
0.5789258451383774
0.509924003972671
0.5323664482924777
0.6358355992326844
0.3426707770016484
0.4757162079562677
0.5011538697052509
0.4996241939173454
0.47200822443024976
0.48866703717308085
0.4879657658690824
0.5290413497120907
0.422763884417117
0.49916014892766714
0.46913436772072936
0.5799598778493937
0.44671840500825505
0.5015988772592423
0.5034237782726094
0.5350842390137881
0.48867588590554784
0.4475784288836251
0.42491838309431973
0.5599282796283142
0.47808834684411217
0.3582412843534146
0.4150266641321569
0.5721282642072266
0.5348350300954726
0.45405500596577475
0.5573247710786466
0.4499528715139504
0.4949094009200665
0.5288692083113433
0.4431095616837066
0.49346222214625296
0.42449859920101807
0.3867703583885993
0.46225775018244136
0.5518281043422586
0.528055905428269
0.49075807373378877
0.40522373824920005
0.6687979612389282
0.3645123005667807
0.5822681037740332
0.36144298488956084
0.5460074077555807
0.4543956581344112
0.5639402017375337
0.41940312861105294
0.5337091595181391
0.4485058838808232
0.5288424400019959
0.4484744054120526
0.5211317786920939
0.4498400849880268
0.5097222866911847
0.41210783857313754
0.5455135239984333
0.5452073872465646
0.4837723224644889
0.570277657642949
0.6207941848338999
0.4259505200384848
0.39822963740518974
0.47464224476817496
0.380008214662319
0.6079950300371042
0.5224695214399185
0.4527122481884475
0.5244394548104234
0.5754838663333438
0.46510591957652475
0.4442784092232162
0.3745685597384221
0.5039109260810376
0.40668580681588634
0.598586468896723
0.4157490160794229
0.45800114908977646
0.4555145404461291
0.5281635633184715
0.4823291882220526
0.60002370807451
0.5622247390226608
0.431595113731021
0.5505177479231669
0.5776885731964816
0.5320986859653264
0.5292572375574751
0.49855775708356637
0.3688829466177156
0.4995618494492893
0.45610983252164955
0.4357543100126771
0.4911494620912699
0.4367842442405096
0.38279286799840145
0.49710525590398685
0.3485473149062112
0.5047584415886831
0.5525177368543279
0.5184239265366725
0.537006749928242
0.5605217818135386
0.46555467218067875
0.33746925433017794
0.4273331692262736
0.41931140567585434
0.5784695163121003
0.6213889293422727
0.5359362059780257
0.5500870701395898
0.4026045399300433
0.4979741553548027
0.42460471511268183
0.4937429484819138
0.6505226583627816
0.5599987782753165
0.45880948782534886
0.4570920247904014
0.5543781254250869
0.4260903526502483
0.5394065864998844
0.4297285073566521
0.5276129530559037
0.5139968987097707
0.6036105075195269
0.5669136968838907
0.5944289950395474
0.5379171184000002
0.5995002501410008
0.5055381577282952
0.4392643789732514
0.5285323013440077
0.5552159847046976
0.46941945441658245
0.524428711490546
0.40775630504471205
0.5743463236671961
0.5081151382102137
0.422004773849386
0.513026334874848
0.5716976971420465
0.4824211237094949
0.45819069810230834
0.5265568207295496
0.5472474682421864
0.48652002694224655
0.487596948978021
0.47206396397732303
0.3859585071277066
0.5403923807424823
0.5077779882647299
0.5893052675866575
0.4707563882055024
0.3824522971723353
0.5324146854368191
0.46951505952261335
0.5538398377062913
0.5135530738126011
0.45690030274224064
0.47417438261715106
0.6222418164328636
0.4069418508536727
0.6121793599830518
0.5435822592769034
0.6051563858305944
0.4452823770769276
0.5419613084951596
0.5368891355490168
0.40660079161857093
0.5716320643473132
0.45802107667589476
0.4349872008651423
0.46599176422175703
0.48965831604267596
0.38977504573960275
0.4529150267430836
0.4877005580858398
0.5624127265055416
0.48069518569188663
0.4091012766760518
0.45977320635482016
0.42798082192268344
0.4327253202458991
0.5365476879586445
0.5827002393307835
0.5199367701249888
0.505421587585366
0.5925513719437053
0.5023256224412198
0.5875996885869494
0.5209099447461988
0.5951721479945438
0.3780074831431323
0.40495812750713905
0.4482021131735674
0.6298057086477269
0.5433492781514463
0.6721821903006395
0.48846375290551053
0.3365740093948647
0.5755958696442715
0.5698563746173259
0.42799394596832735
0.48396313373296623
0.5813367585717468
0.5511668051538743
0.4454776394404339
0.5350072862578581
0.4966042436399928
0.5687406476888779
0.4714039170532273
0.4570318116839837
0.5396370470685437
0.5699124447122729
0.5472093195786107
0.42683817536332563
0.48881283754696997
0.41496640164649934
0.46907174591105805
0.47810702666077276
0.6186015566937056
0.46649232021104214
0.506570521096099
0.551906759253729
0.47640959056038173
0.5039970634913321
0.6025235014490935
0.45002113573065966
0.43710612424884826
0.4305316330759984
0.45110902506357187
0.3959135044867435
0.441463528983886
0.6334831332319683
0.5059820741754745
0.5409028702562101
0.46240334898824303
0.46491031831779245
0.5110124979335033
0.4685497313949033
0.43182497618247734
0.5715743799395681
0.526991919818824
0.4820229268065747
0.4688349226529276
0.5290330350246024
0.46067563607553663
0.47965074397981794
0.4255650204480713
0.6447147705856262
0.4616792637724616
0.49278153365648264
0.5784385339821642
0.5339118601444303
0.4692634464366357
0.5567226881400013
0.5069563075198878
0.4126776755294626
0.5280458480999214
0.5109629660956192
0.4366686478579683
0.4609501048389751
0.49088718391931185
0.5482052146765959
0.5563591879143847
0.49252369607354307
0.48743836257929907
0.4784132581395549
0.4703577319390924
0.3835738520860287
0.6028960587702086
0.5009360076253914
0.5811909584057715
0.5828440791917044
0.317619622720695
0.5266075254813651
0.5505785754951796
0.5125618681695043
0.3864509003253681
0.5100071454191286
0.4999401231290694
0.38901239935087195
0.5187570896208415
0.621176012504798
0.5186774738964395
0.5459515068835439
0.4520715521569567
0.4588950814402547
0.47543986961679285
0.4461629191520895
0.5077870541150364
0.531752289872372
0.6008988085488423
0.5680022860042934
0.4828810948388168
0.5819763096641845
0.424100991927243
0.4544035788116391
0.4593973153509965
0.4678232450907428
0.48879016998742963
0.5648017058693824
0.46274866824837163
0.445819117451156
0.527054649959254
0.5359371810565399
0.5491905156810879
0.5353832787696852
0.5026460390445852
0.649322473628007
0.5000234929927959
0.5015927509040672
0.4934626614863163
0.4939648912845971
0.5585877565510619
0.42589423623022327
0.5280626689626903
0.47100085894257976
0.4586524580664757
0.398205270777216
0.5151543072697456
0.520369529518309
0.372767064263132
0.43943853133189914
0.4601468251073956
0.5614638892783935
0.45145140313284265
0.4952852952478804
0.4450436298902074
0.4366746331384053
0.5423065376371874
0.5544678370531833
0.470946974170979
0.4457024472143687
0.5706437290374181
0.39610119991723125
0.492395527507432
0.55744718784991
0.5258500942320958
0.4039004398493658
0.5921923477045861
0.5658193781166929
0.560431123712022
0.5024772189409428
0.454977602978724
0.4731783416426311
0.4626906989890664
0.5686646879602939
0.4467843452707613
0.6072436489614421
0.45437164370957833
0.5229354043525177
0.4968490056567278
0.550099843547639
0.4566966412249555
0.5116645391378828
0.5538546312947006
0.5266161107914575
0.43078885739166733
0.4792199405981822
0.4876208583243643
0.47534997642045024
0.4904310571232181
0.47768019765544023
0.5181259496078866
0.4758039501714379
0.424760732026156
0.5347402855144393
0.47415000865106016
0.34209196193453123
0.5813384159889947
0.5864003099566895
0.5151905367688466
0.4396708901899006
0.5699327436327277
0.4590919168291281
0.6055806299158757
0.572646208334716
0.37915525425148955
0.39510023583191944
0.5268367208163359
0.42752112736777315
0.5016110838867461
0.40683506604199166
0.5989332270770332
0.4679422158505262
0.5908464206526276
0.38827650421341053
0.4941640152895484
0.3940035952592651
0.5193733165794522
0.5327505887173374
0.4266623300097578
0.42556957206442764
0.534799269500478
0.43655942997715963
0.6331004180318144
0.4049946607253331
0.5850915631553852
0.4783740991807868
0.5027157076760517
0.4998922706140427
0.451002603385971
0.48669872394759417
0.4216509931390256
0.49061295454934023
0.5366007964908288
0.3727423313911953
0.6236059802627507
0.4102492123228176
0.49785248695480416
0.42783297871535325
0.49086643345374353
0.6366567178561258
0.5163224345538536
0.4218805523058534
0.5955088031494915
0.49745058718942714
0.6026984739292924
0.5077275285933459
0.4044361123247856
0.46279641058812104
0.41031846146583767
0.5316413898148431
0.45754653856900557
0.48601197433727694
0.5332430306489364
0.42865731325763556
0.4771483397891367
0.5603327688529293
0.5681690772939189
0.5825220062217087
0.4847229262949218
0.5742262708671191
0.4834268947716177
0.41074612048401316
0.4080287375901046
0.5714558501888052
0.49243289128587386
0.5859707740176677
0.5208868996078427
0.5151693088746122
0.4287361614977312
0.5447413785193491
0.5245338316215397
0.3585996901498452
0.47082594232807373
0.5155892150246953
0.40619823174633596
0.5478209478360916
0.4959211570554505
0.40543271716173224
0.4605338614765925
0.42532862172911096
0.5482084151307811
0.4207140030549427
0.47475299007530786
0.44244157716442845
0.4425348506288903
0.36016901450455713
0.5730337720045149
0.439973208638587
0.5085160758942376
0.5524869200430066
0.5111672343566069
0.48442291777054775
0.48169864051263384
0.43033148995906556
0.3868313202640365
0.6004509952467433
0.4870467923377314
0.5897749781926225
0.6377133282278986
0.41389878059512913
0.5623793930103066
0.5252809339523768
0.4169490565269038
0.44700185959631467
0.5148714489565177
0.555324114450847
0.47848062981287864
0.5234340472730782
0.5358936407334604
0.5868052728831085
0.3953993625040587
0.47515275614481217
0.4385168621508329
0.4475363609152772
0.5519797851317345
0.4783453647521943
0.4619322894564816
0.40621168933244
0.535285601083851
0.4739406717083053
0.54070872084337
0.44416951817322486
0.4520235393298929
0.3784432649215432
0.47870412622194974
0.6493857348442794
0.5844107929771318
0.4889848964253039
0.5305154639777157
0.5219254669899085
0.4577034218330347
0.48684911956897153
0.5267542479534549
0.4575703976559964
0.4285199404467608
0.3077843682222191
0.572327442783625
0.4768111395394599
0.4752286446191408
0.4908777553136802
0.5397357580596618
0.5631547303252503
0.44945680723306763
0.40222532159218555
0.5837053456741214
0.5075837018235401
0.45389837949447465
0.5461752211105453
0.41790697431911106
0.45866547629475674
0.5559121586945251
0.5067251947340365
0.5647579081515914
0.38720150249089447
0.5759682675992579
0.5225789024978882
0.47366687932780477
0.553290365164773
0.5171374219532526
0.5719560831666323
0.5492301959642788
0.4837867483321231
0.5802315376225201
0.42792296875929925
0.48733643223550904
0.38004670126410234
0.4806764196599488
0.40394046423686886
0.5164284074172167
0.3739975150117246
0.41426323805852683
0.5620929923473789
0.449755971957817
0.5835347684060774
0.4635574089798296
0.48231377443446666
0.4117596018241799
0.4774638631907769
0.5151965863345007
0.4995839039987888
0.5001101924270375
0.5939591238754709
0.533947180499017
0.3039881725701838
0.5605481233530233
0.5523542628289756
0.34782812929605156
0.5549707628057178
0.5635565193675803
0.42126115888003995
0.5252049305207516
0.5527410791385445
0.5317797954959006
0.5110488129902027
0.5858141027298129
0.5100575606744492
0.4690100198750201
0.38650348354897746
0.555465563755099
0.5424508678865206
0.34634036653338973
0.489161551180416
0.5158895894229938
0.5321466505574729
0.4925267753112439
0.43646548921086054
0.45733182413541634
0.5521392070078314
0.34719382169436885
0.5529879439512021
0.5673494227184226
0.44455841682593544
0.46908845252732917
0.5136165200850265
0.5977035890648859
0.49448497766324145
0.4598782317440816
0.5266221828998418
0.437423892024713
0.5572823640264977
0.5841563436503268
0.6489780835885192
0.4545802208100887
0.42085197813746344
0.39568696878135595
0.47125226652454655
0.5415681792810869
0.5141149528456046
0.4184187572082722
0.49173919767419383
0.4938765627258704
0.5026226435755038
0.4443931902417455
0.5989486892768916
0.6209733962095045
0.5743035038400375
0.467775653442558
0.3938796034631465
0.567748379021695
0.524530066524113
0.5467192394879419
0.4022949628850807
0.5750117797118129
0.4105683325235197
0.5706488902148618
0.4803242555624759
0.5151379372333763
0.43241033278022817
0.6216707780465989
0.5269112558792953
0.43374847645588327
0.5847363231461081
0.4647511833477483
0.6146272552506824
0.4970721416031826
0.5059343731465404
0.4829583729672083
0.36243570092941224
0.49974631726329655
0.4284653455454213
0.6145162575685733
0.5188377043093633
0.5717593052267693
0.44959968928954663
0.4030183102390762
0.5850996879124704
0.608071162560295
0.42995907426610985
0.35539348793645964
0.47609055487012913
0.5324771022545235
0.5889700117110201
0.4695629204735882
0.5350550692443815
0.5023355433542955
0.5275814072650428
0.49976925575590203
0.5063036080860354
0.5038385958536556
0.5599645823860969
0.6086562219043842
0.6327204301123633
0.4491277673559494
0.5054599955173404
0.4452812339425932
0.5082928018735385
0.4239095254264427
0.551103760353477
0.599847141615182
0.48087332699826446
0.5398524443548038
0.5586359929083916
0.35735006198015973
0.478674006743527
0.5596441990596601
0.3991912214661179
0.46425030854641886
0.3912087794982938
0.44573435720741966
0.40814419090953596
0.5965278631746963
0.5194020698662795
0.42495706513443526
0.372057390718093
0.5068693462029925
0.5071635460709591
0.4907973821395552
0.5776813548452251
0.47327347055908253
0.5683547161764229
0.5882475051027887
0.4711624058559072
0.5296074958080289
0.42892546117727653
0.46854934451650804
0.5259479605243151
0.5488419996168574
0.4924175213076513
0.5792300245635659
0.39682724537472636
0.46902797085584624
0.4439283415514301
0.5335161331293697
0.5038760960944092
0.4995802062549097
0.4580308307003576
0.5613647675153518
0.46696017583614197
0.5763781392333148
0.43465979111916775
0.41786346567218263
0.5656822191772052
0.49293609401762817
0.4619432904256426
0.491795495549444
0.5122422189034894
0.6477239321715574
0.6033952472849081
0.5773467412396835
0.5966843807877967
0.4565997642145092
0.4921675398251105
0.5114697674853361
0.44772801466210826
0.3726211544267293
0.6221271865916336
0.443626411607431
0.45392295213509526
0.487281609091118
0.5792683000392991
0.5746881554250113
0.5282928859331877
0.5188078801613359
0.48821342545880314
0.5926661782104938
0.4450253225807035
0.4528273676993954
0.46987008171295613
0.4524856140427049
0.4499801812355701
0.5775180172336263
0.5302894228927474
0.47812969715793974
0.6425816868674665
0.5048146833028174
0.3945013149096852
0.5532538061097776
0.42593994192727097
0.4141660619073326
0.5958487280648397
0.321496212840659
0.34048405243508967
0.4613112304178655
0.5486097283585396
0.5974701479330276
0.4843814494308051
0.591573388595722
0.533870599930081
0.4347717566493691
0.5461635190535776
0.3997096299194126
0.4147171813664376
0.41024871929941603
0.5420634146947712
0.3754380285837967
0.3593192715700041
0.4948123532785505
0.5146816982605718
0.68796876351792
0.4952919375710536
0.3949966420943563
0.5672862146759388
0.41456862582332693
0.4443818732894873
0.5810343094543797
0.5366469805772771
0.5536113159745879
0.49964216348200136
0.4736788643811889
0.5322383111383494
0.4423503858079826
0.4224557772239082
0.5224579447979661
0.5400988390886531
0.5092867877882897
0.6411818635047648
0.5206021020741511
0.4036748027480369
0.47598270237243107
0.48455787945859236
0.40024112620900826
0.5098211877827388
0.5421609831187338
0.4421849224190189
0.44713224117421013
0.4039623975227198
0.5121553904769938
0.4334750876942458
0.45282982396740457
0.5811978465708958
0.49549551256428226
0.48085428935799795
0.40354977587581414
0.5141484245580324
0.5394060615962494
0.4348379682131829
0.5333679131016895
0.5414119853465196
0.4897203425120833
0.34507193025926475
0.5165595193614892
0.46244646787365806
0.47979017954810504
0.46867155376542385
0.6856603583054798
0.4252819015879709
0.47066149146957015
0.5032351003222169
0.5167253175173936
0.5164828643150475
0.4006423047740561
0.4443085328632574
0.3678578301484085
0.47240587583782645
0.4986079400085546
0.538269451338389
0.4470554690250797
0.5037674596389815
0.539973690781403
0.4356271713447424
0.3715341054638929
0.4939310831822414
0.568389110079796
0.42418528994703747
0.5950729390586312
0.5315804164601836
0.5900724433013772
0.4573702624327416
0.4895298339552003
0.4384834798510754
0.4802576566919589
0.4339418123227963
0.5271389234779699
0.5401471917625132
0.4973621037364618
0.46431513507161093
0.3889175741705917
0.612413225983242
0.387886571167544
0.5870097242410084
0.4738225036282113
0.4933143337988973
0.5298292741991697
0.5505509682984983
0.4108892552000353
0.6148639001965731
0.5874824295207388
0.4279602631647154
0.5044745906091205
0.5778261300696816
0.45181722371698513
0.4696699724321224
0.4601446219625663
0.43995579110381244
0.5958841761749236
0.531138641135517
0.5488955337957148
0.5224527868997022
0.48842964242950704
0.39788005783486907
0.5119537013860873
0.4871824912919229
0.48327723483729035
0.5892567201875258
0.5854756093059077
0.4303135589377404
0.473647828234884
0.5059663607728354
0.5139550771677353
0.5613439847729607
0.4402316351630447
0.43398448373365067
0.5327615586583094
0.4690445604895956
0.5382656628298851
0.5200446958868216
0.4164929816261543
0.41310389307298423
0.4495782707965755
0.600098498881026
0.42484142377391154
0.46896740502272133
0.5155941866922754
0.5325565306223176
0.46264538523381865
0.4791218155027986
0.43666565136726704
0.49549762003456543
0.4441420575719391
0.5635610374951338
0.5637606877368079
0.43961936232173654
0.5955125798902234
0.4841817174424342
0.5147971455088485
0.599514320558314
0.5110126492849839
0.5196685471072735
0.42634330700183526
0.5232366238615275
0.4689164369990308
0.5163738044687117
0.5841154833539701
0.3647147830315103
0.5616554621888173
0.5306693162577762
0.5489946736182919
0.5458419875557452
0.5602332233199973
0.5093029136484216
0.6096962439472037
0.43441744003930566
0.438354673624922
0.5515745018082011
0.5247297064001973
0.5630983446502249
0.5617196525156544
0.5645035774456223
0.42431835149715663
0.47781923105954727
0.526828175463283
0.42653533668703664
0.5258415618348962
0.45366222914976306
0.5429334616319522
0.5727649076760207
0.42527081005707423
0.5391641046955029
0.4577327632204442
0.42798357759386635
0.5307907465309135
0.4930719669761992
0.6553239019838897
0.5629803185058979
0.5638337954818778
0.4345716306075034
0.4746509794825942
0.5050794640938027
0.5166301706006493
0.47063609410887475
0.5209700705613065
0.4847712958379166
0.5210338627177128
0.5420176915014036
0.419452370414181
0.5475165336884609
0.4877933875743691
0.5370026311261734
0.4757096033020503
0.44475243470193687
0.3545783726283086
0.37416160911663
0.5200481677412834
0.6117030564848522
0.5468761521209972
0.5443658679329644
0.5510989463649982
0.4335684293241173
0.47016935079459937
0.42715274426883804
0.42889848505948885
0.5654186585805834
0.5368365860570596
0.5362351166788083
0.4795414461319999
0.38647536345359923
0.5916459234536668
0.45310422418333346
0.5336720632087404
0.5005926549113539
0.5319309424905792
0.5731641296845499
0.4425121152591943
0.3326898959059992
0.5234088500037113
0.48977338822603916
0.35753521293498486
0.5709156721159161
0.4744900815795681
0.3889814620456263
0.5693102740096866
0.3879831316368734
0.37635077225032904
0.5159112631621778
0.5466467103099341
0.4953918626884701
0.5996921295888112
0.5106267205658771
0.605651401717404
0.4547979907921857
0.49430377845057505
0.5682126175277312
0.5221673897202337
0.5095477359933873
0.5031608378456592
0.5404358180793283
0.465390391502575
0.6327338995892586
0.45583485599021667
0.4954595256000807
0.482294733574945
0.5874019952601554
0.5063619901287962
0.5040589224303799
0.5433945200090081
0.44110192010644
0.5016325532397327
0.4298813563823539
0.5414087536709017
0.4668896392058151
0.5097840004236903
0.5716644647074154
0.46401342260289213
0.4870565138383396
0.50601186115813
0.3771087330597305
0.45826217868104635
0.3660924812034982
0.5514538288512959
0.5912082399726387
0.5097365149232027
0.5082382263500445
0.5797808278318874
0.5941279520293797
0.40386679594964675
0.5078311942310636
0.5332366415981254
0.39633841000670905
0.5285400270662605
0.43945622298766623
0.4121873157873215
0.4761456342952763
0.5224312610261667
0.5313505520831487
0.4142767422543783
0.5996885973626481
0.6138327740815649
0.6326639596407382
0.4858667995868274
0.5191101198639757
0.46228909653478756
0.4629735248591362
0.5385514605680435
0.5347797536015874
0.3740446760119075
0.3961102340122099
0.5325235314706575
0.5621687654951758
0.5003251569964939
0.43016939226153994
0.6156938278085574
0.44873305129193536
0.37549452636848274
0.5818201703550165
0.47152969329798783
0.45958327312586
0.48431816952544804
0.5556132861358084
0.48361745715231
0.42730291462710246
0.44319377161928036
0.5736975379631087
0.6261492588459394
0.42783660919430844
0.5916366146226955
0.4453834953168762
0.4523143385891527
0.5774502635593955
0.518112291130202
0.4317699492735452
0.5554714917067366
0.5206832403133625
0.5498788044010812
0.47426103363203626
0.5159602255015626
0.5015080650038996
0.5176385333881691
0.4759732202813406
0.5651677706501053
0.4753849621564171
0.44148010141945615
0.5711558448491153
0.575579200442082
0.5997398936997795
0.5993661736145455
0.5619235966474325
0.45960747436520594
0.5117574377158812
0.4873739521624143
0.4547382544316431
0.43530337564025584
0.5739081570460539
0.538641752100427
0.5866718569683081
0.47368616610698183
0.6236678047428179
0.41965247776179787
0.5189043690645673
0.4862772882968574
0.490879537995681
0.42408819674644493
0.44419941476396746
0.5099297103838986
0.546537187133331
0.4588891138053185
0.5160543503254391
0.47628282136050637
0.40303818212427783
0.4740399589130454
0.5478128535182901
0.5167384520933572
0.436507981294935
0.5586711591297623
0.49181715752704575
0.5237936700280948
0.5124453069664572
0.42401737063279776
0.5776193636190661
0.5867848681424387
0.5065910683215564
0.4636242188934274
0.4956078603764306
0.6310443328910404
0.537374479557455
0.5114559244975645
0.5547302240057614
0.5042927659200237
0.44023332112443625
0.5389361433736589
0.5504668922172619
0.41905843961437445
0.5670361637051525
0.43618379805875246
0.43777231750563544
0.4593991220323331
0.42384680757938337
0.5562312385374107
0.6050520299307096
0.56480108004088
0.5851947901451154
0.5401479238180112
0.5176997322024235
0.49319823952092495
0.43582259239799287
0.6279839931172277
0.512506322739153
0.5937859395337242
0.42910196672705364
0.5260253809389485
0.46694716072769676
0.4698851129822398
0.48195441381326015
0.43339803459775983
0.46898691452409946
0.5657174765379037
0.5930766767332629
0.5947290785050449
0.572045289804872
0.5076059770162572
0.45726885514780613
0.49520570027762
0.3748833760296812
0.41543613659608264
0.566236043561059
0.5495770634062972
0.4601483892274001
0.49323762507519986
0.6136999571620645
0.4690525366035861
0.6027619260120448
0.5564016894811339
0.4855250528202105
0.4507842381555339
0.6242902693589616
0.4530287389018306
0.44523660233403084
0.49043627948921886
0.46024372707251493
0.47080562672757437
0.4870794583519936
0.5520123782009747
0.5924385329296978
0.4432235871574869
0.4966391315951383
0.4680821782766006
0.5036029537415214
0.533251273079322
0.5938484993017284
0.430320084549838
0.41902780962995456
0.49507184693906836
0.527782588569727
0.4390680492874017
0.5010316336799369
0.5229873427614787
0.5062530643712873
0.4475784333407067
0.4376706740689039
0.5845894596808775
0.5460418360801192
0.40304090076941607
0.4975800864508314
0.5055839819316125
0.47963802479427536
0.5048611726176442
0.4457767006693252
0.65247097264266
0.5899664039452952
0.6466058976861813
0.45899828184784996
0.4372046235112902
0.48894329046518303
0.49675798140298494
0.5800510302805124
0.463140188120357
0.47132884393430596
0.499600259732753
0.5385941821120491
0.5103462357732893
0.4678186237155835
0.5533011957631058
0.5464754202586525
0.5228923408414995
0.5278233586963538
0.5413148265835425
0.4938742198963682
0.5781444479012267
0.4679335581531497
0.3466956411670355
0.48659498073855245
0.43011809764541187
0.476074815424697
0.5358622244225426
0.5118325258348975
0.5996736378088408
0.5268567247507827
0.5687144327053806
0.4157636302100031
0.5267849829183002
0.4383913965968207
0.4834018053566882
0.5232412627308495
0.4961126031904014
0.4224878022863237
0.6015232339315615
0.5780349028656636
0.5742532722414265
0.47949345418811
0.5452655111729318
0.6432696352630062
0.5158018898066316
0.5854599548743267
0.4581745222118622
0.6544724021712971
0.5419625486744413
0.5139288195732934
0.5499066809313856
0.5327682344982012
0.4717272404961548
0.5448364278243577
0.5842078237142299
0.5028024979571848
0.424994329807882
0.49194200730437015
0.5137242702198408

==> anc/HeisenbergRFC_J0.3pi_L8p0.18.dat <==
0.6713881408361579
0.5856985244476898
0.4947445493479051
0.46486783274981136
0.5180667798055424
0.44145047822593814
0.49590378004717345
0.492430861414895
0.5217762268340751
0.4609783382658999
0.4897393282025153
0.48654848086838653
0.5426790079642484
0.5342079474094744
0.5329147436582277
0.4864726536398105
0.4926535476127553
0.47035754867613666
0.5332905523395322
0.5377151415592009
0.6092187655261999
0.5221528288758869
0.462205112739667
0.5791981132207802
0.637633505788935
0.40347592439687174
0.5712473695210017
0.6184355576156685
0.5669255034618896
0.4979764512682709
0.598197335777717
0.517789620014331
0.5073903022620224
0.45505715620553844
0.5699121644644549
0.5773738684637577
0.6081252371288545
0.4020983176809849
0.5560713260925715
0.4451023540888002
0.42750552419353155
0.6140502809231801
0.5325443932632437
0.46771437054169956
0.48792156008808296
0.37514923408112594
0.5132047507414472
0.5679615870096444
0.641403779481616
0.534049213778478
0.44583686936919653
0.5884406709145912
0.493639187431036
0.5277229088158527
0.5310776570532126
0.475280237041572
0.6011096634989845
0.48799771356893024
0.4568300473868246
0.4905199187587649
0.4968914804390547
0.48258801671715446
0.5165982397928013
0.6265567405631939
0.433568023684177
0.5208805219285487
0.5917928703204236
0.5078526674610169
0.4652156788180814
0.5734921258109348
0.5194736926070652
0.46066125641767025
0.4687091649333067
0.5439187840954247
0.6347244182856967
0.5420162712209597
0.5035335269400363
0.5097952481661283
0.6354591326487907
0.5851942209759123
0.6215895441070168
0.4443937442610064
0.4997160392796547
0.5392854734403086
0.5020009998025969
0.5184154805378146
0.5643449803314632
0.5182168858076586
0.5198897099565303
0.5179139448086968
0.5711802429900276
0.6059490824366647
0.5862571993617716
0.4307854124485334
0.491011327953462
0.5309873750698226
0.416407924331606
0.4945902018781419
0.48467758648292947
0.5830503545531749
0.39120316886108986
0.5384846530360803
0.5778089370232407
0.40261154846031394
0.5570991362087309
0.4645707681366956
0.4762111280304638
0.5444312812447789
0.5184876949662709
0.3972178784194589
0.41496999965615533
0.4009356385094329
0.5026514002734779
0.442573353467959
0.4824579196370123
0.44374885873308506
0.5294584715956727
0.5133392385423715
0.5922936999120468
0.5359887403096295
0.6514801054386273
0.6037700138931129
0.5058104715644306
0.5113954493574328
0.4765887758006427
0.45218150634932913
0.4994861688115705
0.6312873761763134
0.4945173763277277
0.6128733426066968
0.43889537624858127
0.5281961168487991
0.420451479576966
0.5129435949180144
0.6609340016852099
0.6100657156105744
0.43577236188658225
0.5331776406649054
0.5053697049980327
0.5915698438086633
0.5236309334979422
0.5559388790658517
0.6486345033956702
0.5683495872634935
0.581749622005904
0.45123453181486634
0.532975818421427
0.5444177570798792
0.5420348204297283
0.48296213626437984
0.46752271613298685
0.5185605106600936
0.5012448855382557
0.5133292372853329
0.623874891752549
0.5100984013293014
0.46526480604799214
0.6006339364985169
0.5422882320764978
0.5674118228737508
0.5189140583399336
0.5289818135532085
0.5913813527365129
0.455439717135985
0.5547930391127062
0.4432342879695378
0.5432406357301908
0.4023959046987007
0.4590699356522258
0.5590636841735076
0.45386296487171485
0.5158698225895169
0.52945737770394
0.3975563521896442
0.5369182018800526
0.44170287315760687
0.6116778691032634
0.48386786290583356
0.435775498179205
0.4503406743253208
0.4724822820268236
0.5234361305716891
0.5185612361317614
0.6136514470799285
0.47399297616893454
0.42551054356636714
0.48880760069934837
0.5533314763127634
0.43776778664111915
0.5385270855201781
0.5246983078549706
0.48836786162352663
0.6004589580839776
0.44098796062430673
0.4580171447029394
0.37121520062761804
0.5477424844918256
0.5075760458293832
0.5945818378032739
0.5270395723213182
0.4053619569660137
0.6341863132169945
0.5227947730200989
0.48862436960700634
0.5107670488516954
0.37828988878957004
0.4061242148589263
0.5608669541769288
0.5433534949981225
0.6214041274206248
0.39808012013783134
0.5141196335993075
0.5318931557922012
0.4870077218526029
0.5330595503882067
0.5973361347716675
0.4738788476729421
0.625657438757189
0.5561195391922493
0.5644185983669898
0.5490129510471924
0.45430511154870684
0.622859873534596
0.47523058673664853
0.5695516350588232
0.49513687672348505
0.4412194631410254
0.5491714784262373
0.5663118857029045
0.526552657750984
0.6217376506076829
0.4232594356405214
0.4947316582276089
0.4397322356947352
0.43258723241350067
0.593006689836715
0.4920423069468662
0.4673350547199961
0.5080216640886669
0.4594743627921838
0.5862353251252057
0.5072507457164294
0.3719242931217408
0.4379806131933873
0.4882452947061612
0.4318092260111464
0.4323648168994245
0.4038750222029986
0.49328803125361176
0.5062932999573861
0.5029071766896424
0.5357318230201426
0.4678717140744869
0.502531789314105
0.5341360645593433
0.5761630096936274
0.5464623815455081
0.5271065685473921
0.49914682289153045
0.43055358480663264
0.49510785968039656
0.41935205015351695
0.438687594778162
0.4578658871880559
0.5128761063107256
0.6012640696346477
0.5954396563376737
0.4882755920669563
0.520541605880119
0.5510804590893739
0.5153379190680667
0.6375853672790355
0.5503504714721575
0.6362283280681893
0.5832005398945449
0.44960138015184825
0.5302908113004922
0.6264492719107561
0.597786142300425
0.4648670820798508
0.5447981593773858
0.643125671523864
0.3516810180543137
0.5510210546589893
0.4939622425740406
0.45803770514487313
0.45868308963316917
0.42665017676848926
0.5583157745252497
0.63871339968988
0.5170022657968636
0.5255621524506826
0.3890447135610624
0.4926955329721844
0.479629609273006
0.5547074659455025
0.6149932029901483
0.5189047530350485
0.5164689204705883
0.4103139432918517
0.5087015793304858
0.4545863815755857
0.5059462257974797
0.54749639444577
0.4829984231752575
0.5200946144383783
0.4991217719904116
0.5093966522707359
0.580304259019467
0.6089763760359326
0.43856356222663156
0.5538339478122197
0.4021326736886683
0.5654975898579224
0.5507997797786325
0.49641146324491187
0.4693474663636005
0.4729246118210001
0.6514701930191586
0.5744621513087088
0.5099502297505908
0.45402533025671044
0.5565018070158305
0.5046187243901264
0.5196946741228019
0.5422136728832472
0.44745101664488623
0.57613259230743
0.5105573802006435
0.5254626337324212
0.6008712380905097
0.617584580013227
0.508203571268737
0.6324866478209938
0.5505255010583356
0.575052321175738
0.5085434731332082
0.5363353845510659
0.43048534919533993
0.5079719754590243
0.5823425627591055
0.6029085519874278
0.5280621538335878
0.5384405066971393
0.49367137609970785
0.507775673181865
0.40600975122844213
0.43241641500433464
0.504430559990169
0.4977281915459177
0.4468362065399408
0.5845361805710843
0.5401401919970596
0.4499410733571561
0.641593503264516
0.5768897756029762
0.5815540100382423
0.5231772234915595
0.5890240758730784
0.42575402804984014
0.5309411565060582
0.47858371443928244
0.507693742191477
0.48825033818184743
0.4657108462033429
0.4639093842682979
0.5701050086942838
0.5984402599658047
0.46645850628862306
0.5048347024570765
0.5277596400604115
0.503819964271535
0.47821458281187545
0.4699542622799243
0.5223546226472937
0.6374887397458624
0.4322459024254746
0.5511306492208916
0.5011265476462099
0.4453124853812485
0.6257470312822829
0.5111068799804077
0.4208466025219183
0.36082698432729565
0.533039242203765
0.5154407821850757
0.4707923543973129
0.462616207855689
0.546846857405599
0.4539853737592324
0.47579832618006285
0.39004262312620536
0.4908778745685776
0.5188409709887586
0.4470424874813794
0.5657313420120313
0.48873835557400314
0.4100834447647809
0.4894511016449168
0.4881167017221587
0.6211062597179423
0.5491889678440399
0.3753796365252152
0.6281778552883079
0.47731038034849826
0.46292991800686445
0.5726158514760601
0.5208217959150905
0.6347773671328397
0.3625388358452039
0.5868338657236547
0.5168392808886995
0.4104893128618067
0.4495443295227355
0.515713982579065
0.621828782728421
0.47175539436101793
0.512524594562803
0.5264824540235673
0.492446137790197
0.4625972227300143
0.5453038886871616
0.5362893771185219
0.45666919479888807
0.4878467720597365
0.48789829530750384
0.5856569260367708
0.46209241979963167
0.44944388900144566
0.41442988427678973
0.4100449124502429
0.46741890145782905
0.5813997666198754
0.5001109646894552
0.5816033113993035
0.46678673151516353
0.424567317047465
0.49895863687236014
0.5902590118566861
0.5132483799282387
0.4420943310107669
0.61910853836068
0.5077376348063127
0.4673339560222533
0.5251621434586291
0.43390512483084914
0.4723260298632229
0.5829839092263264
0.5837042276708516
0.5879476165983929
0.5312679545146916
0.5654625063850537
0.4055184959566748
0.518700914779138
0.5495035083577986
0.4846908660982285
0.5097268378562635
0.6240765639283777
0.49354837348894176
0.5516710893664312
0.42539203065396924
0.5838500123223878
0.5395853254002384
0.4003719530805509
0.35703814644520626
0.5171865779835128
0.6073753784967378
0.6570108419116656
0.5563762347492652
0.43856772400274247
0.575888209571795
0.6205609645943465
0.4253884170553824
0.4517697892343862
0.3941774605105477
0.6283934844831176
0.40501704628214297
0.5972640461191093
0.5890101192758113
0.6119168549936931
0.5302901528633516
0.461924599563635
0.3952785636311005
0.5124016263131468
0.4125861168614997
0.4791159200524293
0.3843838582171036
0.4396103306468389
0.5009854165714999
0.4774149374393913
0.4985594534389262
0.3786465496181766
0.528141957968565
0.5346955130524143
0.5843206692866894
0.5067699468546532
0.586861347602754
0.4192996675796908
0.5512075548361495
0.5947781009433907
0.6189575026397954
0.4760098619638073
0.4974404780545
0.4800604844231854
0.5781807236105944
0.5422302209523147
0.5174839344408699
0.38590461608342447
0.5054357553490031
0.6167263310226992
0.4523385055659524
0.4407571481487839
0.5241174541074554
0.47338196797873944
0.5202082760553453
0.42743590816918997
0.5864779602201133
0.48477517429286343
0.42525442059975843
0.5144811335634184
0.6346051672546756
0.5328264040499262
0.626959461285429
0.42581311539339484
0.39669141322253837
0.4382624391187042
0.4987784806520656
0.5546731891602747
0.4835323527925273
0.36975206411534345
0.609774732942398
0.42275804690768487
0.47500496298716344
0.4797595496610893
0.5208033374077478
0.47232039565879946
0.524319785538917
0.4935735135944571
0.38815545602130413
0.5360951788602846
0.46272076498397297
0.5345930645557647
0.5906051805631205
0.5983604346709963
0.44611749228475595
0.5915317166731329
0.5618341129300066
0.33292690006265313
0.5592453396414868
0.5064824707398972
0.5234094936707037
0.5689172092911755
0.4498085607960717
0.5351995698315932
0.6146070247298622
0.42310412461777114
0.4902531654913413
0.49166576766525744
0.6098706113475796
0.5251740902819151
0.586651200529383
0.5645290173372897
0.5104176334472954
0.464923105988551
0.48663665771705766
0.494699166437657
0.5549327531292966
0.43933277302338264
0.4916114478902869
0.5771685327703864
0.416897202252856
0.5718499964467825
0.5570092097014433
0.5787784364114833
0.5866844528341959
0.5585904385291423
0.5530129707023629
0.4953066332023517
0.6083380777995164
0.5165925142299878
0.42479857619606326
0.45602252635107765
0.4152984401757708
0.4413808825330767
0.5510869323484915
0.5523816515158432
0.49832265248607666
0.5737006320524639
0.3479177377844762
0.4264218459498389
0.4828471865385818
0.5738601885904149
0.5750798201730917
0.5202677629314507
0.5351524776317989
0.6214912452340015
0.43266148431032386
0.42025233984129384
0.5919203336818919
0.43752285210777236
0.4875730070742181
0.3910311294785779
0.42188860455159033
0.3538787245359756
0.4823575440252314
0.5482368647903927
0.6204477163171617
0.3923188244599387
0.5629209725903661
0.4815504840214033
0.4435727625815989
0.556358660074288
0.4288788331840274
0.4818957637764667
0.41683374155839853
0.5374794158173383
0.5191723815344785
0.5663927490392137
0.4210496063315207
0.4570475360851859
0.5825852342105176
0.6186582248775951
0.5563582697060171
0.4939684285016528
0.602690966983279
0.6008992478452799
0.5175226804143422
0.43802058393686477
0.48821838461138817
0.5698889832227433
0.5507820401803811
0.6030133215832919
0.5215656060333208
0.5430275868230867
0.5067597201093378
0.4406991185131971
0.6622220413210714
0.5753547721742851
0.46526033081002854
0.5754228503264862
0.5384673059221766
0.5871814674896992
0.5363977733215642
0.5563541719495713
0.40367225000115836
0.5526642814160042
0.5054028724465687
0.468140746614512
0.5033417985939244
0.5856745268800605
0.42117743276436564
0.4196347982802213
0.42810414502303723
0.504146713928256
0.4877324615770821
0.39926990593018585
0.5537222406949276
0.55121203643031
0.46261803636148335
0.6043736317799956
0.5249031949171772
0.5396555925493444
0.6304690328008854
0.5715335352106115
0.5005270236681413
0.509338431117956
0.5120789646849422
0.5550710942650585
0.6287110108390163
0.5212121053060725
0.5947590214044617
0.42978368647560056
0.4167524103585099
0.5549865321686079
0.5376184820043475
0.5761512701175496
0.45006088737502997
0.5878510257513786
0.43088223674567977
0.5306382287234903
0.463557084855861
0.534899183827709
0.4054584512278942
0.4817247497868279
0.5192920020190603
0.5893585653155547
0.5011870259203756
0.48380578953503683
0.5109866205657487
0.5484653402085412
0.5605060706001656
0.5184778272389838
0.4826882028006989
0.4019630040136744
0.48481127853218675
0.51188216187637
0.4708504774629818
0.5047750827491714
0.5709518946249267
0.41312347235623753
0.4351630246275576
0.5438994608415905
0.5174635834080639
0.5905508602125357
0.5749286499871957
0.4821742040990898
0.6223552778060228
0.6407927621337676
0.4296180245506857
0.5869923626691622
0.4106075606377427
0.5333396416407592
0.5809260441131406
0.5145059295498969
0.4540864606668962
0.52900930228063
0.5249604676115283
0.5380356252329899
0.6227036880024596
0.46397489131496905
0.5277579855247466
0.4924322436613421
0.5121761601885684
0.5357955556415394
0.4438810213939069
0.5087908843928242
0.583273483727896
0.5483737815377735
0.5432481238557644
0.5585178255171809

==> anc/HeisenbergRFC_J0.3pi_L8p0.19.dat <==
0.47170950451087174
0.5469579740876505
0.5974249063837745
0.48160689846774113
0.5615879501641035
0.6243179275287457
0.5736029800139383
0.5039582357375815
0.5420305251462495
0.44679911738102707
0.4995684497870467
0.5665990525348893
0.5413534960460813
0.5550106318101956
0.6480839423485193
0.5455931750033065
0.5655056165652145
0.4600984446685577
0.4054229633489332
0.48903025071598916
0.518507196639378
0.5608040578050774
0.566345084420979
0.5161312312170512
0.4728996135497762
0.47808954779909135
0.488145596914355
0.4527120007850337
0.5905613688558774
0.5924373450941927
0.4678061299867278
0.6391039406741882
0.5787269764770671
0.5072459300287441
0.6368171645695656
0.5706398331629403
0.5255687635514315
0.502847142903701
0.5781377858625508
0.6122520996048804
0.5163516050414014
0.49917295241155735
0.4507861321133195
0.47255632708307527
0.501665807097206
0.48508287473155515
0.45088177231813065
0.5634845098115341
0.6254674882918013
0.532765039546113
0.44115736020244495
0.5747069723420045
0.5063853217162498
0.6184050505099756
0.5899635270436041
0.5411140099112877
0.6166299630400112
0.4946093745711309
0.39878990988572216
0.5597007062178779
0.43674057473238637
0.5109142123856937
0.42958086842750964
0.44062287113568377
0.5420941005982265
0.5906522900089306
0.4440626688983326
0.4090079870144447
0.5778640544359938
0.622641311223658
0.4568722509912882
0.4408277633874442
0.45021440989713674
0.6073009725001959
0.4945019163720323
0.653640875160244
0.5642426493302446
0.5381545783876142
0.6490440532378966
0.4914558271343564
0.5706604192081053
0.47526692600020143
0.4612866110284718
0.5020110845145301
0.45749098593178833
0.513231736367103
0.5724575013247862
0.5094191411013275
0.48477790541916205
0.505469400613901
0.5476877836429089
0.5082469285084484
0.5247374022689425
0.6842649369395665
0.5968144433064088
0.6573381839021543
0.5678099536954259
0.5759335029239185
0.5642542506796578
0.5762719063650966
0.42223182400358494
0.49815150625669835
0.510837328829639
0.5807014228056041
0.5220339323314427
0.5878089354548245
0.46637367593999945
0.48753257179565584
0.4439344916570709
0.40812565925591704
0.4298734383697427
0.42450468835751254
0.613510696335995
0.5381487778418623
0.5386238986110297
0.41075708114612924
0.5208682454069784
0.4637553490400207
0.5188650580251788
0.5676848808070697
0.6292782965387564
0.49450397737005547
0.3369488834217004
0.45168092239753005
0.6391899618367077
0.6487052910599675
0.6089236473531672
0.5468665806365559
0.5210408262670422
0.5098223673250751
0.5772817618899143
0.57431948115088
0.58984598317051
0.5293986461126177
0.470516347165883
0.6544950672592097
0.5290440022862405
0.6161481191490277
0.5451809657582096
0.43643791536103865
0.5552847851851263
0.4771854130462871
0.5133350511510716
0.3705968172347378
0.6452884265563364
0.5440690772038349
0.44083035282410427
0.5888767833883308
0.5563090568307669
0.48327145035650815
0.4643370217508507
0.5298606656618792
0.5496126751609077
0.49875198025861284
0.5765024244374184
0.43397520228391284
0.5243857513264208
0.5768474497568027
0.5544294895099428
0.4009983324461514
0.5032226478193438
0.5456159063144344
0.43150498884290783
0.5507005562671465
0.6006450876568551
0.5889127179617897
0.4492167804752938
0.416066897756781
0.4961725126535614
0.46622915119460673
0.5439276689256068
0.5473986210202
0.5696436561803069
0.4879399324278219
0.5366276330216743
0.5049460528089602
0.3539468758616647
0.550292062278798
0.47086321972029854
0.5888135267254794
0.5959088101059681
0.5071232584199665
0.6111201158516946
0.6507004304625205
0.46300632502422295
0.5019198483272413
0.5420637758283973
0.5753818465353726
0.5561732105092042
0.5004369221872601
0.48678136501788377
0.49958162224900826
0.6400661831611507
0.5800832998567352
0.5336423357137489
0.5555064588823225
0.42078440748973506
0.5553478131579382
0.5356261419718742
0.5042633610578706
0.5117144784840969
0.5838786002355212
0.5264013349880852
0.49165273447096897
0.45983429645041146
0.4024901511520772
0.5479622161943127
0.5120824354676262
0.541295318980639
0.5098425249730336
0.6176881426230284
0.6173761558312391
0.5554781384912532
0.5921240925696988
0.3657721818173113
0.4064001676598577
0.4301979464523642
0.6518566148071725
0.5532262930456445
0.38643287793569314
0.6147722988739718
0.5180916080351791
0.6475939906664602
0.46923710803676205
0.39988355551796495
0.38610561269360993
0.4254465101491259
0.5174932708612441
0.4900615686326507
0.4917568923067115
0.44845195966789864
0.5912194486125537
0.5595853684764764
0.5246296933841469
0.5154255342728099
0.5379281522007827
0.5304738495283533
0.3511269123859823
0.48358753926810316
0.5259583480050819
0.5684465710987331
0.5752028243358057
0.4485602288363669
0.4648923174373812
0.5489840657534498
0.6240097424885463
0.6123197582243429
0.4448747261552485
0.4408664208497103
0.516234084975888
0.4843981415868308
0.43555388453996124
0.4565790298694911
0.5397840185265177
0.45291750783273516
0.4567211704932055
0.5588211171191694
0.5188579282485724
0.4820825427459649
0.5421949426482462
0.4631800474128245
0.5637118657718929
0.6079166054034661
0.41902580384441257
0.6178938482347112
0.44884918819038067
0.4798383630455143
0.5179115105598676
0.5379062621510229
0.5822053069526334
0.5027489157282833
0.5754450714336519
0.4456313341069591
0.49864771111179595
0.4684393851184255
0.5551001156055443
0.5044081415648314
0.5317763821302859
0.5634446733642767
0.5859621498431316
0.5722884649834514
0.5392406557081942
0.45505873389121515
0.5664742964281343
0.5524173646348964
0.6075987538157341
0.5027043077113401
0.47882743537908873
0.5200812257587868
0.5016219102020716
0.4596250045768865
0.504318324844241
0.5672771034479603
0.4722639906666173
0.4322616019067648
0.48892255169412085
0.46158213875126797
0.5279428551089337
0.5811523201504114
0.48231508461182643
0.5320053673577387
0.5014023622481318
0.6049466849374002
0.5506755354642489
0.5225627567474206
0.5859380553970347
0.4746062755467166
0.6097486278431448
0.554189371125067
0.4153316351964394
0.5543847736585416
0.42511351272660175
0.49642940084992154
0.5954822029412852
0.6527205891771036
0.4358194842642999
0.6120043080945574
0.5390454843012087
0.4744180084352592
0.6429349871981834
0.5245636742840231
0.5415576881311076
0.5120156540720926
0.4425292309186908
0.4241436967316863
0.5748510447913642
0.4726026450411054
0.5223512421256035
0.499620031352764
0.5554970394910147
0.5227064355951972
0.6040395331814561
0.4832772568182625
0.5365095474150176
0.5749489354193897
0.5619884157944475
0.4476819161391012
0.5110041131749585
0.6171787922398144
0.6348459174455839
0.6046289128281399
0.4440736828870074
0.6455984328795775
0.44655261314305017
0.5035747867688013
0.46421460323730135
0.40181338377660225
0.4689442963930583
0.5801169291399243
0.6391524378412827
0.5422403767076601
0.5900350456760912
0.433675231215994
0.6234965955009475
0.5858974287553795
0.5389364224887421
0.6155707363158642
0.5250670088541701
0.47419569837827497
0.5578618283755856
0.4532873105580639
0.4737327539213977
0.5340020108674384
0.42767341545520166
0.3809716455807232
0.55692150878575
0.3728502029531372
0.509279924466597
0.5798341284437986
0.5204267657780688
0.6200395630933255
0.5899974401192931
0.4713959630271775
0.59620045463453
0.5873676941920569
0.5021540494542829
0.6130588301394532
0.49840711207389604
0.48259161442957843
0.5836129797281829
0.6029715633191375
0.4783186526490239
0.4614603788841521
0.568993197541154
0.6056878538927443
0.529474523983817
0.5865373360010492
0.5519253504974085
0.5175559130110448
0.5585918200420865
0.485065553253648
0.6327793064206949
0.5048115275604238
0.6499627211647946
0.5658233276785954
0.6052497175326047
0.6173381229908235
0.5444205191465054
0.5269546279244847
0.5899307988748349
0.49827843128555427
0.5428198765245094
0.5142078583039649
0.5388800071009024
0.42951139630941115
0.41850475125439274
0.5080071748141253
0.6127420623781001
0.5055930489703264
0.6153657684334731
0.631222662316495
0.5862695367380596
0.5035144621957158
0.5778837293080781
0.4402398394478071
0.6370662029009336
0.4906095577379189
0.5000526356383103
0.5049313172179996
0.6217567016923837
0.5140602260957166
0.6115616750053902
0.5598753646191623
0.47002945742199503
0.5222852313446553
0.5321182137564486
0.531976998957345
0.4203642329252577
0.49918332184084957
0.4880314281801742
0.517184914135171
0.4863453888767432
0.5622837038554251
0.41659883913004786
0.5809495526170748
0.5419421968945154
0.6556569142627398
0.63787664484978
0.5611089411025901
0.46872219671932025
0.572875684301913
0.5248197556026849
0.4220298365987161
0.4762908391301665
0.42933505990115256
0.5663370535893132
0.3765028410030313
0.5394408820832488
0.4666120925389839
0.40154293647337774
0.6390574737939189
0.577958310077712
0.519254058099275
0.3653030894764093
0.6034122407444189
0.43087484692689776
0.4890468623538817
0.5751312947286419
0.47323128996313274
0.6259787574438198
0.6386863753238604
0.4636537347307902
0.5090493937014577
0.4855456297846863
0.5130999557821213
0.572560423585742
0.49958243351286374
0.5345210797191675
0.4416158960753323
0.5604975157684995
0.5738349420626548
0.48437857757563396
0.39234427370595043
0.6004463954703049
0.4956002350970325
0.470366167830588
0.4707175505227077
0.5623425017743419
0.6759872279815382
0.5602336692935782
0.5039667042255322
0.6188844840689611
0.6562396327027936
0.45278598099855044
0.45279758692885724
0.6085549730066081
0.5996954051437744
0.5576022232856567
0.606338413678852
0.5283374208321545
0.588062283268455
0.4589000872620945
0.4924625750384433
0.6232019437348894
0.4531120009509591
0.5879828458782604
0.5865525760122545
0.45632448431927486
0.40351413112679163
0.6513209518009626
0.5057427190616978
0.4821434440767871
0.49928078836045403
0.5590013594402928
0.38151055222661073
0.6202951522279557
0.68521505838838
0.5014115462659986
0.4639737025083567
0.5631958767959502
0.5058004818792413
0.5044254530849489
0.5058039040599824
0.3925030375422324
0.622621648863933
0.5908221127961689
0.5833013105615833
0.5096308748111723
0.5395458229521967
0.5008171645937312
0.5727835560538926
0.5686200955197798
0.42441474692073206
0.5505770364081288
0.47244794244435395
0.530276732377788
0.5714176767601373
0.4170078510530601
0.559765123114382
0.544459355842136
0.5115413790541112
0.5957652529013295
0.561277458826026
0.5104571658112179
0.5386747984785568
0.3392846255290672
0.4387480412254411
0.37099862215114665
0.47998816189394466
0.45630575989697475
0.5685189040229557
0.5583423034778148
0.6110990247881304
0.5158756654150739
0.45122211293640335
0.4603795184542039
0.4274453591473826
0.4955798310211638
0.6275342904237382
0.5536395948853683
0.5203997969115152
0.5526145813787678
0.5790966111167364
0.438041804110771
0.6106328296692248
0.455846860577184
0.48820285374279027
0.4993759862459879
0.5929537857834972
0.5866899550263758
0.509553531817519
0.5700231900437952
0.632955291601146
0.47023462647855624
0.6486332133185505
0.45211194671392796
0.3973051183146393
0.38914624566848366
0.5848012597370865
0.6022938502493533
0.6254795109449819
0.5557442757169286
0.5248715228534168
0.5344824310262134
0.4730497684924078
0.42611600766974345
0.5219683266467892
0.5339987084934498
0.5571430886581883
0.5165576222095882
0.499729746412037
0.43031045314246175
0.41983003306066774
0.4809023691735422
0.5909729483979296
0.6147736120267502
0.5746983433499216
0.47973351494618655
0.5110648949549154
0.5450934403253236
0.5443581966442775
0.5531620923372749
0.6192019403410476
0.650660322705032
0.5765187607457386
0.4424255473461023
0.43607354272758153
0.5840571055695605
0.4279554531104025
0.4513679865215806
0.5463991844161011
0.5929343901676234
0.46610341090007457
0.6021899643485212
0.5540495090545654
0.5263798801887104
0.4217493077078129
0.5941377604141973
0.3858814362431967
0.5585136583685046
0.5241500402164039
0.564808916866818
0.5552089486657582
0.44128524380422735
0.564452666323236
0.5610791628012477
0.4585288214695689
0.5572431772307876
0.5673573875537131
0.542868822012002
0.4417146167357362
0.4251282346630821
0.4605716907257879
0.42538621285483236
0.5790229584224759
0.4418647536253569
0.49876654485098215
0.47654238460385956
0.5787530387514946
0.5392667584399894
0.47999367302640056
0.5730331959063379
0.6729518893582129
0.5603907868739495
0.5405775625008636
0.5416854944860782
0.4248882206181928
0.5788005635073524
0.44235996424800245
0.528624187883823
0.5558949719528051
0.3867834684331497
0.5805486437587443
0.5434572247188428
0.4433637521515564
0.5499947928446537
0.5678771252873481
0.613462913399999
0.5842468733025595
0.48769655290255204
0.5371897461338756
0.60123460067862
0.472612135225512
0.4486646034861538
0.6009876763595583
0.6315394018595707
0.49800507499592517
0.4375351510444923
0.4736209883369106
0.6219071254166033
0.488994703481346
0.6397479198711455
0.6285123843117774
0.4873738417298988
0.5044688145102181
0.4657581838898257
0.4851883748907332
0.5872560199229571
0.49663214316142
0.5944851355676135
0.6779685666323584
0.6056378837049955
0.5458162629967853
0.5267919861047187
0.5280710981418347
0.46122693231468703
0.4388076418368962
0.4327536960871317
0.5534050594070618
0.5882092246831367
0.5165080419180998
0.47095538764241257
0.7039817193915766
0.4695913720309901
0.4921077507635692
0.5024132549726174
0.49643450613763346
0.417136873087596
0.610171727454057
0.47865209284380106
0.6306690653011224
0.5404717771121936
0.45396726897205547
0.5410727848179979
0.5115877436539968
0.45901153219133545
0.5848634877987954
0.5307396087688543
0.614562325110171
0.6021480837472318
0.6130226601034525
0.5467641186807972
0.5947369681174522
0.5530477472929182
0.4818976183814691
0.5435207749900355
0.5831200842889194
0.500085419125995
0.5848509767593251
0.5503890362854622
0.541221764385415
0.6535190736274213
0.6207892411060258
0.47705729524484813
0.5814964647357379
0.5590872473475802
0.5270471470244922
0.5188532992352319
0.568493010063462
0.5605169103968234
0.578169592468148
0.4996562404670588
0.6412608912750477
0.38942992036400137
0.5561475234371985
0.36403048508158303
0.49028388940486234
0.5628055090560166
0.48324009815805036
0.4428686378824519
0.5570278600331854

==> anc/HeisenbergRFC_J0.3pi_L8p0.2.dat <==
0.5418728026592826
0.5894613148255302
0.528157049893137
0.544598829604223
0.5575741641489645
0.5477333508547837
0.5064438035695937
0.45935653805904936
0.5415824268706338
0.5740147510449496
0.4972062372656883
0.5217681324994895
0.46357819119501037
0.636189604821224
0.6002445163906915
0.5773553696347565
0.4964800652832011
0.5564982027712693
0.569903994048964
0.4714382751131035
0.6805361377267
0.509427771896274
0.38109214589577606
0.5778138395219101
0.5580845098186432
0.45597609413753487
0.4980916642803119
0.6550508092468037
0.6390126536114772
0.5454638342376846
0.5932426180133743
0.4838198946307208
0.3940521928216385
0.6248873628455257
0.6291111881923434
0.5572663190173209
0.5108947230282512
0.5077855678007308
0.5399748177569632
0.6538968238499719
0.5315978292738575
0.6451364332917182
0.5667421167115935
0.6512613946783495
0.6696681461231494
0.6047944200039681
0.49790798191784585
0.5812564809545616
0.4921701950116637
0.45933698489212527
0.5711321873052307
0.5339182625909772
0.6088791993425866
0.6393228573821583
0.5276028190879523
0.42214786592336984
0.5077447231117309
0.5612884672207338
0.5667325346358971
0.5756035138621158
0.585688681117516
0.5665043383763905
0.5284948880674845
0.5940843843012465
0.5674625368109637
0.6621216610608992
0.44929520972089726
0.5800812540854733
0.5409045792161307
0.5723144818179234
0.5122393771168909
0.6595854022276811
0.4008385800258994
0.6080840389115426
0.4701119479094583
0.4507219179016121
0.5423794028335288
0.4219621983038107
0.615903744158685
0.6287988777995347
0.5301901966121871
0.49675575400495886
0.6215814777897533
0.4617555476352125
0.5209216210615722
0.40050724010976024
0.5277749369358142
0.6581507959798096
0.4971910176827078
0.4841913160158263
0.46091975157239956
0.46663521024690074
0.4488758624184819
0.6038204767582463
0.5754272218172067
0.4558780135549701
0.5108827934167861
0.4618109420070477
0.49612153864643277
0.5111772773450979
0.6571556317858027
0.48363391275076084
0.4915074768988883
0.5860541362298441
0.5852299659867937
0.4911017232828473
0.6462238005128662
0.5272839012325261
0.522723101603331
0.5885877156208886
0.5588045520368029
0.5213883542077976
0.5839973814097601
0.5348203792563583
0.4929236264158753
0.5852934528355641
0.581000819588176
0.6155180689478703
0.47825375742604626
0.5519594178400222
0.5051348403996276
0.49780246665471417
0.5353395811648213
0.6461378016679981
0.5056747998437787
0.6068791485769354
0.5778700657683278
0.5724203607985112
0.5011187995678563
0.4290496673126523
0.6611645643521307
0.5477874985058794
0.5263431933624088
0.4927635987382135
0.5512603157313896
0.5423390603263144
0.5310833864081428
0.5239115391616666
0.5050054340593769
0.4907447960870654
0.5220207333066709
0.6396963834642222
0.6057508208970036
0.5892735060309874
0.5198965528362597
0.6224118318419768
0.5050189428125079
0.7020147044097036
0.5699756782231145
0.5971210560137372
0.5478807603462063
0.6685640176653291
0.49953550087064796
0.37747308101683225
0.4920142893662927
0.6230614509788394
0.5887211116984394
0.5389436771267726
0.4745469097666595
0.5790510745095017
0.5192961913406502
0.5522715943427109
0.5714252391152319
0.37623571495570346
0.5622400391379417
0.6296991682720441
0.49902016632522955
0.6179953933730695
0.46065435069931504
0.6081581586108274
0.47521910092191644
0.35381177364333277
0.46153187197238765
0.5570934844656085
0.47002635675915816
0.5874089171042495
0.4532749826456956
0.42206740801095444
0.6100893476866188
0.5798059119133152
0.5218159896682146
0.5049849273895021
0.5058359202056003
0.48642174310731584
0.5791452432788805
0.6688486700894849
0.5373462686247172
0.6638424684757047
0.4328452580183478
0.4466290425412147
0.6090505167736772
0.5304149862189829
0.6537775998625249
0.5064032968667184
0.4643551398896386
0.5918049108914438
0.46376406717087587
0.542107697996095
0.5396184893022284
0.4917454518055396
0.4928690707148883
0.6728797834252525
0.6862978828029175
0.6179677297515067
0.5660783032227935
0.6305643929012877
0.621991171904005
0.5723319645128361
0.5306628282972807
0.6091970010157377
0.6040919481026329
0.5153046932851091
0.6368532935373236
0.5481877985054411
0.5165550315949327
0.6083937134438197
0.5335956124539236
0.5525513215985853
0.4862718786842223
0.4664890473999736
0.5686239595412643
0.6463638684676796
0.5907216010801696
0.6203887471048191
0.4637605667520232
0.5329269612634799
0.5659284756955802
0.587665035842667
0.5173678070988696
0.5065818328742534
0.5769745032632053
0.5741371073893757
0.5254587150516655
0.4850625889190599
0.5213150545731391
0.49636533476737277
0.5179493663681207
0.7066229637043919
0.5512949955611326
0.5868579880336917
0.5974845365524522
0.42179370553638335
0.5683063174193985
0.524478561281489
0.5843749654017625
0.4714401609841766
0.5362244533358239
0.6434812504602554
0.5512423637962214
0.5628238912945727
0.44148734976176357
0.6076253806766585
0.4933700034420451
0.6056436078114664
0.5496948391984652
0.4586718582360902
0.6035317066239412
0.5120044502724197
0.5805568100738163
0.5995002876118332
0.6447300992995135
0.6308530988193465
0.6470636197063763
0.47630594630610507
0.37515541340233255
0.5860461382548042
0.5864984173593296
0.5077215102522121
0.44696122995039295
0.6459895085049168
0.47154618505954926
0.5049134624485317
0.5011158812719505
0.4612928924716933
0.5516013755406745
0.5825729498298599
0.6181815836383621
0.5651137134837269
0.5242455975011713
0.462056177305676
0.5546155750616916
0.5930989222816677
0.585648916455728
0.5927929741243906
0.6132586821555442
0.6455006004016839
0.6283742106810135
0.5946774172437523
0.5579107503593326
0.5728118166127193
0.6496259127811281
0.65972430777773
0.43756994224299145
0.6150397833106562
0.6074470212153465
0.6717326259251143
0.42023761261261017
0.6382728288873653
0.5366141103476578
0.5923254414606893
0.4633333131331679
0.5806177430879066
0.3604282610406426
0.5538431587457041
0.6059923745006202
0.37860611751315465
0.6045305980857067
0.5791545359791
0.5560468752457003
0.5154979970483403
0.6023836900788482
0.6277718763940091
0.4732564728406368
0.5397529457462789
0.47540335770718306
0.6001620166198574
0.5313292444993448
0.6206914096769811
0.49403029451173336
0.5147013274491452
0.5779403114858013
0.5472569346776869
0.5579034692818132
0.5570717746082658
0.4508428818755189
0.5812221992553699
0.5537928436414304
0.5392600549735483
0.5341292818601594
0.5821003352348311
0.5161157250376976
0.5501059351793369
0.4668322510493535
0.5065356140784235
0.5453883424830838
0.5253784181327621
0.6538942283959502
0.5578528010834622
0.44188603146783495
0.6248875159734368
0.49747331223993546
0.4374971989500032
0.6204143147773011
0.5591864662621966
0.5471445685941411
0.5429697233061195
0.49625171693338144
0.5634191224441968
0.6215883009552967
0.6053266481079497
0.5101688367419359
0.62888375171905
0.43277029654740296
0.47304464173557575
0.447096560917617
0.6227674649323967
0.6046975403271191
0.5643269724571199
0.6427679961458117
0.42320071787581065
0.5872406864174332
0.6088634166843616
0.5152871307582823
0.5205886951832536
0.5409964300285901
0.5827671052110948
0.43508896715368967
0.5610319066984301
0.5238529086551557
0.5885266594012879
0.52463992173792
0.6543815612081122
0.5308326151884901
0.47902168239544307
0.4457830003716358
0.5535115910007532
0.6066617251727955
0.49567503684746506
0.6442214861566206
0.5354465821895895
0.4493512908609467
0.5581513739655448
0.544528973561648
0.6518952071821684
0.5790788409437452
0.5571956065010839
0.548651993093387
0.5578982045617698
0.5303380553432865
0.6197894814169328
0.5566684903342881
0.5126824100546719
0.5828928379689245
0.6165429920215555
0.590561627475675
0.6227753410894895
0.5125433060044086
0.38538606185117225
0.6369766802283389
0.6376656309779143
0.5160144059919064
0.4386634365596916
0.6127746848948936
0.4319604367550451
0.6545672346124513
0.5248888334116153
0.6404264871377041
0.6016040796682205
0.5936629202513135
0.559686565594541
0.5806974693573334
0.5036760789005625
0.4738127642371576
0.46988132785556247
0.6104381348597012
0.5024706475295817
0.5154474517630979
0.5257360064648251
0.6310171137714726
0.5677560692204552
0.6038619308808865
0.5898118569196166
0.5282003378673573
0.49444966190755674
0.4994632405478967
0.679592788110323
0.492967635962224
0.5124194361005133
0.5361131826430283
0.48688839424286035
0.5132715908062028
0.48173288413552584
0.5402491609400596
0.5378605294360693
0.5253198375470628
0.4511461450518878
0.5637680895083369
0.5427904081339341
0.5752212252260946
0.48130941373015573
0.5342642466930134
0.5844520992510582
0.5856737318869779
0.48871941754206727
0.603791601597385
0.5734011417974324
0.5087695056429895
0.5500541795097966
0.526682430196168
0.6358532607020838
0.46630619148692204
0.4694698398608807
0.5383250250176207
0.562970784036361
0.44096127338691843
0.6173283191863886
0.5907982876974912
0.5040573818313151
0.46613731937004427
0.6248973173900811
0.6656348609544482
0.5623824780532198
0.43446424731449607
0.6547587172768914
0.5788410155360992
0.614478626129868
0.6208910893032424
0.5605690661518611
0.481919689794464
0.5579054683260566
0.4436503176174991
0.5627494518556938
0.5782732559294825
0.5469302219676607
0.6095853887583874
0.43651633883965524
0.6316581794961047
0.5155257705808941
0.48303155586013813
0.6298811004312469
0.5571650304305632
0.5764053305304769
0.624409366180491
0.5965870202884854
0.5635831343359857
0.5404188973179405
0.6143520968515985
0.5187688181813636
0.4299175296813158
0.529160158811428
0.5915836120318189
0.5742935777746764
0.6141470546600675
0.5791941354260806
0.587587197178019
0.36968601737337703
0.6145247506643375
0.4822191327640843
0.5178592952345622
0.5500159829784065
0.586755164446191
0.4398609494750594
0.33577448656063225
0.6169554708031871
0.5855990825731487
0.5436164148223612
0.6322982286048308
0.6665838455813661
0.4625553227662823
0.45979624438053945
0.5802537842261676
0.5795502280518754
0.5015724222374147
0.5965368292866216
0.6002536325138821
0.5151208102178345
0.4487541913749973
0.6580838578162961
0.5670309188741071
0.46226571431863916
0.47908448837476364
0.5835884550884957
0.5214695621849499
0.3340981792955694
0.4696073936376493
0.5696749371067862
0.5828241621585153
0.5169030372382367
0.5284677573725318
0.4466477442965606
0.6466102640266043
0.48622983632474076
0.5272102192236429
0.5043573921869898
0.5047025888868094
0.5667651680421837
0.5385017374391629
0.47090050256477634
0.5861526113388699
0.5011650069346224
0.5985124044221227
0.5799841798684106
0.3204095603219284
0.6000232940285772
0.43798767608923395
0.4986680775145616
0.6172242576831374
0.557851836513012
0.4596869231353462
0.5329355055707166
0.5431057367571969
0.6866883291274587
0.3944624269383312
0.5702451370864935
0.4632444007836006
0.561341539236915
0.5264432968577617
0.5825986598525353
0.5965941139631342
0.6648314966952409
0.6085784436631041
0.48138846197285395
0.5091059585070207
0.552135876431744
0.599275216547277
0.5193699139604795
0.550769625875482
0.5562137122239048
0.6438105275186041
0.4940287482656364
0.49143521884015084
0.5758393092927269
0.4874293973150892
0.598779738859883
0.49751120361878026
0.5883334820558086
0.5123528491036174
0.5252977631840852
0.4684829462278537
0.5673379545522439
0.5717071831658965
0.5726927707607069
0.5948115251708931
0.526433553492777
0.5289667947408251
0.5140337717671157
0.44225111005011725
0.49564677070264634
0.6238055821179949
0.6267075583775524
0.5262700961976262
0.6935107591983116
0.5470023530901947
0.5689906189491398
0.5978417400095191
0.6544428066829022
0.6291491456371718
0.6200731426602062
0.4720274084689971
0.3599097621433163
0.644112948556581
0.5996838869555281
0.4359527861288283
0.508162764258333
0.5097440127172205
0.5886084383640745
0.4995460413581752
0.48436847863692417
0.5592754343963415
0.5424194168571549
0.4749720410603122
0.5532173625932465
0.6807136904723207
0.5479138418367288
0.5353081034128279
0.6020685608124825
0.6080985617654528
0.5726223672595867
0.5365205483045257
0.4402881922234879
0.5320808427330764
0.5407841110808683
0.5468951732202942
0.643964812530099
0.5384460938477608
0.5902367745117081
0.5725759319051532
0.453288065366414
0.5365243857787878
0.440177559343147
0.6227136671819812
0.5363812162869357
0.4277685466567287
0.5686849617927365
0.48314398860720803
0.550501084440769
0.5337724416074088
0.5756663572374598
0.5481509752207613
0.49444694388324156
0.43963342013450524
0.4987814265306179
0.48102004082215316
0.5589512642936907
0.43833247896265654
0.5698037844249871
0.5330460592705225
0.5125987874043365
0.6526248543275344
0.5844708185420797
0.5217111094246181
0.6170366808327664
0.7070822157276707
0.5831901250690414
0.5752857194723938
0.43753278857583794
0.5734027662197435
0.6336672652667008
0.6048777325987285
0.5171725772737608
0.49353600911738127
0.46827890279734796
0.4932864538103461
0.5445324154142002
0.4667792876343923
0.5794797648789297
0.5688778481279351
0.5376039827966306
0.5277354806291701
0.46022973109173526
0.5317036791323377
0.561599636883111
0.4779313891112342
0.5689418663350249
0.552861594571256
0.48522287990243035
0.5557233332809046
0.46834392181192946
0.5886222350408551
0.5291631917518382
0.6422723159045702
0.4765580256899058
0.5930713449246877
0.456634860470063
0.49431108668210205
0.6386589196637431
0.6149125157665327
0.5962297977593791
0.5336138700831814
0.43731838490304326
0.6036392424894136
0.46379446455374446
0.44740879585976123
0.6122878891611166
0.605743696039846
0.6095901303682955
0.5853203311432008
0.5430226636639817
0.5286946266489037
0.6054062058621165
0.48781203246896865
0.5298379855633681
0.46162573726647954
0.6340260356663288
0.5469849661549039
0.6018329218762469
0.5785644065435357
0.49891052663281577
0.5892124210378588
0.5565386317801012
0.4788910169068909
0.5210650401078225
0.6453352428206035
0.4639805217186167
0.5490262800970384
0.5271685698188552
0.507823777716332
0.44529542930381866
0.5229329710121412
0.6732621503558599
0.4931435657765462
0.5244417915762695
0.41642186572293366

==> anc/HeisenbergRFC_J0.3pi_L8p0.21.dat <==
0.5416176109732234
0.5536220513682416
0.5816088175563255
0.638744191183287
0.5396727819687235
0.5962199321042103
0.5883800247838012
0.7234037896737153
0.677797262642078
0.6090898937462657
0.5213630328319313
0.427110262931685
0.49962784450226566
0.582040038185824
0.5790158953761854
0.6642331786393607
0.512602912334118
0.5992654050533861
0.5931602776840195
0.6198414462142445
0.542312321247904
0.602316582686273
0.5303734091832047
0.5946499510680743
0.4919993976924503
0.6389363056774042
0.5642488930327764
0.5031740249029406
0.6509324366035454
0.5961145231713842
0.6478250832871235
0.6040994481983666
0.5556696678482735
0.5677384074911174
0.45071256724944936
0.4322099996701778
0.4789706569761634
0.6732638082523332
0.6177059711126188
0.5514062545852383
0.6167519447044959
0.4258803564087026
0.6053715269734823
0.6485559708349976
0.5967594420259542
0.6312438424416371
0.6101819990087487
0.5073213796359894
0.6462569201070474
0.5042113780058741
0.5912665933940183
0.5321442152424074
0.5543297632630653
0.6864697790300183
0.5843138548963858
0.49669671905959234
0.59957732728589
0.5275247823312875
0.3256140186818269
0.6018686652722873
0.6216385927688285
0.5114962457496377
0.5133069536473731
0.6148434483356346
0.6168261559930128
0.6211750166732574
0.6824468565347104
0.6126188698767246
0.5920573654445718
0.5572829707591792
0.5692650460273218
0.6149748350289369
0.49612160371590563
0.6721948830575714
0.65799309181744
0.5578237855816625
0.6353298012477893
0.5564167888486221
0.6074145574255053
0.527153351592181
0.5025030000041845
0.5590125332967099
0.6375507528989649
0.5325752625796822
0.46901739901045875
0.5479491165668702
0.4583161958190765
0.6459752272162702
0.6559898778583771
0.5040565421616836
0.4873225012696982
0.5825556400400691
0.6048788292281686
0.7217081728788836
0.4715469538860026
0.47843248956676854
0.6109624687266446
0.6073577326306072
0.5123513315078344
0.5295229543716082
0.6221607253129373
0.48503677632497033
0.5574840682181648
0.4931195430390017
0.5895969269560745
0.5206188669653837
0.4941177873559722
0.4425641024359909
0.47797464682957674
0.5699407991764317
0.4076281967144021
0.5280919003415452
0.6335810767619516
0.6525404802374184
0.5735802058455283
0.5635626183160102
0.5755217860831805
0.600535169830354
0.5620178214278475
0.5159506123979163
0.5336826360358309
0.545025044533347
0.5916418727425726
0.5735420433975869
0.5168593508562102
0.5901124635442415
0.4822047960568243
0.47109017433198097
0.551159488681066
0.6639739753175204
0.5300700083853115
0.43826027567286585
0.49695892613141746
0.5893710479411631
0.39383622340976926
0.4826530375429452
0.5311702703697426
0.5984338064460744
0.5231496340586104
0.6725712700898667
0.7003373546394411
0.6501353015466257
0.6029797216687192
0.644978003715193
0.566515916580578
0.5658678234984929
0.6109375505213117
0.5500674908930213
0.5073454898844189
0.5901584173078657
0.6839308377947034
0.6873250831494964
0.44575033531601227
0.647738610261199
0.5207373384636995
0.6229573974887476
0.5549083843692059
0.5218537374891069
0.5040854707487225
0.6224347299776127
0.4896805155948449
0.6439584695896239
0.6291278433555172
0.46168362704311516
0.3916079658377764
0.6272146282683684
0.43888325733501793
0.5103927551258879
0.5388053722907651
0.5431891090363158
0.5130674203513268
0.5876688582102372
0.49188644021133743
0.5794006501463104
0.5007548309942362
0.47109557803751184
0.5489251126929539
0.5709669392033297
0.5666985212988269
0.6438894515473496
0.5299577159514098
0.5112496758219321
0.5023450178992256
0.5600159054409902
0.5450222888412564
0.4333972531133856
0.5421969898822463
0.5720858634039386
0.5310841161162225
0.48249507022688715
0.48025544061447734
0.42995380750141204
0.5792001874420949
0.46204463059092554
0.4633549008176988
0.5972167730802082
0.6020304402573675
0.5901228886375683
0.5503494843199442
0.5392338949515179
0.6093883402646154
0.5308291140151814
0.43018397367108774
0.4824457214939589
0.6138986153650788
0.5366861448011225
0.6107641623649244
0.6855260870760195
0.6368900320561277
0.4755690705351017
0.49377675266811966
0.4971902802516329
0.5503865759933546
0.696138829071813
0.6009377245562514
0.5027066708818094
0.5480199462679269
0.5410444143252903
0.6029734281266513
0.5685274971255087
0.44226211906849405
0.5766354201149753
0.5224250900417632
0.5506857592314898
0.6899888978291943
0.5019133842358059
0.5419166049339624
0.6264852138094101
0.46014331253931745
0.4406080511788071
0.47221767619779076
0.6438593771581943
0.6189527216796126
0.6438927717715992
0.6306294644382446
0.46159120204830145
0.657739618519992
0.5471277516354417
0.6809496818172465
0.6870065780547913
0.5414796273907643
0.5489431988926594
0.4887258033637387
0.5372749301684795
0.5026152664096589
0.541626090455959
0.5281997324247971
0.4492985397922182
0.5739608791722363
0.45162614291758796
0.46868777922554256
0.5487594982224129
0.46400752995228267
0.574409826961978
0.6065831014304401
0.4408566325152821
0.5088400781173215
0.6793107480207045
0.4514382080490064
0.5319548730092495
0.3838626905578258
0.5852234154324304
0.4261509043921916
0.5493194564034127
0.6239536068668007
0.49492527814451803
0.580526784133001
0.5731859865389276
0.4999384256999878
0.3932847211563097
0.532507282454622
0.5401737178658842
0.5144727696836552
0.6622175450211641
0.5841808773308866
0.49712962581818926
0.59678449276957
0.5267416937611761
0.4840752599422281
0.5565705142112893
0.5645666623155806
0.5049274116599025
0.5222141890989451
0.5882092159326021
0.49719292571187185
0.519220672797885
0.6039734575447883
0.56868351539726
0.5896462012611033
0.6551385871215554
0.43352836831596736
0.6193002879345896
0.5014986029734825
0.5017523182248246
0.6120721080640134
0.5944552716938005
0.4151549643301237
0.5744510341834217
0.5653311570507912
0.5540983841959456
0.5276009144482431
0.46203169143427164
0.5143708337444538
0.47880404924070313
0.5435695573498823
0.39499295598157197
0.644988950261437
0.4679539490915946
0.5237871051136931
0.4990707343235974
0.5992913857794728
0.5866067505471093
0.5916181743874123
0.6636797864550587
0.48424526333274753
0.5696316948361108
0.6232974022729506
0.6237880307502139
0.5602329881763385
0.49137965550325896
0.49955912734203556
0.65019605181456
0.5075536180218104
0.5518369819761946
0.5080652906030076
0.6574898063063386
0.6069629233845971
0.5257628276052192
0.6712818951501425
0.5405539857877252
0.5102038168757176
0.614398108589343
0.5193225568973294
0.4614305233266842
0.5714073171098771
0.6783412923172012
0.6135196049863927
0.49175437884480194
0.48848538857373847
0.5436302289833906
0.6165266329708606
0.6592274406525429
0.5596745979921796
0.5536558493705911
0.4591258410348975
0.5566085317946255
0.5999495785337717
0.5793698134326224
0.6018659825349357
0.44645173566635815
0.6002878807744343
0.6416356843616321
0.508741865416516
0.5257121739778421
0.5669011496247139
0.5488456204776144
0.6394899592204746
0.49908616079265977
0.4956202746074578
0.5367497099017167
0.6705379282361345
0.5807258725570849
0.5114243356361305
0.5499637352006799
0.642116090731254
0.4278761793384264
0.661936960972292
0.4780532801808346
0.4848617273272589
0.6377911496911185
0.5202243761585694
0.5927807693088493
0.6185598257517028
0.6161152777527511
0.5330599351075876
0.49721612006090105
0.48639035162058475
0.4836148708647302
0.6113064728233757
0.5781432385175866
0.5479565331022963
0.47551081404079304
0.5887817909508647
0.6351621861274911
0.5940406637107544
0.6865520582363476
0.5421791769649407
0.5017586416986323
0.48061276166638894
0.4933094207954644
0.5147138505540867
0.6201007643850802
0.5679651734131369
0.6793646236907669
0.6423073816546478
0.5147106899784761
0.40295357179961405
0.49848583122394596
0.5702569008569913
0.6301734772349352
0.48313126528765576
0.4594869217535729
0.4383757529350051
0.5939870315295274
0.5266599710858758
0.5681272370420566
0.5402194129305815
0.6954223705119783
0.5603906610545798
0.5406807523968018
0.5135938304101021
0.494564739571864
0.4523327196749436
0.6516228386095375
0.6491385767330152
0.5660056548721455
0.5276975476661204
0.5456806441811569
0.5847097534460766
0.6520168790903493
0.5812395122959284
0.6991738292279369
0.5019583884625276
0.4599408621617289
0.5498302366153204
0.5614778313023834
0.6067034887241621
0.6988049311685407
0.5889503755342183
0.6248695803930034
0.44519007715232034
0.38014216065103884
0.6099932124368731
0.6226963927007771
0.553029090567496
0.7395424086169049
0.6373839921995528
0.5023742434002894
0.6064208213551034
0.548145417367772
0.5599478398450753
0.6636218018561454
0.41556932177447564
0.5133860844198184
0.5945760910417103
0.44868813275136255
0.6129451583917389
0.45680543695180514
0.6004035586156938
0.5436615808855502
0.5672441284532587
0.49238062002897137
0.38725423924619967
0.5629755020946974
0.48890868864194775
0.5706065255576425
0.5257275997616468
0.4875037965473479
0.6076068068721248
0.6261384466826522
0.4565893071321516
0.6706079752997396
0.5396781668083924
0.6205572427561424
0.615345217768248
0.6075431669583112
0.4830065785034746
0.5775383519539664
0.5979993394890872
0.6465835617483343
0.5341904534888692
0.5652113970100919
0.5151644577075011
0.6472647758501414
0.5620436491045552
0.531442961738532
0.6522393422640703
0.6555328786272103
0.5385762622182144
0.5314718990528496
0.4711340705645819
0.5976770661518475
0.5268944657787806
0.4432960543880613
0.5634678074301676
0.5884828672326243
0.5811142801381336
0.4303354889405128
0.5104401080890709
0.5178445545996716
0.6854069370240813
0.5561076247969732
0.5046967907195102
0.5352919773413274
0.5278989697282973
0.4730002975705386
0.4047087636212759
0.5376889353040536
0.607565874031108
0.6738753264390032
0.6798995560312724
0.5378816593703811
0.5102707135910974
0.5947403285083648
0.6183084604170545
0.673711151161815
0.5697387214213183
0.6228371438546881
0.5414110244968138
0.505266661360374
0.504196058441208
0.5429757431037352
0.5121738024010325
0.6949885729692261
0.522665324087319
0.4720405072032624
0.45503636378713047
0.4859719823309804
0.579383545494179
0.5001743158056432
0.4085025951331641
0.5303068500323319
0.4944372211809911
0.5703644437897811
0.5705243121610108
0.5619302113368515
0.6639966708658704
0.5522752942751807
0.5430669588422218
0.5646895361860015
0.5167454774073553
0.6746463222124874
0.4994734238459608
0.45349765405562753
0.4286736215511881
0.6430608014300171
0.483037996255128
0.5876906972355002
0.5589160729252394
0.5721864335481404
0.636720850691752
0.5820275818214438
0.5974783377735874
0.4818358620472332
0.5114273281356423
0.6175447999838309
0.560444977783204
0.5432367350504566
0.6832213875614046
0.634448747227158
0.414194050222809
0.5896955724565429
0.4794547075465333
0.5564211036659593
0.5994360960784938
0.7563745835262272
0.5499149650393406
0.5821280133351323
0.572404842981458
0.5366722340583461
0.47315681246030794
0.4595874051792437
0.5844201221782835
0.4874646945942192
0.5485279522600568
0.5797174761585351
0.6300743311601598
0.6103532352775641
0.5678512389087594
0.4512198418857654
0.5267325139974685
0.484421543444598
0.5340183243841576
0.5301541493928399
0.5805312366146134
0.5174453475913295
0.4708921816437229
0.5690540182267954
0.683436690583162
0.6539441772938046
0.4200063834949583
0.5620302505148153
0.6945922421465763
0.4633201982163241
0.7022862290804383
0.5730541572777189
0.5541249235242702
0.6682122768553721
0.5788240786527956
0.521354636916079
0.45628862883349874
0.42790973003314786
0.448888382703571
0.5110312482114264
0.6486624104933253
0.4845263728233286
0.65040898930701
0.4790922866400261
0.6126975633089178
0.6011389071710819
0.6007687657053301
0.4901212687113927
0.685733006033667
0.47605132552572843
0.5645604905333439
0.4863362876052429
0.7108376103171251
0.6017956045328079
0.5942739241983604
0.7010214259934505
0.5645031143823719
0.6016708256343117
0.5222575163381548
0.5975020538035134
0.6821017073221044
0.4923810652770262
0.5250594165596717
0.5608515292669827
0.5282090660536432
0.534311863275835
0.6802407630280749
0.5878222315756915
0.6006839171026584
0.5220593140224987
0.5309856212239884
0.6976089148626087
0.5951556850403055
0.5814318557152602
0.5938202052477904
0.5627554727121683
0.6121204883340708
0.4237787719197987
0.5201148766673616
0.6325881736696569
0.6195252443103512
0.635894506448596
0.5133737053086056
0.585692652430371
0.5366740493225782
0.6255287440780654
0.5745685864171132
0.49943028271452106
0.4280051450814861
0.535083587853137
0.5714324911187992
0.6109958942589012
0.62902929409023
0.7376951338309142
0.42542679314846743
0.5882550402548908
0.47337998831100736
0.43907358283307857
0.48089190351218825
0.5444617019548259
0.534581445937048
0.5771977227514594
0.612269851173345
0.48672342114534256
0.6216966421565882
0.5362920743709108
0.5542263414053263
0.592782981530995
0.5439230716357312
0.7097805071766521
0.46925022603021044
0.5103077960065672
0.548377316130072
0.5110300810159035
0.4995015921009036
0.5846693043316833
0.4633369511265089
0.5795612738938818
0.42190372709479484
0.5219653998382044
0.5313457352619824
0.5673805472134285
0.574085704618585
0.5471079013959138
0.5369928704198506
0.5111745436210261
0.6405626273374183
0.4259158909710395
0.43768816060019333
0.43973463296819737
0.642123705152909
0.5976718469597521
0.5821231127046811
0.5693642804311143
0.6085068503732555
0.6020506989734463
0.423516932667319
0.5972180310535378
0.5913230274162218
0.5721558953423841
0.5036325280915331
0.5438762108161598
0.4133822795878524
0.6673496118184211
0.49052844268533935
0.3714933772956551
0.546484607548143
0.4028412429601108
0.6171771663034319
0.600177434068028
0.44219613293682364

==> anc/HeisenbergRFC_J0.3pi_L8p0.22.dat <==
0.5986931972776721
0.5408835560058229
0.5707756163874635
0.6067072609656283
0.5942211588937917
0.5490299253529294
0.5945286541142965
0.6127375894841511
0.5774926487290744
0.6420495228778826
0.6870607917810334
0.6117890581375239
0.6606120338112214
0.5048090398708359
0.6088838917245811
0.504474809753637
0.5418008189861667
0.47398876015956837
0.4805084379054844
0.5308672313850349
0.5657877351712518
0.5278797946518304
0.6251570403759791
0.5176258717978736
0.6450553180669342
0.5557072662319733
0.5756712096305019
0.5560008872013948
0.6335750753187789
0.6060865198049777
0.6100206664054808
0.6505482073107425
0.5339167888169117
0.5231075703482615
0.5813381141921036
0.5518648374214841
0.512085423943265
0.5425226818909321
0.541294215742403
0.6091331584474325
0.5507683854645167
0.5072860484211875
0.6028593498816968
0.47043550418676966
0.47856143641179
0.5924844257141595
0.6116326561154221
0.6336842863337171
0.6271435563265135
0.7118648514511154
0.6623591136828749
0.705994447327263
0.5108841960033448
0.49626424906828603
0.5699025292221318
0.5877464331688116
0.6361924657308157
0.5740337276716967
0.5035387224667714
0.7029405260439787
0.5612022678917444
0.498865394425896
0.6206053780864574
0.5358435897233202
0.4798502958445538
0.5133706467585616
0.6428361007277823
0.48053962216354296
0.4515259455975517
0.5396537579626888
0.6663361484552229
0.5823879305531108
0.6279030863647131
0.6450856318036464
0.6927872650056376
0.6232518034826939
0.48493318986583384
0.5504265199862236
0.4034264628423146
0.622963682431348
0.4880301246323451
0.4865511749826353
0.4344781806495249
0.5045516080088559
0.5910594520916983
0.6184667486693428
0.5920855161994096
0.5457615080341433
0.6373397725810634
0.6431947657660211
0.5611979480805391
0.6931616135174912
0.6650705380361865
0.5970647202078684
0.6801811771824846
0.5866244674540111
0.5754983220706681
0.6510493670622047
0.6312680874092933
0.6325972009853769
0.5303616450308508
0.5584793923241466
0.5518291888896776
0.5669933672721302
0.5825185578972963
0.529616812847974
0.604875383533795
0.5971250825559116
0.5683520503176809
0.46178483703664736
0.6004030691751732
0.5321176722664323
0.5348514320172059
0.5103269878896297
0.5576093116107756
0.5606640772445443
0.667144750442025
0.636347022665712
0.4819413332568982
0.6306910308180509
0.5404161726514242
0.6725787375221031
0.5572177871839936
0.5360027989575337
0.5035173160303114
0.6523188627091676
0.5625558441021573
0.6597467573037782
0.583918580408681
0.6442346106286778
0.6246343235609872
0.5345489777054401
0.6637331097653346
0.574725845596299
0.6557633117185807
0.6151692490862344
0.5229670039668355
0.653433807973801
0.5703008754748666
0.6220239089828614
0.6360430980090264
0.5576667168162591
0.5691892973029591
0.5717239375358403
0.6588756351340432
0.6153654572373182
0.4964119077893303
0.5215649507875648
0.68105860620042
0.6653856999649927
0.5934487351205742
0.5587323269817456
0.5290042312953199
0.584804682968877
0.4157468467139083
0.5297853455511835
0.5757527254084772
0.570018763147535
0.49310015349696157
0.4596211004869711
0.5990287498803922
0.6247810464667719
0.4758669697170424
0.6249176392264086
0.5859631793711731
0.6452310316973485
0.5310308955942689
0.5251384607827816
0.49576281559563407
0.6018515253999506
0.5788201160317619
0.6219081604598592
0.5756896764574623
0.5874196316110459
0.5821328390058879
0.6637284662979701
0.5619439429399136
0.5532981668937571
0.4928722141357888
0.49375126278894654
0.5910829424458913
0.6212674118497913
0.34929169454329523
0.6166400271135308
0.4362318110101879
0.5385930513434029
0.572801161195659
0.5633084796717045
0.5931592533019291
0.5841868754233304
0.637989298475153
0.5492907587180598
0.5073507098819433
0.5070324338911245
0.44519624623031057
0.5815013509912228
0.6782192935036001
0.5974673102512302
0.4431593266805524
0.6019299849511355
0.5444938417149422
0.6117975015740277
0.5203245098823771
0.6583876405838879
0.4833761172437317
0.6233047880110109
0.6355298688814809
0.6299873350351665
0.5377416308581441
0.48863511410482924
0.47976802524093076
0.5049011734012697
0.45624889732524193
0.4605134104945289
0.6479287636662691
0.5240352620437351
0.5125617378427128
0.6934426704773629
0.5275028841474273
0.5330019635447957
0.5701048530078151
0.6471804127154355
0.5960125569077634
0.6782253285210949
0.4546388143190898
0.5633617551561126
0.5979321765778686
0.5676482786737891
0.544879218685655
0.46026365186683443
0.5954955037457332
0.6349926898612803
0.5823629266517001
0.5352550561540558
0.657395294775064
0.41080135293515885
0.5377302886021239
0.6094332245620584
0.7028630075500645
0.4915544275584888
0.5077967517966715
0.6757104803583917
0.696271298776627
0.6001106017920106
0.6037225988483904
0.5895799857516683
0.5555579437450126
0.5128031963336772
0.6153900597820093
0.5982644741873112
0.5367127256619191
0.7013646055777291
0.4548100865942021
0.5179010833658017
0.4408407341677001
0.45573681652310677
0.6168127599369087
0.5591241560952838
0.54465822913958
0.5250450239517283
0.4977930213406416
0.640194178437778
0.596507851842306
0.600226100991033
0.5563651917920222
0.5819437949384093
0.7108645813002584
0.4336447158677519
0.6346207069205788
0.6911914337612365
0.5618538239839952
0.6491631593036233
0.4986185662410392
0.5121910992609691
0.5485916840320693
0.46654599865664204
0.6521708616427014
0.5293552716577827
0.5185447810657947
0.5413280565196413
0.431333878187382
0.6759119633641432
0.5347111071429091
0.47723417846522914
0.48338997343590956
0.5576424759202072
0.5226727258399715
0.46481944579660206
0.6208791646995062
0.5656566308864054
0.5354261148118409
0.5096477727033394
0.6404403722304094
0.5948252045617773
0.5308991490683689
0.5903339152977146
0.6365753929318086
0.7236732417094971
0.5257325405565579
0.6852659192888003
0.6224850598493862
0.654290910658873
0.563757519505202
0.5075012320046567
0.5760731537708338
0.6323647406940259
0.6281059400995372
0.5306283268723339
0.5726912141168936
0.5733405074808773
0.5761473183791317
0.6164246646457764
0.5035237891750539
0.5651391881219858
0.6977670649285437
0.4987069677708631
0.615391783958603
0.49988061551566165
0.6438728679307283
0.6126117359699284
0.6852830033229536
0.6151749666168884
0.5849979373662733
0.5334000054658146
0.6505032487546749
0.5943290599934706
0.5217302186289612
0.6455794658287132
0.466603268779429
0.578250062894096
0.6017370704905451
0.5933697139348576
0.4725350060124638
0.6685286646357015
0.6005615101979677
0.4387656220961474
0.47020755493157296
0.5488995179926501
0.5388086438544989
0.617618038167931
0.6000745794609789
0.6683407004953741
0.59911479267682
0.5046337665029924
0.6743522489897004
0.46871209765801214
0.494753158011429
0.5310580684118907
0.6578663200018624
0.561322983527703
0.5530695121356416
0.5425978244060539
0.5380527650553693
0.563955204846632
0.6297554968374757
0.50828788602613
0.4246551678110129
0.5816071453652284
0.5423406106277846
0.6553709455630903
0.7401535814481194
0.6040584400450827
0.6330897914543099
0.5333349593225272
0.5848880601333858
0.6543360629256032
0.5504348214291084
0.45743968151025394
0.6232725046975717
0.646215734389355
0.5760270079965684
0.5682537817988502
0.5740799000513171
0.66263127743919
0.580920431736925
0.4919944479619847
0.5673578583879331
0.6640987073095675
0.6081566633913809
0.6385572777825974
0.5450944151412955
0.4629333685861047
0.5210711022251598
0.42844315106635295
0.6077305048299876
0.4885221937103196
0.5677703663606685
0.6646626395034981
0.5816572831053243
0.6326571461071364
0.6002645273545729
0.6148176024462166
0.5180635037708975
0.5709212679308913
0.5692969610039799
0.5404685472080402
0.4593465778123314
0.576184903983661
0.5819825360706774
0.5401012088552989
0.5870314035453011
0.46529305992331205
0.4978244238443097
0.48552328204316664
0.6060414322013342
0.44398743188624173
0.5245500414552342
0.5480183492998015
0.6230696534196489
0.7290965398208757
0.6690900538970035
0.7280610149410737
0.6688637199977401
0.555254262549364
0.51510792574056
0.5669736238927221
0.6145387030221819
0.566004261836357
0.7168962407205174
0.5798591498170106
0.531521761270669
0.5416348899463692
0.6570844990447828
0.6088334618264994
0.5345607601806888
0.5171434719541145
0.4836856422212553
0.5856067294728046
0.5203259283656343
0.6226116161508063
0.47678059662441036
0.6146674613758564
0.7259819162826263
0.5795806037742727
0.4719635678028475
0.583361506840598
0.5219671584524154
0.5316187205777941
0.5430518353061788
0.4448733679867901
0.5463814518799336
0.6021387854981016
0.5515709019187729
0.6541210496714192
0.60429542559261
0.6136115846728344
0.5847448650522395
0.6396466345336214
0.5469370224584328
0.5497245481875161
0.6363080904495523
0.4048446189542779
0.610334648000306
0.6788049600444517
0.6091952793207364
0.5974363627653327
0.652277938776382
0.4883833847909674
0.4897596392135308
0.5441315523325229
0.6552319528711635
0.6170798615896779
0.5106241177286047
0.6287285688079995
0.5513297078511528
0.6339708477134604
0.6705354919494111
0.3950394483209279
0.6610508336760956
0.4947463814761459
0.5680875825398009
0.5157579278194946
0.5888169025171759
0.4952586210694519
0.551805537165581
0.5447496415796306
0.5243814076399033
0.49339563598503283
0.6501630603864879
0.5584346863619828
0.63329074654741
0.44014154584473625
0.4976770508261019
0.525635743978093
0.5685428755859149
0.6088411651716071
0.46653287639559227
0.6813556544560816
0.6944943739023524
0.45757534775273784
0.42114461063688957
0.48656310959425125
0.6395883217345048
0.6107146187612815
0.5700268288098596
0.40513802067631827
0.6505305887429964
0.6073833642802124
0.6711646003182178
0.5879217828892762
0.662055032615429
0.4564625408850354
0.6071875826056935
0.6264449979024268
0.6227530518560215
0.4628630568229773
0.5343034173123524
0.5784752413150657
0.5500591412489894
0.5766681930107506
0.6542704370815502
0.6463771508968995
0.5528976371174206
0.5914815696709985
0.4753455246520398
0.5576682014682647
0.5976585189798415
0.537445864082984
0.49615987218683705
0.5139857014343246
0.5829010690838301
0.6370991161700621
0.5408430409044206
0.5922838605125951
0.6126332940664312
0.7080316172160994
0.6126361643474693
0.5662282246458453
0.5036486058871643
0.5699608535793046
0.649209404127287
0.5173349055232446
0.6110690398172207
0.6090787855082963
0.5677991053541511
0.43599612529981097
0.4904627844558746
0.5538014977015681
0.6070054649063289
0.6189338942885633
0.4893732205397861
0.4628155889634629
0.5561840236326085
0.659649449839245
0.5079572514419407
0.5743526740775642
0.5955969597911024
0.5070231434177171
0.6762746077107138
0.6722761348609445
0.6013263364173548
0.6521694630053626
0.59475214196749
0.5418713039936051
0.7087259602033187
0.5565637930312071
0.5784346065464154
0.5260238480280124
0.5295056226335473
0.5465389605289228
0.5140996614052845
0.5965029830567652
0.6282549813800394
0.5720716250567485
0.5853829961215873
0.6476243042162567
0.6158555659650777
0.5108088266829487
0.6026653278654677
0.5432290485182285
0.6249598715982089
0.594539849712754
0.6260616460002877
0.6100246355635806
0.4921257775645944
0.5422086402633542
0.48508106067420714
0.5392400297656819
0.5194732136538939
0.5878476229717793
0.5380053039342053
0.6393841505805681
0.47116026804329775
0.5137952662193143
0.6049463151888449
0.5460025697812604
0.5489663244761076
0.5339001152883934
0.6991646844217229
0.561025193005038
0.5351109124842635
0.6990427649292419
0.599554085218621
0.46084796481270773
0.4941425235844607
0.4330020535396308
0.5286059427939882
0.4859049113850995
0.5240744649227034
0.5807858106610693
0.6491882615180342
0.5528033621549624
0.5048673351595747
0.7328417327143723
0.6133569075325883
0.6028829304818968
0.5725926521542688
0.46431906319359845
0.4887994794788438
0.5643095690183951
0.46184910528986306
0.5551516521598476
0.644383364150719
0.5129068355863172
0.5845542437037684
0.6558175887944458
0.5123929123512664
0.6023698338899731
0.505995114337203
0.6137546579049074
0.5207490847951185
0.5231041601708231
0.5972738737071
0.5064178677371162
0.6093645379324579
0.5599208656754142
0.6550391432852358
0.5773148750537629
0.6523584106548096
0.6886725818126179
0.47096063598546795
0.6276193255565119
0.7220956977982894
0.5065594336194598
0.6310444315039526
0.5456392920474518
0.7408627107998403
0.5133420725307085
0.6755820497517799
0.5239531652304736
0.6743899269543276
0.5829740590797574
0.6812482049895979
0.7139327461781982
0.5590138416527831
0.6385060232869346
0.646564565934328
0.6163926468409782
0.542264369460732
0.6113082745175572
0.5204519856753674
0.48979841042208627
0.4190712996668268
0.4896534969713557
0.5381630523190304
0.6766227436399712
0.6274034959140503
0.5854553700121805
0.6330511719444591
0.3745442878053203
0.7092278112872558
0.4425974327712957
0.6355264416479689
0.5422385925086569
0.602566464780775
0.526858643633621
0.5502978875323302
0.6392800900371112
0.5360494562271518
0.6159932896228894
0.5409164572956308
0.5863869228749812
0.44572573357934897
0.638140619659776
0.4942283862242617
0.5746222284347675
0.6119430229056104
0.549871673072317
0.6694529831913584
0.541075712968105
0.5081517748938096
0.6766524029101162
0.6241603460923644
0.47178026213492125
0.5024123449356902
0.5596128673750673
0.5579860924931445
0.5528677351505116
0.5135994305890963
0.6363120478263284
0.500247907712849
0.5803328370771696
0.6575544591876944
0.4393581313024661
0.5275684940517759
0.525828263993672
0.5960215179728385

==> anc/HeisenbergRFC_J0.3pi_L8p0.23.dat <==
0.46071799280412684
0.564289585913535
0.5191406125177036
0.6122022822756542
0.6491371376511612
0.5833599089749139
0.6494557815868015
0.6429243304091918
0.5916156610939475
0.48518721802012815
0.5758900838650772
0.6615425578099032
0.5440230529762452
0.6739412022657358
0.5391755342188043
0.48103279235679003
0.4835768069349519
0.5315412704282344
0.5624384065140633
0.7289488858830615
0.6009186700190925
0.4541188042680246
0.5520005442694961
0.4872835511471662
0.48437296739235086
0.5603404218769994
0.5769005313968986
0.6824461838383462
0.6733682032685063
0.6286779436032363
0.6252074625011164
0.5994416584059276
0.5350611012522355
0.4506274713723862
0.5738377042399685
0.5066016645304625
0.6362164254514034
0.5279051362781719
0.6298627351066358
0.6032209427819984
0.4920701130593211
0.5775999631047678
0.6201039848373788
0.5187729482676262
0.567446021071822
0.49134617530331864
0.4546102968580668
0.5469723088628579
0.5637794280898781
0.6497515320657429
0.7016560735033456
0.4832030306631674
0.6000081106719876
0.5915645761126003
0.5746658112899617
0.5981404860221956
0.640485081738278
0.5607748155376162
0.4526774761694179
0.6514262408066451
0.5655925071591036
0.6279520976474288
0.5542432806832418
0.5931897492612097
0.7220045391134792
0.7292233380507517
0.7275351593165981
0.5182350581799193
0.6262952645882508
0.6340853054156899
0.5598588857007217
0.5168065688173826
0.5934446702991752
0.6181409169556965
0.721267027126965
0.5431601107996503
0.6213224261675622
0.616925575302441
0.5987776580336271
0.42090949370125325
0.5322885654897725
0.5861053540191135
0.6112187309236319
0.49942367490293993
0.41363749150186546
0.6405411098484632
0.5618672916745213
0.6447172984127207
0.7284491854641875
0.46500056770605513
0.5076699726654715
0.5091594968422953
0.5996424054443085
0.6495909760059587
0.46139712737276434
0.4334160930055022
0.5937658085399119
0.5602089423916029
0.6553982538319647
0.5687280743950488
0.6015351360729503
0.5436496224556218
0.6997177550756805
0.5753087828496926
0.5253920478193007
0.6327113478858339
0.6118757556493375
0.6042964904784436
0.5312284575035054
0.5954649736823889
0.5669636463337239
0.5671961159946197
0.6217926248571025
0.6141881102557717
0.485343250811716
0.608775235349254
0.6270403099466701
0.528325427797417
0.5604783775538889
0.5231663304393667
0.6937962878246083
0.47143259966337514
0.4418378196772688
0.4848103985401962
0.7267282793647457
0.5387105435554629
0.6448264592660642
0.4976302288691514
0.5699580385184608
0.49211918257682963
0.5960442385868298
0.5303026312831737
0.5401285002666999
0.6034041994593331
0.5732620575660194
0.563609892569354
0.5111034773342945
0.6575732018566162
0.5015251152402278
0.5926856262978533
0.7435731699298729
0.5784671905898557
0.6076414711470796
0.7039302218889744
0.5535248809868295
0.48383906706090524
0.6857949858367388
0.5991398828405717
0.5410897048155229
0.5718279145895107
0.5523108546945403
0.5603693764223828
0.5896070506545791
0.5844907288947168
0.7762275918182714
0.591868431880037
0.6581068071972055
0.6700229633084033
0.7118145913227278
0.6204581068206787
0.5749101289972591
0.5324793512512184
0.6036740292111579
0.4316911134894346
0.7229422866530298
0.5343385202363556
0.6174125212467211
0.47162650727578764
0.644805303971472
0.5558243119342169
0.574483854780773
0.6140936107884992
0.4606238746596649
0.5534973753815161
0.6617933781276342
0.6485399944651538
0.6331076353980543
0.5794472274385079
0.5640386996268607
0.651756991621595
0.47593336092200683
0.5448095372019984
0.6231620036804106
0.6304326379923854
0.5824188908962658
0.4926753053130907
0.49899406108703187
0.6266913305832346
0.5866915967578414
0.5293048137109917
0.6561999017888316
0.5913180807253428
0.5329623589540754
0.6315028249610889
0.5000397033314387
0.6636228493981526
0.5494137868507182
0.5713012866726729
0.5587480210503832
0.5702361384578118
0.48672911310772526
0.4996392307831279
0.465533632636899
0.565520554267585
0.5091691275358569
0.5275821092504243
0.5476380372596314
0.4915526607538396
0.66077504916518
0.6403988875762765
0.6966653585470284
0.6882543916756989
0.43764732716849886
0.4899918141938174
0.5254888087803522
0.7138299097325425
0.5772215471900468
0.5258799798827559
0.4996810352264303
0.5881659517518225
0.6352863075695948
0.5970667551810455
0.6817103929268434
0.5793951606421959
0.41715214870886685
0.606988860128058
0.44198745122810845
0.5050279511336284
0.5132088104324163
0.65101811042119
0.731865915646475
0.6497431976139986
0.6935402027571438
0.5168153178661488
0.6714708298486354
0.5187778616836477
0.6104281314600706
0.583278607727952
0.6859964140013873
0.6482899804752508
0.6196421570869822
0.6883596646825623
0.6865150528088907
0.5026814786268835
0.5985617513199623
0.5797147508844652
0.5576922759646373
0.6429828823339077
0.5192580596492502
0.607753920807301
0.6201183753675601
0.6577924655902988
0.5743353974903228
0.6547653048648487
0.612298503258931
0.46830011665931753
0.4737011874803784
0.6836131365172338
0.649079974275394
0.4942914707487337
0.7262531766354194
0.5528418726743195
0.6302393732484203
0.6197485197688266
0.6162385789127821
0.6221902157407878
0.6143788249978916
0.49888065832848927
0.5255356790695309
0.6937261057556157
0.6846145220541622
0.6816815539505449
0.690632984741456
0.652297609879053
0.6006194036358968
0.6057857861894986
0.6103084467049323
0.6542969312386041
0.5794970193913345
0.47991822750427743
0.6049310286766287
0.553067382815275
0.5794063965075461
0.6224935824511869
0.6476149565363291
0.6738424682085029
0.504097845834038
0.5127636953250285
0.5522442178344426
0.6556314870879161
0.4245622680955405
0.5264449018849174
0.6219150879621154
0.5520971189450198
0.48733645135437065
0.5867118383316504
0.617991336544421
0.46338400587817224
0.6140026269511664
0.614178046140287
0.6285854742034035
0.6327598562755784
0.5336610692795953
0.5258240873985875
0.6430092524589882
0.6218175972395704
0.4876731521815298
0.65885362828547
0.6687337566813825
0.6794516017500217
0.5563577416588811
0.5608861712248003
0.5083980848430759
0.5922084036438391
0.6327997118862966
0.6670753437312522
0.582286879047332
0.46911289540833073
0.4743277173385798
0.4787281074766963
0.6054085582898964
0.6453338304613891
0.7418964705254788
0.6404985426806616
0.5838767832784291
0.6620152101439946
0.6359675228069562
0.6226760096975815
0.5622443236194964
0.6026759519417164
0.6732001582184315
0.6296024209982114
0.5489061564558513
0.7051446395897046
0.5061588678840258
0.5822586208058033
0.6288937614335444
0.5416582712499922
0.6009466985027705
0.549872086775615
0.6903093852975808
0.5181014339836133
0.679157334949204
0.5557269652617199
0.606464008955741
0.5651256838299425
0.5659158011879236
0.5659754409012578
0.5891010261945043
0.4842438259736432
0.5460722045152246
0.6102132873610374
0.6441882226225379
0.45019663494308304
0.4947576035851101
0.5378523247265732
0.54944664791306
0.6100316539331325
0.47099177262083125
0.590939437625324
0.7254945933826419
0.4753331399873472
0.5386241153283297
0.67546348557663
0.4722772984913983
0.6261675826602544
0.5999584464042412
0.6718874124600513
0.6152358268844623
0.4179130223034189
0.6027715125199751
0.5071001779169049
0.5372203831860752
0.5966895276758459
0.6219405499773247
0.5167946189530149
0.698506124005859
0.6854364623271562
0.698845552182691
0.636510319884938
0.6203427389814978
0.5871905560510625
0.5280539573381232
0.5500049683837686
0.7587635313671097
0.5700830756870853
0.5306937592952513
0.484497683989761
0.513785317361237
0.6563938900505265
0.6510710966467111
0.5562005996612007
0.536105811671861
0.4875920546589165
0.6570580037833098
0.7020352575663535
0.5942211851360456
0.6615783852653282
0.6112661936096233
0.5395442071875679
0.5712899856533226
0.5289278488438744
0.6018090224359841
0.5808681225886814
0.637600820724315
0.6640014272990462
0.5553241542134747
0.7132766758399454
0.5451704182375463
0.6623046598548433
0.475653223511274
0.5644775957251302
0.5180878022591133
0.6158937856237037
0.5611544328903373
0.6148745353469917
0.632639420357464
0.5371843298307866
0.7038489275377217
0.599216395899146
0.6010338193224226
0.5157594316408068
0.6454373384501532
0.563120350751112
0.6130621431708084
0.6592133453462603
0.4959416473086653
0.6863174530749436
0.5527949730017592
0.4495877121706436
0.710145698143565
0.654863615990195
0.5335861304554053
0.5732058247074143
0.4972153460424376
0.5192439215747123
0.47297982890427914
0.49383249104163524
0.6776818985576415
0.596820132644758
0.5879795755600138
0.6728806075364917
0.6751966212739451
0.6261690333675062
0.6612495274880926
0.6577607854556765
0.6054028828018347
0.7321254512090395
0.5745166373796933
0.5839218994825088
0.6518850798315892
0.49230599325501384
0.5895198632338368
0.6156577348435502
0.6745188546948172
0.578841814198367
0.4697762131129785
0.4807923142834545
0.5913752344919153
0.6074975248567523
0.7004460250964436
0.5584991424410766
0.6144990402718751
0.6634159806290191
0.5684348558866945
0.6584255802009553
0.7052531084472976
0.5559587198077449
0.6401976566734687
0.6942417641931709
0.4799755944131138
0.6604827797910093
0.5744716679578841
0.6474842316787118
0.5843870712151478
0.4637970551478953
0.5715506090352755
0.5247376052064053
0.5946120273492972
0.5607589103521979
0.6214952902630566
0.6292439910940363
0.5649618751189185
0.6262070304785556
0.5212490497814908
0.5117650031961131
0.5751563713072327
0.6540010061859209
0.5992508199160214
0.6484887210072227
0.6824661966361948
0.599885745101837
0.4887764632107817
0.6100064674302098
0.6177087438056271
0.6442148807555321
0.7104195452280055
0.5522521952257364
0.6957942023721839
0.6987472872605992
0.5654974582694403
0.5837582649907358
0.6736228232092273
0.5719646532692497
0.528177893777243
0.5045119488006276
0.6605657459577698
0.5567997679528829
0.5676088832552426
0.3798570768451345
0.5532299694309547
0.5956316221299794
0.6854595074252098
0.6198017649497637
0.6989941387121889
0.6654617324002814
0.5815449805553443
0.6465545421509561
0.624343446278294
0.6993288789583759
0.6696709603069393
0.5342441092899319
0.6852326977566662
0.47214364044355195
0.5990385879350877
0.7184873857480722
0.5862553523837882
0.5590923001909157
0.4149342491786531
0.6510499901657502
0.6654124621135206
0.6579081164602456
0.6280482178325208
0.619254895974043
0.7238603289397367
0.6411916504937624
0.44056028527769614
0.5808596450155309
0.5387260752078468
0.6372480670880575
0.5167308587352751
0.6104671444423828
0.6277605175992942
0.701101165729667
0.5256156211168589
0.4660975706231681
0.5273482801578445
0.553011817152367
0.5067205038821173
0.5487537690981206
0.5252959293361438
0.6165052982223321
0.6584177563998082
0.5117291076612726
0.6457628933276698
0.5586651270498606
0.5907056978219883
0.6873581490659318
0.5058319169572393
0.458743899300562
0.4765357765762988
0.5458278040512378
0.6065949077736988
0.6968439559238101
0.6361840917802215
0.6201421219398766
0.44979049805990395
0.4643554773708233
0.4905235649239782
0.44521620051499144
0.5956804048957025
0.5802678155075813
0.6938028631960752
0.5984029249555665
0.5451019642641366
0.5952988174292064
0.48900386659056483
0.6100014709853618
0.5048318967995048
0.5390493683854629
0.6755224497328253
0.46962154638341136
0.5506808811569577
0.6553899485615432
0.6546980039182834
0.5417373653056868
0.49967554164756506
0.7072813724295213
0.6162224739435899
0.6544247133874455
0.7058945692406781
0.5230902701422384
0.6239396653592417
0.656937941300861
0.63783156772441
0.6011821678717791
0.48874332380764485
0.5469527996205242
0.5556355725731303
0.5193923491838321
0.4558793148091401
0.6615808496424932
0.6701283040899717
0.5275004107321567
0.4003850057824994
0.3408704415946485
0.5555989438015658
0.6917071244204148
0.5588640073873137
0.7017549004937913
0.6745865513181771
0.5751443771674358
0.6415773838480822
0.5161658473167254
0.4971158068327478
0.6425273599866227
0.587208678189061
0.7126953161884582
0.6984324811266831
0.5780325430400969
0.607641007701018
0.6522598243712413
0.5140873427577929
0.627378986716299
0.7653998703648494
0.7127087320574305
0.7210097271906842
0.5622181884958461
0.5635781880130004
0.531495318857692
0.5521074597508385
0.5598437912527928
0.6631907705821605
0.6699797092247094
0.5644425137151089
0.5542496348815693
0.6992592842825357
0.6443176638242792
0.555278568341716
0.5946230133279385
0.7009954368414217
0.4939127213117482
0.6372103413238047
0.4509211429773772
0.6514315275103263
0.6709816338805435
0.6272643282095527
0.5311124223487047
0.6611114065223033
0.6981289231453723
0.6036512904223867
0.4681557979782459
0.6230232284295539
0.537095889823504
0.6693612499433543
0.5800593144686674
0.5970026823804488
0.4972405432131492
0.5324972654826468
0.6440688691113259
0.6356076196784693
0.6099547813077023
0.5499871253317729
0.5930015726043955
0.4950144525690198
0.617848758824121
0.5104959468146265
0.6757888494762758
0.6672716107391374
0.4778107298376292
0.5876816701858555
0.6259300560963742
0.5119724275710322
0.7246550728501364
0.4770672256756811
0.5577327205302327
0.6033618451848999
0.6759874277298316
0.5733227894446457
0.5616187939464724
0.443071744322701
0.593828391951531
0.5367183284728387
0.4175429064581826
0.5368241606950949
0.6692589698632055
0.581887656758447
0.6543305530792678
0.7059306551704023
0.5319923930935568
0.610673057897509
0.6587566709167365
0.6708140428113253
0.5514988995737157
0.8050806216504268
0.49903133024284413
0.4793289573668671
0.567293657825118
0.5772377366520031
0.7413882326306399
0.6330942687598337
0.4512773121141373

==> anc/HeisenbergRFC_J0.3pi_L8p0.24.dat <==
0.5253228361697956
0.5935088986817993
0.579260530747884
0.532937467451166
0.638497109980706
0.5930496738754497
0.5717750581102566
0.5344744777437527
0.5690354950861687
0.5692389072946676
0.5916600963289596
0.4856422668217741
0.49064677762963155
0.607769329993375
0.5479927269845366
0.526914584840274
0.6983948525109215
0.6274290282457008
0.6622795075761146
0.5153715874213577
0.5187480199833583
0.719780751498182
0.5054539266558099
0.6034927184964752
0.5430048135945007
0.5792988356470538
0.5891874191734824
0.5399609633846884
0.6242676283482245
0.5060740842805335
0.5029182863008693
0.5911462442734957
0.610618235783999
0.6347233097883423
0.5721451790560961
0.5921481949369706
0.5571508771341809
0.6117652967848527
0.47442280793565705
0.49044921675823855
0.7136074935314586
0.5117767471829786
0.6524743577586313
0.5430111608272312
0.5422010891295921
0.5307824217653369
0.5729649407299153
0.58359214289291
0.607797304052198
0.6981660623399312
0.7279844012190677
0.6632955116432564
0.6481837845553345
0.6618622343927509
0.6109410748329915
0.6107612985639519
0.6512752901404899
0.5329518842264215
0.7391097190810222
0.4822156371727087
0.5654009777283288
0.6531359755053749
0.6140276907968995
0.6244984867637638
0.6396644519746463
0.6327492250742256
0.47814391515868476
0.6382790669603399
0.5389019135832701
0.5448739631789298
0.494546423450388
0.6746458923867654
0.5349046115779039
0.596070122468201
0.680274993527235
0.6660046849043413
0.6779757846016822
0.6487742327657507
0.785844681984288
0.6951743488932735
0.617217372003639
0.5944991932780603
0.6127782619971862
0.5896368634259973
0.5734900426282836
0.5730929661431208
0.4567229568058009
0.5211372823741703
0.5696305509021502
0.6057454893249996
0.6145860274745351
0.5446279158214916
0.6018880805911662
0.5378221259158212
0.6519765287896125
0.7347225518747833
0.6340392170853375
0.5013049850378072
0.4978311200212535
0.7327598116705313
0.5976584994658171
0.5043505555448873
0.543026926750835
0.630874590059745
0.7256613529633573
0.47009778619301956
0.6116500243592718
0.41512770157572265
0.550850608216083
0.6810645226557458
0.4372476563578249
0.6934433416769916
0.6708626495002736
0.757386901395666
0.6309853559277006
0.579274316208789
0.6529693579787352
0.6491275169875499
0.6566734520683317
0.5905573382318837
0.4847080501591023
0.5469190406791193
0.48702538637320836
0.6455690497201392
0.5974253779542752
0.7664927497349272
0.5079307013437235
0.47183387758088996
0.6031290486936042
0.6157198851031818
0.5427635918923575
0.5014536367434765
0.5623278793671973
0.5662993137750552
0.6021955854807713
0.6973313346259397
0.6222322638940081
0.5501012166174621
0.5759328988541085
0.6111689842184946
0.49717474881830787
0.5249151976149024
0.5802651420759316
0.7045308314037293
0.5491813623574453
0.5376308886447267
0.671470638190694
0.5427803098855292
0.5276033143021792
0.5299810289114019
0.5071922932789801
0.637063039929669
0.6851132825103198
0.5692749014927091
0.5708650743441619
0.6466444548078021
0.4626918518475059
0.6129104866255598
0.6770249227676295
0.5696693120901674
0.598776019540855
0.4677650170955055
0.6388191436025509
0.610058926817552
0.6561335106210036
0.4754899057970651
0.5687689389770331
0.6102242448650524
0.5913649655314895
0.5580022233160428
0.5185878382486954
0.5825082398451304
0.5689934668888944
0.595698343440728
0.7191997742380796
0.4463832838989352
0.5951753021949447
0.5799626907732086
0.6480109344944273
0.7101008979648873
0.5673982060537978
0.4072240063230368
0.6558438959568124
0.5174515770663393
0.6132728638621879
0.6353624624621415
0.7079844346654285
0.6387882623653386
0.6922875288612869
0.6200876959654243
0.5753384119520643
0.6431935616693879
0.6941995420593278
0.661423846595998
0.5756866548758468
0.7110215954817317
0.48854949612600407
0.4737996901581147
0.5208792160258777
0.6155120079093452
0.5379167356751487
0.6128519484568634
0.4906960962262495
0.6440282126223525
0.5337008214658047
0.37963155372042817
0.6567635702922026
0.551858223845974
0.5476957123387557
0.6870863000144848
0.47868235249542623
0.5454269136617693
0.7800253232449167
0.6897342089578712
0.6004074373340891
0.5255683298405276
0.5484462778874398
0.6166187595767925
0.5420112270132362
0.4960849215789541
0.569132079532918
0.6937117643415983
0.6308760711754224
0.6762783502316582
0.5106254356629598
0.49937747725707954
0.5074608918127356
0.60821400943149
0.523438248089504
0.6086769328717745
0.5103345221631864
0.5475192183108936
0.6174461929749816
0.6392411183208581
0.7376972730241884
0.5970853963734074
0.6516145623966582
0.5318271797817317
0.717028520585735
0.6092098805259705
0.5037301803053755
0.6290976145750732
0.5317549613463652
0.5625468016431358
0.6270564823225522
0.44798050505224224
0.5856280774771826
0.6426209539261521
0.6371401896410623
0.6224033248959677
0.5840886059981584
0.6128765165109059
0.6457781242634623
0.6150224915272413
0.5131012267349726
0.5392058098402158
0.45177508230530183
0.5571332924886152
0.5573603160457181
0.5591141906299096
0.5227753310249476
0.5647517339033514
0.5029814539569623
0.6937644313158868
0.6404279084618364
0.5405691882831599
0.5764482923402697
0.48334613153067124
0.6943853628928296
0.4850575309895719
0.5410877322726517
0.7130290934083624
0.7422795662967994
0.6539809326132131
0.6440713920608905
0.548063203828307
0.7555266840376772
0.6603120295341675
0.549720601977597
0.5451179692874175
0.4815379990839505
0.5690243281589589
0.5934896966066527
0.5469501090094008
0.49067185923769574
0.6627551400600911
0.6600789751627956
0.5375107118164729
0.620767132685266
0.5317985643424952
0.7294359751995686
0.5855811927296292
0.517983982249893
0.6287260566217757
0.5435838323763514
0.5586657464798452
0.6951780568706882
0.7446831824195057
0.6840904528809583
0.6783476997536683
0.5952327269636317
0.6689516338732983
0.5124935238927096
0.4029612017665541
0.49832584489782905
0.5700842402473403
0.6557953379438607
0.6931700753506831
0.7252057085861119
0.4584607676107547
0.7240902548702562
0.6385790530947981
0.5762540562125689
0.5608577458369133
0.6160015303554023
0.68423803456424
0.6182819730602517
0.58404727832057
0.6827079165593668
0.6183948574235802
0.5145621248034242
0.7723321640535463
0.6367752285956129
0.4519128292910923
0.49325636024748165
0.477695227869281
0.6800606089762664
0.6725857004721338
0.5725719874003493
0.6238241454205986
0.5697606729839362
0.6695067566694576
0.5868906699969622
0.526054631714015
0.6584227758347291
0.6157769621774102
0.6054917230510174
0.6377864117489835
0.6349707750672189
0.6281632282799449
0.6588157478976213
0.5581726230633435
0.5935864298356729
0.6933583197383097
0.5994759386519026
0.4856080500004873
0.6235464027940453
0.6086087990769926
0.5636976215942759
0.5747089494836908
0.5524282294864563
0.7241853764589643
0.6243047290749212
0.684477499521532
0.6088416414472108
0.6685961889473484
0.5483774381448847
0.6423320992805569
0.72960642508791
0.5655789337412243
0.5897668139103809
0.5710967845341457
0.5743694013238868
0.6213089158738496
0.6323709657222668
0.7490044455489705
0.779152241879876
0.6055527345442671
0.6714737175201164
0.5406800424065824
0.6833585835905469
0.7137468941624914
0.4514361836832031
0.6582647011083297
0.5240347402417624
0.5984913866005391
0.6460269081629507
0.5882536887385629
0.6182677871108915
0.6347092481779564
0.5404919600382957
0.6117849875761238
0.624917364974011
0.5094350109549369
0.6874344525687479
0.6675954654142213
0.6728326908319656
0.6915142255987475
0.5904302331435913
0.5633071450466716
0.5403148430062216
0.6772822406859853
0.592888081441409
0.6231432846738969
0.6232639759349473
0.7007228306398545
0.6203095461265141
0.6913149934509193
0.7047401657379478
0.5172308449998334
0.5623657884908835
0.6150070641346137
0.6294073435598619
0.5822972136453837
0.5156227188243391
0.7088120016960746
0.651406618129025
0.5865320406753786
0.6933398970515309
0.6912810839312671
0.5070305099290907
0.5511214868221337
0.46107375111794086
0.718836889954934
0.5886375119069064
0.6710383376707271
0.5996678899629315
0.6245837495018217
0.5652927331654779
0.5349021740190555
0.6201182293236441
0.6150978575235921
0.5163455833288357
0.6599852469336196
0.611026261084126
0.6909096019676024
0.518415967501612
0.5585629091666048
0.463422038857609
0.5535255197041309
0.6583261228599137
0.6408841772582772
0.49627858561721516
0.46000844733561697
0.6948992466804478
0.6580268771775235
0.6378863751381145
0.6022101317819019
0.48602478625367873
0.6481750398901289
0.605934978003526
0.7131178733479728
0.6584983788349776
0.5805024578425209
0.5790033363517737
0.3990512926338729
0.6062530317402957
0.5862405619953515
0.58425441309402
0.5848740942188353
0.6178529066270789
0.5369965526777584
0.5894597139978052
0.5862297961105296
0.6917729906036921
0.5621883426338048
0.7085518358156007
0.7056675451341184
0.5926133957434159
0.5666009626774857
0.5350310483012709
0.5247125097720204
0.5899292424027529
0.5786821047223376
0.6123547059397806
0.5317438044875464
0.5779272561456752
0.6111565951165207
0.436959375027942
0.6300504356746083
0.6289627500340031
0.4917919275291803
0.5105307943039787
0.4567103455166958
0.5082037550444748
0.5466905923137546
0.5965184817362909
0.5543886880481678
0.6151829911136685
0.7568206011596582
0.6047236315257942
0.6033393129725149
0.5650238405588734
0.6853122917505414
0.575952222543349
0.5682478202210952
0.5675979652166638
0.5382828745500315
0.6315107000012601
0.6054785244193038
0.7143047615674527
0.617998903436138
0.6947248970060748
0.6048396956939294
0.5467376515372983
0.5926198136291686
0.5988255357616176
0.6796470422994327
0.5246429628138989
0.6308742033293563
0.5294029868065309
0.5844328889284651
0.6546936981525053
0.6946666756340895
0.6505315656487883
0.5679453563756086
0.5286705216203287
0.6440391727510225
0.6993200299182343
0.6343323395909848
0.5129522129285897
0.5992027607064072
0.5746965673433991
0.5988658179328977
0.6675658271238611
0.6044885012140172
0.6633601252317088
0.5356579553937745
0.6051600166726621
0.6006010685858505
0.5475454445038932
0.5755836939827649
0.5911851310494469
0.8091402209369456
0.5859763526619356
0.5851142923813937
0.7036618450377845
0.540001130702061
0.6149482701043633
0.5201063902989368
0.6644112118190061
0.6906132196918063
0.5401560041565674
0.5004953222403976
0.6344259709274132
0.6186291787954232
0.5949989198030294
0.6268878611659933
0.5142581981098872
0.6153982027872669
0.5444620144441112
0.5519971965624866
0.7058863117356763
0.5395492074955878
0.552410890007161
0.690690492407017
0.5406540726610402
0.6641872864448534
0.7169350643736905
0.6924047986493992
0.5058701927825506
0.5894522697052857
0.6526978508417952
0.5658893017444937
0.46870766300133015
0.7265527431376634
0.40590788988733234
0.518917552587715
0.5795561486895727
0.6053344343293476
0.56061684604272
0.49686510757664554
0.6005062280306964
0.546410569512747
0.5666469556347437
0.644869575908589
0.6709700909917777
0.5899994597937512
0.7329615306299428
0.5172109587345447
0.7189878788975615
0.5658751781338268
0.5499493492297436
0.6246803038218253
0.5167937247177806
0.7414225161788759
0.6153431428336328
0.5291759545906413
0.5224523299220349
0.5333458113694731
0.579944261073007
0.6292078772436811
0.5362931422754414
0.6127826497175268
0.6481941671296747
0.5383505094264207
0.5547384038680868
0.5693559653313758
0.5584074094972372
0.5953219810210364
0.7099575488406961
0.5579749444614305
0.6045934848068303
0.6030133653665567
0.6633372914038101
0.581384983182687
0.6381455600344059
0.49027809042630627
0.5209591139398544
0.6464723801023149
0.4892687719542007
0.6457257504050554
0.4719341379882161
0.4655990625149051
0.49424574424182754
0.5835383306615243
0.6166772221757367
0.6216858347765383
0.5014543359996498
0.5735192298326438
0.5042843772465122
0.5738813588829202
0.5553169609308013
0.6139669086196178
0.6737770316007531
0.6768735551825741
0.613754623399041
0.715622355700695
0.6324249273796592
0.5193027036565495
0.5653433868048726
0.6046264771579473
0.5869252395316182
0.5826470141057635
0.714834406114333
0.6431167063109446
0.6467839881065577
0.7110863681323201
0.49482198178810516
0.6649268901794524
0.5852439498703184
0.6111179412829263
0.6689001319366922
0.5003331399895233
0.6869480190250365
0.5938208917149337
0.6162372334775074
0.6095963767144229
0.6083025734908986
0.6284987961839137
0.6920720988990031
0.5422731569795729
0.6864254698034222
0.5518959810639651
0.7003132887129987
0.5363697545623914
0.6318976379722181
0.5853824721833556
0.4974432167968235
0.5859542240381291
0.5519175824876021
0.6121412526169651
0.5335208158666666
0.47976657173295484
0.6835304756825304
0.6722013128425713
0.6259734003015913
0.5472931886409439
0.5739520335997131
0.6964928832987142
0.6296409697169382
0.7062082131211668
0.6611425436650471
0.5824304261267529
0.5898059003188078
0.3839453299089501
0.4423845254132612
0.6478116416288742
0.5179759173451781
0.6273595825908046
0.5549287510573696
0.6520398565037597
0.6967070014956578
0.49361139636702395
0.6074036845788182
0.6694419309521942
0.6375809406271626
0.5962144155475052
0.4976979995512989
0.7214487897865629
0.6443702086013844
0.5854313075804393
0.5587098303674748
0.6235501118304341
0.5766252906538792
0.5445644804299112
0.6214784177802759
0.640367462156829
0.4860581664804813
0.497140099531146
0.65201689097815
0.5203850146697647
0.6284461376224809
0.605971992691596
0.5512388348325852
0.600730220432927

==> anc/HeisenbergRFC_J0.3pi_L8p0.25.dat <==
0.5396383897595907
0.4239710076737704
0.5381245091731321
0.5559892662428447
0.6781353810144042
0.6912828195964049
0.5619118129786956
0.605725362013839
0.693655914653057
0.7509188766388425
0.7969638063000036
0.7227493379084841
0.7349508079439202
0.6616997894689068
0.7410265414799139
0.6314907720938552
0.46874600316670306
0.5523902483205411
0.5867994900628446
0.7092087202831369
0.6200357165325977
0.6385080690320599
0.6404883526519086
0.56107902290707
0.7376518569171547
0.6359937978897611
0.6228716183670693
0.605589673681637
0.4653412052596196
0.7314191307234318
0.7170719334456364
0.6331665071879798
0.6830934153581061
0.5662423861314588
0.6309261876928962
0.482530474927837
0.5834223154917509
0.5660641326396118
0.49640212309672954
0.518098035431203
0.6205602098402472
0.6756714605786733
0.6742015178869876
0.7548457208929185
0.4855341004158635
0.6835342289742203
0.7032609662778124
0.7178208886573938
0.5376502020087737
0.6357216644834296
0.6573452480165396
0.6613267574425752
0.7081128568214694
0.7712440857962153
0.7147990261577039
0.6207387631371992
0.5620220745253263
0.4176523080818487
0.5209179334240881
0.6304681771040885
0.591043486916991
0.705174435639842
0.679367282778895
0.5772414773698813
0.6763011812225095
0.5728721508204287
0.5615052089439344
0.570156612435119
0.662885284042825
0.6540477280043598
0.5737270193643614
0.592999320027249
0.5160267304805984
0.5499850807335505
0.667360694118819
0.5134791110396909
0.4662661214840902
0.6490291544695685
0.4510864827761793
0.5061878799045187
0.6564432855689677
0.6306018556566487
0.714529562435634
0.6049468076239508
0.6988456886470255
0.5202035306294632
0.5921740934998675
0.534158812422582
0.7403765069371342
0.5660391975000651
0.7112781687140574
0.5870150306636237
0.5289450011757909
0.6009032424353105
0.5014719203647947
0.7149584424610625
0.54622265985103
0.5997133890558788
0.7112343091071541
0.6976560195634486
0.5421981292827195
0.5791757508920814
0.6809226685471677
0.5464405046467085
0.5310293608612799
0.5395156490000891
0.6304677187854667
0.49198723057638416
0.6052401173404811
0.5796959670816815
0.6233031492395288
0.6054142959454356
0.5934180440371103
0.47937550456870437
0.6287100899343097
0.7130911100863887
0.7139237730863056
0.6745348082474334
0.615252361665305
0.6874144648649697
0.7403061923437536
0.6154354371070488
0.5773822967437876
0.6038934421673567
0.5072405291592968
0.5187153379123571
0.6536868903375489
0.5603534335453808
0.5998724739725543
0.6135478671659214
0.7213000699662133
0.5488339950356254
0.6635572572253736
0.5075362885506215
0.7193265300595547
0.7272897514001924
0.4896800086856102
0.6671345644642577
0.4657907268180577
0.6410260167616767
0.6614299582223336
0.6255201194377853
0.629883084128792
0.6563796340481924
0.5164129724951636
0.5934079761676133
0.555151931932805
0.5849208897849223
0.6095097474747438
0.601366030339089
0.6648086074658303
0.4848127049569353
0.7254405867501462
0.6756398498639015
0.6097716949953169
0.48315408739438
0.7305873982936594
0.7036879688628754
0.6743513081415805
0.5825721019174245
0.7171248993695808
0.6053271878506344
0.6235768296038451
0.6956027661967629
0.586327035204445
0.7032865122238071
0.6507389919692308
0.5785474831763286
0.5810703228015146
0.7778892138237405
0.5436664538946397
0.7098775762551645
0.5712563808032385
0.6129625385045377
0.6475659927337659
0.6502608242940214
0.5809015281861231
0.6002323938547736
0.5388089386791358
0.5039438316346322
0.5125671204988925
0.5747675984407066
0.6322909819575931
0.5514750075451121
0.6572128924469963
0.5483669594423023
0.6343907081818686
0.6821071106491965
0.6703662191609243
0.6835917109709843
0.5515101994196927
0.5536179580317276
0.4739028583113704
0.7531154086492899
0.5861674059282961
0.6835028791839374
0.7321985660129017
0.6741883489562256
0.722922790932166
0.6934218034913298
0.5368730466386809
0.6836928050562728
0.6684001699542521
0.6437986551742554
0.651618590116809
0.38638603370550456
0.6945521501570172
0.7490545136653363
0.6212739213834548
0.667707671953701
0.4890173799933449
0.5418006811327682
0.6997762310999407
0.5471374433151864
0.6410937636761697
0.7439608244112925
0.591170494721475
0.6492730912590943
0.6507429415673062
0.5929084573374379
0.6485356032864323
0.6193023824083047
0.5665055862472366
0.6767174625304974
0.49510336619683926
0.5877122746914876
0.5019817337713051
0.7337387856302133
0.6221062221148865
0.5859570492943051
0.6706522573659922
0.6587456205274084
0.6392984214659845
0.5855000619016711
0.5997089957123866
0.6378436693043122
0.5786605193101809
0.5942596054803314
0.5304851381536072
0.6869712281461148
0.6028071035468333
0.5675705326157344
0.6698445822062215
0.6178452283967216
0.6406325516565747
0.6524036362946728
0.6106497954822455
0.5909669835471172
0.6971978210145083
0.5910949483617403
0.6217611083080633
0.5744298466960999
0.6190370553127189
0.5450974630329946
0.6213048650782388
0.6402566183469433
0.6184700958587563
0.5654585344334918
0.6245949094468745
0.5872828219534804
0.6869123748787016
0.6992456812446677
0.6021716498590286
0.6573778253252861
0.5832065811516465
0.5190573763779662
0.6614560135300201
0.6654192937826003
0.6808690785703663
0.6900518162256144
0.5588890029584476
0.6490193593287419
0.526491131646163
0.6054986613268036
0.5600244443551683
0.7408690447564779
0.6938014521870592
0.7130134325627221
0.5549792814681768
0.5649773275657299
0.5932787487307699
0.6151641807663507
0.7323906876680198
0.5082722235053222
0.6579881625608981
0.7708839713240285
0.666912912119294
0.6824643226808864
0.6111007314200647
0.6958865476391389
0.45878617502083596
0.6446940255012923
0.6855765885437534
0.708683673690466
0.5932781448105127
0.6427770053281737
0.5936275209161948
0.6131831806953628
0.5312878036786833
0.6803391391255239
0.7295701204883159
0.6588642846732587
0.5722384257928443
0.64307571249988
0.6938208964097284
0.547778372877749
0.7610466110712725
0.7035297148912099
0.5472036151471271
0.6629599186867063
0.690086444997747
0.6025058788814281
0.6657885669904522
0.6919566526282684
0.6626985149314446
0.7211243078857194
0.5641001405577301
0.6773057695627327
0.6145329907147199
0.6320440831006039
0.6311611502903804
0.7803751046592733
0.5639965932428208
0.6602233293999382
0.6756277769004785
0.7280214705815624
0.7140757779979916
0.653574808318772
0.5590123713186719
0.514152460399011
0.5951155408856043
0.5887201937905105
0.6043871228374567
0.7107006578247008
0.6764976255501645
0.608414576495696
0.5444659343780462
0.5807535839761386
0.5307183026238792
0.724441935427393
0.5481751861458399
0.607470258223632
0.8004678497686293
0.6714679110488861
0.6116737274177463
0.7559951827455054
0.48570572026973907
0.6578196666960938
0.5594622647777681
0.7174864846292802
0.5865515244343339
0.5160095082098567
0.6169185521221114
0.5209836294058429
0.6325348564109128
0.5644402738821065
0.5842861382033617
0.6995212248979985
0.6012022737082078
0.632556468925664
0.5914482754526784
0.677742390561249
0.674611562979629
0.6504812726226574
0.5145468132356118
0.5893652913240889
0.7311756834942357
0.49275199477189835
0.646795205026088
0.6712101181167645
0.5484904811314322
0.5525904640533813
0.5555796799078355
0.6740219360601377
0.6400162485780319
0.5435761234780693
0.49294887408985755
0.5610477683923151
0.6629326508734027
0.6489423224607989
0.535284463696908
0.5624466727043109
0.5994694417149014
0.5340458364182579
0.6277182705718398
0.655032724770683
0.6476365884304423
0.6981602740967666
0.7564184587348628
0.6716809070565324
0.7055468138507841
0.6628235866126333
0.624818418751009
0.6027108625101711
0.6765858052036711
0.5844864956029352
0.6506867249777845
0.6994040414190004
0.6693994318427383
0.5662377461870786
0.4831507913862873
0.6451488929368696
0.6016748887400132
0.6831145105276762
0.5560517965668151
0.5031150697146023
0.6611645864042915
0.5920685939842307
0.5013569703981203
0.6109585409978068
0.5519490064705449
0.6315170045608351
0.6707111561934658
0.5375738325287216
0.642588683100682
0.637867514396171
0.721867798686944
0.5637079509965103
0.6714557161179658
0.6445001101279522
0.6369419204543028
0.5987912078472566
0.5988432164246362
0.7077602766208064
0.5759043848878032
0.6823231179053363
0.5794400723489934
0.5758660199126472
0.6290230666270334
0.5572132997954691
0.5660803472675404
0.6668239770010275
0.6298878867139073
0.7177717392909039
0.6763023174171627
0.6946501138115491
0.7550058918034903
0.46769333507439675
0.5721136485474947
0.6821496449164851
0.5774928318268147
0.7615887631030387
0.5764392019690734
0.7646062908132331
0.6870635357164915
0.6526271910629418
0.6850482540327305
0.4793558203362847
0.5125859935988091
0.6122463060676796
0.4433995422526473
0.5714291218206523
0.6196736871133746
0.5836031423505325
0.6856749441246589
0.5085479971563823
0.5199268747307076
0.6573684450037733
0.5594678314956069
0.7243130513685938
0.5668792006154482
0.7904246498820808
0.6636734555094209
0.6378644386005211
0.5361258605373659
0.745553727958879
0.4954367884743829
0.8070009684978339
0.602660497403227
0.6010795853004526
0.7148359478676436
0.4275373150120653
0.6715673069039697
0.4751583617444765
0.6836145289167193
0.625823019585286
0.531391170586421
0.47724561080028316
0.4693923965859733
0.686397824175717
0.7278387570797018
0.6405027424685806
0.48520012444888694
0.7594357845996065
0.7173209291424628
0.5265607910129944
0.6356284039389284
0.7574610887533252
0.6669173196728357
0.6351060754139031
0.5495283029818058
0.48265805269884443
0.5602390917856164
0.6174406794365013
0.6084293725605512
0.5513023376409698
0.5315424798333592
0.5572213064643293
0.5786665101525501
0.6600462020384406
0.6219361358659068
0.616475078386285
0.6455503477653923
0.7306622005095116
0.7057906264369589
0.709033770334607
0.6121866138747462
0.7200355120415368
0.5582080272097224
0.6109139138004429
0.7239212223297441
0.6186028802449934
0.6064742555873242
0.6877990574769045
0.533003844627453
0.7088215254036683
0.5431204704946686
0.5589171926628049
0.5779519444597675
0.5140114408006949
0.41791025078463184
0.5312713428277565
0.6245297666557421
0.691542850105297
0.6726530388797924
0.7527635148907837
0.6288797678102259
0.756214217306134
0.6903895529109754
0.6134263995257161
0.756948705065324
0.531124843567232
0.5237388805791975
0.7172270299606701
0.5847226508061085
0.6651029303018855
0.6308347045864512
0.5806945343095093
0.6584475820168451
0.6080274652457737
0.43871474307914904
0.6230122676754983
0.6350532948530814
0.5397891670413238
0.5992300160068049
0.465464075017856
0.6620848167806549
0.7885857463315872
0.5821808330165184
0.6899734991612134
0.6663308098054552
0.48986868000152806
0.5870900874232432
0.5729010892848335
0.5885958126358868
0.5642395813760754
0.640459326940415
0.7000410807672998
0.7168709602999309
0.568201385972312
0.6121610618586009
0.5887735436436934
0.5963845218233041
0.5443929905654538
0.6080017791170556
0.5826864393992932
0.5764654779866916
0.5252161965357344
0.6769921292978774
0.6090791138774562
0.5847071418088198
0.702817993711963
0.6561652881089451
0.6461354476919156
0.5154692782458996
0.655686652107954
0.6030758082781001
0.5229313605634063
0.5641645129788798
0.724998945537439
0.5380548497153499
0.6198603843396955
0.546648627842093
0.5223533522954954
0.5579661369600575
0.6235538031380091
0.6421233121211845
0.6149441814454915
0.6212132752135884
0.5472920262697197
0.6724745028912754
0.6797570715082588
0.64376421817608
0.5946791661808274
0.7736318628471076
0.5155672325910943
0.6779402964161186
0.5562081836439957
0.5040414804449435
0.6570563724461519
0.6969859746172685
0.6165122147441723
0.44563175150319884
0.6724866289474525
0.5354251560099184
0.5481510771386329
0.5346635428836276
0.6089488977140121
0.5292458770736438
0.6677279779490771
0.6586886855278645
0.4650053114871504
0.6014273324831697
0.6056103822475902
0.5811412283072062
0.6101302181920434
0.5701618178655495
0.5818742529263172
0.6436252064264946
0.6458381458028004
0.5881340993343245
0.5935798201156374
0.6705012281428311
0.5680916113897948
0.6762120805010624
0.7464345685095568
0.5689522728448567
0.5396392104864899
0.6968811074716617
0.7033129683362846
0.6687842864377563
0.6547172182860254
0.604375722037381
0.7005596232755087
0.528358412233781
0.5739821876564701
0.7047966823587598
0.5988768814381927
0.7032412908916678
0.44845726611111764
0.5250364753156154
0.5647529919794273
0.6116613888475593
0.5683891179536539
0.6631792489449346
0.5880531138358946
0.6616502055161128
0.5947583953880116
0.689610652478453
0.7217419825438423
0.6906277513633832
0.6583292784169038
0.7125657910306873
0.6968117107682557
0.6986395996159954
0.49849819820911423
0.694578188665941
0.7047735422870389
0.6152265132858955
0.47827561445783234
0.6281957327491969
0.6313365919602743
0.6018324315354567
0.673708478815874
0.6027925269204837
0.6136972856603452

==> anc/HeisenbergRFC_J0.3pi_L8p0.26.dat <==
0.6660425869469402
0.6390671441734561
0.6466324300527698
0.6106899870780265
0.5392972957487981
0.5916493640958671
0.7357086587944868
0.6361448714408725
0.44210930530928255
0.687500064785904
0.7230855224635574
0.721073158881816
0.7043941337816203
0.594352412477055
0.6657958770590797
0.536207385891949
0.7154946763609648
0.6029731453518364
0.6007694380086166
0.5201337392056519
0.5345213848359446
0.5951830552777732
0.6886019298673652
0.6430919586563488
0.5901666315298723
0.6630662570674286
0.6234004446537188
0.6632287164577244
0.7077600307836499
0.5534834116713117
0.684844673614858
0.5463332688940383
0.5097080824393819
0.737964672531237
0.6209718417377998
0.5689632251725381
0.5855120307220484
0.7352349743051703
0.699689040643064
0.5437665476291774
0.6554280015103173
0.7051353614463768
0.7006715208172233
0.6477366650225093
0.5421110026741869
0.6559863928977648
0.7013607731687096
0.7182821986314334
0.661715096640207
0.5939998965880937
0.6839022440490016
0.6531608284241998
0.7965280234154785
0.6730135643002363
0.7325856540082251
0.6212402089339649
0.656206948414315
0.5505130999190233
0.6820710978715449
0.5947836394215773
0.6299893145911282
0.6553284973721074
0.5201584318154143
0.6331833426594616
0.69434340178384
0.762499151414846
0.6292758803870406
0.7651298920730706
0.6357367087538022
0.550336006282061
0.6041833678500075
0.577178235782669
0.5335609069822105
0.6871473457609835
0.7632078887307923
0.5401956126782012
0.6803247988103662
0.6141184732059327
0.6841504089473887
0.6995392978814844
0.5676181623319346
0.5682342317289207
0.603022170573204
0.7142174215523942
0.697149782044402
0.6412539914167025
0.6887401514087976
0.6373733163121545
0.7279835483329308
0.6149202922436866
0.671376994263962
0.7033407472253532
0.6111839997759752
0.59231397686112
0.5452370640664964
0.5389538469303309
0.6215093393595583
0.6885583497377616
0.5622091543891494
0.5322539514133731
0.7766387905183045
0.6800419810829121
0.7150027371911785
0.6314234985576737
0.6014834761217571
0.5995392470628558
0.5515120408014751
0.7423239383246384
0.6203745381377055
0.6452291865157785
0.6969207868128746
0.571793401556699
0.5567177047504301
0.7225134599257481
0.513454702666327
0.63672932206761
0.683199554303772
0.7615323907511969
0.5795706103924024
0.7623306111684212
0.5553912479159837
0.6386691476201789
0.736167862655803
0.7129020373338839
0.7064004635555374
0.5683914485337208
0.5721052990283391
0.535969483576516
0.6854303167694886
0.7058553710173076
0.5345316535598994
0.5291916164220477
0.5051625632253864
0.525677836777706
0.5871795359247841
0.5771511701727223
0.721201637133049
0.6480173879079804
0.7884476996724902
0.8103790447549537
0.6293274403716257
0.591991078426124
0.6461621678614362
0.7105349508436701
0.5624415655288868
0.6505114632120033
0.7280638169394954
0.7079514068797159
0.7345408939645676
0.6630097188267188
0.5566109233301375
0.6403269507201712
0.6332162084023379
0.7382592831908948
0.6219836508566949
0.7049165626574124
0.8102968519685754
0.5966929761958335
0.6777835214613603
0.5854911207225519
0.7187982458511691
0.4469205637009216
0.5768951130358595
0.6737105706791918
0.6688048951152938
0.6062429479733992
0.6273908492219017
0.6566843866996398
0.7791188730403036
0.6902546013579628
0.7081851823974379
0.6791705983163516
0.7582374358595365
0.5890273338155521
0.5974920021649001
0.6153598890273633
0.625078694780135
0.5958643343576873
0.6237669857301896
0.5687324798249279
0.6494240771819315
0.7501581711389829
0.5492803267376701
0.7194857755069551
0.6190073844720908
0.6587822932653556
0.57555981079856
0.6235605918851416
0.5606758932571805
0.6269524696344538
0.7352644427172812
0.7432762616082729
0.7451541747628655
0.6511947283011393
0.6330838080248611
0.7933362455410339
0.5988454660827743
0.657657278743727
0.6281265129671482
0.47653961202105466
0.6129860219752046
0.5918004615395757
0.7006675960469746
0.5175031668251496
0.6690703942243841
0.6107947747263027
0.6860285985792941
0.6469183497650199
0.6218797902502079
0.5333661525171274
0.6690772962943768
0.6790339251564768
0.6421628423667364
0.5789988896787065
0.4744680070926469
0.7239689301461035
0.6794387021939168
0.67780119221631
0.6639083348382933
0.7655163978000755
0.6210000864242433
0.5946311725415588
0.6102327417248632
0.8000443423418229
0.5519652429930422
0.7011613647677939
0.49510773357685234
0.6371642431356133
0.5990050515265408
0.7366837319725894
0.6405730658692773
0.7355072415139444
0.5900826719344984
0.6118312973039842
0.5500027143318093
0.633518251562274
0.6729575328559559
0.5464107688729335
0.6532968072564144
0.6391826553061625
0.7009405848328104
0.7056950031020898
0.6606483298961092
0.7342816010322138
0.6163711848928077
0.651462459090757
0.6758164404914898
0.618532334280247
0.6238727233263388
0.7511778343516918
0.5538272658451059
0.6237340819025916
0.6278118786451041
0.5179193332696276
0.7517030179333701
0.5829510508554542
0.6418114760085332
0.5014222100535117
0.7182982532213606
0.4799720089544691
0.6692621161477396
0.6360049489987484
0.546894796724078
0.605556450626342
0.6426768555734141
0.5682683490070184
0.6253290652931268
0.7555801521519202
0.656431855956461
0.6117488536613224
0.559760985378713
0.6337595742982696
0.665524165164991
0.6335035457659022
0.6305368851658764
0.47538795047630966
0.6028238675388364
0.6451617422129214
0.5798626074525618
0.5877921486490463
0.616420083032311
0.636947360210657
0.6020208432488258
0.6069007090847924
0.7097928702159914
0.7035241242505922
0.7434624017690491
0.625807963987945
0.5836865382779447
0.5929916502835977
0.6091542553119592
0.6329444750549076
0.6989395753259311
0.48023817560180193
0.6188023590790328
0.6073017297884867
0.6245943385013218
0.5016222989764132
0.5091158758413991
0.6391102768945038
0.5011303829636214
0.6040644041529936
0.48437811850386625
0.5091062659296668
0.6603198659981823
0.6004369535711703
0.6218312957822504
0.6882032130241807
0.5714606678801801
0.5515758192552234
0.6062794918241945
0.5440015271929269
0.6535423330331558
0.6467559221606538
0.6864494213065754
0.5988936698121214
0.5958791195059338
0.794093402178693
0.6367579064259361
0.6538973120342159
0.6356170916035002
0.6850383362480572
0.628548311374477
0.6628611169445944
0.5570059702336548
0.5871328635504043
0.5586206808680703
0.517923317135173
0.4959291705237551
0.6573492278704288
0.6180153932095738
0.5390433590519838
0.6133136971029823
0.5574786139795608
0.6425761190645081
0.5947003402458392
0.6995170450083891
0.5984294619083891
0.6502925050815034
0.6811724346876017
0.5435559337928427
0.5667498732954297
0.6086325237808212
0.6094478622569918
0.6822233873609649
0.6946281099278929
0.5438925642513699
0.6110359205654189
0.7587601933139257
0.7122477903874856
0.7335846437284065
0.5562701296362008
0.6407087779523246
0.6558816588163248
0.7338944967064224
0.6426738035276114
0.5777239378792638
0.7116552375578261
0.5327977215047314
0.630822017693497
0.5301569244256444
0.6420575081051011
0.6045531149174364
0.608110890152797
0.7123900409653958
0.6016615494070693
0.6439931439045006
0.6154394687221684
0.7105527371332391
0.5414688793376887
0.6642496277762929
0.6262807421086446
0.5457100364331503
0.623523831473555
0.6229764469394103
0.6172062042400283
0.6057510429904027
0.685229682476662
0.6963215061329588
0.5646849146273852
0.733688383791311
0.7918055980159338
0.6135701831179045
0.6186219990047049
0.5818134668808369
0.7210878450477992
0.6213232227155703
0.5373908078515011
0.7755734717226052
0.6637049131987056
0.7903840922511546
0.6620632211381466
0.7184790316169334
0.6668621555273527
0.634380523238336
0.700637054038398
0.665336515265663
0.5752094995990982
0.7145778501130866
0.7246755021454648
0.7201090617990725
0.6656325004241218
0.6750808816627079
0.5102637955856794
0.656995774404387
0.7390200526736669
0.49393772613402764
0.5952812944509575
0.5136628894256945
0.714476867839182
0.6753211677159965
0.7889063246546539
0.5213230071341345
0.548520617764299
0.690932229642175
0.6863707478049279
0.6625940292887615
0.6926816992220742
0.6067434638967425
0.7005787506033178
0.5961811986975406
0.6739642063240756
0.6042240776737929
0.7208864324424286
0.7276597383857845
0.7084331371588803
0.5871421892778768
0.4816636658600224
0.5938723139675055
0.7051094696430852
0.6685121358755244
0.5706541204995045
0.594065512508652
0.6214733016379119
0.6243784394404781
0.5869225371526953
0.6720165271997112
0.6538804353158871
0.4850065091385889
0.5899940841907281
0.6973755063493432
0.5906578231622052
0.5562653759134308
0.6830862359943601
0.6249908308724947
0.5514992918926631
0.670005487872731
0.5141132348160335
0.6307514827271317
0.5743842128536417
0.5375702980048878
0.6752473453900993
0.4907141596297066
0.6900337753617369
0.5818428812349713
0.5128703577399162
0.5831956621761006
0.47160371331031603
0.4789512475391951
0.5509121445877802
0.7334257804446401
0.7062553560229259
0.5816795001268226
0.5484261302503405
0.7181011176188399
0.6147261077710627
0.5925238661611691
0.6354132554063954
0.6002342955068132
0.674147696133865
0.5496648698702334
0.7647283304393333
0.6947436125062618
0.7543375221140876
0.5814958974599952
0.728177696129775
0.5307742464892388
0.6555539257242569
0.6606780721617673
0.5977040970559614
0.5360081300843517
0.5669217892355732
0.588485315889013
0.5378681814404441
0.6248619063056019
0.6329985831137684
0.6464203089274957
0.5591416449765622
0.661200941749582
0.5857399210268517
0.6043282454571771
0.5629833245285383
0.6527444997439391
0.7415139069215393
0.3982349836631386
0.6520920252502035
0.6431083403565381
0.6335475688965885
0.6140889348289346
0.7522837983899442
0.570184914546704
0.6407353448388439
0.501152782051795
0.6466229687499366
0.6656004963991824
0.4283194220191611
0.5682238174568074
0.5496426550065068
0.6666761254277915
0.5945151710359602
0.6784191130840005
0.6802419366493103
0.645699710037568
0.6874087370610732
0.49342924555800843
0.7074600838256176
0.664437867822719
0.5366455286461561
0.7494558887583666
0.6268520664401072
0.7417379866557066
0.5576239479812237
0.5745891862919785
0.6288769065259384
0.6248232362572357
0.6451256454718506
0.6364912981517532
0.5593712551071092
0.5289187560863451
0.5831033673878638
0.6447060225942386
0.6253347918769019
0.612545112064568
0.6262823893513808
0.5426143514750911
0.552797529831812
0.554189745311484
0.43456762600109994
0.5178024908113694
0.595479410687933
0.7368647387873131
0.7172661368794205
0.5445508682862419
0.4767047285448655
0.5137771725069479
0.569419447067776
0.7240794593692764
0.7876812718827099
0.4866108305212833
0.605863690673634
0.7075444364919626
0.49046681199577796
0.7984744867770303
0.6853203163970647
0.5462111409543204
0.7137932762807195
0.5419366547050992
0.6347912244833707
0.7149624216041187
0.6613098776296731
0.5420900133191764
0.7774165640389439
0.7401539931712836
0.5680790913119652
0.7055563783047145
0.7019311519863416
0.6724875706465978
0.6721067303738175
0.691031034595313
0.5595696916738853
0.7133516546348658
0.5633080609077856
0.6339879623827043
0.6746094552158683
0.7296079687213594
0.6291769920465217
0.7747295127390263
0.7193216601061216
0.5464249137402439
0.8001671902895842
0.6632202966807009
0.613496048252164
0.7804351201071775
0.5659424054449632
0.6489685199340737
0.7181564767525728
0.651240799089978
0.6397121877444237
0.6244377707467118
0.6703567698901547
0.6644728846433441
0.5751123672436241
0.6587055284798411
0.6130679110246567
0.5661868604798175
0.5303130483780991
0.6685204962572849
0.6903645944034995
0.6887573197650613
0.6742182464590167
0.47943626339251605
0.5230997017754738
0.5980562162427819
0.6882978578285938
0.6303482881193919
0.6207567159408464
0.6388840560842977
0.5787138551627697
0.6133745236526884
0.7614440694820237
0.7075779330933332
0.64105903606713
0.5445897624814499
0.5811601094329003
0.5464769694537346
0.6635087512422676
0.6362314460573812
0.6171673769189726
0.6115588744241448
0.6845161415932985
0.6338382388157707
0.6393089973510342
0.7649986497567183
0.6438046897374505
0.4937572701308053
0.6241843963414215
0.7019548677162314
0.6951499911183386
0.5332988190225544
0.7237960375014952
0.6044768865843382
0.6189845712556907
0.6795890472048742
0.6224352815196941
0.5359369496388429
0.6379977676134528
0.6759063421897383
0.6565977710728338
0.6518041641086812
0.7240713549385357
0.7400086601853884
0.5217408780751571
0.6360251220586461
0.5435727935211753
0.5612386406507558
0.6112814162222453
0.6053524654328681
0.7433565911880866
0.6540777061833694
0.6314788874914931
0.5581150571559117
0.6863022904542103
0.5930018074205385
0.5290423712800785
0.6761468362705918
0.5772946893296993
0.6140520275359678
0.6955817116835679
0.5995625930772694
0.7182075282037025
0.625534563720006
0.5229444205059709
0.5361267243221637
0.6239890070945233
0.7542276448240798
0.5379940242962478
0.7123933257084748
0.6242635128832011
0.743134705450624
0.5431208081540981
0.6007888157514067
0.5840039469994606
0.668896563902431
0.7298043320422981
0.6358116737065678
0.696137392826338
0.6731477738189343
0.7146835622195785
0.6813138816369065
0.553811720899458
0.7406398431140403
0.5717994263281021
0.675997933459724
0.5254163747912493
0.6072454308017934
0.5790450868886222
0.6774209619317948
0.6273594483690688
0.6471967154099354
0.7888338274300198
0.5528682912958881
0.6023044577200574
0.652399907423282
0.7279065839655927
0.6472295031091746
0.6731711443539461
0.6607635964793405
0.6787726580675179
0.5232143857000914
0.5666769739204505
0.5603867720658617
0.5844243471402454

==> anc/HeisenbergRFC_J0.3pi_L8p0.27.dat <==
0.7451004437655576
0.45574905017157513
0.6862615263526443
0.5972848011610601
0.7392321416537898
0.7625468891556498
0.7060806981705626
0.8512677477111897
0.6672968142519412
0.6491134365001732
0.6457550940732305
0.6320286173561087
0.641597666890123
0.6634920695156293
0.5843220854648654
0.6149277425171384
0.5364431338466868
0.6272873154180855
0.7447957442937353
0.6123627074967644
0.5284768044520541
0.6597655550172574
0.71123489237794
0.6804625631480826
0.6348286779460035
0.5821785906811411
0.7888611194792196
0.6653933218928086
0.6498037073911385
0.5580260816310275
0.6802001313494307
0.6099705253291406
0.544635853481403
0.6393271617168046
0.7812829038816347
0.643962018971578
0.7132701638829032
0.6494405200773763
0.5702937910353045
0.5909626349653838
0.6435454440689372
0.6788627735777658
0.5781141101329795
0.6853161607980373
0.5936497528306602
0.5512252945384061
0.7361907900045717
0.6350091361689042
0.5613560393252011
0.6458382781387961
0.7364089574403587
0.654562513121015
0.5901659048186709
0.6225108858576343
0.5758289477762506
0.5765362002562497
0.5669473721677258
0.7153059582197497
0.5624461961812549
0.5860046484868001
0.6747872917531236
0.5580290463106031
0.7237600917565042
0.6928477098717785
0.650839978114622
0.8098593535678407
0.6580683619838547
0.6960280506152274
0.6919422505353916
0.7686176512153567
0.658873123096317
0.6934042182191206
0.6766605345452729
0.482920190419296
0.5628594952518667
0.5329113312969022
0.7933120160509378
0.5309477115219754
0.6560390793445906
0.6810178255135125
0.6045372656186169
0.6817248743686729
0.7145845027728923
0.6100117918608127
0.6495540266658474
0.6647429154689116
0.6022525805272746
0.6912531083883079
0.5551830581928733
0.6196144394397602
0.5824778791991398
0.6755150210889759
0.5322799824596668
0.6595116408203604
0.6116580253054691
0.6978786606472285
0.6217360841337637
0.5985319935110879
0.6607670589057553
0.6685731749744805
0.7574811216823468
0.5821977094255582
0.7160905436093197
0.6942630784123012
0.5781487610137022
0.5339684120868426
0.5232689987098071
0.5692390376546076
0.6504839096642706
0.569390285409357
0.5731099156079026
0.7072677072412672
0.6056261784308161
0.7063068139985388
0.6599530815920339
0.6496516092742003
0.7182355714490544
0.5832240261209635
0.7164672327813333
0.6128282509934213
0.7408625673861501
0.7052005054338342
0.616382930633996
0.798498385385739
0.7053435295356036
0.599206619705721
0.5722760863087675
0.7517660688409544
0.7497187782802053
0.5735658486295032
0.652796848476459
0.6281941445951242
0.6138470440120789
0.5939638660390543
0.5604640541068202
0.5624932370151364
0.6489041682848053
0.6093990426678756
0.6174847679059742
0.6992586388377516
0.6020942697398659
0.6025988523193478
0.49501627041911045
0.6980955680189956
0.5958699026713797
0.745374336175754
0.5899562288513825
0.6523296624169443
0.4872656559483042
0.6185024351499357
0.6052623813146555
0.6573500156716234
0.6692847779089651
0.8010930891388246
0.5982124892319529
0.6657684671423786
0.6310632714422857
0.7613320531146791
0.6740449304744683
0.6604848604096575
0.6207069842825319
0.7410292682612201
0.7422373803151311
0.5988251836968574
0.5267929673038209
0.6516705923607997
0.7112256139760902
0.7203461804234912
0.650250467284464
0.5756216635066912
0.6479605279762882
0.6816860225103134
0.6406428476989394
0.7261432378611351
0.621758902625587
0.6928108240760114
0.5724777615374023
0.772373485325577
0.6161662659208034
0.6283192137680235
0.6711658399357568
0.5628743173529086
0.5974474633984026
0.7243204006171111
0.7223325152840635
0.5755158796045613
0.6892788722118021
0.6329249709953043
0.6660330631467469
0.6828673722550207
0.6763476437483987
0.6713329668242792
0.7193552638686599
0.615226170425104
0.5350370495430787
0.7336772178101276
0.6223402740919457
0.7223497622621403
0.6171479425227998
0.48413649002907566
0.7217366058308243
0.6004185750257336
0.6008807138500134
0.535834104133461
0.6109425448679628
0.6340985825426697
0.6832879909631858
0.6562623239056621
0.6357049319536243
0.537675972422452
0.7868178801064494
0.5538599614872715
0.6320964921527514
0.6115125769781128
0.6302120305068115
0.6574054794957183
0.6828349918882608
0.7768901070356385
0.5504012125969386
0.7739680455317448
0.612183223489028
0.677258870637604
0.4833987745654527
0.6191283608403472
0.574198797659124
0.5713928024003047
0.6253640358357397
0.6758438254001041
0.6408416864264823
0.7857064028376974
0.7545200287133282
0.6702295198795956
0.7262399342318561
0.6030340311680741
0.6075686996277228
0.5969523529556461
0.6464936069693189
0.533336790448988
0.5675504132102396
0.6377548099885151
0.5620282246659525
0.6330383223278979
0.6418772860750064
0.4983822394884365
0.7524131851814472
0.6824716405472959
0.6905977453301951
0.6495448743838864
0.7097734874752457
0.5405421612084762
0.5269280858666971
0.44143632034819086
0.5276870552801747
0.6203763278407703
0.5707587530730505
0.7432541343706462
0.5203641187042546
0.6087956374478537
0.7360717179040012
0.6774608941084018
0.7273314999680751
0.63039435010318
0.7652295842883613
0.6235382593327248
0.5269197051316946
0.6477577726434077
0.7932637897102677
0.4365477700895275
0.6766814590467576
0.6656945936659862
0.6137211725606805
0.7371930783164113
0.6996045618000802
0.6328378008613025
0.5799523991623688
0.6317677923490067
0.6405629686732368
0.716693348029286
0.5390311768020213
0.589696127937346
0.5710966799820563
0.7000520241461458
0.5927223647110976
0.8210334092869951
0.6599770705042998
0.6904581141898682
0.6565031039186584
0.6145394292296104
0.570266875805499
0.6557535796833115
0.763944009339747
0.6845347284464227
0.7131780098730929
0.7326735484313042
0.417406064228194
0.692535092406541
0.5607610269318688
0.666750279077495
0.6575099364748264
0.6188087050474655
0.7072100927359013
0.6729904807140633
0.6473099454566206
0.59917145908184
0.5816438757532428
0.6235876076576922
0.6497206174986386
0.597875393438315
0.6625685886044548
0.687749774639622
0.5079312363865446
0.5581739141240756
0.7941931805383584
0.6018892294888013
0.7110249662561444
0.7139963822272459
0.6353112926857948
0.6757194691166558
0.5817163781171134
0.6128821582746103
0.5950684579298049
0.7107369385220748
0.6471809564533801
0.6345553209894578
0.5792743811006543
0.6653368533627856
0.6060445613841582
0.6533890535154806
0.6049050806549147
0.5323967995263174
0.5675177109109478
0.6631793637887264
0.6249452972483196
0.5164914914418226
0.5381274262144652
0.5567055105369101
0.600540713112448
0.6316461520993075
0.6344499893028632
0.6766005735807464
0.5987516756399641
0.5909285131429182
0.5115045130210968
0.6578456787826217
0.6930536123823593
0.5776167666577355
0.7890731434828132
0.6032692602765428
0.6793898455297542
0.5621986215682588
0.6834176357787451
0.6263357881948378
0.6058970991012803
0.569552369112274
0.7109718200685795
0.6253685580276256
0.6378333148888746
0.47653928213096314
0.5543181845628167
0.5747124688406983
0.6351017501241364
0.6378171905584082
0.5983458077325938
0.5776859786587937
0.6985121661613513
0.6911142749637162
0.6108573015304748
0.5586781749152933
0.8011117367691944
0.6334466027209102
0.7755855030675678
0.7023327411302657
0.618271581391802
0.7040962979234204
0.6494586108378024
0.6920683164892729
0.6150190866871861
0.654706912800252
0.561586837706639
0.5993309035073611
0.6767803262463352
0.6492024255264846
0.5650786655898368
0.5184025027820932
0.7183184551024925
0.672128472005624
0.7005279966920404
0.6682016016682626
0.7485016471807561
0.7109980380164087
0.533720668307118
0.6292508356365017
0.5456565008576805
0.621353807660797
0.5973220553378458
0.6963022268197135
0.6586071184792633
0.6567327582213481
0.6330476054411452
0.7603319192499822
0.6227892322878504
0.6002774496272859
0.7747586974804731
0.5363805849291325
0.6134681965692986
0.6741839559463875
0.592429953815308
0.6385078264938165
0.5528837001832103
0.6019951111469957
0.5028664692467847
0.6255141101976531
0.7194611753452395
0.6498793481729918
0.661504385041854
0.6564775332357444
0.6502791094053244
0.7390037824002554
0.6611302322793654
0.6329309414051476
0.6660508946110483
0.6108540589639151
0.7102490135521241
0.6241561537466668
0.5989855471663031
0.6256081120141124
0.7189213657813528
0.6239239833923663
0.5697839851467964
0.73457853038545
0.6590692474526795
0.6182028748442799
0.6349318050828459
0.6092768373307721
0.6386551554914025
0.7186892116129049
0.7385038424945785
0.6295367566107118
0.7028576573646618
0.7208070073685818
0.6359703480028711
0.6487428420554667
0.5779026005504172
0.7253079754070869
0.8016224382533448
0.611271244957101
0.6895962071257957
0.5783445477153025
0.7293292706958182
0.7053652013124254
0.6451315564967594
0.7479376992090362
0.5470381059692229
0.6264456365626396
0.7440675796965585
0.6467105382075022
0.6847119661173733
0.731654394239057
0.554010557239671
0.7377746648901954
0.7201190538974211
0.6506645753784135
0.5121189412705214
0.7148492246943835
0.6070734644387142
0.6372336048863022
0.5561510953715637
0.5322828940113582
0.5522187228577679
0.6476133016805733
0.6835894657535619
0.5057382887150205
0.6263826719767196
0.7067380974479709
0.7202568701769773
0.6820565530893866
0.664420146776283
0.6254655758219244
0.6059674929362714
0.7658666699897175
0.630596952037974
0.6763366433141419
0.5840911452393798
0.796486918860025
0.7836836580779754
0.6421439536521902
0.665684927621215
0.7847238894958549
0.7635791558707535
0.5481078841456081
0.7260060043467331
0.5571286410489288
0.6834554224846889
0.5890569254745304
0.5676500913436922
0.6904376336861268
0.6225598779776886
0.6514563056649305
0.6665590889032789
0.6479118834872886
0.7439895444564767
0.5542874667824583
0.6024658235263293
0.6729617475775526
0.7043008336487243
0.6321664100691321
0.746827128538148
0.7867468728568549
0.5719748291098183
0.5000562680123538
0.6068972649777243
0.711707567111429
0.7558404943042328
0.6416267645865346
0.5298488523905025
0.6635905197962118
0.7218278477596003
0.5648318526867295
0.7652429943650247
0.6547586154372556
0.6266158022327466
0.5752432540332078
0.5862625171527551
0.6604238446825402
0.7585542650829836
0.685078812245469
0.647689561704232
0.5645557742647915
0.6759643993962092
0.6000224991486593
0.5750286357356744
0.7287910509378714
0.6942161281646897
0.689367110345637
0.6120022754618898
0.6733866227430108
0.6811665885445845
0.6022244944837921
0.6086414275251211
0.6652054980420766
0.6426312425214458
0.7593447145806346
0.5750670163929361
0.6640098859848097
0.6542080396801355
0.6728081916889931
0.5241740814873656
0.6028005820279564
0.7276651387095434
0.6655619255676752
0.7142556898688969
0.7753773749680751
0.6547896577482347
0.6714434559977217
0.82687481067571
0.638242004556424
0.5910074438744634
0.6534752399614183
0.5811906647395297
0.7005203154832175
0.5332526865482359
0.6421796297085595
0.6798149747183907
0.557725771262789
0.6626682475406913
0.5843940658660687
0.5719507241493992
0.6624572392909857
0.6208103737430869
0.63727465376249
0.6935082384488902
0.5919688139389339
0.6023575261046866
0.7964622599421897
0.7102737203005762
0.6324898214888356
0.7729678799196936
0.6923545143920274
0.7027407244994254
0.7040261869514624
0.6730908626428588
0.7358786951409885
0.7184723794239016
0.7349103924004963
0.6786171630996193
0.6184293959739766
0.5872659929750383
0.6769755497029404
0.7432666563695367
0.5164683043023346
0.7615319792792761
0.7520384735288617
0.7307164579720417
0.6054121417740868
0.6392661674655165
0.6760323246307638
0.7094526771081839
0.5207319148430666
0.5962907784151807
0.5711214822971851
0.6807422168701743
0.504721387478994
0.6490588700337602
0.6877810195026042
0.7127040371044028
0.6773032536604362
0.7366324569957883
0.4482596437480498
0.6672985578100674
0.6638605103208713
0.6348795036612952
0.5791156784183098
0.4543089459734787
0.4976021797764158
0.6835069359488403
0.6142215118669583
0.8242419035981515
0.6549744719510883
0.660031882807889
0.7210352228136769
0.7718997165557197
0.6374154222308301
0.6711204104022211
0.6255865661823315
0.5076595091088867
0.5319775689832289
0.6909984088561278
0.7428735520521587
0.5645705313460471
0.778388403048608
0.6675227705016509
0.5163177241025573
0.7137238961962988
0.7375159019234455
0.6056925467105639
0.5321999342283261
0.7079924759578777
0.5617050335000345
0.6119035843478209
0.7239873748571127
0.5974417118411449
0.6424979916157798
0.5756214098925597
0.6695057614697447
0.6843190584788613
0.5972188505840431
0.6923497817143405
0.7411197764625501
0.49232334147080437
0.7877369745317075
0.7797895853350624
0.5945361398017895
0.775982375701094
0.6537542943761012
0.6453977662486378
0.7387190630824841
0.7523394206768349
0.6888472164919468
0.6211781236694343
0.7035228671819125
0.8014962258820018
0.7237176126289258
0.5571749652757979
0.6656395185607118
0.6960093429603179
0.6218406713574492
0.6675673705023778
0.6526115726734901
0.6067207167659057
0.5782077837328697
0.7212293033097004
0.7646712935637544
0.5732556968747372
0.5512583604132487
0.5074134622874105
0.5658491013667653
0.6211199834017715
0.7334234541580522
0.6607824805615653
0.6022932789057575

==> anc/HeisenbergRFC_J0.3pi_L8p0.28.dat <==
0.6260546726341182
0.5524489685216462
0.6193526924787145
0.6910560163929993
0.7102849448915616
0.6115466470637423
0.7449751146761953
0.7037651574382844
0.5072280075242358
0.7505439704400176
0.5938176810182212
0.814510992055477
0.550247301950831
0.7372069004087999
0.6412771493149327
0.6138111098937691
0.5941852934314762
0.6822595652648228
0.691886580426411
0.5266431444453186
0.6675510796171269
0.6584127767384116
0.7370073550649517
0.7693649281228158
0.6775122961712542
0.7466127863825152
0.591762520901075
0.7147942597067801
0.6549175155180191
0.6513287901057473
0.7232939499292428
0.6771464735770001
0.7334657150511766
0.5465145829742719
0.7221435359812339
0.6204040341354151
0.6217747178084695
0.6776833908700465
0.5841674960159458
0.5585033351713914
0.720043123764214
0.6280196423470421
0.7838179622892247
0.6095776046607035
0.7575948300535157
0.6330865886890742
0.6612232172277858
0.6786141122213749
0.6746529622782911
0.6859016981999622
0.6171642026809709
0.7711269584527867
0.6529404280200316
0.49203303806595106
0.7206433652483203
0.7672916190186738
0.6593166203805991
0.6689937156719307
0.8028309466423955
0.715798030823576
0.6460809719893141
0.6580217402363869
0.7282155338258687
0.5952513536214347
0.7220605909426686
0.6180239390336202
0.6215523330921062
0.6362096949244426
0.7343270876644786
0.7112416053988436
0.6392714625618221
0.6055175463531004
0.5184240185685551
0.4582142707215707
0.6452178448186667
0.5904146484920019
0.6076407579587302
0.5794325986817136
0.6359348991195604
0.5874236574247251
0.5681963126831997
0.763374466625601
0.6583163538668948
0.7510672179582193
0.6910312253105804
0.7753841524763743
0.6313760911864869
0.7365486769285642
0.614751966730261
0.580704250773216
0.5392812085178453
0.6746387845984666
0.621505308522689
0.5216026482257796
0.6744091315768185
0.5826475797884451
0.5825923718336308
0.7777405549260175
0.6756421682101365
0.5856335738025987
0.6742339949395248
0.8352865951593424
0.804551637386851
0.6882613604561855
0.6728913175945909
0.6661028997237457
0.5348456553520932
0.733091367570707
0.6418559707197425
0.6591675847034602
0.5132064387350297
0.6260648125454131
0.6716520002621562
0.6319391912919916
0.6543783339535993
0.5415381466539481
0.7467520422418319
0.691031788689342
0.5833809470222213
0.8289967019301111
0.6333869612112022
0.6594662960320801
0.6473420340543132
0.537081115590627
0.5586776661902838
0.6262192990840696
0.7929654467609464
0.6341158830977885
0.60800066321552
0.5727831533024103
0.7334967609924876
0.5296382076498893
0.5997627423912603
0.6189167692745746
0.5493353228726617
0.7939105753439678
0.6558103383039392
0.6261361789672495
0.6006583556550522
0.653646384699283
0.7693284594189164
0.645597143333123
0.7104748711186776
0.7699211012367034
0.630883525581235
0.7287271936792392
0.7486342281993621
0.6476250441264039
0.7336466881265298
0.6227969071643507
0.7553516918509887
0.6428094549737076
0.6572795540417288
0.775738485110777
0.6530297730831318
0.6080592694636159
0.6331702713659818
0.6219091726156121
0.6060925730428552
0.6612382312708117
0.6485060371990471
0.6357095641178225
0.8157041167475374
0.7277343235296847
0.7131130151106928
0.6837234524736165
0.5919227777540088
0.7680610503255818
0.6726256577423689
0.5930369962964456
0.7889173043210717
0.6831777589981747
0.5798062348232488
0.7577849510947957
0.745994124231676
0.6014833546756599
0.6203483901952138
0.7442536596384364
0.6889664397742993
0.5844971294061378
0.6259599246690353
0.7843965545107869
0.8032546900597912
0.7501933520732557
0.7282338271255593
0.6867486139428309
0.6412550638670276
0.5601921234644963
0.6119067283838249
0.5496217977856568
0.6204895971260953
0.7404158810013111
0.6063895166305445
0.7534770317728289
0.6092569545801698
0.6817450426260199
0.594878780458827
0.5816334117387219
0.7283071598206163
0.616680007912247
0.6215141716268962
0.6231355402719675
0.5952311284471027
0.5889781020328999
0.7961059211764524
0.7995735156858284
0.7391486331637231
0.7210893340500621
0.6137062988942383
0.776026893558767
0.7408905011769387
0.7683069851273904
0.6985537108246425
0.6640568050642507
0.5706648730221756
0.5987784412039879
0.7388627505268498
0.7141205694041668
0.4584997274114424
0.6242744038471967
0.6528609689248375
0.7533934587128
0.5750395799503543
0.5747475817984391
0.6897618218402685
0.5381781658130675
0.633918637899829
0.6825600857804042
0.7045032341179219
0.5459977595371301
0.6878340383106826
0.6345881571800077
0.550577902551035
0.6925212389332153
0.6356052040025899
0.5468801189134658
0.6039580525303224
0.6881388980869692
0.6293592782425178
0.5352272139654718
0.5493099874187354
0.6900386793867753
0.6400529242645884
0.7175789342092556
0.7125197027068221
0.5705950462809604
0.6754482126229072
0.7172246757703161
0.6208958370515179
0.5630693731010541
0.6983378508961422
0.6981543099936992
0.6811208782531908
0.6537617869393451
0.751190955735502
0.774122446902328
0.6772745010348918
0.7694956472323544
0.6007798334396378
0.733779165805226
0.7324941031478927
0.601553005007136
0.5622237055516979
0.6571670757635684
0.7852764660666787
0.5869641298604037
0.6664954154636745
0.6628235865338226
0.6831953945216855
0.4563522505048263
0.7727715459694716
0.6742190425384804
0.5606201876672594
0.656730435658261
0.6127296960445021
0.7539893485670105
0.7254533284765164
0.6744009765122843
0.6402228967874554
0.6947221879901747
0.7645085311667954
0.6153578684657204
0.7637041976052426
0.5383729767854054
0.6575198632785013
0.6237765378314432
0.5101353023842193
0.6031461406104816
0.6668890255481698
0.6322743484709881
0.7134376638058357
0.5509396724897113
0.6139921537294843
0.6782140380374495
0.780378033585429
0.5729708224400079
0.6721405954258485
0.6174435888850667
0.7258627481194848
0.5755765514962362
0.6845432088211042
0.7972226140144574
0.6382418105624729
0.7398005471243417
0.6578876808892474
0.6804767592397961
0.5878040741208328
0.6064127480889355
0.7324583854735754
0.7473327300288164
0.6827736604130965
0.8228313995971706
0.6666933749437965
0.6859087981759442
0.6331279763862463
0.7054147619698513
0.7909812116761306
0.6720892313592064
0.7460824325160627
0.663057636410929
0.7096593741385232
0.6231346947884407
0.7800944025134262
0.8004954038584966
0.7542738696763863
0.4901744171116625
0.5546110185740606
0.5853784382242746
0.6919820188326701
0.6609462541341732
0.6886822902956354
0.6399280152824797
0.5042962214785418
0.7309778763388893
0.6310209663796112
0.6758052990481697
0.6948907991566188
0.7296147227846647
0.7377776966416084
0.7909336769551083
0.6315258932575386
0.657105754600938
0.735034189567638
0.7644143548546943
0.7183199949265389
0.6979718864570252
0.6742126369076922
0.5092351626729795
0.660262739932407
0.5873636003097931
0.6704233900728948
0.7599222206327433
0.6507434018310827
0.8020674652413
0.6567133340819806
0.6882184283156852
0.5506728497402703
0.6778877105496277
0.6775017497613927
0.5856947624614002
0.6155810102908977
0.6457445138759017
0.6717738949350174
0.6505789543654477
0.7042919127102184
0.6663050223923831
0.5607774377850164
0.733274654594617
0.5902741763411423
0.714990439406815
0.5627774312330777
0.7378972496908159
0.7118380689087775
0.8056622688276306
0.7343057726852308
0.6442120239563336
0.5465940520545174
0.4790018662706781
0.7198490205304541
0.7717874766628764
0.7402578859526707
0.6995596726277988
0.6870529848998197
0.5935123893015671
0.690981812911926
0.7379831356769445
0.5949646704485347
0.762266201371449
0.6794820253947778
0.6815373106107325
0.5605396377496423
0.620704928169926
0.6165007641243799
0.6246192823648914
0.6422514050346846
0.6645337400935695
0.7775285785811098
0.7581392966209555
0.7104498828863848
0.6152781780794083
0.7068943601139293
0.6191693586650815
0.675702858433012
0.8186703956884958
0.6699966551724152
0.6176663934752258
0.6345199051933631
0.6635585602766972
0.6769751421331461
0.6387441771833099
0.5899891374547404
0.7587821661785326
0.655835790249834
0.6257826048596994
0.6266185687310071
0.6278545925925254
0.5501912469421026
0.584635148326934
0.7198570417797265
0.65237918668152
0.7522325827423505
0.7819060818789472
0.8019908674169423
0.5206092924585694
0.717829329196597
0.7512556380689244
0.6233404668538592
0.6477395334616579
0.6903242305465277
0.48347913709032914
0.7340074750762358
0.6835707742780335
0.6352048018343437
0.6156791349129821
0.59673531959512
0.7417169572762844
0.6464354933083838
0.6406331647217709
0.6408969413092704
0.7252237500500136
0.7449044541242412
0.6621955339402503
0.687099943477922
0.7858943539063211
0.7675919422295076
0.7265447200579556
0.704502421640464
0.7990796045651913
0.7323804931688126
0.7494330146081365
0.5865148729372839
0.7696508763541385
0.7624061182279506
0.7674918219293818
0.7531302558793801
0.5791815416442739
0.7258680163745519
0.7739638184525551
0.6601418454966006
0.6089835446792767
0.7922655276341376
0.7598489810529659
0.7828778756632913
0.6658153177682934
0.6526890202592777
0.5242828976031155
0.6941965171195099
0.822612336011546
0.6754171395375514
0.664189906640115
0.7261876933241367
0.8418076871478217
0.6902052388676804
0.7087232110030156
0.6858754302783053
0.6883062909485277
0.7614784770811414
0.664177279340132
0.7322816017079986
0.5660965047726582
0.7280007829177446
0.7650046067633686
0.6748438416306687
0.6236689215147371
0.7171684068723315
0.8298467289300977
0.7489333687238465
0.6386618402682325
0.5546176092991916
0.6551185681468658
0.6820861363303597
0.7859590397098755
0.49248814873687446
0.7136634016501763
0.6572894982989769
0.48477529402871306
0.7454644036858941
0.6824303166784954
0.6198685907052468
0.7712950613415968
0.7040043288321087
0.6409494536878294
0.6305224094585149
0.7814105540430945
0.6004512164203385
0.5484377398396143
0.7591458009888893
0.7636482664802224
0.7869268230820973
0.6187078302972602
0.544302314153327
0.7386579038971783
0.6969644424974695
0.6144870925295034
0.6032519766048274
0.7766910018074223
0.5657379477192681
0.6822931744123636
0.6084216322074623
0.6272926184171371
0.7479582155889528
0.5104877035294143
0.7978787594605046
0.7012026962137413
0.693618686548125
0.8515308014455576
0.5755773569510125
0.7514007785316539
0.592004175603718
0.7563307361817998
0.6950964518347056
0.6638966736949247
0.6268790733371014
0.7239738168013159
0.629473106407536
0.6915084108399865
0.595308117765525
0.6642385335069948
0.6992491766939383
0.7078702616519655
0.7104811585551014
0.7155941296749322
0.6304691980384013
0.7173663229700467
0.7177932422646757
0.5071118394237801
0.6141270453826799
0.6637386700340604
0.6416391727037966
0.6521396164721729
0.7123510408278111
0.774040588308542
0.7049165612516464
0.573534265461419
0.7004907891851103
0.6269194650692628
0.59505435947842
0.7822441945675522
0.6739194757274292
0.7731240210762724
0.676885009650671
0.5734468209821816
0.46918891132380885
0.5935722000806565
0.5020709738489487
0.6451069338420183
0.7740744717413076
0.704824736670488
0.6175976518500628
0.6251697867652055
0.5942844493352427
0.6374288058311597
0.7083893566151204
0.6324508129606559
0.5826279216888515
0.6425262213288981
0.5911083864849555
0.5947688045978803
0.6452381308952957
0.6179747233210736
0.6261668353313163
0.622322539882038
0.7934421147231607
0.5657523424198976
0.6579738444735169
0.716461248541389
0.6212195899668024
0.598834607468322
0.6698765634391676
0.5190876912719385
0.6811486846094306
0.7183267903191655
0.47493216288184065
0.6160636717927835
0.5808675927076361
0.6079422538211525
0.5848020301268481
0.5589624236274383
0.7233654113795065
0.6968659373952799
0.5102548331650442
0.7275891058025092
0.6083104444720969
0.5200804198936059
0.6844470069706492
0.7193608292447696
0.762145915198419
0.7231609589991281
0.6781009174560981
0.6378423358543917
0.6398327339513844
0.6664563340242347
0.763898287372327
0.6314525592406757
0.6520905685769623
0.620722549414717
0.713520619360939
0.8357796561782497
0.8547328395740598
0.5667137489930808
0.6429967212497907
0.6388664025088006
0.6937798603657394
0.7639824054448188
0.6431496973065858
0.7828412254572482
0.6196176542388186
0.701691001495765
0.6778058454748938
0.7607638397277304
0.6834769784112465
0.6351452319939929
0.708189024019869
0.7132304789394838
0.7164546722714578
0.5678604290570639
0.7218939776625172
0.6754515639111939
0.6041188856243083
0.7977045762834544
0.7563158684730114
0.7471948838905706
0.6653951127408692
0.6870735983225259
0.5542379430062238
0.7847203403633823
0.7965889681016536
0.8264889147439382
0.6315600056757362
0.6924513091790451
0.7555858388981008
0.624310547064386
0.6116606628366718
0.6081625886630266
0.6498361997899423
0.6225605618228377
0.5739847917542988

==> anc/HeisenbergRFC_J0.3pi_L8p0.29.dat <==
0.7731817249233478
0.6382123549691368
0.7707112009408248
0.6245184599284277
0.6328752784552029
0.7381380067026501
0.7340130837729936
0.7224019349006855
0.5496482219575192
0.5948197571400634
0.4786076110707298
0.6546974649926629
0.7247242757488181
0.710283065296227
0.6272674779348912
0.6622410100614053
0.7169861533768379
0.7392253208513019
0.6607182403135421
0.8295672093248063
0.654197625734731
0.7692323916619239
0.7279407739861721
0.6183459734081728
0.7700597390216676
0.5602016113545379
0.5875097380354005
0.7693200186929587
0.6197583510992277
0.5417507453390505
0.7894591713633176
0.736805000684516
0.7096960903552667
0.6170731975743416
0.7129037000018219
0.6019647702634735
0.6690837953444284
0.6105395384776334
0.5811578353396715
0.7761475326249684
0.7414329631977571
0.7319438095345189
0.6530861849913897
0.7315381382297415
0.6143890658548914
0.610880299245083
0.7439762113525525
0.6275570734682895
0.7800633902131225
0.6085993064730808
0.6281600425775001
0.7295104152954797
0.7871332876800277
0.6388974718798515
0.74794715050877
0.762050623444985
0.7767871544470666
0.6102402284237207
0.6271083715303505
0.7483496810117004
0.5490146669216446
0.6319348858186035
0.7332215538409221
0.5882484820471559
0.5242487749741376
0.7879890935556377
0.7294454565783445
0.6461512613610466
0.8005095045312861
0.6893984487724027
0.5236650161488228
0.6553754295123297
0.7204767200854849
0.647522974015233
0.5953518093062939
0.7059064017889632
0.6661696910713428
0.6435083133487772
0.6083451332034581
0.5752139527795221
0.6362415141804972
0.6853050367978086
0.7173449443662084
0.6800290311437462
0.5800282337851903
0.7174461275662858
0.6859068115587446
0.6642017537483045
0.7067829404842937
0.6748794536292559
0.6539222869445365
0.6938047473462406
0.6093208639512331
0.510567938387754
0.6706887745237422
0.6606346133922024
0.7718018458847198
0.6528974864725289
0.7760821595007773
0.7684641121687479
0.6376459354049546
0.7726640049777969
0.7369594483589108
0.6685223883701426
0.7759845704140238
0.6656570014709308
0.6564015990767872
0.7871588912778885
0.783957576637151
0.6662441643000644
0.5383859286689975
0.632209079878028
0.6917076251633079
0.7634059023841421
0.7230266295811885
0.7009672995131695
0.6297971829852154
0.7551033127143842
0.642725153035967
0.6398501577753672
0.6190860211148577
0.8173645984033647
0.6620268836293989
0.7186774845527063
0.6148572675975111
0.8208653373034508
0.7083810178729796
0.8610917839672243
0.6663223248075372
0.6529696622677699
0.692955685558849
0.6730411162305595
0.6891931527408889
0.7277484212914793
0.6736322087003503
0.6691857031856734
0.7062263339071758
0.7199192567767749
0.6781946852764945
0.7121547943442336
0.6767528362485631
0.5958002754733296
0.6314649408119185
0.627198100877828
0.783889388575019
0.6721907740203421
0.6556126532351716
0.7173168436134001
0.6898750520950453
0.48573024248688007
0.6417195157280703
0.6301902765522877
0.6353934651148099
0.6650830748897051
0.6357681170535356
0.7393182651767485
0.7162461676292388
0.717098747303366
0.7184616940662942
0.5727742645802836
0.6121471773985081
0.6460009178981863
0.6954107826763095
0.591714760263767
0.6844165103066353
0.695718768267156
0.7030806320382031
0.7625562334399254
0.823264139803832
0.7283599973652422
0.7296372847703114
0.7581836911723032
0.7200507373511752
0.7455747259537201
0.617823501759368
0.7312937979115852
0.7599095788610221
0.7223169442389531
0.7021787007115864
0.6311074384155565
0.7635864812443728
0.6295376912667725
0.7051288032195925
0.8275047987329076
0.6985126326113148
0.5854889510053345
0.7286281825557442
0.6290322555383759
0.6498485156871903
0.649784103670267
0.8051703266740977
0.7993642119528468
0.7439412238075386
0.6707479351062501
0.7140778908876029
0.634662851754282
0.6349403496735553
0.7661856972352448
0.6346361725888722
0.5751716123896295
0.6632144452744825
0.746865822772139
0.6844987210962942
0.7311158070111227
0.7001711142515533
0.6581602534127741
0.5939798546962501
0.5762420018055032
0.6297473188504914
0.6236443915062612
0.7626750238657508
0.6041925384193072
0.7401586085179899
0.6831414920258648
0.5441304945413378
0.6941149688391507
0.7471449931853575
0.6244250181359627
0.6622102162461588
0.6340485740999542
0.6745578432957088
0.7415325553997562
0.6792907811914141
0.7217935778525922
0.6126299265670054
0.7487363793230767
0.5717467555344955
0.6962547374440422
0.7544600758551663
0.6651593933102554
0.7828867434555277
0.672494218672723
0.6769425552763538
0.6333089948365194
0.6792672145474395
0.6445368838134125
0.6421450900340269
0.7660684884445849
0.7086428517083497
0.7139819624314959
0.5869290298628167
0.6245686777730683
0.7052755767280833
0.7487873157438683
0.7245744435642221
0.7877217061466943
0.5376309999776149
0.7420148475150361
0.558694413732469
0.5794939618225576
0.6100273951155463
0.7426963661611556
0.7089702043015202
0.7786805446680424
0.7217807153453126
0.7004160257170918
0.7544122939861608
0.6884023180652449
0.6916064729143316
0.6528717170922286
0.6715882539252439
0.717688419570976
0.49082336966731455
0.6991856770629251
0.6967939441711922
0.7661146740623306
0.6140778912130862
0.6760026121791668
0.5875424713428177
0.7737444437286966
0.6744087457738668
0.6473486492733027
0.6964354997603355
0.5853713636319592
0.7022057854706688
0.6213947621214343
0.6365011954584356
0.7238368375573687
0.6037211599554575
0.5482894720958129
0.8539588781173305
0.7035927842086451
0.711793274703069
0.6632448816417936
0.7053935189694746
0.6728730425179114
0.6952310873412862
0.6811806291776643
0.6067856449996718
0.7029833143009204
0.5908222047760621
0.7247464677212141
0.8325946724097818
0.696771173913811
0.6810686703863965
0.6588975959475861
0.7135770176448184
0.5397523747595365
0.7704882167274222
0.7614624987755354
0.6490974063736193
0.7214986677763899
0.6179503313078966
0.6854132400051353
0.5585412858323511
0.6611652903459704
0.5634919736267484
0.6709093997526786
0.8044387479084836
0.6375083976361376
0.7342057928570309
0.6223022624636565
0.5010273549872007
0.6008360797463577
0.59930278568773
0.7123556118089809
0.7769260035225468
0.6242149676832678
0.7113629605753065
0.73337212389596
0.6641968332027608
0.7643772680758484
0.6041993395995325
0.735921602100599
0.5363683669679944
0.7009785687920553
0.7617631120388029
0.6890523214074563
0.7143619872158583
0.8006746747012217
0.5608139401755365
0.6421371896955086
0.5516483280042879
0.6546474590469411
0.6678092279615279
0.8795919725743085
0.7498230319602768
0.7328761952304965
0.6968934873179505
0.8395331096431841
0.7371594907963094
0.6213402881423147
0.6950511402491666
0.6222128868745255
0.6863612073225059
0.781945661741698
0.6584474420338994
0.5872788090217901
0.6632400794501525
0.7674470559921277
0.6730498562777664
0.7243684351636281
0.6632932529396144
0.5765871385705356
0.5306324186937513
0.5594571611358832
0.7275404758473257
0.6569761993535994
0.662060353217767
0.4827803445520056
0.6723183450839662
0.640132706695018
0.6464422841333278
0.6949407167223639
0.7462321018675097
0.6594704098426802
0.6077215573416932
0.7769534575197685
0.7003957420531758
0.6349372073967986
0.7324576800814144
0.6551024761686309
0.6695534660812305
0.7521400181127519
0.6936705098902074
0.7060221846037162
0.7776363035242506
0.6445731691352489
0.5855688772541406
0.6439571548312568
0.6697076857031424
0.6015749979369399
0.6589258514287061
0.6243807473101144
0.6010833733917924
0.6294761938939255
0.7707752016159694
0.6571248866438346
0.6027378663860746
0.7685140855211027
0.5803227389265063
0.733826784326145
0.6644042731818856
0.6736168345547436
0.6353507536681674
0.6822450568432977
0.7306101500176274
0.7716050539906721
0.745963178502941
0.6887155627608311
0.726911715721436
0.537858846186391
0.7385734117613062
0.6735288460799512
0.5865903414380564
0.648033938200838
0.6071264337653295
0.7293723473695956
0.6733131346281553
0.7039375564368412
0.5872373698550855
0.6187469836544418
0.6186361513813602
0.8162312049506425
0.765452416282514
0.7642057294676237
0.5957335938787923
0.7547310706622405
0.7982090658106478
0.7469282399335734
0.8047573592749085
0.6439568786575336
0.5009447761628829
0.6063159023353742
0.6085254781196711
0.7705440991194956
0.7536531745030244
0.6442468783762466
0.6498186124443025
0.7567399255281047
0.5733454414008025
0.7404232401013705
0.6556744524394762
0.5868047990866921
0.7058053042924233
0.6667142576824681
0.7288031761515057
0.6151678273696543
0.7758404497130406
0.7311527806540667
0.7391591620980968
0.5142268195606635
0.5858868710324895
0.7725280850942311
0.6713843253086607
0.5445586246918009
0.6280649929855727
0.6580114127505744
0.5901084342275799
0.7104339960669596
0.6926269390137196
0.8112830118085327
0.6093632534958648
0.6164441293100764
0.643474984462881
0.7514420018855974
0.6198645945664313
0.6765425284572187
0.6841136285925712
0.6641361068604429
0.6244144398570859
0.6251991870245035
0.673748324095876
0.6966006844442476
0.5858085783258823
0.5175013030578722
0.7199811806751395
0.6502606054269241
0.6296889902752112
0.703783113825028
0.6234699740037791
0.6219409187000075
0.5116086753878427
0.7052614033059394
0.6394524008719867
0.7603308096599936
0.7148742881240799
0.6995928123759008
0.7698996247237012
0.6858515939855601
0.697495651377487
0.6672450250095121
0.6406908195947557
0.7061538880319902
0.5970929420386356
0.7213096472639335
0.6756734230029424
0.5813213827888196
0.7242605950522498
0.6261253481827669
0.7607592614390963
0.6229883440552665
0.7927708861608264
0.7390489022718071
0.6200535471825177
0.6536405355286561
0.7420930832151099
0.6246558449096052
0.8011048190611666
0.6707197561852011
0.5439112665988526
0.7414213613328507
0.5724686050969087
0.7775547079299168
0.7128309660456216
0.7100345970373153
0.5847191452329498
0.626787707223011
0.6471803891343713
0.7265095485531156
0.7470308552439939
0.7255204340160217
0.563866806786047
0.6022682340323511
0.6336560947594001
0.6917939953021106
0.5841498965331614
0.6987177550640566
0.6332596554854916
0.748360900443229
0.724235409999916
0.6491444380723804
0.7376085545128077
0.6787045967826424
0.655066861615899
0.5501591165472793
0.6399160909992817
0.623014409810607
0.6792535251960612
0.6498176584454121
0.7180503600279015
0.6898165632624664
0.6792547979514454
0.5792264321296714
0.6916527122309614
0.7669059998855684
0.6226479159223137
0.5946891422026916
0.7186642385948596
0.6897755097011209
0.857185687066047
0.7166351888941142
0.7255447868559926
0.7644842796434039
0.8150767411298236
0.7386448348319133
0.6646174616859379
0.7211628687296067
0.7342873443752437
0.6868645581709466
0.5740829097528185
0.5742921527806653
0.7520729774974717
0.6817857523672212
0.7234948931825117
0.5996869472797861
0.6153095226697767
0.8273116736958962
0.6563656047223259
0.6107798567651119
0.787779046831404
0.6004445812480028
0.707211835699469
0.7248592373219668
0.6568435296703798
0.7193617882624747
0.6751326999452544
0.5771148648983405
0.7177265683063122
0.5848241733829704
0.7237185354103661
0.7086899328464248
0.6041818815390582
0.6722353838919709
0.7500149980532711
0.6513522141823491
0.7091842868918915
0.6112364963750492
0.6972299005645098
0.7156175060960978
0.5893107603518334
0.6526193437721453
0.5968581889412861
0.6111349976248501
0.5737065646925076
0.6966290856186956
0.6183341562884741
0.7039593638992929
0.5950164188083136
0.8031555523940114
0.7870362546717473
0.5693374362830075
0.6197370055931907
0.6142486837580894
0.7372839597037589
0.6263287497649516
0.7423477555349298
0.5999692175377065
0.6388727883350173
0.6915607582504093
0.7648600248295897
0.6901662395242576
0.9041496998673035
0.6299609195332874
0.5243777097297511
0.6107313364531256
0.7222180447960347
0.5933814579202893
0.7309783660576894
0.7145603801845012
0.7754121772260804
0.750268204603797
0.6770959537594003
0.7276771628520693
0.7288135513487147
0.6011255623954749
0.569087169762241
0.6113758630572952
0.6343351761289668
0.7585181936931482
0.5863542577455073
0.663081913369581
0.7811988338047852
0.5935427777869571
0.6724904913632442
0.5141665031754733
0.7266411884639689
0.6447227230401955
0.7151411587815864
0.6290240999394485
0.710505075950578
0.6273178425884087
0.7093848240672057
0.6825689877483845
0.5914251145426658
0.7872675055052233
0.6836193332428534
0.6417528462037242
0.7455766856579891
0.806290121535508
0.7814620241689233
0.767590003643342
0.5893136311016621
0.6965303588894746
0.7436503150798269
0.6426596810235975

==> anc/HeisenbergRFC_J0.3pi_L8p0.3.dat <==
0.6903423911717207
0.7677830964860584
0.7495371293024417
0.6477071978454026
0.8365358453580107
0.6934654359600128
0.6707951705630665
0.6209863357164255
0.6207403410080699
0.7125134503608386
0.6036399103576855
0.7178904204350669
0.603428345181123
0.652574706521015
0.6992341481709992
0.6198398674850848
0.668938721103509
0.761321706896163
0.7421730498109546
0.7660953735113534
0.6437899277268047
0.5769219698610089
0.6521244055059606
0.6451433074474838
0.650478243121908
0.7408112487097268
0.6280058864509719
0.7518056081034011
0.5735921550258493
0.6879256819003478
0.7477147947270938
0.6303528238668379
0.6155654683425187
0.8015622973876683
0.6321571450482535
0.7680997083411472
0.7664931244081308
0.768026955852975
0.7365469200764969
0.7302666314518201
0.6204930549655935
0.7098177971201787
0.7188018983895805
0.7106481412288919
0.7937751121492391
0.7859929485950671
0.7796809015501287
0.6968266653477106
0.7002202791721791
0.5921822059764411
0.7145943897565132
0.7362133819360486
0.6606959680937186
0.791163450083568
0.6891618938611105
0.8510199778636753
0.6421334172485333
0.7036915035819871
0.8288025951611842
0.5903926732195992
0.572098697450833
0.708789566300126
0.7568020981803876
0.8434466690352682
0.7425682967919287
0.774270543898481
0.7226728582459757
0.7230106458905297
0.7395735865592136
0.6031811181934301
0.5169186691344406
0.6168440000637112
0.7449061620903404
0.7861369471516096
0.7105274933578224
0.7787215230645343
0.6293953013333278
0.768011698031292
0.7792031630328105
0.6954673422838669
0.7714377308169115
0.5933955459908596
0.49926496580253354
0.7808904244468874
0.5652676172815869
0.7912902356670677
0.5752865216541285
0.7968452060541792
0.7355874446457623
0.7274486210117754
0.5963859187750875
0.6853991986425372
0.6213645857969567
0.7241011657888696
0.5293064448121845
0.7866592820978003
0.5938023358050588
0.7404263062622819
0.6501072512059569
0.6460221232067808
0.6863936058258623
0.6734600458449028
0.5937487175592597
0.5893066410446878
0.7641431247856272
0.7975045586213553
0.721452185343184
0.6938212868900657
0.7055238617151983
0.5709554147771767
0.7245755948449772
0.7722624258172031
0.5771692353610346
0.6746689837530447
0.7256289732498359
0.754250111896013
0.7027135253256847
0.8093678884580968
0.7623353539491078
0.6876896400997499
0.8462030808963091
0.6882899503937866
0.6727591331153463
0.5687187766719458
0.5641179720381659
0.7687098198161888
0.6625988479731062
0.7999693900236617
0.5554454855304399
0.6290395754373527
0.6923886209621618
0.8285612720194215
0.7754305243182507
0.7558755976025772
0.5616810211565957
0.6457564572172554
0.6154071956246254
0.6400971593319017
0.7276910690427999
0.710255741744923
0.7778260809630759
0.7164099057147946
0.6182782292527901
0.7323094989713906
0.7193381499946401
0.7027093249702607
0.6721608681655257
0.8557250002948911
0.6502069539117327
0.621770484473831
0.7046172015763515
0.7752669989381332
0.7883645712521691
0.7355703254682965
0.6377326419587257
0.631763405948739
0.6725733117857898
0.7247828262286055
0.7679699092420845
0.7984939799740555
0.6551031712183383
0.7156897511938562
0.745669555381954
0.7711283173400372
0.6494616485769287
0.6904057434685867
0.6863961321948678
0.5235357498473295
0.6368068193473522
0.6762811527737494
0.7682022029944685
0.8200141127810527
0.5638876137001915
0.6420162397143633
0.7307823125171508
0.7246898208946497
0.787728533016565
0.6525962673860917
0.7720948038314304
0.6799313086328683
0.676381390962547
0.586468379439668
0.6183026232640403
0.6373771461303512
0.6124849319586136
0.6767155763820486
0.6460031842649486
0.6385519185253078
0.7008571976827399
0.6289048767063583
0.7213417018304278
0.6092450395578128
0.7952756238448606
0.6579024988176352
0.6769251182084952
0.7157437177145768
0.822934562910171
0.820482447935115
0.634382305120748
0.6609206103691576
0.7072774805392132
0.6659825133604533
0.6462450647817816
0.7479900866286917
0.7744171864244345
0.6226575424637552
0.8481971818051223
0.7704117542496219
0.684573738873022
0.8186527812704796
0.6504609919052701
0.6628695300118075
0.5618228646963708
0.7445932736824182
0.6588507625070844
0.8109046584676672
0.6268405265358351
0.5629459424577197
0.6312785840816362
0.7681748249990051
0.7133525033189227
0.5059242131371229
0.7129912514001012
0.762144231147338
0.6281407826082888
0.700151510596237
0.8452485234010089
0.6226235456808173
0.7529876915707788
0.8604819000055057
0.6081526658829158
0.6677851144484135
0.639647670455555
0.7567454622344596
0.8355612918760917
0.6333243169493018
0.5261819212601095
0.7693992843358622
0.613099343415527
0.8796869098701378
0.7131295932769601
0.5675659649340457
0.6885080983006057
0.7300680441103331
0.7400341527649676
0.8044094942484907
0.7886539500405292
0.7718092176140027
0.7135106864657105
0.6756885195100512
0.6850691173100648
0.5656080681718528
0.7771356229131418
0.6986053655749781
0.7049260500558014
0.7846714027514661
0.6954933907236367
0.7135925276889274
0.7325189095387136
0.6957006897845626
0.8407664592470718
0.7496969328912864
0.6680390892260782
0.6858123738956844
0.7370358707715333
0.6384737187138619
0.6820079572409128
0.7624685924394075
0.5621492868012914
0.798440851780053
0.568181472587569
0.7477877569378133
0.8281501700335983
0.7249607176195564
0.6358283113654051
0.7638393454262143
0.761703474573452
0.6191706607275254
0.7110158778937786
0.6816650070730204
0.6296751411228079
0.7251707913452632
0.7554633169223904
0.7662491286233706
0.6727469956001744
0.7506218283435272
0.7141242293195221
0.6311618260461288
0.6941039996197736
0.8142860744710794
0.7486371626114895
0.7304067580466593
0.8126962930095788
0.7688005935067186
0.7070118439894556
0.7408361380988712
0.8015469544906278
0.734352999140565
0.7293609446796437
0.7269808012091301
0.7985080790609269
0.6817660005268039
0.6418522892233186
0.7434516217684596
0.6619887727131556
0.532303739116389
0.7517603836928374
0.5141912040795749
0.7432158387799964
0.6221359118824986
0.7089923621446065
0.688239119047254
0.5215350038761057
0.6730221442486913
0.6809505163833801
0.6626700138900915
0.7437757331802137
0.728639764266207
0.7650690611906759
0.6812380767780859
0.8235776711410507
0.7671521060732606
0.6308998835543952
0.7202168608400178
0.6885210409463305
0.5748278156638943
0.5995385901958924
0.8008587122580327
0.6931324001638991
0.7328057365469706
0.5804302902689141
0.6767352810112174
0.597270434067336
0.6920094452452742
0.8363947465375214
0.6977611122624936
0.6302333841993514
0.6772472307979716
0.7208463528128872
0.7724472234709696
0.7483900172814058
0.7099301310289333
0.5627591912218193
0.6558772075290744
0.567430164284303
0.6503110769486359
0.7785072056363708
0.6929308492978162
0.726316082777499
0.802872857678009
0.6792422305053665
0.5758830931685807
0.6773608778658665
0.6903935927156301
0.612145663045577
0.6550512990357362
0.6779759327033329
0.578235443970629
0.7416989962115883
0.6785644604525704
0.8087574777511695
0.8243124096764725
0.750151066025249
0.7103740173551402
0.6713535920632562
0.7639365374571189
0.6704065801101187
0.6735473065755702
0.6351164995186371
0.6834017806432771
0.5208710561077734
0.6060222435460514
0.7420947117737983
0.5961054561470074
0.7952563641187574
0.7782911263622289
0.5806012911628198
0.7123165573130048
0.6548475325728632
0.5993173178593834
0.6230924275370355
0.6408134623136695
0.5918077081117769
0.6462851167246451
0.7180907130160078
0.7037275411520963
0.6859969725648982
0.7044439181788924
0.6712395701591298
0.6294727724194004
0.6466967884672389
0.8181876217706592
0.6926842425199068
0.6735095481053219
0.712620042532421
0.6631871557215266
0.6985681822315069
0.7163199628593541
0.7131698281398422
0.7259444020792274
0.5858230796128562
0.8015093786441204
0.7795344152808629
0.8788266006431674
0.6551455638309739
0.6659333356431987
0.7552561816138605
0.5467663181430559
0.6797283950065208
0.579986559426712
0.610691737658089
0.5699016174738977
0.7437096422889092
0.5799524508354699
0.7917243106235315
0.5946031417492567
0.7108588644843417
0.7851175847678901
0.6420758040443609
0.6829891636660729
0.6350680238940196
0.7233188725489935
0.7898977395503918
0.7023571846602855
0.6532893782269167
0.7349581702541812
0.5165656179833428
0.7500625455948582
0.7984056427227975
0.7948087012435334
0.8316443179827537
0.6848489227153693
0.8072819482963711
0.7903125594766327
0.8831570322872198
0.6672574612127271
0.6439499534880133
0.7447786823486926
0.793608421931546
0.5688973757929224
0.6880251933701059
0.6841872626217788
0.7444961568971514
0.6151753670912203
0.5983151040966443
0.7384688149538198
0.7872994775585176
0.7017394271241421
0.7778469379770641
0.6000130442242396
0.8432647062244804
0.6429617335588497
0.7197214759207576
0.639402757789792
0.7499465474092359
0.8634135073170078
0.8073224027585829
0.6294086443972752
0.7477236589542013
0.8079501695772288
0.7434336758788592
0.725889207543888
0.6077197112211927
0.6623110284539777
0.5622945087147478
0.7380404866339025
0.8039964505331318
0.7163366985399208
0.6319073312238889
0.5788786710986651
0.6083393777655631
0.6548765555903027
0.8454933736145599
0.7303937770068587
0.5482219182247828
0.6548029058973242
0.6302583341624911
0.6533910472978253
0.693859221238031
0.6658854376147915
0.6913742120816699
0.5991736892264733
0.7352557928105944
0.6454104689616192
0.6134923413844837
0.8022382048332879
0.6486795790421307
0.6349288433313448
0.6487636893329838
0.6478163265667685
0.7213331978775422
0.682783568803982
0.6653459240174225
0.6765366509017187
0.7992675305886968
0.7151268794413926
0.694049298263226
0.5912048204988093
0.6746630645824041
0.7740622515458334
0.7360669531852878
0.6483630376507309
0.8300931739678598
0.6644860369535801
0.6556836599481923
0.7190134911797591
0.6251726987246174
0.6825068177359063
0.6299357026775124
0.710255003750105
0.8499694040752241
0.6963432109841445
0.6217604012993135
0.6362950517980893
0.6155564071982657
0.7546213923741778
0.6986223568858628
0.60868171831233
0.5770186297380452
0.6608316144125931
0.6707019941362258
0.6726275283851646
0.6838125193907483
0.7632128137685849
0.7262821543180162
0.8146937904076945
0.6734287935747982
0.6664429868692027
0.6997052595050849
0.7205972110042719
0.763246117282129
0.6813109051199023
0.7483122004100633
0.6247898329074281
0.6938070536228195
0.670438031150874
0.692739020815491
0.694208565339386
0.6823614290207892
0.7504539157119585
0.719441089920377
0.748228928518512
0.6028665830009987
0.8477663772892865
0.6880163864849625
0.6439130357902676
0.7973774612778068
0.722032035999247
0.6615801741248131
0.7314159113655032
0.7557404507486961
0.6963758814960077
0.692637422732474
0.7735173586337172
0.570592790444375
0.6634500808166208
0.7219480280609207
0.6299910444271184
0.7312348779957096
0.7574302873058898
0.6417500965867492
0.6276623238214923
0.6293080985369021
0.6546038704192326
0.6695152165725711
0.5685650870531487
0.7800446170944344
0.6730855127362049
0.7326596127535694
0.5662242193993959
0.6137087602963356
0.7322096918341211
0.614620628839845
0.69866972562638
0.6561868568512366
0.6813982939959737
0.5905487269328404
0.7913551552278644
0.6898055118782147
0.7250716294325744
0.6263429625763518
0.8681260811420713
0.62424316780476
0.8165776947629835
0.7657023038952206
0.619124419879437
0.7227194979792568
0.48230046519252223
0.6632367458301514
0.7053229564860239
0.7905499912773827
0.7718591179002071
0.6840644615328735
0.7137681123675665
0.7506885908654064
0.6789892949423341
0.7041530246534585
0.7551167382659938
0.728115416337423
0.7060633186357443
0.6209831677619992
0.6306801418058523
0.74441561529362
0.7019525615615021
0.6868262650754962
0.5619417737004679
0.6730955109322356
0.6764100916534272
0.6095935044674416
0.6135815575847439
0.5845785648480644
0.7307410148768408
0.6676385188802872
0.7502751419277635
0.7630383536378915
0.7833523942127547
0.5815637792231874
0.6508600327672512
0.7510319269550801
0.5885664383404526
0.6868660921138235
0.6670308859736713
0.745478002375427
0.6712192011765968
0.5883387319155273
0.6640076429824691
0.7058552421854729
0.6955553213632086
0.613753741810514
0.6166485864914061
0.7537065185592914
0.6459198111355539
0.7499140641446411
0.7181639919060733
0.888489571174508
0.6185829674867294
0.7680325772495713
0.7453062204386433
0.5733079455090064
0.803846131901804
0.7363146250579765
0.6867894837609856
0.6765046594251075
0.6180827646950652
0.7508837702691339
0.8391867604968001
0.669170345245531
0.686821439991513
0.6261467486961407
0.6644624679196567
0.734825724974272
0.7869600376054964
0.7668092645962714
0.6913809147979251
0.6801731433968072
0.8431806101867707
0.6248069412403737
0.7679691824840533
0.717564184723274
0.6502772858017537
0.7127552964357177
0.680446072123715
0.6257420924863084
0.6181584744851866
0.6890301694952653
0.7238068500627648
0.652771729228207
0.7682277892841746
0.6307781101495724
0.581905719604612
0.766318218670952
0.6959962684419279
0.7765203536474444
0.6975304182902763
0.8620868873154717
0.843113506214927
0.8758391844617756
0.7708045941017085
0.6698605634502077
0.7389592221082274
0.6696466888039496
0.7790238334040788
0.520063106354352
0.7120101611089115
0.6380048332768127
0.6644549264520383
0.7075727726891637
0.792142931943623
0.6918321191021198
0.7441689040623827
0.8525123909492653
0.6692214668235018
0.7447597842566899
0.743531920923329
0.717957288871644
0.6970427523740655
0.6568687242637767
0.8717336276874735
0.6203896091226067
0.8298464746310694
0.7080365228168779
0.7637723047113711
0.6582368056157065
0.8069795394249173
0.7061450772172871
0.8192044139953716
0.6874640611199528
0.5685013257173187
0.6921190554853528
0.7680027611278892
0.688251155068003
0.7131397240178045
0.5920548270791258
0.8897441839799206
0.63755786153283
0.8050686954129435
0.6288537720047188
0.7313860962873434
0.6723174987636078
0.5695959935343099
0.6013679091421094
0.6478620873454689
0.6817197947860946
0.79028564960524
0.863469060538955
0.6729452338355346
0.6400410209555601
0.70404314425292
0.7942702223716923
0.6964261353991049
0.5989282120113573
0.6027192945384207
0.8386686874105578
0.7284706285683719
0.7604968293417799
0.5342899517259236
0.6228644721890793
0.7723271480183403
0.6853256855443456
0.7553669248292343
0.663495369606073
0.7686134591452528
0.7078695451042027
0.6696927104403907
0.6924830494250711
0.8553050369622899
0.6801332263959432
0.7391332462999252
0.5278760792433425
0.6627388489942073
0.6625863826888247
0.7702700220332768
0.7250032632601351
0.5391705413981066
0.681004198982663
0.6763759919454007
0.6917652114156935
0.7207093960970946
0.601393718995668
0.6970736168534553
0.7669163754586857
0.6620040675679897
0.6824267077527614
0.6527269361472667
0.5625489244736704
0.5900961276811197
0.7844025895233092
0.7674877708217719
0.7603654179774563
0.7589969443074102
0.6645047978625794
0.7023785102607976
0.7400167450669769
0.5905085281444624
0.6062076997554363
0.6948319411361377
0.6547055354184862
0.6401976531746383
0.6729577319107559
0.6476767143447648
0.6950834906600063
0.689709365322083
0.8228080361122581
0.7039719750607415
0.724808913054565
0.7793235155909742
0.7361112406096991
0.8236336849227984
0.6247496117617464
0.5504928140648785
0.7183281380913245
0.6094683793538099
0.7072786339921522
0.640859207495565
0.7351600995076154
0.6690780224333827
0.8440546248640697
0.6560590761028804
0.7415981510971958
0.7319236171447077
0.6104587958934341
0.5364702177195814
0.846936440259605
0.6613182150707025
0.689264857039625
0.827865593570917
0.7078136603867492
0.7312529578283863
0.845428713437029
0.6536971169977756
0.6130078858680044
0.6794599549853529
0.6812781979083868
0.7617880313886511
0.5432030563103027
0.6005620470575561
0.7947216164283881
0.6620741840838098
0.8002270382910803
0.8078757756779179
0.7689177280688281
0.7376023399496446
0.6844553952300807
0.7983350949302831
0.8077218553660681
0.7620997865864482
0.6924816328591581
0.7269977743809504
0.613121253631272
0.6473364010376402
0.6245063668075232
0.7775458886951704
0.7022264122733068
0.7297081938209965
0.5588926012234978
0.6324573219574975
0.6643967855314438
0.687713670694623
0.7397844099158449
0.6341246084031199
0.7861483018475343
0.7614011533842542
0.7067511359298154
0.704308598295197
0.6802334291074906
0.5902206731926161
0.6536449835941935
0.6551082508757159
0.7931193967974173
0.7155133653330308
0.6691443714763334
0.6702719862686823
0.6525990803431643
0.7927127697656201
0.7607851274918284
0.7546545919052414
0.812241596518257
0.7202993165683447
0.7685031921154711
0.6896085939973949
0.7508549215382745
0.6083777364974887
0.6935797960862145
0.6337424276716598
0.7912625275639286
0.6453009760634097
0.6361918879237233
0.6687475198885766
0.7537100096863448
0.4933308147555672
0.8605115653442735
0.8132662122348722
0.7456186223672358
0.7861256181738412
0.7359036425818097
0.6904212269469
0.6640407597601748
0.6710092118336738
0.6669129118169284
0.6930587263747475
0.7774403152759991
0.5575380714905478
0.6984176706359249
0.7627465409484536
0.7788895933822664
0.6772382032844846
0.6331482811037273
0.7617191457549416
0.6412837106723133
0.6434921344663178
0.6243464954528086
0.7102599437774216
0.7315532160421252
0.7743704162964213
0.6618746249449999
0.6935078906458886
0.7620167371060533
0.6952029156596051
0.7606435194038812
0.7262832810248452
0.8115412096163407
0.6930143382982562
0.6513374809951067
0.7414426165376317
0.7816449527227989
0.676531589648837
0.7493823298440564
0.7089808868088003
0.6930368495537548
0.8155883365254721
0.6372560227627379
0.7606947374545435
0.5269410799639772
0.7054841147827215
0.6049986842006997
0.6151666540552623
0.7489738993052518
0.7495124755141214
0.8414984559793834
0.8333566793388328
0.7554544537327023
0.630848111321468
0.753932276978336
0.5742080629392139
0.7085997720222796
0.6907562520090732
0.6500946466234188
0.7296543269256208
0.6943311894663242
0.6211213959600953
0.7542478176597652
0.774768127222853
0.738899354481635
0.85693384301823
0.5678641523895809
0.6862010262605075
0.7427098678443895
0.6562020958817515
0.7303582489332996
0.7192266820488525
0.7981951908351951
0.5467595878193927
0.6870348628185939
0.6875353638926603
0.7186451655156079
0.67102772149419
0.7519189821718246
0.7310348680953278
0.7298736738556453
0.7195083694167137
0.6511201321227226
0.7731340600878911
0.6290322955207573
0.7656980274132945
0.6591269938577277
0.613454222541277
0.6490315060231566
0.6702404040710416
0.6699441884204208
0.7554387153362991
0.6839284118416168
0.7716528348979599
0.4420598289912415
0.5643843465480346
0.6204740863682605
0.7554671600718064
0.7050835949736917
0.7268312852340705
0.705613485821998
0.7251281942770057
0.6712437393964366
0.793231243420288
0.6014466824842838
0.5447226609762088
0.5906658008532906
0.5238662416785014
0.7611642566424417
0.6528265983703322
0.6978611666063423
0.6601747990371983
0.6409856847495123
0.6585863073907291
0.6641642783074896
0.7539154373411894
0.6103315099213165
0.5488704246114828
0.696918692376881
0.5939037700742339
0.7109984519414521
0.8530820286353399
0.63862206381214
0.7295620770396418
0.7317466608270303
0.7470900650640075
0.7219351578350721
0.6891808001161532
0.8207451853045079
0.7140298657235318
0.5536311700772041
0.7861771440008531
0.7462123736059539
0.5958137990964559
0.6654095277025288
0.6396853799937295
0.792515050314113
0.6640142630522919
0.7686296826330166
0.7253015628481876
0.7106363438183182
0.7712996974582123
0.8082153007567986
0.7822690970135063
0.6766288584126183
0.7410609795821759
0.533246614884417
0.6053149794882077
0.7718676502417922
0.7773010834080999
0.6990387419708564
0.8361742529323866
0.6387400158334278
0.6608259654447592
0.729019908417486
0.6656836554310854
0.7320601831337433
0.5940104417421849
0.724209958913335
0.6991736549218439
0.6816409297833861
0.6324243730062356
0.6309983796206856
0.7845840049386722
0.6648916050834427
0.7400309814615341
0.6077837922080356
0.6707557202265346
0.7176729761516875
0.6322272996144847
0.5638483008569596
0.6545028058195607
0.8211554150512129
0.761100939503588
0.5784406813778298
0.7026763186805833
0.6115374031668142
0.6039031243954821
0.8001140461184357
0.5858267056139143
0.6053269906099675
0.6132910664879592
0.6362584218161353
0.7145707742856269
0.7376391293141344
0.779874701993687
0.6414742786265362
0.5687749583167526
0.7678444011029453
0.703764718211645
0.7530762995456524
0.5305629660819783
0.6615235633185191
0.8328402400945609
0.7689981230744282
0.7729942669211107
0.6421331749664522
0.788677298681821
0.6400783173184494
0.6562516793163878
0.5607548138253313
0.6271012137042274
0.6068621963340805
0.7492621904342179
0.6633932939639358
0.803928508919091
0.7964581271688228
0.7475531619787912
0.5503459323177706
0.664967508913902
0.805524248568051
0.7836107172246517
0.7500185758645271
0.7446830814767886
0.8201528260781543
0.6900291495182537
0.7499638780253397
0.8571240666672028
0.6002449328502564
0.7095898138385611
0.7416963077417325
0.678397857137749
0.6911407657193387
0.5661913600503846
0.8323777047478408
0.7270856924004955
0.6360943653540913
0.720424131231539
0.6911204106041657
0.6350523919193538
0.6680240748769366
0.7018432591158871
0.7079444878773962
0.5167547815460292
0.7191843749870439
0.7078024625622759
0.6659446150006316
0.6850449381012269
0.6259336335999629
0.6192437654879945
0.8195720301018498
0.7829600718779267
0.8041148181929907
0.7229050735829584
0.6496844823445724
0.7444598334447725
0.6401267407641469
0.6063869619276886
0.5264507747688397
0.71832859447954
0.5750451707434596
0.6232226607882994
0.589426717058507
0.5832345737132977
0.6430301301591914
0.8098586903370674
0.7314690439459322
0.649997070501895
0.6519370931345346
0.7656899718378708
0.7555595441110013
0.6636720824498131
0.7970719973094677
0.7530039199835544
0.7053484549770787
0.7202621749694545
0.7702294468457733
0.6048691452067309
0.6774427753569666
0.6447473166058503
0.7551423849538925
0.6085176991334592
0.7292214731099403
0.5710551436243577
0.5929679064169449
0.5977465316831493
0.7029975170066144
0.7801345479500413
0.6841422752840205
0.5401050386230561
0.639084346227919
0.6888107025159181
0.7582339524191393
0.7826300804303739
0.6321184957725149
0.7392287502357635
0.7852866482382815
0.7601353395184818
0.6859708609698738
0.7406464598946356
0.7052656654286482
0.7744466404175513
0.7746446910012907
0.6779675286463367
0.7333950984401466
0.5535173723544381
0.602737885540156
0.630020331584641
0.686881958334994
0.5717076911714505
0.5933397151073291
0.6248677087184659
0.7648927954960558
0.8188965197249621
0.7180058974049502
0.7876555941192378
0.6508214521982532
0.7692741582571972
0.7466159416294997
0.6422387028034896
0.5930952976448467
0.7199048059066675
0.7847260140753569
0.712360215240728
0.6064165555123511
0.7811154591237023
0.6430797370044915
0.6984155685750323
0.782081673362999
0.7456689967746382
0.7536071797273692
0.6943358448471336
0.7812103126745303
0.7540379128348125
0.7724902603491784
0.7649091902241014
0.652064114259983
0.7756135198839246
0.6858898973173609
0.7929980385357239
0.7546243148607475
0.6013269710949829
0.6587918652236879
0.691988820810909
0.5949802930555331
0.6236959458172591
0.7751042096265454
0.5758641592756107
0.7101172599226401
0.6872081858597934
0.7517050920033707
0.5938076483902641
0.657333637738931
0.6303211090081257
0.5625038240181328
0.6280896913502678
0.7337277481987227
0.7431029322190715
0.5741322283125653
0.6882574242683579
0.848754338124062
0.7644488499823242
0.6872291186634145
0.7077778672371748
0.6094605914661629
0.6930481456608236
0.6985834266838236
0.7432656945996947
0.6657175085841396
0.8095077919910425
0.7774364923235647
0.6686418600405731
0.7069510518143818
0.6203636691180513
0.7368540129009552
0.6970320607068007
0.6838858144386983
0.6887556589389896
0.8760422588457788
0.6887215870312221
0.791579056825253
0.6805937309240042
0.7048567594082207
0.7278716919977388
0.7559270102269212
0.7018867053583573
0.6405740597409049
0.7734951627575706
0.6345722632638706
0.6013980407828022
0.7361644657999387
0.6512922612563564
0.6853720721919924
0.8186955504001251
0.7385105796906237
0.7276899086487294
0.5920932594489982
0.7718646413122061
0.7261105428012082
0.7212821548342394
0.552453923912646
0.6883467818702106
0.6710680376929614
0.6850018174437409
0.7227624026882201
0.589526876392748
0.6973214470653887
0.8296369119563778
0.7310588124639703
0.8034684688663061
0.7215947152002558
0.7179098716127073
0.6356622203198697
0.7087671143348101
0.5886620699581945
0.7760417842745122
0.7157928040913402
0.5837266283312591
0.6079499097791368
0.7216648526366469
0.6384421740442866
0.7754825085054127
0.7174402527625456
0.6537839579066905
0.6603199099529388
0.5876231380991127
0.5784336026158606
0.7862248050808474
0.7285866218763509
0.6200159201534499
0.7818430012601207
0.5627705786350286
0.7641345363754807
0.7425673496667992
0.680374390834672
0.8054836387314745
0.7093776885824353
0.5928924643909828
0.7516574558416335
0.74993876309118
0.6542890971371852
0.6347233635761146
0.6527876526281636

==> anc/readme.txt <==
Raw data for Fig. 7. 
Each file contains a list of spectral gaps obtained from different realizations of random circuits---as described in Sec. IV D and the caption of Fig. 7---for a particular model, system size, and dissipation strength (this information is contained in the name of the file).
